Flag algebras and the exact largest probability of a linear inequality between iid random variables

How large can $\mathbb P[X_1+X_2+X_3<2X_4]$ be when $X_1,\dots,X_4$ are independent with a common law $\mu$ on $[0,\infty)$? Previous work gave lower bounds through explicit constructions and upper bounds through exchangeability. The best lower bound, $0.4006953723\ldots$, was conjectured by \citet{BF} to be the exact value of the supremum. We prove this conjecture and formalize the proof in Lean~4. The improved upper bound uses the fact that independence gives more than exchangeability: two subsamples are conditionally independent given their shared points. As in Razborov's flag algebras, this yields a semidefinite program on the sign patterns of a few sample points. The new ingredient is to record also whether one sample point exceeds a fixed multiple of another, at ratios read off the extremal construction: with three such cutoffs, four sample points give an exact certificate, while additive comparisons alone leave a gap at seven points. We extend this study to the functions \[ S_2(c) = \sup_\mu \mathbb P_\mu[X_1+X_2<cX_3],\qquad S_3(c) = \sup_\mu \mathbb P_\mu[X_1+X_2+X_3<cX_4] \] and determine their exact values on several intervals of $c$. On other intervals, we provide lower and upper bounds that certify eighteen discontinuity points of $S_2$ and five of $S_3$, consistent with a nested staircase structure. The certified jumps are explained by new winning patterns becoming feasible in the lower-bound constructions. We answer Problem~5.3 of \cite{BF} by showing that no coefficient $c$ satisfies $S_3(c)=1/2$, and prove the analogous statement for $S_2$. The thresholds $\sup\{c:S_2(c)\le1/2\}$ and $\sup\{c:S_3(c)\le1/2\}$ are respectively the golden ratio $(1+\sqrt5)/2$ and the silver ratio $1+\sqrt2$.

==> anc/README.md <==
# Ancillary proof files

The directory names follow the notation in Tables 1–2 and Figure 2.
For an interval `(a,b]`, the prefix is its lower bound, truncated toward
zero to nine decimal places. An exact endpoint uses its exact value instead.
The prefix orders the directories; the complete value is in the proof data.

```text
anc/
  proofs/
    common/              exact arithmetic shared by S2 and S3
    s2/
      common/            colored flags and near-optimal-law constraints
      0.430500874__1_c1/
      0.449989622__c1_c2/
      ...
      0.509376431__alpha4_beta3prime/
    s3/
      common/            ordinary colored flags and lower-witness checks
      0.309684795__1_sqrt2/
      0.400695372__c2/    C=C_BF, including the independent verifier
      0.482781746__2_gamma/
      0.491156081__gamma_47over20/
      rational/          upper bounds at rational sample coefficients
      lower_constructions/  rational witnesses for the Figure 2 curve
      silver_ratio_lower/   endpoint ladder notes, checks, and Lean lower proofs
      silver_ratio_seven_point/  seven-point endpoint verifier and compressed inputs
  lean/                  Lean project for C=C_BF and its shared dependencies
  results.json           result index and old-to-new file locations
  verify.py              Python verification commands
```

Here `gamma=(1+sqrt(13))/2`, as used for the first S3 endpoint above 2.
Each result directory has a README specifying its status and verification
command. A **band** has separate lower and upper bounds; its directory name
does not assert an exact plateau. The arithmetic in a candidate exact
verifier can supply the lower value even when its exact upper certificate
has not been found.

The elementary intervals `S2(c)=1/3` and `S3(c)=1/4` for `0<c<=1`
are proved in the manuscript and require no certificate files.

## Python verification

The arXiv package stores JSON files larger than 1 MB as `.json.gz`.
After extracting that package, restore the original JSON files once before
running any verifier:

```bash
python3 anc/prepare_data.py
```

This checks the restored bytes against the SHA-256 hashes in the packaged
`anc/compressed_inputs.json` manifest. It leaves the compressed copies in place
and requires additional disk space for the restored files. The repository keeps
the original JSON files, so this step is unnecessary in a repository checkout.
The seven-point verifier reads its original `.json.gz` inputs directly.

From the repository root:

```bash
python3 anc/verify.py --list
python3 anc/verify.py --only cbf
python3 anc/verify.py --only s2
python3 anc/verify.py --only s3
```

The runner invokes the existing verifiers in separate processes. Proof
checks use exact arithmetic, without an SDP solver. The independently
written C=C_BF verifier is a separate command and needs NumPy for one
cross-check:

```bash
cd anc/proofs/s3/0.400695372__c2/independent
python3 verify_indep.py
```

The large S2 covers at `c5,c6,tau1` use Git LFS. An unexpanded pointer must
be restored before verification. Saved verification JSON files are outputs;
the trusted inputs are the covers, certificates, and lower constructions.
Historical source filenames remain unchanged to preserve imports from the
search programs. `results.json` identifies their interval and current path.

The tau1 band in Table 2 requires `--ratios 31 --full-near-optimality`.
The certificate without the latter option gives a weaker bound.

## Lean equality proof

The complete Lean project is in [lean/](lean/README.md). Its direct
four-point theorem is `BeatAvg.Four.C_eq_Bstar`, in
`lean/BeatAvg/Four/Final.lean`. Run from the repository root:

```bash
python3 anc/lean/tools/check_four.py --jobs 2
python3 anc/lean/tools/check_four_proof.py
```

The project retains the older proof routes because the direct proof
imports their field, matrix, integration, approximation, and lower-bound
lemmas. The submission includes their required `Fast/Cert8Data.lean` definitions
directly and omits the large original eight-point archive, which remains in the
repository. The Lean README distinguishes the reduced submission from the full
historical proof setup.

## Files awaiting organization

Search programs, solver checkpoints, failed candidates, and research notes
remain in `anc/search/graph_experiment/` in the repository, but are excluded
from the arXiv package. Certificate checks use the migrated proof inputs.
The older five-point four-roll certificate and its exact verifier are in
`proofs/s3/0.400695372__c2/five_point/`; the Lean exporter and assembly checker
read their inputs there. S2 summary reports are in `proofs/s2/common/`.
Relative links at migrated paths
keep these programs and historical commands usable. The root
`graph_experiment/`, `lean/`, and `fourpoint_proof/` paths are compatibility
links.

The silver-ratio ladder lower-bound bundle is in
[proofs/s3/silver_ratio_lower/](proofs/s3/silver_ratio_lower/README.md).
It includes the original algebraic note, Python search code, copied rational
witnesses, and an extracted Lean project with pinned dependencies. Its README
distinguishes the standard-library witness checks, optional SymPy field
checks, and formal probability proofs.

The final six-point S2 certificates at `phi`, `beta3prime`, and `beta3`
are in `proofs/s2/six_point_endpoints/`, with their original verifiers.
The seven-point S3 upper certificate at `1+sqrt(2)` is in
`proofs/s3/silver_ratio_seven_point/`, including the original verifier and
the two required JSON inputs, stored losslessly as gzip files. See its README
for provenance, checksums, and the NumPy verification command.
The arXiv package omits the 44.15 MB `cert7_full_k.json.gz`; copy it from
the repository before running this seven-point verifier. The exclusion
witnesses and verifier remain packaged.
The pinned `repository_c3_c4` submodule retains the historical versions
and other original material in the repository, but is entirely excluded from
the submission. Other migrated proof inputs under `anc/` remain included.


==> anc/compressed_inputs.json <==
{
  "proofs/s2/0.457361518__c2_c3/near_c3_refined_cover.json": "4f17d5e5c004c8f95070ed6c2906825091ecec14e7a58aba7adef23fc6ed99aa",
  "proofs/s2/0.460603680__c3_tau0/cuberoot_exact_cover.json": "53a6334ce644bd83ad2d7ee2a19389346bfd70fb70d5f22d8301abf655df6f61",
  "proofs/s2/0.460603680__c3_tau0/near_tau0_refined_cover.json": "5ed76f9641390132e6ba24af1ae9f6955a5aece091204d5903c7f87a2fec093e",
  "proofs/s2/0.461389881__tau0_c4/ladder4_exact_cover.json": "c18e6e0fa6ba7e220ccd43a400a840ad4e9b93ee64bd5e4114f7fb60a9c9d76e",
  "proofs/s2/0.462747996__c4_tau1/branch1_exact_cover.json": "e0632d4740f729756ba89a8a2b49824ccd12479dec8830a646b7a0dcff6fbc51",
  "proofs/s2/0.462747996__c4_tau1/near_tau1_ratios_31_cover.json": "364d833cdd7a049f85478508c30ce83efd2288876d1e96ca2f50261596db2afe",
  "proofs/s2/0.463221002__tau1_c5/ladder5_exact_cover.json": "841ee3f4cc7e987284d7ba298e45944d148d19e4195a1f0922d7cff355863cb0",
  "proofs/s2/0.463950398__c5_tau2/branch2_exact_cover.json": "444519637cedd46127a461e14c15d1bcc70e95f9a42ac61c82620ba76f5194ad",
  "proofs/s2/0.464266822__tau2_c6/ladder6_exact_certificate.json": "894dbe1c308c66e6c1364f27c7c4d9d294b528ec4a8919433ce4661159538a06",
  "proofs/s2/0.464266822__tau2_c6/ladder6_exact_cover.json": "284f8aceb4eb096d1e94088442c42b3db9215a3dd76adecc0609bb32b4f5a251",
  "proofs/s2/0.464719509__c6_tau3/branch3_exact_certificate.json": "afa7d0f5217f4127ff34dc13e028d0ee86123f25622a0406de741cbdae5ebd08",
  "proofs/s2/0.464719509__c6_tau3/branch3_exact_cover.json": "b53a7f54360e50890c36b686dc768deba7a72626b103d91f59b0cad86d7ea061",
  "proofs/s2/0.507073883__alpha1_alpha2/alpha2_plateau_exact_certificate.json": "4b297314d5d96edd963e25aefcbfc64f48acd16aa23d523a40d44ed3d3f3606e",
  "proofs/s2/0.507073883__alpha1_alpha2/near_alpha2_exact_cover.json": "1ee18a636e74ba7d6b4a8d2e393302d6af3c310ca334f61658cc31d1e9a5ce64",
  "proofs/s2/0.507073883__alpha1_alpha2/near_alpha2_refined_cover.json": "f80039afe0c25f963e65d7c97a6795bf8f94621fa3231be98efac7afe8f80308",
  "proofs/s2/0.508460361__alpha2_alpha3/alpha3_exact_cover.json": "c3484c7cf486b41394755d6f4de29d789d2532b9c56afd3c91a17b44ce57518d",
  "proofs/s2/0.508460361__alpha2_alpha3/alpha3_plateau_exact_certificate.json": "d19a4d54bb84b08cafaecce62e56da192492b52ede20c6ac02bfd06883cc0df5",
  "proofs/s2/0.509054132__alpha3_alpha4/near_alpha4_exact_cover.json": "ca746e41d0e2e158d260534bbc3256c703a3e61619d803d563f10930ca45cd2d",
  "proofs/s2/six_point_endpoints/two_against_one/results/phi_endpoint_cover.json": "b44955a1fddd149a809f1112493c6f5e7759bd0017ab24bb6c0850da0da56b13",
  "proofs/s2/six_point_endpoints/two_against_one/results/sdp6_phi_clean/c1618023988749_1000000000000/cover.json": "ea40516f52442f29df0486dd16f4d039fd25c866a86102762aabd2005ed66815",
  "proofs/s2/six_point_endpoints/two_against_one/results/sdp6_phi_refinement/certificate.json": "33bc9ce984d33e9a895d4ee7fb02e552e9a95d995f628587c62bf56a28785554",
  "proofs/s2/six_point_endpoints/two_against_one/results/upper_intermediate_limit/cover6.json": "d84e7d682b4f23a2b6ae1304218bc3fff8b2a0d85372659e9ae7b92bea550cef",
  "proofs/s2/six_point_endpoints/two_against_one/results/upper_intermediate_limit/endpoint.json": "95ee9714a4915eea5c55f8e88e57c4f8dfa39f48b1891981d6e236fe416f48c2",
  "proofs/s2/six_point_endpoints/two_against_one/results/upper_intermediate_limit/refinement/certificate.json": "6e66ad802f7df7f84c63faba6daaf9b2e9f47f7bfd31d3f4e8986ec137c5cb80",
  "proofs/s2/six_point_endpoints/two_against_one/results/upper_multinacci_3/cover6.json": "a0cbb6e546f7b5fcdee93b5c78c288ef3f5685070f017583309c3f71f7110b31",
  "proofs/s2/six_point_endpoints/two_against_one/results/upper_multinacci_3/endpoint.json": "0252caddddca773e5392e8bb3b9fe8167bf0bd8330caf920b8c18cc21dd12d5c",
  "proofs/s2/six_point_endpoints/two_against_one/results/upper_multinacci_3/refinement/certificate.json": "f602fd75d6d5b72f2612f11bd83db8c1394b25a939ae4c9781760132e58aa7a8",
  "proofs/s3/rational/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_cover.json": "5393e8d8d23a1821d5ccb33c9d3396df9fca76c8fa4dfe0d6cb9f02c693bf335",
  "proofs/s3/rational/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_cover.json": "b36909ef22e526f4ced49f6aa557e3bb26f1f31d4f4f54eaa18f71f68e97bd93",
  "proofs/s3/rational/n5_c23-10_cuts23-20_13-10_cover.json": "6e7da8a772863f7c7ec6bfc71bb429dc5d6df03a7ae6c1fd83d1ae411c2c9575"
}


==> anc/lean/BeatAvg.lean <==
import BeatAvg.Main
import BeatAvg.Psd
import BeatAvg.Cert.Final
import BeatAvg.Cert.Main7
import BeatAvg.Six.Main


==> anc/lean/BeatAvg/Atomless.lean <==
import BeatAvg.Defs

/-!
# Lemma 1.1 (atomless laws suffice) and Lemma 1.2 (no ties)
-/

open MeasureTheory Set Function Filter Topology
open scoped ENNReal

namespace BeatAvg

/-- Uniform law on `[0, 1]`. -/
noncomputable def unif : Measure ℝ := volume.restrict (Icc 0 1)

instance : IsProbabilityMeasure unif := ⟨by simp [unif, Real.volume_Icc]⟩

instance : NullSingletonClass unif := by unfold unif; infer_instance

theorem unif_Icc_compl : unif (Icc 0 1)ᶜ = 0 := by
  simp [unif, Measure.restrict_apply measurableSet_Icc.compl]

/-- Smoothing map. -/
def smooth (d : ℝ) (p : ℝ × ℝ) : ℝ := p.1 + d * p.2

theorem measurable_smooth (d : ℝ) : Measurable (smooth d) := by unfold smooth; fun_prop

theorem isLaw_smooth {μ : Measure ℝ} (hμ : IsLaw μ) {d : ℝ} (hd : 0 ≤ d) :
    IsLaw ((μ.prod unif).map (smooth d)) := by
  have := hμ.prob
  refine ⟨(Measure.isProbabilityMeasure_map_iff (measurable_smooth d).aemeasurable).2
    inferInstance, ?_⟩
  rw [Measure.map_apply (measurable_smooth d) measurableSet_Iio]
  refine measure_mono_null (t := (Iio 0 ×ˢ univ) ∪ (univ ×ˢ (Icc 0 1)ᶜ)) ?_ ?_
  · rintro ⟨x, u⟩ h
    simp only [mem_preimage, smooth, mem_Iio] at h
    by_cases hx : x < 0
    · left; exact ⟨hx, mem_univ _⟩
    · right
      refine ⟨mem_univ _, ?_⟩
      intro hu
      have := mul_nonneg hd hu.1
      linarith [not_lt.mp hx]
  · rw [measure_union_null_iff]
    simp [Measure.prod_prod, hμ.nonneg, unif_Icc_compl]

theorem nullSingleton_smooth {μ : Measure ℝ} (hμ : IsLaw μ) {d : ℝ} (hd : 0 < d) :
    NullSingletonClass ((μ.prod unif).map (smooth d)) := by
  have := hμ.prob
  refine ⟨fun z => ?_⟩
  rw [Measure.map_apply (measurable_smooth d) (measurableSet_singleton z),
    Measure.prod_apply ((measurable_smooth d) (measurableSet_singleton z))]
  have : ∀ x : ℝ, unif (Prod.mk x ⁻¹' (smooth d ⁻¹' {z})) = 0 := by
    intro x
    refine measure_mono_null (t := {(z - x) / d}) ?_ (measure_singleton _)
    intro u hu
    simp only [mem_preimage, smooth, mem_singleton_iff] at hu ⊢
    field_simp
    linarith
  rw [lintegral_congr this, lintegral_zero]

/-- Samples with a margin `3 d` in the success inequality. -/
def Gset (n : ℕ) : Set (Fin 4 → ℝ) := {x | x 0 + x 1 + x 2 + 3 * (1 / ((n : ℝ) + 1)) < 2 * x 3}

theorem smooth_lower {μ : Measure ℝ} (hμ : IsLaw μ) (n : ℕ) :
    (iid 4 μ).real (Gset n) ≤ P ((μ.prod unif).map (smooth (1 / ((n : ℝ) + 1)))) := by
  have := hμ.prob
  have hd : (0 : ℝ) < 1 / ((n : ℝ) + 1) := by positivity
  simp only [P, Measure.real, iid]
  rw [pi_map_prod_apply μ unif (smooth _) (measurable_smooth _) S4 measurableSet_S4]
  have hM : (Measure.pi fun _ : Fin 4 => unif) (univ.pi fun _ => Icc (0 : ℝ) 1)ᶜ = 0 := by
    have h1 : (Measure.pi fun _ : Fin 4 => unif) (univ.pi fun _ => Icc (0 : ℝ) 1) = 1 := by
      rw [Measure.pi_pi]
      have : unif (Icc 0 1) = 1 := by simp [unif, Real.volume_Icc]
      simp [this]
    rw [measure_compl (MeasurableSet.univ_pi fun _ => measurableSet_Icc) (measure_ne_top _ _), h1]
    simp
  have hsub : Gset n ×ˢ (univ.pi fun _ => Icc (0 : ℝ) 1) ⊆
      {p : (Fin 4 → ℝ) × (Fin 4 → ℝ) |
        (fun i => smooth (1 / ((n : ℝ) + 1)) (p.1 i, p.2 i)) ∈ S4} := by
    rintro ⟨x, u⟩ ⟨hx, hu⟩
    simp only [Gset, mem_ofPred_eq] at hx
    simp only [S4, mem_ofPred_eq, smooth]
    have h0 : u 0 ∈ Icc (0 : ℝ) 1 := hu 0 (mem_univ _)
    have h1 : u 1 ∈ Icc (0 : ℝ) 1 := hu 1 (mem_univ _)
    have h2 : u 2 ∈ Icc (0 : ℝ) 1 := hu 2 (mem_univ _)
    have h3 : u 3 ∈ Icc (0 : ℝ) 1 := hu 3 (mem_univ _)
    have e0 := mul_le_mul_of_nonneg_left h0.2 hd.le
    have e1 := mul_le_mul_of_nonneg_left h1.2 hd.le
    have e2 := mul_le_mul_of_nonneg_left h2.2 hd.le
    have e3 := mul_nonneg hd.le h3.1
    linarith
  have hval : ((iid 4 μ).prod (Measure.pi fun _ : Fin 4 => unif))
      (Gset n ×ˢ (univ.pi fun _ => Icc (0 : ℝ) 1)) = (iid 4 μ) (Gset n) := by
    rw [Measure.prod_prod, Measure.pi_pi]
    have : unif (Icc 0 1) = 1 := by simp [unif, Real.volume_Icc]
    simp [this]
  refine ENNReal.toReal_mono (measure_ne_top _ _) ?_
  calc (iid 4 μ) (Gset n) = _ := hval.symm
    _ ≤ _ := measure_mono hsub

/-- Lemma 1.1: atomless laws come arbitrarily close to any law. -/
theorem exists_atomless {μ : Measure ℝ} (hμ : IsLaw μ) {ε : ℝ} (hε : 0 < ε) :
    ∃ ν : Measure ℝ, IsLaw ν ∧ NullSingletonClass ν ∧ P μ - ε < P ν := by
  have := hμ.prob
  have hmono : Monotone Gset := by
    intro n m hnm x hx
    simp only [Gset, mem_ofPred_eq] at hx ⊢
    have hnm' : (n : ℝ) ≤ m := by exact_mod_cast hnm
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    have : 1 / ((m : ℝ) + 1) ≤ 1 / ((n : ℝ) + 1) :=
      one_div_le_one_div_of_le (by linarith) (by linarith)
    linarith
  have hUnion : ⋃ n, Gset n = S4 := by
    ext x
    simp only [mem_iUnion, Gset, S4, mem_ofPred_eq]
    constructor
    · rintro ⟨n, hn⟩
      have : (0 : ℝ) < 1 / ((n : ℝ) + 1) := by positivity
      linarith
    · intro hx
      have hgap : 0 < 2 * x 3 - (x 0 + x 1 + x 2) := by linarith
      obtain ⟨n, hn⟩ := exists_nat_gt (3 / (2 * x 3 - (x 0 + x 1 + x 2)))
      refine ⟨n, ?_⟩
      have hn1 : (0 : ℝ) < (n : ℝ) + 1 := by positivity
      rw [div_lt_iff₀ hgap] at hn
      have : 3 * (1 / ((n : ℝ) + 1)) < 2 * x 3 - (x 0 + x 1 + x 2) := by
        rw [mul_one_div, div_lt_iff₀ hn1]
        nlinarith
      linarith
  have hlim : Tendsto (fun n => (iid 4 μ).real (Gset n)) atTop (𝓝 (P μ)) := by
    have h1 := tendsto_measure_iUnion_atTop (μ := iid 4 μ) hmono
    rw [hUnion] at h1
    exact (ENNReal.tendsto_toReal (measure_ne_top _ _)).comp h1
  have hev : ∀ᶠ n in atTop, P μ - ε < (iid 4 μ).real (Gset n) :=
    hlim.eventually (lt_mem_nhds (by linarith))
  obtain ⟨n, hn⟩ := hev.exists
  have hd : (0 : ℝ) < 1 / ((n : ℝ) + 1) := by positivity
  exact ⟨_, isLaw_smooth hμ hd.le, nullSingleton_smooth hμ hd, lt_of_lt_of_le hn (smooth_lower hμ n)⟩

/-- Atomless laws whose value is within `ε` of `C`. -/
theorem exists_atomless_law_gt {ε : ℝ} (hε : 0 < ε) :
    ∃ ν : Measure ℝ, IsLaw ν ∧ NullSingletonClass ν ∧ C - ε < P ν := by
  obtain ⟨μ, hμ, h1⟩ := exists_law_gt (half_pos hε)
  obtain ⟨ν, hν, hna, h2⟩ := exists_atomless hμ (half_pos hε)
  exact ⟨ν, hν, hna, by linarith⟩

end BeatAvg


==> anc/lean/BeatAvg/Bounded.lean <==
import BeatAvg.Defs
import Mathlib.MeasureTheory.Integral.Prod
import Mathlib.MeasureTheory.Integral.Bochner.Set

/-!
# Bounded measurable functions, indicators, and almost sure general position
-/

open MeasureTheory Set Function

namespace BeatAvg

variable {α β : Type*} [MeasurableSpace α] [MeasurableSpace β]

/-- Bounded measurable real functions. -/
structure BM (f : α → ℝ) : Prop where
  meas : Measurable f
  bdd : ∃ M, ∀ x, |f x| ≤ M

namespace BM

variable {f g : α → ℝ}

theorem const (c : ℝ) : BM (fun _ : α => c) := ⟨measurable_const, |c|, fun _ => le_rfl⟩

theorem add (hf : BM f) (hg : BM g) : BM (fun x => f x + g x) := by
  obtain ⟨M, hM⟩ := hf.bdd
  obtain ⟨N, hN⟩ := hg.bdd
  exact ⟨hf.meas.add hg.meas, M + N, fun x => (abs_add_le _ _).trans (add_le_add (hM x) (hN x))⟩

theorem neg (hf : BM f) : BM (fun x => - f x) := by
  obtain ⟨M, hM⟩ := hf.bdd
  exact ⟨hf.meas.neg, M, fun x => by rw [abs_neg]; exact hM x⟩

theorem sub (hf : BM f) (hg : BM g) : BM (fun x => f x - g x) := by
  simpa [sub_eq_add_neg] using hf.add hg.neg

theorem mul (hf : BM f) (hg : BM g) : BM (fun x => f x * g x) := by
  obtain ⟨M, hM⟩ := hf.bdd
  obtain ⟨N, hN⟩ := hg.bdd
  refine ⟨hf.meas.mul hg.meas, M * N, fun x => ?_⟩
  rw [abs_mul]
  exact mul_le_mul (hM x) (hN x) (abs_nonneg _) ((abs_nonneg _).trans (hM x))

theorem const_mul (c : ℝ) (hf : BM f) : BM (fun x => c * f x) := (const c).mul hf

theorem div_const (hf : BM f) (c : ℝ) : BM (fun x => f x / c) := by
  simpa [div_eq_mul_inv] using hf.mul (const c⁻¹)

theorem sum {ι : Type*} (s : Finset ι) {F : ι → α → ℝ} (h : ∀ i ∈ s, BM (F i)) :
    BM (fun x => ∑ i ∈ s, F i x) := by
  classical
  induction s using Finset.induction_on with
  | empty => simpa using const (α := α) 0
  | insert a s ha ih =>
    have h1 : BM (F a) := h a (Finset.mem_insert_self a s)
    have h2 := ih fun i hi => h i (Finset.mem_insert_of_mem hi)
    simpa [Finset.sum_insert ha] using h1.add h2

theorem comp {φ : β → α} (hf : BM f) (hφ : Measurable φ) : BM (fun x => f (φ x)) := by
  obtain ⟨M, hM⟩ := hf.bdd
  exact ⟨hf.meas.comp hφ, M, fun x => hM (φ x)⟩

theorem integrable (hf : BM f) (μ : Measure α) [IsFiniteMeasure μ] : Integrable f μ := by
  obtain ⟨M, hM⟩ := hf.bdd
  exact Integrable.of_bound hf.meas.aestronglyMeasurable M (ae_of_all _ fun x => by
    rw [Real.norm_eq_abs]; exact hM x)

/-- A measurable function with values in `[0, B]`. -/
theorem of_nonneg_le (hm : Measurable f) {B : ℝ} (h0 : ∀ x, 0 ≤ f x) (hB : ∀ x, f x ≤ B) : BM f :=
  ⟨hm, B, fun x => by rw [abs_of_nonneg (h0 x)]; exact hB x⟩

end BM

/-- The `{0, 1}`-valued indicator of a set. -/
noncomputable def ind (s : Set α) : α → ℝ := s.indicator fun _ => 1

theorem ind_of_mem {s : Set α} {x : α} (h : x ∈ s) : ind s x = 1 := by simp [ind, h]

theorem ind_of_notMem {s : Set α} {x : α} (h : x ∉ s) : ind s x = 0 := by simp [ind, h]

theorem ind_nonneg (s : Set α) (x : α) : 0 ≤ ind s x := by
  by_cases h : x ∈ s
  · rw [ind_of_mem h]; exact zero_le_one
  · rw [ind_of_notMem h]

theorem ind_le_one (s : Set α) (x : α) : ind s x ≤ 1 := by
  by_cases h : x ∈ s
  · rw [ind_of_mem h]
  · rw [ind_of_notMem h]; exact zero_le_one

theorem measurable_ind {s : Set α} (hs : MeasurableSet s) : Measurable (ind s) :=
  measurable_const.indicator hs

theorem BM.ind {s : Set α} (hs : MeasurableSet s) : BM (ind s) :=
  BM.of_nonneg_le (measurable_ind hs) (ind_nonneg s) (ind_le_one s)

theorem integral_ind (μ : Measure α) {s : Set α} (hs : MeasurableSet s) :
    ∫ x, ind s x ∂μ = μ.real s := by
  unfold ind
  rw [integral_indicator_const (1 : ℝ) hs]
  simp

/-- Change of variables along a measure-preserving map. -/
theorem integral_comp_mp {μ : Measure α} {ν : Measure β} {φ : α → β} (hφ : MeasurePreserving φ μ ν)
    {g : β → ℝ} (hg : Measurable g) : ∫ x, g (φ x) ∂μ = ∫ y, g y ∂ν := by
  rw [← hφ.map_eq, integral_map hφ.aemeasurable hg.aestronglyMeasurable]

/-- General position for eight sample points: nonnegative, distinct, no ties. -/
def Generic (ω : Fin 8 → ℝ) : Prop :=
  (∀ i, 0 ≤ ω i) ∧ Function.Injective ω ∧
    ∀ a b c d : Fin 8, a ≠ d → b ≠ d → c ≠ d → ω a + ω b + ω c ≠ 2 * ω d

/-- Lemma 1.2: a sample from an atomless law is almost surely in general position. -/
theorem ae_generic {μ : Measure ℝ} (hμ : IsLaw μ) [NullSingletonClass μ] :
    ∀ᵐ ω ∂(iid 8 μ), Generic ω := by
  have := hμ.prob
  have h1 := iid_nonneg_ae (n := 8) hμ
  have h2 : ∀ᵐ ω ∂(iid 8 μ), ∀ i j : Fin 8, i ≠ j → ω i ≠ ω j := by
    simp only [ae_all_iff]
    intro i j hij
    have h := pi_graph_null (ι := Fin 8) μ i (fun ω => ω j) (measurable_pi_apply j)
      (fun ω y => by simp [Function.update_of_ne (Ne.symm hij)])
    rw [ae_iff]
    simpa using h
  have h3 : ∀ᵐ ω ∂(iid 8 μ), ∀ a b c d : Fin 8, a ≠ d → b ≠ d → c ≠ d →
      ω a + ω b + ω c ≠ 2 * ω d := by
    simp only [ae_all_iff]
    intro a b c d had hbd hcd
    have h := pi_graph_null (ι := Fin 8) μ d (fun ω => (ω a + ω b + ω c) / 2) (by fun_prop)
      (fun ω y => by simp [Function.update_of_ne had, Function.update_of_ne hbd,
        Function.update_of_ne hcd])
    rw [ae_iff]
    refine measure_mono_null ?_ h
    intro ω hω
    simp only [mem_ofPred_eq, not_not] at hω ⊢
    linarith
  filter_upwards [h1, h2, h3] with ω g1 g2 g3
  refine ⟨g1, fun i j hij => ?_, g3⟩
  by_contra hne
  exact g2 i j hne hij

end BeatAvg


==> anc/lean/BeatAvg/Cert/Abel.lean <==
import Fast.Farkas
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic

/-!
# Summation by parts: nonpositive suffix sums against a nondecreasing nonnegative sequence
-/

namespace BeatAvg

theorem sufOk_sum_le (l : List ℤ) (h : Fast.sufOk l = true) : l.sum ≤ 0 := by
  cases l with
  | nil => simp
  | cons a t =>
    simp only [Fast.sufOk, Bool.and_eq_true, decide_eq_true_eq] at h
    simpa using h.2

theorem abel (as : List ℤ) : ∀ (ws : List ℝ), as.length = ws.length → Fast.sufOk as = true →
    ws.IsChain (· ≤ ·) → (∀ w ∈ ws.head?, 0 ≤ w) →
    (List.zipWith (fun (a : ℤ) (w : ℝ) => (a : ℝ) * w) as ws).sum
      ≤ ((as.sum : ℤ) : ℝ) * ws.headD 0 := by
  induction as with
  | nil =>
    intro ws hlen _ _ _
    cases ws with
    | nil => simp
    | cons w ws' => simp at hlen
  | cons a t ih =>
    intro ws hlen hsuf hchain hhead
    cases ws with
    | nil => simp at hlen
    | cons w ws' =>
      simp only [Fast.sufOk, Bool.and_eq_true, decide_eq_true_eq] at hsuf
      have hw : 0 ≤ w := hhead w (by simp)
      have hlen' : t.length = ws'.length := by simpa using hlen
      have hts : ((t.sum : ℤ) : ℝ) ≤ 0 := by exact_mod_cast sufOk_sum_le t hsuf.1
      simp only [List.zipWith_cons_cons, List.sum_cons, List.headD_cons]
      cases ws' with
      | nil =>
        have ht : t = [] := List.length_eq_zero_iff.1 (by simpa using hlen')
        subst ht
        simp
      | cons w' ws'' =>
        have hww' : w ≤ w' := by
          have := hchain
          simp only [List.isChain_cons_cons] at this
          exact this.1
        have hchain' : (w' :: ws'').IsChain (· ≤ ·) := by
          have := hchain
          simp only [List.isChain_cons_cons] at this
          exact this.2
        have h1 := ih (w' :: ws'') hlen' hsuf.1 hchain' (fun x hx => by
          simp only [List.head?_cons, Option.mem_def, Option.some.injEq] at hx
          rw [← hx]; exact hw.trans hww')
        simp only [List.headD_cons] at h1
        have h2 : ((t.sum : ℤ) : ℝ) * w' ≤ ((t.sum : ℤ) : ℝ) * w :=
          mul_le_mul_of_nonpos_left hww' hts
        rw [Int.cast_add]
        linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/Assemble.lean <==
import BeatAvg.Cert.Invariance

/-!
# The functional of a sorted sample as a sum over canonical arrangements
-/

open MeasureTheory Set Function

namespace BeatAvg

theorem lam_split (T : Tab) (x : ℝ) (v : Fin 8 → ℝ) :
    lam T.D x v = objT v + sqPart T v + degPart T x v + thrPart T x v := by
  simp only [lam, sqPart, degPart, thrPart]
  ring

/-- The value of `8! * Λ` on a sorted sample with configuration `c`. -/
noncomputable def LamR (T : Tab) (c : Fast.Cfg 8) (x : ℝ) : ℝ :=
  144 * (Fast.repsObj.map fun l => if Fast.succA c (Fast.fnOf l) then (1 : ℝ) else 0).sum
    + 72 * (Fast.repsSq.map fun l => sqR T c (Fast.fnOf l)).sum
    + 48 * (Fast.repsDeg.map fun l => degR T c (Fast.fnOf l) x).sum
    + 144 * (Fast.repsThr.map fun l => thrR T c (Fast.fnOf l) x).sum

theorem sum_obj (ω : Fin 8 → ℝ) :
    ∑ π : Equiv.Perm (Fin 8), objT (ω ∘ ⇑π)
      = 144 * (Fast.repsObj.map fun l => if Fast.succA (cfgOf ω) (Fast.fnOf l) then (1 : ℝ) else 0).sum := by
  have h := sum_of_facts embA3 embB emb0 (by decide) (by decide) (by decide)
    (fun ρ => objT (ω ∘ ρ)) (obj_inv1 ω) (obj_inv2 ω) (obj_inv3 ω) obj_facts (by decide)
  have hK : ((Nat.factorial 3 * Nat.factorial 4 * Nat.factorial 0 : ℕ) : ℝ) = 144 := by
    norm_num [Nat.factorial]
  rw [h, hK]
  congr 2
  exact List.map_congr_left fun l hl => objT_eval ω (obj_facts.good l hl).2.1

theorem sum_sq (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) :
    ∑ π : Equiv.Perm (Fin 8), sqPart T (ω ∘ ⇑π)
      = 72 * (Fast.repsSq.map fun l => sqR T (cfgOf ω) (Fast.fnOf l)).sum := by
  have h := sum_of_facts embR embT embT' (by decide) (by decide) (by decide)
    (fun ρ => sqPart T (ω ∘ ρ)) (sq_inv1 T ω) (sq_inv2 T ω) (sq_inv3 T ω) sq_facts (by decide)
  have hK : ((Nat.factorial 2 * Nat.factorial 3 * Nat.factorial 3 : ℕ) : ℝ) = 72 := by
    norm_num [Nat.factorial]
  rw [h, hK]
  congr 2
  refine List.map_congr_left fun l hl => ?_
  obtain ⟨-, hi, g1, g2, g3⟩ := sq_facts.good l hl
  exact sqPart_eval T hω hi (mono_of_lt g1) (mono_of_lt g2) (mono_of_lt g3)

theorem sum_deg (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) (x : ℝ) :
    ∑ π : Equiv.Perm (Fin 8), degPart T x (ω ∘ ⇑π)
      = 48 * (Fast.repsDeg.map fun l => degR T (cfgOf ω) (Fast.fnOf l) x).sum := by
  have h := sum_of_facts embS embW2 emb0 (by decide) (by decide) (by decide)
    (fun ρ => degPart T x (ω ∘ ρ)) (deg_inv1 T ω x) (deg_inv2 T ω x) (deg_inv3 T ω x) deg_facts
    (by decide)
  have hK : ((Nat.factorial 4 * Nat.factorial 2 * Nat.factorial 0 : ℕ) : ℝ) = 48 := by
    norm_num [Nat.factorial]
  rw [h, hK]
  congr 2
  refine List.map_congr_left fun l hl => ?_
  obtain ⟨-, hi, g1, -, -⟩ := deg_facts.good l hl
  exact degPart_eval T hω hi (mono_of_lt g1) x

theorem sum_thr (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) (x : ℝ) :
    ∑ π : Equiv.Perm (Fin 8), thrPart T x (ω ∘ ⇑π)
      = 144 * (Fast.repsThr.map fun l => thrR T (cfgOf ω) (Fast.fnOf l) x).sum := by
  have h := sum_of_facts embA embB3 emb0 (by decide) (by decide) (by decide)
    (fun ρ => thrPart T x (ω ∘ ρ)) (thr_inv1 T ω x) (thr_inv2 T ω x) (thr_inv3 T ω x) thr_facts
    (by decide)
  have hK : ((Nat.factorial 4 * Nat.factorial 3 * Nat.factorial 0 : ℕ) : ℝ) = 144 := by
    norm_num [Nat.factorial]
  rw [h, hK]
  congr 2
  refine List.map_congr_left fun l hl => ?_
  obtain ⟨-, hi, g1, -, -⟩ := thr_facts.good l hl
  exact thrPart_eval T hω hi (mono_of_lt g1) x

/-- On a sorted sample in general position, `8! Λ(x)` is a function of the configuration. -/
theorem Lam_sorted (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) (x : ℝ) :
    Lam T.D x ω = (1 / (Nat.factorial 8 : ℝ)) * LamR T (cfgOf ω) x := by
  unfold Lam LamR
  congr 1
  simp only [lam_split, Finset.sum_add_distrib]
  rw [sum_obj ω, sum_sq T hω, sum_deg T hω x, sum_thr T hω x]

end BeatAvg


==> anc/lean/BeatAvg/Cert/BstarFacts.lean <==
import BeatAvg.Cert.KReal

/-!
# Facts about `r` and `B*`
-/

open Set

namespace BeatAvg

/-- `r` is the only root of `x^4 - 4x^3 - 3x^2 - 2x + 2` in `[0, 1]`. -/
theorem rr_unique {x : ℝ} (hx : x ∈ Icc (0 : ℝ) 1) (h : fpoly x = 0) : x = rr := by
  have hr := rr_mem
  rcases lt_trichotomy x rr with hlt | heq | hgt
  · have := fpoly_strictAnti hx.1 hlt hr.2
    rw [h, rr_root] at this
    exact absurd this (lt_irrefl _)
  · exact heq
  · have := fpoly_strictAnti hr.1 hgt hx.2
    rw [h, rr_root] at this
    exact absurd this (lt_irrefl _)

/-- `B* = r (2 - r) / (1 + r + r^2 + r^3)`, the value of the Bellec–Fritz lower bound at `p = r`. -/
theorem Bstar_eq : Bstar = rr * (2 - rr) / (1 + rr + rr ^ 2 + rr ^ 3) := by
  have hr := rr_mem
  have hpos : 0 < 1 + rr + rr ^ 2 + rr ^ 3 := by
    have := hr.1
    positivity
  have hroot : rr ^ 4 - 4 * rr ^ 3 - 3 * rr ^ 2 - 2 * rr + 2 = 0 := by
    have := rr_root; unfold fpoly at this; exact this
  unfold Bstar
  rw [eq_div_iff hpos.ne']
  linear_combination ((rr ^ 2 - rr) / 4) * hroot

end BeatAvg

namespace BeatAvg

open Set

theorem rr_bounds : (47434645 : ℝ) / 100000000 < rr ∧ rr < 47434646 / 100000000 := by
  have hr := rr_mem
  constructor
  · by_contra hc
    have hle : rr ≤ 47434645 / 100000000 := not_lt.mp hc
    have hpos : 0 < fpoly (47434645 / 100000000) := by unfold fpoly; norm_num
    rcases hle.lt_or_eq with hlt | heq
    · have := fpoly_strictAnti hr.1 hlt (by norm_num)
      rw [rr_root] at this
      linarith
    · rw [← heq, rr_root] at hpos
      exact absurd hpos (lt_irrefl _)
  · by_contra hc
    have hle : (47434646 : ℝ) / 100000000 ≤ rr := not_lt.mp hc
    have hneg : fpoly (47434646 / 100000000) < 0 := by unfold fpoly; norm_num
    rcases hle.lt_or_eq with hlt | heq
    · have := fpoly_strictAnti (by norm_num) hlt hr.2
      rw [rr_root] at this
      linarith
    · rw [heq, rr_root] at hneg
      exact absurd hneg (lt_irrefl _)

/-- `B* = 0.40069537...`. -/
theorem Bstar_bounds : (40069537 : ℝ) / 100000000 < Bstar ∧ Bstar < 40069538 / 100000000 := by
  obtain ⟨h1, h2⟩ := rr_bounds
  -- `g(x) = x^3 - 6x^2 + 6x` is increasing on `[0.47, 0.48]`
  have hmono : ∀ x y : ℝ, (47 : ℝ) / 100 ≤ x → x < y → y ≤ 48 / 100 →
      x ^ 3 - 6 * x ^ 2 + 6 * x < y ^ 3 - 6 * y ^ 2 + 6 * y := by
    intro x y hx hxy hy
    have h : y ^ 3 - 6 * y ^ 2 + 6 * y - (x ^ 3 - 6 * x ^ 2 + 6 * x)
        = (y - x) * (y ^ 2 + y * x + x ^ 2 - 6 * (y + x) + 6) := by ring
    have hb : 0 < y ^ 2 + y * x + x ^ 2 - 6 * (y + x) + 6 := by nlinarith
    have := mul_pos (sub_pos.2 hxy) hb
    linarith
  have ha := hmono (47434645 / 100000000) rr (by norm_num) h1 (by linarith)
  have hb := hmono rr (47434646 / 100000000) (by linarith) h2 (by norm_num)
  unfold Bstar
  constructor
  · have : (40069537 : ℝ) / 100000000 * 4
        < (47434645 / 100000000 : ℝ) ^ 3 - 6 * (47434645 / 100000000) ^ 2
          + 6 * (47434645 / 100000000) := by norm_num
    linarith
  · have : (47434646 / 100000000 : ℝ) ^ 3 - 6 * (47434646 / 100000000) ^ 2
          + 6 * (47434646 / 100000000) < (40069538 : ℝ) / 100000000 * 4 := by norm_num
    linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/CertValid.lean <==
import BeatAvg.Cert.QPsd
import BeatAvg.Cert.EvalZ

/-!
# The certificate data are valid
-/

open Finset

namespace BeatAvg

theorem evalZ_default : evalZ (default : Fast.Z4) = 0 := by
  show evalZ ⟨0, 0, 0, 0⟩ = 0
  simp [evalZ]

/-- Entry `i` of a table `arr.map (toZ4 Dn)`: zero outside the table, `Dn` times the entry inside. -/
theorem table_entry (arr : Array Fast.K) (Dn : ℤ) (hint : arr.all (Fast.K.integralAt Dn) = true)
    (i : ℕ) : evalZ ((arr.map (Fast.K.toZ4 Dn))[i]!) = Dn * (if h : i < arr.size then evalK arr[i] else 0) := by
  by_cases h : i < arr.size
  · have h' : i < (arr.map (Fast.K.toZ4 Dn)).size := by simpa using h
    rw [getElem!_pos _ i h', dif_pos h, Array.getElem_map]
    exact toZ4_sound (Array.all_eq_true.1 hint i h)
  · have h' : ¬ i < (arr.map (Fast.K.toZ4 Dn)).size := by simpa using h
    rw [getElem!_neg _ i h', dif_neg h, evalZ_default, mul_zero]

theorem table_bounds {c : Fast.Cert8} (he : Encl c.encLo c.encHi c.encM) (arr : Array Fast.K)
    (hint : arr.all (Fast.K.integralAt c.Dn) = true)
    (hb : arr.all (fun x => decide (0 ≤ Fast.K.lowerQ (Fast.encL c) (Fast.encH c) x) &&
      decide (Fast.K.upperQ (Fast.encL c) (Fast.encH c) x ≤ c.B)) = true)
    (hDn : 0 < c.Dn) (hB : 0 ≤ c.B) (i : ℕ) :
    0 ≤ evalZ ((arr.map (Fast.K.toZ4 c.Dn))[i]!) / c.Dn ∧
      evalZ ((arr.map (Fast.K.toZ4 c.Dn))[i]!) / c.Dn ≤ c.B := by
  have hD : (0 : ℝ) < (c.Dn : ℝ) := by exact_mod_cast hDn
  have hB' : (0 : ℝ) ≤ (c.B : ℝ) := by exact_mod_cast hB
  rw [table_entry arr c.Dn hint i, mul_div_cancel_left₀ _ hD.ne']
  by_cases h : i < arr.size
  · rw [dif_pos h]
    have h1 := Array.all_eq_true.1 hb i h
    simp only [Bool.and_eq_true, decide_eq_true_eq] at h1
    have heQ := enclQ_of he
    have e1 := lowerQ_le heQ arr[i]
    have e2 := le_upperQ heQ arr[i]
    have e3 : (0 : ℝ) ≤ ((Fast.K.lowerQ (Fast.encL c) (Fast.encH c) arr[i] : ℚ) : ℝ) := by
      exact_mod_cast h1.1
    have e4 : ((Fast.K.upperQ (Fast.encL c) (Fast.encH c) arr[i] : ℚ) : ℝ) ≤ (c.B : ℝ) := by
      exact_mod_cast h1.2
    exact ⟨e3.trans e1, e2.trans e4⟩
  · rw [dif_neg h]
    exact ⟨le_refl _, hB'⟩

end BeatAvg

namespace BeatAvg

open Finset

theorem ofFn_getElem! {n : ℕ} (f : Fin n → Fast.Z4) (k : ℕ) (hk : k < n) :
    (Array.ofFn f)[k]! = f ⟨k, hk⟩ := by
  have hs : k < (Array.ofFn f).size := by simpa using hk
  rw [getElem!_pos (Array.ofFn f) k hs, Array.getElem_ofFn]

theorem flatMap_map_nil {α β γ : Type*} (l : List α) (f : α → γ → β) :
    (l.flatMap fun e => ([] : List γ).map (f e)) = [] := by
  induction l with
  | nil => rfl
  | cons a l ih => simpa [List.flatMap_cons] using ih

theorem QKw_nil (Yr : List (List Fast.K)) (wi : List (ℕ × Fast.K)) (n : ℤ) :
    (Fast.QKw Yr wi []).integralAt n = true := by
  unfold Fast.QKw
  rw [flatMap_map_nil]
  simp [Fast.ksum, Fast.K.integralAt, Fast.K.zero]

theorem QZ_entry (c : Fast.Cert8) (hint : Fast.integralOk c = true) (hDn : 0 < c.Dn) {i j : ℕ}
    (hi : i < 300) (hj : j < 300) :
    evalZ ((Fast.tabsOf c).QZ[i * 300 + j]!) / c.Dn = evalK (Fast.QK c i j) := by
  have hD : (0 : ℝ) < (c.Dn : ℝ) := by exact_mod_cast hDn
  have hk : i * 300 + j < 90000 := by omega
  have hQZ : (Fast.tabsOf c).QZ = Array.ofFn (Fast.qzFn c) := by
    simp only [Fast.tabsOf]
  have h1 : (Fast.tabsOf c).QZ[i * 300 + j]!
      = (Fast.QK c ((i * 300 + j) / 300) ((i * 300 + j) % 300)).toZ4 c.Dn := by
    rw [hQZ, ofFn_getElem! (Fast.qzFn c) _ hk]
    simp only [Fast.qzFn, Fast.qzAt]
  have e1 : (i * 300 + j) / 300 = i := by omega
  have e2 : (i * 300 + j) % 300 = j := by omega
  rw [h1, e1, e2]
  have h2 : (Fast.QK c i j).integralAt c.Dn = true := by
    simp only [Fast.integralOk, Bool.and_eq_true] at hint
    have hrow := List.all_eq_true.1 hint.1.1.1.1 i (List.mem_range.2 hi)
    unfold Fast.intRow at hrow
    unfold Fast.QK
    by_cases hjs : j < c.W.size
    · refine List.all_eq_true.1 hrow _ ?_
      rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_getElem hjs]
      simp
    · rw [show c.W.getD j [] = [] by
        rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by omega)]; rfl]
      exact QKw_nil _ _ _
  rw [toZ4_sound h2, mul_div_cancel_left₀ _ hD.ne']

/-- The certificate data are valid. -/
theorem cert_valid (c : Fast.Cert8) (h : Fast.staticOk c = true) :
    (tabOf (Fast.tabsOf c)).D.Valid (c.B : ℝ) := by
  simp only [Fast.staticOk, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨⟨henc, hint⟩, hpsd⟩, hW⟩, hmult⟩, hDn⟩, -⟩, hB⟩ := h
  have he := enclosure_sound henc
  have hint' := hint
  simp only [Fast.integralOk, Bool.and_eq_true] at hint'
  obtain ⟨⟨⟨⟨-, hilo⟩, hihi⟩, hiw1⟩, hiw2⟩ := hint'
  simp only [Fast.multOk, Bool.and_eq_true] at hmult
  obtain ⟨⟨⟨hmlo, hmhi⟩, hmw1⟩, hmw2⟩ := hmult
  refine mkD_valid _ _ _ _ _ _ _ _ _ ?_ ?_ ?_ ?_ ?_
  · intro v
    have hQ := Q_psd c he hpsd hW v
    have e : ∀ i j : Fin 300, (tabOf (Fast.tabsOf c)).Qf i.val j.val = evalK (Fast.QK c i.val j.val) :=
      fun i j => QZ_entry c hint hDn i.isLt j.isLt
    simp only [e]
    exact hQ
  · intro k; exact table_bounds he c.lo (by rw [← Array.all_toList]; exact hilo)
      (by rw [← Array.all_toList]; exact hmlo) hDn hB k
  · intro k; exact table_bounds he c.hi (by rw [← Array.all_toList]; exact hihi)
      (by rw [← Array.all_toList]; exact hmhi) hDn hB k
  · intro k; exact table_bounds he c.w1 (by rw [← Array.all_toList]; exact hiw1)
      (by rw [← Array.all_toList]; exact hmw1) hDn hB k
  · intro k; exact table_bounds he c.w2 (by rw [← Array.all_toList]; exact hiw2)
      (by rw [← Array.all_toList]; exact hmw2) hDn hB k

end BeatAvg


==> anc/lean/BeatAvg/Cert/CfgReal.lean <==
import Fast.Pat
import Mathlib.MeasureTheory.Constructions.BorelSpace.Order
import Mathlib.MeasureTheory.Constructions.BorelSpace.Real
import Mathlib.Tactic

/-!
# The configuration of a tuple of reals
-/

open MeasureTheory Set Function

namespace BeatAvg

open Classical in
/-- Order bits and sum bits of a tuple. Sum bits are recorded for distinct indices only. -/
noncomputable def cfgOf {n : ℕ} (v : Fin n → ℝ) : Fast.Cfg n :=
  ⟨fun i j => decide (v i < v j),
   fun a b c d => decide (a ≠ b ∧ a ≠ c ∧ b ≠ c ∧ a ≠ d ∧ b ≠ d ∧ c ≠ d ∧
     v a + v b + v c < 2 * v d)⟩

theorem cfgOf_comp {m n : ℕ} (v : Fin n → ℝ) (ι : Fin m → Fin n) (hι : Injective ι) :
    cfgOf (v ∘ ι) = (cfgOf v).comap ι := by
  simp only [cfgOf, Fast.Cfg.comap, comp_apply, hι.ne_iff]

instance (n : ℕ) : MeasurableSpace (Fast.Cfg n) := ⊤

theorem cfg_ext {n : ℕ} {c c' : Fast.Cfg n} (h1 : ∀ i j, c.lt i j = c'.lt i j)
    (h2 : ∀ a b e d, c.sb a b e d = c'.sb a b e d) : c = c' := by
  cases c; cases c'
  simp only [Fast.Cfg.mk.injEq]
  exact ⟨funext fun i => funext fun j => h1 i j,
    funext fun a => funext fun b => funext fun e => funext fun d => h2 a b e d⟩

instance (n : ℕ) : Finite (Fast.Cfg n) := by
  have : Injective (fun c : Fast.Cfg n => (c.lt, c.sb)) := by
    intro c c' h
    simp only [Prod.mk.injEq] at h
    exact cfg_ext (fun i j => by rw [h.1]) (fun a b e d => by rw [h.2])
  exact Finite.of_injective _ this

theorem measurableSet_decide_eq {α : Type*} [MeasurableSpace α] {p : α → Prop} [DecidablePred p]
    (hp : MeasurableSet {x | p x}) (b : Bool) : MeasurableSet {x | decide (p x) = b} := by
  cases b
  · have : {x | decide (p x) = false} = {x | p x}ᶜ := by ext x; simp
    rw [this]; exact hp.compl
  · have : {x | decide (p x) = true} = {x | p x} := by ext x; simp
    rw [this]; exact hp

theorem measurable_cfgOf {n : ℕ} : Measurable (cfgOf : (Fin n → ℝ) → Fast.Cfg n) := by
  classical
  refine measurable_to_countable' fun c => ?_
  have h : cfgOf ⁻¹' {c} = (⋂ i, ⋂ j, {v : Fin n → ℝ | decide (v i < v j) = c.lt i j}) ∩
      ⋂ a, ⋂ b, ⋂ e, ⋂ d, {v : Fin n → ℝ | decide (a ≠ b ∧ a ≠ e ∧ b ≠ e ∧ a ≠ d ∧ b ≠ d ∧ e ≠ d ∧
        v a + v b + v e < 2 * v d) = c.sb a b e d} := by
    ext v
    simp only [mem_preimage, mem_singleton_iff, mem_inter_iff, mem_iInter, mem_ofPred_eq]
    constructor
    · rintro rfl
      exact ⟨fun i j => rfl, fun a b e d => rfl⟩
    · rintro ⟨h1, h2⟩
      exact cfg_ext h1 h2
  rw [h]
  refine MeasurableSet.inter ?_ ?_
  · refine MeasurableSet.iInter fun i => MeasurableSet.iInter fun j => ?_
    exact measurableSet_decide_eq
      (measurableSet_lt (measurable_pi_apply i) (measurable_pi_apply j)) _
  · refine MeasurableSet.iInter fun a => MeasurableSet.iInter fun b => MeasurableSet.iInter fun e =>
      MeasurableSet.iInter fun d => ?_
    refine measurableSet_decide_eq ?_ _
    have hm : MeasurableSet {v : Fin n → ℝ | v a + v b + v e < 2 * v d} :=
      measurableSet_lt (by fun_prop) (by fun_prop)
    by_cases hd : a ≠ b ∧ a ≠ e ∧ b ≠ e ∧ a ≠ d ∧ b ≠ d ∧ e ≠ d
    · have : {v : Fin n → ℝ | a ≠ b ∧ a ≠ e ∧ b ≠ e ∧ a ≠ d ∧ b ≠ d ∧ e ≠ d ∧
          v a + v b + v e < 2 * v d} = {v | v a + v b + v e < 2 * v d} := by
        ext v; simp only [mem_ofPred_eq]; tauto
      rw [this]; exact hm
    · have : {v : Fin n → ℝ | a ≠ b ∧ a ≠ e ∧ b ≠ e ∧ a ≠ d ∧ b ≠ d ∧ e ≠ d ∧
          v a + v b + v e < 2 * v d} = ∅ := by
        ext v; simp only [mem_ofPred_eq, mem_empty_iff_false, iff_false]; tauto
      rw [this]; exact MeasurableSet.empty

/-- Any function of the configuration is measurable. -/
theorem measurable_of_cfg {n : ℕ} {β : Type*} [MeasurableSpace β] (F : Fast.Cfg n → β) :
    Measurable F := fun _ _ => trivial

end BeatAvg


==> anc/lean/BeatAvg/Cert/CheckSound.lean <==
import BeatAvg.Cert.EvalZ
import BeatAvg.Cert.Sorted

/-!
# Soundness of the per-pattern checks
-/

namespace BeatAvg

theorem fact8 : (Nat.factorial 8 : ℝ) = 40320 := by norm_num [Nat.factorial]

theorem checkB_sound {lo hi : ℤ} {m : ℕ} (he : Encl lo hi m) (t : Fast.Tabs) (hDn : 0 < t.Dn)
    {ω : Fin 8 → ℝ} (hω : SG8 ω) (h : Fast.checkB lo hi m t (cfgOf ω) = true) :
    Lam (tabOf t).D Bstar ω ≤ Bstar := by
  have hD : (0 : ℝ) < (t.Dn : ℝ) := by exact_mod_cast hDn
  have h1 := nonneg_sound he h
  simp only [evalZ_sub, evalZ_smul, evalZ_mul, evalZ_b4] at h1
  have h2 := lamUV_eval t (cfgOf ω) hD.ne' Bstar
  rw [Lam_sorted _ hω, fact8]
  push_cast at h1
  have h3 : (t.Dn : ℝ) * LamR (tabOf t) (cfgOf ω) Bstar ≤ (t.Dn : ℝ) * (40320 * Bstar) := by
    nlinarith
  have h4 := le_of_mul_le_mul_left h3 hD
  rw [one_div, inv_mul_le_iff₀ (by norm_num)]
  linarith

theorem checkC_sound {lo hi : ℤ} {m : ℕ} (he : Encl lo hi m) (t : Fast.Tabs) (hDn : 0 < t.Dn)
    {p q e : ℤ} (hq : 0 < q) {ω : Fin 8 → ℝ} (hω : SG8 ω)
    (h : Fast.checkC lo hi m t p q e (cfgOf ω) = true) :
    Lam (tabOf t).D ((p : ℝ) / q) ω ≤ ((p : ℝ) - e) / q := by
  have hD : (0 : ℝ) < (t.Dn : ℝ) := by exact_mod_cast hDn
  have hq' : (0 : ℝ) < (q : ℝ) := by exact_mod_cast hq
  have h1 := nonneg_sound he h
  simp only [evalZ_sub, evalZ_smul, evalZ_ofInt] at h1
  have h2 := lamUV_eval t (cfgOf ω) hD.ne' ((p : ℝ) / q)
  rw [Lam_sorted _ hω, fact8]
  push_cast at h1
  have h2' : (q : ℝ) * evalZ (Fast.lamU t (cfgOf ω)) + 4 * p * evalZ (Fast.lamV t (cfgOf ω))
      = q * (4 * t.Dn * LamR (tabOf t) (cfgOf ω) ((p : ℝ) / q)) := by
    rw [← h2]; field_simp
  have h3 : (4 * (t.Dn : ℝ) * q) * LamR (tabOf t) (cfgOf ω) ((p : ℝ) / q)
      ≤ (4 * (t.Dn : ℝ) * q) * (40320 * (((p : ℝ) - e) / q)) := by
    have : (4 * (t.Dn : ℝ) * q) * (40320 * (((p : ℝ) - e) / q))
        = 4 * t.Dn * 40320 * ((p : ℝ) - e) := by field_simp
    rw [this]
    nlinarith
  have h4 := le_of_mul_le_mul_left h3 (by positivity)
  rw [one_div, inv_mul_le_iff₀ (by norm_num)]
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/Combos.lean <==
import BeatAvg.Cert.PatReal

/-!
# The list of quadruples and the entries of a pattern
-/

namespace BeatAvg

theorem combos_getD {n i : ℕ} (hi : i < (Fast.combos n).length) :
    (Fast.combos n).getD i (0, 0, 0, 0) ∈ Fast.combos n := by
  have : (Fast.combos n).getD i (0, 0, 0, 0) = (Fast.combos n)[i] := by simp [List.getD, hi]
  rw [this]
  exact List.getElem_mem hi

theorem patArr_getD (n : ℕ) (w : ℕ → ℝ) {i : ℕ} (hi : i < (Fast.combos n).length) :
    (patArr n w).getD i 0 = trit w ((Fast.combos n).getD i (0, 0, 0, 0)) := by
  unfold patArr
  simp [Array.getD, List.getD, hi]

theorem patArr_size (n : ℕ) (w : ℕ → ℝ) : (patArr n w).size = (Fast.combos n).length := by
  simp [patArr]

end BeatAvg


==> anc/lean/BeatAvg/Cert/CoverSound.lean <==
import BeatAvg.Cert.CoverSpec
import Mathlib.Data.List.GetD

/-!
# Completeness of the join enumeration
-/

namespace BeatAvg

/-- A target pattern `P` with its restrictions `restr j` (to the points other than `n - 1 - j`). -/
structure Target (L : Fast.Level) (R : Array Fast.Pat) (P : Fast.Pat) (restr : ℕ → Fast.Pat) :
    Prop where
  size : P.size = L.m
  mem : ∀ j < L.n, restr j ∈ R.toList
  entry : ∀ j < L.n, ∀ k < (L.stages.getD j dS).pm.size,
    (restr j).getD k 0 = P.getD ((L.stages.getD j dS).pm.getD k 0) 0

variable {L : Fast.Level} {R : Array Fast.Pat} {P : Fast.Pat} {restr : ℕ → Fast.Pat}

/-- The first `s` choices are the restrictions of the target. -/
def Inv (restr : ℕ → Fast.Pat) (s : ℕ) (chosen : List Fast.Pat) : Prop :=
  chosen.length = s ∧ ∀ j < s, chosen.getD j #[] = restr j

theorem old_match (hL : LevelSpec L R) (ht : Target L R P restr) {s : ℕ} (hs : s < L.n)
    {chosen : List Fast.Pat} (hinv : Inv restr s chosen) :
    ∀ o ∈ (L.stages.getD s dS).olds.toList,
      (restr s).getD o.1 0 = (chosen.getD o.2.1 #[]).getD o.2.2 0 := by
  intro o ho
  have hs' : s < L.stages.size := by rw [hL.stages_size]; exact hs
  obtain ⟨h1, h2, h3, h4⟩ := hL.olds s hs' o ho
  rw [hinv.2 _ h1, ht.entry s hs o.1 h2, ht.entry o.2.1 (lt_trans h1 hs) o.2.2 h3, h4]

theorem cand_mem (hL : LevelSpec L R) (ht : Target L R P restr) {s : ℕ} (hs : s < L.n)
    {chosen : List Fast.Pat} (hinv : Inv restr s chosen) :
    restr s ∈ Fast.cands (L.stages.getD s dS) chosen := by
  have hs' : s < L.stages.size := by rw [hL.stages_size]; exact hs
  have hm := old_match hL ht hs hinv
  have hkey : Fast.keyS (L.stages.getD s dS) chosen = Fast.keyT (L.stages.getD s dS) (restr s) := by
    unfold Fast.keyS Fast.keyT
    apply List.foldl_ext
    intro acc o ho
    rw [hm o ho]
  unfold Fast.cands
  rw [List.mem_filter]
  refine ⟨?_, ?_⟩
  · rw [hkey]
    exact hL.buckets s hs' _ (ht.mem s hs)
  · unfold Fast.matchesOld
    rw [List.all_eq_true]
    intro o ho
    rw [beq_iff_eq]
    exact hm o ho

theorem assemble_eq (hL : LevelSpec L R) (ht : Target L R P restr) {chosen : List Fast.Pat}
    (hinv : Inv restr L.n chosen) : Fast.assemble L chosen = P := by
  apply Array.ext
  · simp [Fast.assemble, ht.size]
  · intro i h1 h2
    have hi : i < L.m := by simpa [Fast.assemble] using h1
    obtain ⟨s1, s2, s3⟩ := hL.src i hi
    rw [hL.stages_size] at s1
    have e1 : (Fast.assemble L chosen)[i]
        = (chosen.getD (L.src.getD i (0, 0)).1 #[]).getD (L.src.getD i (0, 0)).2 0 := by
      simp [Fast.assemble]
    rw [e1, hinv.2 _ s1, ht.entry _ s1 _ s2, s3]
    simp [Array.getD, h2]

/-- The target pattern is among the leaves of the enumeration (if it is kept). -/
theorem go_complete (hL : LevelSpec L R) (ht : Target L R P restr) (keep : Fast.Pat → Bool)
    (hkeep : keep P = true) :
    ∀ (rem s : ℕ) (chosen : List Fast.Pat), s + rem = L.n → Inv restr s chosen →
      P ∈ Fast.go L keep rem chosen := by
  intro rem
  induction rem with
  | zero =>
    intro s chosen hsn hinv
    have hs : s = L.n := by omega
    subst hs
    simp only [Fast.go]
    rw [assemble_eq hL ht hinv, hkeep]
    simp
  | succ rem ih =>
    intro s chosen hsn hinv
    simp only [Fast.go]
    rw [List.mem_flatMap]
    refine ⟨restr s, ?_, ih (s + 1) (chosen ++ [restr s]) (by omega) ?_⟩
    · rw [hinv.1]
      exact cand_mem hL ht (by omega) hinv
    · refine ⟨by simp [hinv.1], ?_⟩
      intro j hj
      by_cases hjs : j < s
      · rw [List.getD_append _ _ _ _ (by rw [hinv.1]; exact hjs)]
        exact hinv.2 j hjs
      · have hjs' : j = s := by omega
        subst hjs'
        rw [List.getD_append_right _ _ _ _ (by rw [hinv.1])]
        simp [hinv.1]

end BeatAvg


==> anc/lean/BeatAvg/Cert/CoverSpec.lean <==
import Fast.Cover
import Mathlib.Tactic

/-!
# Logical content of the level checks
-/

namespace BeatAvg

/-- Default stage. -/
abbrev dS : Fast.Stage := ⟨#[], #[], #[]⟩

/-- The properties of a level that the enumeration relies on. -/
structure LevelSpec (L : Fast.Level) (R : Array Fast.Pat) : Prop where
  stages_size : L.stages.size = L.n
  m_eq : L.m = (Fast.combos L.n).length
  src : ∀ pos < L.m, (L.src.getD pos (0, 0)).1 < L.stages.size ∧
    (L.src.getD pos (0, 0)).2 < (L.stages.getD (L.src.getD pos (0, 0)).1 dS).pm.size ∧
    (L.stages.getD (L.src.getD pos (0, 0)).1 dS).pm.getD (L.src.getD pos (0, 0)).2 0 = pos
  olds : ∀ s < L.stages.size, ∀ o ∈ (L.stages.getD s dS).olds.toList,
    o.2.1 < s ∧ o.1 < (L.stages.getD s dS).pm.size ∧
      o.2.2 < (L.stages.getD o.2.1 dS).pm.size ∧
      (L.stages.getD o.2.1 dS).pm.getD o.2.2 0 = (L.stages.getD s dS).pm.getD o.1 0
  pm : ∀ j < L.n, (L.stages.getD j dS).pm = Fast.pmOf L.n (L.n - 1 - j)
  buckets : ∀ s < L.stages.size, ∀ T ∈ R.toList,
    T ∈ ((L.stages.getD s dS).buckets.getD (Fast.keyT (L.stages.getD s dS) T) #[]).toList

theorem levelSpec_of {L : Fast.Level} {R : Array Fast.Pat} (h : Fast.levelOk L R = true) :
    LevelSpec L R := by
  simp only [Fast.levelOk, Bool.and_eq_true, beq_iff_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨h1, h2⟩, -⟩, h4⟩, h5⟩, h6⟩, h7⟩ := h
  refine ⟨h1, h2, ?_, ?_, ?_, ?_⟩
  · intro pos hpos
    have := List.all_eq_true.1 h4 pos (List.mem_range.2 hpos)
    simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at this
    exact ⟨this.1.1, this.1.2, this.2⟩
  · intro s hs o ho
    have := List.all_eq_true.1 (List.all_eq_true.1 h5 s (List.mem_range.2 hs)) o ho
    simp only [Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at this
    exact ⟨this.1.1.1, this.1.1.2, this.1.2, this.2⟩
  · intro j hj
    have := List.all_eq_true.1 h6 j (List.mem_range.2 hj)
    simpa using this
  · intro s hs T hT
    have hb := List.all_eq_true.1 h7 s (List.mem_range.2 hs)
    change (if (L.stages.getD s dS).olds.isEmpty = true then
        (L.stages.getD s dS).buckets.getD 0 #[] == R
      else R.toList.all fun T =>
        ((L.stages.getD s dS).buckets.getD (Fast.keyT (L.stages.getD s dS) T) #[]).toList.contains T)
      = true at hb
    by_cases hempty : (L.stages.getD s dS).olds.isEmpty = true
    · rw [if_pos hempty] at hb
      have hR : (L.stages.getD s dS).buckets.getD 0 #[] = R := eq_of_beq hb
      have hkey : Fast.keyT (L.stages.getD s dS) T = 0 := by
        unfold Fast.keyT
        have : (L.stages.getD s dS).olds.toList = [] := by
          simpa [Array.isEmpty_iff] using hempty
        rw [this]; rfl
      rw [hkey, hR]; exact hT
    · rw [if_neg hempty] at hb
      have := List.all_eq_true.1 hb T hT
      exact List.contains_iff_mem.1 this

end BeatAvg


==> anc/lean/BeatAvg/Cert/DegInv.lean <==
import BeatAvg.Cert.DegTerm

/-!
# Invariance of the degree part, and the square part
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- Same root, flag points up to a permutation, same third point, first two points up to a swap. -/
def RelDeg (ρ ρ' : Fin 8 → Fin 8) : Prop :=
  ρ (bZ 0) = ρ' (bZ 0) ∧ (∃ a : Equiv.Perm (Fin 4), ∀ i, ρ (bS i) = ρ' (bS (a i))) ∧
    ρ (bW 2) = ρ' (bW 2) ∧
    ∃ b : Equiv.Perm (Fin 2), ∀ i : Fin 2, ρ (bW i.castSucc) = ρ' (bW (b i).castSucc)

instance (ρ ρ' : Fin 8 → Fin 8) : Decidable (RelDeg ρ ρ') := by unfold RelDeg; infer_instance

theorem degPart_congr (T : Tab) (ω : Fin 8 → ℝ) {ρ ρ' : Fin 8 → Fin 8} (h : RelDeg ρ ρ') (x : ℝ) :
    degPart T x (ω ∘ ρ) = degPart T x (ω ∘ ρ') := by
  obtain ⟨h0, ⟨a, ha⟩, h2, b, hb⟩ := h
  have hz : (ω ∘ ρ) (bZ 0) = (ω ∘ ρ') (bZ 0) := by simp only [comp_apply]; rw [h0]
  have hS : sortT ((ω ∘ ρ) ∘ bS) = sortT ((ω ∘ ρ') ∘ bS) := by
    have : (ω ∘ ρ) ∘ bS = ((ω ∘ ρ') ∘ bS) ∘ a := by
      funext i; simp only [comp_apply]; rw [ha]
    rw [this, sortT_comp_perm]
  have hp : pts14 ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS) = pts14 ((ω ∘ ρ') (bZ 0), (ω ∘ ρ') ∘ bS) := by
    unfold pts14; simp only [hz, hS]
  have hw2 : ((ω ∘ ρ) ∘ bW) 2 = ((ω ∘ ρ') ∘ bW) 2 := by simp only [comp_apply]; rw [h2]
  have hw01 : ((ω ∘ ρ) ∘ bW) 0 + ((ω ∘ ρ) ∘ bW) 1 = ((ω ∘ ρ') ∘ bW) 0 + ((ω ∘ ρ') ∘ bW) 1 := by
    have h1 : ∑ i : Fin 2, ((ω ∘ ρ) ∘ bW) i.castSucc = ∑ i : Fin 2, ((ω ∘ ρ') ∘ bW) i.castSucc := by
      rw [← Equiv.sum_comp b (fun i => ((ω ∘ ρ') ∘ bW) i.castSucc)]
      exact Finset.sum_congr rfl fun i _ => by simp only [comp_apply]; rw [hb]
    simpa [Fin.sum_univ_two] using h1
  have hs4 : s4 ((ω ∘ ρ) (bZ 0)) ((ω ∘ ρ) ∘ bW) = s4 ((ω ∘ ρ') (bZ 0)) ((ω ∘ ρ') ∘ bW) := by
    rw [s4_formula, s4_formula, hw01, hw2, hz]
  have hlo : T.D.alo ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS) = T.D.alo ((ω ∘ ρ') (bZ 0), (ω ∘ ρ') ∘ bS) := by
    show T.lo (T.Fcls (cfgOf (pts14 _))) = T.lo (T.Fcls (cfgOf (pts14 _)))
    rw [hp]
  have hhi : T.D.ahi ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS) = T.D.ahi ((ω ∘ ρ') (bZ 0), (ω ∘ ρ') ∘ bS) := by
    show T.hi (T.Fcls (cfgOf (pts14 _))) = T.hi (T.Fcls (cfgOf (pts14 _)))
    rw [hp]
  unfold degPart
  rw [split3_e143, split3_e143]
  simp only [degLoK, degHiK]
  change T.D.alo ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)
      * (s4 ((ω ∘ ρ) (bZ 0)) ((ω ∘ ρ) ∘ bW) / 4 - T.D.clo)
    + T.D.ahi ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)
      * (x - s4 ((ω ∘ ρ) (bZ 0)) ((ω ∘ ρ) ∘ bW) / 4)
    = T.D.alo ((ω ∘ ρ') (bZ 0), (ω ∘ ρ') ∘ bS)
      * (s4 ((ω ∘ ρ') (bZ 0)) ((ω ∘ ρ') ∘ bW) / 4 - T.D.clo)
    + T.D.ahi ((ω ∘ ρ') (bZ 0), (ω ∘ ρ') ∘ bS)
      * (x - s4 ((ω ∘ ρ') (bZ 0)) ((ω ∘ ρ') ∘ bW) / 4)
  rw [hlo, hhi, hs4]

/-- The square part of `lam`. -/
noncomputable def sqPart (T : Tab) (v : Fin 8 → ℝ) : ℝ := sqK T.D (split3 e233 v)

/-- The square part, evaluated from a configuration. -/
noncomputable def sqR (T : Tab) (c : Fast.Cfg 8) (ρ : Fin 8 → Fin 8) : ℝ :=
  T.Qf (T.Fflag (c.comap (ρ ∘ Fast.first5)) % 300) (T.Fflag (c.comap (ρ ∘ Fast.sel2)) % 300)

theorem sqK_tab (T : Tab) (r : Fin 2 → ℝ) (t t' : Fin 3 → ℝ) :
    sqK T.D (r, (t, t')) = T.Qf (T.Fflag (cfgOf (pts23 (r, t))) % 300)
      (T.Fflag (cfgOf (pts23 (r, t'))) % 300) := rfl

/-- Roots and both triples up to permutations. -/
def RelSq (ρ ρ' : Fin 8 → Fin 8) : Prop :=
  (∃ a : Equiv.Perm (Fin 2), ∀ i, ρ (bR i) = ρ' (bR (a i))) ∧
    (∃ b : Equiv.Perm (Fin 3), ∀ i, ρ (bT i) = ρ' (bT (b i))) ∧
    ∃ c : Equiv.Perm (Fin 3), ∀ i, ρ (bT' i) = ρ' (bT' (c i))

instance (ρ ρ' : Fin 8 → Fin 8) : Decidable (RelSq ρ ρ') := by unfold RelSq; infer_instance

theorem sqPart_congr (T : Tab) (ω : Fin 8 → ℝ) {ρ ρ' : Fin 8 → Fin 8} (h : RelSq ρ ρ') :
    sqPart T (ω ∘ ρ) = sqPart T (ω ∘ ρ') := by
  obtain ⟨⟨a, ha⟩, ⟨b, hb⟩, c, hc⟩ := h
  have hR : sortT ((ω ∘ ρ) ∘ bR) = sortT ((ω ∘ ρ') ∘ bR) := by
    have : (ω ∘ ρ) ∘ bR = ((ω ∘ ρ') ∘ bR) ∘ a := by
      funext i; simp only [comp_apply]; rw [ha]
    rw [this, sortT_comp_perm]
  have hT : sortT ((ω ∘ ρ) ∘ bT) = sortT ((ω ∘ ρ') ∘ bT) := by
    have : (ω ∘ ρ) ∘ bT = ((ω ∘ ρ') ∘ bT) ∘ b := by
      funext i; simp only [comp_apply]; rw [hb]
    rw [this, sortT_comp_perm]
  have hT' : sortT ((ω ∘ ρ) ∘ bT') = sortT ((ω ∘ ρ') ∘ bT') := by
    have : (ω ∘ ρ) ∘ bT' = ((ω ∘ ρ') ∘ bT') ∘ c := by
      funext i; simp only [comp_apply]; rw [hc]
    rw [this, sortT_comp_perm]
  unfold sqPart
  rw [split3_e233, split3_e233, sqK_tab, sqK_tab]
  simp only [pts23, hR, hT, hT']

end BeatAvg


==> anc/lean/BeatAvg/Cert/DegTerm.lean <==
import BeatAvg.Cert.ObjTerm

/-!
# The degree part of the functional on arrangements
-/

open MeasureTheory Set Function

namespace BeatAvg

theorem ind_S4 (v : Fin 4 → ℝ) : ind S4 v = if v 0 + v 1 + v 2 < 2 * v 3 then 1 else 0 := by
  by_cases h : v 0 + v 1 + v 2 < 2 * v 3
  · rw [ind_of_mem (show v ∈ S4 from h), if_pos h]
  · rw [ind_of_notMem (show v ∉ S4 from h), if_neg h]

theorem s4_formula (x : ℝ) (w : Fin 3 → ℝ) :
    s4 x w = 3 * (if x + (w 0 + w 1) < 2 * w 2 then 1 else 0)
      + (if w 0 + w 1 + w 2 < 2 * x then 1 else 0) := by
  unfold s4
  rw [Fin.sum_univ_four]
  simp only [ind_S4]
  change (if x + w 0 + w 1 < 2 * w 2 then (1 : ℝ) else 0)
    + (if w 0 + x + w 1 < 2 * w 2 then 1 else 0) + (if w 0 + w 1 + x < 2 * w 2 then 1 else 0)
    + (if w 0 + w 1 + w 2 < 2 * x then 1 else 0) = _
  simp only [show w 0 + x + w 1 = x + (w 0 + w 1) by ring,
    show w 0 + w 1 + x = x + (w 0 + w 1) by ring, show x + w 0 + w 1 = x + (w 0 + w 1) by ring]
  ring

/-- The degree part of `lam`. -/
noncomputable def degPart (T : Tab) (x : ℝ) (v : Fin 8 → ℝ) : ℝ :=
  degLoK T.D (split3 e143 v) + degHiK T.D x (split3 e143 v)

/-- The degree part, evaluated from a configuration. -/
noncomputable def degR (T : Tab) (c : Fast.Cfg 8) (ρ : Fin 8 → Fin 8) (x : ℝ) : ℝ :=
  T.lo (T.Fcls (c.comap (ρ ∘ Fast.first5))) * ((Fast.s4C c ρ : ℝ) / 4 - T.clo)
    + T.hi (T.Fcls (c.comap (ρ ∘ Fast.first5))) * (x - (Fast.s4C c ρ : ℝ) / 4)

theorem first5_injective : Injective Fast.first5 := Fin.castAdd_injective 5 3

theorem s4C_eval (ω : Fin 8 → ℝ) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ) :
    s4 ((ω ∘ ρ) (bZ 0)) ((ω ∘ ρ) ∘ bW) = (Fast.s4C (cfgOf ω) ρ : ℝ) := by
  rw [s4_formula]
  have h1 := sb_cfgOf ω (a := ρ 0) (b := ρ 5) (c := ρ 6) (d := ρ 7) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide))
  have h2 := sb_cfgOf ω (a := ρ 5) (b := ρ 6) (c := ρ 7) (d := ρ 0) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide))
  change 3 * (if ω (ρ 0) + (ω (ρ 5) + ω (ρ 6)) < 2 * ω (ρ 7) then (1 : ℝ) else 0)
    + (if ω (ρ 5) + ω (ρ 6) + ω (ρ 7) < 2 * ω (ρ 0) then 1 else 0) = _
  unfold Fast.s4C
  by_cases c1 : (cfgOf ω).sb (ρ 0) (ρ 5) (ρ 6) (ρ 7) = true <;>
    by_cases c2 : (cfgOf ω).sb (ρ 5) (ρ 6) (ρ 7) (ρ 0) = true
  · have e1 : ω (ρ 0) + (ω (ρ 5) + ω (ρ 6)) < 2 * ω (ρ 7) := by have := h1.1 c1; linarith
    simp [c1, c2, e1, h2.1 c2]
    norm_num
  · have e1 : ω (ρ 0) + (ω (ρ 5) + ω (ρ 6)) < 2 * ω (ρ 7) := by have := h1.1 c1; linarith
    have e2 : ¬ (ω (ρ 5) + ω (ρ 6) + ω (ρ 7) < 2 * ω (ρ 0)) := fun h => c2 (h2.2 h)
    simp [c1, c2, e1, e2]
  · have e1 : ¬ (ω (ρ 0) + (ω (ρ 5) + ω (ρ 6)) < 2 * ω (ρ 7)) :=
      fun h => c1 (h1.2 (by linarith))
    simp [c1, c2, e1, h2.1 c2]
  · have e1 : ¬ (ω (ρ 0) + (ω (ρ 5) + ω (ρ 6)) < 2 * ω (ρ 7)) :=
      fun h => c1 (h1.2 (by linarith))
    have e2 : ¬ (ω (ρ 5) + ω (ρ 6) + ω (ρ 7) < 2 * ω (ρ 0)) := fun h => c2 (h2.2 h)
    simp [c1, c2, e1, e2]

theorem pts14_eval {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hmono : Monotone (ρ ∘ bS)) :
    pts14 ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS) = ω ∘ (ρ ∘ Fast.first5) := by
  have hsort : sortT ((ω ∘ ρ) ∘ bS) = (ω ∘ ρ) ∘ bS :=
    sortT_of_monotone (hω.mono.monotone.comp hmono)
  unfold pts14
  simp only [hsort]
  funext i
  refine Fin.cases ?_ (fun j => ?_) i
  · rfl
  · rw [Fin.cons_succ]
    show ω (ρ (bS j)) = ω (ρ (Fast.first5 j.succ))
    have : bS j = Fast.first5 j.succ := by
      apply Fin.ext
      simp only [bS_val, Fast.first5, Fin.val_castAdd, Fin.val_succ]
      omega
    rw [this]

theorem degPart_eval (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ)
    (hmono : Monotone (ρ ∘ bS)) (x : ℝ) :
    degPart T x (ω ∘ ρ) = degR T (cfgOf ω) ρ x := by
  have hc : cfgOf (pts14 ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)) = (cfgOf ω).comap (ρ ∘ Fast.first5) := by
    rw [pts14_eval hω hmono, cfgOf_comp ω _ (hρ.comp first5_injective)]
  have hlo : T.D.alo ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)
      = T.lo (T.Fcls ((cfgOf ω).comap (ρ ∘ Fast.first5))) := by
    show T.lo (T.Fcls (cfgOf (pts14 _))) = _
    rw [hc]
  have hhi : T.D.ahi ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)
      = T.hi (T.Fcls ((cfgOf ω).comap (ρ ∘ Fast.first5))) := by
    show T.hi (T.Fcls (cfgOf (pts14 _))) = _
    rw [hc]
  unfold degPart degR
  rw [split3_e143]
  simp only [degLoK, degHiK]
  change T.D.alo ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)
      * (s4 ((ω ∘ ρ) (bZ 0)) ((ω ∘ ρ) ∘ bW) / 4 - T.D.clo)
    + T.D.ahi ((ω ∘ ρ) (bZ 0), (ω ∘ ρ) ∘ bS)
      * (x - s4 ((ω ∘ ρ) (bZ 0)) ((ω ∘ ρ) ∘ bW) / 4) = _
  rw [hlo, hhi, s4C_eval ω hρ]
  rfl

end BeatAvg


==> anc/lean/BeatAvg/Cert/EvalZ.lean <==
import BeatAvg.Cert.Assemble
import BeatAvg.Cert.KSign
import Fast.Tables

/-!
# The integer evaluation computes the functional
-/

open Function

namespace BeatAvg

/-- The real tables of integer tables. -/
noncomputable def tabOf (t : Fast.Tabs) : Tab where
  Fflag := Fast.Fflag t.ft
  Fcls := Fast.Fcls t.ct
  Qf i j := evalZ (t.QZ[i * 300 + j]!) / t.Dn
  lo c := evalZ (t.loZ[c]!) / t.Dn
  hi c := evalZ (t.hiZ[c]!) / t.Dn
  w1 θ := evalZ (t.w1Z[θ]!) / t.Dn
  w2 θ := evalZ (t.w2Z[θ]!) / t.Dn
  clo := Bstar

theorem evalZ_foldl (l : List Fast.Z4) (acc : Fast.Z4) :
    evalZ (l.foldl Fast.Z4.add acc) = evalZ acc + (l.map evalZ).sum := by
  induction l generalizing acc with
  | nil => simp
  | cons a l ih => simp only [List.foldl_cons, ih, evalZ_add, List.map_cons, List.sum_cons]; ring

theorem evalZ_zsum (l : List Fast.Z4) : evalZ (Fast.zsum l) = (l.map evalZ).sum := by
  unfold Fast.zsum
  rw [evalZ_foldl, evalZ_zero, zero_add]

theorem evalZ_ofInt (n : ℤ) : evalZ (Fast.Z4.ofInt n) = n := by
  simp [evalZ, Fast.Z4.ofInt]

theorem evalZ_b4 : evalZ Fast.b4 = 4 * Bstar := by
  simp only [evalZ, Fast.b4, Bstar]; push_cast; ring

theorem sum_map_ite_countP {α : Type*} (l : List α) (p : α → Bool) :
    (l.map fun a => if p a then (1 : ℝ) else 0).sum = (l.countP p : ℝ) := by
  induction l with
  | nil => simp
  | cons a l ih =>
    rw [List.map_cons, List.sum_cons, ih, List.countP_cons]
    by_cases h : p a <;> simp [h]; ring

variable (t : Fast.Tabs) (c : Fast.Cfg 8) (ρ : Fin 8 → Fin 8)

theorem sqZ_eval (hDn : (t.Dn : ℝ) ≠ 0) :
    evalZ (Fast.sqZ t c ρ) = t.Dn * sqR (tabOf t) c ρ := by
  unfold Fast.sqZ sqR
  simp only [tabOf]
  rw [mul_div_cancel₀ _ hDn]

theorem deg_eval (hDn : (t.Dn : ℝ) ≠ 0) (x : ℝ) :
    evalZ (Fast.degU t c ρ) + 4 * x * evalZ (Fast.degV t c ρ)
      = 4 * t.Dn * degR (tabOf t) c ρ x := by
  unfold Fast.degU Fast.degV degR
  simp only [tabOf, evalZ_sub, evalZ_mul, evalZ_smul, evalZ_ofInt, evalZ_b4]
  push_cast
  field_simp
  ring

theorem thrUθ_eval (θ : Fin 8) :
    evalZ (Fast.thrUθ t c ρ θ) = evalZ (t.w1Z[θ.val]!) *
        (-4 * (if Fast.succF c ρ && Fast.allBelow c ρ θ.val then 1 else 0))
      + evalZ (t.w2Z[θ.val]!) * (4 * (if Fast.succF c ρ && Fast.below c ρ θ.val 7 then 1 else 0)
        - 4 * Bstar * (if Fast.allBelow c ρ θ.val then 1 else 0)) := by
  unfold Fast.thrUθ
  simp only [evalZ_add, evalZ_smul, evalZ_mul, evalZ_sub, evalZ_ofInt]
  by_cases h1 : (Fast.succF c ρ && Fast.allBelow c ρ θ.val) = true <;>
    by_cases h2 : (Fast.succF c ρ && Fast.below c ρ θ.val 7) = true <;>
    by_cases h3 : Fast.allBelow c ρ θ.val = true <;>
    simp [h1, h2, h3, evalZ_b4] <;> ring

end BeatAvg

namespace BeatAvg

variable (t : Fast.Tabs) (c : Fast.Cfg 8) (ρ : Fin 8 → Fin 8)

theorem thr_eval (hDn : (t.Dn : ℝ) ≠ 0) (x : ℝ) :
    evalZ (Fast.thrU t c ρ) + 4 * x * evalZ (Fast.thrV t c ρ)
      = 4 * t.Dn * thrR (tabOf t) c ρ x := by
  unfold Fast.thrU Fast.thrV thrR
  by_cases h : Fast.ty0 c ρ = true
  · simp only [h, if_true]
    rw [evalZ_zsum, evalZ_zsum, List.map_map, List.map_map, Finset.mul_sum, Fin.sum_univ_def,
      ← List.sum_map_mul_left, ← List.sum_map_add]
    congr 1
    refine List.map_congr_left fun θ _ => ?_
    simp only [comp_apply, thrUθ_eval, tabOf]
    by_cases h3 : Fast.allBelow c ρ θ.val = true
    · simp only [h3, if_true]
      field_simp
      ring
    · simp only [h3, if_false, Bool.false_eq_true, evalZ_zero]
      field_simp
      ring
  · simp only [h, if_false, Bool.false_eq_true, evalZ_zero]
    ring

/-- The integer evaluation: `4 · Dn · LamR(x) = U + 4x · V`. -/
theorem lamUV_eval (hDn : (t.Dn : ℝ) ≠ 0) (x : ℝ) :
    evalZ (Fast.lamU t c) + 4 * x * evalZ (Fast.lamV t c) = 4 * t.Dn * LamR (tabOf t) c x := by
  have hsq : ((Fast.repsSq.map fun l => Fast.sqZ t c (Fast.fnOf l)).map evalZ).sum
      = t.Dn * (Fast.repsSq.map fun l => sqR (tabOf t) c (Fast.fnOf l)).sum := by
    rw [List.map_map, ← List.sum_map_mul_left]
    congr 1
    exact List.map_congr_left fun l _ => sqZ_eval t c _ hDn
  have hdeg : ((Fast.repsDeg.map fun l => Fast.degU t c (Fast.fnOf l)).map evalZ).sum
      + 4 * x * ((Fast.repsDeg.map fun l => Fast.degV t c (Fast.fnOf l)).map evalZ).sum
      = 4 * t.Dn * (Fast.repsDeg.map fun l => degR (tabOf t) c (Fast.fnOf l) x).sum := by
    rw [List.map_map, List.map_map, ← List.sum_map_mul_left, ← List.sum_map_mul_left,
      ← List.sum_map_add]
    congr 1
    exact List.map_congr_left fun l _ => deg_eval t c _ hDn x
  have hthr : ((Fast.repsThr.map fun l => Fast.thrU t c (Fast.fnOf l)).map evalZ).sum
      + 4 * x * ((Fast.repsThr.map fun l => Fast.thrV t c (Fast.fnOf l)).map evalZ).sum
      = 4 * t.Dn * (Fast.repsThr.map fun l => thrR (tabOf t) c (Fast.fnOf l) x).sum := by
    rw [List.map_map, List.map_map, ← List.sum_map_mul_left, ← List.sum_map_mul_left,
      ← List.sum_map_add]
    congr 1
    exact List.map_congr_left fun l _ => thr_eval t c _ hDn x
  have hobj : (Fast.repsObj.map fun l => if Fast.succA c (Fast.fnOf l) then (1 : ℝ) else 0).sum
      = (Fast.cntObj c : ℝ) := by
    unfold Fast.cntObj
    exact sum_map_ite_countP Fast.repsObj fun l => Fast.succA c (Fast.fnOf l)
  unfold Fast.lamU Fast.lamV LamR
  simp only [evalZ_add, evalZ_smul, evalZ_ofInt, evalZ_zsum]
  rw [hobj]
  push_cast
  linear_combination 288 * hsq + 48 * hdeg + 144 * hthr

end BeatAvg


==> anc/lean/BeatAvg/Cert/FamSum.lean <==
import BeatAvg.Cert.FlagBound
import BeatAvg.Cert.Transversal
import BeatAvg.Cert.ThrInv
import BeatAvg.Cert.PatSbG

/-!
# Sums over all orderings for a square family and for the objective; sorted samples on `n` points
-/

open MeasureTheory Set Function Finset

namespace BeatAvg

variable {n t m : ℕ}

/-- Sum of a square term over all orderings of a sorted sample, as a sum over a list of
arrangements that increase on the three blocks. -/
theorem Fam.sum_perm (f : Fam n t m) (hinj : Injective (Sum.elim f.eR (Sum.elim f.eT f.eT')))
    (fn : List (Fin n) → Fin n → Fin n) (reps : List (List (Fin n))) (hnodup : reps.Nodup)
    (hfn : ∀ l ∈ reps, ∀ l' ∈ reps, fn l = fn l' → l = l')
    (hgood : ∀ l ∈ reps, Injective (fn l) ∧ Injective (fn l ∘ Fast.appendF f.eR f.eT) ∧
      Injective (fn l ∘ Fast.appendF f.eR f.eT') ∧ StrictMono (fn l ∘ f.eR) ∧
      StrictMono (fn l ∘ f.eT) ∧ StrictMono (fn l ∘ f.eT'))
    (hcount : reps.length * (t.factorial * m.factorial * m.factorial) = n.factorial)
    {ω : Fin n → ℝ} (hω : Monotone ω) :
    ∑ π : Equiv.Perm (Fin n), f.term (ω ∘ ⇑π)
      = ((t.factorial * m.factorial * m.factorial : ℕ) : ℝ) * (reps.map fun l =>
          f.Q (f.F ((cfgOf ω).comap (fn l ∘ Fast.appendF f.eR f.eT)) % f.N)
            (f.F ((cfgOf ω).comap (fn l ∘ Fast.appendF f.eR f.eT')) % f.N)).sum := by
  have iR : Injective f.eR := fun a b h =>
    Sum.inl_injective (hinj (a₁ := Sum.inl a) (a₂ := Sum.inl b) h)
  have iT : Injective f.eT := fun a b h =>
    Sum.inl_injective (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inl a)) (a₂ := Sum.inr (Sum.inl b)) h))
  have iT' : Injective f.eT' := fun a b h =>
    Sum.inr_injective (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inr a)) (a₂ := Sum.inr (Sum.inr b)) h))
  have dRT : ∀ i j, f.eR i ≠ f.eT j := fun i j h =>
    Sum.inl_ne_inr (hinj (a₁ := Sum.inl i) (a₂ := Sum.inr (Sum.inl j)) h)
  have dRT' : ∀ i j, f.eR i ≠ f.eT' j := fun i j h =>
    Sum.inl_ne_inr (hinj (a₁ := Sum.inl i) (a₂ := Sum.inr (Sum.inr j)) h)
  have dTT' : ∀ i j, f.eT i ≠ f.eT' j := fun i j h =>
    Sum.inl_ne_inr (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inl i)) (a₂ := Sum.inr (Sum.inr j)) h))
  obtain ⟨e1, he1⟩ : ∃ e : Fin t ↪ Fin n, ⇑e = f.eR := ⟨⟨f.eR, iR⟩, rfl⟩
  obtain ⟨e2, he2⟩ : ∃ e : Fin m ↪ Fin n, ⇑e = f.eT := ⟨⟨f.eT, iT⟩, rfl⟩
  obtain ⟨e3, he3⟩ : ∃ e : Fin m ↪ Fin n, ⇑e = f.eT' := ⟨⟨f.eT', iT'⟩, rfl⟩
  have h := sum_perm_reps e1 e2 e3 (by rw [he1, he2]; exact dRT) (by rw [he1, he3]; exact dRT')
    (by rw [he2, he3]; exact dTT') (fun ρ => f.term (ω ∘ ρ))
    (fun π σ => f.term_congr ω
      ⟨⟨σ, fun i => by rw [← he1]; exact ext_mem e1 π σ i⟩,
        ⟨1, fun i => ext_notMem e1 π σ (by rw [he1]; exact fun j => (dRT j i).symm)⟩,
        ⟨1, fun i => ext_notMem e1 π σ (by rw [he1]; exact fun j => (dRT' j i).symm)⟩⟩)
    (fun π σ => f.term_congr ω
      ⟨⟨1, fun i => ext_notMem e2 π σ (by rw [he2]; exact fun j => dRT i j)⟩,
        ⟨σ, fun i => by rw [← he2]; exact ext_mem e2 π σ i⟩,
        ⟨1, fun i => ext_notMem e2 π σ (by rw [he2]; exact fun j => (dTT' j i).symm)⟩⟩)
    (fun π σ => f.term_congr ω
      ⟨⟨1, fun i => ext_notMem e3 π σ (by rw [he3]; exact fun j => dRT' i j)⟩,
        ⟨1, fun i => ext_notMem e3 π σ (by rw [he3]; exact fun j => dTT' i j)⟩,
        ⟨σ, fun i => by rw [← he3]; exact ext_mem e3 π σ i⟩⟩)
    fn reps hnodup hfn
    (fun l hl => by
      obtain ⟨h0, -, -, h3, h4, h5⟩ := hgood l hl
      rw [he1, he2, he3]
      exact ⟨h0, h3, h4, h5⟩)
    hcount
  rw [h]
  congr 2
  refine List.map_congr_left fun l hl => ?_
  obtain ⟨-, h1, h2, h3, h4, h5⟩ := hgood l hl
  exact f.term_eval hω h1 h2 h3.monotone h4.monotone h5.monotone

/-- Same target, summands up to a permutation. -/
def RelObjG (e4 : Fin 4 → Fin n) (ρ ρ' : Fin n → Fin n) : Prop :=
  ρ (e4 3) = ρ' (e4 3) ∧
    ∃ b : Equiv.Perm (Fin 3), ∀ i : Fin 3, ρ (e4 i.castSucc) = ρ' (e4 (b i).castSucc)

instance (e4 : Fin 4 → Fin n) (ρ ρ' : Fin n → Fin n) : Decidable (RelObjG e4 ρ ρ') := by
  unfold RelObjG; infer_instance

theorem objG_congr (e4 : Fin 4 → Fin n) (ω : Fin n → ℝ) {ρ ρ' : Fin n → Fin n}
    (h : RelObjG e4 ρ ρ') : objG e4 (ω ∘ ρ) = objG e4 (ω ∘ ρ') := by
  obtain ⟨h3, b, hb⟩ := h
  unfold objG
  have hS : (ω ∘ ρ) ∘ e4 ∈ S4 ↔ (ω ∘ ρ') ∘ e4 ∈ S4 :=
    S4_congr (by simp only [comp_apply]; rw [h3]) b (fun i => by simp only [comp_apply]; rw [hb])
  by_cases hp : (ω ∘ ρ) ∘ e4 ∈ S4
  · rw [ind_of_mem hp, ind_of_mem (hS.1 hp)]
  · rw [ind_of_notMem hp, ind_of_notMem (fun hq => hp (hS.2 hq))]

theorem objG_eval (e4 : Fin 4 → Fin n) (ω : Fin n → ℝ) {ρ : Fin n → Fin n}
    (hinj : Injective (ρ ∘ e4)) :
    objG e4 (ω ∘ ρ)
      = if (cfgOf ω).sb (ρ (e4 0)) (ρ (e4 1)) (ρ (e4 2)) (ρ (e4 3)) then 1 else 0 := by
  have hne : ∀ {i j : Fin 4}, i ≠ j → ρ (e4 i) ≠ ρ (e4 j) := fun h => hinj.ne h
  unfold objG
  apply ind_eq_ite_bool
  rw [sb_cfgOf ω (hne (by decide)) (hne (by decide)) (hne (by decide)) (hne (by decide))
    (hne (by decide)) (hne (by decide))]
  rfl

/-- Sum of the objective term over all orderings: the summands `b1` and the unused points `b2`
are the two blocks. -/
theorem objG_sum_perm (e4 : Fin 4 → Fin n) (he4 : Injective e4) (b1 : Fin 3 ↪ Fin n)
    (hb1 : ∀ i, b1 i = e4 i.castSucc) {k2 : ℕ} (b2 : Fin k2 ↪ Fin n)
    (h2 : ∀ i j, e4 i ≠ b2 j)
    (fn : List (Fin n) → Fin n → Fin n) (reps : List (List (Fin n))) (hnodup : reps.Nodup)
    (hfn : ∀ l ∈ reps, ∀ l' ∈ reps, fn l = fn l' → l = l')
    (hgood : ∀ l ∈ reps, Injective (fn l) ∧ StrictMono (fn l ∘ ⇑b1) ∧ StrictMono (fn l ∘ ⇑b2))
    (hcount : reps.length * (Nat.factorial 3 * k2.factorial * Nat.factorial 0) = n.factorial)
    (ω : Fin n → ℝ) :
    ∑ π : Equiv.Perm (Fin n), objG e4 (ω ∘ ⇑π)
      = ((Nat.factorial 3 * k2.factorial * Nat.factorial 0 : ℕ) : ℝ) * (reps.map fun l =>
          if (cfgOf ω).sb (fn l (e4 0)) (fn l (e4 1)) (fn l (e4 2)) (fn l (e4 3)) then (1 : ℝ)
          else 0).sum := by
  have h3 : ∀ i, e4 3 ≠ b1 i := fun i h => by
    rw [hb1] at h
    have hne : ∀ i : Fin 3, (3 : Fin 4) ≠ i.castSucc := by decide
    exact hne i (he4 h)
  have h := sum_perm_reps b1 b2 (emb0n n) (fun i j => by rw [hb1]; exact h2 _ j)
    (fun _ j => j.elim0) (fun _ j => j.elim0) (fun ρ => objG e4 (ω ∘ ρ))
    (fun π σ => objG_congr e4 ω
      ⟨ext_notMem b1 π σ h3, ⟨σ, fun i => by rw [← hb1, ← hb1]; exact ext_mem b1 π σ i⟩⟩)
    (fun π σ => objG_congr e4 ω
      ⟨ext_notMem b2 π σ (h2 3), ⟨1, fun i => ext_notMem b2 π σ (h2 _)⟩⟩)
    (fun π σ => by rw [ext_empty])
    fn reps hnodup hfn
    (fun l hl => by
      obtain ⟨h0, g1, g2⟩ := hgood l hl
      exact ⟨h0, g1, g2, fun i => i.elim0⟩)
    hcount
  rw [h]
  congr 2
  exact List.map_congr_left fun l hl => objG_eval e4 ω ((hgood l hl).1.comp he4)

end BeatAvg


==> anc/lean/BeatAvg/Cert/FarkasSound.lean <==
import BeatAvg.Cert.Abel
import BeatAvg.Cert.Combos
import BeatAvg.Cert.PsdSound

/-!
# A valid certificate of non-realizability contradicts realizability
-/

open Finset

namespace BeatAvg

/-- Nonpositive suffix sums against a sorted nonnegative sample give a nonpositive combination. -/
theorem dot_nonpos {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) (c : ℕ → ℤ)
    (h : Fast.sufOk ((List.range n).map c) = true) :
    ((List.range n).map fun j => (c j : ℝ) * w j).sum ≤ 0 := by
  have hz : List.zipWith (fun (a : ℤ) (x : ℝ) => (a : ℝ) * x) ((List.range n).map c)
      ((List.range n).map w) = (List.range n).map fun j => (c j : ℝ) * w j := by
    simp [List.zipWith_map]
  have hchain : ((List.range n).map w).IsChain (· ≤ ·) := by
    apply List.Pairwise.isChain
    rw [List.pairwise_map]
    refine List.Pairwise.imp_of_mem ?_ List.pairwise_lt_range
    intro i j _ hj hij
    exact (hw.mono i j hij (List.mem_range.1 hj)).le
  have hhead : ∀ x ∈ ((List.range n).map w).head?, 0 ≤ x := by
    intro x hx
    cases n with
    | zero => simp at hx
    | succ m =>
      rw [List.range_succ_eq_map] at hx
      simp only [List.map_cons, List.head?_cons, Option.mem_def, Option.some.injEq] at hx
      rw [← hx]; exact hw.nonneg
  have h1 := abel ((List.range n).map c) ((List.range n).map w) (by simp) h hchain hhead
  rw [hz] at h1
  have h2 : ((((List.range n).map c).sum : ℤ) : ℝ) ≤ 0 := by
    exact_mod_cast sufOk_sum_le _ h
  have h3 : 0 ≤ ((List.range n).map w).headD 0 := by
    cases n with
    | zero => simp
    | succ m =>
      rw [List.range_succ_eq_map]
      simpa using hw.nonneg
  have := mul_nonpos_of_nonpos_of_nonneg h2 h3
  linarith

/-- Exchanging the sum over certificate entries and the sum over points. -/
theorem swap_sum (n : ℕ) (w : ℕ → ℝ) (cert : Fast.Cert) (g : ℕ × ℕ × ℕ → ℕ → ℤ) :
    ((List.range n).map fun j => (((cert.map fun e => g e j).sum : ℤ) : ℝ) * w j).sum
      = (cert.map fun e => ((List.range n).map fun j => (g e j : ℝ) * w j).sum).sum := by
  induction cert with
  | nil => simp
  | cons e t ih =>
    simp only [List.map_cons, List.sum_cons]
    rw [← ih, ← List.sum_map_add]
    congr 1
    refine List.map_congr_left fun j _ => ?_
    push_cast
    ring

theorem sum_single (n : ℕ) (w : ℕ → ℝ) {t : ℕ} (ht : t < n) (v : ℝ) :
    ∑ j ∈ range n, (if j = t then v else 0) * w j = v * w t := by
  rw [sum_congr rfl fun j _ => ite_mul (j = t) v 0 (w j)]
  simp only [zero_mul]
  rw [sum_ite_eq' (range n) t (fun j => v * w j), if_pos (mem_range.2 ht)]

/-- The linear form of an inequality, evaluated on a sample. -/
theorem coefE_sum (n : ℕ) (w : ℕ → ℝ) (kind : ℕ) {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ Fast.combos n) :
    ((List.range n).map fun j => (Fast.coefE kind q j : ℝ) * w j).sum
      = if kind = 0 then 2 * w q.2.2.2 - w q.1 - w q.2.1 - w q.2.2.1
        else 2 * w q.2.2.1 - w q.1 - w q.2.1 - w q.2.2.2 := by
  obtain ⟨h1, h2, h3, h4⟩ := mem_combos.1 hq
  rw [sum_map_range]
  have hc : ∀ j, (Fast.coefE kind q j : ℝ) * w j
      = (if j = (if kind = 0 then q.2.2.2 else q.2.2.1) then (2 : ℝ) else 0) * w j
        - (if j = q.1 then (1 : ℝ) else 0) * w j - (if j = q.2.1 then (1 : ℝ) else 0) * w j
        - (if j = (if kind = 0 then q.2.2.1 else q.2.2.2) then (1 : ℝ) else 0) * w j := by
    intro j
    simp only [Fast.coefE]
    push_cast
    ring
  simp only [hc, sum_sub_distrib]
  by_cases hk : kind = 0
  · simp only [hk, if_true]
    rw [sum_single n w h4, sum_single n w (by omega), sum_single n w (by omega),
      sum_single n w (by omega)]
    ring
  · simp only [hk, if_false]
    rw [sum_single n w (by omega), sum_single n w (by omega), sum_single n w (by omega),
      sum_single n w h4]
    ring

end BeatAvg

namespace BeatAvg

open Finset

theorem list_sum_pos {α : Type*} (l : List α) (f : α → ℝ) (hne : l ≠ []) (hpos : ∀ e ∈ l, 0 < f e) :
    0 < (l.map f).sum := by
  induction l with
  | nil => exact absurd rfl hne
  | cons a t ih =>
    rw [List.map_cons, List.sum_cons]
    have ha := hpos a List.mem_cons_self
    by_cases ht : t = []
    · subst ht; simpa using ha
    · have := ih ht fun e he => hpos e (List.mem_cons_of_mem _ he)
      linarith

/-- Each inequality asserted by the pattern of a sorted sample holds strictly. -/
theorem entry_pos {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ Fast.combos n)
    {kind : ℕ} (hk : kind < 2) :
    0 < (Fast.signOf kind (trit w q) : ℝ) *
      (if kind = 0 then 2 * w q.2.2.2 - w q.1 - w q.2.1 - w q.2.2.1
        else 2 * w q.2.2.1 - w q.1 - w q.2.1 - w q.2.2.2) := by
  obtain ⟨a, b, c, d⟩ := q
  obtain ⟨h1, h2, h3, h4⟩ := mem_combos.1 hq
  simp only at h1 h2 h3 h4 ⊢
  have hcd : w c < w d := hw.mono c d h3 h4
  have hk' : kind = 0 ∨ kind = 1 := by omega
  rcases hk' with rfl | rfl
  · simp only [Fast.signOf, if_true]
    by_cases ht : 1 ≤ trit w (a, b, c, d)
    · have := (trit_ge_one_iff hcd).1 ht
      simp only [ht, if_true]
      push_cast
      linarith
    · have hn : ¬ (w a + w b + w c < 2 * w d) := fun h => ht ((trit_ge_one_iff hcd).2 h)
      have htie := hw.noTie a b c d (by omega) (by omega) (by omega) h4 (by omega) (by omega)
        (by omega)
      have hgt : 2 * w d < w a + w b + w c := lt_of_le_of_ne (not_lt.mp hn) (Ne.symm htie)
      simp only [ht, if_false]
      push_cast
      linarith
  · simp only [Fast.signOf, one_ne_zero, if_false]
    by_cases ht : trit w (a, b, c, d) = 2
    · have := (trit_eq_two_iff hcd).1 ht
      simp only [ht, if_true]
      push_cast
      linarith
    · have hn : ¬ (w a + w b + w d < 2 * w c) := fun h => ht ((trit_eq_two_iff hcd).2 h)
      have htie := hw.noTie a b d c (by omega) (by omega) h4 (by omega) (by omega) (by omega)
        (by omega)
      have hgt : 2 * w c < w a + w b + w d := lt_of_le_of_ne (not_lt.mp hn) (Ne.symm htie)
      simp only [ht, if_false]
      push_cast
      linarith

/-- A valid certificate of non-realizability cannot be attached to the pattern of a sample. -/
theorem farkas_sound {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) (cert : Fast.Cert)
    (h : Fast.farkasOk (Fast.combos n) n (patArr n w) cert = true) : False := by
  simp only [Fast.farkasOk, Bool.and_eq_true, Bool.not_eq_true', List.all_eq_true,
    decide_eq_true_eq] at h
  obtain ⟨⟨hne, hall⟩, hsuf⟩ := h
  have hle := dot_nonpos hw (Fast.coefs (Fast.combos n) (patArr n w) cert) hsuf
  have hswap := swap_sum n w cert (fun e j => (e.2.2 : ℤ) *
    Fast.signOf e.2.1 ((patArr n w).getD e.1 0) *
      Fast.coefE e.2.1 ((Fast.combos n).getD e.1 (0, 0, 0, 0)) j)
  have hcoefs : ∀ j, Fast.coefs (Fast.combos n) (patArr n w) cert j
      = (cert.map fun e => (e.2.2 : ℤ) * Fast.signOf e.2.1 ((patArr n w).getD e.1 0) *
        Fast.coefE e.2.1 ((Fast.combos n).getD e.1 (0, 0, 0, 0)) j).sum := fun j => rfl
  simp only [hcoefs] at hle
  rw [hswap] at hle
  have hpos : 0 < (cert.map fun e => ((List.range n).map fun j =>
      (((e.2.2 : ℤ) * Fast.signOf e.2.1 ((patArr n w).getD e.1 0) *
        Fast.coefE e.2.1 ((Fast.combos n).getD e.1 (0, 0, 0, 0)) j : ℤ) : ℝ) * w j).sum).sum := by
    refine list_sum_pos cert _ (by intro hc; simp [hc] at hne) fun e he => ?_
    obtain ⟨⟨hwt, hidx⟩, hkind⟩ := hall e he
    have hq := combos_getD hidx
    have hinner : ((List.range n).map fun j =>
        (((e.2.2 : ℤ) * Fast.signOf e.2.1 ((patArr n w).getD e.1 0) *
          Fast.coefE e.2.1 ((Fast.combos n).getD e.1 (0, 0, 0, 0)) j : ℤ) : ℝ) * w j).sum
        = (e.2.2 : ℝ) * ((Fast.signOf e.2.1 ((patArr n w).getD e.1 0) : ℝ) *
          ((List.range n).map fun j =>
            (Fast.coefE e.2.1 ((Fast.combos n).getD e.1 (0, 0, 0, 0)) j : ℝ) * w j).sum) := by
      rw [← List.sum_map_mul_left, ← List.sum_map_mul_left]
      congr 1
      refine List.map_congr_left fun j _ => ?_
      push_cast
      ring
    rw [hinner, coefE_sum n w e.2.1 hq, patArr_getD n w hidx]
    exact mul_pos (by exact_mod_cast hwt) (entry_pos hw hq hkind)
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/Final.lean <==
import BeatAvg.Cert.Main8
import BeatAvg.Cert.BstarFacts
import BeatAvg.Lower.Main

/-!
# `C = B*`

`C = sup_μ P(X₁ + X₂ + X₃ < 2 X₄)` over laws `μ` on `[0, ∞)`, and
`B* = (r³ - 6r² + 6r)/4 = r(2 - r)/(1 + r + r² + r³)` with `r` the root of
`x⁴ - 4x³ - 3x² - 2x + 2` in `[0, 1]`.

The upper bound is the order-8 certificate (`Main8`) through Theorem D and the two-point criterion
(`BeatAvg.Main`), with the trivial bound `C ≤ 1` as second point: no flag bound of lower order is
used. The finite check of the certificate is performed by `native_decide`.

The lower bound `B* ≤ C` (`BeatAvg.Lower.Main`) is the construction of Bellec and Fritz; it uses no
computation.
-/

namespace BeatAvg

/-- **The Beat the Average constant is at most `B*`.** -/
theorem C_le_Bstar : C ≤ Bstar := C_le_Bstar_of_main8

/-- **The Beat the Average constant equals `B*`.** The upper bound depends on one finite check run by
`native_decide`; the lower bound does not. -/
theorem C_eq_Bstar : C = Bstar := le_antisymm C_le_Bstar Bstar_le_C

/-- Numerically, `C < 0.40069538`. -/
theorem C_lt : C < 40069538 / 100000000 := lt_of_le_of_lt C_le_Bstar Bstar_bounds.2

end BeatAvg


==> anc/lean/BeatAvg/Cert/FlagBound.lean <==
import BeatAvg.Cert.FlagGen2
import BeatAvg.Atomless

/-!
# The flag bound in sample form

For a list of square families on `n` points: if the symmetrised functional `objective + squares`
is at most `lam` on every sample in general position, then `C ≤ lam`.
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- General position for `n` sample points. -/
def GenericN (n : ℕ) (ω : Fin n → ℝ) : Prop :=
  (∀ i, 0 ≤ ω i) ∧ Function.Injective ω ∧
    ∀ a b c d : Fin n, a ≠ d → b ≠ d → c ≠ d → ω a + ω b + ω c ≠ 2 * ω d

theorem ae_genericN {n : ℕ} {μ : Measure ℝ} (hμ : IsLaw μ) [NullSingletonClass μ] :
    ∀ᵐ ω ∂(iid n μ), GenericN n ω := by
  have := hμ.prob
  have h1 := iid_nonneg_ae (n := n) hμ
  have h2 : ∀ᵐ ω ∂(iid n μ), ∀ i j : Fin n, i ≠ j → ω i ≠ ω j := by
    simp only [ae_all_iff]
    intro i j hij
    have h := pi_graph_null (ι := Fin n) μ i (fun ω => ω j) (measurable_pi_apply j)
      (fun ω y => by simp [Function.update_of_ne (Ne.symm hij)])
    rw [ae_iff]
    simpa using h
  have h3 : ∀ᵐ ω ∂(iid n μ), ∀ a b c d : Fin n, a ≠ d → b ≠ d → c ≠ d →
      ω a + ω b + ω c ≠ 2 * ω d := by
    simp only [ae_all_iff]
    intro a b c d had hbd hcd
    have h := pi_graph_null (ι := Fin n) μ d (fun ω => (ω a + ω b + ω c) / 2) (by fun_prop)
      (fun ω y => by simp [Function.update_of_ne had, Function.update_of_ne hbd,
        Function.update_of_ne hcd])
    rw [ae_iff]
    refine measure_mono_null ?_ h
    intro ω hω
    simp only [mem_ofPred_eq, not_not] at hω ⊢
    linarith
  filter_upwards [h1, h2, h3] with ω g1 g2 g3
  refine ⟨g1, fun i j hij => ?_, g3⟩
  by_contra hne
  exact g2 i j hne hij

/-- A family with its numbers of roots and further points. -/
structure PFam (n : ℕ) where
  t : ℕ
  m : ℕ
  fam : Fam n t m

/-- Conditions under which a family has nonnegative mean. -/
structure PFam.Good {n : ℕ} (f : PFam n) : Prop where
  inj : Injective f.fam.e
  psd : ∀ (M : ℕ) (u : Fin M → ℝ), 0 ≤ ∑ i, ∑ j, u i * f.fam.Q i.val j.val * u j

/-- Objective term: the four points at positions `e4` succeed (target last). -/
noncomputable def objG {n : ℕ} (e4 : Fin 4 → Fin n) (v : Fin n → ℝ) : ℝ := ind S4 (v ∘ e4)

/-- Objective plus the square terms. -/
noncomputable def lamF {n : ℕ} (e4 : Fin 4 → Fin n) (fams : List (PFam n)) (v : Fin n → ℝ) : ℝ :=
  objG e4 v + (fams.map fun f => f.fam.term v).sum

/-- The symmetrised functional. -/
noncomputable def LamF {n : ℕ} (e4 : Fin 4 → Fin n) (fams : List (PFam n)) (v : Fin n → ℝ) : ℝ :=
  (1 / (Nat.factorial n : ℝ)) * ∑ π : Equiv.Perm (Fin n), lamF e4 fams (v ∘ ⇑π)

theorem bm_term {n : ℕ} (f : PFam n) : BM f.fam.term := by
  have hm : Measurable (split3 (X := ℝ) f.fam.e) := by unfold split3; fun_prop
  exact f.fam.bm_K.comp hm

theorem squares_bm_nonneg {n : ℕ} (μ : Measure ℝ) [IsProbabilityMeasure μ] (fams : List (PFam n))
    (hg : ∀ f ∈ fams, f.Good) :
    BM (fun v : Fin n → ℝ => (fams.map fun f => f.fam.term v).sum) ∧
      0 ≤ ∫ v, (fams.map fun f => f.fam.term v).sum ∂(iid n μ) := by
  induction fams with
  | nil => exact ⟨by simpa using BM.const (α := Fin n → ℝ) 0, by simp⟩
  | cons f l ih =>
    obtain ⟨hbm, hnn⟩ := ih fun g hgl => hg g (List.mem_cons_of_mem _ hgl)
    have hf := hg f List.mem_cons_self
    have hbf := bm_term f
    refine ⟨by simpa using hbf.add hbm, ?_⟩
    simp only [List.map_cons, List.sum_cons]
    rw [integral_add (hbf.integrable _) (hbm.integrable _)]
    have := f.fam.integral_term_nonneg hf.inj hf.psd μ
    exact add_nonneg this hnn

end BeatAvg

namespace BeatAvg

open MeasureTheory Set Function

/-- **The flag bound (sample form).** -/
theorem flag_bound {n : ℕ} (e4 : Fin 4 → Fin n) (he4 : Injective e4) (fams : List (PFam n))
    (hg : ∀ f ∈ fams, f.Good) (lam : ℝ) (h : ∀ ω, GenericN n ω → LamF e4 fams ω ≤ lam) :
    C ≤ lam := by
  have key : ∀ ν : Measure ℝ, IsLaw ν → NullSingletonClass ν → P ν ≤ lam := by
    intro ν hν hna
    have := hν.prob
    obtain ⟨hbm, hnn⟩ := squares_bm_nonneg ν fams hg
    have hme : Measurable fun v : Fin n → ℝ => v ∘ e4 :=
      Measurable.of_eval fun k => measurable_pi_apply (e4 k)
    have hbo : BM (objG e4) := (BM.ind measurableSet_S4).comp hme
    have hobj : ∫ v, objG e4 v ∂(iid n ν) = P ν := by
      have hmp := measurePreserving_comp_injective (ι := Fin n) ν e4 he4
      unfold objG
      rw [integral_comp_mp hmp (measurable_ind measurableSet_S4), integral_ind _ measurableSet_S4]
      rfl
    have hbl : BM (lamF e4 fams) := hbo.add hbm
    have hlam : P ν ≤ ∫ v, lamF e4 fams v ∂(iid n ν) := by
      unfold lamF
      rw [integral_add (hbo.integrable _) (hbm.integrable _), hobj]
      linarith
    have hperm : ∀ π : Equiv.Perm (Fin n),
        ∫ v : Fin n → ℝ, lamF e4 fams (v ∘ ⇑π) ∂(iid n ν) = ∫ v, lamF e4 fams v ∂(iid n ν) :=
      fun π => integral_comp_mp (measurePreserving_comp_injective (ι := Fin n) ν π π.injective)
        hbl.meas
    have hmp : ∀ π : Equiv.Perm (Fin n), Measurable fun v : Fin n → ℝ => v ∘ ⇑π := fun π =>
      Measurable.of_eval fun k => measurable_pi_apply (π k)
    have hint : ∀ π ∈ (Finset.univ : Finset (Equiv.Perm (Fin n))),
        Integrable (fun v : Fin n → ℝ => lamF e4 fams (v ∘ ⇑π)) (iid n ν) := fun π _ =>
      (hbl.comp (hmp π)).integrable _
    have hLam : ∫ v, LamF e4 fams v ∂(iid n ν) = ∫ v, lamF e4 fams v ∂(iid n ν) := by
      simp only [LamF]
      rw [integral_const_mul, integral_finsetSum _ hint]
      simp only [hperm, Finset.sum_const, Finset.card_univ, Fintype.card_perm, Fintype.card_fin,
        nsmul_eq_mul]
      have : ((Nat.factorial n : ℕ) : ℝ) ≠ 0 := by positivity
      field_simp
    have hbL : BM (LamF e4 fams) := by
      show BM fun v => (1 / (Nat.factorial n : ℝ)) * ∑ π : Equiv.Perm (Fin n), lamF e4 fams (v ∘ ⇑π)
      exact (BM.sum _ fun π _ => hbl.comp (hmp π)).const_mul _
    have hle : ∫ v, LamF e4 fams v ∂(iid n ν) ≤ lam := by
      have h1 := integral_mono_ae (hbL.integrable (iid n ν)) (integrable_const lam)
        ((ae_genericN hν).mono fun ω hω => h ω hω)
      simpa using h1
    linarith
  by_contra hcon
  have hgt : lam < C := not_le.mp hcon
  obtain ⟨ν, hν, hna, hP⟩ := exists_atomless_law_gt (ε := C - lam) (by linarith)
  have := key ν hν hna
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/FlagGen.lean <==
import BeatAvg.Bounded
import BeatAvg.Cert.Sort
import BeatAvg.Cert.CfgReal
import Fast.Gen

/-!
# A square (flag) family with `t` roots and `m` further points, in general form
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- Sorted roots followed by sorted further points. -/
noncomputable def ptsG {t m : ℕ} (p : (Fin t → ℝ) × (Fin m → ℝ)) : Fin (t + m) → ℝ :=
  Fast.appendF (sortT p.1) (sortT p.2)

theorem measurable_ptsG {t m : ℕ} : Measurable (ptsG (t := t) (m := m)) := by
  refine Measurable.of_eval fun i => ?_
  by_cases h : i.val < t
  · have : Measurable fun p : (Fin t → ℝ) × (Fin m → ℝ) => sortT p.1 ⟨i.val, h⟩ :=
      (measurable_pi_apply _).comp (measurable_sortT.comp measurable_fst)
    simpa [ptsG, Fast.appendF, h] using this
  · have : Measurable fun p : (Fin t → ℝ) × (Fin m → ℝ) => sortT p.2 ⟨i.val - t, by omega⟩ :=
      (measurable_pi_apply _).comp (measurable_sortT.comp measurable_snd)
    simpa [ptsG, Fast.appendF, h] using this

theorem appendF_comp {α β : Type} {t m : ℕ} (g : α → β) (a : Fin t → α) (b : Fin m → α) :
    Fast.appendF (g ∘ a) (g ∘ b) = g ∘ Fast.appendF a b := by
  funext i
  simp only [Fast.appendF, comp_apply]
  split_ifs <;> rfl

/-- A family: index maps for the roots and the two groups of further points, a flag function of
the configuration, the number of flags, and a quadratic form. -/
structure Fam (n t m : ℕ) where
  eR : Fin t → Fin n
  eT : Fin m → Fin n
  eT' : Fin m → Fin n
  F : Fast.Cfg (t + m) → ℕ
  N : ℕ
  Q : ℕ → ℕ → ℝ

variable {n t m : ℕ}

/-- The index map of the three blocks. -/
def Fam.e (f : Fam n t m) : Fin t ⊕ (Fin m ⊕ Fin m) → Fin n :=
  Sum.elim f.eR (Sum.elim f.eT f.eT')

/-- The flag of roots and further points. -/
noncomputable def Fam.flag (f : Fam n t m) (p : (Fin t → ℝ) × (Fin m → ℝ)) : ℕ :=
  f.F (cfgOf (ptsG p)) % f.N

/-- The kernel on (roots, points, points). -/
noncomputable def Fam.K (f : Fam n t m) (p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ))) : ℝ :=
  f.Q (f.flag (p.1, p.2.1)) (f.flag (p.1, p.2.2))

/-- The term of a sample. -/
noncomputable def Fam.term (f : Fam n t m) (v : Fin n → ℝ) : ℝ :=
  f.K (v ∘ f.eR, (v ∘ f.eT, v ∘ f.eT'))

theorem Fam.term_eq (f : Fam n t m) (v : Fin n → ℝ) : f.term v = f.K (split3 f.e v) := rfl

/-- Configurations are finitely many. -/
instance (k : ℕ) : Fintype (Fast.Cfg k) :=
  Fintype.ofEquiv ((Fin k → Fin k → Bool) × (Fin k → Fin k → Fin k → Fin k → Bool))
    { toFun := fun p => ⟨p.1, p.2⟩
      invFun := fun c => (c.lt, c.sb)
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }

/-- The flags are bounded (no assumption on `N`). -/
theorem Fam.exists_flag_bound (f : Fam n t m) : ∃ M, ∀ p, f.flag p < M :=
  ⟨(Finset.univ.sup fun c : Fast.Cfg (t + m) => f.F c % f.N) + 1, fun p =>
    Nat.lt_succ_of_le (Finset.le_sup (f := fun c : Fast.Cfg (t + m) => f.F c % f.N)
      (Finset.mem_univ (cfgOf (ptsG p))))⟩

theorem Fam.measurable_flag (f : Fam n t m) : Measurable f.flag :=
  (measurable_of_cfg fun c : Fast.Cfg (t + m) => f.F c % f.N).comp
    (measurable_cfgOf.comp measurable_ptsG)

/-- The set of (roots, points) with flag `i`. -/
def Fam.Fi (f : Fam n t m) (i : ℕ) : Set ((Fin t → ℝ) × (Fin m → ℝ)) := {q | f.flag q = i}

theorem Fam.measurableSet_Fi (f : Fam n t m) (i : ℕ) : MeasurableSet (f.Fi i) :=
  f.measurable_flag (measurableSet_singleton i)

theorem Fam.ind_Fi (f : Fam n t m) (i : ℕ) (q : (Fin t → ℝ) × (Fin m → ℝ)) :
    ind (f.Fi i) q = if f.flag q = i then 1 else 0 := by
  by_cases h : f.flag q = i
  · rw [ind_of_mem (show q ∈ f.Fi i from h), if_pos h]
  · rw [ind_of_notMem (show q ∉ f.Fi i from h), if_neg h]

theorem Fam.K_eq (f : Fam n t m) (M : ℕ) (hM : ∀ q, f.flag q < M)
    (p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ))) :
    f.K p = ∑ i : Fin M, ∑ j : Fin M,
      ind (f.Fi i.val) (p.1, p.2.1) * f.Q i.val j.val * ind (f.Fi j.val) (p.1, p.2.2) := by
  simp only [Fam.ind_Fi, Fam.K]
  have h1 := hM (p.1, p.2.1)
  have h2 := hM (p.1, p.2.2)
  rw [Finset.sum_eq_single (⟨f.flag (p.1, p.2.1), h1⟩ : Fin M)]
  · rw [Finset.sum_eq_single (⟨f.flag (p.1, p.2.2), h2⟩ : Fin M)]
    · simp
    · intro j _ hj
      have : ¬ f.flag (p.1, p.2.2) = j.val := fun h => hj (Fin.ext h.symm)
      simp [this]
    · intro h; exact absurd (Finset.mem_univ _) h
  · intro i _ hi
    have : ¬ f.flag (p.1, p.2.1) = i.val := fun h => hi (Fin.ext h.symm)
    simp [this]
  · intro h; exact absurd (Finset.mem_univ _) h

theorem Fam.bm_K (f : Fam n t m) : BM f.K := by
  obtain ⟨M, hM⟩ := f.exists_flag_bound
  have h : f.K = fun p => ∑ i : Fin M, ∑ j : Fin M,
      ind (f.Fi i.val) (p.1, p.2.1) * f.Q i.val j.val * ind (f.Fi j.val) (p.1, p.2.2) :=
    funext (f.K_eq M hM)
  rw [h]
  refine BM.sum _ fun i _ => BM.sum _ fun j _ => ?_
  have h1 : BM fun p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ)) => ind (f.Fi i.val) (p.1, p.2.1) :=
    (BM.ind (f.measurableSet_Fi i.val)).comp (by fun_prop)
  have h2 : BM fun p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ)) => ind (f.Fi j.val) (p.1, p.2.2) :=
    (BM.ind (f.measurableSet_Fi j.val)).comp (by fun_prop)
  exact (h1.mul (BM.const _)).mul h2

end BeatAvg


==> anc/lean/BeatAvg/Cert/FlagGen2.lean <==
import BeatAvg.Cert.FlagGen
import BeatAvg.Cert.Thr

/-!
# A square family: nonnegative mean, invariance, evaluation on sorted samples
-/

open MeasureTheory Set Function

namespace BeatAvg

variable {n t m : ℕ}

/-- The mean of a square term under an iid sample is nonnegative. -/
theorem Fam.integral_term_nonneg (f : Fam n t m) (he : Injective f.e)
    (hpsd : ∀ (M : ℕ) (u : Fin M → ℝ), 0 ≤ ∑ i, ∑ j, u i * f.Q i.val j.val * u j)
    (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, f.term ω ∂(Measure.pi fun _ : Fin n => μ) := by
  obtain ⟨M, hM⟩ := f.exists_flag_bound
  have hmp := measurePreserving_split3 μ f.e he
  simp only [Fam.term_eq]
  rw [integral_comp_mp hmp f.bm_K.meas, integral_prod _ (f.bm_K.integrable _)]
  refine MeasureTheory.integral_nonneg fun r => ?_
  show 0 ≤ ∫ q, f.K (r, q) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
  simp only [f.K_eq M hM]
  have hint : ∀ i j : Fin M, Integrable (fun q : (Fin m → ℝ) × (Fin m → ℝ) =>
      ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val * ind (f.Fi j.val) (r, q.2))
      ((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ)) := by
    intro i j
    have h1 : BM fun q : (Fin m → ℝ) × (Fin m → ℝ) => ind (f.Fi i.val) (r, q.1) :=
      (BM.ind (f.measurableSet_Fi i.val)).comp (by fun_prop)
    have h2 : BM fun q : (Fin m → ℝ) × (Fin m → ℝ) => ind (f.Fi j.val) (r, q.2) :=
      (BM.ind (f.measurableSet_Fi j.val)).comp (by fun_prop)
    exact ((h1.mul (BM.const _)).mul h2).integrable _
  rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hint i j]
  have hterm : ∀ i j : Fin M, ∫ q, ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val
      * ind (f.Fi j.val) (r, q.2) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
      = (∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) * f.Q i.val j.val *
        (∫ x, ind (f.Fi j.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) := by
    intro i j
    rw [integral_prod_mul (fun x => ind (f.Fi i.val) (r, x) * f.Q i.val j.val)
      (fun x => ind (f.Fi j.val) (r, x)), integral_mul_const]
  have hsum : ∀ i : Fin M, ∫ q, ∑ j : Fin M, ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val
      * ind (f.Fi j.val) (r, q.2) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
      = ∑ j : Fin M, (∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ))
        * f.Q i.val j.val * (∫ x, ind (f.Fi j.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) := by
    intro i
    rw [integral_finsetSum _ fun j _ => hint i j]
    exact Finset.sum_congr rfl fun j _ => hterm i j
  simp only [hsum]
  exact hpsd M fun i => ∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)

/-- Two arrangements agree up to permutations inside the three blocks. -/
def Fam.Rel (f : Fam n t m) (ρ ρ' : Fin n → Fin n) : Prop :=
  (∃ a : Equiv.Perm (Fin t), ∀ i, ρ (f.eR i) = ρ' (f.eR (a i))) ∧
    (∃ b : Equiv.Perm (Fin m), ∀ i, ρ (f.eT i) = ρ' (f.eT (b i))) ∧
    ∃ c : Equiv.Perm (Fin m), ∀ i, ρ (f.eT' i) = ρ' (f.eT' (c i))

instance (f : Fam n t m) (ρ ρ' : Fin n → Fin n) : Decidable (f.Rel ρ ρ') := by
  unfold Fam.Rel; infer_instance

theorem sortT_congr_perm {k : ℕ} (ω : Fin n → ℝ) (e : Fin k → Fin n) {ρ ρ' : Fin n → Fin n}
    (a : Equiv.Perm (Fin k)) (h : ∀ i, ρ (e i) = ρ' (e (a i))) :
    sortT ((ω ∘ ρ) ∘ e) = sortT ((ω ∘ ρ') ∘ e) := by
  have : (ω ∘ ρ) ∘ e = ((ω ∘ ρ') ∘ e) ∘ a := by
    funext i; simp only [comp_apply]; rw [h]
  rw [this, sortT_comp_perm]

theorem Fam.term_congr (f : Fam n t m) (ω : Fin n → ℝ) {ρ ρ' : Fin n → Fin n} (h : f.Rel ρ ρ') :
    f.term (ω ∘ ρ) = f.term (ω ∘ ρ') := by
  obtain ⟨⟨a, ha⟩, ⟨b, hb⟩, c, hc⟩ := h
  have hR := sortT_congr_perm ω f.eR a ha
  have hT := sortT_congr_perm ω f.eT b hb
  have hT' := sortT_congr_perm ω f.eT' c hc
  simp only [Fam.term, Fam.K, Fam.flag, ptsG, hR, hT, hT']

/-- The term on a sorted sample, for an arrangement with sorted blocks. -/
theorem Fam.term_eval (f : Fam n t m) {ω : Fin n → ℝ} (hω : Monotone ω) {ρ : Fin n → Fin n}
    (h1 : Injective (ρ ∘ Fast.appendF f.eR f.eT)) (h2 : Injective (ρ ∘ Fast.appendF f.eR f.eT'))
    (hR : Monotone (ρ ∘ f.eR)) (hT : Monotone (ρ ∘ f.eT)) (hT' : Monotone (ρ ∘ f.eT')) :
    f.term (ω ∘ ρ) = f.Q (f.F ((cfgOf ω).comap (ρ ∘ Fast.appendF f.eR f.eT)) % f.N)
      (f.F ((cfgOf ω).comap (ρ ∘ Fast.appendF f.eR f.eT')) % f.N) := by
  have sR : sortT ((ω ∘ ρ) ∘ f.eR) = (ω ∘ ρ) ∘ f.eR := sortT_of_monotone (hω.comp hR)
  have sT : sortT ((ω ∘ ρ) ∘ f.eT) = (ω ∘ ρ) ∘ f.eT := sortT_of_monotone (hω.comp hT)
  have sT' : sortT ((ω ∘ ρ) ∘ f.eT') = (ω ∘ ρ) ∘ f.eT' := sortT_of_monotone (hω.comp hT')
  have p1 : ptsG ((ω ∘ ρ) ∘ f.eR, (ω ∘ ρ) ∘ f.eT) = ω ∘ (ρ ∘ Fast.appendF f.eR f.eT) := by
    unfold ptsG
    simp only [sR, sT]
    rw [appendF_comp (ω ∘ ρ) f.eR f.eT]
    rfl
  have p2 : ptsG ((ω ∘ ρ) ∘ f.eR, (ω ∘ ρ) ∘ f.eT') = ω ∘ (ρ ∘ Fast.appendF f.eR f.eT') := by
    unfold ptsG
    simp only [sR, sT']
    rw [appendF_comp (ω ∘ ρ) f.eR f.eT']
    rfl
  simp only [Fam.term, Fam.K, Fam.flag]
  rw [p1, p2, cfgOf_comp ω _ h1, cfgOf_comp ω _ h2]

end BeatAvg


==> anc/lean/BeatAvg/Cert/GramBlock.lean <==
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic

/-!
# Block Gram matrices are positive semidefinite
-/

open Finset

namespace BeatAvg

theorem gram_fin {ι κ : Type*} [Fintype ι] (P : Finset κ) (G : κ → ι → ℝ) (u : ι → ℝ) :
    ∑ i, ∑ j, u i * (∑ p ∈ P, G p i * G p j) * u j = ∑ p ∈ P, (∑ i, u i * G p i) ^ 2 := by
  have key : ∀ p, (∑ i, u i * G p i) ^ 2 = ∑ i, ∑ j, u i * (G p i * G p j) * u j := by
    intro p
    rw [sq, sum_mul_sum]
    refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
    ring
  calc ∑ i, ∑ j, u i * (∑ p ∈ P, G p i * G p j) * u j
      = ∑ i, ∑ j, ∑ p ∈ P, u i * (G p i * G p j) * u j := by
        refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
        rw [mul_sum, sum_mul]
    _ = ∑ i, ∑ p ∈ P, ∑ j, u i * (G p i * G p j) * u j := sum_congr rfl fun i _ => sum_comm
    _ = ∑ p ∈ P, ∑ i, ∑ j, u i * (G p i * G p j) * u j := sum_comm
    _ = ∑ p ∈ P, (∑ i, u i * G p i) ^ 2 := sum_congr rfl fun p _ => (key p).symm

/-- A matrix that is a Gram matrix inside each block and zero across blocks. -/
theorem gram_block_psd (N NB LEN : ℕ) (b : ℕ → ℕ) (r : ℕ → ℕ → ℝ) (hb : ∀ i < N, b i < NB)
    (u : Fin N → ℝ) :
    0 ≤ ∑ i : Fin N, ∑ j : Fin N,
      u i * (if b i.val = b j.val then ∑ c ∈ range LEN, r i.val c * r j.val c else 0) * u j := by
  have key : ∀ i j : Fin N,
      (if b i.val = b j.val then ∑ c ∈ range LEN, r i.val c * r j.val c else 0)
      = ∑ p ∈ range NB ×ˢ range LEN,
        (if b i.val = p.1 then r i.val p.2 else 0) * (if b j.val = p.1 then r j.val p.2 else 0) := by
    intro i j
    rw [sum_product]
    have e := sum_eq_single (s := range NB) (b i.val)
      (f := fun β => ∑ c ∈ range LEN,
        (if b i.val = β then r i.val c else 0) * (if b j.val = β then r j.val c else 0))
      (by
        intro β _ hβ
        have : ¬ b i.val = β := fun e => hβ e.symm
        simp [this])
      (by
        intro h
        exact absurd (mem_range.2 (hb i.val i.isLt)) h)
    rw [e]
    by_cases h : b i.val = b j.val
    · simp [h]
    · have h' : ¬ b j.val = b i.val := fun e => h e.symm
      simp [h, h']
  simp only [key]
  rw [gram_fin]
  exact sum_nonneg fun p _ => sq_nonneg _

end BeatAvg


==> anc/lean/BeatAvg/Cert/Idx7.lean <==
import BeatAvg.Cert.SortedN
import BeatAvg.Cert.FamSum
import Fast.Canon7

/-!
# The lists of arrangements of seven points: facts checked by the kernel
-/

open Function

namespace BeatAvg

theorem fnOf7_inj {l l' : List (Fin 7)} (h : l.length = 7) (h' : l'.length = 7)
    (e : Fast.fnOf7 l = Fast.fnOf7 l') : l = l' := by
  apply List.ext_getElem (by rw [h, h'])
  intro i h1 h2
  have := congrFun e ⟨i, by omega⟩
  simpa [Fast.fnOf7, List.getD, h1, h2] using this

/-- The facts needed for one block structure: the list `reps` has no repetition, `7!/k` members
with `k = t! m! m!`, and its members are injective and increase on the three blocks. -/
structure FamFacts (t m : ℕ) (reps : List (List (Fin 7))) (k : ℕ) : Prop where
  nodup : reps.Nodup
  count : reps.length * k = 5040
  kfac : k = t.factorial * m.factorial * m.factorial
  good : ∀ l ∈ reps, l.length = 7 ∧ Injective (Fast.fnOf7 l) ∧
    Injective (Fast.fnOf7 l ∘ Fast.appendF (Fast.eR7 t) (Fast.eT7 t m)) ∧
    Injective (Fast.fnOf7 l ∘ Fast.appendF (Fast.eR7 t) (Fast.eT7' t m)) ∧
    (∀ i j : Fin t, i < j → Fast.fnOf7 l (Fast.eR7 t i) < Fast.fnOf7 l (Fast.eR7 t j)) ∧
    (∀ i j : Fin m, i < j → Fast.fnOf7 l (Fast.eT7 t m i) < Fast.fnOf7 l (Fast.eT7 t m j)) ∧
    (∀ i j : Fin m, i < j → Fast.fnOf7 l (Fast.eT7' t m i) < Fast.fnOf7 l (Fast.eT7' t m j))
  inj : Injective (Sum.elim (Fast.eR7 t) (Sum.elim (Fast.eT7 t m) (Fast.eT7' t m)))

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem facts14 : FamFacts 1 3 Fast.reps14 36 :=
  ⟨by decide +kernel, by decide +kernel, by decide, by decide +kernel, by decide⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem facts24 : FamFacts 2 2 Fast.reps24 8 :=
  ⟨by decide +kernel, by decide +kernel, by decide, by decide +kernel, by decide⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem facts35 : FamFacts 3 2 Fast.reps35 24 :=
  ⟨by decide +kernel, by decide +kernel, by decide, by decide +kernel, by decide⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem facts45 : FamFacts 4 1 Fast.reps45 24 :=
  ⟨by decide +kernel, by decide +kernel, by decide, by decide +kernel, by decide⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem facts56 : FamFacts 5 1 Fast.reps56 120 :=
  ⟨by decide +kernel, by decide +kernel, by decide, by decide +kernel, by decide⟩

theorem e47_inj : Injective Fast.e47 := by decide

/-- The two blocks of the objective term: the three summands and the three unused points. -/
def embO1 : Fin 3 ↪ Fin 7 := ⟨fun i => Fast.e47 i.castSucc, by decide⟩
def embO2 : Fin 3 ↪ Fin 7 := ⟨fun i => Fin.ofNat 7 (4 + i.val), by decide⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem obj7_nodup : Fast.repsObj7.Nodup := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem obj7_length : Fast.repsObj7.length = 140 := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem obj7_good : ∀ l ∈ Fast.repsObj7, l.length = 7 ∧ Injective (Fast.fnOf7 l) ∧
    (∀ i j : Fin 3, i < j → Fast.fnOf7 l (embO1 i) < Fast.fnOf7 l (embO1 j)) ∧
    (∀ i j : Fin 3, i < j → Fast.fnOf7 l (embO2 i) < Fast.fnOf7 l (embO2 j)) := by
  decide +kernel

end BeatAvg


==> anc/lean/BeatAvg/Cert/IndexFacts.lean <==
import BeatAvg.Cert.SqTerm
import BeatAvg.Cert.Transversal
import Fast.Canon

/-!
# The lists of representatives: facts checked by the kernel

For each term of the functional, the list of arrangements used by the checker has no repetition,
has the right length, and consists of injective arrangements that increase on the blocks. With
`sum_perm_reps` this turns sums over all `8!` orderings into sums over the list.
-/

open Function

namespace BeatAvg

theorem fnOf_inj {l l' : List (Fin 8)} (h : l.length = 8) (h' : l'.length = 8)
    (e : Fast.fnOf l = Fast.fnOf l') : l = l' := by
  apply List.ext_getElem (by rw [h, h'])
  intro i h1 h2
  have := congrFun e ⟨i, by omega⟩
  simpa [Fast.fnOf, List.getD, h1, h2] using this

/-- The facts about a list of representatives with three blocks of positions. -/
structure RepFacts (reps : List (List (Fin 8))) {k1 k2 k3 : ℕ} (b1 : Fin k1 → Fin 8)
    (b2 : Fin k2 → Fin 8) (b3 : Fin k3 → Fin 8) (len : ℕ) : Prop where
  nodup : reps.Nodup
  length : reps.length = len
  good : ∀ l ∈ reps, l.length = 8 ∧ Injective (Fast.fnOf l) ∧
    (∀ i j : Fin k1, i < j → Fast.fnOf l (b1 i) < Fast.fnOf l (b1 j)) ∧
    (∀ i j : Fin k2, i < j → Fast.fnOf l (b2 i) < Fast.fnOf l (b2 j)) ∧
    (∀ i j : Fin k3, i < j → Fast.fnOf l (b3 i) < Fast.fnOf l (b3 j))

/-- Sum over all orderings from the facts about the representatives. -/
theorem sum_of_facts {k1 k2 k3 : ℕ} (e1 : Fin k1 ↪ Fin 8) (e2 : Fin k2 ↪ Fin 8)
    (e3 : Fin k3 ↪ Fin 8) (h12 : ∀ i j, e1 i ≠ e2 j) (h13 : ∀ i j, e1 i ≠ e3 j)
    (h23 : ∀ i j, e2 i ≠ e3 j) (F : (Fin 8 → Fin 8) → ℝ)
    (hF1 : ∀ (π : Equiv.Perm (Fin 8)) σ, F ⇑(π * Equiv.Perm.viaEmbedding σ e1) = F ⇑π)
    (hF2 : ∀ (π : Equiv.Perm (Fin 8)) σ, F ⇑(π * Equiv.Perm.viaEmbedding σ e2) = F ⇑π)
    (hF3 : ∀ (π : Equiv.Perm (Fin 8)) σ, F ⇑(π * Equiv.Perm.viaEmbedding σ e3) = F ⇑π)
    {reps : List (List (Fin 8))} {len : ℕ} (hf : RepFacts reps ⇑e1 ⇑e2 ⇑e3 len)
    (hcount : len * (k1.factorial * k2.factorial * k3.factorial) = Nat.factorial 8) :
    ∑ π : Equiv.Perm (Fin 8), F ⇑π
      = ((k1.factorial * k2.factorial * k3.factorial : ℕ) : ℝ)
        * (reps.map fun l => F (Fast.fnOf l)).sum := by
  refine sum_perm_reps e1 e2 e3 h12 h13 h23 F hF1 hF2 hF3 Fast.fnOf reps hf.nodup ?_ ?_ ?_
  · intro l hl l' hl' e
    exact fnOf_inj (hf.good l hl).1 (hf.good l' hl').1 e
  · intro l hl
    obtain ⟨-, hi, g1, g2, g3⟩ := hf.good l hl
    exact ⟨hi, fun i j hij => g1 i j hij, fun i j hij => g2 i j hij, fun i j hij => g3 i j hij⟩
  · rw [hf.length]; exact hcount

/-! ### Blocks of positions -/

def embA : Fin 4 ↪ Fin 8 := ⟨bA, bA_injective⟩
def embB : Fin 4 ↪ Fin 8 := ⟨bB, Fin.natAdd_injective 4 4⟩
def embA3 : Fin 3 ↪ Fin 8 := ⟨fun i => bA i.castSucc, by decide⟩
def embB3 : Fin 3 ↪ Fin 8 := ⟨fun i => bB i.castSucc, by decide⟩
def embR : Fin 2 ↪ Fin 8 := ⟨bR, by decide⟩
def embT : Fin 3 ↪ Fin 8 := ⟨bT, by decide⟩
def embT' : Fin 3 ↪ Fin 8 := ⟨bT', by decide⟩
def embS : Fin 4 ↪ Fin 8 := ⟨bS, by decide⟩
def embW2 : Fin 2 ↪ Fin 8 := ⟨fun i => bW i.castSucc, by decide⟩
def emb0 : Fin 0 ↪ Fin 8 := ⟨fun i => i.elim0, fun i => i.elim0⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem thr_facts : RepFacts Fast.repsThr ⇑embA ⇑embB3 ⇑emb0 280 :=
  ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem obj_facts : RepFacts Fast.repsObj ⇑embA3 ⇑embB ⇑emb0 280 :=
  ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem sq_facts : RepFacts Fast.repsSq ⇑embR ⇑embT ⇑embT' 560 :=
  ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem deg_facts : RepFacts Fast.repsDeg ⇑embS ⇑embW2 ⇑emb0 840 :=
  ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

end BeatAvg


==> anc/lean/BeatAvg/Cert/Invariance.lean <==
import BeatAvg.Cert.IndexFacts

/-!
# Each part of the functional is invariant under reordering inside its blocks
-/

open Function

namespace BeatAvg

theorem mono_of_lt {k : ℕ} {f : Fin k → Fin 8} (h : ∀ i j, i < j → f i < f j) : Monotone f := by
  intro i j hij
  rcases hij.eq_or_lt with rfl | hlt
  · exact le_rfl
  · exact (h i j hlt).le

/-! ### Thresholds: blocks `embA` (roots) and `embB3` (three summands) -/

theorem thr_inv1 (T : Tab) (ω : Fin 8 → ℝ) (x : ℝ) (π : Equiv.Perm (Fin 8))
    (σ : Equiv.Perm (Fin 4)) :
    thrPart T x (ω ∘ ⇑(π * σ.viaEmbedding embA)) = thrPart T x (ω ∘ ⇑π) :=
  thrPart_congr T ω
    ⟨⟨σ, fun i => ext_mem embA π σ i⟩,
      ext_notMem embA π σ (fun i => bB_ne_bA 3 i),
      ⟨1, fun i => ext_notMem embA π σ (fun j => bB_ne_bA _ j)⟩⟩ x

theorem thr_inv2 (T : Tab) (ω : Fin 8 → ℝ) (x : ℝ) (π : Equiv.Perm (Fin 8))
    (σ : Equiv.Perm (Fin 3)) :
    thrPart T x (ω ∘ ⇑(π * σ.viaEmbedding embB3)) = thrPart T x (ω ∘ ⇑π) :=
  thrPart_congr T ω
    ⟨⟨1, fun i => ext_notMem embB3 π σ (fun j => (bB_ne_bA _ i).symm)⟩,
      ext_notMem embB3 π σ (by decide),
      ⟨σ, fun i => ext_mem embB3 π σ i⟩⟩ x

theorem thr_inv3 (T : Tab) (ω : Fin 8 → ℝ) (x : ℝ) (π : Equiv.Perm (Fin 8))
    (σ : Equiv.Perm (Fin 0)) :
    thrPart T x (ω ∘ ⇑(π * σ.viaEmbedding emb0)) = thrPart T x (ω ∘ ⇑π) := by
  rw [ext_empty]

/-! ### Objective: blocks `embA3` (three summands) and `embB` (unused points) -/

theorem obj_inv1 (ω : Fin 8 → ℝ) (π : Equiv.Perm (Fin 8)) (σ : Equiv.Perm (Fin 3)) :
    objT (ω ∘ ⇑(π * σ.viaEmbedding embA3)) = objT (ω ∘ ⇑π) :=
  objT_congr ω ⟨ext_notMem embA3 π σ (by decide), ⟨σ, fun i => ext_mem embA3 π σ i⟩⟩

theorem obj_inv2 (ω : Fin 8 → ℝ) (π : Equiv.Perm (Fin 8)) (σ : Equiv.Perm (Fin 4)) :
    objT (ω ∘ ⇑(π * σ.viaEmbedding embB)) = objT (ω ∘ ⇑π) :=
  objT_congr ω ⟨ext_notMem embB π σ (fun j => (bB_ne_bA j 3).symm),
    ⟨1, fun i => ext_notMem embB π σ (fun j => (bB_ne_bA j _).symm)⟩⟩

theorem obj_inv3 (ω : Fin 8 → ℝ) (π : Equiv.Perm (Fin 8)) (σ : Equiv.Perm (Fin 0)) :
    objT (ω ∘ ⇑(π * σ.viaEmbedding emb0)) = objT (ω ∘ ⇑π) := by
  rw [ext_empty]

/-! ### Squares: blocks `embR`, `embT`, `embT'` -/

theorem sq_inv1 (T : Tab) (ω : Fin 8 → ℝ) (π : Equiv.Perm (Fin 8)) (σ : Equiv.Perm (Fin 2)) :
    sqPart T (ω ∘ ⇑(π * σ.viaEmbedding embR)) = sqPart T (ω ∘ ⇑π) :=
  sqPart_congr T ω
    ⟨⟨σ, fun i => ext_mem embR π σ i⟩,
      ⟨1, fun i => ext_notMem embR π σ (by revert i; decide)⟩,
      ⟨1, fun i => ext_notMem embR π σ (by revert i; decide)⟩⟩

theorem sq_inv2 (T : Tab) (ω : Fin 8 → ℝ) (π : Equiv.Perm (Fin 8)) (σ : Equiv.Perm (Fin 3)) :
    sqPart T (ω ∘ ⇑(π * σ.viaEmbedding embT)) = sqPart T (ω ∘ ⇑π) :=
  sqPart_congr T ω
    ⟨⟨1, fun i => ext_notMem embT π σ (by revert i; decide)⟩,
      ⟨σ, fun i => ext_mem embT π σ i⟩,
      ⟨1, fun i => ext_notMem embT π σ (by revert i; decide)⟩⟩

theorem sq_inv3 (T : Tab) (ω : Fin 8 → ℝ) (π : Equiv.Perm (Fin 8)) (σ : Equiv.Perm (Fin 3)) :
    sqPart T (ω ∘ ⇑(π * σ.viaEmbedding embT')) = sqPart T (ω ∘ ⇑π) :=
  sqPart_congr T ω
    ⟨⟨1, fun i => ext_notMem embT' π σ (by revert i; decide)⟩,
      ⟨1, fun i => ext_notMem embT' π σ (by revert i; decide)⟩,
      ⟨σ, fun i => ext_mem embT' π σ i⟩⟩

/-! ### Degree: blocks `embS` (flag points) and `embW2` (two summands) -/

theorem deg_inv1 (T : Tab) (ω : Fin 8 → ℝ) (x : ℝ) (π : Equiv.Perm (Fin 8))
    (σ : Equiv.Perm (Fin 4)) :
    degPart T x (ω ∘ ⇑(π * σ.viaEmbedding embS)) = degPart T x (ω ∘ ⇑π) :=
  degPart_congr T ω
    ⟨ext_notMem embS π σ (by decide), ⟨σ, fun i => ext_mem embS π σ i⟩,
      ext_notMem embS π σ (by decide),
      ⟨1, fun i => ext_notMem embS π σ (by revert i; decide)⟩⟩ x

theorem deg_inv2 (T : Tab) (ω : Fin 8 → ℝ) (x : ℝ) (π : Equiv.Perm (Fin 8))
    (σ : Equiv.Perm (Fin 2)) :
    degPart T x (ω ∘ ⇑(π * σ.viaEmbedding embW2)) = degPart T x (ω ∘ ⇑π) :=
  degPart_congr T ω
    ⟨ext_notMem embW2 π σ (by decide),
      ⟨1, fun i => ext_notMem embW2 π σ (by revert i; decide)⟩,
      ext_notMem embW2 π σ (by decide), ⟨σ, fun i => ext_mem embW2 π σ i⟩⟩ x

theorem deg_inv3 (T : Tab) (ω : Fin 8 → ℝ) (x : ℝ) (π : Equiv.Perm (Fin 8))
    (σ : Equiv.Perm (Fin 0)) :
    degPart T x (ω ∘ ⇑(π * σ.viaEmbedding emb0)) = degPart T x (ω ∘ ⇑π) := by
  rw [ext_empty]

end BeatAvg


==> anc/lean/BeatAvg/Cert/KReal.lean <==
import Fast.K
import Mathlib.Topology.Order.IntermediateValue
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic

/-!
# The real number `r`, evaluation of `Q(r)` in `ℝ`, and certified signs
-/

namespace BeatAvg

open Set

/-- `f(x) = x^4 - 4x^3 - 3x^2 - 2x + 2`. -/
def fpoly (x : ℝ) : ℝ := x ^ 4 - 4 * x ^ 3 - 3 * x ^ 2 - 2 * x + 2

theorem fpoly_strictAnti {x y : ℝ} (hx : 0 ≤ x) (hxy : x < y) (hy : y ≤ 1) : fpoly y < fpoly x := by
  have h : fpoly y - fpoly x =
      (y - x) * (y ^ 3 + y ^ 2 * x + y * x ^ 2 + x ^ 3 - 4 * (y ^ 2 + y * x + x ^ 2)
        - 3 * (y + x) - 2) := by unfold fpoly; ring
  have hy0 : 0 ≤ y := hx.trans hxy.le
  have hx1 : x ≤ 1 := hxy.le.trans hy
  have hneg : y ^ 3 + y ^ 2 * x + y * x ^ 2 + x ^ 3 - 4 * (y ^ 2 + y * x + x ^ 2)
      - 3 * (y + x) - 2 < 0 := by
    have h1 : y ^ 3 ≤ y ^ 2 := by nlinarith [sq_nonneg y]
    have h2 : x ^ 3 ≤ x ^ 2 := by nlinarith [sq_nonneg x]
    have h3 : y ^ 2 * x ≤ y * x := by nlinarith [mul_nonneg hy0 hx]
    have h4 : y * x ^ 2 ≤ y * x := by nlinarith [mul_nonneg hy0 hx]
    nlinarith [mul_nonneg hy0 hx, sq_nonneg y, sq_nonneg x]
  have := mul_neg_of_pos_of_neg (sub_pos.2 hxy) hneg
  linarith

theorem exists_root : ∃ x ∈ Icc (0 : ℝ) 1, fpoly x = 0 := by
  have hc : ContinuousOn fpoly (Icc 0 1) := by unfold fpoly; fun_prop
  have h := intermediate_value_Icc' (zero_le_one (α := ℝ)) hc
  have hm : (0 : ℝ) ∈ Icc (fpoly 1) (fpoly 0) := by unfold fpoly; constructor <;> norm_num
  obtain ⟨x, hx, hfx⟩ := h hm
  exact ⟨x, hx, hfx⟩

/-- The root of `x^4 - 4x^3 - 3x^2 - 2x + 2` in `[0, 1]`. -/
noncomputable def rr : ℝ := Classical.choose exists_root

theorem rr_mem : rr ∈ Icc (0 : ℝ) 1 := (Classical.choose_spec exists_root).1

theorem rr_root : fpoly rr = 0 := (Classical.choose_spec exists_root).2

theorem rr_pow4 : rr ^ 4 = 4 * rr ^ 3 + 3 * rr ^ 2 + 2 * rr - 2 := by
  have := rr_root; unfold fpoly at this; linarith

/-- Real value of an element of `Q(r)`. -/
noncomputable def evalK (x : Fast.K) : ℝ := x.a + x.b * rr + x.c * rr ^ 2 + x.d * rr ^ 3

/-- Real value of an element of `Z[r]`. -/
noncomputable def evalZ (x : Fast.Z4) : ℝ := x.a + x.b * rr + x.c * rr ^ 2 + x.d * rr ^ 3

/-- `B* = (r^3 - 6 r^2 + 6 r) / 4`. -/
noncomputable def Bstar : ℝ := (rr ^ 3 - 6 * rr ^ 2 + 6 * rr) / 4

@[simp] theorem evalK_zero : evalK Fast.K.zero = 0 := by simp [evalK, Fast.K.zero]

theorem evalK_ofRat (q : ℚ) : evalK (Fast.K.ofRat q) = q := by simp [evalK, Fast.K.ofRat]

theorem evalK_add (x y : Fast.K) : evalK (x.add y) = evalK x + evalK y := by
  simp only [evalK, Fast.K.add, Rat.cast_add]; ring

theorem evalK_sub (x y : Fast.K) : evalK (x.sub y) = evalK x - evalK y := by
  simp only [evalK, Fast.K.sub, Rat.cast_sub]; ring

theorem evalK_smul (q : ℚ) (x : Fast.K) : evalK (Fast.K.smul q x) = q * evalK x := by
  simp only [evalK, Fast.K.smul, Rat.cast_mul]; ring

theorem evalK_mul (x y : Fast.K) : evalK (x.mul y) = evalK x * evalK y := by
  have h4 := rr_pow4
  have h5 : rr ^ 5 = -8 + 6 * rr + 14 * rr ^ 2 + 19 * rr ^ 3 := by
    have : rr ^ 5 = rr * rr ^ 4 := by ring
    rw [this, h4]; ring_nf; rw [h4]; ring
  have h6 : rr ^ 6 = -38 + 30 * rr + 63 * rr ^ 2 + 90 * rr ^ 3 := by
    have : rr ^ 6 = rr * rr ^ 5 := by ring
    rw [this, h5]; ring_nf; rw [h4]; ring
  simp only [evalK, Fast.K.mul, Rat.cast_add, Rat.cast_sub, Rat.cast_mul, Rat.cast_ofNat]
  linear_combination (-(↑x.b * ↑y.d + ↑x.c * ↑y.c + ↑x.d * ↑y.b : ℝ)) * h4
    - (↑x.c * ↑y.d + ↑x.d * ↑y.c : ℝ) * h5 - (↑x.d * ↑y.d : ℝ) * h6

theorem evalK_bstar : evalK Fast.K.bstar = Bstar := by
  simp only [evalK, Fast.K.bstar, Bstar]; push_cast; ring

@[simp] theorem evalZ_zero : evalZ Fast.Z4.zero = 0 := by simp [evalZ, Fast.Z4.zero]

theorem evalZ_add (x y : Fast.Z4) : evalZ (x.add y) = evalZ x + evalZ y := by
  simp only [evalZ, Fast.Z4.add, Int.cast_add]; ring

theorem evalZ_sub (x y : Fast.Z4) : evalZ (x.sub y) = evalZ x - evalZ y := by
  simp only [evalZ, Fast.Z4.sub, Int.cast_sub]; ring

theorem evalZ_smul (n : ℤ) (x : Fast.Z4) : evalZ (Fast.Z4.smul n x) = n * evalZ x := by
  simp only [evalZ, Fast.Z4.smul, Int.cast_mul]; ring

theorem evalZ_mul (x y : Fast.Z4) : evalZ (x.mul y) = evalZ x * evalZ y := by
  have h4 := rr_pow4
  have h5 : rr ^ 5 = -8 + 6 * rr + 14 * rr ^ 2 + 19 * rr ^ 3 := by
    have : rr ^ 5 = rr * rr ^ 4 := by ring
    rw [this, h4]; ring_nf; rw [h4]; ring
  have h6 : rr ^ 6 = -38 + 30 * rr + 63 * rr ^ 2 + 90 * rr ^ 3 := by
    have : rr ^ 6 = rr * rr ^ 5 := by ring
    rw [this, h5]; ring_nf; rw [h4]; ring
  simp only [evalZ, Fast.Z4.mul, Int.cast_add, Int.cast_sub, Int.cast_mul, Int.cast_ofNat]
  linear_combination (-(↑x.b * ↑y.d + ↑x.c * ↑y.c + ↑x.d * ↑y.b : ℝ)) * h4
    - (↑x.c * ↑y.d + ↑x.d * ↑y.c : ℝ) * h5 - (↑x.d * ↑y.d : ℝ) * h6

end BeatAvg


==> anc/lean/BeatAvg/Cert/KSign.lean <==
import BeatAvg.Cert.KReal

/-!
# Certified enclosure of `r`, certified nonnegativity in `Z[r]`, clearing denominators
-/

namespace BeatAvg

open Set

theorem fNum_cast (p : ℤ) (m : ℕ) :
    ((Fast.fNum p m : ℤ) : ℝ) = ((2 : ℝ) ^ m) ^ 4 * fpoly ((p : ℝ) / 2 ^ m) := by
  have hE : ((2 : ℝ) ^ m) ≠ 0 := by positivity
  unfold Fast.fNum fpoly
  push_cast
  field_simp

/-- A certified enclosure of `r`. -/
structure Encl (lo hi : ℤ) (m : ℕ) : Prop where
  lo_nonneg : (0 : ℝ) ≤ (lo : ℝ) / 2 ^ m
  lo_le : (lo : ℝ) / 2 ^ m ≤ rr
  le_hi : rr ≤ (hi : ℝ) / 2 ^ m

theorem enclosure_sound {lo hi : ℤ} {m : ℕ} (h : Fast.enclosureOk lo hi m = true) :
    Encl lo hi m := by
  simp only [Fast.enclosureOk, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨h0, hlt⟩, h1⟩, hflo⟩, hfhi⟩ := h
  have hE : (0 : ℝ) < (2 : ℝ) ^ m := by positivity
  have hE4 : (0 : ℝ) < ((2 : ℝ) ^ m) ^ 4 := by positivity
  have hflo' : 0 < fpoly ((lo : ℝ) / 2 ^ m) := by
    have h2 : (0 : ℝ) < ((Fast.fNum lo m : ℤ) : ℝ) := by exact_mod_cast hflo
    rw [fNum_cast] at h2
    by_contra hc
    have := mul_nonpos_of_nonneg_of_nonpos hE4.le (not_lt.mp hc)
    linarith
  have hfhi' : fpoly ((hi : ℝ) / 2 ^ m) < 0 := by
    have h2 : ((Fast.fNum hi m : ℤ) : ℝ) < 0 := by exact_mod_cast hfhi
    rw [fNum_cast] at h2
    by_contra hc
    have := mul_nonneg hE4.le (not_lt.mp hc)
    linarith
  have hlo0 : (0 : ℝ) ≤ (lo : ℝ) / 2 ^ m := div_nonneg (by exact_mod_cast h0) hE.le
  have hhi1 : (hi : ℝ) / 2 ^ m ≤ 1 := (div_le_one hE).2 (by exact_mod_cast h1)
  have hlohi : (lo : ℝ) / 2 ^ m < (hi : ℝ) / 2 ^ m :=
    div_lt_div_of_pos_right (by exact_mod_cast hlt) hE
  have hr := rr_mem
  refine ⟨hlo0, ?_, ?_⟩
  · by_contra hc
    have := fpoly_strictAnti hr.1 (not_le.mp hc) (hlohi.le.trans hhi1)
    rw [rr_root] at this
    linarith
  · by_contra hc
    have := fpoly_strictAnti (hlo0.trans hlohi.le) (not_le.mp hc) hr.2
    rw [rr_root] at this
    linarith

theorem lin_lb (c a b r : ℝ) (ha : a ≤ r) (hb : r ≤ b) :
    (if 0 ≤ c then c * a else c * b) ≤ c * r := by
  split_ifs with h
  · exact mul_le_mul_of_nonneg_left ha h
  · exact mul_le_mul_of_nonpos_left hb (not_le.mp h).le

theorem lowerNum_cast (lo hi : ℤ) (m : ℕ) (x : Fast.Z4) :
    ((Fast.Z4.lowerNum lo hi m x : ℤ) : ℝ) = ((2 : ℝ) ^ m) ^ 3 * ((x.a : ℝ)
      + (if (0 : ℝ) ≤ x.b then (x.b : ℝ) * ((lo : ℝ) / 2 ^ m) else x.b * ((hi : ℝ) / 2 ^ m))
      + (if (0 : ℝ) ≤ x.c then (x.c : ℝ) * ((lo : ℝ) / 2 ^ m) ^ 2 else x.c * ((hi : ℝ) / 2 ^ m) ^ 2)
      + (if (0 : ℝ) ≤ x.d then (x.d : ℝ) * ((lo : ℝ) / 2 ^ m) ^ 3
          else x.d * ((hi : ℝ) / 2 ^ m) ^ 3)) := by
  have hE : ((2 : ℝ) ^ m) ≠ 0 := by positivity
  unfold Fast.Z4.lowerNum
  by_cases hb : 0 ≤ x.b <;> by_cases hc : 0 ≤ x.c <;> by_cases hd : 0 ≤ x.d <;>
    simp only [hb, hc, hd, Int.cast_nonneg_iff, ite_true, ite_false] <;> push_cast <;> field_simp

theorem nonneg_sound {lo hi : ℤ} {m : ℕ} (he : Encl lo hi m) {x : Fast.Z4}
    (h : Fast.Z4.nonneg lo hi m x = true) : 0 ≤ evalZ x := by
  simp only [Fast.Z4.nonneg, decide_eq_true_eq] at h
  have h1 : (0 : ℝ) ≤ ((Fast.Z4.lowerNum lo hi m x : ℤ) : ℝ) := by exact_mod_cast h
  rw [lowerNum_cast] at h1
  have hE3 : (0 : ℝ) < ((2 : ℝ) ^ m) ^ 3 := by positivity
  have h2 := nonneg_of_mul_nonneg_right h1 hE3
  obtain ⟨a0, ha, hb⟩ := he
  have hr0 : 0 ≤ rr := a0.trans ha
  have ha2 : ((lo : ℝ) / 2 ^ m) ^ 2 ≤ rr ^ 2 := pow_le_pow_left₀ a0 ha 2
  have hb2 : rr ^ 2 ≤ ((hi : ℝ) / 2 ^ m) ^ 2 := pow_le_pow_left₀ hr0 hb 2
  have ha3 : ((lo : ℝ) / 2 ^ m) ^ 3 ≤ rr ^ 3 := pow_le_pow_left₀ a0 ha 3
  have hb3 : rr ^ 3 ≤ ((hi : ℝ) / 2 ^ m) ^ 3 := pow_le_pow_left₀ hr0 hb 3
  have t1 := lin_lb x.b _ _ rr ha hb
  have t2 := lin_lb x.c _ _ (rr ^ 2) ha2 hb2
  have t3 := lin_lb x.d _ _ (rr ^ 3) ha3 hb3
  unfold evalZ
  linarith

theorem toZ4_sound {n : ℤ} {x : Fast.K} (h : Fast.K.integralAt n x = true) :
    evalZ (Fast.K.toZ4 n x) = n * evalK x := by
  simp only [Fast.K.integralAt, Bool.and_eq_true, beq_iff_eq] at h
  obtain ⟨⟨⟨ha, hb⟩, hc⟩, hd⟩ := h
  have key : ∀ q : ℚ, (q * n).den = 1 → (((q * n).num : ℤ) : ℝ) = (n : ℝ) * (q : ℝ) := by
    intro q hq
    have h1 : ((q * n : ℚ) : ℝ) = (((q * n).num : ℤ) : ℝ) := by
      conv_lhs => rw [← Rat.num_div_den (q * n), hq]
      simp
    rw [← h1]; push_cast; ring
  simp only [evalZ, evalK, Fast.K.toZ4]
  rw [key _ ha, key _ hb, key _ hc, key _ hd]
  ring

end BeatAvg


==> anc/lean/BeatAvg/Cert/LevelProof.lean <==
import BeatAvg.Cert.CoverSpec

/-!
# The level built by `Fast.mkLevel` satisfies its specification

This is a property of the program `mkLevel`, proved for every list `R`. The only finite fact is that
every quadruple of `n` points misses one of the points (`covOk n`), checked by the kernel.
-/

namespace BeatAvg

/-- Every position of the `n`-point pattern lies in the position map of some stage, and position
maps only contain positions. -/
def covOk (n : ℕ) : Bool :=
  ((List.range (Fast.combos n).length).all fun pos =>
    (List.range n).any fun j => (Fast.pmOf n (n - 1 - j)).toList.contains pos) &&
  (List.range n).all fun j =>
    (Fast.pmOf n (n - 1 - j)).toList.all fun x => decide (x < (Fast.combos n).length)

theorem cov5 : covOk 5 = true := by decide +kernel
theorem cov6 : covOk 6 = true := by decide +kernel
theorem cov7 : covOk 7 = true := by decide +kernel
theorem cov8 : covOk 8 = true := by decide +kernel

theorem getD_ofFn {α : Type} {n : ℕ} (f : Fin n → α) (d : α) {i : ℕ} (h : i < n) :
    (Array.ofFn f).getD i d = f ⟨i, h⟩ := by
  simp [Array.getD_eq_getD_getElem?, h]

theorem getD_of_lt {α : Type} (a : Array α) (d : α) {i : ℕ} (h : i < a.size) :
    a.getD i d = a[i] := by
  simp [Array.getD_eq_getD_getElem?, h]

/-- `findSrc` finds a stage and an entry holding `pos`, if some stage has it. -/
theorem findSrc_spec (pms : Array (Array ℕ)) (pos : ℕ)
    (h : ∃ j, ∃ hj : j < pms.size, pos ∈ pms[j]) :
    (Fast.findSrc pms pos).1 < pms.size ∧
      (Fast.findSrc pms pos).2 < (pms.getD (Fast.findSrc pms pos).1 #[]).size ∧
      (pms.getD (Fast.findSrc pms pos).1 #[]).getD (Fast.findSrc pms pos).2 0 = pos := by
  obtain ⟨j, hj, hmem⟩ := h
  unfold Fast.findSrc
  cases hf : pms.findIdx? (fun pm => pm.contains pos) with
  | none =>
    rw [Array.findIdx?_eq_none_iff] at hf
    have := hf pms[j] (Array.getElem_mem hj)
    have hc := Array.contains_iff_mem.2 hmem
    rw [this] at hc
    cases hc
  | some i =>
    obtain ⟨hi, hc, -⟩ := Array.findIdx?_eq_some_iff_getElem.1 hf
    have hc' : pos ∈ pms[i] := Array.contains_iff_mem.1 hc
    simp only [Option.getD_some]
    rw [getD_of_lt pms #[] hi, Array.idxOf?_eq_map_finIdxOf?_val]
    cases hk : pms[i].finIdxOf? pos with
    | none =>
      rw [Array.finIdxOf?_eq_none_iff] at hk
      exact absurd hc' hk
    | some k =>
      obtain ⟨hk1, -⟩ := Array.finIdxOf?_eq_some_iff.1 hk
      simp only [Option.map_some, Option.getD_some]
      exact ⟨hi, k.isLt, by rw [getD_of_lt _ _ k.isLt]; exact hk1⟩

/-- Position maps of the stages. -/
def pmsOf (n : ℕ) : Array (Array ℕ) := Array.ofFn (n := n) fun j => Fast.pmOf n (n - 1 - j.val)

def srcOf (n : ℕ) : Array (ℕ × ℕ) :=
  Array.ofFn (n := (Fast.combos n).length) fun pos => Fast.findSrc (pmsOf n) pos.val

def oldsOf (n s : ℕ) : Array (ℕ × ℕ × ℕ) :=
  (List.range ((pmsOf n).getD s #[]).size).toArray.filterMap fun k =>
    let jk := (srcOf n).getD (((pmsOf n).getD s #[]).getD k 0) (0, 0)
    if jk.1 < s then some (k, jk.1, jk.2) else none

theorem mkLevel_stages (n : ℕ) (R : Array Fast.Pat) :
    (Fast.mkLevel n R).stages = Array.ofFn (n := n) fun s =>
      ⟨(pmsOf n).getD s.val #[], oldsOf n s.val, Fast.mkBuckets (oldsOf n s.val) R⟩ := rfl

theorem mkLevel_src (n : ℕ) (R : Array Fast.Pat) : (Fast.mkLevel n R).src = srcOf n := rfl

theorem pmsOf_getD {n s : ℕ} (hs : s < n) : (pmsOf n).getD s #[] = Fast.pmOf n (n - 1 - s) :=
  getD_ofFn _ _ hs

theorem stage_getD {n s : ℕ} (hs : s < n) (R : Array Fast.Pat) :
    (Fast.mkLevel n R).stages.getD s dS
      = ⟨Fast.pmOf n (n - 1 - s), oldsOf n s, Fast.mkBuckets (oldsOf n s) R⟩ := by
  rw [mkLevel_stages, getD_ofFn _ _ hs, pmsOf_getD hs]

/-! ### Buckets -/

/-- Bucket key of a pattern. -/
def keyOf (olds : Array (ℕ × ℕ × ℕ)) (T : Fast.Pat) : ℕ :=
  olds.toList.foldl (fun acc o => (acc * 3 + T.getD o.1 0) % Fast.nBuckets) 0

theorem nBuckets_pos : 0 < Fast.nBuckets := by unfold Fast.nBuckets; norm_num

theorem key_lt (l : List (ℕ × ℕ × ℕ)) (T : Fast.Pat) :
    ∀ acc, acc < Fast.nBuckets →
      l.foldl (fun acc o => (acc * 3 + T.getD o.1 0) % Fast.nBuckets) acc < Fast.nBuckets := by
  induction l with
  | nil => intro acc h; exact h
  | cons o t ih => intro acc _; exact ih _ (Nat.mod_lt _ nBuckets_pos)

theorem keyOf_lt (olds : Array (ℕ × ℕ × ℕ)) (T : Fast.Pat) : keyOf olds T < Fast.nBuckets :=
  key_lt _ T 0 nBuckets_pos

theorem buckets_fold (olds : Array (ℕ × ℕ × ℕ)) (l : List Fast.Pat) :
    ∀ tab : Array (Array Fast.Pat), tab.size = Fast.nBuckets → ∀ T,
      (T ∈ l ∨ T ∈ (tab.getD (keyOf olds T) #[]).toList) →
      T ∈ ((l.foldl (fun tab T => tab.modify (keyOf olds T) (·.push T)) tab).getD
        (keyOf olds T) #[]).toList := by
  induction l with
  | nil =>
    intro tab _ T h
    rcases h with h | h
    · simp at h
    · exact h
  | cons T0 t ih =>
    intro tab hsz T h
    rw [List.foldl_cons]
    apply ih _ (by rw [Array.size_modify, hsz]) T
    have hk : keyOf olds T < (tab.modify (keyOf olds T0) (·.push T0)).size := by
      rw [Array.size_modify, hsz]; exact keyOf_lt olds T
    have hk' : keyOf olds T < tab.size := by rw [hsz]; exact keyOf_lt olds T
    rw [getD_of_lt _ _ hk, Array.getElem_modify hk]
    rcases h with h | h
    · rcases List.mem_cons.1 h with rfl | h
      · right
        rw [if_pos rfl]
        simp
      · exact Or.inl h
    · right
      rw [getD_of_lt _ _ hk'] at h
      split
      · simp only [Array.toList_push, List.mem_append]
        exact Or.inl h
      · exact h

theorem mkBuckets_mem (olds : Array (ℕ × ℕ × ℕ)) (R : Array Fast.Pat) {T : Fast.Pat}
    (hT : T ∈ R.toList) :
    T ∈ ((Fast.mkBuckets olds R).getD (keyOf olds T) #[]).toList := by
  unfold Fast.mkBuckets
  rw [← Array.foldl_toList]
  exact buckets_fold olds R.toList _ Array.size_replicate T (Or.inl hT)

/-! ### The specification -/

theorem levelSpec_mkLevel {n : ℕ} (R : Array Fast.Pat) (hcov : covOk n = true) :
    LevelSpec (Fast.mkLevel n R) R := by
  unfold covOk at hcov
  rw [Bool.and_eq_true] at hcov
  obtain ⟨hc1, hc2⟩ := hcov
  have hcov1 : ∀ pos < (Fast.combos n).length, ∃ j, ∃ hj : j < (pmsOf n).size,
      pos ∈ (pmsOf n)[j] := by
    intro pos hpos
    have h := List.all_eq_true.1 hc1 pos (List.mem_range.2 hpos)
    obtain ⟨j, hj, hjc⟩ := List.any_eq_true.1 h
    have hj' : j < n := List.mem_range.1 hj
    have hsz : j < (pmsOf n).size := by unfold pmsOf; rw [Array.size_ofFn]; exact hj'
    refine ⟨j, hsz, ?_⟩
    rw [← getD_of_lt _ #[] hsz, pmsOf_getD hj']
    have : pos ∈ (Fast.pmOf n (n - 1 - j)).toList := by simpa using hjc
    exact Array.mem_def.2 this
  have hcov2 : ∀ j < n, ∀ k < (Fast.pmOf n (n - 1 - j)).size,
      (Fast.pmOf n (n - 1 - j)).getD k 0 < (Fast.combos n).length := by
    intro j hj k hk
    have h := List.all_eq_true.1 (List.all_eq_true.1 hc2 j (List.mem_range.2 hj))
      ((Fast.pmOf n (n - 1 - j)).getD k 0)
      (by rw [getD_of_lt _ _ hk]; exact Array.getElem_mem_toList hk)
    exact of_decide_eq_true h
  have hpsz : (pmsOf n).size = n := by unfold pmsOf; rw [Array.size_ofFn]
  have hssz : (Fast.mkLevel n R).stages.size = n := by rw [mkLevel_stages, Array.size_ofFn]
  -- the source of a position
  have hsrc : ∀ pos < (Fast.combos n).length,
      ((srcOf n).getD pos (0, 0)).1 < n ∧
      ((srcOf n).getD pos (0, 0)).2
        < (Fast.pmOf n (n - 1 - ((srcOf n).getD pos (0, 0)).1)).size ∧
      (Fast.pmOf n (n - 1 - ((srcOf n).getD pos (0, 0)).1)).getD ((srcOf n).getD pos (0, 0)).2 0
        = pos := by
    intro pos hpos
    have e : (srcOf n).getD pos (0, 0) = Fast.findSrc (pmsOf n) pos := getD_ofFn _ _ hpos
    obtain ⟨h1, h2, h3⟩ := findSrc_spec (pmsOf n) pos (hcov1 pos hpos)
    rw [hpsz] at h1
    rw [pmsOf_getD h1] at h2 h3
    rw [e]
    exact ⟨h1, h2, h3⟩
  refine ⟨hssz, rfl, ?_, ?_, ?_, ?_⟩
  · intro pos hpos
    obtain ⟨h1, h2, h3⟩ := hsrc pos hpos
    rw [mkLevel_src, hssz, stage_getD h1]
    exact ⟨h1, h2, h3⟩
  · intro s hs o ho
    rw [hssz] at hs
    rw [stage_getD hs] at ho ⊢
    simp only at ho ⊢
    unfold oldsOf at ho
    rw [Array.toList_filterMap, List.mem_filterMap] at ho
    obtain ⟨k, hk, hko⟩ := ho
    rw [pmsOf_getD hs] at hk hko
    have hk' : k < (Fast.pmOf n (n - 1 - s)).size := by simpa using hk
    have hjk := hsrc _ (hcov2 s hs k hk')
    dsimp only at hko
    generalize (srcOf n).getD ((Fast.pmOf n (n - 1 - s)).getD k 0) (0, 0) = jk at hko hjk
    by_cases hlt : jk.1 < s
    · rw [if_pos hlt] at hko
      obtain rfl := Option.some.inj hko
      obtain ⟨h1, h2, h3⟩ := hjk
      rw [stage_getD h1]
      exact ⟨hlt, hk', h2, h3⟩
    · rw [if_neg hlt] at hko
      exact absurd hko (by simp)
  · intro j hj
    have hj' : j < n := hj
    rw [stage_getD hj']
    rfl
  · intro s hs T hT
    rw [hssz] at hs
    rw [stage_getD hs]
    exact mkBuckets_mem (oldsOf n s) R hT

end BeatAvg


==> anc/lean/BeatAvg/Cert/Levels.lean <==
import BeatAvg.Cert.CoverSound
import BeatAvg.Cert.LevelProof
import BeatAvg.Cert.FarkasSound
import Mathlib.Data.List.GetD

/-!
# The pattern of a sorted sample is a leaf of the enumeration
-/

namespace BeatAvg

theorem skip_lt_skip (d : ℕ) {i j : ℕ} (h : i < j) : Fast.skip d i < Fast.skip d j := by
  unfold Fast.skip; split_ifs <;> omega

theorem skip_lt {n : ℕ} (d : ℕ) {i : ℕ} (h : i < n - 1) : Fast.skip d i < n := by
  unfold Fast.skip; split_ifs <;> omega

theorem skip_ne (d : ℕ) {i j : ℕ} (h : i ≠ j) : Fast.skip d i ≠ Fast.skip d j := by
  unfold Fast.skip; split_ifs <;> omega

/-- Deleting a point of a sorted sample in general position. -/
theorem SG_skip {n : ℕ} (hn : 2 ≤ n) {w : ℕ → ℝ} (hw : SG n w) (d : ℕ) :
    SG (n - 1) (w ∘ Fast.skip d) := by
  refine ⟨?_, ?_, ?_⟩
  · intro i j hij hj
    exact hw.mono _ _ (skip_lt_skip d hij) (skip_lt d hj)
  · exact hw.nonneg' (skip_lt d (by omega))
  · intro a b c e ha hb hc he hae hbe hce
    exact hw.noTie _ _ _ _ (skip_lt d ha) (skip_lt d hb) (skip_lt d hc) (skip_lt d he)
      (skip_ne d hae) (skip_ne d hbe) (skip_ne d hce)

theorem trit_skip (w : ℕ → ℝ) (d : ℕ) (q : ℕ × ℕ × ℕ × ℕ) :
    trit (w ∘ Fast.skip d) q = trit w (Fast.skipQ d q) := rfl

theorem skipQ_mem {n : ℕ} (hn : 1 ≤ n) (d : ℕ) {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ Fast.combos (n - 1)) :
    Fast.skipQ d q ∈ Fast.combos n := by
  obtain ⟨h1, h2, h3, h4⟩ := mem_combos.1 hq
  rw [mem_combos]
  exact ⟨skip_lt_skip d h1, skip_lt_skip d h2, skip_lt_skip d h3, skip_lt d h4⟩

theorem pmOf_size (n d : ℕ) : (Fast.pmOf n d).size = (Fast.combos (n - 1)).length := by
  simp [Fast.pmOf]

theorem pmOf_getD (n d : ℕ) {k : ℕ} (hk : k < (Fast.combos (n - 1)).length) :
    (Fast.pmOf n d).getD k 0
      = (Fast.combos n).idxOf (Fast.skipQ d ((Fast.combos (n - 1)).getD k (0, 0, 0, 0))) := by
  simp [Fast.pmOf, Fast.comboIdx, Array.getD, List.getD, hk]

theorem getD_idxOf {α : Type*} [BEq α] [LawfulBEq α] (l : List α) (a d : α) (h : a ∈ l) :
    l.getD (l.idxOf a) d = a := by
  have hi : l.idxOf a < l.length := List.idxOf_lt_length_iff.2 h
  rw [List.getD_eq_getElem _ _ hi]
  exact List.getElem_idxOf hi

/-- An entry of the pattern of the sub-sample is the corresponding entry of the pattern. -/
theorem restr_entry {n : ℕ} (hn : 1 ≤ n) (w : ℕ → ℝ) (d : ℕ) {k : ℕ}
    (hk : k < (Fast.combos (n - 1)).length) :
    (patArr (n - 1) (w ∘ Fast.skip d)).getD k 0
      = (patArr n w).getD ((Fast.pmOf n d).getD k 0) 0 := by
  have hq := combos_getD hk
  have hq' := skipQ_mem hn d hq
  have hidx : (Fast.combos n).idxOf (Fast.skipQ d ((Fast.combos (n - 1)).getD k (0, 0, 0, 0)))
      < (Fast.combos n).length := List.idxOf_lt_length_iff.2 hq'
  rw [patArr_getD _ _ hk, trit_skip, pmOf_getD n d hk, patArr_getD _ _ hidx,
    getD_idxOf _ _ _ hq']

end BeatAvg

namespace BeatAvg

theorem target_of {n : ℕ} (hn : 2 ≤ n) {L : Fast.Level} {R : Array Fast.Pat} (hL : LevelSpec L R)
    (hLn : L.n = n) (hprev : ∀ w', SG (n - 1) w' → patArr (n - 1) w' ∈ R.toList) {w : ℕ → ℝ}
    (hw : SG n w) :
    Target L R (patArr n w) (fun j => patArr (n - 1) (w ∘ Fast.skip (n - 1 - j))) where
  size := by rw [patArr_size, hL.m_eq, hLn]
  mem := fun j _ => hprev _ (SG_skip hn hw _)
  entry := by
    intro j hj k hk
    have hpm := hL.pm j hj
    rw [hLn] at hpm
    rw [hpm] at hk ⊢
    rw [pmOf_size] at hk
    exact restr_entry (by omega) w _ hk

theorem excl_false {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) (fm : Std.HashMap (ℕ × ℕ) Fast.Cert) :
    Fast.excl fm (Fast.combos n) n (patArr n w) = false := by
  unfold Fast.excl
  split
  · rename_i cert _
    by_contra h
    exact farkas_sound hw cert (by simpa using h)
  · rfl

/-- The patterns of sorted samples on `n` points all appear at level `n`. -/
theorem level_complete {n : ℕ} (hn : 2 ≤ n) (R : Array Fast.Pat)
    (fm : Std.HashMap (ℕ × ℕ) Fast.Cert) (hcov : covOk n = true)
    (hprev : ∀ w', SG (n - 1) w' → patArr (n - 1) w' ∈ R.toList) {w : ℕ → ℝ} (hw : SG n w) :
    patArr n w ∈ (Fast.levelR fm n R).toList := by
  have hL := levelSpec_mkLevel R hcov
  have ht := target_of hn hL rfl hprev hw
  have h := go_complete hL ht (fun P => !Fast.excl fm (Fast.combos n) n P)
    (by simp [excl_false hw]) n 0 [] (by show 0 + n = n; omega) ⟨rfl, fun j hj => by omega⟩
  simpa [Fast.levelR] using h

theorem combos4 : Fast.combos 4 = [(0, 1, 2, 3)] := by decide

/-- Base case: the pattern of four points is a single trit. -/
theorem base4 {w : ℕ → ℝ} : patArr 4 w ∈ Fast.R4.toList := by
  unfold patArr
  rw [combos4]
  simp only [List.map_cons, List.map_nil, Fast.R4]
  unfold trit
  split_ifs <;> simp

end BeatAvg


==> anc/lean/BeatAvg/Cert/Main7.lean <==
import BeatAvg.Cert.Order7b
import BeatAvg.Cert.Order8
import BeatAvg.Cert.Native7

/-!
# The order-7 bound `C ≤ 0.4007545`, with the finite check of `Cert/Native7.lean`
-/

open Function

namespace BeatAvg

/-- **Order 7.** `C ≤ 0.4007545`. -/
theorem C_le_order7 : C ≤ 801509 / 2000000 := by
  have hall : ∀ P ∈ Fast.R7.toList, Fast.eval7 Fast.cert7 P = true := by
    have h := check7_ok
    unfold Fast.check7 at h
    rw [List.all_eq_true] at h
    intro P hP
    exact h _ (List.mem_map_of_mem hP)
  exact flag_bound Fast.e47 e47_inj (fams7 Fast.cert7) (fams7_good Fast.cert7) _
    (LamF_le_of_sorted _ _ _ fun ω hω =>
      eval7_sound Fast.cert7 hω (hall _ (R7_complete (SG_extNn (by norm_num) hω))))

end BeatAvg


==> anc/lean/BeatAvg/Cert/Main8.lean <==
import BeatAvg.Cert.Order8

/-!
# Order 8 with the finite check of `Cert/Native8.lean`
-/

namespace BeatAvg

/-- **Order 8.** `C ≤ B*`, from the finite check alone. -/
theorem C_le_Bstar_of_main8 : C ≤ Bstar :=
  C_le_Bstar_of_check main8

end BeatAvg


==> anc/lean/BeatAvg/Cert/MkD.lean <==
import BeatAvg.Sample
import BeatAvg.Cert.Sort
import BeatAvg.Cert.CfgReal

/-!
# Certificate data built from finite tables

`mkD` turns finite tables (a flag function and a class function of configurations, a quadratic form,
multipliers) into `CertData 300 (Fin 8)`. All maps are defined through sorted tuples, so they are
symmetric by construction, and measurable.
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- The threshold `θ` of four sorted roots: `θ < 4`: `a = 2 z_j - z_i - z_k`;
`θ ≥ 4`: `b = max(z_k, (z_i + z_j + z_k)/2)`. -/
noncomputable def tau (θ : Fin 8) (z : Fin 4 → ℝ) : ℝ :=
  if θ.val < 4 then 2 * z (Fast.tripJ θ.val) - z (Fast.tripI θ.val) - z (Fast.tripK θ.val)
  else max (z (Fast.tripK θ.val))
    ((z (Fast.tripI θ.val) + z (Fast.tripJ θ.val) + z (Fast.tripK θ.val)) / 2)

/-- Type 0 roots: no successful target among the four sorted roots. -/
def type0 (z : Fin 4 → ℝ) : Prop := 2 * z 3 < z 0 + z 1 + z 2

theorem measurable_tau (θ : Fin 8) : Measurable (tau θ) := by
  unfold tau
  split_ifs
  · fun_prop
  · exact (measurable_pi_apply _).max (by fun_prop)

theorem measurableSet_type0 : MeasurableSet {z : Fin 4 → ℝ | type0 z} :=
  measurableSet_lt (by fun_prop) (by fun_prop)

/-- Five points: two sorted roots followed by a sorted triple. -/
noncomputable def pts23 (p : (Fin 2 → ℝ) × (Fin 3 → ℝ)) : Fin 5 → ℝ :=
  Fin.append (sortT p.1) (sortT p.2)

/-- Five points: a root followed by four sorted points. -/
noncomputable def pts14 (p : ℝ × (Fin 4 → ℝ)) : Fin 5 → ℝ := Fin.cons p.1 (sortT p.2)

theorem measurable_pts23 : Measurable pts23 := by
  refine Measurable.of_eval fun i => ?_
  refine Fin.addCases (m := 2) (n := 3)
    (motive := fun i => Measurable fun p : (Fin 2 → ℝ) × (Fin 3 → ℝ) => pts23 p i)
    (fun j => ?_) (fun j => ?_) i
  · have : Measurable fun p : (Fin 2 → ℝ) × (Fin 3 → ℝ) => sortT p.1 j :=
      (measurable_pi_apply j).comp (measurable_sortT.comp measurable_fst)
    simpa [pts23] using this
  · have : Measurable fun p : (Fin 2 → ℝ) × (Fin 3 → ℝ) => sortT p.2 j :=
      (measurable_pi_apply j).comp (measurable_sortT.comp measurable_snd)
    simpa [pts23] using this

theorem measurable_pts14 : Measurable pts14 := by
  refine Measurable.of_eval fun i => ?_
  refine Fin.cases ?_ (fun j => ?_) i
  · simpa [pts14] using (measurable_fst : Measurable fun p : ℝ × (Fin 4 → ℝ) => p.1)
  · have : Measurable fun p : ℝ × (Fin 4 → ℝ) => sortT p.2 j :=
      (measurable_pi_apply j).comp (measurable_sortT.comp measurable_snd)
    simpa [pts14] using this

open Classical in
/-- Certificate data from finite tables. -/
noncomputable def mkD (Fflag Fcls : Fast.Cfg 5 → ℕ) (Qf : ℕ → ℕ → ℝ) (lo hi : ℕ → ℝ)
    (w1 w2 : ℕ → ℝ) (clo : ℝ) : CertData 300 (Fin 8) where
  flag p := ⟨Fflag (cfgOf (pts23 p)) % 300, Nat.mod_lt _ (by norm_num)⟩
  Q i j := Qf i.val j.val
  alo p := lo (Fcls (cfgOf (pts14 p)))
  ahi p := hi (Fcls (cfgOf (pts14 p)))
  τ θ ρ := tau θ (sortT ρ)
  u1 θ ρ := if type0 (sortT ρ) then w1 θ.val else 0
  u2 θ ρ := if type0 (sortT ρ) then w2 θ.val else 0
  clo := clo

theorem mkD_valid (Fflag Fcls : Fast.Cfg 5 → ℕ) (Qf : ℕ → ℕ → ℝ) (lo hi : ℕ → ℝ)
    (w1 w2 : ℕ → ℝ) (clo : ℝ) (B : ℝ)
    (hQ : ∀ v : Fin 300 → ℝ, 0 ≤ ∑ i, ∑ j, v i * Qf i.val j.val * v j)
    (hlo : ∀ c, 0 ≤ lo c ∧ lo c ≤ B) (hhi : ∀ c, 0 ≤ hi c ∧ hi c ≤ B)
    (hw1 : ∀ θ, 0 ≤ w1 θ ∧ w1 θ ≤ B) (hw2 : ∀ θ, 0 ≤ w2 θ ∧ w2 θ ≤ B) :
    (mkD Fflag Fcls Qf lo hi w1 w2 clo).Valid B := by
  classical
  have hB : 0 ≤ B := (hlo 0).1.trans (hlo 0).2
  have hc23 : Measurable fun p : (Fin 2 → ℝ) × (Fin 3 → ℝ) => cfgOf (pts23 p) :=
    measurable_cfgOf.comp measurable_pts23
  have hc14 : Measurable fun p : ℝ × (Fin 4 → ℝ) => cfgOf (pts14 p) :=
    measurable_cfgOf.comp measurable_pts14
  have hty : MeasurableSet {ρ : Fin 4 → ℝ | type0 (sortT ρ)} :=
    measurable_sortT measurableSet_type0
  refine
    { flag_meas := ?_, Q_psd := hQ, alo_meas := ?_, ahi_meas := ?_, τ_meas := ?_, u1_meas := ?_,
      u2_meas := ?_, alo_nonneg := fun p => (hlo _).1, alo_le := fun p => (hlo _).2,
      ahi_nonneg := fun p => (hhi _).1, ahi_le := fun p => (hhi _).2, u1_nonneg := ?_,
      u1_le := ?_, u2_nonneg := ?_, u2_le := ?_ }
  · exact (measurable_of_cfg fun c : Fast.Cfg 5 =>
      (⟨Fflag c % 300, Nat.mod_lt _ (by norm_num)⟩ : Fin 300)).comp hc23
  · exact (measurable_of_cfg fun c : Fast.Cfg 5 => lo (Fcls c)).comp hc14
  · exact (measurable_of_cfg fun c : Fast.Cfg 5 => hi (Fcls c)).comp hc14
  · intro θ; exact (measurable_tau θ).comp measurable_sortT
  · intro θ; exact Measurable.ite hty measurable_const measurable_const
  · intro θ; exact Measurable.ite hty measurable_const measurable_const
  · intro θ ρ; simp only [mkD]; split_ifs; exacts [(hw1 _).1, le_rfl]
  · intro θ ρ; simp only [mkD]; split_ifs; exacts [(hw1 _).2, hB]
  · intro θ ρ; simp only [mkD]; split_ifs; exacts [(hw2 _).1, le_rfl]
  · intro θ ρ; simp only [mkD]; split_ifs; exacts [(hw2 _).2, hB]

end BeatAvg


==> anc/lean/BeatAvg/Cert/Native7.lean <==
import Fast.Cert7

/-!
# The finite check of the order-7 certificate, by `native_decide`
-/

namespace BeatAvg

/-- All 136,800 seven-point patterns satisfy the certificate inequality. -/
theorem check7_ok : Fast.check7 () = true := by native_decide

end BeatAvg


==> anc/lean/BeatAvg/Cert/Native8.lean <==
import Fast.Check8

/-!
# The finite check of the order-8 certificate, by `native_decide`

This module imports only the compiled library `Fast`, so that it is rebuilt only when `Fast`
changes.
-/

namespace BeatAvg

/-- All 45,319,744 leaves of the level-8 enumeration pass (about 90 minutes on 192 threads). -/
theorem main8 : Fast.check8 () = true := by native_decide

end BeatAvg


==> anc/lean/BeatAvg/Cert/ObjTerm.lean <==
import BeatAvg.Cert.ThrInv

/-!
# The objective term on arrangements
-/

open MeasureTheory Set Function

namespace BeatAvg

theorem objT_comp (ω : Fin 8 → ℝ) (ρ : Fin 8 → Fin 8) : objT (ω ∘ ρ) = ind S4 ((ω ∘ ρ) ∘ bA) := by
  unfold objT; rw [split_e44]

theorem objT_eval (ω : Fin 8 → ℝ) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ) :
    objT (ω ∘ ρ) = if Fast.succA (cfgOf ω) ρ then 1 else 0 := by
  rw [objT_comp]
  exact ind_eq_ite_bool (succA_iff ω hρ).symm

/-- Agreement up to a permutation of the three summands (positions `0..2`), same target. -/
def RelObj (ρ ρ' : Fin 8 → Fin 8) : Prop :=
  ρ (bA 3) = ρ' (bA 3) ∧
    ∃ b : Equiv.Perm (Fin 3), ∀ i : Fin 3, ρ (bA i.castSucc) = ρ' (bA (b i).castSucc)

instance (ρ ρ' : Fin 8 → Fin 8) : Decidable (RelObj ρ ρ') := by unfold RelObj; infer_instance

theorem objT_congr (ω : Fin 8 → ℝ) {ρ ρ' : Fin 8 → Fin 8} (h : RelObj ρ ρ') :
    objT (ω ∘ ρ) = objT (ω ∘ ρ') := by
  obtain ⟨h3, b, hb⟩ := h
  rw [objT_comp, objT_comp]
  have hS : (ω ∘ ρ) ∘ bA ∈ S4 ↔ (ω ∘ ρ') ∘ bA ∈ S4 :=
    S4_congr (by simp only [comp_apply]; rw [h3]) b
      (fun i => by simp only [comp_apply]; rw [hb])
  by_cases hp : (ω ∘ ρ) ∘ bA ∈ S4
  · rw [ind_of_mem hp, ind_of_mem (hS.1 hp)]
  · rw [ind_of_notMem hp, ind_of_notMem (fun hq => hp (hS.2 hq))]

end BeatAvg


==> anc/lean/BeatAvg/Cert/Order7.lean <==
import BeatAvg.Cert.Idx7
import BeatAvg.Cert.GramBlock
import BeatAvg.Cert.PsdSound
import Fast.Cert7

/-!
# The order-7 flag certificate: families and their positive semidefiniteness
-/

open MeasureTheory Set Function Finset

namespace BeatAvg

/-- Family `k` of the order-7 certificate, with `t` roots and `m` further points. -/
noncomputable def fam7 (c7 : Fast.Cert7) (k t m : ℕ) : Fam 7 t m where
  eR := Fast.eR7 t
  eT := Fast.eT7 t m
  eT' := Fast.eT7' t m
  F := Fast.flag7 c7 k t m
  N := Fast.nFlags c7 k
  Q := fun i j => (Fast.QI c7 k i j : ℝ) / 4 ^ c7.scale

theorem dotI_cast (len : ℕ) (a b : Array ℤ) :
    ((Fast.dotI len a b : ℤ) : ℝ)
      = ∑ c ∈ range len, ((a.getD c 0 : ℤ) : ℝ) * ((b.getD c 0 : ℤ) : ℝ) := by
  unfold Fast.dotI
  rw [Int.cast_list_sum, List.map_map, ← sum_map_range]
  congr 1
  refine List.map_congr_left fun c _ => ?_
  simp only [Function.comp_apply]
  push_cast
  rfl

theorem QI_cast (c7 : Fast.Cert7) (k i j : ℕ) :
    ((Fast.QI c7 k i j : ℤ) : ℝ)
      = if Fast.blk7 c7 k i = Fast.blk7 c7 k j then
          ∑ c ∈ range (c7.dims.getD k (0, 0, 0)).1,
            ((((c7.rows.getD k #[]).getD i #[]).getD c 0 : ℤ) : ℝ)
              * ((((c7.rows.getD k #[]).getD j #[]).getD c 0 : ℤ) : ℝ)
        else 0 := by
  unfold Fast.QI Fast.blk7
  split_ifs with h
  · exact dotI_cast _ _ _
  · simp

theorem fam7_psd (c7 : Fast.Cert7) (k t m : ℕ) (M : ℕ) (u : Fin M → ℝ) :
    0 ≤ ∑ i, ∑ j, u i * (fam7 c7 k t m).Q i.val j.val * u j := by
  have hb : ∀ i < M, Fast.blk7 c7 k i < (Finset.range M).sup (Fast.blk7 c7 k) + 1 := fun i hi =>
    Nat.lt_succ_of_le (Finset.le_sup (f := Fast.blk7 c7 k) (Finset.mem_range.2 hi))
  have hs4 : (0 : ℝ) < (4 : ℝ) ^ c7.scale := by positivity
  have hg := gram_block_psd M ((Finset.range M).sup (Fast.blk7 c7 k) + 1)
    (c7.dims.getD k (0, 0, 0)).1 (Fast.blk7 c7 k)
    (fun i c => ((((c7.rows.getD k #[]).getD i #[]).getD c 0 : ℤ) : ℝ)) hb u
  have e : ∑ i, ∑ j, u i * (fam7 c7 k t m).Q i.val j.val * u j
      = (∑ i : Fin M, ∑ j : Fin M,
          u i * (if Fast.blk7 c7 k i.val = Fast.blk7 c7 k j.val then
            ∑ c ∈ range (c7.dims.getD k (0, 0, 0)).1,
              ((((c7.rows.getD k #[]).getD i.val #[]).getD c 0 : ℤ) : ℝ)
                * ((((c7.rows.getD k #[]).getD j.val #[]).getD c 0 : ℤ) : ℝ)
            else 0) * u j) / (4 : ℝ) ^ c7.scale := by
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun j _ => ?_
    show u i * ((Fast.QI c7 k i.val j.val : ℝ) / 4 ^ c7.scale) * u j = _
    rw [QI_cast]
    ring
  rw [e]
  exact div_nonneg hg hs4.le

theorem fam7_good (c7 : Fast.Cert7) (k t m : ℕ)
    (hinj : Injective (Sum.elim (Fast.eR7 t) (Sum.elim (Fast.eT7 t m) (Fast.eT7' t m)))) :
    (⟨t, m, fam7 c7 k t m⟩ : PFam 7).Good :=
  ⟨hinj, fam7_psd c7 k t m⟩

end BeatAvg


==> anc/lean/BeatAvg/Cert/Order7b.lean <==
import BeatAvg.Cert.Order7
import BeatAvg.Cert.EvalZ

/-!
# The order-7 certificate on sorted samples
-/

open MeasureTheory Set Function Finset

namespace BeatAvg

/-- The five families of the order-7 certificate. -/
noncomputable def fams7 (c7 : Fast.Cert7) : List (PFam 7) :=
  [⟨1, 3, fam7 c7 0 1 3⟩, ⟨2, 2, fam7 c7 1 2 2⟩, ⟨3, 2, fam7 c7 2 3 2⟩, ⟨4, 1, fam7 c7 3 4 1⟩,
    ⟨5, 1, fam7 c7 4 5 1⟩]

theorem fams7_good (c7 : Fast.Cert7) : ∀ f ∈ fams7 c7, f.Good := by
  intro f hf
  simp only [fams7, List.mem_cons, List.mem_nil_iff, or_false] at hf
  rcases hf with rfl | rfl | rfl | rfl | rfl
  · exact fam7_good c7 0 1 3 facts14.inj
  · exact fam7_good c7 1 2 2 facts24.inj
  · exact fam7_good c7 2 3 2 facts35.inj
  · exact fam7_good c7 3 4 1 facts45.inj
  · exact fam7_good c7 4 5 1 facts56.inj

theorem sum_map_div {α : Type*} (l : List α) (g : α → ℝ) (d : ℝ) :
    (l.map fun a => g a / d).sum = (l.map g).sum / d := by
  induction l with
  | nil => simp
  | cons a t ih => simp only [List.map_cons, List.sum_cons, ih]; ring

/-- The sum of a square term over all orderings of a sorted sample. -/
theorem fam7_sum (c7 : Fast.Cert7) (k : ℕ) {t m : ℕ} {reps : List (List (Fin 7))} {fib : ℕ}
    (F : FamFacts t m reps fib) {ω : Fin 7 → ℝ} (hω : SGn 7 ω) :
    ∑ π : Equiv.Perm (Fin 7), (fam7 c7 k t m).term (ω ∘ ⇑π)
      = fib * ((Fast.famSum c7 k t m reps (cfgOf ω) : ℤ) : ℝ) / 4 ^ c7.scale := by
  have h := (fam7 c7 k t m).sum_perm F.inj Fast.fnOf7 reps F.nodup
    (fun l hl l' hl' e => fnOf7_inj (F.good l hl).1 (F.good l' hl').1 e)
    (fun l hl => by
      obtain ⟨-, h0, h1, h2, h3, h4, h5⟩ := F.good l hl
      exact ⟨h0, h1, h2, fun i j hij => h3 i j hij, fun i j hij => h4 i j hij,
        fun i j hij => h5 i j hij⟩)
    (by rw [← F.kfac, F.count]; decide)
    hω.mono.monotone
  rw [h, ← F.kfac]
  have e : (reps.map fun l => (fam7 c7 k t m).Q
      ((fam7 c7 k t m).F ((cfgOf ω).comap (Fast.fnOf7 l ∘ Fast.appendF (fam7 c7 k t m).eR
        (fam7 c7 k t m).eT)) % (fam7 c7 k t m).N)
      ((fam7 c7 k t m).F ((cfgOf ω).comap (Fast.fnOf7 l ∘ Fast.appendF (fam7 c7 k t m).eR
        (fam7 c7 k t m).eT')) % (fam7 c7 k t m).N)).sum
      = ((Fast.famSum c7 k t m reps (cfgOf ω) : ℤ) : ℝ) / 4 ^ c7.scale := by
    unfold Fast.famSum
    rw [Int.cast_list_sum, List.map_map, ← sum_map_div]
    rfl
  rw [e]
  ring

theorem obj7_sum (ω : Fin 7 → ℝ) :
    ∑ π : Equiv.Perm (Fin 7), objG Fast.e47 (ω ∘ ⇑π) = 36 * (Fast.objCount7 (cfgOf ω) : ℝ) := by
  have h := objG_sum_perm Fast.e47 e47_inj embO1 (fun _ => rfl) embO2 (by decide) Fast.fnOf7
    Fast.repsObj7 obj7_nodup
    (fun l hl l' hl' e => fnOf7_inj (obj7_good l hl).1 (obj7_good l' hl').1 e)
    (fun l hl => by
      obtain ⟨-, h0, g1, g2⟩ := obj7_good l hl
      exact ⟨h0, fun i j hij => g1 i j hij, fun i j hij => g2 i j hij⟩)
    (by rw [obj7_length]; decide) ω
  have hK : ((Nat.factorial 3 * Nat.factorial 3 * Nat.factorial 0 : ℕ) : ℝ) = 36 := by
    norm_num [Nat.factorial]
  rw [h, hK]
  congr 1
  unfold Fast.objCount7
  exact sum_map_ite_countP Fast.repsObj7 fun l =>
    (cfgOf ω).sb (Fast.fnOf7 l (Fast.e47 0)) (Fast.fnOf7 l (Fast.e47 1))
      (Fast.fnOf7 l (Fast.e47 2)) (Fast.fnOf7 l (Fast.e47 3))

theorem fact7 : (Nat.factorial 7 : ℝ) = 5040 := by norm_num [Nat.factorial]

/-- On a sorted sample, `7! · 4^scale · Λ` is the integer computed by the checker. -/
theorem LamF7_sorted (c7 : Fast.Cert7) {ω : Fin 7 → ℝ} (hω : SGn 7 ω) :
    LamF Fast.e47 (fams7 c7) ω
      = ((Fast.total7 c7 (cfgOf ω) : ℤ) : ℝ) / (5040 * 4 ^ c7.scale) := by
  have hs4 : (4 : ℝ) ^ c7.scale ≠ 0 := by positivity
  unfold LamF
  simp only [lamF, fams7, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil,
    Finset.sum_add_distrib, add_zero]
  rw [obj7_sum ω, fam7_sum c7 0 facts14 hω, fam7_sum c7 1 facts24 hω, fam7_sum c7 2 facts35 hω,
    fam7_sum c7 3 facts45 hω, fam7_sum c7 4 facts56 hω, fact7]
  unfold Fast.total7
  push_cast
  field_simp
  ring

/-- A pattern accepted by the checker bounds the functional on the corresponding samples. -/
theorem eval7_sound (c7 : Fast.Cert7) {ω : Fin 7 → ℝ} (hω : SGn 7 ω)
    (h : Fast.eval7 c7 (patArr 7 (extNn ω)) = true) :
    LamF Fast.e47 (fams7 c7) ω ≤ 801509 / 2000000 := by
  have hc := cfgOf_eq_patG (n := 7) (by norm_num) idxOk7 hω
  unfold Fast.eval7 at h
  rw [← hc] at h
  have h1 : 2000000 * Fast.total7 c7 (cfgOf ω) ≤ 5040 * 4 ^ c7.scale * 801509 :=
    of_decide_eq_true h
  have h2 : (2000000 : ℝ) * ((Fast.total7 c7 (cfgOf ω) : ℤ) : ℝ) ≤ 5040 * 4 ^ c7.scale * 801509 := by
    exact_mod_cast h1
  have hs4 : (0 : ℝ) < 5040 * (4 : ℝ) ^ c7.scale := by positivity
  rw [LamF7_sorted c7 hω, div_le_div_iff₀ hs4 (by norm_num)]
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/Order8.lean <==
import BeatAvg.Cert.Levels
import BeatAvg.Cert.CheckSound
import BeatAvg.Cert.CertValid
import BeatAvg.Main
import BeatAvg.Cert.Native8
import BeatAvg.Cert.Static8

/-!
# The order-8 certificate implies `C ≤ B*` (given the finite check and `C ≤ Cbar0`)
-/

namespace BeatAvg

theorem R5_complete {w : ℕ → ℝ} (hw : SG 5 w) : patArr 5 w ∈ Fast.R5.toList :=
  level_complete (by norm_num) Fast.R4 Fast.fm cov5 (fun _ _ => base4) hw

theorem R6_complete {w : ℕ → ℝ} (hw : SG 6 w) : patArr 6 w ∈ Fast.R6.toList :=
  level_complete (by norm_num) Fast.R5 Fast.fm cov6 (fun _ h => R5_complete h) hw

theorem R7_complete {w : ℕ → ℝ} (hw : SG 7 w) : patArr 7 w ∈ Fast.R7.toList :=
  level_complete (by norm_num) Fast.R6 Fast.fm cov7 (fun _ h => R6_complete h) hw

/-- The parallel check says that no leaf of level 8 fails. -/
theorem go_empty_of_goPar {L : Fast.Level} {keep : Fast.Pat → Bool} (hn : L.n = 8)
    (h : Fast.goPar L keep = true) : Fast.go L keep 8 [] = [] := by
  unfold Fast.goPar at h
  rw [List.all_eq_true] at h
  show (Fast.cands (L.stages.getD ([] : List Fast.Pat).length dS) []).flatMap
    (fun T => Fast.go L keep 7 ([] ++ [T])) = []
  rw [List.flatMap_eq_nil_iff]
  intro T hT
  have h1 := h _ (List.mem_map_of_mem hT)
  have h2 : (Fast.go L keep (L.n - 1) [T]).isEmpty = true := h1
  rw [hn] at h2
  simpa using h2

/-- Every sorted sample in general position passes the leaf check. -/
theorem leaf_ok (hmain : Fast.goPar Fast.L8 (fun P => !Fast.leafOk P) = true) {w : ℕ → ℝ}
    (hw : SG 8 w) : Fast.leafOk (patArr 8 w) = true := by
  by_contra hne
  have hL : LevelSpec Fast.L8 Fast.R7 := levelSpec_mkLevel Fast.R7 cov8
  have ht := target_of (n := 8) (by norm_num) hL rfl (fun _ h => R7_complete h) hw
  have hmem := go_complete hL ht (fun P => !Fast.leafOk P) (by simpa using hne) 8 0 []
    (by show 0 + 8 = 8; rfl) ⟨rfl, fun j hj => by omega⟩
  have hempty := go_empty_of_goPar (L := Fast.L8) rfl hmain
  have : patArr 8 w ∈ Fast.go Fast.L8 (fun P => !Fast.leafOk P) 8 [] := hmem
  rw [hempty] at this
  simp at this

end BeatAvg

namespace BeatAvg

theorem checkBoth_eq (lo hi : ℤ) (m : ℕ) (t : Fast.Tabs) (p q e : ℤ) (c : Fast.Cfg 8) :
    Fast.checkBoth lo hi m t p q e c
      = (Fast.checkB lo hi m t c && Fast.checkC lo hi m t p q e c) := rfl

theorem checks_of_main (hmain : Fast.goPar Fast.L8 (fun P => !Fast.leafOk P) = true)
    {ω : Fin 8 → ℝ} (hω : SG8 ω) :
    Fast.checkB Fast.cert8.encLo Fast.cert8.encHi Fast.cert8.encM Fast.tabs8 (cfgOf ω) = true ∧
    Fast.checkC Fast.cert8.encLo Fast.cert8.encHi Fast.cert8.encM Fast.tabs8 100000 100000
      Fast.cbarE (cfgOf ω) = true := by
  have hw := SG_extN hω
  have h := leaf_ok hmain hw
  unfold Fast.leafOk at h
  rw [show Fast.combos8 = Fast.combos 8 from rfl, excl_false hw, Bool.or_false,
    ← cfgOf_eq_pat hω, checkBoth_eq, Bool.and_eq_true] at h
  exact h

/-- **Order 8.** If the finite check passes, then `C ≤ B*`. The second point of the two-point
criterion is `Cbar0 = 1`, so the only prior bound used is `C ≤ 1`. -/
theorem C_le_Bstar_of_check (hmain : Fast.goPar Fast.L8 (fun P => !Fast.leafOk P) = true) :
    C ≤ Bstar := by
  have hs := static8
  have hvalid : (tabOf Fast.tabs8).D.Valid (Fast.cert8.B : ℝ) := cert_valid Fast.cert8 hs
  simp only [Fast.staticOk, Bool.and_eq_true, decide_eq_true_eq] at hs
  obtain ⟨⟨⟨⟨⟨⟨⟨henc, -⟩, -⟩, -⟩, -⟩, hDn⟩, -⟩, -⟩ := hs
  have he := enclosure_sound henc
  have hE : (Fast.cbarE : ℝ) = 1 := by simp [Fast.cbarE]
  refine C_le_of_certificate hvalid (X := Bstar) (Cbar0 := 1)
    (δ := 1 / 100000) ?_ ?_ ?_ ?_ C_le_one
  · norm_num
  · exact le_refl _
  · exact Lam_le_of_sorted _ _ _ fun ω hω =>
      checkB_sound he Fast.tabs8 hDn hω (checks_of_main hmain hω).1
  · refine Lam_le_of_sorted _ _ _ fun ω hω => ?_
    have h := checkC_sound he Fast.tabs8 hDn (p := 100000) (q := 100000) (by norm_num) hω
      (checks_of_main hmain hω).2
    rw [hE] at h
    push_cast at h
    rw [sub_div, div_self (by norm_num : (100000 : ℝ) ≠ 0)] at h
    exact h

end BeatAvg


==> anc/lean/BeatAvg/Cert/PatReal.lean <==
import BeatAvg.Cert.CfgReal
import Mathlib.Data.List.GetD

/-!
# Sorted samples in general position and their patterns
-/

namespace BeatAvg

/-- A sorted sample in general position on the indices `< n`:
strictly increasing, nonnegative, no ties. -/
structure SG (n : ℕ) (w : ℕ → ℝ) : Prop where
  mono : ∀ i j, i < j → j < n → w i < w j
  nonneg : 0 ≤ w 0
  noTie : ∀ a b c d, a < n → b < n → c < n → d < n → a ≠ d → b ≠ d → c ≠ d →
    w a + w b + w c ≠ 2 * w d

theorem SG.nonneg' {n : ℕ} {w : ℕ → ℝ} (h : SG n w) {i : ℕ} (hi : i < n) : 0 ≤ w i := by
  rcases Nat.eq_zero_or_pos i with h0 | h0
  · rw [h0]; exact h.nonneg
  · exact h.nonneg.trans (h.mono 0 i h0 hi).le

open Classical in
/-- The trit of an increasing quadruple: the number of successful targets. -/
noncomputable def trit (w : ℕ → ℝ) (q : ℕ × ℕ × ℕ × ℕ) : ℕ :=
  (if w q.1 + w q.2.1 + w q.2.2.1 < 2 * w q.2.2.2 then 1 else 0)
    + (if w q.1 + w q.2.1 + w q.2.2.2 < 2 * w q.2.2.1 then 1 else 0)

/-- The pattern of a sample on `n` points. -/
noncomputable def patArr (n : ℕ) (w : ℕ → ℝ) : Array ℕ := ((Fast.combos n).map (trit w)).toArray

theorem mem_combos {n : ℕ} {q : ℕ × ℕ × ℕ × ℕ} :
    q ∈ Fast.combos n ↔ q.1 < q.2.1 ∧ q.2.1 < q.2.2.1 ∧ q.2.2.1 < q.2.2.2 ∧ q.2.2.2 < n := by
  obtain ⟨a, b, c, d⟩ := q
  simp only [Fast.combos, List.mem_flatMap, List.mem_range, List.mem_filterMap]
  constructor
  · rintro ⟨a', ha', b', hb', c', hc', d', hd', h⟩
    split_ifs at h with hlt
    simp only [Option.some.injEq, Prod.mk.injEq] at h
    obtain ⟨rfl, rfl, rfl, rfl⟩ := h
    exact ⟨hlt.1, hlt.2.1, hlt.2.2, hd'⟩
  · rintro ⟨h1, h2, h3, h4⟩
    refine ⟨a, by omega, b, by omega, c, by omega, d, h4, ?_⟩
    simp [h1, h2, h3]

theorem ofFn_getElem!_nat {n : ℕ} (f : Fin n → ℕ) (k : ℕ) (hk : k < n) :
    (Array.ofFn f)[k]! = f ⟨k, hk⟩ := by
  have hs : k < (Array.ofFn f).size := by simpa using hk
  rw [getElem!_pos (Array.ofFn f) k hs, Array.getElem_ofFn]

/-- The entry of the index table is the position of the quadruple in the list. -/
theorem idxFn_eq (n : ℕ) {x y z d : ℕ} (hx : x < 8) (hy : y < 8) (hz : z < 8) (hd : d < 8)
    (hk : x * 512 + y * 64 + z * 8 + d < 4096) :
    Fast.idxFn n ⟨x * 512 + y * 64 + z * 8 + d, hk⟩ = (Fast.combos n).idxOf (x, y, z, d) := by
  have e1 : (x * 512 + y * 64 + z * 8 + d) / 512 = x := by omega
  have e2 : (x * 512 + y * 64 + z * 8 + d) / 64 % 8 = y := by omega
  have e3 : (x * 512 + y * 64 + z * 8 + d) / 8 % 8 = z := by omega
  have e4 : (x * 512 + y * 64 + z * 8 + d) % 8 = d := by omega
  simp only [Fast.idxFn, Fast.comboIdx, e1, e2, e3, e4]

theorem getElem?_idxOf {α : Type*} [BEq α] [LawfulBEq α] (l : List α) (a : α) (h : a ∈ l) :
    l[l.idxOf a]? = some a := by
  have hi : l.idxOf a < l.length := List.idxOf_lt_length_iff.2 h
  rw [List.getElem?_eq_getElem hi, List.getElem_idxOf hi]

theorem idx8_spec : ∀ x y z d : Fin 8, x < y → y < z → z < d →
    (Fast.combos 8)[Fast.idx8 x.val y.val z.val d.val]? = some (x.val, y.val, z.val, d.val) := by
  intro x y z d hxy hyz hzd
  have hk : x.val * 512 + y.val * 64 + z.val * 8 + d.val < 4096 := by omega
  have h0 : Fast.idx8Tab = Array.ofFn (Fast.idxFn 8) := rfl
  have h1 : Fast.idx8 x.val y.val z.val d.val
      = (Fast.combos 8).idxOf (x.val, y.val, z.val, d.val) := by
    unfold Fast.idx8
    rw [h0, ofFn_getElem!_nat _ _ hk]
    exact idxFn_eq 8 x.isLt y.isLt z.isLt d.isLt hk
  rw [h1]
  exact getElem?_idxOf _ _ (mem_combos.2 ⟨hxy, hyz, hzd, d.isLt⟩)

theorem patArr_idx8 (w : ℕ → ℝ) {x y z d : ℕ} (hxy : x < y) (hyz : y < z) (hzd : z < d)
    (hd : d < 8) : (patArr 8 w)[Fast.idx8 x y z d]! = trit w (x, y, z, d) := by
  have h := idx8_spec ⟨x, by omega⟩ ⟨y, by omega⟩ ⟨z, by omega⟩ ⟨d, hd⟩ hxy hyz hzd
  simp only at h
  simp [patArr, h]

/-- The first indicator is implied by the second. -/
theorem second_imp_first {w : ℕ → ℝ} {x y z d : ℕ} (hzd : w z < w d)
    (h : w x + w y + w d < 2 * w z) : w x + w y + w z < 2 * w d := by linarith

theorem trit_ge_one_iff {w : ℕ → ℝ} {x y z d : ℕ} (hzd : w z < w d) :
    1 ≤ trit w (x, y, z, d) ↔ w x + w y + w z < 2 * w d := by
  unfold trit
  simp only
  constructor
  · intro h
    by_contra hc
    have h2 : ¬ (w x + w y + w d < 2 * w z) := fun h2 => hc (second_imp_first hzd h2)
    simp [hc, h2] at h
  · intro h
    simp [h]

theorem trit_eq_two_iff {w : ℕ → ℝ} {x y z d : ℕ} (hzd : w z < w d) :
    trit w (x, y, z, d) = 2 ↔ w x + w y + w d < 2 * w z := by
  unfold trit
  simp only
  constructor
  · intro h
    by_contra hc
    by_cases h1 : w x + w y + w z < 2 * w d <;> simp [hc, h1] at h
  · intro h
    have h1 := second_imp_first hzd h
    simp [h, h1]

end BeatAvg


==> anc/lean/BeatAvg/Cert/PatSb.lean <==
import BeatAvg.Cert.PatReal

/-!
# The sum bits of a sorted sample are read off its pattern
-/

namespace BeatAvg

theorem sbCore {w : ℕ → ℝ} (hw : SG 8 w) {x y z d : ℕ} (hxy : x < y) (hyz : y < z) (hz : z < 8)
    (hd : d < 8) :
    (if z < d then decide (1 ≤ (patArr 8 w)[Fast.idx8 x y z d]!)
      else if y < d ∧ d < z then decide ((patArr 8 w)[Fast.idx8 x y d z]! = 2) else false)
    = decide (x ≠ d ∧ y ≠ d ∧ z ≠ d ∧ w x + w y + w z < 2 * w d) := by
  by_cases h1 : z < d
  · rw [if_pos h1, patArr_idx8 w hxy hyz h1 hd]
    apply decide_eq_decide.2
    rw [trit_ge_one_iff (hw.mono z d h1 hd)]
    constructor
    · intro h; exact ⟨by omega, by omega, by omega, h⟩
    · intro h; exact h.2.2.2
  · rw [if_neg h1]
    by_cases h2 : y < d ∧ d < z
    · rw [if_pos h2, patArr_idx8 w hxy h2.1 h2.2 hz]
      apply decide_eq_decide.2
      rw [trit_eq_two_iff (hw.mono d z h2.2 hz)]
      constructor
      · intro h; exact ⟨by omega, by omega, by omega, h⟩
      · intro h; exact h.2.2.2
    · rw [if_neg h2]
      symm
      rw [decide_eq_false_iff_not]
      rintro ⟨hx, hy, hz', hS⟩
      have hdy : d < y := by omega
      have e1 := hw.mono d y hdy (by omega)
      have e2 := hw.mono d z (by omega) hz
      have e3 := hw.nonneg' (i := x) (by omega)
      linarith

theorem sort3_cases (a b c : ℕ) :
    ((a = b ∨ a = c ∨ b = c) ∧
      ¬ (min a (min b c) < a + b + c - min a (min b c) - max a (max b c) ∧
        a + b + c - min a (min b c) - max a (max b c) < max a (max b c))) ∨
    (min a (min b c) < a + b + c - min a (min b c) - max a (max b c) ∧
      a + b + c - min a (min b c) - max a (max b c) < max a (max b c) ∧ a ≠ b ∧ a ≠ c ∧ b ≠ c) := by
  simp only [Nat.min_def, Nat.max_def]
  split_ifs <;> omega

theorem sbPat_spec {w : ℕ → ℝ} (hw : SG 8 w) {a b c d : ℕ} (ha : a < 8) (hb : b < 8) (hc : c < 8)
    (hd : d < 8) :
    Fast.sbPat (patArr 8 w) a b c d = decide (a ≠ b ∧ a ≠ c ∧ b ≠ c ∧ a ≠ d ∧ b ≠ d ∧ c ≠ d ∧
      w a + w b + w c < 2 * w d) := by
  obtain ⟨x, hx⟩ : ∃ x, x = min a (min b c) := ⟨_, rfl⟩
  obtain ⟨z, hz⟩ : ∃ z, z = max a (max b c) := ⟨_, rfl⟩
  obtain ⟨y, hy⟩ : ∃ y, y = a + b + c - x - z := ⟨_, rfl⟩
  have hcases := sort3_cases a b c
  rw [← hx, ← hz, ← hy] at hcases
  have hunf : Fast.sbPat (patArr 8 w) a b c d =
      if x < y ∧ y < z then
        (if z < d then decide (1 ≤ (patArr 8 w)[Fast.idx8 x y z d]!)
          else if y < d ∧ d < z then decide ((patArr 8 w)[Fast.idx8 x y d z]! = 2) else false)
      else false := by
    simp only [Fast.sbPat, ← hx, ← hz, ← hy]
  rw [hunf]
  rcases hcases with ⟨heq, hnot⟩ | ⟨hxy, hyz, hab, hac, hbc⟩
  · rw [if_neg hnot]
    symm
    rw [decide_eq_false_iff_not]
    rintro ⟨h1, h2, h3, -⟩
    rcases heq with h | h | h
    · exact h1 h
    · exact h2 h
    · exact h3 h
  · rw [if_pos ⟨hxy, hyz⟩]
    have hz8 : z < 8 := by rw [hz]; simp only [Nat.max_def]; split_ifs <;> omega
    rw [sbCore hw hxy hyz hz8 hd]
    -- (x, y, z) is a permutation of (a, b, c)
    have hperm : (x = a ∧ y = b ∧ z = c) ∨ (x = a ∧ y = c ∧ z = b) ∨ (x = b ∧ y = a ∧ z = c) ∨
        (x = b ∧ y = c ∧ z = a) ∨ (x = c ∧ y = a ∧ z = b) ∨ (x = c ∧ y = b ∧ z = a) := by
      rw [hy, hx, hz]
      simp only [Nat.min_def, Nat.max_def]
      split_ifs <;> omega
    apply decide_eq_decide.2
    rcases hperm with ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ |
        ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ <;>
      constructor <;> rintro ⟨h1, h2, h3, h4⟩ <;>
      first
        | exact ⟨hab, hac, hbc, by omega, by omega, by omega, by linarith⟩
        | exact ⟨by tauto, by tauto, by tauto, by linarith [h4.2.2.2]⟩

end BeatAvg


==> anc/lean/BeatAvg/Cert/PatSbG.lean <==
import BeatAvg.Cert.PatSb
import Fast.Gen

/-!
# Sum bits of a sorted sample from its pattern, for a general number of points
-/

namespace BeatAvg

/-- The index function reads the right entry of the pattern. -/
def IdxOk (n : ℕ) (idx : ℕ → ℕ → ℕ → ℕ → ℕ) : Prop :=
  ∀ (w : ℕ → ℝ) (x y z d : ℕ), x < y → y < z → z < d → d < n →
    (patArr n w)[idx x y z d]! = trit w (x, y, z, d)

theorem sbCoreG {n : ℕ} {idx : ℕ → ℕ → ℕ → ℕ → ℕ} (hidx : IdxOk n idx) {w : ℕ → ℝ} (hw : SG n w)
    {x y z d : ℕ} (hxy : x < y) (hyz : y < z) (hz : z < n) (hd : d < n) :
    (if z < d then decide (1 ≤ (patArr n w)[idx x y z d]!)
      else if y < d ∧ d < z then decide ((patArr n w)[idx x y d z]! = 2) else false)
    = decide (x ≠ d ∧ y ≠ d ∧ z ≠ d ∧ w x + w y + w z < 2 * w d) := by
  by_cases h1 : z < d
  · rw [if_pos h1, hidx w x y z d hxy hyz h1 hd]
    apply decide_eq_decide.2
    rw [trit_ge_one_iff (hw.mono z d h1 hd)]
    constructor
    · intro h; exact ⟨by omega, by omega, by omega, h⟩
    · intro h; exact h.2.2.2
  · rw [if_neg h1]
    by_cases h2 : y < d ∧ d < z
    · rw [if_pos h2, hidx w x y d z hxy h2.1 h2.2 hz]
      apply decide_eq_decide.2
      rw [trit_eq_two_iff (hw.mono d z h2.2 hz)]
      constructor
      · intro h; exact ⟨by omega, by omega, by omega, h⟩
      · intro h; exact h.2.2.2
    · rw [if_neg h2]
      symm
      rw [decide_eq_false_iff_not]
      rintro ⟨hx, hy, hz', hS⟩
      have hdy : d < y := by omega
      have e1 := hw.mono d y hdy (by omega)
      have e2 := hw.mono d z (by omega) hz
      have e3 := hw.nonneg' (i := x) (by omega)
      linarith

theorem sbPatG_spec {n : ℕ} {idx : ℕ → ℕ → ℕ → ℕ → ℕ} (hidx : IdxOk n idx) {w : ℕ → ℝ}
    (hw : SG n w) {a b c d : ℕ} (ha : a < n) (hb : b < n) (hc : c < n) (hd : d < n) :
    Fast.sbPatG idx (patArr n w) a b c d = decide (a ≠ b ∧ a ≠ c ∧ b ≠ c ∧ a ≠ d ∧ b ≠ d ∧ c ≠ d ∧
      w a + w b + w c < 2 * w d) := by
  obtain ⟨x, hx⟩ : ∃ x, x = min a (min b c) := ⟨_, rfl⟩
  obtain ⟨z, hz⟩ : ∃ z, z = max a (max b c) := ⟨_, rfl⟩
  obtain ⟨y, hy⟩ : ∃ y, y = a + b + c - x - z := ⟨_, rfl⟩
  have hcases := sort3_cases a b c
  rw [← hx, ← hz, ← hy] at hcases
  have hunf : Fast.sbPatG idx (patArr n w) a b c d =
      if x < y ∧ y < z then
        (if z < d then decide (1 ≤ (patArr n w)[idx x y z d]!)
          else if y < d ∧ d < z then decide ((patArr n w)[idx x y d z]! = 2) else false)
      else false := by
    simp only [Fast.sbPatG, ← hx, ← hz, ← hy]
  rw [hunf]
  rcases hcases with ⟨heq, hnot⟩ | ⟨hxy, hyz, hab, hac, hbc⟩
  · rw [if_neg hnot]
    symm
    rw [decide_eq_false_iff_not]
    rintro ⟨h1, h2, h3, -⟩
    rcases heq with h | h | h
    · exact h1 h
    · exact h2 h
    · exact h3 h
  · rw [if_pos ⟨hxy, hyz⟩]
    have hzn : z < n := by rw [hz]; simp only [Nat.max_def]; split_ifs <;> omega
    rw [sbCoreG hidx hw hxy hyz hzn hd]
    have hperm : (x = a ∧ y = b ∧ z = c) ∨ (x = a ∧ y = c ∧ z = b) ∨ (x = b ∧ y = a ∧ z = c) ∨
        (x = b ∧ y = c ∧ z = a) ∨ (x = c ∧ y = a ∧ z = b) ∨ (x = c ∧ y = b ∧ z = a) := by
      rw [hy, hx, hz]
      simp only [Nat.min_def, Nat.max_def]
      split_ifs <;> omega
    apply decide_eq_decide.2
    rcases hperm with ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ |
        ⟨rfl, rfl, rfl⟩ | ⟨rfl, rfl, rfl⟩ <;>
      constructor <;> rintro ⟨h1, h2, h3, h4⟩ <;>
      first
        | exact ⟨hab, hac, hbc, by omega, by omega, by omega, by linarith⟩
        | exact ⟨by tauto, by tauto, by tauto, by linarith [h4.2.2.2]⟩

theorem idx7_spec : ∀ x y z d : Fin 7, x < y → y < z → z < d →
    (Fast.combos 7)[Fast.idx7 x.val y.val z.val d.val]? = some (x.val, y.val, z.val, d.val) := by
  intro x y z d hxy hyz hzd
  have hk : x.val * 512 + y.val * 64 + z.val * 8 + d.val < 4096 := by omega
  have h0 : Fast.idx7Tab = Array.ofFn (Fast.idxFn 7) := rfl
  have h1 : Fast.idx7 x.val y.val z.val d.val
      = (Fast.combos 7).idxOf (x.val, y.val, z.val, d.val) := by
    unfold Fast.idx7
    rw [h0, ofFn_getElem!_nat _ _ hk]
    exact idxFn_eq 7 (by omega) (by omega) (by omega) (by omega) hk
  rw [h1]
  exact getElem?_idxOf _ _ (mem_combos.2 ⟨hxy, hyz, hzd, d.isLt⟩)

theorem idxOk7 : IdxOk 7 Fast.idx7 := by
  intro w x y z d hxy hyz hzd hd
  have h := idx7_spec ⟨x, by omega⟩ ⟨y, by omega⟩ ⟨z, by omega⟩ ⟨d, hd⟩ hxy hyz hzd
  simp only at h
  simp [patArr, h]

end BeatAvg


==> anc/lean/BeatAvg/Cert/PsdMain.lean <==
import BeatAvg.Cert.PsdSound
import Mathlib.Data.List.GetD

/-!
# `Y` is positive semidefinite
-/

open Finset

namespace BeatAvg

/-- A matrix that dominates its off-diagonal entries row by row is positive semidefinite. -/
theorem quad_nonneg_of_diag_dom (n : ℕ) (R : ℕ → ℕ → ℝ) (u : ℕ → ℝ)
    (hdom : ∀ a ∈ range n, ∑ b ∈ range n, (if b = a then 0 else (|R a b| + |R b a|) / 2) ≤ R a a) :
    0 ≤ ∑ a ∈ range n, ∑ b ∈ range n, u a * R a b * u b := by
  -- off-diagonal weights
  let m : ℕ → ℕ → ℝ := fun a b => if b = a then 0 else |R a b|
  have hterm : ∀ a ∈ range n, ∀ b ∈ range n,
      (if b = a then R a a * u a ^ 2 else 0) - m a b * u a ^ 2 / 2 - m a b * u b ^ 2 / 2
        ≤ u a * R a b * u b := by
    intro a _ b _
    by_cases h : b = a
    · subst h; simp only [m, if_true]; ring_nf; exact le_refl _
    · simp only [m, h, if_false]
      have h1 : -(|R a b| * |u a * u b|) ≤ R a b * (u a * u b) := by
        have := neg_abs_le (R a b * (u a * u b))
        rwa [abs_mul] at this
      have h2 : |u a * u b| ≤ (u a ^ 2 + u b ^ 2) / 2 := by
        rw [abs_le]; constructor <;> nlinarith [sq_nonneg (u a + u b), sq_nonneg (u a - u b)]
      have h3 := mul_le_mul_of_nonneg_left h2 (abs_nonneg (R a b))
      nlinarith
  have hsum : ∑ a ∈ range n, ∑ b ∈ range n,
      ((if b = a then R a a * u a ^ 2 else 0) - m a b * u a ^ 2 / 2 - m a b * u b ^ 2 / 2)
        ≤ ∑ a ∈ range n, ∑ b ∈ range n, u a * R a b * u b :=
    sum_le_sum fun a ha => sum_le_sum fun b hb => hterm a ha b hb
  refine le_trans ?_ hsum
  -- rewrite the lower bound as a sum of nonnegative terms
  have e1 : ∑ a ∈ range n, ∑ b ∈ range n, (if b = a then R a a * u a ^ 2 else 0)
      = ∑ a ∈ range n, R a a * u a ^ 2 := by
    refine sum_congr rfl fun a ha => ?_
    rw [sum_ite_eq' (range n) a (fun _ => R a a * u a ^ 2), if_pos ha]
  have e2 : ∑ a ∈ range n, ∑ b ∈ range n, m a b * u b ^ 2 / 2
      = ∑ a ∈ range n, ∑ b ∈ range n, m b a * u a ^ 2 / 2 := sum_comm
  have e3 : ∑ a ∈ range n, ∑ b ∈ range n,
      ((if b = a then R a a * u a ^ 2 else 0) - m a b * u a ^ 2 / 2 - m a b * u b ^ 2 / 2)
      = ∑ a ∈ range n, (R a a - ∑ b ∈ range n, (m a b + m b a) / 2) * u a ^ 2 := by
    simp only [sum_sub_distrib]
    rw [e1, e2, ← sum_sub_distrib, ← sum_sub_distrib]
    refine sum_congr rfl fun a _ => ?_
    rw [sub_mul, sum_mul]
    have h5 : ∑ i ∈ range n, (m a i + m i a) / 2 * u a ^ 2
        = ∑ x ∈ range n, m a x * u a ^ 2 / 2 + ∑ b ∈ range n, m b a * u a ^ 2 / 2 := by
      rw [← sum_add_distrib]
      exact sum_congr rfl fun b _ => by ring
    rw [h5]
    ring
  rw [e3]
  refine sum_nonneg fun a ha => mul_nonneg ?_ (sq_nonneg _)
  have h := hdom a ha
  have e4 : ∑ b ∈ range n, (m a b + m b a) / 2
      = ∑ b ∈ range n, (if b = a then 0 else (|R a b| + |R b a|) / 2) := by
    refine sum_congr rfl fun b _ => ?_
    by_cases hb : b = a
    · subst hb; simp [m]
    · have hb' : ¬ a = b := fun h => hb h.symm
      simp [m, hb, hb']
  rw [e4]
  linarith

end BeatAvg

namespace BeatAvg

open Finset

theorem gram_quad (n : ℕ) (g : ℕ → ℕ → ℝ) (u : ℕ → ℝ) :
    ∑ a ∈ range n, ∑ b ∈ range n, u a * (∑ k ∈ range n, g k a * g k b) * u b
      = ∑ k ∈ range n, (∑ a ∈ range n, u a * g k a) ^ 2 := by
  have key : ∀ k, (∑ a ∈ range n, u a * g k a) ^ 2
      = ∑ a ∈ range n, ∑ b ∈ range n, u a * (g k a * g k b) * u b := by
    intro k
    rw [sq, sum_mul_sum]
    refine sum_congr rfl fun a _ => sum_congr rfl fun b _ => ?_
    ring
  calc ∑ a ∈ range n, ∑ b ∈ range n, u a * (∑ k ∈ range n, g k a * g k b) * u b
      = ∑ a ∈ range n, ∑ b ∈ range n, ∑ k ∈ range n, u a * (g k a * g k b) * u b := by
        refine sum_congr rfl fun a _ => sum_congr rfl fun b _ => ?_
        rw [mul_sum, sum_mul]
    _ = ∑ a ∈ range n, ∑ k ∈ range n, ∑ b ∈ range n, u a * (g k a * g k b) * u b :=
        sum_congr rfl fun a _ => sum_comm
    _ = ∑ k ∈ range n, ∑ a ∈ range n, ∑ b ∈ range n, u a * (g k a * g k b) * u b := sum_comm
    _ = ∑ k ∈ range n, (∑ a ∈ range n, u a * g k a) ^ 2 :=
        sum_congr rfl fun k _ => (key k).symm

/-- The structural dot product, as a sum over indices. -/
theorem dotL_cast (ca cb : List ℤ) : ∀ n, ca.length ≤ n →
    ((Fast.dotL ca cb : ℤ) : ℝ) = ∑ k ∈ range n, ((ca.getD k 0 : ℤ) : ℝ) * ((cb.getD k 0 : ℤ) : ℝ) := by
  induction ca generalizing cb with
  | nil =>
    intro n _
    cases cb <;> simp [Fast.dotL]
  | cons x xs ih =>
    intro n hn
    cases cb with
    | nil => simp [Fast.dotL]
    | cons y ys =>
      obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by simp at hn; omega⟩
      rw [sum_range_succ']
      simp only [Fast.dotL, List.getD_cons_succ, List.getD_cons_zero]
      push_cast
      rw [ih ys m (by simpa using hn)]
      ring

theorem dotL_comm (ca cb : List ℤ) : Fast.dotL ca cb = Fast.dotL cb ca := by
  induction ca generalizing cb with
  | nil => cases cb <;> simp [Fast.dotL]
  | cons x xs ih =>
    cases cb with
    | nil => simp [Fast.dotL]
    | cons y ys => simp only [Fast.dotL, ih ys, mul_comm]

/-- The shape of the certificate matrices. -/
structure Shape (c : Fast.Cert8) : Prop where
  yLen : c.Yr.length = 255
  gLen : c.Gc.length = 255
  yRow : ∀ r ∈ c.Yr, r.length = 255
  gCol : ∀ r ∈ c.Gc, r.length = 255

theorem shape_of {c : Fast.Cert8} (h : Fast.shapeOk c = true) : Shape c := by
  simp only [Fast.shapeOk, Bool.and_eq_true, beq_iff_eq, List.all_eq_true] at h
  exact ⟨h.1.1.1, h.1.1.2, h.1.2, h.2⟩

theorem Shape.col_le {c : Fast.Cert8} (hs : Shape c) (a : ℕ) : (c.Gc.getD a []).length ≤ 255 := by
  by_cases ha : a < c.Gc.length
  · rw [List.getD_eq_getElem _ _ ha, hs.gCol _ (List.getElem_mem ha)]
  · rw [List.getD_eq_default _ _ (by omega)]; simp

theorem gtg_cast (c : Fast.Cert8) (hs : Shape c) (a b : ℕ) :
    ((Fast.gtg c a b : ℤ) : ℝ) = ∑ k ∈ range 255,
      (((c.Gc.getD a []).getD k 0 : ℤ) : ℝ) * (((c.Gc.getD b []).getD k 0 : ℤ) : ℝ) :=
  dotL_cast _ _ 255 (hs.col_le a)

theorem evalK_Rk (c : Fast.Cert8) (hs : Shape c) (a b : ℕ) :
    evalK (Fast.yAt c.Yr a b)
      = evalK (Fast.Rk c a b) + (∑ k ∈ range 255,
        (((c.Gc.getD a []).getD k 0 : ℤ) : ℝ) * (((c.Gc.getD b []).getD k 0 : ℤ) : ℝ))
          / (4 : ℝ) ^ c.gT := by
  unfold Fast.Rk Fast.Rof
  rw [evalK_sub, evalK_ofRat, ← gtg_cast c hs]
  push_cast
  ring

/-- The bounds summed along a row. -/
theorem offSum_eq (l h : ℚ) (a : ℕ) (L : List Fast.K) : ∀ k,
    Fast.offSum l h a k L
      = ∑ j ∈ range L.length, (if k + j = a then 0 else Fast.K.absUp l h (L.getD j Fast.K.zero)) := by
  induction L with
  | nil => intro k; simp [Fast.offSum]
  | cons x xs ih =>
    intro k
    rw [List.length_cons, sum_range_succ', Fast.offSum, ih (k + 1)]
    simp only [List.getD_cons_succ, List.getD_cons_zero, add_zero]
    rw [add_comm]
    congr 1
    refine sum_congr rfl fun j _ => ?_
    rw [show k + 1 + j = k + (j + 1) by ring]

theorem getD_zipWith {α β γ : Type*} (f : α → β → γ) (l1 : List α) (l2 : List β) (d1 : α) (d2 : β)
    (d : γ) {j : ℕ} (h1 : j < l1.length) (h2 : j < l2.length) :
    (List.zipWith f l1 l2).getD j d = f (l1.getD j d1) (l2.getD j d2) := by
  rw [List.getD_eq_getElem _ _ (by simp; omega), List.getD_eq_getElem _ _ h1,
    List.getD_eq_getElem _ _ h2, List.getElem_zipWith]

theorem eqb_eq {x y : Fast.K} (h : Fast.K.eqb x y = true) : x = y := by
  simp only [Fast.K.eqb, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ := h
  cases x; cases y; simp_all

/-- `Y` is symmetric. -/
theorem yAt_symm {c : Fast.Cert8} (h : (List.range 255).all (Fast.symRow c) = true) {a b : ℕ}
    (ha : a < 255) (hb : b < 255) : Fast.yAt c.Yr a b = Fast.yAt c.Yr b a := by
  have key : ∀ a b, a < 255 → b < 255 → a < b → Fast.yAt c.Yr a b = Fast.yAt c.Yr b a := by
    intro a b ha hb hab
    have h1 := List.all_eq_true.1 h a (List.mem_range.2 ha)
    unfold Fast.symRow at h1
    have h2 := List.all_eq_true.1 h1 b (List.mem_range.2 hb)
    simp only [Bool.or_eq_true, decide_eq_true_eq] at h2
    rcases h2 with h2 | h2
    · omega
    · exact eqb_eq h2
  rcases lt_trichotomy a b with hab | rfl | hab
  · exact key a b ha hb hab
  · rfl
  · exact (key b a hb ha hab).symm

theorem Rk_symm {c : Fast.Cert8} (h : (List.range 255).all (Fast.symRow c) = true) {a b : ℕ}
    (ha : a < 255) (hb : b < 255) : Fast.Rk c a b = Fast.Rk c b a := by
  unfold Fast.Rk Fast.gtg
  rw [yAt_symm h ha hb, dotL_comm]

theorem psd_dom (c : Fast.Cert8) (he : Encl c.encLo c.encHi c.encM) (h : Fast.psdOk c = true) :
    ∀ a ∈ range 255, ∑ b ∈ range 255,
      (if b = a then 0 else (|evalK (Fast.Rk c a b)| + |evalK (Fast.Rk c b a)|) / 2)
        ≤ evalK (Fast.Rk c a a) := by
  intro a ha
  have ha' : a < 255 := mem_range.1 ha
  have heQ := enclQ_of he
  simp only [Fast.psdOk, Bool.and_eq_true] at h
  obtain ⟨⟨hshape, hsym⟩, hrows⟩ := h
  have hs := shape_of hshape
  have hrow : Fast.rowOkI c a = true := List.all_eq_true.1 hrows a (List.mem_range.2 ha')
  unfold Fast.rowOkI Fast.rowOk at hrow
  have h1 := of_decide_eq_true hrow
  have hya : (c.Yr.getD a []).length = 255 := by
    rw [List.getD_eq_getElem _ _ (by rw [hs.yLen]; exact ha')]
    exact hs.yRow _ (List.getElem_mem _)
  rw [offSum_eq, List.length_zipWith, hya, hs.gLen, min_self] at h1
  have h2 : ∑ b ∈ range 255, (if b = a then (0 : ℚ) else
      Fast.K.absUp (Fast.encL c) (Fast.encH c) (Fast.Rk c a b))
      ≤ Fast.K.lowerQ (Fast.encL c) (Fast.encH c) (Fast.Rk c a a) := by
    refine le_trans (le_of_eq (sum_congr rfl fun b hb => ?_)) h1
    have hb' : b < 255 := mem_range.1 hb
    rw [zero_add, getD_zipWith _ _ _ Fast.K.zero [] _ (by rw [hya]; exact hb')
      (by rw [hs.gLen]; exact hb')]
    rfl
  have h3 : ((∑ b ∈ range 255, (if b = a then (0 : ℚ) else
      Fast.K.absUp (Fast.encL c) (Fast.encH c) (Fast.Rk c a b)) : ℚ) : ℝ)
      ≤ ((Fast.K.lowerQ (Fast.encL c) (Fast.encH c) (Fast.Rk c a a) : ℚ) : ℝ) := by
    exact_mod_cast h2
  rw [Rat.cast_sum] at h3
  refine le_trans (sum_le_sum fun b hb => ?_) (h3.trans (lowerQ_le heQ _))
  by_cases hba : b = a
  · simp [hba]
  · simp only [hba, ite_false]
    rw [← Rk_symm hsym ha' (mem_range.1 hb)]
    have e1 := abs_le_absUp heQ (Fast.Rk c a b)
    linarith

/-- `Y` is positive semidefinite. -/
theorem Y_psd (c : Fast.Cert8) (he : Encl c.encLo c.encHi c.encM) (h : Fast.psdOk c = true)
    (u : ℕ → ℝ) :
    0 ≤ ∑ a ∈ range 255, ∑ b ∈ range 255, u a * evalK (Fast.yAt c.Yr a b) * u b := by
  have hs : (0 : ℝ) < (4 : ℝ) ^ c.gT := by positivity
  have hsh : Shape c := by
    simp only [Fast.psdOk, Bool.and_eq_true] at h
    exact shape_of h.1.1
  have hR := quad_nonneg_of_diag_dom 255 (fun a b => evalK (Fast.Rk c a b)) u (psd_dom c he h)
  have hG := gram_quad 255 (fun k a => (((c.Gc.getD a []).getD k 0 : ℤ) : ℝ)) u
  have hsplit : ∑ a ∈ range 255, ∑ b ∈ range 255, u a * evalK (Fast.yAt c.Yr a b) * u b
      = ∑ a ∈ range 255, ∑ b ∈ range 255, u a * evalK (Fast.Rk c a b) * u b
        + (∑ a ∈ range 255, ∑ b ∈ range 255, u a * (∑ k ∈ range 255,
          (((c.Gc.getD a []).getD k 0 : ℤ) : ℝ) * (((c.Gc.getD b []).getD k 0 : ℤ) : ℝ)) * u b)
          / (4 : ℝ) ^ c.gT := by
    rw [sum_div, ← sum_add_distrib]
    refine sum_congr rfl fun a _ => ?_
    rw [sum_div, ← sum_add_distrib]
    refine sum_congr rfl fun b _ => ?_
    rw [evalK_Rk c hsh]
    ring
  rw [hsplit, hG]
  have : 0 ≤ (∑ k ∈ range 255, (∑ a ∈ range 255, u a * (((c.Gc.getD a []).getD k 0 : ℤ) : ℝ)) ^ 2)
      / (4 : ℝ) ^ c.gT := div_nonneg (sum_nonneg fun k _ => sq_nonneg _) hs.le
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Cert/PsdSound.lean <==
import BeatAvg.Cert.KSign
import Fast.Psd

/-!
# Soundness of the positive-semidefiniteness check for `Y`
-/

open Finset

namespace BeatAvg

theorem sum_map_range (n : ℕ) (f : ℕ → ℝ) : ((List.range n).map f).sum = ∑ i ∈ range n, f i := by
  induction n with
  | zero => simp
  | succ n ih => rw [List.range_succ, List.map_append, List.sum_append, ih, sum_range_succ]; simp

theorem lin_ub (c a b r : ℝ) (ha : a ≤ r) (hb : r ≤ b) :
    c * r ≤ (if 0 ≤ c then c * b else c * a) := by
  split_ifs with h
  · exact mul_le_mul_of_nonneg_left hb h
  · exact mul_le_mul_of_nonpos_left ha (not_le.mp h).le

theorem cast_ite_lin (q l h : ℚ) :
    (((if 0 ≤ q then q * l else q * h : ℚ)) : ℝ) = if (0 : ℝ) ≤ (q : ℝ) then (q : ℝ) * l else q * h := by
  by_cases hq : 0 ≤ q
  · have : (0 : ℝ) ≤ (q : ℝ) := by exact_mod_cast hq
    simp [hq, this]
  · have : ¬ (0 : ℝ) ≤ (q : ℝ) := by exact_mod_cast hq
    simp [hq, this]

/-- Real bounds of an enclosure, as rationals. -/
structure EnclQ (l h : ℚ) : Prop where
  l_nonneg : (0 : ℝ) ≤ (l : ℝ)
  l_le : (l : ℝ) ≤ rr
  le_h : rr ≤ (h : ℝ)

theorem enclQ_of {c : Fast.Cert8} (he : Encl c.encLo c.encHi c.encM) :
    EnclQ (Fast.encL c) (Fast.encH c) := by
  obtain ⟨h0, h1, h2⟩ := he
  refine ⟨?_, ?_, ?_⟩ <;> simp only [Fast.encL, Fast.encH] <;> push_cast <;> assumption

theorem lowerQ_le {l h : ℚ} (he : EnclQ l h) (x : Fast.K) :
    ((Fast.K.lowerQ l h x : ℚ) : ℝ) ≤ evalK x := by
  obtain ⟨a0, ha, hb⟩ := he
  have hr0 : 0 ≤ rr := a0.trans ha
  have ha2 : (l : ℝ) * l ≤ rr ^ 2 := by nlinarith
  have hb2 : rr ^ 2 ≤ (h : ℝ) * h := by nlinarith
  have ha3 : (l : ℝ) * l * l ≤ rr ^ 3 := by nlinarith [mul_nonneg a0 a0]
  have hb3 : rr ^ 3 ≤ (h : ℝ) * h * h := by nlinarith [mul_nonneg hr0 hr0]
  have t1 := lin_lb x.b _ _ rr ha hb
  have t2 := lin_lb x.c _ _ (rr ^ 2) ha2 hb2
  have t3 := lin_lb x.d _ _ (rr ^ 3) ha3 hb3
  unfold Fast.K.lowerQ evalK
  push_cast [cast_ite_lin]
  linarith

theorem le_upperQ {l h : ℚ} (he : EnclQ l h) (x : Fast.K) :
    evalK x ≤ ((Fast.K.upperQ l h x : ℚ) : ℝ) := by
  obtain ⟨a0, ha, hb⟩ := he
  have hr0 : 0 ≤ rr := a0.trans ha
  have ha2 : (l : ℝ) * l ≤ rr ^ 2 := by nlinarith
  have hb2 : rr ^ 2 ≤ (h : ℝ) * h := by nlinarith
  have ha3 : (l : ℝ) * l * l ≤ rr ^ 3 := by nlinarith [mul_nonneg a0 a0]
  have hb3 : rr ^ 3 ≤ (h : ℝ) * h * h := by nlinarith [mul_nonneg hr0 hr0]
  have t1 := lin_ub x.b _ _ rr ha hb
  have t2 := lin_ub x.c _ _ (rr ^ 2) ha2 hb2
  have t3 := lin_ub x.d _ _ (rr ^ 3) ha3 hb3
  unfold Fast.K.upperQ evalK
  push_cast [cast_ite_lin]
  linarith

theorem abs_le_absUp {l h : ℚ} (he : EnclQ l h) (x : Fast.K) :
    |evalK x| ≤ ((Fast.K.absUp l h x : ℚ) : ℝ) := by
  have h1 := lowerQ_le he x
  have h2 := le_upperQ he x
  unfold Fast.K.absUp
  rw [abs_le]
  push_cast
  constructor
  · have := le_max_left (-((Fast.K.lowerQ l h x : ℚ) : ℝ)) ((Fast.K.upperQ l h x : ℚ) : ℝ)
    linarith
  · exact h2.trans (le_max_right _ _)

end BeatAvg


==> anc/lean/BeatAvg/Cert/QPsd.lean <==
import BeatAvg.Cert.PsdMain

/-!
# `Q = W Y W^T` is positive semidefinite
-/

open Finset

namespace BeatAvg

theorem evalK_foldl (l : List Fast.K) (acc : Fast.K) :
    evalK (l.foldl Fast.K.add acc) = evalK acc + (l.map evalK).sum := by
  induction l generalizing acc with
  | nil => simp
  | cons a l ih => simp only [List.foldl_cons, ih, evalK_add, List.map_cons, List.sum_cons]; ring

theorem evalK_ksum (l : List Fast.K) : evalK (Fast.ksum l) = (l.map evalK).sum := by
  unfold Fast.ksum
  rw [evalK_foldl, evalK_zero, zero_add]

theorem sum_map_flatMap {α β : Type*} (l : List α) (f : α → List β) (g : β → ℝ) :
    ((l.flatMap f).map g).sum = (l.map fun e => ((f e).map g).sum).sum := by
  induction l with
  | nil => simp
  | cons a l ih => simp [List.flatMap_cons, ih]

/-- Dense entry of a sparse row. -/
noncomputable def Wd (l : List (ℕ × Fast.K)) (a : ℕ) : ℝ :=
  (l.map fun e => if e.1 = a then evalK e.2 else 0).sum

theorem sum_sparse (n : ℕ) (l : List (ℕ × Fast.K)) (hl : ∀ e ∈ l, e.1 < n) (G : ℕ → ℝ) :
    (l.map fun e => evalK e.2 * G e.1).sum = ∑ a ∈ range n, Wd l a * G a := by
  induction l with
  | nil => simp [Wd]
  | cons e l ih =>
    have he : e.1 < n := hl e List.mem_cons_self
    have ih' := ih fun e' he' => hl e' (List.mem_cons_of_mem _ he')
    have hW : ∀ a, Wd (e :: l) a = (if e.1 = a then evalK e.2 else 0) + Wd l a := by
      intro a; simp [Wd]
    simp only [List.map_cons, List.sum_cons, ih', hW, add_mul, sum_add_distrib]
    congr 1
    rw [sum_congr rfl fun a _ => ite_mul (e.1 = a) (evalK e.2) 0 (G a)]
    simp only [zero_mul]
    rw [sum_ite_eq (range n) e.1 (fun a => evalK e.2 * G a), if_pos (mem_range.2 he)]

theorem QK_dense (c : Fast.Cert8) (hW : Fast.wOk c = true) (i j : ℕ) :
    evalK (Fast.QK c i j) = ∑ a ∈ range 255, ∑ b ∈ range 255,
      Wd (c.W.getD i []) a * evalK (Fast.yAt c.Yr a b) * Wd (c.W.getD j []) b := by
  have hrow : ∀ k, ∀ e ∈ c.W.getD k [], e.1 < 255 := by
    intro k e he
    unfold Fast.wOk at hW
    rw [List.all_eq_true] at hW
    by_cases hk : k < c.W.size
    · have hmem : c.W.getD k [] ∈ c.W.toList := by
        rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_getElem hk]
        simp
      have := List.all_eq_true.1 (hW _ hmem) e he
      simpa using this
    · rw [Array.getD_eq_getD_getElem?, Array.getElem?_eq_none (by omega)] at he
      simp at he
  unfold Fast.QK Fast.QKw
  rw [evalK_ksum, sum_map_flatMap]
  simp only [List.map_map]
  have h1 : ∀ e : ℕ × Fast.K, ((c.W.getD j []).map (evalK ∘ fun e' =>
      (e.2.mul (Fast.yAt c.Yr e.1 e'.1)).mul e'.2)).sum
      = evalK e.2 * ∑ b ∈ range 255,
        evalK (Fast.yAt c.Yr e.1 b) * Wd (c.W.getD j []) b := by
    intro e
    have h2 := sum_sparse 255 (c.W.getD j []) (hrow j)
      (fun b => evalK e.2 * evalK (Fast.yAt c.Yr e.1 b))
    rw [mul_sum]
    rw [show (∑ b ∈ range 255, evalK e.2 * (evalK (Fast.yAt c.Yr e.1 b)
        * Wd (c.W.getD j []) b)) = ∑ b ∈ range 255, Wd (c.W.getD j []) b
          * (evalK e.2 * evalK (Fast.yAt c.Yr e.1 b)) from
      sum_congr rfl fun b _ => by ring]
    rw [← h2]
    congr 1
    refine List.map_congr_left fun e' _ => ?_
    simp only [Function.comp_apply, evalK_mul]
    ring
  simp only [h1]
  have h3 := sum_sparse 255 (c.W.getD i []) (hrow i)
    (fun a => ∑ b ∈ range 255, evalK (Fast.yAt c.Yr a b) * Wd (c.W.getD j []) b)
  rw [h3]
  refine sum_congr rfl fun a _ => ?_
  rw [mul_sum]
  exact sum_congr rfl fun b _ => by ring

end BeatAvg

namespace BeatAvg

open Finset

theorem quad_congruence {ι : Type*} [Fintype ι] (n : ℕ) (Wm : ι → ℕ → ℝ) (Y : ℕ → ℕ → ℝ)
    (v : ι → ℝ) :
    ∑ i, ∑ j, v i * (∑ a ∈ range n, ∑ b ∈ range n, Wm i a * Y a b * Wm j b) * v j
      = ∑ a ∈ range n, ∑ b ∈ range n, (∑ i, v i * Wm i a) * Y a b * (∑ j, v j * Wm j b) := by
  have hR : ∀ a b, (∑ i, v i * Wm i a) * Y a b * (∑ j, v j * Wm j b)
      = ∑ i, ∑ j, v i * (Wm i a * Y a b * Wm j b) * v j := by
    intro a b
    rw [sum_mul, sum_mul_sum]
    refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
    ring
  simp only [hR]
  calc ∑ i, ∑ j, v i * (∑ a ∈ range n, ∑ b ∈ range n, Wm i a * Y a b * Wm j b) * v j
      = ∑ i, ∑ j, ∑ a ∈ range n, ∑ b ∈ range n, v i * (Wm i a * Y a b * Wm j b) * v j := by
        refine sum_congr rfl fun i _ => sum_congr rfl fun j _ => ?_
        rw [mul_sum, sum_mul]
        refine sum_congr rfl fun a _ => ?_
        rw [mul_sum, sum_mul]
    _ = ∑ i, ∑ a ∈ range n, ∑ j, ∑ b ∈ range n, v i * (Wm i a * Y a b * Wm j b) * v j :=
        sum_congr rfl fun i _ => sum_comm
    _ = ∑ a ∈ range n, ∑ i, ∑ j, ∑ b ∈ range n, v i * (Wm i a * Y a b * Wm j b) * v j := sum_comm
    _ = ∑ a ∈ range n, ∑ i, ∑ b ∈ range n, ∑ j, v i * (Wm i a * Y a b * Wm j b) * v j :=
        sum_congr rfl fun a _ => sum_congr rfl fun i _ => sum_comm
    _ = ∑ a ∈ range n, ∑ b ∈ range n, ∑ i, ∑ j, v i * (Wm i a * Y a b * Wm j b) * v j :=
        sum_congr rfl fun a _ => sum_comm

/-- `Q = W Y W^T` is positive semidefinite. -/
theorem Q_psd (c : Fast.Cert8) (he : Encl c.encLo c.encHi c.encM) (hpsd : Fast.psdOk c = true)
    (hW : Fast.wOk c = true) (v : Fin 300 → ℝ) :
    0 ≤ ∑ i, ∑ j, v i * evalK (Fast.QK c i.val j.val) * v j := by
  simp only [QK_dense c hW]
  rw [quad_congruence 255 (fun i a => Wd (c.W.getD i.val []) a)
    (fun a b => evalK (Fast.yAt c.Yr a b)) v]
  exact Y_psd c he hpsd fun a => ∑ i, v i * Wd (c.W.getD i.val []) a

end BeatAvg


==> anc/lean/BeatAvg/Cert/S8/Int00.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_0 :
    (List.range' 0 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int01.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_1 :
    (List.range' 10 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int02.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_2 :
    (List.range' 20 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int03.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_3 :
    (List.range' 30 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int04.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_4 :
    (List.range' 40 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int05.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_5 :
    (List.range' 50 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int06.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_6 :
    (List.range' 60 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int07.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_7 :
    (List.range' 70 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int08.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_8 :
    (List.range' 80 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int09.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_9 :
    (List.range' 90 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int10.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_10 :
    (List.range' 100 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int11.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_11 :
    (List.range' 110 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int12.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_12 :
    (List.range' 120 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int13.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_13 :
    (List.range' 130 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int14.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_14 :
    (List.range' 140 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int15.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_15 :
    (List.range' 150 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int16.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_16 :
    (List.range' 160 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int17.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_17 :
    (List.range' 170 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int18.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_18 :
    (List.range' 180 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int19.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_19 :
    (List.range' 190 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int20.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_20 :
    (List.range' 200 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int21.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_21 :
    (List.range' 210 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int22.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_22 :
    (List.range' 220 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int23.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_23 :
    (List.range' 230 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int24.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_24 :
    (List.range' 240 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int25.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_25 :
    (List.range' 250 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int26.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_26 :
    (List.range' 260 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int27.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_27 :
    (List.range' 270 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int28.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_28 :
    (List.range' 280 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Int29.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_29 :
    (List.range' 290 10).all (Fast.intRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd00.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_0 :
    (List.range' 0 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd01.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_1 :
    (List.range' 16 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd02.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_2 :
    (List.range' 32 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd03.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_3 :
    (List.range' 48 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd04.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_4 :
    (List.range' 64 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd05.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_5 :
    (List.range' 80 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd06.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_6 :
    (List.range' 96 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd07.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_7 :
    (List.range' 112 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd08.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_8 :
    (List.range' 128 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd09.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_9 :
    (List.range' 144 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd10.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_10 :
    (List.range' 160 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd11.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_11 :
    (List.range' 176 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd12.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_12 :
    (List.range' 192 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd13.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_13 :
    (List.range' 208 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd14.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_14 :
    (List.range' 224 16).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Psd15.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem psd_15 :
    (List.range' 240 15).all (Fast.rowOkI Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Sym00.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem sym_0 :
    (List.range' 0 64).all (Fast.symRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Sym01.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem sym_1 :
    (List.range' 64 64).all (Fast.symRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Sym02.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem sym_2 :
    (List.range' 128 64).all (Fast.symRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/S8/Sym03.lean <==
import Fast.Psd

/-! Generated by `data/gen_static8.py`. -/

namespace BeatAvg.S8

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem sym_3 :
    (List.range' 192 63).all (Fast.symRow Fast.cert8) = true := by
  decide +kernel

end BeatAvg.S8


==> anc/lean/BeatAvg/Cert/Sort.lean <==
import Mathlib.Data.Fin.Tuple.Sort
import Mathlib.MeasureTheory.Constructions.BorelSpace.Order
import Mathlib.MeasureTheory.Constructions.BorelSpace.Real
import Mathlib.Tactic

/-!
# Sorting a tuple of reals, measurably
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- The sorted version of a tuple. -/
noncomputable def sortT {n : ℕ} (v : Fin n → ℝ) : Fin n → ℝ := v ∘ Tuple.sort v

theorem sortT_monotone {n : ℕ} (v : Fin n → ℝ) : Monotone (sortT v) := Tuple.monotone_sort v

theorem sortT_comp_perm {n : ℕ} (v : Fin n → ℝ) (g : Equiv.Perm (Fin n)) :
    sortT (v ∘ g) = sortT v := Tuple.comp_perm_comp_sort_eq_comp_sort

theorem sortT_of_monotone {n : ℕ} {v : Fin n → ℝ} (h : Monotone v) : sortT v = v := by
  unfold sortT
  rw [Tuple.sort_eq_refl_iff_monotone.2 h]
  rfl

theorem measurableSet_sort_eq {n : ℕ} (σ : Equiv.Perm (Fin n)) :
    MeasurableSet {v : Fin n → ℝ | Tuple.sort v = σ} := by
  have h : {v : Fin n → ℝ | Tuple.sort v = σ} =
      (⋂ i, ⋂ j, {v : Fin n → ℝ | i ≤ j → v (σ i) ≤ v (σ j)}) ∩
      ⋂ i, ⋂ j, {v : Fin n → ℝ | i < j → v (σ i) = v (σ j) → σ i < σ j} := by
    ext v
    simp only [mem_ofPred_eq, mem_inter_iff, mem_iInter]
    rw [eq_comm, Tuple.eq_sort_iff]
    constructor
    · rintro ⟨h1, h2⟩
      exact ⟨fun i j hij => h1 hij, h2⟩
    · rintro ⟨h1, h2⟩
      exact ⟨fun i j hij => h1 i j hij, h2⟩
  rw [h]
  refine MeasurableSet.inter ?_ ?_
  · refine MeasurableSet.iInter fun i => MeasurableSet.iInter fun j => ?_
    by_cases hij : i ≤ j
    · simp only [hij, forall_true_left]
      exact measurableSet_le (measurable_pi_apply _) (measurable_pi_apply _)
    · simp [hij]
  · refine MeasurableSet.iInter fun i => MeasurableSet.iInter fun j => ?_
    by_cases hij : i < j
    · by_cases hs : σ i < σ j
      · simp [hs]
      · simp only [hij, hs, forall_true_left, imp_false]
        have hm : MeasurableSet {v : Fin n → ℝ | v (σ i) = v (σ j)} :=
          measurableSet_eq_fun (measurable_pi_apply (σ i)) (measurable_pi_apply (σ j))
        exact hm.compl
    · simp [hij]

theorem measurable_sortT {n : ℕ} : Measurable (sortT : (Fin n → ℝ) → Fin n → ℝ) := by
  classical
  refine Measurable.of_eval fun k => ?_
  have h : (fun v : Fin n → ℝ => sortT v k) = fun v =>
      ∑ σ : Equiv.Perm (Fin n), ({v | Tuple.sort v = σ} : Set (Fin n → ℝ)).indicator
        (fun v => v (σ k)) v := by
    funext v
    rw [Finset.sum_eq_single (Tuple.sort v)]
    · simp [sortT]
    · intro σ _ hσ
      simp [Ne.symm hσ]
    · intro h; exact absurd (Finset.mem_univ _) h
  rw [h]
  exact Finset.measurable_sum _ fun σ _ =>
    (measurable_pi_apply _).indicator (measurableSet_sort_eq σ)

end BeatAvg


==> anc/lean/BeatAvg/Cert/Sorted.lean <==
import BeatAvg.Cert.Assemble
import BeatAvg.Cert.PatSb

/-!
# Reduction to sorted samples, and the configuration of a sorted sample from its pattern
-/

open MeasureTheory Set Function

namespace BeatAvg

variable {nΦ : ℕ} {Θ : Type} [Fintype Θ]

theorem Lam_comp_perm (D : CertData nΦ Θ) (x : ℝ) (ω : Fin 8 → ℝ) (σ : Equiv.Perm (Fin 8)) :
    Lam D x (ω ∘ ⇑σ) = Lam D x ω := by
  unfold Lam
  congr 1
  have h := Equiv.sum_comp (Equiv.mulLeft σ) (fun π : Equiv.Perm (Fin 8) => lam D x (ω ∘ ⇑π))
  rw [← h]
  rfl

theorem exists_sorted {ω : Fin 8 → ℝ} (hω : Generic ω) :
    ∃ σ : Equiv.Perm (Fin 8), SG8 (ω ∘ ⇑σ) := by
  obtain ⟨hnn, hinj, htie⟩ := hω
  refine ⟨Tuple.sort ω, ?_, hnn _, ?_⟩
  · exact (Tuple.monotone_sort ω).strictMono_of_injective (hinj.comp (Tuple.sort ω).injective)
  · intro a b c d had hbd hcd
    exact htie _ _ _ _ ((Tuple.sort ω).injective.ne had) ((Tuple.sort ω).injective.ne hbd)
      ((Tuple.sort ω).injective.ne hcd)

/-- It suffices to bound the functional on sorted samples. -/
theorem Lam_le_of_sorted (D : CertData nΦ Θ) (x y : ℝ) (h : ∀ ω, SG8 ω → Lam D x ω ≤ y) :
    ∀ ω, Generic ω → Lam D x ω ≤ y := by
  intro ω hω
  obtain ⟨σ, hσ⟩ := exists_sorted hω
  rw [← Lam_comp_perm D x ω σ]
  exact h _ hσ

/-- Extension of a sample to all natural indices. -/
noncomputable def extN (ω : Fin 8 → ℝ) : ℕ → ℝ := fun i => if h : i < 8 then ω ⟨i, h⟩ else 0

theorem extN_val (ω : Fin 8 → ℝ) (i : Fin 8) : extN ω i.val = ω i := by
  simp [extN, i.isLt]

theorem SG_extN {ω : Fin 8 → ℝ} (hω : SG8 ω) : SG 8 (extN ω) := by
  refine ⟨?_, ?_, ?_⟩
  · intro i j hij hj
    have hi : i < 8 := hij.trans hj
    have := hω.mono (a := ⟨i, hi⟩) (b := ⟨j, hj⟩) (by simpa using hij)
    simpa [extN, hi, hj] using this
  · simpa [extN] using hω.nonneg
  · intro a b c d ha hb hc hd had hbd hcd
    have := hω.noTie ⟨a, ha⟩ ⟨b, hb⟩ ⟨c, hc⟩ ⟨d, hd⟩ (by simpa using had) (by simpa using hbd)
      (by simpa using hcd)
    simpa [extN, ha, hb, hc, hd] using this

/-- The configuration of a sorted sample in general position is that of its pattern. -/
theorem cfgOf_eq_pat {ω : Fin 8 → ℝ} (hω : SG8 ω) :
    cfgOf ω = Fast.cfgOfPat (patArr 8 (extN ω)) := by
  apply cfg_ext
  · intro i j
    simp only [cfgOf, Fast.cfgOfPat]
    apply decide_eq_decide.2
    exact hω.mono.lt_iff_lt
  · intro a b c d
    simp only [cfgOf, Fast.cfgOfPat]
    rw [sbPat_spec (SG_extN hω) a.isLt b.isLt c.isLt d.isLt]
    apply decide_eq_decide.2
    simp only [extN_val, ne_eq, Fin.val_inj]

end BeatAvg


==> anc/lean/BeatAvg/Cert/SortedN.lean <==
import BeatAvg.Cert.FamSum

/-!
# Reduction to sorted samples on `n` points
-/

open MeasureTheory Set Function Finset

namespace BeatAvg

variable {n : ℕ}

/-- A sorted sample of `n` points in general position. -/
structure SGn (n : ℕ) (ω : Fin n → ℝ) : Prop where
  mono : StrictMono ω
  nonneg : ∀ i, 0 ≤ ω i
  noTie : ∀ a b c d : Fin n, a ≠ d → b ≠ d → c ≠ d → ω a + ω b + ω c ≠ 2 * ω d

theorem LamF_comp_perm (e4 : Fin 4 → Fin n) (fams : List (PFam n)) (ω : Fin n → ℝ)
    (σ : Equiv.Perm (Fin n)) : LamF e4 fams (ω ∘ ⇑σ) = LamF e4 fams ω := by
  unfold LamF
  congr 1
  have h := Equiv.sum_comp (Equiv.mulLeft σ)
    (fun π : Equiv.Perm (Fin n) => lamF e4 fams (ω ∘ ⇑π))
  rw [← h]
  rfl

theorem exists_sortedN {ω : Fin n → ℝ} (hω : GenericN n ω) :
    ∃ σ : Equiv.Perm (Fin n), SGn n (ω ∘ ⇑σ) := by
  obtain ⟨hnn, hinj, htie⟩ := hω
  refine ⟨Tuple.sort ω, ?_, fun i => hnn _, ?_⟩
  · exact (Tuple.monotone_sort ω).strictMono_of_injective (hinj.comp (Tuple.sort ω).injective)
  · intro a b c d had hbd hcd
    exact htie _ _ _ _ ((Tuple.sort ω).injective.ne had) ((Tuple.sort ω).injective.ne hbd)
      ((Tuple.sort ω).injective.ne hcd)

theorem LamF_le_of_sorted (e4 : Fin 4 → Fin n) (fams : List (PFam n)) (y : ℝ)
    (h : ∀ ω, SGn n ω → LamF e4 fams ω ≤ y) : ∀ ω, GenericN n ω → LamF e4 fams ω ≤ y := by
  intro ω hω
  obtain ⟨σ, hσ⟩ := exists_sortedN hω
  rw [← LamF_comp_perm e4 fams ω σ]
  exact h _ hσ

/-- Extension of a sample to all natural indices. -/
noncomputable def extNn (ω : Fin n → ℝ) : ℕ → ℝ := fun i => if h : i < n then ω ⟨i, h⟩ else 0

theorem extNn_val (ω : Fin n → ℝ) (i : Fin n) : extNn ω i.val = ω i := by
  simp [extNn, i.isLt]

theorem SG_extNn (hn : 0 < n) {ω : Fin n → ℝ} (hω : SGn n ω) : SG n (extNn ω) := by
  refine ⟨?_, ?_, ?_⟩
  · intro i j hij hj
    have hi : i < n := hij.trans hj
    have := hω.mono (a := ⟨i, hi⟩) (b := ⟨j, hj⟩) (by simpa using hij)
    simpa [extNn, hi, hj] using this
  · simpa [extNn, hn] using hω.nonneg ⟨0, hn⟩
  · intro a b c d ha hb hc hd had hbd hcd
    have := hω.noTie ⟨a, ha⟩ ⟨b, hb⟩ ⟨c, hc⟩ ⟨d, hd⟩ (by simpa using had) (by simpa using hbd)
      (by simpa using hcd)
    simpa [extNn, ha, hb, hc, hd] using this

/-- The configuration of a sorted sample in general position is that of its pattern. -/
theorem cfgOf_eq_patG (hn : 0 < n) {idx : ℕ → ℕ → ℕ → ℕ → ℕ} (hidx : IdxOk n idx)
    {ω : Fin n → ℝ} (hω : SGn n ω) :
    cfgOf ω = Fast.cfgOfPatG n idx (patArr n (extNn ω)) := by
  apply cfg_ext
  · intro i j
    simp only [cfgOf, Fast.cfgOfPatG]
    apply decide_eq_decide.2
    exact hω.mono.lt_iff_lt
  · intro a b c d
    simp only [cfgOf, Fast.cfgOfPatG]
    rw [sbPatG_spec hidx (SG_extNn hn hω) a.isLt b.isLt c.isLt d.isLt]
    apply decide_eq_decide.2
    simp only [extNn_val, ne_eq, Fin.val_inj]

end BeatAvg


==> anc/lean/BeatAvg/Cert/SqTerm.lean <==
import BeatAvg.Cert.DegInv

/-!
# The square part on a sorted sample
-/

open MeasureTheory Set Function

namespace BeatAvg

theorem sel2_injective : Injective Fast.sel2 := by decide

theorem pts23_eval1 {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hR : Monotone (ρ ∘ bR))
    (hT : Monotone (ρ ∘ bT)) :
    pts23 ((ω ∘ ρ) ∘ bR, (ω ∘ ρ) ∘ bT) = ω ∘ (ρ ∘ Fast.first5) := by
  have h1 : sortT ((ω ∘ ρ) ∘ bR) = (ω ∘ ρ) ∘ bR := sortT_of_monotone (hω.mono.monotone.comp hR)
  have h2 : sortT ((ω ∘ ρ) ∘ bT) = (ω ∘ ρ) ∘ bT := sortT_of_monotone (hω.mono.monotone.comp hT)
  unfold pts23
  simp only [h1, h2]
  funext i
  refine Fin.addCases (m := 2) (n := 3)
    (motive := fun i => Fin.append ((ω ∘ ρ) ∘ bR) ((ω ∘ ρ) ∘ bT) i = (ω ∘ (ρ ∘ Fast.first5)) i)
    (fun j => ?_) (fun j => ?_) i
  · rw [Fin.append_left]
    show ω (ρ (bR j)) = ω (ρ (Fast.first5 (Fin.castAdd 3 j)))
    have : bR j = Fast.first5 (Fin.castAdd 3 j) := Fin.ext rfl
    rw [this]
  · rw [Fin.append_right]
    show ω (ρ (bT j)) = ω (ρ (Fast.first5 (Fin.natAdd 2 j)))
    have : bT j = Fast.first5 (Fin.natAdd 2 j) := Fin.ext rfl
    rw [this]

theorem pts23_eval2 {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hR : Monotone (ρ ∘ bR))
    (hT' : Monotone (ρ ∘ bT')) :
    pts23 ((ω ∘ ρ) ∘ bR, (ω ∘ ρ) ∘ bT') = ω ∘ (ρ ∘ Fast.sel2) := by
  have h1 : sortT ((ω ∘ ρ) ∘ bR) = (ω ∘ ρ) ∘ bR := sortT_of_monotone (hω.mono.monotone.comp hR)
  have h2 : sortT ((ω ∘ ρ) ∘ bT') = (ω ∘ ρ) ∘ bT' :=
    sortT_of_monotone (hω.mono.monotone.comp hT')
  unfold pts23
  simp only [h1, h2]
  funext i
  refine Fin.addCases (m := 2) (n := 3)
    (motive := fun i => Fin.append ((ω ∘ ρ) ∘ bR) ((ω ∘ ρ) ∘ bT') i = (ω ∘ (ρ ∘ Fast.sel2)) i)
    (fun j => ?_) (fun j => ?_) i
  · rw [Fin.append_left]
    show ω (ρ (bR j)) = ω (ρ (Fast.sel2 (Fin.castAdd 3 j)))
    have : bR j = Fast.sel2 (Fin.castAdd 3 j) := by
      fin_cases j <;> rfl
    rw [this]
  · rw [Fin.append_right]
    show ω (ρ (bT' j)) = ω (ρ (Fast.sel2 (Fin.natAdd 2 j)))
    have : bT' j = Fast.sel2 (Fin.natAdd 2 j) := by
      fin_cases j <;> rfl
    rw [this]

theorem sqPart_eval (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ)
    (hR : Monotone (ρ ∘ bR)) (hT : Monotone (ρ ∘ bT)) (hT' : Monotone (ρ ∘ bT')) :
    sqPart T (ω ∘ ρ) = sqR T (cfgOf ω) ρ := by
  unfold sqPart sqR
  rw [split3_e233, sqK_tab, pts23_eval1 hω hR hT, pts23_eval2 hω hR hT',
    cfgOf_comp ω _ (hρ.comp first5_injective), cfgOf_comp ω _ (hρ.comp sel2_injective)]

end BeatAvg


==> anc/lean/BeatAvg/Cert/Static8.lean <==
import BeatAvg.Cert.S8.Psd00
import BeatAvg.Cert.S8.Psd01
import BeatAvg.Cert.S8.Psd02
import BeatAvg.Cert.S8.Psd03
import BeatAvg.Cert.S8.Psd04
import BeatAvg.Cert.S8.Psd05
import BeatAvg.Cert.S8.Psd06
import BeatAvg.Cert.S8.Psd07
import BeatAvg.Cert.S8.Psd08
import BeatAvg.Cert.S8.Psd09
import BeatAvg.Cert.S8.Psd10
import BeatAvg.Cert.S8.Psd11
import BeatAvg.Cert.S8.Psd12
import BeatAvg.Cert.S8.Psd13
import BeatAvg.Cert.S8.Psd14
import BeatAvg.Cert.S8.Psd15
import BeatAvg.Cert.S8.Sym00
import BeatAvg.Cert.S8.Sym01
import BeatAvg.Cert.S8.Sym02
import BeatAvg.Cert.S8.Sym03
import BeatAvg.Cert.S8.Int00
import BeatAvg.Cert.S8.Int01
import BeatAvg.Cert.S8.Int02
import BeatAvg.Cert.S8.Int03
import BeatAvg.Cert.S8.Int04
import BeatAvg.Cert.S8.Int05
import BeatAvg.Cert.S8.Int06
import BeatAvg.Cert.S8.Int07
import BeatAvg.Cert.S8.Int08
import BeatAvg.Cert.S8.Int09
import BeatAvg.Cert.S8.Int10
import BeatAvg.Cert.S8.Int11
import BeatAvg.Cert.S8.Int12
import BeatAvg.Cert.S8.Int13
import BeatAvg.Cert.S8.Int14
import BeatAvg.Cert.S8.Int15
import BeatAvg.Cert.S8.Int16
import BeatAvg.Cert.S8.Int17
import BeatAvg.Cert.S8.Int18
import BeatAvg.Cert.S8.Int19
import BeatAvg.Cert.S8.Int20
import BeatAvg.Cert.S8.Int21
import BeatAvg.Cert.S8.Int22
import BeatAvg.Cert.S8.Int23
import BeatAvg.Cert.S8.Int24
import BeatAvg.Cert.S8.Int25
import BeatAvg.Cert.S8.Int26
import BeatAvg.Cert.S8.Int27
import BeatAvg.Cert.S8.Int28
import BeatAvg.Cert.S8.Int29

/-!
# The static checks of the order-8 certificate, evaluated by the kernel

Generated by `data/gen_static8.py`. `Y` is symmetric and `Y - G^T G / 4^gT` is diagonally dominant
(modules `S8/Psd*`, `S8/Sym*`), the tables are integral (`S8/Int*`), and the small checks below.
This module and the modules `S8/*` import only the library `Fast`.
-/

namespace BeatAvg

theorem psd_rows : (List.range 255).all (Fast.rowOkI Fast.cert8) = true := by
  have e : List.range 255 = List.range' 0 16 ++ List.range' 16 16 ++ List.range' 32 16 ++ List.range' 48 16 ++ List.range' 64 16 ++ List.range' 80 16 ++ List.range' 96 16 ++ List.range' 112 16 ++ List.range' 128 16 ++ List.range' 144 16 ++ List.range' 160 16 ++ List.range' 176 16 ++ List.range' 192 16 ++ List.range' 208 16 ++ List.range' 224 16 ++ List.range' 240 15 := by
    decide +kernel
  rw [e]
  simp only [List.all_append, S8.psd_0, S8.psd_1, S8.psd_2, S8.psd_3, S8.psd_4, S8.psd_5, S8.psd_6, S8.psd_7, S8.psd_8, S8.psd_9, S8.psd_10, S8.psd_11, S8.psd_12, S8.psd_13, S8.psd_14, S8.psd_15, Bool.and_self]

theorem sym_rows : (List.range 255).all (Fast.symRow Fast.cert8) = true := by
  have e : List.range 255 = List.range' 0 64 ++ List.range' 64 64 ++ List.range' 128 64 ++ List.range' 192 63 := by
    decide +kernel
  rw [e]
  simp only [List.all_append, S8.sym_0, S8.sym_1, S8.sym_2, S8.sym_3, Bool.and_self]

theorem int_rows : (List.range 300).all (Fast.intRow Fast.cert8) = true := by
  have e : List.range 300 = List.range' 0 10 ++ List.range' 10 10 ++ List.range' 20 10 ++ List.range' 30 10 ++ List.range' 40 10 ++ List.range' 50 10 ++ List.range' 60 10 ++ List.range' 70 10 ++ List.range' 80 10 ++ List.range' 90 10 ++ List.range' 100 10 ++ List.range' 110 10 ++ List.range' 120 10 ++ List.range' 130 10 ++ List.range' 140 10 ++ List.range' 150 10 ++ List.range' 160 10 ++ List.range' 170 10 ++ List.range' 180 10 ++ List.range' 190 10 ++ List.range' 200 10 ++ List.range' 210 10 ++ List.range' 220 10 ++ List.range' 230 10 ++ List.range' 240 10 ++ List.range' 250 10 ++ List.range' 260 10 ++ List.range' 270 10 ++ List.range' 280 10 ++ List.range' 290 10 := by
    decide +kernel
  rw [e]
  simp only [List.all_append, S8.int_0, S8.int_1, S8.int_2, S8.int_3, S8.int_4, S8.int_5, S8.int_6, S8.int_7, S8.int_8, S8.int_9, S8.int_10, S8.int_11, S8.int_12, S8.int_13, S8.int_14, S8.int_15, S8.int_16, S8.int_17, S8.int_18, S8.int_19, S8.int_20, S8.int_21, S8.int_22, S8.int_23, S8.int_24, S8.int_25, S8.int_26, S8.int_27, S8.int_28, S8.int_29, Bool.and_self]

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem shape8 : Fast.shapeOk Fast.cert8 = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_lo :
    Fast.cert8.lo.toList.all (Fast.K.integralAt Fast.cert8.Dn) = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_hi :
    Fast.cert8.hi.toList.all (Fast.K.integralAt Fast.cert8.Dn) = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_w1 :
    Fast.cert8.w1.toList.all (Fast.K.integralAt Fast.cert8.Dn) = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem int_w2 :
    Fast.cert8.w2.toList.all (Fast.K.integralAt Fast.cert8.Dn) = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem encl8 :
    Fast.enclosureOk Fast.cert8.encLo Fast.cert8.encHi Fast.cert8.encM = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem w8 : Fast.wOk Fast.cert8 = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem mult8 : Fast.multOk Fast.cert8 = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem dn8 : decide (0 < Fast.cert8.Dn) = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem cbarQ8 : decide (0 < Fast.cert8.cbarQ) = true := by decide +kernel

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem b8 : decide (0 ≤ Fast.cert8.B) = true := by decide +kernel

/-- All checks of the order-8 certificate that do not involve patterns. -/
theorem static8 : Fast.staticOk Fast.cert8 = true := by
  have hint : Fast.integralOk Fast.cert8 = true := by
    simp only [Fast.integralOk, int_rows, int_lo, int_hi, int_w1, int_w2, Bool.and_self]
  have hpsd : Fast.psdOk Fast.cert8 = true := by
    simp only [Fast.psdOk, shape8, sym_rows, psd_rows, Bool.and_self]
  simp only [Fast.staticOk, encl8, hint, hpsd, w8, mult8, dn8, cbarQ8, b8, Bool.and_self]

end BeatAvg


==> anc/lean/BeatAvg/Cert/Tab.lean <==
import BeatAvg.Cert.MkD

/-!
# Tables, block index maps, and coordinates of the splitting maps
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- Finite tables defining certificate data. -/
structure Tab where
  Fflag : Fast.Cfg 5 → ℕ
  Fcls : Fast.Cfg 5 → ℕ
  Qf : ℕ → ℕ → ℝ
  lo : ℕ → ℝ
  hi : ℕ → ℝ
  w1 : ℕ → ℝ
  w2 : ℕ → ℝ
  clo : ℝ

/-- The certificate data of a table. -/
noncomputable def Tab.D (T : Tab) : CertData 300 (Fin 8) :=
  mkD T.Fflag T.Fcls T.Qf T.lo T.hi T.w1 T.w2 T.clo

/-! Block index maps. -/

def bA : Fin 4 → Fin 8 := Fin.castAdd 4
def bB : Fin 4 → Fin 8 := Fin.natAdd 4
def bR : Fin 2 → Fin 8 := Fin.castAdd 6
def bT : Fin 3 → Fin 8 := fun j => Fin.natAdd 2 (Fin.castAdd 3 j)
def bT' : Fin 3 → Fin 8 := fun j => Fin.natAdd 2 (Fin.natAdd 3 j)
def bZ : Fin 1 → Fin 8 := Fin.castAdd 7
def bS : Fin 4 → Fin 8 := fun j => Fin.natAdd 1 (Fin.castAdd 3 j)
def bW : Fin 3 → Fin 8 := fun j => Fin.natAdd 1 (Fin.natAdd 4 j)

theorem split_e44 (v : Fin 8 → ℝ) : split e44 v = (v ∘ bA, v ∘ bB) := by
  simp only [split, e44, finSumFinEquiv_apply_left, finSumFinEquiv_apply_right]
  rfl

theorem split3_e233 (v : Fin 8 → ℝ) : split3 e233 v = (v ∘ bR, (v ∘ bT, v ∘ bT')) := by
  simp only [split3, e233, Sum.map_inl, Sum.map_inr, id, finSumFinEquiv_apply_left,
    finSumFinEquiv_apply_right]
  rfl

theorem split3_e143 (v : Fin 8 → ℝ) : split3 e143 v = (v ∘ bZ, (v ∘ bS, v ∘ bW)) := by
  simp only [split3, e143, Sum.map_inl, Sum.map_inr, id, finSumFinEquiv_apply_left,
    finSumFinEquiv_apply_right]
  rfl

theorem bA_val (i : Fin 4) : (bA i).val = i.val := rfl
theorem bB_val (i : Fin 4) : (bB i).val = 4 + i.val := rfl
theorem bR_val (i : Fin 2) : (bR i).val = i.val := rfl
theorem bT_val (i : Fin 3) : (bT i).val = 2 + i.val := rfl
theorem bT'_val (i : Fin 3) : (bT' i).val = 2 + (3 + i.val) := rfl
theorem bZ_val (i : Fin 1) : (bZ i).val = i.val := rfl
theorem bS_val (i : Fin 4) : (bS i).val = 1 + i.val := rfl
theorem bW_val (i : Fin 3) : (bW i).val = 1 + (4 + i.val) := rfl

end BeatAvg


==> anc/lean/BeatAvg/Cert/Thr.lean <==
import BeatAvg.Cert.Tab
import Fast.Eval

/-!
# Threshold terms on a sorted sample
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- A sorted sample of eight points in general position. -/
structure SG8 (ω : Fin 8 → ℝ) : Prop where
  mono : StrictMono ω
  nonneg : 0 ≤ ω 0
  noTie : ∀ a b c d : Fin 8, a ≠ d → b ≠ d → c ≠ d → ω a + ω b + ω c ≠ 2 * ω d

theorem sb_cfgOf {n : ℕ} (v : Fin n → ℝ) {a b c d : Fin n} (hab : a ≠ b) (hac : a ≠ c)
    (hbc : b ≠ c) (had : a ≠ d) (hbd : b ≠ d) (hcd : c ≠ d) :
    (cfgOf v).sb a b c d = true ↔ v a + v b + v c < 2 * v d := by
  simp [cfgOf, hab, hac, hbc, had, hbd, hcd]

theorem lt_cfgOf {n : ℕ} (v : Fin n → ℝ) (i j : Fin n) : (cfgOf v).lt i j = true ↔ v i < v j := by
  simp [cfgOf]

theorem trip_ne (θ : ℕ) : Fast.tripI θ ≠ Fast.tripJ θ ∧ Fast.tripI θ ≠ Fast.tripK θ ∧
    Fast.tripJ θ ≠ Fast.tripK θ := by
  have h4 : θ % 4 < 4 := Nat.mod_lt θ (by norm_num)
  obtain ⟨k, hk⟩ : ∃ k, k = θ % 4 := ⟨_, rfl⟩
  rw [← hk] at h4
  simp only [Fast.tripI, Fast.tripJ, Fast.tripK, ← hk]
  interval_cases k <;> decide

theorem bB_ne_bA (i j : Fin 4) : bB i ≠ bA j := by
  intro h
  have := congrArg Fin.val h
  rw [bB_val, bA_val] at this
  omega

theorem bA_injective : Injective bA := Fin.castAdd_injective 4 4

theorem below_iff {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ) (θ : Fin 8)
    (i : Fin 4) :
    Fast.below (cfgOf ω) ρ θ.val (bB i) = true ↔ ω (ρ (bB i)) < tau θ (ω ∘ ρ ∘ bA) := by
  obtain ⟨hIJ, hIK, hJK⟩ := trip_ne θ.val
  have hp : ∀ j, ρ (bB i) ≠ ρ (bA j) := fun j => hρ.ne (bB_ne_bA i j)
  have hr : ∀ {j k : Fin 4}, j ≠ k → ρ (bA j) ≠ ρ (bA k) := fun h => hρ.ne (bA_injective.ne h)
  unfold Fast.below tau
  by_cases h : θ.val < 4
  · simp only [h, if_true]
    change (cfgOf ω).sb (ρ (bB i)) (ρ (bA (Fast.tripI θ.val))) (ρ (bA (Fast.tripK θ.val)))
      (ρ (bA (Fast.tripJ θ.val))) = true ↔ _
    rw [sb_cfgOf ω (hp _) (hp _) (hr hIK) (hp _) (hr hIJ) (hr hJK.symm)]
    simp only [comp_apply]
    constructor <;> intro h' <;> linarith
  · simp only [h, if_false]
    change ((cfgOf ω).lt (ρ (bB i)) (ρ (bA (Fast.tripK θ.val))) ||
      !(cfgOf ω).sb (ρ (bA (Fast.tripI θ.val))) (ρ (bA (Fast.tripJ θ.val)))
        (ρ (bA (Fast.tripK θ.val))) (ρ (bB i))) = true ↔ _
    have hsb := sb_cfgOf ω (hr hIJ) (hr hIK) (hr hJK) (hp _).symm (hp _).symm (hp _).symm
    have htie := hω.noTie _ _ _ _ (hp (Fast.tripI θ.val)).symm (hp (Fast.tripJ θ.val)).symm
      (hp (Fast.tripK θ.val)).symm
    rw [Bool.or_eq_true, lt_cfgOf, Bool.not_eq_true', ← Bool.not_eq_true, hsb, lt_max_iff]
    simp only [comp_apply]
    constructor
    · rintro (h1 | h2)
      · exact Or.inl h1
      · right
        rcases lt_or_gt_of_ne htie with h3 | h3
        · exact absurd h3 h2
        · linarith
    · rintro (h1 | h2)
      · exact Or.inl h1
      · right; intro h3; linarith

theorem ty0_iff {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ) :
    Fast.ty0 (cfgOf ω) ρ = true ↔ type0 (ω ∘ ρ ∘ bA) := by
  have h01 : ρ 0 ≠ ρ 1 := hρ.ne (by decide)
  have h02 : ρ 0 ≠ ρ 2 := hρ.ne (by decide)
  have h12 : ρ 1 ≠ ρ 2 := hρ.ne (by decide)
  have h03 : ρ 0 ≠ ρ 3 := hρ.ne (by decide)
  have h13 : ρ 1 ≠ ρ 3 := hρ.ne (by decide)
  have h23 : ρ 2 ≠ ρ 3 := hρ.ne (by decide)
  have htie := hω.noTie _ _ _ _ h03 h13 h23
  unfold Fast.ty0 type0
  rw [Bool.not_eq_true', ← Bool.not_eq_true, sb_cfgOf ω h01 h02 h12 h03 h13 h23]
  change ¬ (ω (ρ 0) + ω (ρ 1) + ω (ρ 2) < 2 * ω (ρ 3)) ↔
    2 * ω (ρ 3) < ω (ρ 0) + ω (ρ 1) + ω (ρ 2)
  constructor
  · intro h
    rcases lt_or_gt_of_ne htie with h3 | h3
    · exact absurd h3 h
    · exact h3
  · intro h h'; linarith

theorem succF_iff (ω : Fin 8 → ℝ) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ) :
    Fast.succF (cfgOf ω) ρ = true ↔ (ω ∘ ρ ∘ bB) ∈ S4 := by
  unfold Fast.succF
  rw [sb_cfgOf ω (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide))]
  rfl

theorem succA_iff (ω : Fin 8 → ℝ) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ) :
    Fast.succA (cfgOf ω) ρ = true ↔ (ω ∘ ρ ∘ bA) ∈ S4 := by
  unfold Fast.succA
  rw [sb_cfgOf ω (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide))]
  rfl

end BeatAvg


==> anc/lean/BeatAvg/Cert/ThrInv.lean <==
import BeatAvg.Cert.ThrTerm

/-!
# The threshold part is invariant under reordering the roots and the three summands
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- Two arrangements agree up to a permutation of the roots (positions `0..3`) and of the first
three fresh points (positions `4..6`). -/
def RelThr (ρ ρ' : Fin 8 → Fin 8) : Prop :=
  (∃ a : Equiv.Perm (Fin 4), ∀ i, ρ (bA i) = ρ' (bA (a i))) ∧ ρ (bB 3) = ρ' (bB 3) ∧
    ∃ b : Equiv.Perm (Fin 3), ∀ i : Fin 3, ρ (bB i.castSucc) = ρ' (bB (b i).castSucc)

instance (ρ ρ' : Fin 8 → Fin 8) : Decidable (RelThr ρ ρ') := by unfold RelThr; infer_instance

theorem S4_congr {f f' : Fin 4 → ℝ} (h3 : f 3 = f' 3) (b : Equiv.Perm (Fin 3))
    (hb : ∀ i : Fin 3, f i.castSucc = f' (b i).castSucc) : f ∈ S4 ↔ f' ∈ S4 := by
  have hs : f 0 + f 1 + f 2 = f' 0 + f' 1 + f' 2 := by
    have h1 : ∑ i : Fin 3, f i.castSucc = ∑ i : Fin 3, f' i.castSucc := by
      rw [← Equiv.sum_comp b (fun i => f' i.castSucc)]
      exact Finset.sum_congr rfl fun i _ => hb i
    simpa [Fin.sum_univ_three] using h1
  simp only [S4, mem_ofPred_eq]
  rw [hs, h3]

theorem forall_lt_congr {f f' : Fin 4 → ℝ} (h3 : f 3 = f' 3) (b : Equiv.Perm (Fin 3))
    (hb : ∀ i : Fin 3, f i.castSucc = f' (b i).castSucc) (t : ℝ) :
    (∀ i, f i < t) ↔ ∀ i, f' i < t := by
  rw [Fin.forall_fin_succ', Fin.forall_fin_succ' (P := fun i => f' i < t)]
  have hl : (Fin.last 3 : Fin 4) = 3 := rfl
  rw [hl, h3]
  refine and_congr ?_ Iff.rfl
  constructor
  · intro h i
    have := h (b.symm i)
    rwa [hb, Equiv.apply_symm_apply] at this
  · intro h i
    rw [hb]; exact h (b i)

theorem thrPart_congr (T : Tab) (ω : Fin 8 → ℝ) {ρ ρ' : Fin 8 → Fin 8} (h : RelThr ρ ρ') (x : ℝ) :
    thrPart T x (ω ∘ ρ) = thrPart T x (ω ∘ ρ') := by
  obtain ⟨⟨a, ha⟩, h3, b, hb⟩ := h
  have hz : sortT ((ω ∘ ρ) ∘ bA) = sortT ((ω ∘ ρ') ∘ bA) := by
    have : (ω ∘ ρ) ∘ bA = ((ω ∘ ρ') ∘ bA) ∘ a := by
      funext i; simp only [comp_apply]; rw [ha]
    rw [this, sortT_comp_perm]
  have hf3 : ((ω ∘ ρ) ∘ bB) 3 = ((ω ∘ ρ') ∘ bB) 3 := by simp only [comp_apply]; rw [h3]
  have hfb : ∀ i : Fin 3, ((ω ∘ ρ) ∘ bB) i.castSucc = ((ω ∘ ρ') ∘ bB) (b i).castSucc := by
    intro i; simp only [comp_apply]; rw [hb]
  have hτ : ∀ θ, T.D.τ θ ((ω ∘ ρ) ∘ bA) = T.D.τ θ ((ω ∘ ρ') ∘ bA) := fun θ => by
    show tau θ (sortT _) = tau θ (sortT _); rw [hz]
  have hu1 : ∀ θ, T.D.u1 θ ((ω ∘ ρ) ∘ bA) = T.D.u1 θ ((ω ∘ ρ') ∘ bA) := fun θ => by
    simp only [Tab.D, mkD]; rw [hz]
  have hu2 : ∀ θ, T.D.u2 θ ((ω ∘ ρ) ∘ bA) = T.D.u2 θ ((ω ∘ ρ') ∘ bA) := fun θ => by
    simp only [Tab.D, mkD]; rw [hz]
  have hS := S4_congr hf3 b hfb
  have hall := fun t => forall_lt_congr hf3 b hfb t
  have hi : ∀ {s : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ))} {p q : (Fin 4 → ℝ) × (Fin 4 → ℝ)},
      (p ∈ s ↔ q ∈ s) → ind s p = ind s q := by
    intro s p q hpq
    by_cases hp : p ∈ s
    · rw [ind_of_mem hp, ind_of_mem (hpq.1 hp)]
    · rw [ind_of_notMem hp, ind_of_notMem (fun hq => hp (hpq.2 hq))]
  have hA1 : ∀ θ, ind (A1 T.D θ) ((ω ∘ ρ) ∘ bA, (ω ∘ ρ) ∘ bB)
      = ind (A1 T.D θ) ((ω ∘ ρ') ∘ bA, (ω ∘ ρ') ∘ bB) := fun θ => by
    apply hi
    show (∀ i, ((ω ∘ ρ) ∘ bB) i < T.D.τ θ ((ω ∘ ρ) ∘ bA)) ↔
      ∀ i, ((ω ∘ ρ') ∘ bB) i < T.D.τ θ ((ω ∘ ρ') ∘ bA)
    rw [hτ]; exact hall _
  have hA2 : ∀ θ, ind (A2 T.D θ) ((ω ∘ ρ) ∘ bA, (ω ∘ ρ) ∘ bB)
      = ind (A2 T.D θ) ((ω ∘ ρ') ∘ bA, (ω ∘ ρ') ∘ bB) := fun θ => by
    apply hi
    show ((ω ∘ ρ) ∘ bB ∈ S4 ∧ ∀ i, ((ω ∘ ρ) ∘ bB) i < T.D.τ θ ((ω ∘ ρ) ∘ bA)) ↔
      ((ω ∘ ρ') ∘ bB ∈ S4 ∧ ∀ i, ((ω ∘ ρ') ∘ bB) i < T.D.τ θ ((ω ∘ ρ') ∘ bA))
    rw [hτ]; exact and_congr hS (hall _)
  have hA3 : ∀ θ, ind (A3 T.D θ) ((ω ∘ ρ) ∘ bA, (ω ∘ ρ) ∘ bB)
      = ind (A3 T.D θ) ((ω ∘ ρ') ∘ bA, (ω ∘ ρ') ∘ bB) := fun θ => by
    apply hi
    show ((ω ∘ ρ) ∘ bB ∈ S4 ∧ ((ω ∘ ρ) ∘ bB) 3 < T.D.τ θ ((ω ∘ ρ) ∘ bA)) ↔
      ((ω ∘ ρ') ∘ bB ∈ S4 ∧ ((ω ∘ ρ') ∘ bB) 3 < T.D.τ θ ((ω ∘ ρ') ∘ bA))
    rw [hτ, hf3]; exact and_congr hS Iff.rfl
  unfold thrPart
  simp only [split_e44, thr1K, thr2K, hA1, hA2, hA3, hu1, hu2]

end BeatAvg


==> anc/lean/BeatAvg/Cert/ThrTerm.lean <==
import BeatAvg.Cert.Thr

/-!
# Value of the threshold part of the functional on a sorted sample
-/

open MeasureTheory Set Function

namespace BeatAvg

theorem ind_eq_ite_bool {α : Type*} [MeasurableSpace α] {s : Set α} {p : α} {b : Bool}
    (h : p ∈ s ↔ b = true) : ind s p = if b then 1 else 0 := by
  cases b
  · rw [ind_of_notMem (by simpa using h)]; rfl
  · rw [ind_of_mem (by simpa using h)]; rfl

/-- The threshold part of `lam`. -/
noncomputable def thrPart (T : Tab) (x : ℝ) (v : Fin 8 → ℝ) : ℝ :=
  ∑ θ, (thr1K T.D θ x (split e44 v) + thr2K T.D θ (split e44 v))

/-- The threshold part, evaluated from a configuration. -/
noncomputable def thrR (T : Tab) (c : Fast.Cfg 8) (ρ : Fin 8 → Fin 8) (x : ℝ) : ℝ :=
  if Fast.ty0 c ρ then
    ∑ θ : Fin 8,
      (T.w1 θ.val * (x * (if Fast.allBelow c ρ θ.val then 1 else 0)
          - (if Fast.succF c ρ && Fast.allBelow c ρ θ.val then 1 else 0))
        + T.w2 θ.val * ((if Fast.succF c ρ && Fast.below c ρ θ.val 7 then 1 else 0)
          - T.clo * (if Fast.allBelow c ρ θ.val then 1 else 0)))
  else 0

theorem allBelow_iff {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ)
    (θ : Fin 8) :
    Fast.allBelow (cfgOf ω) ρ θ.val = true ↔ ∀ i, (ω ∘ ρ ∘ bB) i < tau θ (ω ∘ ρ ∘ bA) := by
  have h0 := below_iff hω hρ θ 0
  have h1 := below_iff hω hρ θ 1
  have h2 := below_iff hω hρ θ 2
  have h3 := below_iff hω hρ θ 3
  unfold Fast.allBelow
  rw [Bool.and_eq_true, Bool.and_eq_true, Bool.and_eq_true]
  change ((Fast.below (cfgOf ω) ρ θ.val (bB 0) = true ∧ Fast.below (cfgOf ω) ρ θ.val (bB 1) = true) ∧
    Fast.below (cfgOf ω) ρ θ.val (bB 2) = true) ∧ Fast.below (cfgOf ω) ρ θ.val (bB 3) = true ↔ _
  rw [h0, h1, h2, h3]
  constructor
  · rintro ⟨⟨⟨a, b⟩, c⟩, d⟩ i
    fin_cases i
    exacts [a, b, c, d]
  · intro h
    exact ⟨⟨⟨h 0, h 1⟩, h 2⟩, h 3⟩

theorem thrPart_eval (T : Tab) {ω : Fin 8 → ℝ} (hω : SG8 ω) {ρ : Fin 8 → Fin 8} (hρ : Injective ρ)
    (hmono : Monotone (ρ ∘ bA)) (x : ℝ) :
    thrPart T x (ω ∘ ρ) = thrR T (cfgOf ω) ρ x := by
  classical
  have hsort : sortT ((ω ∘ ρ) ∘ bA) = ω ∘ ρ ∘ bA :=
    sortT_of_monotone (hω.mono.monotone.comp hmono)
  have hτ : ∀ θ, T.D.τ θ ((ω ∘ ρ) ∘ bA) = tau θ (ω ∘ ρ ∘ bA) := fun θ => by
    show tau θ (sortT ((ω ∘ ρ) ∘ bA)) = _
    rw [hsort]
  have hA1 : ∀ θ : Fin 8, ind (A1 T.D θ) ((ω ∘ ρ) ∘ bA, (ω ∘ ρ) ∘ bB)
      = if Fast.allBelow (cfgOf ω) ρ θ.val then 1 else 0 := fun θ => by
    apply ind_eq_ite_bool
    rw [allBelow_iff hω hρ θ]
    show (∀ i, ((ω ∘ ρ) ∘ bB) i < T.D.τ θ ((ω ∘ ρ) ∘ bA)) ↔ _
    rw [hτ]; rfl
  have hA2 : ∀ θ : Fin 8, ind (A2 T.D θ) ((ω ∘ ρ) ∘ bA, (ω ∘ ρ) ∘ bB)
      = if Fast.succF (cfgOf ω) ρ && Fast.allBelow (cfgOf ω) ρ θ.val then 1 else 0 := fun θ => by
    apply ind_eq_ite_bool
    rw [Bool.and_eq_true, allBelow_iff hω hρ θ, succF_iff ω hρ]
    show ((ω ∘ ρ) ∘ bB ∈ S4 ∧ ∀ i, ((ω ∘ ρ) ∘ bB) i < T.D.τ θ ((ω ∘ ρ) ∘ bA)) ↔ _
    rw [hτ]; rfl
  have hA3 : ∀ θ : Fin 8, ind (A3 T.D θ) ((ω ∘ ρ) ∘ bA, (ω ∘ ρ) ∘ bB)
      = if Fast.succF (cfgOf ω) ρ && Fast.below (cfgOf ω) ρ θ.val 7 then 1 else 0 := fun θ => by
    apply ind_eq_ite_bool
    rw [Bool.and_eq_true, succF_iff ω hρ]
    have h3 := below_iff hω hρ θ 3
    change Fast.below (cfgOf ω) ρ θ.val 7 = true ↔ _ at h3
    rw [h3]
    show ((ω ∘ ρ) ∘ bB ∈ S4 ∧ ((ω ∘ ρ) ∘ bB) 3 < T.D.τ θ ((ω ∘ ρ) ∘ bA)) ↔ _
    rw [hτ]; rfl
  have hu1 : ∀ θ : Fin 8, T.D.u1 θ ((ω ∘ ρ) ∘ bA)
      = if Fast.ty0 (cfgOf ω) ρ then T.w1 θ.val else 0 := fun θ => by
    show (if type0 (sortT ((ω ∘ ρ) ∘ bA)) then T.w1 θ.val else 0) = _
    rw [hsort]
    by_cases h : type0 (ω ∘ ρ ∘ bA)
    · rw [if_pos h, if_pos ((ty0_iff hω hρ).2 h)]
    · rw [if_neg h, if_neg (fun h' => h ((ty0_iff hω hρ).1 h'))]
  have hu2 : ∀ θ : Fin 8, T.D.u2 θ ((ω ∘ ρ) ∘ bA)
      = if Fast.ty0 (cfgOf ω) ρ then T.w2 θ.val else 0 := fun θ => by
    show (if type0 (sortT ((ω ∘ ρ) ∘ bA)) then T.w2 θ.val else 0) = _
    rw [hsort]
    by_cases h : type0 (ω ∘ ρ ∘ bA)
    · rw [if_pos h, if_pos ((ty0_iff hω hρ).2 h)]
    · rw [if_neg h, if_neg (fun h' => h ((ty0_iff hω hρ).1 h'))]
  unfold thrPart thrR
  simp only [split_e44, thr1K, thr2K, hA1, hA2, hA3, hu1, hu2]
  have hclo : T.D.clo = T.clo := rfl
  rw [hclo]
  by_cases h : Fast.ty0 (cfgOf ω) ρ = true
  · simp only [h, if_true]
  · simp only [h, if_false, Bool.false_eq_true, zero_mul, add_zero, Finset.sum_const_zero]

end BeatAvg


==> anc/lean/BeatAvg/Cert/Transversal.lean <==
import Mathlib.GroupTheory.Perm.ViaEmbedding
import Mathlib.Data.Fin.Tuple.Sort
import Mathlib.Analysis.SpecialFunctions.Pow.Real
import Mathlib.Tactic

/-!
# Summing over all orderings a function that is invariant under reordering inside blocks

For a block of positions `b : Fin k ↪ Fin n` and `F` invariant under permutations of the block,
`∑_π F π = k! ∑_{π increasing on the block} F π`.
-/

open Finset Function

namespace BeatAvg

variable {n : ℕ}

/-- Exactly one reordering of an injective tuple is increasing. -/
theorem card_sorting_perm {k : ℕ} {v : Fin k → Fin n} (hv : Injective v) :
    (univ.filter fun σ : Equiv.Perm (Fin k) => StrictMono (v ∘ ⇑σ)).card = 1 := by
  rw [Finset.card_eq_one]
  refine ⟨Tuple.sort v, ?_⟩
  ext σ
  simp only [mem_filter, mem_univ, true_and, mem_singleton]
  constructor
  · intro hσ
    have h1 := Tuple.unique_monotone hσ.monotone (Tuple.monotone_sort v)
    ext i
    have := congrFun h1 i
    simp only [comp_apply] at this
    exact congrArg Fin.val (hv this)
  · rintro rfl
    exact (Tuple.monotone_sort v).strictMono_of_injective (hv.comp (Tuple.sort v).injective)

theorem viaEmbedding_comp {k : ℕ} (b : Fin k ↪ Fin n) (π : Equiv.Perm (Fin n))
    (σ : Equiv.Perm (Fin k)) : ⇑(π * σ.viaEmbedding b) ∘ ⇑b = ⇑π ∘ ⇑b ∘ ⇑σ := by
  funext i
  simp [Equiv.Perm.viaEmbedding_apply]

/-- One block. -/
theorem sum_perm_block {k : ℕ} (b : Fin k ↪ Fin n) (F : Equiv.Perm (Fin n) → ℝ)
    (hF : ∀ (π : Equiv.Perm (Fin n)) (σ : Equiv.Perm (Fin k)), F (π * σ.viaEmbedding b) = F π) :
    ∑ π, F π = (k.factorial : ℝ) * ∑ π : Equiv.Perm (Fin n), if StrictMono (⇑π ∘ ⇑b) then F π else 0 := by
  have h1 : ∀ π : Equiv.Perm (Fin n),
      F π = ∑ σ : Equiv.Perm (Fin k), if StrictMono (⇑π ∘ ⇑b ∘ ⇑σ) then F π else 0 := by
    intro π
    have hc : (univ.filter fun σ : Equiv.Perm (Fin k) => StrictMono (⇑π ∘ ⇑b ∘ ⇑σ)).card = 1 :=
      card_sorting_perm (v := ⇑π ∘ ⇑b) (π.injective.comp b.injective)
    rw [← Finset.sum_filter, Finset.sum_const, hc, one_smul]
  calc ∑ π, F π
      = ∑ π : Equiv.Perm (Fin n), ∑ σ : Equiv.Perm (Fin k),
          if StrictMono (⇑π ∘ ⇑b ∘ ⇑σ) then F π else 0 := Finset.sum_congr rfl fun π _ => h1 π
    _ = ∑ σ : Equiv.Perm (Fin k), ∑ π : Equiv.Perm (Fin n),
          if StrictMono (⇑π ∘ ⇑b ∘ ⇑σ) then F π else 0 := Finset.sum_comm
    _ = ∑ σ : Equiv.Perm (Fin k), ∑ π : Equiv.Perm (Fin n),
          if StrictMono (⇑π ∘ ⇑b) then F π else 0 := by
        refine Finset.sum_congr rfl fun σ _ => ?_
        have h2 := Equiv.sum_comp (Equiv.mulRight (σ.viaEmbedding b))
          (fun π : Equiv.Perm (Fin n) => if StrictMono (⇑π ∘ ⇑b) then F π else 0)
        rw [← h2]
        refine Finset.sum_congr rfl fun π _ => ?_
        have e1 : ⇑((Equiv.mulRight (σ.viaEmbedding b)) π) ∘ ⇑b = ⇑π ∘ ⇑b ∘ ⇑σ :=
          viaEmbedding_comp b π σ
        have e2 : F ((Equiv.mulRight (σ.viaEmbedding b)) π) = F π := hF π σ
        rw [e2]
        refine if_congr ?_ rfl rfl
        rw [e1]
    _ = (k.factorial : ℝ) * ∑ π : Equiv.Perm (Fin n), if StrictMono (⇑π ∘ ⇑b) then F π else 0 := by
        rw [Finset.sum_const, Finset.card_univ, Fintype.card_perm, Fintype.card_fin, nsmul_eq_mul]

/-- Reordering one block does not move the positions of a disjoint block. -/
theorem viaEmbedding_comp_disjoint {k k' : ℕ} (b : Fin k ↪ Fin n) (b' : Fin k' ↪ Fin n)
    (hd : ∀ i j, b' i ≠ b j) (π : Equiv.Perm (Fin n)) (σ : Equiv.Perm (Fin k)) :
    ⇑(π * σ.viaEmbedding b) ∘ ⇑b' = ⇑π ∘ ⇑b' := by
  funext i
  have : b' i ∉ Set.range b := by
    rintro ⟨j, hj⟩
    exact hd i j hj.symm
  simp [Equiv.Perm.viaEmbedding_apply_of_notMem _ _ _ this]

/-- Three pairwise disjoint blocks. -/
theorem sum_perm_blocks {k1 k2 k3 : ℕ} (b1 : Fin k1 ↪ Fin n) (b2 : Fin k2 ↪ Fin n)
    (b3 : Fin k3 ↪ Fin n) (h12 : ∀ i j, b1 i ≠ b2 j) (h13 : ∀ i j, b1 i ≠ b3 j)
    (h23 : ∀ i j, b2 i ≠ b3 j) (F : Equiv.Perm (Fin n) → ℝ)
    (hF1 : ∀ π σ, F (π * Equiv.Perm.viaEmbedding σ b1) = F π)
    (hF2 : ∀ π σ, F (π * Equiv.Perm.viaEmbedding σ b2) = F π)
    (hF3 : ∀ π σ, F (π * Equiv.Perm.viaEmbedding σ b3) = F π) :
    ∑ π, F π = ((k1.factorial * k2.factorial * k3.factorial : ℕ) : ℝ) *
      ∑ π : Equiv.Perm (Fin n),
        if StrictMono (⇑π ∘ ⇑b1) ∧ StrictMono (⇑π ∘ ⇑b2) ∧ StrictMono (⇑π ∘ ⇑b3) then F π
        else 0 := by
  rw [sum_perm_block b1 F hF1]
  rw [sum_perm_block b2 (fun π => if StrictMono (⇑π ∘ ⇑b1) then F π else 0) (by
    intro π σ
    simp only [viaEmbedding_comp_disjoint b2 b1 h12 π σ, hF2])]
  rw [sum_perm_block b3 (fun π => if StrictMono (⇑π ∘ ⇑b2) then
      (if StrictMono (⇑π ∘ ⇑b1) then F π else 0) else 0) (by
    intro π σ
    simp only [viaEmbedding_comp_disjoint b3 b1 h13 π σ,
      viaEmbedding_comp_disjoint b3 b2 h23 π σ, hF3])]
  push_cast
  rw [← mul_assoc, ← mul_assoc]
  congr 1
  refine Finset.sum_congr rfl fun π _ => ?_
  by_cases c1 : StrictMono (⇑π ∘ ⇑b1) <;> by_cases c2 : StrictMono (⇑π ∘ ⇑b2) <;>
    by_cases c3 : StrictMono (⇑π ∘ ⇑b3) <;> simp [c1, c2, c3]

end BeatAvg

namespace BeatAvg

open Finset Function

variable {n : ℕ}

open Classical in
/-- The permutation of a list whose function is bijective (the identity otherwise). -/
noncomputable def toPerm (fn : List (Fin n) → Fin n → Fin n) (l : List (Fin n)) :
    Equiv.Perm (Fin n) :=
  if h : Bijective (fn l) then Equiv.ofBijective (fn l) h else 1

theorem toPerm_coe (fn : List (Fin n) → Fin n → Fin n) {l : List (Fin n)} (h : Injective (fn l)) :
    ⇑(toPerm fn l) = fn l := by
  have hb : Bijective (fn l) := Finite.injective_iff_bijective.1 h
  unfold toPerm
  rw [dif_pos hb]
  rfl

/-- Sum over all orderings as a sum over a list of representatives: the list has no repetition,
its members are increasing on the three blocks, and it has the right length. -/
theorem sum_perm_reps {k1 k2 k3 : ℕ} (b1 : Fin k1 ↪ Fin n) (b2 : Fin k2 ↪ Fin n)
    (b3 : Fin k3 ↪ Fin n) (h12 : ∀ i j, b1 i ≠ b2 j) (h13 : ∀ i j, b1 i ≠ b3 j)
    (h23 : ∀ i j, b2 i ≠ b3 j) (F : (Fin n → Fin n) → ℝ)
    (hF1 : ∀ (π : Equiv.Perm (Fin n)) σ, F ⇑(π * Equiv.Perm.viaEmbedding σ b1) = F ⇑π)
    (hF2 : ∀ (π : Equiv.Perm (Fin n)) σ, F ⇑(π * Equiv.Perm.viaEmbedding σ b2) = F ⇑π)
    (hF3 : ∀ (π : Equiv.Perm (Fin n)) σ, F ⇑(π * Equiv.Perm.viaEmbedding σ b3) = F ⇑π)
    (fn : List (Fin n) → Fin n → Fin n) (reps : List (List (Fin n))) (hnodup : reps.Nodup)
    (hinj : ∀ l ∈ reps, ∀ l' ∈ reps, fn l = fn l' → l = l')
    (hgood : ∀ l ∈ reps, Injective (fn l) ∧ StrictMono (fn l ∘ ⇑b1) ∧ StrictMono (fn l ∘ ⇑b2) ∧
      StrictMono (fn l ∘ ⇑b3))
    (hcount : reps.length * (k1.factorial * k2.factorial * k3.factorial) = n.factorial) :
    ∑ π : Equiv.Perm (Fin n), F ⇑π
      = ((k1.factorial * k2.factorial * k3.factorial : ℕ) : ℝ) * (reps.map fun l => F (fn l)).sum := by
  classical
  obtain ⟨K, hK⟩ : ∃ K : ℕ, K = k1.factorial * k2.factorial * k3.factorial := ⟨_, rfl⟩
  have hKpos : 0 < K := by rw [hK]; positivity
  rw [← hK] at hcount ⊢
  obtain ⟨R, hR⟩ : ∃ R : Finset (Equiv.Perm (Fin n)), R = univ.filter fun π : Equiv.Perm (Fin n) =>
      StrictMono (⇑π ∘ ⇑b1) ∧ StrictMono (⇑π ∘ ⇑b2) ∧ StrictMono (⇑π ∘ ⇑b3) := ⟨_, rfl⟩
  -- the block theorem, for `F` and for the constant function
  have hsumF : ∑ π : Equiv.Perm (Fin n), F ⇑π = (K : ℝ) * ∑ π ∈ R, F ⇑π := by
    rw [sum_perm_blocks b1 b2 b3 h12 h13 h23 (fun π => F ⇑π) hF1 hF2 hF3, hR, Finset.sum_filter,
      hK]
  have hsum1 : ((n.factorial : ℕ) : ℝ) = (K : ℝ) * (R.card : ℝ) := by
    have h := sum_perm_blocks b1 b2 b3 h12 h13 h23 (fun _ : Equiv.Perm (Fin n) => (1 : ℝ))
      (fun _ _ => rfl) (fun _ _ => rfl) (fun _ _ => rfl)
    rw [← Finset.sum_filter, ← hR, ← hK] at h
    simpa [Fintype.card_perm] using h
  have hcard : R.card = reps.length := by
    have h1 : n.factorial = K * R.card := by exact_mod_cast hsum1
    have h2 : K * R.card = K * reps.length := by rw [← h1, ← hcount, mul_comm]
    exact Nat.eq_of_mul_eq_mul_left hKpos h2
  -- the representatives enumerate `R`
  have hmemR : ∀ l ∈ reps, toPerm fn l ∈ R := by
    intro l hl
    obtain ⟨hi, g1, g2, g3⟩ := hgood l hl
    rw [hR, mem_filter]
    refine ⟨mem_univ _, ?_⟩
    rw [toPerm_coe fn hi]
    exact ⟨g1, g2, g3⟩
  have hinjOn : Set.InjOn (toPerm fn) (reps.toFinset : Set (List (Fin n))) := by
    intro l hl l' hl' heq
    have hl1 : l ∈ reps := List.mem_toFinset.1 hl
    have hl2 : l' ∈ reps := List.mem_toFinset.1 hl'
    apply hinj l hl1 l' hl2
    rw [← toPerm_coe fn (hgood l hl1).1, ← toPerm_coe fn (hgood l' hl2).1, heq]
  have hS : reps.toFinset.image (toPerm fn) = R := by
    apply Finset.eq_of_subset_of_card_le
    · intro π hπ
      obtain ⟨l, hl, rfl⟩ := Finset.mem_image.1 hπ
      exact hmemR l (List.mem_toFinset.1 hl)
    · rw [Finset.card_image_of_injOn hinjOn, List.toFinset_card_of_nodup hnodup, hcard]
  rw [hsumF, ← hS, Finset.sum_image hinjOn]
  congr 1
  rw [← List.sum_toFinset _ hnodup]
  refine Finset.sum_congr rfl fun l hl => ?_
  rw [toPerm_coe fn (hgood l (List.mem_toFinset.1 hl)).1]

theorem ext_mem {n k : ℕ} (b : Fin k ↪ Fin n) (π : Equiv.Perm (Fin n)) (σ : Equiv.Perm (Fin k))
    (i : Fin k) : (π * σ.viaEmbedding b) (b i) = π (b (σ i)) := by
  simp [Equiv.Perm.viaEmbedding_apply]

theorem ext_notMem {n k : ℕ} (b : Fin k ↪ Fin n) (π : Equiv.Perm (Fin n)) (σ : Equiv.Perm (Fin k))
    {x : Fin n} (hx : ∀ i, x ≠ b i) : (π * σ.viaEmbedding b) x = π x := by
  have : x ∉ Set.range b := by
    rintro ⟨i, hi⟩
    exact hx i hi.symm
  simp [Equiv.Perm.viaEmbedding_apply_of_notMem _ _ _ this]

theorem ext_empty {n : ℕ} (b : Fin 0 ↪ Fin n) (π : Equiv.Perm (Fin n)) (σ : Equiv.Perm (Fin 0)) :
    ⇑(π * σ.viaEmbedding b) = ⇑π :=
  funext fun _ => ext_notMem b π σ fun i => i.elim0

/-- The empty block. -/
def emb0n (n : ℕ) : Fin 0 ↪ Fin n := ⟨fun i => i.elim0, fun i => i.elim0⟩

end BeatAvg


==> anc/lean/BeatAvg/Defs.lean <==
import BeatAvg.PiLemmas
import Mathlib.MeasureTheory.Measure.Real
import Mathlib.MeasureTheory.Measure.Lebesgue.Basic

/-!
# The Beat the Average constant

`C = sup_μ P(X₁ + X₂ + X₃ < 2 X₄)` over laws `μ` on `[0, ∞)`, with `X₁..X₄` iid `μ`.
-/

open MeasureTheory Set Function

namespace BeatAvg

/-- The success event `x₀ + x₁ + x₂ < 2 x₃`. -/
def S4 : Set (Fin 4 → ℝ) := {x | x 0 + x 1 + x 2 < 2 * x 3}

theorem measurableSet_S4 : MeasurableSet S4 :=
  measurableSet_lt (by fun_prop) (by fun_prop)

/-- A law on `[0, ∞)`: a Borel probability measure on `ℝ` giving no mass to the negative reals. -/
structure IsLaw (μ : Measure ℝ) : Prop where
  prob : IsProbabilityMeasure μ
  nonneg : μ (Iio 0) = 0

/-- The iid product of `n` copies of `μ`. -/
noncomputable abbrev iid (n : ℕ) (μ : Measure ℝ) : Measure (Fin n → ℝ) :=
  Measure.pi fun _ : Fin n => μ

/-- `P(μ) = P(X₁ + X₂ + X₃ < 2 X₄)` for `X₁..X₄` iid `μ`. -/
noncomputable def P (μ : Measure ℝ) : ℝ := (iid 4 μ).real S4

/-- The constant `C = sup_μ P(μ)`. -/
noncomputable def C : ℝ := sSup {p | ∃ μ : Measure ℝ, IsLaw μ ∧ P μ = p}

theorem P_nonneg (μ : Measure ℝ) : 0 ≤ P μ := measureReal_nonneg

theorem P_le_one (μ : Measure ℝ) [IsProbabilityMeasure μ] : P μ ≤ 1 := by
  unfold P
  exact measureReal_le_one

theorem bddAbove_P : BddAbove {p | ∃ μ : Measure ℝ, IsLaw μ ∧ P μ = p} := by
  refine ⟨1, ?_⟩
  rintro p ⟨μ, hμ, rfl⟩
  have := hμ.prob
  exact P_le_one μ

theorem P_le_C {μ : Measure ℝ} (hμ : IsLaw μ) : P μ ≤ C :=
  le_csSup bddAbove_P ⟨μ, hμ, rfl⟩

theorem isLaw_dirac : IsLaw (Measure.dirac (1 : ℝ)) :=
  ⟨inferInstance, by simp⟩

theorem nonempty_P : {p | ∃ μ : Measure ℝ, IsLaw μ ∧ P μ = p}.Nonempty :=
  ⟨P (Measure.dirac 1), Measure.dirac 1, isLaw_dirac, rfl⟩

theorem C_nonneg : 0 ≤ C := (P_nonneg _).trans (P_le_C isLaw_dirac)

theorem C_le_one : C ≤ 1 := by
  refine csSup_le nonempty_P ?_
  rintro p ⟨μ, hμ, rfl⟩
  have := hμ.prob
  exact P_le_one μ

/-- Laws whose value is within `ε` of the supremum. -/
theorem exists_law_gt {ε : ℝ} (hε : 0 < ε) : ∃ μ : Measure ℝ, IsLaw μ ∧ C - ε < P μ := by
  have h : C - ε < C := by linarith
  obtain ⟨p, ⟨μ, hμ, rfl⟩, hp⟩ := exists_lt_of_lt_csSup nonempty_P h
  exact ⟨μ, hμ, hp⟩

/-- The iid product gives no mass to samples with a negative coordinate. -/
theorem iid_nonneg_ae {n : ℕ} {μ : Measure ℝ} (hμ : IsLaw μ) :
    ∀ᵐ x ∂(iid n μ), ∀ i, 0 ≤ x i := by
  have := hμ.prob
  rw [ae_all_iff]
  intro i
  have : (iid n μ) {x | x i < 0} = 0 :=
    Measure.pi_eval_preimage_null (fun _ : Fin n => μ) (i := i) hμ.nonneg
  rw [ae_iff]
  simpa using this

/-- Scale invariance. -/
theorem P_map_mul {μ : Measure ℝ} [IsProbabilityMeasure μ] {c : ℝ} (hc : 0 < c) :
    P (μ.map (fun x => c * x)) = P μ := by
  have hm : Measurable (fun x : ℝ => c * x) := by fun_prop
  have : IsProbabilityMeasure (μ.map (fun x => c * x)) :=
    (Measure.isProbabilityMeasure_map_iff hm.aemeasurable).2 inferInstance
  unfold P iid
  rw [← Measure.pi_map_pi (fun _ => hm.aemeasurable),
    map_measureReal_apply (by fun_prop) measurableSet_S4]
  congr 1
  ext x
  simp only [S4, mem_preimage, mem_ofPred_eq]
  constructor
  · intro h; nlinarith
  · intro h; nlinarith

theorem isLaw_map_mul {μ : Measure ℝ} (hμ : IsLaw μ) {c : ℝ} (hc : 0 < c) :
    IsLaw (μ.map (fun x => c * x)) := by
  have hm : Measurable (fun x : ℝ => c * x) := by fun_prop
  have := hμ.prob
  refine ⟨(Measure.isProbabilityMeasure_map_iff hm.aemeasurable).2 inferInstance, ?_⟩
  rw [Measure.map_apply hm measurableSet_Iio]
  refine measure_mono_null ?_ hμ.nonneg
  intro x hx
  simp only [mem_preimage, mem_Iio] at hx ⊢
  by_contra h
  have := mul_nonneg hc.le (not_lt.mp h)
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Degree.lean <==
import BeatAvg.Defs
import Mathlib.MeasureTheory.Integral.Bochner.Basic
import Mathlib.MeasureTheory.Measure.Dirac.Basic

/-!
# Degree regularity (Lemmas 4.1, 4.2)

`deg μ x` is the success probability when one of the four positions is fixed at `x`, averaged over
the position. Mixing a small atom at `x` into `μ` cannot beat `C`, which bounds `deg μ x`.
-/

open MeasureTheory Set Function
open scoped ENNReal

namespace BeatAvg

/-- Samples that succeed once coordinate `i` is replaced by `x`. -/
def Tset (i : Fin 4) (x : ℝ) : Set (Fin 4 → ℝ) := {y | Function.update y i x ∈ S4}

theorem measurable_update_fun (i : Fin 4) (x : ℝ) :
    Measurable (fun y : Fin 4 → ℝ => Function.update y i x) := by
  refine Measurable.of_eval fun j => ?_
  by_cases h : j = i
  · subst h; simp
  · simpa [Function.update_of_ne h] using measurable_pi_apply j

theorem measurableSet_Tset (i : Fin 4) (x : ℝ) : MeasurableSet (Tset i x) :=
  measurable_update_fun i x measurableSet_S4

/-- The degree of `x`: average over the position `i` of the probability of success with the
`i`-th point fixed at `x`. -/
noncomputable def deg (μ : Measure ℝ) (x : ℝ) : ℝ :=
  (1 / 4) * ∑ i : Fin 4, (iid 4 μ).real (Tset i x)

theorem deg_nonneg (μ : Measure ℝ) (x : ℝ) : 0 ≤ deg μ x := by
  unfold deg
  have : 0 ≤ ∑ i : Fin 4, (iid 4 μ).real (Tset i x) := Finset.sum_nonneg fun i _ => measureReal_nonneg
  linarith

theorem deg_le_one (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) : deg μ x ≤ 1 := by
  unfold deg
  have : ∑ i : Fin 4, (iid 4 μ).real (Tset i x) ≤ ∑ _i : Fin 4, (1 : ℝ) :=
    Finset.sum_le_sum fun i _ => measureReal_le_one
  simp at this
  linarith

/-- Bernoulli law on `Bool`. -/
noncomputable def bern (t : ℝ) : Measure Bool :=
  ENNReal.ofReal t • Measure.dirac true + ENNReal.ofReal (1 - t) • Measure.dirac false

theorem bern_prob {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) : IsProbabilityMeasure (bern t) :=
  ⟨by simp [bern, ← ENNReal.ofReal_add ht0 (sub_nonneg.2 ht1)]⟩

theorem bern_true (t : ℝ) : bern t {true} = ENNReal.ofReal t := by simp [bern]

theorem bern_false (t : ℝ) : bern t {false} = ENNReal.ofReal (1 - t) := by simp [bern]

/-- Mixing map: the point is replaced by `x` when the label is `true`. -/
def mixmap (x : ℝ) (p : ℝ × Bool) : ℝ := if p.2 then x else p.1

theorem measurable_mixmap (x : ℝ) : Measurable (mixmap x) := by
  unfold mixmap
  exact Measurable.ite (measurable_snd (measurableSet_singleton true)) measurable_const
    measurable_fst

theorem isLaw_mix {μ : Measure ℝ} (hμ : IsLaw μ) {x : ℝ} (hx : 0 ≤ x) {t : ℝ} (ht0 : 0 ≤ t)
    (ht1 : t ≤ 1) : IsLaw ((μ.prod (bern t)).map (mixmap x)) := by
  have := hμ.prob
  have := bern_prob ht0 ht1
  refine ⟨(Measure.isProbabilityMeasure_map_iff (measurable_mixmap x).aemeasurable).2
    inferInstance, ?_⟩
  rw [Measure.map_apply (measurable_mixmap x) measurableSet_Iio]
  refine measure_mono_null (t := Iio 0 ×ˢ univ) ?_ (by simp [Measure.prod_prod, hμ.nonneg])
  rintro ⟨y, u⟩ h
  simp only [mem_preimage, mixmap, mem_Iio] at h
  cases u
  · simpa using h
  · simp at h; linarith

/-- Labels: `none` = no point replaced, `some i` = exactly the `i`-th point replaced. -/
def uvec (o : Option (Fin 4)) : Fin 4 → Bool := fun j => decide (o = some j)

theorem uvec_injective : Function.Injective uvec := by
  intro o o' h
  cases o with
  | none =>
    cases o' with
    | none => rfl
    | some i' => have := congrFun h i'; simp [uvec] at this
  | some i =>
    have := congrFun h i
    simp [uvec] at this
    exact this.symm ▸ rfl

/-- The sample events attached to the labels. -/
def Tfam (x : ℝ) (o : Option (Fin 4)) : Set (Fin 4 → ℝ) := o.elim S4 fun i => Tset i x

theorem measurableSet_Tfam (x : ℝ) (o : Option (Fin 4)) : MeasurableSet (Tfam x o) := by
  cases o with
  | none => exact measurableSet_S4
  | some i => exact measurableSet_Tset i x

theorem pi_bern_uvec {t : ℝ} (ht0 : 0 ≤ t) (ht1 : t ≤ 1) (o : Option (Fin 4)) :
    (Measure.pi fun _ : Fin 4 => bern t).real {uvec o}
      = o.elim ((1 - t) ^ 4) fun _ => t * (1 - t) ^ 3 := by
  have := bern_prob ht0 ht1
  have h1t : 0 ≤ 1 - t := sub_nonneg.2 ht1
  simp only [Measure.real, Measure.pi_singleton]
  cases o with
  | none =>
    simp [uvec, bern_false, Finset.prod_const, ENNReal.toReal_pow, ENNReal.toReal_ofReal h1t]
  | some i =>
    fin_cases i <;>
    simp [uvec, bern_false, bern_true, Fin.prod_univ_four, ENNReal.toReal_mul,
      ENNReal.toReal_ofReal h1t, ENNReal.toReal_ofReal ht0] <;> ring

/-- Lemma 4.2, before optimising the weight: mixing an atom at `x` with weight `t`. -/
theorem mix_lower {μ : Measure ℝ} (hμ : IsLaw μ) {x : ℝ} (hx : 0 ≤ x) {t : ℝ} (ht0 : 0 ≤ t)
    (ht1 : t ≤ 1) : (1 - t) ^ 4 * P μ + 4 * t * (1 - t) ^ 3 * deg μ x ≤ C := by
  have := hμ.prob
  have := bern_prob ht0 ht1
  have hlaw := isLaw_mix hμ hx ht0 ht1
  have hPle := P_le_C hlaw
  have hPeq : P ((μ.prod (bern t)).map (mixmap x)) =
      ((iid 4 μ).prod (Measure.pi fun _ : Fin 4 => bern t)).real
        {p | (fun i => mixmap x (p.1 i, p.2 i)) ∈ S4} := by
    simp only [P, Measure.real, iid]
    rw [pi_map_prod_apply μ (bern t) (mixmap x) (measurable_mixmap x) S4 measurableSet_S4]
  have hsub : (⋃ o, Tfam x o ×ˢ {uvec o}) ⊆
      {p : (Fin 4 → ℝ) × (Fin 4 → Bool) | (fun i => mixmap x (p.1 i, p.2 i)) ∈ S4} := by
    intro p hp
    simp only [mem_iUnion, mem_prod, mem_singleton_iff] at hp
    obtain ⟨o, hy, hu⟩ := hp
    obtain ⟨y, u⟩ := p
    simp only at hy hu
    subst hu
    cases o with
    | none =>
      have : (fun i => mixmap x (y i, uvec none i)) = y := by
        funext i; simp [mixmap, uvec]
      simp only [mem_ofPred_eq, this]
      exact hy
    | some i =>
      have : (fun j => mixmap x (y j, uvec (some i) j)) = Function.update y i x := by
        funext j
        by_cases hj : j = i
        · subst hj; simp [mixmap, uvec]
        · have : ¬ i = j := fun h => hj h.symm
          simp [mixmap, uvec, Function.update_of_ne hj, this]
      simp only [mem_ofPred_eq, this]
      exact hy
  have hdisj : Pairwise (Disjoint on fun o => Tfam x o ×ˢ ({uvec o} : Set (Fin 4 → Bool))) := by
    intro o o' hoo'
    rw [Function.onFun, Set.disjoint_left]
    rintro ⟨y, u⟩ ⟨-, hu⟩ ⟨-, hu'⟩
    simp only [mem_singleton_iff] at hu hu'
    exact hoo' (uvec_injective (hu.symm.trans hu'))
  have hmeas : ∀ o, MeasurableSet (Tfam x o ×ˢ ({uvec o} : Set (Fin 4 → Bool))) :=
    fun o => (measurableSet_Tfam x o).prod (measurableSet_singleton _)
  have hval : ∀ o, ((iid 4 μ).prod (Measure.pi fun _ : Fin 4 => bern t)).real
      (Tfam x o ×ˢ {uvec o}) = (iid 4 μ).real (Tfam x o) *
        o.elim ((1 - t) ^ 4) fun _ => t * (1 - t) ^ 3 := by
    intro o
    rw [← pi_bern_uvec ht0 ht1 o]
    simp only [Measure.real]
    rw [Measure.prod_prod, ENNReal.toReal_mul]
  have hsum : ((iid 4 μ).prod (Measure.pi fun _ : Fin 4 => bern t)).real
      (⋃ o, Tfam x o ×ˢ {uvec o}) = (1 - t) ^ 4 * P μ + 4 * t * (1 - t) ^ 3 * deg μ x := by
    rw [measureReal_iUnion_fintype hdisj hmeas, Fintype.sum_option, hval none]
    have hs : ∀ i : Fin 4, ((iid 4 μ).prod (Measure.pi fun _ : Fin 4 => bern t)).real
        (Tfam x (some i) ×ˢ {uvec (some i)}) = (iid 4 μ).real (Tset i x) * (t * (1 - t) ^ 3) :=
      fun i => hval (some i)
    simp only [hs]
    rw [← Finset.sum_mul]
    simp only [Tfam, Option.elim]
    unfold deg P
    ring
  calc (1 - t) ^ 4 * P μ + 4 * t * (1 - t) ^ 3 * deg μ x
      = ((iid 4 μ).prod (Measure.pi fun _ : Fin 4 => bern t)).real
          (⋃ o, Tfam x o ×ˢ {uvec o}) := hsum.symm
    _ ≤ _ := measureReal_mono hsub
    _ ≤ C := by rw [← hPeq]; exact hPle

/-- Lemma 4.2: a nearly optimal law has degree at most `P(μ) + 8 √ε` everywhere. -/
theorem deg_le {μ : Measure ℝ} (hμ : IsLaw μ) {ε : ℝ} (hε0 : 0 < ε) (hε : ε ≤ 1 / 36)
    (hP : C - ε ≤ P μ) {x : ℝ} (hx : 0 ≤ x) : deg μ x ≤ P μ + 8 * Real.sqrt ε := by
  have := hμ.prob
  obtain ⟨t, htdef⟩ : ∃ t, t = Real.sqrt ε := ⟨_, rfl⟩
  have ht0 : 0 < t := by rw [htdef]; exact Real.sqrt_pos.2 hε0
  have htsq : t ^ 2 = ε := by rw [htdef]; exact Real.sq_sqrt hε0.le
  have ht6 : t ≤ 1 / 6 := by
    by_contra h
    have h' : 1 / 6 < t := not_le.mp h
    nlinarith
  have h := mix_lower hμ hx ht0.le (by linarith : t ≤ 1)
  have hP0 := P_nonneg μ
  have hP1 := P_le_one μ
  have hd0 := deg_nonneg μ x
  rw [← htdef]
  -- 4 t (1-3t) d ≤ 4 t (1-t)^3 d ≤ C - (1-t)^4 P ≤ 4 t P + t^2
  have h1 : (1 - t) ^ 3 ≥ 1 - 3 * t := by nlinarith [sq_nonneg t, mul_nonneg (sq_nonneg t) ht0.le]
  have h2 : 1 - (1 - t) ^ 4 ≤ 4 * t := by nlinarith [sq_nonneg t, sq_nonneg (t * t), sq_nonneg (1 - t), mul_nonneg ht0.le (sq_nonneg t)]
  have h3 : 4 * t * (1 - 3 * t) * deg μ x ≤ 4 * t * P μ + t ^ 2 := by
    have ha : 4 * t * (1 - 3 * t) * deg μ x ≤ 4 * t * (1 - t) ^ 3 * deg μ x := by
      have : 0 ≤ 4 * t * deg μ x := by positivity
      nlinarith
    have hb : (1 - (1 - t) ^ 4) * P μ ≤ 4 * t * P μ := mul_le_mul_of_nonneg_right h2 hP0
    nlinarith
  have h4 : (1 - 3 * t) * deg μ x ≤ P μ + t / 4 := by
    have : 4 * t * ((1 - 3 * t) * deg μ x) ≤ 4 * t * (P μ + t / 4) := by nlinarith
    exact le_of_mul_le_mul_left this (by positivity)
  by_contra hcon
  have hcon' : P μ + 8 * t < deg μ x := not_le.mp hcon
  have h5 : (1 - 3 * t) * (P μ + 8 * t) ≤ (1 - 3 * t) * deg μ x :=
    mul_le_mul_of_nonneg_left hcon'.le (by linarith)
  nlinarith

/-! ### The mean of the degree is `P(μ)` -/

theorem measurable_measure_Tset (μ : Measure ℝ) [IsProbabilityMeasure μ] (i : Fin 4) :
    Measurable fun x => (iid 4 μ) (Tset i x) :=
  measurable_measure_prodMk_left (ν := iid 4 μ)
    ((measurePreserving_update μ i).measurable measurableSet_S4)

theorem lintegral_Tset (μ : Measure ℝ) [IsProbabilityMeasure μ] (i : Fin 4) :
    ∫⁻ x, (iid 4 μ) (Tset i x) ∂μ = (iid 4 μ) S4 := by
  have hmp := measurePreserving_update μ i
  rw [← hmp.measure_preimage measurableSet_S4.nullMeasurableSet,
    Measure.prod_apply (hmp.measurable measurableSet_S4)]
  rfl

theorem measurable_real_Tset (μ : Measure ℝ) [IsProbabilityMeasure μ] (i : Fin 4) :
    Measurable fun x => (iid 4 μ).real (Tset i x) :=
  (measurable_measure_Tset μ i).ennreal_toReal

theorem integrable_real_Tset (μ : Measure ℝ) [IsProbabilityMeasure μ] (i : Fin 4) :
    Integrable (fun x => (iid 4 μ).real (Tset i x)) μ := by
  refine Integrable.mono' (integrable_const (1 : ℝ))
    (measurable_real_Tset μ i).aestronglyMeasurable (ae_of_all _ fun x => ?_)
  rw [Real.norm_of_nonneg measureReal_nonneg]
  exact measureReal_le_one

theorem measurable_deg (μ : Measure ℝ) [IsProbabilityMeasure μ] : Measurable (deg μ) := by
  unfold deg
  exact (Finset.measurable_sum _ fun i _ => measurable_real_Tset μ i).const_mul _

theorem integral_deg (μ : Measure ℝ) [IsProbabilityMeasure μ] : ∫ x, deg μ x ∂μ = P μ := by
  unfold deg
  rw [integral_const_mul, integral_finsetSum _ fun i _ => integrable_real_Tset μ i]
  have h : ∀ i : Fin 4, ∫ x, (iid 4 μ).real (Tset i x) ∂μ = P μ := by
    intro i
    simp only [Measure.real]
    rw [integral_toReal (measurable_measure_Tset μ i).aemeasurable
      (ae_of_all _ fun x => measure_lt_top _ _), lintegral_Tset]
    rfl
  simp only [h, Finset.sum_const, Finset.card_univ, Fintype.card_fin]
  simp

end BeatAvg


==> anc/lean/BeatAvg/Expect.lean <==
import BeatAvg.Sample
import BeatAvg.Sublaw
import BeatAvg.Substitution

/-!
# Expectations of the terms of the eight-point functional
-/

open MeasureTheory Set Function

namespace BeatAvg

variable {nΦ : ℕ} {Θ : Type} {D : CertData nΦ Θ} {B : ℝ}

/-! ### Objective term -/

theorem bm_objT : BM objT :=
  (BM.ind measurableSet_S4).comp (measurable_split e44).fst

theorem integral_objT (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    ∫ ω, objT ω ∂(iid 8 μ) = P μ := by
  have hmp := measurePreserving_comp_injective (ι := Fin 8) μ (e44 ∘ Sum.inl)
    (e44_injective.comp Sum.inl_injective)
  have h : ∀ ω : Fin 8 → ℝ, objT ω = ind S4 (ω ∘ (e44 ∘ Sum.inl)) := fun ω => rfl
  simp only [h]
  rw [integral_comp_mp hmp (measurable_ind measurableSet_S4), integral_ind _ measurableSet_S4]
  rfl

/-! ### Square term -/

/-- The set of (roots, triple) with flag `i`. -/
def Fi (D : CertData nΦ Θ) (i : Fin nΦ) : Set ((Fin 2 → ℝ) × (Fin 3 → ℝ)) := {q | D.flag q = i}

theorem measurableSet_Fi (hD : D.Valid B) (i : Fin nΦ) : MeasurableSet (Fi D i) :=
  hD.flag_meas (measurableSet_singleton i)

theorem ind_Fi (D : CertData nΦ Θ) (i : Fin nΦ) (q : (Fin 2 → ℝ) × (Fin 3 → ℝ)) :
    ind (Fi D i) q = if D.flag q = i then 1 else 0 := by
  by_cases h : D.flag q = i
  · rw [ind_of_mem (show q ∈ Fi D i from h), if_pos h]
  · rw [ind_of_notMem (show q ∉ Fi D i from h), if_neg h]

theorem sqK_eq (D : CertData nΦ Θ) (p : (Fin 2 → ℝ) × ((Fin 3 → ℝ) × (Fin 3 → ℝ))) :
    sqK D p = ∑ i, ∑ j, ind (Fi D i) (p.1, p.2.1) * D.Q i j * ind (Fi D j) (p.1, p.2.2) := by
  simp only [ind_Fi, sqK]
  simp [Finset.sum_ite_eq, ite_mul, mul_ite]

theorem bm_sqK (hD : D.Valid B) : BM (sqK D) := by
  have h : sqK D = fun p => ∑ i, ∑ j,
      ind (Fi D i) (p.1, p.2.1) * D.Q i j * ind (Fi D j) (p.1, p.2.2) := funext (sqK_eq D)
  rw [h]
  refine BM.sum _ fun i _ => BM.sum _ fun j _ => ?_
  have h1 : BM fun p : (Fin 2 → ℝ) × ((Fin 3 → ℝ) × (Fin 3 → ℝ)) => ind (Fi D i) (p.1, p.2.1) :=
    (BM.ind (measurableSet_Fi hD i)).comp (by fun_prop)
  have h2 : BM fun p : (Fin 2 → ℝ) × ((Fin 3 → ℝ) × (Fin 3 → ℝ)) => ind (Fi D j) (p.1, p.2.2) :=
    (BM.ind (measurableSet_Fi hD j)).comp (by fun_prop)
  exact (h1.mul (BM.const _)).mul h2

theorem integral_sq_nonneg (hD : D.Valid B) (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, sqK D (split3 e233 ω) ∂(iid 8 μ) := by
  have hmp := measurePreserving_split3 μ e233 e233_injective
  rw [integral_comp_mp hmp (bm_sqK hD).meas, integral_prod _ ((bm_sqK hD).integrable _)]
  refine integral_nonneg fun r => ?_
  show 0 ≤ ∫ q, sqK D (r, q) ∂((iid 3 μ).prod (iid 3 μ))
  simp only [sqK_eq]
  have hint : ∀ i j, Integrable (fun q : (Fin 3 → ℝ) × (Fin 3 → ℝ) =>
      ind (Fi D i) (r, q.1) * D.Q i j * ind (Fi D j) (r, q.2)) ((iid 3 μ).prod (iid 3 μ)) := by
    intro i j
    have h1 : BM fun q : (Fin 3 → ℝ) × (Fin 3 → ℝ) => ind (Fi D i) (r, q.1) :=
      (BM.ind (measurableSet_Fi hD i)).comp (by fun_prop)
    have h2 : BM fun q : (Fin 3 → ℝ) × (Fin 3 → ℝ) => ind (Fi D j) (r, q.2) :=
      (BM.ind (measurableSet_Fi hD j)).comp (by fun_prop)
    exact ((h1.mul (BM.const _)).mul h2).integrable _
  rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hint i j]
  have hterm : ∀ i j, ∫ q, ind (Fi D i) (r, q.1) * D.Q i j * ind (Fi D j) (r, q.2)
      ∂((iid 3 μ).prod (iid 3 μ)) = (∫ t, ind (Fi D i) (r, t) ∂(iid 3 μ)) * D.Q i j *
        (∫ t, ind (Fi D j) (r, t) ∂(iid 3 μ)) := by
    intro i j
    rw [integral_prod_mul (fun t => ind (Fi D i) (r, t) * D.Q i j) (fun t => ind (Fi D j) (r, t)),
      integral_mul_const]
  have hsum : ∀ i, ∫ q, ∑ j, ind (Fi D i) (r, q.1) * D.Q i j * ind (Fi D j) (r, q.2)
      ∂((iid 3 μ).prod (iid 3 μ)) = ∑ j, (∫ t, ind (Fi D i) (r, t) ∂(iid 3 μ)) * D.Q i j *
        (∫ t, ind (Fi D j) (r, t) ∂(iid 3 μ)) := by
    intro i
    rw [integral_finsetSum _ fun j _ => hint i j]
    exact Finset.sum_congr rfl fun j _ => hterm i j
  simp only [hsum]
  exact hD.Q_psd fun i => ∫ t, ind (Fi D i) (r, t) ∂(iid 3 μ)

/-! ### Threshold terms -/

theorem measurableSet_A1 (hD : D.Valid B) (θ : Θ) : MeasurableSet (A1 D θ) := by
  have : A1 D θ = ⋂ i, {p : (Fin 4 → ℝ) × (Fin 4 → ℝ) | p.2 i < D.τ θ p.1} := by
    ext p; simp [A1]
  rw [this]
  exact MeasurableSet.iInter fun i =>
    measurableSet_lt (by fun_prop) ((hD.τ_meas θ).comp measurable_fst)

theorem measurableSet_A2 (hD : D.Valid B) (θ : Θ) : MeasurableSet (A2 D θ) :=
  (measurable_snd measurableSet_S4).inter (measurableSet_A1 hD θ)

theorem measurableSet_A3 (hD : D.Valid B) (θ : Θ) : MeasurableSet (A3 D θ) :=
  (measurable_snd measurableSet_S4).inter
    (measurableSet_lt (by fun_prop) ((hD.τ_meas θ).comp measurable_fst))

theorem bm_u1 (hD : D.Valid B) (θ : Θ) :
    BM fun p : (Fin 4 → ℝ) × (Fin 4 → ℝ) => D.u1 θ p.1 :=
  (BM.of_nonneg_le (hD.u1_meas θ) (hD.u1_nonneg θ) (hD.u1_le θ)).comp measurable_fst

theorem bm_u2 (hD : D.Valid B) (θ : Θ) :
    BM fun p : (Fin 4 → ℝ) × (Fin 4 → ℝ) => D.u2 θ p.1 :=
  (BM.of_nonneg_le (hD.u2_meas θ) (hD.u2_nonneg θ) (hD.u2_le θ)).comp measurable_fst

theorem bm_thr1K (hD : D.Valid B) (θ : Θ) (x : ℝ) : BM (thr1K D θ x) :=
  (bm_u1 hD θ).mul (((BM.ind (measurableSet_A1 hD θ)).const_mul x).sub
    (BM.ind (measurableSet_A2 hD θ)))

theorem bm_thr2K (hD : D.Valid B) (θ : Θ) : BM (thr2K D θ) :=
  (bm_u2 hD θ).mul ((BM.ind (measurableSet_A3 hD θ)).sub
    ((BM.ind (measurableSet_A1 hD θ)).const_mul D.clo))

/-- Integrating an indicator over the second variable. -/
theorem integral_ind_slice {α β : Type*} [MeasurableSpace α] [MeasurableSpace β] (ν : Measure β)
    {s : Set (α × β)} (hs : MeasurableSet s) (a : α) :
    ∫ b, ind s (a, b) ∂ν = ν.real (Prod.mk a ⁻¹' s) := by
  have : (fun b => ind s (a, b)) = ind (Prod.mk a ⁻¹' s) := by
    funext b
    by_cases h : (a, b) ∈ s
    · rw [ind_of_mem h, ind_of_mem (show b ∈ Prod.mk a ⁻¹' s from h)]
    · rw [ind_of_notMem h, ind_of_notMem (show b ∉ Prod.mk a ⁻¹' s from h)]
  rw [this, integral_ind _ (measurable_prodMk_left hs)]

theorem real_box (μ : Measure ℝ) [IsProbabilityMeasure μ] (b : ℝ) :
    (iid 4 μ).real {f | ∀ i, f i < b} = (μ.real (Iio b)) ^ 4 := by
  have hbox : {x : Fin 4 → ℝ | ∀ i, x i < b} = univ.pi (fun _ => Iio b) := by
    ext x; simp
  simp only [Measure.real, iid]
  rw [hbox, Measure.pi_pi]
  simp [ENNReal.toReal_pow, Finset.prod_const]

theorem inner_thr1 (hD : D.Valid B) (μ : Measure ℝ) [IsProbabilityMeasure μ] (θ : Θ) (x : ℝ)
    (ρ : Fin 4 → ℝ) :
    ∫ f, thr1K D θ x (ρ, f) ∂(iid 4 μ) = D.u1 θ ρ *
      (x * (μ.real (Iio (D.τ θ ρ))) ^ 4 - (iid 4 μ).real (S4 ∩ {f | ∀ i, f i < D.τ θ ρ})) := by
  have h1 : Integrable (fun f => x * ind (A1 D θ) (ρ, f)) (iid 4 μ) :=
    (((BM.ind (measurableSet_A1 hD θ)).const_mul x).comp measurable_prodMk_left).integrable _
  have h2 : Integrable (fun f => ind (A2 D θ) (ρ, f)) (iid 4 μ) :=
    ((BM.ind (measurableSet_A2 hD θ)).comp measurable_prodMk_left).integrable _
  simp only [thr1K]
  rw [integral_const_mul, integral_sub h1 h2, integral_const_mul,
    integral_ind_slice _ (measurableSet_A1 hD θ), integral_ind_slice _ (measurableSet_A2 hD θ)]
  have e1 : Prod.mk ρ ⁻¹' A1 D θ = {f | ∀ i, f i < D.τ θ ρ} := rfl
  have e2 : Prod.mk ρ ⁻¹' A2 D θ = S4 ∩ {f | ∀ i, f i < D.τ θ ρ} := rfl
  rw [e1, e2, real_box]

theorem inner_thr2 (hD : D.Valid B) (μ : Measure ℝ) [IsProbabilityMeasure μ] (θ : Θ)
    (ρ : Fin 4 → ℝ) :
    ∫ f, thr2K D θ (ρ, f) ∂(iid 4 μ) = D.u2 θ ρ *
      ((iid 4 μ).real (S4 ∩ {f | f 3 < D.τ θ ρ}) - D.clo * (μ.real (Iio (D.τ θ ρ))) ^ 4) := by
  have h1 : Integrable (fun f => ind (A3 D θ) (ρ, f)) (iid 4 μ) :=
    ((BM.ind (measurableSet_A3 hD θ)).comp measurable_prodMk_left).integrable _
  have h2 : Integrable (fun f => D.clo * ind (A1 D θ) (ρ, f)) (iid 4 μ) :=
    (((BM.ind (measurableSet_A1 hD θ)).const_mul D.clo).comp measurable_prodMk_left).integrable _
  simp only [thr2K]
  rw [integral_const_mul, integral_sub h1 h2, integral_const_mul,
    integral_ind_slice _ (measurableSet_A1 hD θ), integral_ind_slice _ (measurableSet_A3 hD θ)]
  have e1 : Prod.mk ρ ⁻¹' A1 D θ = {f | ∀ i, f i < D.τ θ ρ} := rfl
  have e3 : Prod.mk ρ ⁻¹' A3 D θ = S4 ∩ {f | f 3 < D.τ θ ρ} := rfl
  rw [e1, e3, real_box]

theorem integral_thr1_nonneg (hD : D.Valid B) {μ : Measure ℝ} (hμ : IsLaw μ) (θ : Θ) :
    0 ≤ ∫ ω, thr1K D θ C (split e44 ω) ∂(iid 8 μ) := by
  have := hμ.prob
  have hmp := measurePreserving_split μ e44 e44_injective
  rw [integral_comp_mp hmp (bm_thr1K hD θ C).meas, integral_prod _ ((bm_thr1K hD θ C).integrable _)]
  refine integral_nonneg fun ρ => ?_
  show 0 ≤ ∫ f, thr1K D θ C (ρ, f) ∂(iid 4 μ)
  rw [inner_thr1 hD]
  exact mul_nonneg (hD.u1_nonneg θ ρ) (sub_nonneg.2 (sublaw hμ _))

theorem integral_thr2_ge (hD : D.Valid B) {μ : Measure ℝ} (hμ : IsLaw μ) (θ : Θ) {ε : ℝ}
    (hε : 0 ≤ ε) (hP : C - ε ≤ P μ) (hclo : D.clo ≤ C) :
    -(2 * ε * B) ≤ ∫ ω, thr2K D θ (split e44 ω) ∂(iid 8 μ) := by
  have := hμ.prob
  have hmp := measurePreserving_split μ e44 e44_injective
  rw [integral_comp_mp hmp (bm_thr2K hD θ).meas, integral_prod _ ((bm_thr2K hD θ).integrable _)]
  have hint : Integrable (fun ρ => ∫ f, thr2K D θ (ρ, f) ∂(iid 4 μ)) (iid 4 μ) :=
    ((bm_thr2K hD θ).integrable ((iid 4 μ).prod (iid 4 μ))).integral_prod_left
  have hconst : ∫ _ρ : Fin 4 → ℝ, -(2 * ε * B) ∂(iid 4 μ) = -(2 * ε * B) := by simp
  rw [← hconst]
  refine integral_mono (integrable_const _) hint fun ρ => ?_
  show -(2 * ε * B) ≤ ∫ f, thr2K D θ (ρ, f) ∂(iid 4 μ)
  rw [inner_thr2 hD]
  have hsub := substitution hμ (D.τ θ ρ)
  have hF0 : 0 ≤ (μ.real (Iio (D.τ θ ρ))) ^ 4 := by positivity
  have hF1 : (μ.real (Iio (D.τ θ ρ))) ^ 4 ≤ 1 := pow_le_one₀ measureReal_nonneg measureReal_le_one
  have hu0 := hD.u2_nonneg θ ρ
  have hu1 := hD.u2_le θ ρ
  have hPC := P_le_C hμ
  -- the bracket is at least `-2 ε`
  have hbr : -(2 * ε) ≤ (iid 4 μ).real (S4 ∩ {f | f 3 < D.τ θ ρ})
      - D.clo * (μ.real (Iio (D.τ θ ρ))) ^ 4 := by
    have h1 : -ε ≤ (μ.real (Iio (D.τ θ ρ))) ^ 4 * (P μ - D.clo) := by
      by_cases hs : 0 ≤ P μ - D.clo
      · have := mul_nonneg hF0 hs
        linarith
      · have hs' : P μ - D.clo ≤ 0 := (not_le.mp hs).le
        have : (P μ - D.clo) ≤ (μ.real (Iio (D.τ θ ρ))) ^ 4 * (P μ - D.clo) := by nlinarith
        linarith
    nlinarith
  have hB0 : 0 ≤ B := (hD.u2_nonneg θ ρ).trans (hD.u2_le θ ρ)
  by_cases hs : 0 ≤ (iid 4 μ).real (S4 ∩ {f | f 3 < D.τ θ ρ})
      - D.clo * (μ.real (Iio (D.τ θ ρ))) ^ 4
  · have := mul_nonneg hu0 hs
    nlinarith
  · have hs' := (not_le.mp hs).le
    nlinarith

end BeatAvg


==> anc/lean/BeatAvg/ExpectDeg.lean <==
import BeatAvg.Expect

/-!
# Expectations of the degree terms, and the lower bound on the mean of the functional
-/

open MeasureTheory Set Function

namespace BeatAvg

variable {nΦ : ℕ} {Θ : Type} {D : CertData nΦ Θ} {B : ℝ}

theorem measurable_insertNth_comp {α : Type*} [MeasurableSpace α] (i : Fin 4) {fx : α → ℝ}
    {fw : α → Fin 3 → ℝ} (hx : Measurable fx) (hw : Measurable fw) :
    Measurable fun a => (Fin.insertNth i (fx a) (fw a) : Fin 4 → ℝ) := by
  refine Measurable.of_eval fun j => ?_
  refine Fin.succAboveCases i ?_ (fun k => ?_) j
  · simpa using hx
  · have : Measurable fun a => fw a k := (measurable_pi_apply k).comp hw
    simpa using this

theorem measurable_insertNth_right (i : Fin 4) (x : ℝ) :
    Measurable fun w : Fin 3 → ℝ => (Fin.insertNth i x w : Fin 4 → ℝ) :=
  measurable_insertNth_comp i measurable_const measurable_id

theorem integral_ind_comp {α β : Type*} [MeasurableSpace α] [MeasurableSpace β] (ν : Measure α)
    {g : α → β} (hg : Measurable g) {s : Set β} (hs : MeasurableSet s) :
    ∫ a, ind s (g a) ∂ν = ν.real (g ⁻¹' s) := by
  have : (fun a => ind s (g a)) = ind (g ⁻¹' s) := by
    funext a
    by_cases h : g a ∈ s
    · rw [ind_of_mem h, ind_of_mem (show a ∈ g ⁻¹' s from h)]
    · rw [ind_of_notMem h, ind_of_notMem (show a ∉ g ⁻¹' s from h)]
  rw [this, integral_ind _ (hg hs)]

theorem real_insertNth (μ : Measure ℝ) [IsProbabilityMeasure μ] (i : Fin 4) (x : ℝ) :
    (iid 3 μ).real ((fun w : Fin 3 → ℝ => (Fin.insertNth i x w : Fin 4 → ℝ)) ⁻¹' S4)
      = (iid 4 μ).real (Tset i x) := by
  have hmp := measurePreserving_comp_injective (ι := Fin 4) μ (Fin.succAbove i)
    Fin.succAbove_right_injective
  have hm : MeasurableSet ((fun w : Fin 3 → ℝ => (Fin.insertNth i x w : Fin 4 → ℝ)) ⁻¹' S4) :=
    (measurable_insertNth_comp i measurable_const measurable_id) measurableSet_S4
  have hset : (fun y : Fin 4 → ℝ => y ∘ Fin.succAbove i) ⁻¹'
      ((fun w : Fin 3 → ℝ => (Fin.insertNth i x w : Fin 4 → ℝ)) ⁻¹' S4) = Tset i x := by
    ext y
    simp only [mem_preimage, Tset, mem_ofPred_eq]
    have : (Fin.insertNth i x (y ∘ Fin.succAbove i) : Fin 4 → ℝ) = Function.update y i x := by
      funext j
      refine Fin.succAboveCases i ?_ (fun k => ?_) j
      · simp
      · simp [Fin.succAbove_ne]
    rw [this]
  simp only [Measure.real]
  rw [← hset, hmp.measure_preimage hm.nullMeasurableSet]

theorem bm_s4 : BM fun p : (Fin 1 → ℝ) × ((Fin 4 → ℝ) × (Fin 3 → ℝ)) => s4 (p.1 0) p.2.2 := by
  show BM fun p : (Fin 1 → ℝ) × ((Fin 4 → ℝ) × (Fin 3 → ℝ)) =>
    ∑ i : Fin 4, ind S4 (Fin.insertNth i (p.1 0) p.2.2)
  exact BM.sum _ fun i _ => (BM.ind measurableSet_S4).comp
    (measurable_insertNth_comp i (by fun_prop) (by fun_prop))

theorem bm_s4_slice (x : ℝ) : BM fun w : Fin 3 → ℝ => s4 x w := by
  show BM fun w : Fin 3 → ℝ => ∑ i : Fin 4, ind S4 (Fin.insertNth i x w)
  exact BM.sum _ fun i _ => (BM.ind measurableSet_S4).comp
    (measurable_insertNth_comp i measurable_const measurable_id)

theorem integral_s4 (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) :
    ∫ w, s4 x w ∂(iid 3 μ) = 4 * deg μ x := by
  unfold s4
  have hint : ∀ i ∈ (Finset.univ : Finset (Fin 4)),
      Integrable (fun w : Fin 3 → ℝ => ind S4 (Fin.insertNth i x w)) (iid 3 μ) := fun i _ =>
    ((BM.ind measurableSet_S4).comp
      (measurable_insertNth_comp i measurable_const measurable_id)).integrable _
  rw [integral_finsetSum _ hint]
  have h : ∀ i : Fin 4, ∫ w : Fin 3 → ℝ, ind S4 (Fin.insertNth i x w) ∂(iid 3 μ)
      = (iid 4 μ).real (Tset i x) := by
    intro i
    rw [integral_ind_comp _ (measurable_insertNth_right i x) measurableSet_S4, real_insertNth]
  simp only [h]
  unfold deg
  ring

theorem bm_alo (hD : D.Valid B) :
    BM fun p : (Fin 1 → ℝ) × ((Fin 4 → ℝ) × (Fin 3 → ℝ)) => D.alo (p.1 0, p.2.1) :=
  (BM.of_nonneg_le hD.alo_meas hD.alo_nonneg hD.alo_le).comp (by fun_prop)

theorem bm_ahi (hD : D.Valid B) :
    BM fun p : (Fin 1 → ℝ) × ((Fin 4 → ℝ) × (Fin 3 → ℝ)) => D.ahi (p.1 0, p.2.1) :=
  (BM.of_nonneg_le hD.ahi_meas hD.ahi_nonneg hD.ahi_le).comp (by fun_prop)

theorem bm_degLoK (hD : D.Valid B) : BM (degLoK D) :=
  (bm_alo hD).mul ((bm_s4.div_const 4).sub (BM.const D.clo))

theorem bm_degHiK (hD : D.Valid B) (x : ℝ) : BM (degHiK D x) :=
  (bm_ahi hD).mul ((BM.const x).sub (bm_s4.div_const 4))

theorem integral_s4_div (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) :
    ∫ w, s4 x w / 4 ∂(iid 3 μ) = deg μ x := by
  rw [integral_div, integral_s4]
  ring

theorem inner_degLo (D : CertData nΦ Θ) (μ : Measure ℝ) [IsProbabilityMeasure μ] (z : Fin 1 → ℝ) :
    ∫ q, degLoK D (z, q) ∂((iid 4 μ).prod (iid 3 μ))
      = (∫ s, D.alo (z 0, s) ∂(iid 4 μ)) * (deg μ (z 0) - D.clo) := by
  simp only [degLoK]
  rw [integral_prod_mul (fun s => D.alo (z 0, s)) (fun w => s4 (z 0) w / 4 - D.clo),
    integral_sub (((bm_s4_slice (z 0)).div_const 4).integrable _) (integrable_const _),
    integral_s4_div]
  simp

theorem inner_degHi (D : CertData nΦ Θ) (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ)
    (z : Fin 1 → ℝ) :
    ∫ q, degHiK D x (z, q) ∂((iid 4 μ).prod (iid 3 μ))
      = (∫ s, D.ahi (z 0, s) ∂(iid 4 μ)) * (x - deg μ (z 0)) := by
  simp only [degHiK]
  rw [integral_prod_mul (fun s => D.ahi (z 0, s)) (fun w => x - s4 (z 0) w / 4),
    integral_sub (integrable_const _) (((bm_s4_slice (z 0)).div_const 4).integrable _),
    integral_s4_div]
  simp

theorem palo_bounds (hD : D.Valid B) (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) :
    0 ≤ ∫ s, D.alo (x, s) ∂(iid 4 μ) ∧ ∫ s, D.alo (x, s) ∂(iid 4 μ) ≤ B := by
  have hbm : BM fun s : Fin 4 → ℝ => D.alo (x, s) :=
    (BM.of_nonneg_le hD.alo_meas hD.alo_nonneg hD.alo_le).comp measurable_prodMk_left
  refine ⟨integral_nonneg fun s => hD.alo_nonneg _, ?_⟩
  have h := integral_mono (hbm.integrable (iid 4 μ)) (integrable_const B) fun s => hD.alo_le (x, s)
  simpa using h

theorem pahi_bounds (hD : D.Valid B) (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) :
    0 ≤ ∫ s, D.ahi (x, s) ∂(iid 4 μ) ∧ ∫ s, D.ahi (x, s) ∂(iid 4 μ) ≤ B := by
  have hbm : BM fun s : Fin 4 → ℝ => D.ahi (x, s) :=
    (BM.of_nonneg_le hD.ahi_meas hD.ahi_nonneg hD.ahi_le).comp measurable_prodMk_left
  refine ⟨integral_nonneg fun s => hD.ahi_nonneg _, ?_⟩
  have h := integral_mono (hbm.integrable (iid 4 μ)) (integrable_const B) fun s => hD.ahi_le (x, s)
  simpa using h

theorem bm_deg (μ : Measure ℝ) [IsProbabilityMeasure μ] : BM (deg μ) :=
  BM.of_nonneg_le (measurable_deg μ) (deg_nonneg μ) (deg_le_one μ)

/-- Corollary 4.3, lower part. -/
theorem integral_degLo_ge (hD : D.Valid B) {μ : Measure ℝ} (hμ : IsLaw μ) {e : ℝ}
    (hdeg : ∀ x, 0 ≤ x → deg μ x ≤ P μ + e) (hclo : D.clo ≤ P μ + e) :
    -(B * e) ≤ ∫ ω, degLoK D (split3 e143 ω) ∂(iid 8 μ) := by
  have := hμ.prob
  have hmp := measurePreserving_split3 μ e143 e143_injective
  rw [integral_comp_mp hmp (bm_degLoK hD).meas, integral_prod _ ((bm_degLoK hD).integrable _)]
  have hint : Integrable (fun z => ∫ q, degLoK D (z, q) ∂((iid 4 μ).prod (iid 3 μ))) (iid 1 μ) :=
    ((bm_degLoK hD).integrable ((iid 1 μ).prod ((iid 4 μ).prod (iid 3 μ)))).integral_prod_left
  have hjbm : BM fun x => B * (deg μ x - P μ - e) :=
    (((bm_deg μ).sub (BM.const _)).sub (BM.const _)).const_mul B
  have hJ : ∫ z : Fin 1 → ℝ, B * (deg μ (z 0) - P μ - e) ∂(iid 1 μ) = -(B * e) := by
    have hev := measurePreserving_eval (fun _ : Fin 1 => μ) 0
    have h1 := integral_comp_mp hev hjbm.meas
    have h2 : ∫ x, B * (deg μ x - P μ - e) ∂μ = -(B * e) := by
      rw [integral_const_mul, integral_sub (((bm_deg μ).sub (BM.const _)).integrable _)
        (integrable_const _), integral_sub ((bm_deg μ).integrable _) (integrable_const _),
        integral_deg]
      simp
    rw [← h2, ← h1]
  rw [← hJ]
  refine integral_mono_ae ((hjbm.comp (measurable_pi_apply 0)).integrable _) hint ?_
  filter_upwards [iid_nonneg_ae (n := 1) hμ] with z hz
  show B * (deg μ (z 0) - P μ - e) ≤ ∫ q, degLoK D (z, q) ∂((iid 4 μ).prod (iid 3 μ))
  rw [inner_degLo D]
  obtain ⟨ha0, haB⟩ := palo_bounds hD μ (z 0)
  have hd := hdeg (z 0) (hz 0)
  nlinarith [mul_nonneg (sub_nonneg.2 haB) (sub_nonneg.2 hd), mul_nonneg ha0 (sub_nonneg.2 hclo)]

/-- Corollary 4.3, upper part. -/
theorem integral_degHi_ge (hD : D.Valid B) {μ : Measure ℝ} (hμ : IsLaw μ) {e x : ℝ} (he : 0 ≤ e)
    (hdeg : ∀ y, 0 ≤ y → deg μ y ≤ P μ + e) (hx : P μ ≤ x) :
    -(B * e) ≤ ∫ ω, degHiK D x (split3 e143 ω) ∂(iid 8 μ) := by
  have := hμ.prob
  have hmp := measurePreserving_split3 μ e143 e143_injective
  rw [integral_comp_mp hmp (bm_degHiK hD x).meas, integral_prod _ ((bm_degHiK hD x).integrable _)]
  have hint : Integrable (fun z => ∫ q, degHiK D x (z, q) ∂((iid 4 μ).prod (iid 3 μ)))
      (iid 1 μ) :=
    ((bm_degHiK hD x).integrable ((iid 1 μ).prod ((iid 4 μ).prod (iid 3 μ)))).integral_prod_left
  have hconst : ∫ _z : Fin 1 → ℝ, -(B * e) ∂(iid 1 μ) = -(B * e) := by simp
  rw [← hconst]
  refine integral_mono_ae (integrable_const _) hint ?_
  filter_upwards [iid_nonneg_ae (n := 1) hμ] with z hz
  show -(B * e) ≤ ∫ q, degHiK D x (z, q) ∂((iid 4 μ).prod (iid 3 μ))
  rw [inner_degHi D]
  obtain ⟨ha0, haB⟩ := pahi_bounds hD μ (z 0)
  have hd := hdeg (z 0) (hz 0)
  nlinarith [mul_nonneg ha0 (by linarith : 0 ≤ x - deg μ (z 0) + e), mul_nonneg (sub_nonneg.2 haB) he]

/-- The mean of the non-symmetrised functional at `x = C` under a nearly optimal law. -/
theorem integral_lam_ge [Fintype Θ] (hD : D.Valid B) {μ : Measure ℝ} (hμ : IsLaw μ) {ε : ℝ}
    (hε0 : 0 < ε) (hε : ε ≤ 1 / 36) (hP : C - ε ≤ P μ) (hclo : D.clo ≤ C) :
    C - ε - 2 * (B * (8 * Real.sqrt ε)) - (Fintype.card Θ : ℝ) * (2 * ε * B)
      ≤ ∫ ω, lam D C ω ∂(iid 8 μ) := by
  have := hμ.prob
  have hs0 : 0 ≤ Real.sqrt ε := Real.sqrt_nonneg ε
  have hsq : Real.sqrt ε ^ 2 = ε := Real.sq_sqrt hε0.le
  have hs6 : Real.sqrt ε ≤ 1 / 6 := by
    by_contra h
    have h' : 1 / 6 < Real.sqrt ε := not_le.mp h
    nlinarith
  have hεs : ε ≤ 8 * Real.sqrt ε := by nlinarith
  have hdeg : ∀ x, 0 ≤ x → deg μ x ≤ P μ + 8 * Real.sqrt ε :=
    fun x hx => deg_le hμ hε0 hε hP hx
  have hPC := P_le_C hμ
  -- integrability of the pieces
  have I1 : Integrable objT (iid 8 μ) := bm_objT.integrable _
  have I2 : Integrable (fun ω => sqK D (split3 e233 ω)) (iid 8 μ) :=
    ((bm_sqK hD).comp (measurePreserving_split3 μ e233 e233_injective).measurable).integrable _
  have I3 : Integrable (fun ω => degLoK D (split3 e143 ω)) (iid 8 μ) :=
    ((bm_degLoK hD).comp (measurePreserving_split3 μ e143 e143_injective).measurable).integrable _
  have I4 : Integrable (fun ω => degHiK D C (split3 e143 ω)) (iid 8 μ) :=
    ((bm_degHiK hD C).comp
      (measurePreserving_split3 μ e143 e143_injective).measurable).integrable _
  have I5 : ∀ θ, Integrable (fun ω => thr1K D θ C (split e44 ω)) (iid 8 μ) := fun θ =>
    ((bm_thr1K hD θ C).comp (measurable_split e44)).integrable _
  have I6 : ∀ θ, Integrable (fun ω => thr2K D θ (split e44 ω)) (iid 8 μ) := fun θ =>
    ((bm_thr2K hD θ).comp (measurable_split e44)).integrable _
  have I7 : Integrable (fun ω => ∑ θ, (thr1K D θ C (split e44 ω) + thr2K D θ (split e44 ω)))
      (iid 8 μ) := integrable_finsetSum _ fun θ _ => (I5 θ).add (I6 θ)
  have hsplit : ∫ ω, lam D C ω ∂(iid 8 μ) = ∫ ω, objT ω ∂(iid 8 μ)
      + ∫ ω, sqK D (split3 e233 ω) ∂(iid 8 μ) + ∫ ω, degLoK D (split3 e143 ω) ∂(iid 8 μ)
      + ∫ ω, degHiK D C (split3 e143 ω) ∂(iid 8 μ)
      + ∑ θ, (∫ ω, thr1K D θ C (split e44 ω) ∂(iid 8 μ)
        + ∫ ω, thr2K D θ (split e44 ω) ∂(iid 8 μ)) := by
    have J2 : Integrable (fun ω => objT ω + sqK D (split3 e233 ω)) (iid 8 μ) := I1.add I2
    have J3 : Integrable (fun ω => objT ω + sqK D (split3 e233 ω) + degLoK D (split3 e143 ω))
        (iid 8 μ) := J2.add I3
    have J4 : Integrable (fun ω => objT ω + sqK D (split3 e233 ω) + degLoK D (split3 e143 ω)
        + degHiK D C (split3 e143 ω)) (iid 8 μ) := J3.add I4
    have J5 : ∀ θ ∈ (Finset.univ : Finset Θ), Integrable
        (fun ω => thr1K D θ C (split e44 ω) + thr2K D θ (split e44 ω)) (iid 8 μ) :=
      fun θ _ => (I5 θ).add (I6 θ)
    simp only [lam]
    rw [integral_add J4 I7, integral_add J3 I4, integral_add J2 I3, integral_add I1 I2,
      integral_finsetSum _ J5]
    congr 1
    exact Finset.sum_congr rfl fun θ _ => integral_add (I5 θ) (I6 θ)
  have h1 := integral_objT μ
  have h2 := integral_sq_nonneg hD μ
  have h3 := integral_degLo_ge hD hμ hdeg (by linarith : D.clo ≤ P μ + 8 * Real.sqrt ε)
  have h4 := integral_degHi_ge hD hμ (by positivity : (0 : ℝ) ≤ 8 * Real.sqrt ε) hdeg hPC
  have h5 : -((Fintype.card Θ : ℝ) * (2 * ε * B)) ≤ ∑ θ, (∫ ω, thr1K D θ C (split e44 ω) ∂(iid 8 μ)
        + ∫ ω, thr2K D θ (split e44 ω) ∂(iid 8 μ)) := by
    have hterm : ∀ θ ∈ (Finset.univ : Finset Θ), -(2 * ε * B) ≤
        ∫ ω, thr1K D θ C (split e44 ω) ∂(iid 8 μ) + ∫ ω, thr2K D θ (split e44 ω) ∂(iid 8 μ) := by
      intro θ _
      have a := integral_thr1_nonneg hD hμ θ
      have b := integral_thr2_ge hD hμ θ hε0.le hP hclo
      linarith
    have := Finset.sum_le_sum hterm
    simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul] at this
    linarith
  rw [hsplit]
  linarith

end BeatAvg


==> anc/lean/BeatAvg/Five/Arrangements.lean <==
import BeatAvg.Five.Families
import BeatAvg.Five.FlagPermutation
import Fast.Five.Arrangements

namespace BeatAvg.Five
open Fast.Five Function Finset
set_option maxRecDepth 10000
set_option maxHeartbeats 0

theorem fn5_injective_lists {l l' : List (Fin 5)} (h : l.length = 5) (h' : l'.length = 5)
    (he : fn5 l = fn5 l') : l = l' := by
  apply List.ext_getElem (by rw [h,h'])
  intro i h1 h2
  have hh := congrFun he ⟨i, by omega⟩
  simpa [fn5, List.getD, h1, h2] using hh

theorem all5_nodup : all5.Nodup := by decide +kernel

theorem all5_good : ∀ l ∈ all5, l.length = 5 ∧ Injective (fn5 l) := by decide +kernel

theorem reps1_nodup : reps1.Nodup := by decide +kernel
theorem reps3_nodup : reps3.Nodup := by decide +kernel

theorem reps1_good : ∀ l ∈ reps1, l.length = 5 ∧ Injective (fn5 l) ∧
    Injective (fn5 l ∘ Fast.appendF (singletonFamily Data.block0).eR (singletonFamily Data.block0).eT) ∧
    Injective (fn5 l ∘ Fast.appendF (singletonFamily Data.block0).eR (singletonFamily Data.block0).eT') ∧
    StrictMono (fn5 l ∘ (singletonFamily Data.block0).eR) ∧
    StrictMono (fn5 l ∘ (singletonFamily Data.block0).eT) ∧
    StrictMono (fn5 l ∘ (singletonFamily Data.block0).eT') := by decide +kernel

theorem reps3_good : ∀ l ∈ reps3, l.length = 5 ∧ Injective (fn5 l) ∧
    Injective (fn5 l ∘ Fast.appendF (tripleFamily Data.block1).eR (tripleFamily Data.block1).eT) ∧
    Injective (fn5 l ∘ Fast.appendF (tripleFamily Data.block1).eR (tripleFamily Data.block1).eT') ∧
    StrictMono (fn5 l ∘ (tripleFamily Data.block1).eR) ∧
    StrictMono (fn5 l ∘ (tripleFamily Data.block1).eT) ∧
    StrictMono (fn5 l ∘ (tripleFamily Data.block1).eT') := by decide +kernel

theorem sum_perm_all5 (F : (Fin 5 → Fin 5) → ℝ) :
    (∑ π : Equiv.Perm (Fin 5), F π) = (all5.map fun l => F (fn5 l)).sum := by
  have hh := sum_perm_reps (emb0n 5) (emb0n 5) (emb0n 5)
    (fun i => i.elim0) (fun i => i.elim0) (fun i => i.elim0) F
    (fun π σ => by rw [ext_empty]) (fun π σ => by rw [ext_empty]) (fun π σ => by rw [ext_empty])
    fn5 all5 all5_nodup
    (fun l hl l' hl' he => fn5_injective_lists (all5_good l hl).1 (all5_good l' hl').1 he)
    (fun l hl => ⟨(all5_good l hl).2, (by intro i; exact i.elim0),
      (by intro i; exact i.elim0), (by intro i; exact i.elim0)⟩) (by decide +kernel)
  simpa using hh

theorem singleton_sum_perm (b : Block) {v : Fin 5 → ℝ} (hv : Monotone v) :
    (∑ π : Equiv.Perm (Fin 5), (singletonFamily b).term (v ∘ π)) =
      4 * (reps1.map fun l =>
        evalK (expandedEntry b
          (singletonFlag b (restrictConfig (configOf v) (fn5 l ∘ sel13)) % (b.flags.size+1))
          (singletonFlag b (restrictConfig (configOf v) (fn5 l ∘ sel13')) % (b.flags.size+1)))).sum := by
  have hh := (singletonFamily b).sum_perm (singleton_injective b) fn5 reps1 reps1_nodup
    (fun l hl l' hl' he => fn5_injective_lists (reps1_good l hl).1 (reps1_good l' hl').1 he)
    (fun l hl => (reps1_good l hl).2) (by decide +kernel) hv
  convert hh using 1
  congr 2
  apply List.map_congr_left
  intro l _
  congr 3
  all_goals apply congrArg (singletonFlag b)
  all_goals apply congrArg (restrictConfig (configOf v))
  all_goals funext i; fin_cases i <;> rfl

theorem triple_sum_perm (b : Block) {v : Fin 5 → ℝ} (hv : Monotone v) :
    (∑ π : Equiv.Perm (Fin 5), (tripleFamily b).term (v ∘ π)) =
      6 * (reps3.map fun l =>
        evalK (expandedEntry b
          (tripleFlag b (restrictConfig (configOf v) (fn5 l ∘ sel34)) % (b.flags.size+1))
          (tripleFlag b (restrictConfig (configOf v) (fn5 l ∘ sel34')) % (b.flags.size+1)))).sum := by
  have hh := (tripleFamily b).sum_perm (triple_injective b) fn5 reps3 reps3_nodup
    (fun l hl l' hl' he => fn5_injective_lists (reps3_good l hl).1 (reps3_good l' hl').1 he)
    (fun l hl => (reps3_good l hl).2) (by decide +kernel) hv
  convert hh using 1
  congr 2
  apply List.map_congr_left
  intro l _
  congr 3
  all_goals apply congrArg (tripleFlag b)
  all_goals apply congrArg (restrictConfig (configOf v))
  all_goals funext i; fin_cases i <;> rfl

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/BitSpecs.lean <==
import BeatAvg.Five.SamplePattern
import Fast.Five.PatternConfig

namespace BeatAvg.Five
open Fast.Five

theorem bit0_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 0 = decide (v 1 < 2*v 0) := by
  rw [hb 0 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit1_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 1 = decide (v 2 < 2*v 0) := by
  rw [hb 1 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit2_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 2 = decide (v 3 < 2*v 0) := by
  rw [hb 2 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit3_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 3 = decide (v 4 < 2*v 0) := by
  rw [hb 3 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit4_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 4 = decide (v 2 < 2*v 1) := by
  rw [hb 4 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit5_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 5 = decide (v 3 < 2*v 1) := by
  rw [hb 5 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit6_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 6 = decide (v 4 < 2*v 1) := by
  rw [hb 6 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit7_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 7 = decide (v 3 < 2*v 2) := by
  rw [hb 7 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit8_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 8 = decide (v 4 < 2*v 2) := by
  rw [hb 8 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit9_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 9 = decide (v 4 < 2*v 3) := by
  rw [hb 9 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit10_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 10 = decide (v 0+v 1+v 3 < 2*v 2) := by
  rw [hb 10 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit11_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 11 = decide (v 0+v 1+v 2 < 2*v 3) := by
  rw [hb 11 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit12_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 12 = decide (v 0+v 1+v 4 < 2*v 2) := by
  rw [hb 12 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit13_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 13 = decide (v 0+v 1+v 2 < 2*v 4) := by
  rw [hb 13 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit14_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 14 = decide (v 0+v 1+v 4 < 2*v 3) := by
  rw [hb 14 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit15_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 15 = decide (v 0+v 1+v 3 < 2*v 4) := by
  rw [hb 15 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit16_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 16 = decide (v 0+v 2+v 4 < 2*v 3) := by
  rw [hb 16 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit17_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 17 = decide (v 0+v 2+v 3 < 2*v 4) := by
  rw [hb 17 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit18_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 18 = decide (v 1+v 2+v 4 < 2*v 3) := by
  rw [hb 18 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit19_spec {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 19 = decide (v 1+v 2+v 3 < 2*v 4) := by
  rw [hb 19 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/ColorFacts.lean <==
import BeatAvg.Five.Functional
import BeatAvg.Five.PatternConfig

namespace BeatAvg.Five
open Fast.Five

theorem half_below_iff {v : Fin 5 → ℝ} (hv : Generic v) {i j : Fin 5} (hij : i ≠ j) :
    ((configOf v).additive.lt i j && !(configOf v).close i j) = true ↔ v i < v j / 2 := by
  have ht := hv.2.2.2 j i hij.symm
  by_cases h : v i < v j
  · simp only [configOf, cfgOf, ne_eq, hij, not_false_eq_true, true_and, decide_eq_true_eq, Bool.and_eq_true,
      Bool.not_eq_true, decide_eq_false_iff_not, h, true_and, max_eq_right h.le, min_eq_left h.le]
    simp only [not_decide_eq_true, not_lt]
    constructor
    · intro hh
      have hs : 2*v i < v j := lt_of_le_of_ne hh ht.symm
      linarith
    · intro hh; linarith
  · simp only [configOf, cfgOf, h, decide_false, Bool.false_and, Bool.false_eq_true, false_iff]
    linarith [hv.1 j]

theorem twice_below_iff {v : Fin 5 → ℝ} (hv : Generic v) {i j : Fin 5} (hij : i ≠ j) :
    ((configOf v).additive.lt i j || (configOf v).close i j) = true ↔ v i < 2*v j := by
  by_cases h : v i < v j
  · simp only [configOf, cfgOf, h, decide_true, Bool.true_or, true_iff]
    linarith [hv.1 j]
  · have hle : v j ≤ v i := le_of_not_gt h
    simp only [configOf, cfgOf, ne_eq, hij, not_false_eq_true, true_and, h, decide_false, Bool.false_or, decide_eq_true_eq, max_eq_left hle, min_eq_right hle]

theorem class_eq {v : Fin 5 → ℝ} {i j : Fin 5} (hij : i ≠ j) :
    pairClass (v i,v j) =
      (if (configOf v).close i j then 2 else 0) +
      (if (configOf v).additive.lt i j then 0 else 1) := by
  by_cases h : v i < v j
  · simp only [pairClass, configOf, cfgOf, ne_eq, hij, not_false_eq_true, true_and, h, decide_true, ite_true, decide_eq_true_eq, max_eq_right h.le, min_eq_left h.le, add_zero]
  · have hle : v j ≤ v i := le_of_not_gt h
    simp only [pairClass, configOf, cfgOf, ne_eq, hij, not_false_eq_true, true_and, h, decide_false, Bool.false_eq_true,
      ite_false, max_eq_left hle, min_eq_right hle]
    by_cases hh : v i < 2*v j <;> simp [ne_eq, hij, hh]

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Config.lean <==
import BeatAvg.Cert.CfgReal
import Fast.Five.Config

/-! Pair-colored configurations. The old additive configuration remains unchanged. -/
namespace BeatAvg.Five

open MeasureTheory Set Function

/-- Additive and order data, together with the symmetric pair color used by the
five-point certificate. -/
abbrev Config := Fast.Five.Config

instance (n : ℕ) : MeasurableSpace (Config n) := ⊤

instance (n : ℕ) : Finite (Config n) :=
  Finite.of_injective (fun c : Config n => (c.additive, c.close)) (by
    intro a b h
    cases a; cases b
    simpa only [Prod.mk.injEq, Fast.Five.Config.mk.injEq] using h)

def Config.comap {m n : ℕ} (c : Config n) (ι : Fin m → Fin n) : Config m :=
  ⟨c.additive.comap ι, fun i j => c.close (ι i) (ι j)⟩

open Classical in
noncomputable def configOf {n : ℕ} (v : Fin n → ℝ) : Config n :=
  ⟨cfgOf v, fun i j => decide (i ≠ j ∧ max (v i) (v j) < 2 * min (v i) (v j))⟩

theorem configOf_comp {m n : ℕ} (v : Fin n → ℝ) (ι : Fin m → Fin n)
    (hι : Injective ι) : configOf (v ∘ ι) = (configOf v).comap ι := by
  simp only [configOf, Config.comap, cfgOf_comp v ι hι, comp_apply, hι.ne_iff]

theorem measurable_configOf {n : ℕ} :
    Measurable (configOf : (Fin n → ℝ) → Config n) := by
  classical
  refine measurable_to_countable' fun c => ?_
  have h : configOf ⁻¹' {c} = (cfgOf ⁻¹' {c.additive}) ∩
      ⋂ i, ⋂ j, {v : Fin n → ℝ |
        decide (i ≠ j ∧ max (v i) (v j) < 2 * min (v i) (v j)) = c.close i j} := by
    ext v
    simp only [mem_preimage, mem_singleton_iff, mem_inter_iff, mem_iInter, mem_ofPred_eq]
    constructor
    · intro hv
      cases hv
      exact ⟨rfl, fun _ _ => rfl⟩
    · rintro ⟨ha, hc⟩
      cases c
      simp only [configOf, Fast.Five.Config.mk.injEq]
      exact ⟨ha, funext fun i => funext fun j => hc i j⟩
  rw [h]
  refine (measurable_cfgOf (measurableSet_singleton _)).inter ?_
  refine MeasurableSet.iInter fun i => MeasurableSet.iInter fun j => ?_
  by_cases hij : i = j
  · subst j; simp
  · simpa [ne_eq, hij] using
      (measurableSet_decide_eq
        (measurableSet_lt (show Measurable (fun v : Fin n → ℝ => max (v i) (v j)) by fun_prop)
          (show Measurable (fun v : Fin n → ℝ => 2 * min (v i) (v j)) by fun_prop)) (c.close i j))

/-- Any finite-valued recording rule on colored configurations is measurable. -/
theorem measurable_of_config {n : ℕ} {β : Type*} [MeasurableSpace β]
    (F : Config n → β) : Measurable F := fun _ _ => trivial

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Cover.lean <==
import BeatAvg.Five.Gordan
import Fast.Five.Checks.Cover

/-! Soundness of the sign-space cover, before interpreting its forms on samples. -/
namespace BeatAvg.Five
open Fast.Five Finset

def Feasible (p : Pattern) (x : Fin 5 → ℝ) : Prop :=
  (∀ j, 0 ≤ x j) ∧ ∀ i < 20,
    ∑ j : Fin 5, (((if p.testBit i then 1 else -1 : ℤ) * gapForm i j.val : ℤ) : ℝ) * x j < 0

theorem list_sum_get {α : Type*} (l : List α) (f : α → ℝ) :
    (l.map f).sum = ∑ i : Fin l.length, f (l.get i) := by
  conv_lhs => rw [← List.ofFn_get l]
  rw [List.map_ofFn, List.sum_ofFn]
  rfl

theorem exclusion_impossible {depth bits p : ℕ} {w : List (ℕ × ℕ)}
    (hd : depth ≤ 20) (h : exclusionOk depth bits w = true)
    (hprefix : ∀ j < depth, p.testBit j = bits.testBit j)
    {x : Fin 5 → ℝ} (hx : Feasible p x) : False := by
  cases w with
  | nil => simp [exclusionOk] at h
  | cons e ws =>
    simp only [exclusionOk, Bool.and_eq_true] at h
    have hw := h.1.2
    have hentry : ∀ i : Fin (e::ws).length,
        ((e::ws).get i).1 < depth ∧ 0 < ((e::ws).get i).2 := by
      intro i
      exact of_decide_eq_true ((List.all_eq_true.mp hw) _ ((e::ws).get_mem i))
    apply gordan_exclusion
      (fun (i : Fin (e::ws).length) (j : Fin 5) =>
        (((if bits.testBit ((e::ws).get i).1 then 1 else -1 : ℤ) *
          gapForm ((e::ws).get i).1 j.val : ℤ) : ℝ))
      (fun i => (((e::ws).get i).2 : ℝ)) x
    · intro i; positivity
    · refine ⟨⟨0, by simp⟩, ?_⟩
      exact_mod_cast (hentry ⟨0, by simp⟩).2
    · exact hx.1
    · intro i
      rw [← hprefix _ (hentry i).1]
      exact hx.2 _ (lt_of_lt_of_le (hentry i).1 hd)
    · intro j
      have hc := of_decide_eq_true ((List.all_eq_true.mp h.2) j.val (List.mem_range.mpr j.isLt))
      have hcr : (0 : ℝ) ≤ (((e::ws).map fun v =>
          (v.2 : ℤ) * (if bits.testBit v.1 then 1 else -1) * gapForm v.1 j.val).sum : ℤ) :=
        by exact_mod_cast hc
      simp only [Int.cast_list_sum, List.map_map, Function.comp_def] at hcr
      rw [list_sum_get] at hcr
      simpa only [Int.cast_mul, Int.cast_natCast, mul_assoc] using hcr

theorem cover_sound (tree : Cover) {patterns : Array Nat} {depth bits p : ℕ}
    (h : coverOk patterns tree depth bits = true)
    (hbits : bits < 2^depth) (hp : p < 2^20)
    (hprefix : ∀ j < depth, p.testBit j = bits.testBit j)
    {x : Fin 5 → ℝ} (hx : Feasible p x) : p ∈ patterns.toList := by
  induction tree generalizing depth bits with
  | excluded w =>
    simp only [coverOk, Bool.and_eq_true, decide_eq_true_eq] at h
    exact (exclusion_impossible h.1 h.2 hprefix hx).elim
  | retained i =>
    simp only [coverOk, Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at h
    obtain ⟨⟨hd, hi⟩, he⟩ := h
    subst depth
    have hpb : p = bits := by
      apply Nat.eq_of_testBit_eq
      intro j
      by_cases hj : j < 20
      · exact hprefix j hj
      · have hpow : 2^20 ≤ 2^j := Nat.pow_le_pow_right (by decide) (by omega)
        rw [Nat.testBit_lt_two_pow (hp.trans_le hpow),
          Nat.testBit_lt_two_pow (hbits.trans_le hpow)]
    have hm : patterns[i] ∈ patterns := Array.mem_of_getElem rfl
    have he' : patterns[i] = bits := by simpa [getElem!_pos patterns i hi] using he
    simpa [he', hpb] using hm
  | branch a b iha ihb =>
    simp only [coverOk, Bool.and_eq_true, decide_eq_true_eq] at h
    have hpow : 2^(depth+1) = 2^depth*2 := by rw [pow_succ]
    cases hc : p.testBit depth with
    | false =>
      apply ihb h.2 (by rw [hpow]; omega)
      intro j hj
      by_cases hje : j = depth
      · subst j
        rw [hc, Nat.testBit_lt_two_pow hbits]
      · exact hprefix j (by omega)
    | true =>
      apply iha h.1.2 (by rw [hpow]; omega)
      intro j hj
      by_cases hje : j = depth
      · subst j
        rw [hc, Nat.add_comm bits, Nat.testBit_two_pow_add_eq,
          Nat.testBit_lt_two_pow hbits]
        rfl
      · rw [Nat.add_comm bits, Nat.testBit_two_pow_add_gt (by omega)]
        exact hprefix j (by omega)

/-- Encode any finite family of Boolean comparisons without assumptions on the
underlying real sample. -/
theorem exists_bits (f : ℕ → Bool) (n : ℕ) :
    ∃ p < 2^n, ∀ i < n, p.testBit i = f i := by
  induction n with
  | zero => exact ⟨0, by decide, by omega⟩
  | succ n ih =>
    obtain ⟨p, hp, hb⟩ := ih
    cases hf : f n with
    | false =>
      refine ⟨p, ?_, ?_⟩
      · rw [pow_succ]; omega
      · intro i hi
        by_cases he : i = n
        · subst i; rw [Nat.testBit_lt_two_pow hp, hf]
        · exact hb i (by omega)
    | true =>
      refine ⟨p+2^n, ?_, ?_⟩
      · rw [pow_succ]; omega
      · intro i hi
        by_cases he : i = n
        · subst i
          rw [Nat.add_comm p, Nat.testBit_two_pow_add_eq, Nat.testBit_lt_two_pow hp, hf]
          rfl
        · rw [Nat.add_comm p, Nat.testBit_two_pow_add_gt (by omega)]
          exact hb i (by omega)

noncomputable def gapValue (i : ℕ) (x : Fin 5 → ℝ) : ℝ :=
  ∑ j : Fin 5, (gapForm i j.val : ℝ)*x j

theorem signed_gapValue (p i : ℕ) (x : Fin 5 → ℝ) :
    (∑ j : Fin 5, (((if p.testBit i then 1 else -1 : ℤ)*gapForm i j.val : ℤ) : ℝ)*x j) =
      (if p.testBit i then 1 else -1 : ℝ) * gapValue i x := by
  cases hh : p.testBit i <;> simp [hh, gapValue, Finset.mul_sum]

theorem exists_feasible (x : Fin 5 → ℝ) (hx : ∀ j, 0 ≤ x j)
    (hne : ∀ i < 20, gapValue i x ≠ 0) :
    ∃ p < 2^20, Feasible p x ∧ ∀ i < 20, p.testBit i = decide (gapValue i x < 0) := by
  classical
  obtain ⟨p, hp, hb⟩ := exists_bits (fun i => decide (gapValue i x < 0)) 20
  refine ⟨p, hp, ⟨hx, ?_⟩, hb⟩
  intro i hi
  rw [signed_gapValue, hb i hi]
  by_cases hn : gapValue i x < 0
  · simpa [hn]
  · have hh : 0 < gapValue i x := lt_of_le_of_ne (le_of_not_gt hn) (hne i hi).symm
    simp only [hn, decide_false, Bool.false_eq_true, ite_false, neg_mul, one_mul]
    linarith

/-- Every feasible twenty-bit sign pattern is one of the retained patterns. -/
theorem feasible_retained {p : Pattern} (hp : p < 2^20)
    {x : Fin 5 → ℝ} (hx : Feasible p x) : p ∈ Data.patterns.toList :=
  cover_sound Data.cover Checked.cover (by decide) hp (by omega) hx

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Endpoints.lean <==
import BeatAvg.Five.Field
import Fast.Five.Checked

/-! Real endpoint bounds for each of the 307 retained patterns.
These finite statements feed into the equality theorem in Final.lean. -/
namespace BeatAvg.Five
open Fast.Five

theorem retained_endpoint_bounds (p : Pattern) (hp : p ∈ Data.patterns.toList) :
    evalK (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.bstar) ≤ Bstar ∧
    evalK (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.one) ≤ 1 - 9/10000 := by
  exact endpoint_sound ((List.all_eq_true.mp Checked.endpoints) p hp)

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Evaluation.lean <==
import BeatAvg.Five.ScalarEvaluation
import BeatAvg.Five.SquareEvaluation

namespace BeatAvg.Five
open Fast.Five Function Finset

/-- Exact evaluation of the symmetrized five-point sample functional from the
recorded pattern. All probability and finite-check terms now meet here. -/
theorem Lam_eval {p : Pattern} {v : Fin 5 → ℝ}
    (hv : Generic v) (hm : Monotone v)
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) (x : Fast.K) :
    Lam (evalK x) v = evalK (assembledScore Data.blocks Data.wHalf Data.wTwice Data.nu p x) := by
  have hc := configOf_eq_pattern hv hm hb
  have hsplit : ∀ w, lam (evalK x) w = scalarSample (evalK x) w + squares w := by
    intro w
    unfold lam scalarSample
    ring
  simp only [Lam, hsplit, sum_add_distrib, mul_add]
  rw [squares_eval hm, sum_perm_all5 (fun ρ => scalarSample (evalK x) (v ∘ ρ))]
  have hmap : (all5.map fun l => scalarSample (evalK x) (v ∘ fn5 l)) =
      all5.map fun l => evalK (scalarCode Data.blocks Data.wHalf Data.wTwice Data.nu (configOf v) (fn5 l) x) := by
    exact List.map_congr_left fun l hl => scalarSample_eval hv (all5_good l hl).2 x
  rw [hmap]
  unfold assembledScore
  rw [← hc]
  simp only [evalK_add, evalK_smul, evalK_sum, List.map_map, Function.comp_def]
  norm_num [Data.blocks, List.range_succ]
  ring

/-- The sample functional is invariant under reordering, as in the original proof. -/
theorem Lam_comp_perm (x : ℝ) (v : Fin 5 → ℝ) (σ : Equiv.Perm (Fin 5)) :
    Lam x (v ∘ σ) = Lam x v := by
  unfold Lam
  congr 1
  have hh := Equiv.sum_comp (Equiv.mulLeft σ)
    (fun π : Equiv.Perm (Fin 5) => lam x (v ∘ π))
  rw [← hh]
  rfl

theorem Generic.comp_perm {n : ℕ} {v : Fin n → ℝ} (hv : Generic v) (σ : Equiv.Perm (Fin n)) :
    Generic (v ∘ σ) := by
  refine ⟨fun i => hv.1 _, hv.2.1.comp σ.injective, ?_, ?_⟩
  · intro a b c d had hbd hcd
    exact hv.2.2.1 _ _ _ _ (σ.injective.ne had) (σ.injective.ne hbd) (σ.injective.ne hcd)
  · intro i j hij
    exact hv.2.2.2 _ _ (σ.injective.ne hij)

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Families.lean <==
import BeatAvg.Five.FlagExpectation
import BeatAvg.Five.Matrices
import Fast.Five.FlagCodes

/-! The six concrete colored flag families from the certificate. -/
open MeasureTheory Function
namespace BeatAvg.Five
open Fast.Five

noncomputable def singletonFamily (b : Block) : Fam 5 1 2 where
  eR := fun _ => 0
  eT := fun i => ⟨i.val+1, by omega⟩
  eT' := fun i => ⟨i.val+3, by omega⟩
  F := singletonFlag b
  N := b.flags.size+1
  Q := fun i j => evalK (expandedEntry b i j)

noncomputable def tripleFamily (b : Block) : Fam 5 3 1 where
  eR := fun i => ⟨i.val, by omega⟩
  eT := fun _ => 3
  eT' := fun _ => 4
  F := tripleFlag b
  N := b.flags.size+1
  Q := fun i j => evalK (expandedEntry b i j)

theorem singleton_injective (b : Block) : Injective (singletonFamily b).e := by
  unfold Fam.e singletonFamily
  dsimp only
  decide +kernel

theorem triple_injective (b : Block) : Injective (tripleFamily b).e := by
  unfold Fam.e tripleFamily
  dsimp only
  decide +kernel

theorem singleton_expectation (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, (singletonFamily Data.block0).term ω ∂(iid 5 μ) :=
  (singletonFamily Data.block0).integral_term_nonneg (singleton_injective _)
    (fun _ v => block0_psd v) μ

theorem triple1_expectation (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, (tripleFamily Data.block1).term ω ∂(iid 5 μ) :=
  (tripleFamily Data.block1).integral_term_nonneg (triple_injective _)
    (fun _ v => block1_psd v) μ

theorem triple2_expectation (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, (tripleFamily Data.block2).term ω ∂(iid 5 μ) :=
  (tripleFamily Data.block2).integral_term_nonneg (triple_injective _)
    (fun _ v => block2_psd v) μ

theorem triple3_expectation (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, (tripleFamily Data.block3).term ω ∂(iid 5 μ) :=
  (tripleFamily Data.block3).integral_term_nonneg (triple_injective _)
    (fun _ v => block3_psd v) μ

theorem triple4_expectation (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, (tripleFamily Data.block4).term ω ∂(iid 5 μ) :=
  (tripleFamily Data.block4).integral_term_nonneg (triple_injective _)
    (fun _ v => block4_psd v) μ

theorem triple5_expectation (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, (tripleFamily Data.block5).term ω ∂(iid 5 μ) :=
  (tripleFamily Data.block5).integral_term_nonneg (triple_injective _)
    (fun _ v => block5_psd v) μ

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Field.lean <==
import BeatAvg.Cert.PsdSound
import Fast.Five.Checks.Base

/-! Interpret the five-point interval checks as inequalities in the real field. -/
namespace BeatAvg.Five
open Fast.Five

theorem lower_eq (lo hi : ℚ) (x : Fast.K) : lower lo hi x = Fast.K.lowerQ lo hi x := by
  simp only [lower, Fast.K.lowerQ, mul_ite]

theorem upper_eq (lo hi : ℚ) (x : Fast.K) : upper lo hi x = Fast.K.upperQ lo hi x := by
  simp only [upper, Fast.K.upperQ, mul_ite]

theorem lower_le {lo hi : ℚ} (he : EnclQ lo hi) (x : Fast.K) :
    (lower lo hi x : ℝ) ≤ evalK x := by
  rw [lower_eq]
  exact lowerQ_le he x

theorem le_upper {lo hi : ℚ} (he : EnclQ lo hi) (x : Fast.K) :
    evalK x ≤ (upper lo hi x : ℝ) := by
  rw [upper_eq]
  exact le_upperQ he x

theorem abs_le_bound {lo hi : ℚ} (he : EnclQ lo hi) (x : Fast.K) :
    |evalK x| ≤ (absBound lo hi x : ℝ) := by
  simpa only [absBound, lower_eq, upper_eq, Fast.K.absUp] using abs_le_absUp he x

theorem enclosure_real : EnclQ Data.low Data.high := by
  have h := enclosure_sound Checked.enclosure
  constructor
  · simpa only [Data.low, Rat.cast_div, Rat.cast_intCast, Rat.cast_pow, Rat.cast_ofNat]
      using h.lo_nonneg
  · simpa only [Data.low, Rat.cast_div, Rat.cast_intCast, Rat.cast_pow, Rat.cast_ofNat]
      using h.lo_le
  · simpa only [Data.high, Rat.cast_div, Rat.cast_intCast, Rat.cast_pow, Rat.cast_ofNat]
      using h.le_hi

theorem keq_sound {x y : Fast.K} (h : keq x y = true) : x = y := by
  cases x; cases y
  simpa only [keq, Bool.and_eq_true, beq_iff_eq, Fast.K.mk.injEq, and_assoc] using h

/-- The recorded expanded matrix is exactly W Y Wᵀ in Q(r). -/
theorem expanded_entry_sound {b : Block} {i j : ℕ}
    (h : expandedRow b i = true) (hj : j < b.flags.size) :
    entryAt b.expanded i j = expandedEntry b i j := by
  apply keq_sound
  exact (List.all_eq_true.mp h) j (List.mem_range.mpr hj)

/-- A successful endpoint check gives both endpoint inequalities over the reals. -/
theorem endpoint_sound {p : Pattern} (hp : Data.endpointOk p = true) :
    evalK (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.bstar) ≤ Bstar ∧
    evalK (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.one) ≤ 1 - 9/10000 := by
  simp only [Data.endpointOk, Bool.and_eq_true, decide_eq_true_eq] at hp
  have hb := lower_le enclosure_real
    (Fast.K.bstar.sub (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.bstar))
  have h1 := lower_le enclosure_real
    ((Fast.K.ofRat (1-9/10000)).sub (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.one))
  have hb0 : (0 : ℝ) ≤ (lower Data.low Data.high
      (Fast.K.bstar.sub (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.bstar)) : ℝ) :=
    by exact_mod_cast hp.1
  have h10 : (0 : ℝ) ≤ (lower Data.low Data.high
      ((Fast.K.ofRat (1-9/10000)).sub (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.one)) : ℝ) :=
    by exact_mod_cast hp.2
  rw [evalK_sub, evalK_bstar] at hb
  rw [evalK_sub, evalK_ofRat] at h1
  norm_num at h1
  constructor <;> linarith

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Final.lean <==
import BeatAvg.Five.FinalCore
import Fast.Five.AssemblyChecked
import BeatAvg.Lower.Main

/-! Equality from the five-point colored certificate. All finite computations
are proved by the Lean kernel, and the lower construction is reused unchanged. -/
namespace BeatAvg.Five
open Fast.Five

theorem C_le_Bstar : C ≤ Bstar :=
  C_le_Bstar_of_assembly (fun p hp => (List.all_eq_true.mp AssemblyChecked.all) p hp)

theorem C_eq_Bstar : C = Bstar := le_antisymm C_le_Bstar BeatAvg.Bstar_le_C

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/FinalCore.lean <==
import BeatAvg.Five.Evaluation
import Fast.Five.AssembledCheck

namespace BeatAvg.Five
open Fast.Five Function

/-- The real sample inequalities follow from the checked finite assembly identities. -/
theorem sample_bounds_of_assembly
    (hcheck : ∀ p ∈ Data.patterns.toList, assembledOk p = true)
    (v : Fin 5 → ℝ) (hv : Generic v) :
    Lam Bstar v ≤ Bstar ∧ Lam 1 v ≤ 1-9/10000 := by
  let σ := Tuple.sort v
  have hs : Generic (v ∘ σ) := hv.comp_perm σ
  have hm : Monotone (v ∘ σ) := Tuple.monotone_sort v
  obtain ⟨p, hp, hbits, hb, h1⟩ := sorted_sample_covered hs hm
  have hc := hcheck p hp
  simp only [assembledOk, Bool.and_eq_true] at hc
  have heB := Lam_eval hs hm hbits Fast.K.bstar
  have he1 := Lam_eval hs hm hbits Fast.K.one
  rw [evalK_bstar, keq_sound hc.1] at heB
  rw [show evalK Fast.K.one = 1 by norm_num [evalK, Fast.K.one], keq_sound hc.2] at he1
  rw [Lam_comp_perm] at heB he1
  constructor
  · rw [heB]; exact hb
  · rw [he1]; exact h1

theorem C_le_Bstar_of_assembly
    (hcheck : ∀ p ∈ Data.patterns.toList, assembledOk p = true) : C ≤ Bstar :=
  C_le_Bstar_of_endpoints
    (fun v hv => (sample_bounds_of_assembly hcheck v hv).1)
    (fun v hv => (sample_bounds_of_assembly hcheck v hv).2)

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Flag.lean <==
import BeatAvg.Five.Config
import BeatAvg.Cert.FlagGen

/-! Colored flag families with arbitrary numbers of roots and extensions.
The conditional-independence proof is the same as for additive flags. -/
open MeasureTheory Set Function
namespace BeatAvg.Five

/-- A family: index maps for the roots and the two groups of further points, a flag function of
the configuration, the number of flags, and a quadratic form. -/
structure Fam (n t m : ℕ) where
  eR : Fin t → Fin n
  eT : Fin m → Fin n
  eT' : Fin m → Fin n
  F : Config (t + m) → ℕ
  N : ℕ
  Q : ℕ → ℕ → ℝ

variable {n t m : ℕ}

/-- The index map of the three blocks. -/
def Fam.e (f : Fam n t m) : Fin t ⊕ (Fin m ⊕ Fin m) → Fin n :=
  Sum.elim f.eR (Sum.elim f.eT f.eT')

/-- The flag of roots and further points. -/
noncomputable def Fam.flag (f : Fam n t m) (p : (Fin t → ℝ) × (Fin m → ℝ)) : ℕ :=
  f.F (configOf (ptsG p)) % f.N

/-- The kernel on (roots, points, points). -/
noncomputable def Fam.K (f : Fam n t m) (p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ))) : ℝ :=
  f.Q (f.flag (p.1, p.2.1)) (f.flag (p.1, p.2.2))

/-- The term of a sample. -/
noncomputable def Fam.term (f : Fam n t m) (v : Fin n → ℝ) : ℝ :=
  f.K (v ∘ f.eR, (v ∘ f.eT, v ∘ f.eT'))

theorem Fam.term_eq (f : Fam n t m) (v : Fin n → ℝ) : f.term v = f.K (split3 f.e v) := rfl

/-- Configurations are finitely many. -/
noncomputable instance (k : ℕ) : Fintype (Config k) := Fintype.ofFinite _

/-- The flags are bounded (no assumption on `N`). -/
theorem Fam.exists_flag_bound (f : Fam n t m) : ∃ M, ∀ p, f.flag p < M :=
  ⟨(Finset.univ.sup fun c : Config (t + m) => f.F c % f.N) + 1, fun p =>
    Nat.lt_succ_of_le (Finset.le_sup (f := fun c : Config (t + m) => f.F c % f.N)
      (Finset.mem_univ (configOf (ptsG p))))⟩

theorem Fam.measurable_flag (f : Fam n t m) : Measurable f.flag :=
  (measurable_of_config fun c : Config (t + m) => f.F c % f.N).comp
    (measurable_configOf.comp measurable_ptsG)

/-- The set of (roots, points) with flag `i`. -/
def Fam.Fi (f : Fam n t m) (i : ℕ) : Set ((Fin t → ℝ) × (Fin m → ℝ)) := {q | f.flag q = i}

theorem Fam.measurableSet_Fi (f : Fam n t m) (i : ℕ) : MeasurableSet (f.Fi i) :=
  f.measurable_flag (measurableSet_singleton i)

theorem Fam.ind_Fi (f : Fam n t m) (i : ℕ) (q : (Fin t → ℝ) × (Fin m → ℝ)) :
    ind (f.Fi i) q = if f.flag q = i then 1 else 0 := by
  by_cases h : f.flag q = i
  · rw [ind_of_mem (show q ∈ f.Fi i from h), ite_eq_left h]
  · rw [ind_of_notMem (show q ∉ f.Fi i from h), ite_eq_right h]

theorem Fam.K_eq (f : Fam n t m) (M : ℕ) (hM : ∀ q, f.flag q < M)
    (p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ))) :
    f.K p = ∑ i : Fin M, ∑ j : Fin M,
      ind (f.Fi i.val) (p.1, p.2.1) * f.Q i.val j.val * ind (f.Fi j.val) (p.1, p.2.2) := by
  simp only [Fam.ind_Fi, Fam.K]
  have h1 := hM (p.1, p.2.1)
  have h2 := hM (p.1, p.2.2)
  rw [Finset.sum_eq_single (⟨f.flag (p.1, p.2.1), h1⟩ : Fin M)]
  · rw [Finset.sum_eq_single (⟨f.flag (p.1, p.2.2), h2⟩ : Fin M)]
    · simp
    · intro j _ hj
      have : ¬ f.flag (p.1, p.2.2) = j.val := fun h => hj (Fin.ext h.symm)
      simp [this]
    · intro h; exact absurd (Finset.mem_univ _) h
  · intro i _ hi
    have : ¬ f.flag (p.1, p.2.1) = i.val := fun h => hi (Fin.ext h.symm)
    simp [this]
  · intro h; exact absurd (Finset.mem_univ _) h

theorem Fam.bm_K (f : Fam n t m) : BM f.K := by
  obtain ⟨M, hM⟩ := f.exists_flag_bound
  have h : f.K = fun p => ∑ i : Fin M, ∑ j : Fin M,
      ind (f.Fi i.val) (p.1, p.2.1) * f.Q i.val j.val * ind (f.Fi j.val) (p.1, p.2.2) :=
    funext (f.K_eq M hM)
  rw [h]
  refine BM.sum _ fun i _ => BM.sum _ fun j _ => ?_
  have h1 : BM fun p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ)) => ind (f.Fi i.val) (p.1, p.2.1) :=
    (BM.ind (f.measurableSet_Fi i.val)).comp (by fun_prop)
  have h2 : BM fun p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ)) => ind (f.Fi j.val) (p.1, p.2.2) :=
    (BM.ind (f.measurableSet_Fi j.val)).comp (by fun_prop)
  exact (h1.mul (BM.const _)).mul h2

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/FlagExpectation.lean <==
import BeatAvg.Five.Flag

/-!
# A square family: nonnegative mean, invariance, evaluation on sorted samples
-/

open MeasureTheory Set Function

namespace BeatAvg.Five

variable {n t m : ℕ}

/-- The mean of a square term under an iid sample is nonnegative. -/
theorem Fam.integral_term_nonneg (f : Fam n t m) (he : Injective f.e)
    (hpsd : ∀ (M : ℕ) (u : Fin M → ℝ), 0 ≤ ∑ i, ∑ j, u i * f.Q i.val j.val * u j)
    (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, f.term ω ∂(Measure.pi fun _ : Fin n => μ) := by
  obtain ⟨M, hM⟩ := f.exists_flag_bound
  have hmp := measurePreserving_split3 μ f.e he
  simp only [Fam.term_eq]
  rw [integral_comp_mp hmp f.bm_K.meas, integral_prod _ (f.bm_K.integrable _)]
  refine MeasureTheory.integral_nonneg fun r => ?_
  show 0 ≤ ∫ q, f.K (r, q) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
  simp only [f.K_eq M hM]
  have hint : ∀ i j : Fin M, Integrable (fun q : (Fin m → ℝ) × (Fin m → ℝ) =>
      ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val * ind (f.Fi j.val) (r, q.2))
      ((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ)) := by
    intro i j
    have h1 : BM fun q : (Fin m → ℝ) × (Fin m → ℝ) => ind (f.Fi i.val) (r, q.1) :=
      (BM.ind (f.measurableSet_Fi i.val)).comp (by fun_prop)
    have h2 : BM fun q : (Fin m → ℝ) × (Fin m → ℝ) => ind (f.Fi j.val) (r, q.2) :=
      (BM.ind (f.measurableSet_Fi j.val)).comp (by fun_prop)
    exact ((h1.mul (BM.const _)).mul h2).integrable _
  rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hint i j]
  have hterm : ∀ i j : Fin M, ∫ q, ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val
      * ind (f.Fi j.val) (r, q.2) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
      = (∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) * f.Q i.val j.val *
        (∫ x, ind (f.Fi j.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) := by
    intro i j
    rw [integral_prod_mul (fun x => ind (f.Fi i.val) (r, x) * f.Q i.val j.val)
      (fun x => ind (f.Fi j.val) (r, x)), integral_mul_const]
  have hsum : ∀ i : Fin M, ∫ q, ∑ j : Fin M, ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val
      * ind (f.Fi j.val) (r, q.2) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
      = ∑ j : Fin M, (∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ))
        * f.Q i.val j.val * (∫ x, ind (f.Fi j.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) := by
    intro i
    rw [integral_finsetSum _ fun j _ => hint i j]
    exact Finset.sum_congr rfl fun j _ => hterm i j
  simp only [hsum]
  exact hpsd M fun i => ∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)

/-- Two arrangements agree up to permutations inside the three blocks. -/
def Fam.Rel (f : Fam n t m) (ρ ρ' : Fin n → Fin n) : Prop :=
  (∃ a : Equiv.Perm (Fin t), ∀ i, ρ (f.eR i) = ρ' (f.eR (a i))) ∧
    (∃ b : Equiv.Perm (Fin m), ∀ i, ρ (f.eT i) = ρ' (f.eT (b i))) ∧
    ∃ c : Equiv.Perm (Fin m), ∀ i, ρ (f.eT' i) = ρ' (f.eT' (c i))

instance (f : Fam n t m) (ρ ρ' : Fin n → Fin n) : Decidable (f.Rel ρ ρ') := by
  unfold Fam.Rel; infer_instance

theorem sortT_congr_perm {k : ℕ} (ω : Fin n → ℝ) (e : Fin k → Fin n) {ρ ρ' : Fin n → Fin n}
    (a : Equiv.Perm (Fin k)) (h : ∀ i, ρ (e i) = ρ' (e (a i))) :
    sortT ((ω ∘ ρ) ∘ e) = sortT ((ω ∘ ρ') ∘ e) := by
  have : (ω ∘ ρ) ∘ e = ((ω ∘ ρ') ∘ e) ∘ a := by
    funext i; simp only [comp_apply]; rw [h]
  rw [this, sortT_comp_perm]

theorem Fam.term_congr (f : Fam n t m) (ω : Fin n → ℝ) {ρ ρ' : Fin n → Fin n} (h : f.Rel ρ ρ') :
    f.term (ω ∘ ρ) = f.term (ω ∘ ρ') := by
  obtain ⟨⟨a, ha⟩, ⟨b, hb⟩, c, hc⟩ := h
  have hR := sortT_congr_perm ω f.eR a ha
  have hT := sortT_congr_perm ω f.eT b hb
  have hT' := sortT_congr_perm ω f.eT' c hc
  simp only [Fam.term, Fam.K, Fam.flag, ptsG, hR, hT, hT']

/-- The term on a sorted sample, for an arrangement with sorted blocks. -/
theorem Fam.term_eval (f : Fam n t m) {ω : Fin n → ℝ} (hω : Monotone ω) {ρ : Fin n → Fin n}
    (h1 : Injective (ρ ∘ Fast.appendF f.eR f.eT)) (h2 : Injective (ρ ∘ Fast.appendF f.eR f.eT'))
    (hR : Monotone (ρ ∘ f.eR)) (hT : Monotone (ρ ∘ f.eT)) (hT' : Monotone (ρ ∘ f.eT')) :
    f.term (ω ∘ ρ) = f.Q (f.F ((configOf ω).comap (ρ ∘ Fast.appendF f.eR f.eT)) % f.N)
      (f.F ((configOf ω).comap (ρ ∘ Fast.appendF f.eR f.eT')) % f.N) := by
  have sR : sortT ((ω ∘ ρ) ∘ f.eR) = (ω ∘ ρ) ∘ f.eR := sortT_of_monotone (hω.comp hR)
  have sT : sortT ((ω ∘ ρ) ∘ f.eT) = (ω ∘ ρ) ∘ f.eT := sortT_of_monotone (hω.comp hT)
  have sT' : sortT ((ω ∘ ρ) ∘ f.eT') = (ω ∘ ρ) ∘ f.eT' := sortT_of_monotone (hω.comp hT')
  have p1 : ptsG ((ω ∘ ρ) ∘ f.eR, (ω ∘ ρ) ∘ f.eT) = ω ∘ (ρ ∘ Fast.appendF f.eR f.eT) := by
    unfold ptsG
    simp only [sR, sT]
    rw [appendF_comp (ω ∘ ρ) f.eR f.eT]
    rfl
  have p2 : ptsG ((ω ∘ ρ) ∘ f.eR, (ω ∘ ρ) ∘ f.eT') = ω ∘ (ρ ∘ Fast.appendF f.eR f.eT') := by
    unfold ptsG
    simp only [sR, sT']
    rw [appendF_comp (ω ∘ ρ) f.eR f.eT']
    rfl
  simp only [Fam.term, Fam.K, Fam.flag]
  rw [p1, p2, configOf_comp ω _ h1, configOf_comp ω _ h2]

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/FlagPermutation.lean <==
import BeatAvg.Cert.FamSum
import BeatAvg.Five.FlagExpectation

open MeasureTheory Set Function Finset
namespace BeatAvg.Five
variable {n t m : ℕ}

/-- Sum of a square term over all orderings of a sorted sample, as a sum over a list of
arrangements that increase on the three blocks. -/
theorem Fam.sum_perm (f : Fam n t m) (hinj : Injective (Sum.elim f.eR (Sum.elim f.eT f.eT')))
    (fn : List (Fin n) → Fin n → Fin n) (reps : List (List (Fin n))) (hnodup : reps.Nodup)
    (hfn : ∀ l ∈ reps, ∀ l' ∈ reps, fn l = fn l' → l = l')
    (hgood : ∀ l ∈ reps, Injective (fn l) ∧ Injective (fn l ∘ Fast.appendF f.eR f.eT) ∧
      Injective (fn l ∘ Fast.appendF f.eR f.eT') ∧ StrictMono (fn l ∘ f.eR) ∧
      StrictMono (fn l ∘ f.eT) ∧ StrictMono (fn l ∘ f.eT'))
    (hcount : reps.length * (t.factorial * m.factorial * m.factorial) = n.factorial)
    {ω : Fin n → ℝ} (hω : Monotone ω) :
    ∑ π : Equiv.Perm (Fin n), f.term (ω ∘ ⇑π)
      = ((t.factorial * m.factorial * m.factorial : ℕ) : ℝ) * (reps.map fun l =>
          f.Q (f.F ((configOf ω).comap (fn l ∘ Fast.appendF f.eR f.eT)) % f.N)
            (f.F ((configOf ω).comap (fn l ∘ Fast.appendF f.eR f.eT')) % f.N)).sum := by
  have iR : Injective f.eR := fun a b h =>
    Sum.inl_injective (hinj (a₁ := Sum.inl a) (a₂ := Sum.inl b) h)
  have iT : Injective f.eT := fun a b h =>
    Sum.inl_injective (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inl a)) (a₂ := Sum.inr (Sum.inl b)) h))
  have iT' : Injective f.eT' := fun a b h =>
    Sum.inr_injective (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inr a)) (a₂ := Sum.inr (Sum.inr b)) h))
  have dRT : ∀ i j, f.eR i ≠ f.eT j := fun i j h =>
    Sum.inl_ne_inr (hinj (a₁ := Sum.inl i) (a₂ := Sum.inr (Sum.inl j)) h)
  have dRT' : ∀ i j, f.eR i ≠ f.eT' j := fun i j h =>
    Sum.inl_ne_inr (hinj (a₁ := Sum.inl i) (a₂ := Sum.inr (Sum.inr j)) h)
  have dTT' : ∀ i j, f.eT i ≠ f.eT' j := fun i j h =>
    Sum.inl_ne_inr (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inl i)) (a₂ := Sum.inr (Sum.inr j)) h))
  obtain ⟨e1, he1⟩ : ∃ e : Fin t ↪ Fin n, ⇑e = f.eR := ⟨⟨f.eR, iR⟩, rfl⟩
  obtain ⟨e2, he2⟩ : ∃ e : Fin m ↪ Fin n, ⇑e = f.eT := ⟨⟨f.eT, iT⟩, rfl⟩
  obtain ⟨e3, he3⟩ : ∃ e : Fin m ↪ Fin n, ⇑e = f.eT' := ⟨⟨f.eT', iT'⟩, rfl⟩
  have h := sum_perm_reps e1 e2 e3 (by rw [he1, he2]; exact dRT) (by rw [he1, he3]; exact dRT')
    (by rw [he2, he3]; exact dTT') (fun ρ => f.term (ω ∘ ρ))
    (fun π σ => f.term_congr ω
      ⟨⟨σ, fun i => by rw [← he1]; exact ext_mem e1 π σ i⟩,
        ⟨1, fun i => ext_notMem e1 π σ (by rw [he1]; exact fun j => (dRT j i).symm)⟩,
        ⟨1, fun i => ext_notMem e1 π σ (by rw [he1]; exact fun j => (dRT' j i).symm)⟩⟩)
    (fun π σ => f.term_congr ω
      ⟨⟨1, fun i => ext_notMem e2 π σ (by rw [he2]; exact fun j => dRT i j)⟩,
        ⟨σ, fun i => by rw [← he2]; exact ext_mem e2 π σ i⟩,
        ⟨1, fun i => ext_notMem e2 π σ (by rw [he2]; exact fun j => (dTT' j i).symm)⟩⟩)
    (fun π σ => f.term_congr ω
      ⟨⟨1, fun i => ext_notMem e3 π σ (by rw [he3]; exact fun j => dRT' i j)⟩,
        ⟨1, fun i => ext_notMem e3 π σ (by rw [he3]; exact fun j => dTT' i j)⟩,
        ⟨σ, fun i => by rw [← he3]; exact ext_mem e3 π σ i⟩⟩)
    fn reps hnodup hfn
    (fun l hl => by
      obtain ⟨h0, -, -, h3, h4, h5⟩ := hgood l hl
      rw [he1, he2, he3]
      exact ⟨h0, h3, h4, h5⟩)
    hcount
  rw [h]
  congr 2
  refine List.map_congr_left fun l hl => ?_
  obtain ⟨-, h1, h2, h3, h4, h5⟩ := hgood l hl
  exact f.term_eval hω h1 h2 h3.monotone h4.monotone h5.monotone


end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Functional.lean <==
import BeatAvg.Five.Sample

/-! The five-point functional, its expectation bound, and symmetrization. -/
open MeasureTheory Set Function Finset
namespace BeatAvg.Five
open Fast.Five

theorem Fam.bm_term {n t m : ℕ} (f : Fam n t m) : BM f.term :=
  f.bm_K.comp (by fun_prop)

noncomputable def familyTerms : Fin 6 → (Fin 5 → ℝ) → ℝ :=
  ![(singletonFamily Data.block0).term, (tripleFamily Data.block1).term,
    (tripleFamily Data.block2).term, (tripleFamily Data.block3).term,
    (tripleFamily Data.block4).term, (tripleFamily Data.block5).term]

noncomputable def squares (ω : Fin 5 → ℝ) : ℝ := ∑ i, familyTerms i ω

theorem bm_squares : BM squares := by
  apply BM.sum
  intro i _
  fin_cases i <;> exact Fam.bm_term _

theorem integral_squares_nonneg (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, squares ω ∂(iid 5 μ) := by
  have hi : ∀ i : Fin 6, Integrable (familyTerms i) (iid 5 μ) := by
    intro i; fin_cases i <;> exact (Fam.bm_term _).integrable _
  unfold squares
  rw [integral_finsetSum _ (fun i _ => hi i)]
  apply sum_nonneg
  intro i _
  fin_cases i
  · exact singleton_expectation μ
  · exact triple1_expectation μ
  · exact triple2_expectation μ
  · exact triple3_expectation μ
  · exact triple4_expectation μ
  · exact triple5_expectation μ

noncomputable def degreeSample (ω : Fin 5 → ℝ) : ℝ :=
  degreeTerm pairWeight Bstar (splitDegree ω)

noncomputable def tailSample (q x : ℝ) (ω : Fin 5 → ℝ) : ℝ := tailTerm q x (splitTail ω)

theorem bm_degreeSample : BM degreeSample :=
  (bm_degreeTerm bm_pairWeight Bstar).comp (by unfold splitDegree split3; fun_prop)

theorem bm_tailSample (q x : ℝ) : BM (tailSample q x) :=
  (bm_tailTerm q x).comp (by unfold splitTail split; fun_prop)

noncomputable def lam (x : ℝ) (ω : Fin 5 → ℝ) : ℝ :=
  objective ω + squares ω + degreeSample ω +
    (Data.wHalf : ℝ)*tailSample (1/2) x ω + (Data.wTwice : ℝ)*tailSample 2 x ω

theorem bm_lam (x : ℝ) : BM (lam x) :=
  (((bm_objective.add bm_squares).add bm_degreeSample).add
    ((bm_tailSample (1/2) x).const_mul _)).add ((bm_tailSample 2 x).const_mul _)

theorem integral_lam_lower {μ : Measure ℝ} (hμ : IsLaw μ) {ε : ℝ}
    (hε0 : 0 < ε) (hε : ε ≤ 1/36) (hP : C-ε ≤ P μ) (hB : Bstar ≤ C) :
    C-ε-48*Real.sqrt ε ≤ ∫ ω, lam C ω ∂(iid 5 μ) := by
  have := hμ.prob
  have hsq := integral_squares_nonneg μ
  have hdeg := integral_sample_degree hμ hε0 hε hP hB
  have hhalf := integral_sample_tail hμ (1/2)
  have htwice := integral_sample_tail hμ 2
  change 0 ≤ ∫ ω, tailSample (1/2) C ω ∂(iid 5 μ) at hhalf
  change 0 ≤ ∫ ω, tailSample 2 C ω ∂(iid 5 μ) at htwice
  change -(48*Real.sqrt ε) ≤ ∫ ω, degreeSample ω ∂(iid 5 μ) at hdeg
  have hwH : (0 : ℝ) ≤ (Data.wHalf : ℝ) := by norm_num [Data.wHalf]
  have hwT : (0 : ℝ) ≤ (Data.wTwice : ℝ) := by norm_num [Data.wTwice]
  unfold lam
  rw [integral_add
    ((((bm_objective.add bm_squares).add bm_degreeSample).add
      ((bm_tailSample (1/2) C).const_mul _)).integrable _)
    (((bm_tailSample 2 C).const_mul _).integrable _)]
  rw [integral_add (((bm_objective.add bm_squares).add bm_degreeSample).integrable _)
    (((bm_tailSample (1/2) C).const_mul _).integrable _)]
  rw [integral_add ((bm_objective.add bm_squares).integrable _) (bm_degreeSample.integrable _),
    integral_add (bm_objective.integrable _) (bm_squares.integrable _),
    integral_objective, integral_const_mul, integral_const_mul]
  nlinarith [mul_nonneg hwH hhalf, mul_nonneg hwT htwice]

noncomputable def Lam (x : ℝ) (ω : Fin 5 → ℝ) : ℝ :=
  (1/120 : ℝ) * ∑ π : Equiv.Perm (Fin 5), lam x (ω ∘ π)

theorem bm_Lam (x : ℝ) : BM (Lam x) :=
  (BM.sum _ fun _ _ => (bm_lam x).comp (by fun_prop)).const_mul _

theorem integral_Lam (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) :
    ∫ ω, Lam x ω ∂(iid 5 μ) = ∫ ω, lam x ω ∂(iid 5 μ) := by
  unfold Lam
  rw [integral_const_mul, integral_finsetSum _ (fun π _ =>
    ((bm_lam x).comp (by fun_prop)).integrable (iid 5 μ))]
  have hh : ∀ π : Equiv.Perm (Fin 5),
      (∫ ω, lam x (ω ∘ π) ∂(iid 5 μ)) = ∫ ω, lam x ω ∂(iid 5 μ) := by
    intro π
    exact integral_comp_mp (measurePreserving_comp_injective μ π π.injective) (bm_lam x).meas
  simp only [hh, sum_const, card_univ, nsmul_eq_mul, Fintype.card_perm, Fintype.card_fin]
  norm_num [Nat.factorial]
  ring

theorem Lam_affine (x y s : ℝ) (ω : Fin 5 → ℝ) :
    Lam ((1-s)*x+s*y) ω = (1-s)*Lam x ω+s*Lam y ω := by
  have hh : ∀ v, lam ((1-s)*x+s*y) v = (1-s)*lam x v+s*lam y v := by
    intro v
    unfold lam tailSample tailTerm
    ring
  simp only [Lam, hh, sum_add_distrib, ← mul_sum]
  ring

/-- Only the pointwise endpoint comparison remains to instantiate the old
probability argument with this concrete five-point functional. -/
theorem C_le_Bstar_of_endpoints
    (hb : ∀ ω, Generic ω → Lam Bstar ω ≤ Bstar)
    (h1 : ∀ ω, Generic ω → Lam 1 ω ≤ 1-9/10000) : C ≤ Bstar := by
  apply C_le_of_functional Lam (δ := 9/10000) (K := 48) (by norm_num) (by norm_num)
    bm_Lam Lam_affine hb h1
  intro μ hμ ε hε0 hε hP hB
  have := hμ.prob
  rw [integral_Lam]
  exact integral_lam_lower hμ hε0 hε hP hB

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Generic.lean <==
import BeatAvg.Bounded

open MeasureTheory Set Function
namespace BeatAvg.Five

/-- General position for colored sample points: nonnegative, distinct, no ties. -/
def Generic {n : ℕ} (ω : Fin n → ℝ) : Prop :=
  (∀ i, 0 ≤ ω i) ∧ Function.Injective ω ∧
    (∀ a b c d : Fin n, a ≠ d → b ≠ d → c ≠ d → ω a + ω b + ω c ≠ 2 * ω d) ∧
    ∀ i j : Fin n, i ≠ j → ω i ≠ 2 * ω j

/-- Lemma 1.2: a sample from an atomless law is almost surely in general position. -/
theorem ae_generic {n : ℕ} {μ : Measure ℝ} (hμ : IsLaw μ) [NullSingletonClass μ] :
    ∀ᵐ ω ∂(iid n μ), Generic ω := by
  have := hμ.prob
  have h1 := iid_nonneg_ae (n := n) hμ
  have h2 : ∀ᵐ ω ∂(iid n μ), ∀ i j : Fin n, i ≠ j → ω i ≠ ω j := by
    simp only [ae_all_iff]
    intro i j hij
    have h := pi_graph_null (ι := Fin n) μ i (fun ω => ω j) (measurable_pi_apply j)
      (fun ω y => by simp [Function.update_of_ne (Ne.symm hij)])
    rw [ae_iff]
    simpa using h
  have h3 : ∀ᵐ ω ∂(iid n μ), ∀ a b c d : Fin n, a ≠ d → b ≠ d → c ≠ d →
      ω a + ω b + ω c ≠ 2 * ω d := by
    simp only [ae_all_iff]
    intro a b c d had hbd hcd
    have h := pi_graph_null (ι := Fin n) μ d (fun ω => (ω a + ω b + ω c) / 2) (by fun_prop)
      (fun ω y => by simp [Function.update_of_ne had, Function.update_of_ne hbd,
        Function.update_of_ne hcd])
    rw [ae_iff]
    refine measure_mono_null ?_ h
    intro ω hω
    simp only [mem_ofPred_eq, not_not] at hω ⊢
    linarith
  have h4 : ∀ᵐ ω ∂(iid n μ), ∀ i j : Fin n, i ≠ j → ω i ≠ 2 * ω j := by
    simp only [ae_all_iff]
    intro i j hij
    have h := pi_graph_null (ι := Fin n) μ i (fun ω => 2 * ω j) (by fun_prop)
      (fun ω y => by simp [Function.update_of_ne (Ne.symm hij)])
    rw [ae_iff]
    simpa using h
  filter_upwards [h1, h2, h3, h4] with ω g1 g2 g3 g4
  refine ⟨g1, (fun i j hij => ?_), g3, g4⟩
  by_contra hne
  exact g2 i j hne hij

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Gordan.lean <==
import Mathlib.Tactic

/-! The separating-combination argument behind excluded pattern prefixes. -/
namespace BeatAvg.Five
open Finset

/-- A positive combination of strictly negative forms cannot have nonnegative
coefficients on nonnegative gaps. This also allows the first gap to be zero. -/
theorem gordan_exclusion {ι κ : Type*} [Fintype ι] [Fintype κ]
    (a : ι → κ → ℝ) (w : ι → ℝ) (x : κ → ℝ)
    (hw : ∀ i, 0 ≤ w i) (hwpos : ∃ i, 0 < w i)
    (hx : ∀ j, 0 ≤ x j)
    (hform : ∀ i, ∑ j, a i j * x j < 0)
    (hcoef : ∀ j, 0 ≤ ∑ i, w i * a i j) : False := by
  classical
  have hneg : ∑ i, w i * (∑ j, a i j * x j) < 0 := by
    apply sum_neg'
    · intro i _
      exact mul_nonpos_of_nonneg_of_nonpos (hw i) (hform i).le
    · obtain ⟨i, hi⟩ := hwpos
      exact ⟨i, mem_univ _, mul_neg_of_pos_of_neg hi (hform i)⟩
  have hid : ∑ i, w i * (∑ j, a i j * x j) =
      ∑ j, (∑ i, w i * a i j) * x j := by
    simp only [mul_sum, sum_mul, mul_assoc]
    exact sum_comm
  have hnonneg : 0 ≤ ∑ j, (∑ i, w i * a i j) * x j :=
    sum_nonneg fun j _ => mul_nonneg (hcoef j) (hx j)
  rw [hid] at hneg
  exact (not_lt_of_ge hnonneg) hneg

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Matrices.lean <==
import BeatAvg.Five.Matrix

import Fast.Five.Checked

namespace BeatAvg.Five

open Fast.Five

theorem block0_psd {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ a, ∑ b, v a * evalK (expandedEntry Data.block0 a.val b.val) * v b :=
  block_psd enclosure_real Data.block0 Checked.shape0 Checked.psd0 v

theorem block1_psd {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ a, ∑ b, v a * evalK (expandedEntry Data.block1 a.val b.val) * v b :=
  block_psd enclosure_real Data.block1 Checked.shape1 Checked.psd1 v

theorem block2_psd {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ a, ∑ b, v a * evalK (expandedEntry Data.block2 a.val b.val) * v b :=
  block_psd enclosure_real Data.block2 Checked.shape2 Checked.psd2 v

theorem block3_psd {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ a, ∑ b, v a * evalK (expandedEntry Data.block3 a.val b.val) * v b :=
  block_psd enclosure_real Data.block3 Checked.shape3 Checked.psd3 v

theorem block4_psd {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ a, ∑ b, v a * evalK (expandedEntry Data.block4 a.val b.val) * v b :=
  block_psd enclosure_real Data.block4 Checked.shape4 Checked.psd4 v

theorem block5_psd {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ a, ∑ b, v a * evalK (expandedEntry Data.block5 a.val b.val) * v b :=
  block_psd enclosure_real Data.block5 Checked.shape5 Checked.psd5 v

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Matrix.lean <==
import BeatAvg.Cert.QPsd
import BeatAvg.Five.Field

/-! The existing Gram and diagonal-dominance lemmas applied to the new blocks. -/
namespace BeatAvg.Five
open Fast.Five Finset

theorem dot_eq_dotL (a b : List ℤ) : dot a b = Fast.dotL a b := by
  induction a generalizing b with
  | nil => simp [dot, Fast.dotL]
  | cons x xs ih =>
    cases b with
    | nil => simp [dot, Fast.dotL]
    | cons y ys => simpa [dot, Fast.dotL] using congrArg (fun t => x*y+t) (ih ys)

theorem dot_comm (a b : List ℤ) : dot a b = dot b a := by
  induction a generalizing b with
  | nil => cases b <;> simp [dot]
  | cons x xs ih =>
    cases b with
    | nil => simp [dot]
    | cons y ys => simpa [dot, mul_comm] using congrArg (fun t => x*y+t) (ih ys)

theorem matrix_symmetric {lo hi : ℚ} {b : Block}
    (hp : ∀ i < b.matrix.size, psdRow lo hi b i = true)
    {i j : ℕ} (hi' : i < b.matrix.size) (hj : j < b.matrix.size) :
    entryAt b.matrix i j = entryAt b.matrix j i := by
  apply keq_sound
  have hh := hp i hi'
  simp only [psdRow, Bool.and_eq_true] at hh
  exact (List.all_eq_true.mp hh.1) j (List.mem_range.mpr hj)

theorem residual_symmetric {lo hi : ℚ} {b : Block}
    (hp : ∀ i < b.matrix.size, psdRow lo hi b i = true)
    {i j : ℕ} (hi' : i < b.matrix.size) (hj : j < b.matrix.size) :
    Fast.Five.residual b i j = Fast.Five.residual b j i := by
  unfold Fast.Five.residual
  rw [matrix_symmetric hp hi' hj, dot_comm]

theorem residual_row_bound {lo hi : ℚ} (he : EnclQ lo hi) {b : Block} {i : ℕ}
    (hp : psdRow lo hi b i = true) :
    ∑ j ∈ range b.matrix.size, (if j = i then 0 else |evalK (Fast.Five.residual b i j)|)
      ≤ evalK (Fast.Five.residual b i i) := by
  simp only [psdRow, Bool.and_eq_true, decide_eq_true_eq] at hp
  have h := hp.2
  have hcast := Rat.cast_le (K := ℝ).mpr h
  simp only [Rat.cast_list_sum, List.map_map, Function.comp_def] at hcast
  have heq : (((List.range b.matrix.size).map fun j =>
      ((if j = i then 0 else absBound lo hi (Fast.Five.residual b i j) : ℚ) : ℝ))).sum =
      ∑ j ∈ range b.matrix.size, (if j = i then 0 else (absBound lo hi (Fast.Five.residual b i j) : ℝ)) := by
    simp only [apply_ite, Rat.cast_zero]
    exact sum_map_range _ _
  rw [heq] at hcast
  refine le_trans (sum_le_sum fun j _ => ?_) (hcast.trans (lower_le he _))
  split_ifs
  · exact le_rfl
  · exact abs_le_bound he _

/-- Reduced matrix positivity: this reuses the old proof's diagonal-dominance
criterion and Gram identity, with the new (small) dimension. -/
theorem reduced_psd {lo hi : ℚ} (he : EnclQ lo hi) (b : Block)
    (hp : ∀ i < b.matrix.size, psdRow lo hi b i = true)
    (hg : ∀ i < b.matrix.size, (b.gram[i]?.getD []).length ≤ b.matrix.size)
    (u : ℕ → ℝ) :
    0 ≤ ∑ i ∈ range b.matrix.size, ∑ j ∈ range b.matrix.size,
      u i * evalK (entryAt b.matrix i j) * u j := by
  let R := fun (i j : ℕ) => evalK (Fast.Five.residual b i j)
  let g := fun (k i : ℕ) => (((b.gram[i]?.getD []).getD k 0 : ℤ) : ℝ) / b.gramDen
  have hR : 0 ≤ ∑ i ∈ range b.matrix.size, ∑ j ∈ range b.matrix.size, u i * R i j * u j := by
    apply quad_nonneg_of_diag_dom
    intro i hi'
    have hs : ∀ j ∈ range b.matrix.size, R j i = R i j := by
      intro j hj
      exact congrArg evalK (residual_symmetric hp (mem_range.mp hj) (mem_range.mp hi'))
    apply le_trans (le_of_eq ?_) (residual_row_bound he (hp i (mem_range.mp hi')))
    apply sum_congr rfl
    intro j hj
    rw [hs j hj]
    split_ifs <;> ring
  have hG : 0 ≤ ∑ i ∈ range b.matrix.size, ∑ j ∈ range b.matrix.size,
      u i * (∑ k ∈ range b.matrix.size, g k i * g k j) * u j := by
    rw [gram_quad]
    exact sum_nonneg fun _ _ => sq_nonneg _
  have hy : ∀ i ∈ range b.matrix.size, ∀ j ∈ range b.matrix.size,
      evalK (entryAt b.matrix i j) = R i j + ∑ k ∈ range b.matrix.size, g k i * g k j := by
    intro i hi' j hj
    have hd := dotL_cast (b.gram[i]?.getD []) (b.gram[j]?.getD []) b.matrix.size
      (hg i (mem_range.mp hi'))
    simp only [R, Fast.Five.residual, evalK_sub, evalK_ofRat, Rat.cast_div, Rat.cast_intCast,
      Rat.cast_mul, Rat.cast_natCast, dot_eq_dotL, hd]
    simp only [g, div_mul_div_comm, ← sum_div]
    ring
  have hh : (∑ i ∈ range b.matrix.size, ∑ j ∈ range b.matrix.size,
      u i * evalK (entryAt b.matrix i j) * u j) =
      (∑ i ∈ range b.matrix.size, ∑ j ∈ range b.matrix.size, u i * R i j * u j) +
      ∑ i ∈ range b.matrix.size, ∑ j ∈ range b.matrix.size,
        u i * (∑ k ∈ range b.matrix.size, g k i * g k j) * u j := by
    rw [← sum_add_distrib]
    apply sum_congr rfl
    intro i hi'
    rw [← sum_add_distrib]
    apply sum_congr rfl
    intro j hj
    rw [hy i hi' j hj]
    ring
  rw [hh]
  exact add_nonneg hR hG

/-- Reuse the old sparse-matrix expansion lemma, at the new block size. -/
theorem expanded_dense (blk : Block)
    (hrow : ∀ (i : ℕ), ∀ (e : ℕ × Fast.K), e ∈ blk.basis[i]?.getD [] → e.1 < blk.matrix.size) (i j : ℕ) :
    evalK (expandedEntry blk i j) = ∑ a ∈ range blk.matrix.size, ∑ c ∈ range blk.matrix.size,
      Wd (blk.basis[i]?.getD []) a * evalK (entryAt blk.matrix a c) * Wd (blk.basis[j]?.getD []) c := by
  unfold expandedEntry
  change evalK (Fast.ksum _) = _
  rw [evalK_ksum, sum_map_flatMap]
  simp only [List.map_map]
  have h1 : ∀ e : ℕ × Fast.K, ((blk.basis[j]?.getD []).map (evalK ∘ fun e' =>
      (e.2.mul (entryAt blk.matrix e.1 e'.1)).mul e'.2)).sum
      = evalK e.2 * ∑ b ∈ range blk.matrix.size,
        evalK (entryAt blk.matrix e.1 b) * Wd (blk.basis[j]?.getD []) b := by
    intro e
    have h2 := sum_sparse blk.matrix.size (blk.basis[j]?.getD []) (hrow j)
      (fun b => evalK e.2 * evalK (entryAt blk.matrix e.1 b))
    rw [mul_sum]
    rw [show (∑ b ∈ range blk.matrix.size, evalK e.2 * (evalK (entryAt blk.matrix e.1 b)
        * Wd (blk.basis[j]?.getD []) b)) = ∑ b ∈ range blk.matrix.size, Wd (blk.basis[j]?.getD []) b
          * (evalK e.2 * evalK (entryAt blk.matrix e.1 b)) from
      sum_congr rfl fun b _ => by ring]
    rw [← h2]
    congr 1
    refine List.map_congr_left fun e' _ => ?_
    simp only [Function.comp_apply, evalK_mul]
    ring
  simp only [h1]
  have h3 := sum_sparse blk.matrix.size (blk.basis[i]?.getD []) (hrow i)
    (fun a => ∑ b ∈ range blk.matrix.size, evalK (entryAt blk.matrix a b) * Wd (blk.basis[j]?.getD []) b)
  rw [h3]
  refine sum_congr rfl fun a _ => ?_
  rw [mul_sum]
  exact sum_congr rfl fun b _ => by ring


/-- Positivity of W Y Wᵀ, including any zero flags used for unrecorded patterns. -/
theorem expanded_psd {lo hi : ℚ} (he : EnclQ lo hi) (blk : Block)
    (hp : ∀ i < blk.matrix.size, psdRow lo hi blk i = true)
    (hg : ∀ i < blk.matrix.size, (blk.gram[i]?.getD []).length ≤ blk.matrix.size)
    (hw : ∀ (i : ℕ), ∀ (e : ℕ × Fast.K), e ∈ blk.basis[i]?.getD [] → e.1 < blk.matrix.size)
    {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ i, ∑ j, v i * evalK (expandedEntry blk i.val j.val) * v j := by
  simp only [expanded_dense blk hw]
  rw [quad_congruence blk.matrix.size (fun i a => Wd (blk.basis[i.val]?.getD []) a)
    (fun a c => evalK (entryAt blk.matrix a c)) v]
  exact reduced_psd he blk hp hg fun a => ∑ i, v i * Wd (blk.basis[i.val]?.getD []) a

theorem shape_basis_bounds {b : Block} (hs : blockShape b = true) :
    ∀ (i : ℕ) (e : ℕ × Fast.K), e ∈ b.basis[i]?.getD [] → e.1 < b.matrix.size := by
  have hw : b.basis.all (fun row => row.all (fun e => decide (e.1 < b.matrix.size))) = true := by
    simp only [blockShape, Bool.and_eq_true] at hs
    tauto
  intro i e he
  by_cases hi : i < b.basis.size
  · have hh := Array.all_eq_true.mp hw i hi
    have hm : e ∈ b.basis[i] := by simpa [Array.getElem?_eq_getElem hi] using he
    exact of_decide_eq_true ((List.all_eq_true.mp hh) e hm)
  · simpa [Array.getElem?_eq_none (by omega : b.basis.size ≤ i)] using he

theorem shape_gram_bound {b : Block} (hs : blockShape b = true) :
    ∀ i < b.matrix.size, (b.gram[i]?.getD []).length ≤ b.matrix.size := by
  have hg : b.gram.all (fun row => row.length == b.matrix.size) = true := by
    simp only [blockShape, Bool.and_eq_true] at hs
    tauto
  intro i _
  by_cases hi : i < b.gram.size
  · have hh := Array.all_eq_true.mp hg i hi
    have he : b.gram[i].length = b.matrix.size := by simpa using hh
    simp [Array.getElem?_eq_getElem hi, he]
  · simp [Array.getElem?_eq_none (by omega : b.gram.size ≤ i)]

/-- Matrix positivity obtained directly from the two finite predicates. -/
theorem block_psd {lo hi : ℚ} (he : EnclQ lo hi) (b : Block)
    (hs : blockShape b = true)
    (hp : (List.range b.matrix.size).all (psdRow lo hi b) = true)
    {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ i, ∑ j, v i * evalK (expandedEntry b i.val j.val) * v j :=
  expanded_psd he b (fun i hi => (List.all_eq_true.mp hp) i (List.mem_range.mpr hi))
    (shape_gram_bound hs) (shape_basis_bounds hs) v

/-- The checked stored matrix agrees with W Y Wᵀ, including the zero default
row and column used for flags absent from the data. -/
theorem stored_eq_expanded {b : Block} (hs : blockShape b = true)
    (he : (List.range b.flags.size).all (expandedRow b) = true) (i j : ℕ) :
    entryAt b.expanded i j = expandedEntry b i j := by
  have hbs : b.basis.size = b.flags.size := by
    simp only [blockShape, Bool.and_eq_true, beq_iff_eq] at hs
    tauto
  have hes : b.expanded.size = b.flags.size := by
    simp only [blockShape, Bool.and_eq_true, beq_iff_eq] at hs
    tauto
  have her : b.expanded.all (fun row => row.size == b.flags.size) = true := by
    simp only [blockShape, Bool.and_eq_true] at hs
    tauto
  by_cases hi : i < b.flags.size
  · by_cases hj : j < b.flags.size
    · exact expanded_entry_sound ((List.all_eq_true.mp he) i (List.mem_range.mpr hi)) hj
    · have hi' : i < b.expanded.size := by omega
      have hr : b.expanded[i].size = b.flags.size := by
        simpa using Array.all_eq_true.mp her i hi'
      have hbj : b.basis[j]? = none := Array.getElem?_eq_none (by omega)
      have hej : b.expanded[i][j]? = none := Array.getElem?_eq_none (by omega)
      have hnil : (b.basis[i]?.getD []).flatMap (fun _ => ([] : List Fast.K)) = [] :=
        List.flatMap_eq_nil_iff.mpr (by simp)
      simp [entryAt, Array.getElem?_eq_getElem hi', hej, expandedEntry, hbj, ksum, hnil]
  · have hbi : b.basis[i]? = none := Array.getElem?_eq_none (by omega)
    have hei : b.expanded[i]? = none := Array.getElem?_eq_none (by omega)
    simp [entryAt, hei, expandedEntry, hbi, ksum]

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/PatternConfig.lean <==
import BeatAvg.Five.BitSpecs
import BeatAvg.Five.Config
import BeatAvg.Cert.SortedN

namespace BeatAvg.Five
open Fast.Five

theorem quadIndex_ok : IdxOk 5 quadIndex := by
  intro w a b c d hab hbc hcd hd
  have ha : a < 5 := by omega
  have hb : b < 5 := by omega
  have hc : c < 5 := by omega
  interval_cases a <;> interval_cases b <;> try omega
  all_goals interval_cases c <;> interval_cases d <;> try omega
  all_goals norm_num [quadIndex, quads, choose, patArr, Fast.combos, List.range_succ, List.filterMap]

theorem additiveTrits_eq {p : Pattern} {v : Fin 5 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    additiveTrits p = patArr 5 (extNn v) := by
  norm_num [additiveTrits, wins, win, quads, choose, patArr, Fast.combos, List.range_succ,
    trit, extNn]
  rw [bit10_spec hb, bit11_spec hb, bit12_spec hb, bit13_spec hb, bit14_spec hb, bit15_spec hb, bit16_spec hb, bit17_spec hb, bit18_spec hb, bit19_spec hb]
  simp [trit, extNn, Nat.add_comm]

/-- The real colored configuration of a sorted sample is exactly the one
reconstructed from its certified bits. The additive part reuses `cfgOf_eq_patG`. -/
theorem configOf_eq_pattern {p : Pattern} {v : Fin 5 → ℝ}
    (hv : Generic v) (hm : Monotone v)
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    configOf v = patternConfig p := by
  have hs : SGn 5 v := ⟨hm.strictMono_of_injective hv.2.1, hv.1, hv.2.2.1⟩
  change Fast.Five.Config.mk _ _ = Fast.Five.Config.mk _ _
  rw [Fast.Five.Config.mk.injEq]
  constructor
  · rw [additiveTrits_eq hb]
    exact cfgOf_eq_patG (by decide) quadIndex_ok hs
  · funext i j
    have h01 := hm (show (0 : Fin 5) ≤ 1 by decide)
    have h02 := hm (show (0 : Fin 5) ≤ 2 by decide)
    have h03 := hm (show (0 : Fin 5) ≤ 3 by decide)
    have h04 := hm (show (0 : Fin 5) ≤ 4 by decide)
    have h12 := hm (show (1 : Fin 5) ≤ 2 by decide)
    have h13 := hm (show (1 : Fin 5) ≤ 3 by decide)
    have h14 := hm (show (1 : Fin 5) ≤ 4 by decide)
    have h23 := hm (show (2 : Fin 5) ≤ 3 by decide)
    have h24 := hm (show (2 : Fin 5) ≤ 4 by decide)
    have h34 := hm (show (3 : Fin 5) ≤ 4 by decide)
    fin_cases i <;> fin_cases j <;> norm_num [edge, pairs, List.range_succ,
      min_eq_left h01, min_eq_right h01, max_eq_left h01, max_eq_right h01,
      min_eq_left h02, min_eq_right h02, max_eq_left h02, max_eq_right h02,
      min_eq_left h03, min_eq_right h03, max_eq_left h03, max_eq_right h03,
      min_eq_left h04, min_eq_right h04, max_eq_left h04, max_eq_right h04,
      min_eq_left h12, min_eq_right h12, max_eq_left h12, max_eq_right h12,
      min_eq_left h13, min_eq_right h13, max_eq_left h13, max_eq_right h13,
      min_eq_left h14, min_eq_right h14, max_eq_left h14, max_eq_right h14,
      min_eq_left h23, min_eq_right h23, max_eq_left h23, max_eq_right h23,
      min_eq_left h24, min_eq_right h24, max_eq_left h24, max_eq_right h24,
      min_eq_left h34, min_eq_right h34, max_eq_left h34, max_eq_right h34,
      bit0_spec hb, bit1_spec hb, bit2_spec hb, bit3_spec hb, bit4_spec hb, bit5_spec hb, bit6_spec hb, bit7_spec hb, bit8_spec hb, bit9_spec hb]

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Probability.lean <==
import BeatAvg.ExpectDeg
import BeatAvg.Atomless
import BeatAvg.Five.Generic

/-! Probability lemmas for the five-point route. The degree estimate and atomless
approximation are reused from the original proof. -/
open MeasureTheory Set Function
namespace BeatAvg.Five

/-- The lower-degree inequality for any bounded measurable weight. This is the
one-root form of the old `integral_degLo_ge`, independent of sample size. -/
theorem weighted_degree_lower {μ : Measure ℝ} (hμ : IsLaw μ)
    {a : ℝ → ℝ} (ha : BM a) {M b e : ℝ}
    (ha0 : ∀ x, 0 ≤ a x) (haM : ∀ x, a x ≤ M)
    (hdeg : ∀ x, 0 ≤ x → deg μ x ≤ P μ + e) (hb : b ≤ P μ + e) :
    -(M * e) ≤ ∫ x, a x * (deg μ x - b) ∂μ := by
  have := hμ.prob
  have hleft : BM fun x => M * (deg μ x - P μ - e) :=
    (((bm_deg μ).sub (BM.const _)).sub (BM.const _)).const_mul M
  have hright : BM fun x => a x * (deg μ x - b) :=
    ha.mul ((bm_deg μ).sub (BM.const _))
  have heq : ∫ x, M * (deg μ x - P μ - e) ∂μ = -(M * e) := by
    rw [integral_const_mul, integral_sub (((bm_deg μ).sub (BM.const _)).integrable _)
      (integrable_const _), integral_sub ((bm_deg μ).integrable _) (integrable_const _),
      integral_deg]
    simp
  rw [← heq]
  refine integral_mono_ae (hleft.integrable _) (hright.integrable _) ?_
  have hnonneg : ∀ᵐ x ∂μ, 0 ≤ x := by
    rw [ae_iff]
    simpa only [Set.Iio_def, not_le] using hμ.nonneg
  filter_upwards [hnonneg] with x hx
  have hd := hdeg x hx
  nlinarith [mul_nonneg (sub_nonneg.2 (haM x)) (sub_nonneg.2 hd),
    mul_nonneg (ha0 x) (sub_nonneg.2 hb)]

/-- The same quantitative error as in the old proof, for a new pair-color
weight bounded by M. -/
theorem weighted_degree_near_optimal {μ : Measure ℝ} (hμ : IsLaw μ)
    {a : ℝ → ℝ} (ha : BM a) {M b ε : ℝ}
    (ha0 : ∀ x, 0 ≤ a x) (haM : ∀ x, a x ≤ M)
    (hε0 : 0 < ε) (hε : ε ≤ 1/36) (hP : C - ε ≤ P μ) (hb : b ≤ C) :
    -(M * (8 * Real.sqrt ε)) ≤ ∫ x, a x * (deg μ x - b) ∂μ := by
  have hs : 0 ≤ Real.sqrt ε := Real.sqrt_nonneg _
  have hsq : Real.sqrt ε ^ 2 = ε := Real.sq_sqrt hε0.le
  have hsmall : Real.sqrt ε ≤ 1/6 := by nlinarith
  apply weighted_degree_lower hμ ha ha0 haM
    (fun x hx => deg_le hμ hε0 hε hP hx)
  nlinarith

/-- A sample-size-independent version of the original two-point criterion.
The caller supplies the expectation bound assembled from the certificate terms. -/
theorem C_le_of_functional {n : ℕ} (L : ℝ → (Fin n → ℝ) → ℝ)
    {b δ K : ℝ} (hδ : 0 < δ) (hK : 0 ≤ K)
    (hbm : ∀ x, BM (L x))
    (haff : ∀ x y s ω, L ((1-s)*x+s*y) ω = (1-s)*L x ω+s*L y ω)
    (hb : ∀ ω, Generic ω → L b ω ≤ b)
    (h1 : ∀ ω, Generic ω → L 1 ω ≤ 1-δ)
    (hmean : ∀ (μ : Measure ℝ), IsLaw μ → ∀ ε : ℝ,
      0 < ε → ε ≤ 1/36 → C-ε ≤ P μ → b ≤ C →
      C-ε-K*Real.sqrt ε ≤ ∫ ω, L C ω ∂(iid n μ)) : C ≤ b := by
  by_contra hc
  have hbc : b < C := not_le.mp hc
  have hb1 : b < 1 := hbc.trans_le C_le_one
  let s := (C-b)/(1-b)
  have hs0 : 0 < s := div_pos (sub_pos.mpr hbc) (sub_pos.mpr hb1)
  have hs1 : s ≤ 1 := (div_le_one (sub_pos.mpr hb1)).mpr (by linarith [C_le_one])
  have hceq : C = (1-s)*b+s*1 := by
    dsimp [s]
    have hn : 1-b ≠ 0 := (sub_pos.mpr hb1).ne'
    field_simp
    nlinarith
  have hupper : ∀ ω, Generic ω → L C ω ≤ C-s*δ := by
    intro ω hω
    have hh := haff b 1 s ω
    rw [← hceq] at hh
    rw [hh]
    have hh0 := mul_le_mul_of_nonneg_left (hb ω hω) (sub_nonneg.mpr hs1)
    have hh1 := mul_le_mul_of_nonneg_left (h1 ω hω) hs0.le
    nlinarith
  let t := min (1/6 : ℝ) (s*δ/(2*(1+K)))
  have ht0 : 0 < t := lt_min (by norm_num) (div_pos (mul_pos hs0 hδ) (by linarith))
  have ht6 : t ≤ 1/6 := min_le_left _ _
  have hterr : t*(2*(1+K)) ≤ s*δ :=
    (le_div_iff₀ (by linarith : 0 < 2*(1+K))).mp (min_le_right _ _)
  have he0 : 0 < t^2 := sq_pos_of_pos ht0
  have he : t^2 ≤ 1/36 := by nlinarith
  obtain ⟨μ, hμ, hatom, hp⟩ := exists_atomless_law_gt he0
  have := hμ.prob
  have hlow := hmean μ hμ (t^2) he0 he hp.le hbc.le
  rw [Real.sqrt_sq ht0.le] at hlow
  have hup : ∫ ω, L C ω ∂(iid n μ) ≤ C-s*δ := by
    have hh := integral_mono_ae ((hbm C).integrable (iid n μ)) (integrable_const (C-s*δ))
      ((ae_generic hμ).mono fun ω hω => hupper ω hω)
    simpa using hh
  have htt : t^2 ≤ t := by nlinarith
  have hpos : 0 < s*δ := mul_pos hs0 hδ
  nlinarith

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/Sample.lean <==
import BeatAvg.Five.ScalarExpectation
import BeatAvg.Five.Families

/-! Five-point sample terms and their expectations. -/
open MeasureTheory Set Function
namespace BeatAvg.Five
open Fast.Five

noncomputable def pairClass (p : ℝ × ℝ) : ℕ :=
  if p.1 < p.2 then (if p.2 < 2*p.1 then 2 else 0)
  else (if p.1 < 2*p.2 then 3 else 1)

noncomputable def pairWeight (p : ℝ × ℝ) : ℝ := (Data.nu[pairClass p]?.getD 0 : ℚ)

theorem pairWeight_bounds (p : ℝ × ℝ) : 0 ≤ pairWeight p ∧ pairWeight p ≤ 6 := by
  unfold pairWeight pairClass
  split_ifs <;> norm_num [Data.nu]

theorem bm_pairWeight : BM pairWeight := by
  apply BM.of_nonneg_le _ (fun p => (pairWeight_bounds p).1) (fun p => (pairWeight_bounds p).2)
  have hdef : pairWeight = fun p : ℝ × ℝ =>
      if p.1 < p.2 then (if p.2 < 2*p.1 then (5807278/1000000 : ℝ) else 3991657/1000000)
      else (if p.1 < 2*p.2 then 2176036/1000000 else 3991657/1000000) := by
    funext p
    unfold pairWeight pairClass
    split_ifs <;> norm_num [Data.nu]
  rw [hdef]
  apply Measurable.ite (measurableSet_lt (by fun_prop) (by fun_prop))
  · exact Measurable.ite (measurableSet_lt (by fun_prop) (by fun_prop)) measurable_const measurable_const
  · exact Measurable.ite (measurableSet_lt (by fun_prop) (by fun_prop)) measurable_const measurable_const

def e14 : Fin 1 ⊕ Fin 4 → Fin 5 := finSumFinEquiv

def e113 : Fin 1 ⊕ (Fin 1 ⊕ Fin 3) → Fin 5 :=
  fun s => finSumFinEquiv (Sum.map id finSumFinEquiv s)

def splitTail (ω : Fin 5 → ℝ) : ℝ × (Fin 4 → ℝ) :=
  ((split e14 ω).1 0, (split e14 ω).2)

def splitDegree (ω : Fin 5 → ℝ) : ℝ × (ℝ × (Fin 3 → ℝ)) :=
  ((split3 e113 ω).1 0, ((split3 e113 ω).2.1 0, (split3 e113 ω).2.2))

theorem e113_injective : Injective e113 :=
  finSumFinEquiv.injective.comp (Sum.map_injective.mpr ⟨injective_id, finSumFinEquiv.injective⟩)

theorem splitTail_mp (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    MeasurePreserving splitTail (iid 5 μ) (μ.prod (iid 4 μ)) :=
  ((measurePreserving_eval (fun _ : Fin 1 => μ) 0).prod (MeasurePreserving.id (iid 4 μ))).comp
    (measurePreserving_split μ e14 finSumFinEquiv.injective)

theorem splitDegree_mp (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    MeasurePreserving splitDegree (iid 5 μ) (μ.prod (μ.prod (iid 3 μ))) :=
  ((measurePreserving_eval (fun _ : Fin 1 => μ) 0).prod
    ((measurePreserving_eval (fun _ : Fin 1 => μ) 0).prod (MeasurePreserving.id (iid 3 μ)))).comp
    (measurePreserving_split3 μ e113 e113_injective)

def firstFour : Fin 4 → Fin 5 := fun i => ⟨i.val, by omega⟩

noncomputable def objective (ω : Fin 5 → ℝ) : ℝ := ind S4 (ω ∘ firstFour)

theorem bm_objective : BM objective := (BM.ind measurableSet_S4).comp (by fun_prop)

theorem integral_objective (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    ∫ ω, objective ω ∂(iid 5 μ) = P μ := by
  have hi : Injective firstFour := by
    intro i j h
    exact Fin.ext (congrArg (Fin.val : Fin 5 → ℕ) h)
  rw [show objective = fun ω => ind S4 (ω ∘ firstFour) from rfl,
    integral_comp_mp (measurePreserving_comp_injective μ firstFour hi) (measurable_ind measurableSet_S4),
    integral_ind _ measurableSet_S4]
  rfl

theorem integral_sample_degree {μ : Measure ℝ} (hμ : IsLaw μ) {ε : ℝ}
    (hε0 : 0 < ε) (hε : ε ≤ 1/36) (hP : C-ε ≤ P μ) (hB : Bstar ≤ C) :
    -(48*Real.sqrt ε) ≤ ∫ ω, degreeTerm pairWeight Bstar (splitDegree ω) ∂(iid 5 μ) := by
  have := hμ.prob
  rw [integral_comp_mp (splitDegree_mp μ) (bm_degreeTerm bm_pairWeight Bstar).meas]
  convert integral_degreeTerm_lower hμ bm_pairWeight
    (fun p => (pairWeight_bounds p).1) (fun p => (pairWeight_bounds p).2) hε0 hε hP hB using 1 <;> ring

theorem integral_sample_tail {μ : Measure ℝ} (hμ : IsLaw μ) (q : ℝ) :
    0 ≤ ∫ ω, tailTerm q C (splitTail ω) ∂(iid 5 μ) := by
  have := hμ.prob
  rw [integral_comp_mp (splitTail_mp μ) (bm_tailTerm q C).meas]
  exact integral_tailTerm_nonneg hμ q

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/SamplePattern.lean <==
import BeatAvg.Five.Cover
import BeatAvg.Five.Generic
import BeatAvg.Five.Endpoints

/-! Every sorted real sample in general position is covered by a retained pattern. -/
namespace BeatAvg.Five
open Fast.Five

noncomputable def gaps (v : Fin 5 → ℝ) : Fin 5 → ℝ :=
  ![v 0, v 1-v 0, v 2-v 1, v 3-v 2, v 4-v 3]

noncomputable def linearValue (i : ℕ) (v : Fin 5 → ℝ) : ℝ :=
  ∑ j : Fin 5, (((form i).getD j.val 0 : ℤ) : ℝ)*v j

theorem gaps_nonneg {v : Fin 5 → ℝ} (hv : Generic v) (hm : Monotone v) :
    ∀ j, 0 ≤ gaps v j := by
  intro j
  fin_cases j
  · exact hv.1 0
  · exact sub_nonneg.mpr (hm (show (0 : Fin 5) ≤ 1 by decide))
  · exact sub_nonneg.mpr (hm (show (1 : Fin 5) ≤ 2 by decide))
  · exact sub_nonneg.mpr (hm (show (2 : Fin 5) ≤ 3 by decide))
  · exact sub_nonneg.mpr (hm (show (3 : Fin 5) ≤ 4 by decide))

theorem gapValue_gaps (i : Fin 20) (v : Fin 5 → ℝ) :
    gapValue i.val (gaps v) = linearValue i.val v := by
  fin_cases i <;>
    norm_num [gapValue, gaps, linearValue, gapForm, form, pairs, quads, choose,
      List.range_succ, Fin.sum_univ_succ] <;> ring

theorem linearValue_ne_zero {v : Fin 5 → ℝ} (hv : Generic v) (i : Fin 20) :
    linearValue i.val v ≠ 0 := by
  fin_cases i
  · intro h
    have ht := hv.2.2.2 1 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 2 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 3 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 4 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 2 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 3 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 4 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 3 2 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 4 2 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.2 4 3 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 1 3 2 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 1 2 3 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 1 4 2 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 1 2 4 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 1 4 3 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 1 3 4 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 2 4 3 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 0 2 3 4 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 1 2 4 3 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.2.2.1 1 2 3 4 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, quads, choose, List.range_succ, Fin.sum_univ_succ] at h
    linarith

/-- Coverage and the exact real endpoint bounds for a sorted sample, with the
recorded bits explicitly identified with the twenty defining comparisons. -/
theorem sorted_sample_covered {v : Fin 5 → ℝ} (hv : Generic v) (hm : Monotone v) :
    ∃ p ∈ Data.patterns.toList,
      (∀ i < 20, p.testBit i = decide (linearValue i v < 0)) ∧
      evalK (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.bstar) ≤ Bstar ∧
      evalK (score Data.blocks Data.wHalf Data.wTwice Data.nu p Fast.K.one) ≤ 1-9/10000 := by
  classical
  have hn : ∀ i < 20, gapValue i (gaps v) ≠ 0 := by
    intro i hi
    rw [gapValue_gaps ⟨i,hi⟩]
    exact linearValue_ne_zero hv ⟨i,hi⟩
  obtain ⟨p,hp,hfeas,hbits⟩ := exists_feasible (gaps v) (gaps_nonneg hv hm) hn
  have hret := feasible_retained hp hfeas
  refine ⟨p, hret, ?_, retained_endpoint_bounds p hret⟩
  intro i hi
  rw [hbits i hi, gapValue_gaps ⟨i,hi⟩]

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/ScalarEvaluation.lean <==
import BeatAvg.Five.ColorFacts
import BeatAvg.Cert.DegTerm
import Fast.Five.Arrangements

open MeasureTheory Set Function
namespace BeatAvg.Five
open Fast.Five

theorem bitNat_cast (b : Bool) : (bitNat b : ℝ) = if b then 1 else 0 := by cases b <;> norm_num [bitNat]

def classCode (c : Config 5) (ρ : Fin 5 → Fin 5) : ℕ :=
  (if c.close (ρ 0) (ρ 1) then 2 else 0) + (if c.additive.lt (ρ 0) (ρ 1) then 0 else 1)
def degreeCount (c : Config 5) (ρ : Fin 5 → Fin 5) : ℕ :=
  3*bitNat (c.additive.sb (ρ 0) (ρ 2) (ρ 3) (ρ 4)) + bitNat (c.additive.sb (ρ 2) (ρ 3) (ρ 4) (ρ 0))
def halfCode (c : Config 5) (ρ : Fin 5 → Fin 5) : Bool :=
  [1,2,3,4].all fun i => c.additive.lt (ρ i) (ρ 0) && !(c.close (ρ i) (ρ 0))
def twiceCode (c : Config 5) (ρ : Fin 5 → Fin 5) : Bool :=
  [1,2,3,4].all fun i => c.additive.lt (ρ i) (ρ 0) || c.close (ρ i) (ρ 0)
def goodCode (c : Config 5) (ρ : Fin 5 → Fin 5) : Bool :=
  c.additive.sb (ρ 1) (ρ 2) (ρ 3) (ρ 4)

theorem s4_config (v : Fin 5 → ℝ) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ) :
    s4 (splitDegree (v ∘ ρ)).1 (splitDegree (v ∘ ρ)).2.2 = (degreeCount (configOf v) ρ : ℝ) := by
  rw [s4_formula]
  have h1 := sb_cfgOf v (a := ρ 0) (b := ρ 2) (c := ρ 3) (d := ρ 4)
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
  have h2 := sb_cfgOf v (a := ρ 2) (b := ρ 3) (c := ρ 4) (d := ρ 0)
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
  change 3*(if v (ρ 0)+(v (ρ 2)+v (ρ 3)) < 2*v (ρ 4) then (1 : ℝ) else 0) +
    (if v (ρ 2)+v (ρ 3)+v (ρ 4) < 2*v (ρ 0) then 1 else 0) = _
  simp only [degreeCount, Nat.cast_add, Nat.cast_mul, Nat.cast_ofNat, bitNat_cast, h1, h2]
  simp [configOf, h1, h2, add_assoc]

theorem degreeSample_eval (v : Fin 5 → ℝ) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ) :
    degreeSample (v ∘ ρ) = (Data.nu[classCode (configOf v) ρ]?.getD 0 : ℚ) *
      ((degreeCount (configOf v) ρ : ℝ)/4-Bstar) := by
  unfold degreeSample degreeTerm pairWeight
  change (Data.nu[pairClass (v (ρ 0),v (ρ 1))]?.getD 0 : ℚ) *
    (s4 (splitDegree (v ∘ ρ)).1 (splitDegree (v ∘ ρ)).2.2 / 4-Bstar) = _
  rw [s4_config v hρ, class_eq (hρ.ne (by decide : (0 : Fin 5) ≠ 1))]
  rfl

theorem halfCode_spec {v : Fin 5 → ℝ} (hv : Generic v) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ) :
    halfCode (configOf v) ρ = true ↔ splitTail (v ∘ ρ) ∈ tailAll (1/2) := by
  simp only [halfCode, List.all_cons, List.all_nil, Bool.and_eq_true, and_true]
  have h1 := half_below_iff hv (hρ.ne (by decide : (1 : Fin 5) ≠ 0))
  have h2 := half_below_iff hv (hρ.ne (by decide : (2 : Fin 5) ≠ 0))
  have h3 := half_below_iff hv (hρ.ne (by decide : (3 : Fin 5) ≠ 0))
  have h4 := half_below_iff hv (hρ.ne (by decide : (4 : Fin 5) ≠ 0))
  simp only [Bool.and_eq_true] at h1 h2 h3 h4
  rw [h1,h2,h3,h4]
  simp [tailAll, splitTail, split, e14, Fin.forall_fin_succ, div_eq_mul_inv, mul_comm]
  rfl

theorem twiceCode_spec {v : Fin 5 → ℝ} (hv : Generic v) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ) :
    twiceCode (configOf v) ρ = true ↔ splitTail (v ∘ ρ) ∈ tailAll 2 := by
  simp only [twiceCode, List.all_cons, List.all_nil, Bool.and_eq_true, and_true]
  rw [twice_below_iff hv (hρ.ne (by decide : (1 : Fin 5) ≠ 0)),
    twice_below_iff hv (hρ.ne (by decide : (2 : Fin 5) ≠ 0)),
    twice_below_iff hv (hρ.ne (by decide : (3 : Fin 5) ≠ 0)),
    twice_below_iff hv (hρ.ne (by decide : (4 : Fin 5) ≠ 0))]
  simp [tailAll, splitTail, split, e14, Fin.forall_fin_succ]
  rfl

theorem goodCode_spec (v : Fin 5 → ℝ) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ) :
    goodCode (configOf v) ρ = true ↔ (splitTail (v ∘ ρ)).2 ∈ S4 :=
  sb_cfgOf v (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))
    (hρ.ne (by decide)) (hρ.ne (by decide)) (hρ.ne (by decide))

theorem tailSample_eval (v : Fin 5 → ℝ) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ)
    (q x : ℝ) (b : Bool) (hb : b = true ↔ splitTail (v ∘ ρ) ∈ tailAll q) :
    tailSample q x (v ∘ ρ) = if b then x-(bitNat (goodCode (configOf v) ρ) : ℝ) else 0 := by
  have hA := ind_eq_ite_bool hb.symm
  have hW : splitTail (v ∘ ρ) ∈ tailWin q ↔ (b && goodCode (configOf v) ρ) = true := by
    simp only [tailWin, Set.mem_ofPred_eq, Bool.and_eq_true, hb, goodCode_spec v hρ]
    exact and_comm
  have hW' := ind_eq_ite_bool hW
  unfold tailSample tailTerm
  rw [hA, hW', bitNat_cast]
  cases b <;> cases goodCode (configOf v) ρ <;> simp

theorem objective_eval (v : Fin 5 → ℝ) {ρ : Fin 5 → Fin 5} (hρ : Injective ρ) :
    objective (v ∘ ρ) = (bitNat ((configOf v).additive.sb (ρ 0) (ρ 1) (ρ 2) (ρ 3)) : ℝ) := by
  rw [bitNat_cast]
  exact objG_eval firstFour v (hρ.comp (by intro a b h; exact Fin.ext (congrArg (Fin.val : Fin 5 → ℕ) h)))

noncomputable def scalarSample (x : ℝ) (v : Fin 5 → ℝ) : ℝ :=
  objective v + degreeSample v + (Data.wHalf : ℝ)*tailSample (1/2) x v +
    (Data.wTwice : ℝ)*tailSample 2 x v

theorem scalarSample_eval {v : Fin 5 → ℝ} (hv : Generic v) {ρ : Fin 5 → Fin 5}
    (hρ : Injective ρ) (x : Fast.K) :
    scalarSample (evalK x) (v ∘ ρ) =
      evalK (scalarCode Data.blocks Data.wHalf Data.wTwice Data.nu (configOf v) ρ x) := by
  rw [scalarSample, objective_eval v hρ, degreeSample_eval v hρ,
    tailSample_eval v hρ (1/2) (evalK x) _ (halfCode_spec hv hρ),
    tailSample_eval v hρ 2 (evalK x) _ (twiceCode_spec hv hρ)]
  change _ = evalK ((Fast.K.ofRat (bitNat ((configOf v).additive.sb (ρ 0) (ρ 1) (ρ 2) (ρ 3)))).add
    ((((Fast.K.ofRat ((degreeCount (configOf v) ρ : ℚ)/4)).sub Fast.K.bstar).smul
      (Data.nu[classCode (configOf v) ρ]?.getD 0)).add
      ((if halfCode (configOf v) ρ then
        (x.sub (Fast.K.ofRat (bitNat (goodCode (configOf v) ρ)))).smul Data.wHalf else Fast.K.zero).add
      (if twiceCode (configOf v) ρ then
        (x.sub (Fast.K.ofRat (bitNat (goodCode (configOf v) ρ)))).smul Data.wTwice else Fast.K.zero))))
  cases hh : halfCode (configOf v) ρ <;> cases ht : twiceCode (configOf v) ρ <;>
    simp only [hh, ht, Bool.false_eq_true, if_false, if_true,
      evalK_add, evalK_sub, evalK_smul, evalK_ofRat, evalK_bstar, evalK_zero,
      Rat.cast_div, Rat.cast_ofNat, Rat.cast_natCast] <;> ring

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/ScalarExpectation.lean <==
import BeatAvg.Five.Probability

/-! The scalar terms use the original sublaw and degree theorems. Only the
number of conditioning points changes. -/
open MeasureTheory Set Function
namespace BeatAvg.Five

noncomputable def degreeTerm (a : ℝ × ℝ → ℝ) (b : ℝ)
    (p : ℝ × (ℝ × (Fin 3 → ℝ))) : ℝ :=
  a (p.1, p.2.1) * (s4 p.1 p.2.2 / 4 - b)

theorem bm_degreeTerm {a : ℝ × ℝ → ℝ} (ha : BM a) (b : ℝ) : BM (degreeTerm a b) := by
  have hs : BM fun p : ℝ × (ℝ × (Fin 3 → ℝ)) => s4 p.1 p.2.2 := by
    exact BM.sum _ fun i _ => (BM.ind measurableSet_S4).comp
      (measurable_insertNth_comp i (by fun_prop) (by fun_prop))
  exact (ha.comp (by fun_prop)).mul ((hs.div_const 4).sub (BM.const b))

theorem inner_degreeTerm (μ : Measure ℝ) [IsProbabilityMeasure μ]
    (a : ℝ × ℝ → ℝ) (b z : ℝ) :
    ∫ p, degreeTerm a b (z,p) ∂(μ.prod (iid 3 μ)) =
      (∫ y, a (z,y) ∂μ) * (deg μ z-b) := by
  unfold degreeTerm
  rw [integral_prod_mul (fun y => a (z,y)) (fun w => s4 z w / 4 - b),
    integral_sub (((bm_s4_slice z).div_const 4).integrable _) (integrable_const _),
    integral_s4_div]
  simp

theorem averaged_weight_bounds (μ : Measure ℝ) [IsProbabilityMeasure μ]
    {a : ℝ × ℝ → ℝ} (ha : BM a) {M : ℝ}
    (h0 : ∀ p, 0 ≤ a p) (hM : ∀ p, a p ≤ M) (z : ℝ) :
    0 ≤ ∫ y, a (z,y) ∂μ ∧ (∫ y, a (z,y) ∂μ) ≤ M := by
  constructor
  · exact integral_nonneg fun y => h0 (z,y)
  · have hh := integral_mono ((ha.comp measurable_prodMk_left).integrable μ)
      (integrable_const M) (fun y => hM (z,y))
    simpa using hh

theorem integral_degreeTerm_lower {μ : Measure ℝ} (hμ : IsLaw μ)
    {a : ℝ × ℝ → ℝ} (ha : BM a) {M b ε : ℝ}
    (ha0 : ∀ p, 0 ≤ a p) (haM : ∀ p, a p ≤ M)
    (hε0 : 0 < ε) (hε : ε ≤ 1/36) (hP : C-ε ≤ P μ) (hb : b ≤ C) :
    -(M*(8*Real.sqrt ε)) ≤ ∫ p, degreeTerm a b p ∂(μ.prod (μ.prod (iid 3 μ))) := by
  have := hμ.prob
  rw [integral_prod _ ((bm_degreeTerm ha b).integrable _)]
  simp only [inner_degreeTerm]
  have ha' : BM fun z => ∫ y, a (z,y) ∂μ :=
    BM.of_nonneg_le ha.meas.stronglyMeasurable.integral_prod_right'.measurable
      (fun z => (averaged_weight_bounds μ ha ha0 haM z).1)
      (fun z => (averaged_weight_bounds μ ha ha0 haM z).2)
  exact weighted_degree_near_optimal hμ ha'
    (fun z => (averaged_weight_bounds μ ha ha0 haM z).1)
    (fun z => (averaged_weight_bounds μ ha ha0 haM z).2) hε0 hε hP hb

def tailAll (q : ℝ) : Set (ℝ × (Fin 4 → ℝ)) := {p | ∀ i, p.2 i < q*p.1}
def tailWin (q : ℝ) : Set (ℝ × (Fin 4 → ℝ)) := {p | p.2 ∈ S4 ∧ ∀ i, p.2 i < q*p.1}

noncomputable def tailTerm (q x : ℝ) (p : ℝ × (Fin 4 → ℝ)) : ℝ :=
  x * ind (tailAll q) p - ind (tailWin q) p

theorem measurableSet_tailAll (q : ℝ) : MeasurableSet (tailAll q) := by
  have hh : tailAll q = ⋂ i, {p : ℝ × (Fin 4 → ℝ) | p.2 i < q*p.1} := by
    ext p; simp [tailAll]
  rw [hh]
  exact MeasurableSet.iInter fun i => measurableSet_lt (by fun_prop) (by fun_prop)

theorem measurableSet_tailWin (q : ℝ) : MeasurableSet (tailWin q) :=
  (measurable_snd measurableSet_S4).inter (measurableSet_tailAll q)

theorem bm_tailTerm (q x : ℝ) : BM (tailTerm q x) :=
  ((BM.ind (measurableSet_tailAll q)).const_mul x).sub (BM.ind (measurableSet_tailWin q))

theorem inner_tailTerm (μ : Measure ℝ) [IsProbabilityMeasure μ] (q x z : ℝ) :
    ∫ w, tailTerm q x (z,w) ∂(iid 4 μ) =
      x*(μ.real (Iio (q*z)))^4 - (iid 4 μ).real (S4 ∩ {w | ∀ i, w i < q*z}) := by
  unfold tailTerm
  rw [integral_sub ((((BM.ind (measurableSet_tailAll q)).const_mul x).comp
      measurable_prodMk_left).integrable _) (((BM.ind (measurableSet_tailWin q)).comp
      measurable_prodMk_left).integrable _), integral_const_mul,
    integral_ind_slice _ (measurableSet_tailAll q), integral_ind_slice _ (measurableSet_tailWin q)]
  change x*(iid 4 μ).real {w | ∀ i, w i < q*z} - _ = _
  rw [real_box]
  rfl

theorem integral_tailTerm_nonneg {μ : Measure ℝ} (hμ : IsLaw μ) (q : ℝ) :
    0 ≤ ∫ p, tailTerm q C p ∂(μ.prod (iid 4 μ)) := by
  have := hμ.prob
  rw [integral_prod _ ((bm_tailTerm q C).integrable _)]
  apply integral_nonneg
  intro z
  change 0 ≤ ∫ w, tailTerm q C (z,w) ∂(iid 4 μ)
  rw [inner_tailTerm]
  exact sub_nonneg.mpr (sublaw hμ (q*z))

end BeatAvg.Five


==> anc/lean/BeatAvg/Five/SquareEvaluation.lean <==
import BeatAvg.Five.Arrangements
import BeatAvg.Five.Functional
import BeatAvg.Five.Matrix

namespace BeatAvg.Five
open Fast.Five Function Finset

theorem evalK_sum (xs : List Fast.K) : evalK (ksum xs) = (xs.map evalK).sum :=
  BeatAvg.evalK_ksum xs

theorem square1_eval (b : Block) (hs : blockShape b = true)
    (he : (List.range b.flags.size).all (expandedRow b) = true)
    {v : Fin 5 → ℝ} (hv : Monotone v) :
    (1/120 : ℝ)*(∑ π : Equiv.Perm (Fin 5), (singletonFamily b).term (v ∘ π)) =
      evalK (square1Code b (configOf v)) := by
  rw [singleton_sum_perm b hv]
  simp only [square1Code, evalK_smul, evalK_sum, List.map_map, Function.comp_def,
    stored_eq_expanded hs he]
  norm_num
  ring

theorem square3_eval (b : Block) (hs : blockShape b = true)
    (he : (List.range b.flags.size).all (expandedRow b) = true)
    {v : Fin 5 → ℝ} (hv : Monotone v) :
    (1/120 : ℝ)*(∑ π : Equiv.Perm (Fin 5), (tripleFamily b).term (v ∘ π)) =
      evalK (square3Code b (configOf v)) := by
  rw [triple_sum_perm b hv]
  simp only [square3Code, evalK_smul, evalK_sum, List.map_map, Function.comp_def,
    stored_eq_expanded hs he]
  norm_num
  ring

theorem squares_eval {v : Fin 5 → ℝ} (hv : Monotone v) :
    (1/120 : ℝ)*(∑ π : Equiv.Perm (Fin 5), squares (v ∘ π)) =
      evalK (square1Code Data.block0 (configOf v)) +
      evalK (square3Code Data.block1 (configOf v)) +
      evalK (square3Code Data.block2 (configOf v)) +
      evalK (square3Code Data.block3 (configOf v)) +
      evalK (square3Code Data.block4 (configOf v)) +
      evalK (square3Code Data.block5 (configOf v)) := by
  simp only [squares]
  rw [sum_comm, mul_sum]
  simp only [Fin.sum_univ_succ, Fin.sum_univ_zero]
  change _ = _
  have h0 := square1_eval Data.block0 Checked.shape0 Checked.expanded0 hv
  have h1 := square3_eval Data.block1 Checked.shape1 Checked.expanded1 hv
  have h2 := square3_eval Data.block2 Checked.shape2 Checked.expanded2 hv
  have h3 := square3_eval Data.block3 Checked.shape3 Checked.expanded3 hv
  have h4 := square3_eval Data.block4 Checked.shape4 Checked.expanded4 hv
  have h5 := square3_eval Data.block5 Checked.shape5 Checked.expanded5 hv
  change (1/120)*(∑ π : Equiv.Perm (Fin 5), (singletonFamily Data.block0).term (v ∘ π)) +
    ((1/120)*(∑ π : Equiv.Perm (Fin 5), (tripleFamily Data.block1).term (v ∘ π)) +
    ((1/120)*(∑ π : Equiv.Perm (Fin 5), (tripleFamily Data.block2).term (v ∘ π)) +
    ((1/120)*(∑ π : Equiv.Perm (Fin 5), (tripleFamily Data.block3).term (v ∘ π)) +
    ((1/120)*(∑ π : Equiv.Perm (Fin 5), (tripleFamily Data.block4).term (v ∘ π)) +
    ((1/120)*(∑ π : Equiv.Perm (Fin 5), (tripleFamily Data.block5).term (v ∘ π)) + 0))))) = _
  rw [h0,h1,h2,h3,h4,h5]
  ring

end BeatAvg.Five


==> anc/lean/BeatAvg/Four/Arrangements.lean <==
import BeatAvg.Four.Families
import BeatAvg.Four.FlagPermutation

namespace BeatAvg.Four
open Fast.Four Function Finset
set_option maxRecDepth 10000
set_option maxHeartbeats 0

theorem evalK_sum (xs : List Fast.K) : evalK (ksum xs) = (xs.map evalK).sum :=
  BeatAvg.evalK_ksum xs

theorem fn4_injective_lists {l l' : List (Fin 4)} (h : l.length = 4) (h' : l'.length = 4)
    (he : fn4 l = fn4 l') : l = l' := by
  apply List.ext_getElem (by rw [h,h'])
  intro i h1 h2
  have hh := congrFun he ⟨i, by omega⟩
  simpa [fn4, List.getD, h1, h2] using hh

theorem all4_nodup : all4.Nodup := by decide +kernel
theorem all4_good : ∀ l ∈ all4, l.length = 4 ∧ Injective (fn4 l) := by decide +kernel
theorem reps2_nodup : reps2.Nodup := by decide +kernel
theorem reps2_good : ∀ l ∈ reps2, l.length = 4 ∧ Injective (fn4 l) ∧
    Injective (fn4 l ∘ Fast.appendF (pairFamily Data.block0).eR (pairFamily Data.block0).eT) ∧
    Injective (fn4 l ∘ Fast.appendF (pairFamily Data.block0).eR (pairFamily Data.block0).eT') ∧
    StrictMono (fn4 l ∘ (pairFamily Data.block0).eR) ∧
    StrictMono (fn4 l ∘ (pairFamily Data.block0).eT) ∧
    StrictMono (fn4 l ∘ (pairFamily Data.block0).eT') := by decide +kernel

theorem sum_perm_all4 (F : (Fin 4 → Fin 4) → ℝ) :
    (∑ π : Equiv.Perm (Fin 4), F π) = (all4.map fun l => F (fn4 l)).sum := by
  have hh := sum_perm_reps (emb0n 4) (emb0n 4) (emb0n 4)
    (fun i => i.elim0) (fun i => i.elim0) (fun i => i.elim0) F
    (fun π σ => by rw [ext_empty]) (fun π σ => by rw [ext_empty]) (fun π σ => by rw [ext_empty])
    fn4 all4 all4_nodup
    (fun l hl l' hl' he => fn4_injective_lists (all4_good l hl).1 (all4_good l' hl').1 he)
    (fun l hl => ⟨(all4_good l hl).2, (by intro i; exact i.elim0),
      (by intro i; exact i.elim0), (by intro i; exact i.elim0)⟩) (by decide +kernel)
  simpa using hh

theorem pair_sum_perm (b : Block) {v : Fin 4 → ℝ} (hv : Monotone v) :
    (∑ π : Equiv.Perm (Fin 4), (pairFamily b).term (v ∘ π)) =
      2 * (reps2.map fun l =>
        evalK (expandedEntry b
          (pairFlag b (restrictConfig (configOf v) (fn4 l ∘ sel23)) % (b.flags.size+1))
          (pairFlag b (restrictConfig (configOf v) (fn4 l ∘ sel23')) % (b.flags.size+1)))).sum := by
  have hh := (pairFamily b).sum_perm (pair_injective b) fn4 reps2 reps2_nodup
    (fun l hl l' hl' he => fn4_injective_lists (reps2_good l hl).1 (reps2_good l' hl').1 he)
    (fun l hl => (reps2_good l hl).2) (by decide +kernel) hv
  convert hh using 1
  congr 2
  apply List.map_congr_left
  intro l _
  congr 3
  all_goals apply congrArg (pairFlag b)
  all_goals apply congrArg (restrictConfig (configOf v))
  all_goals funext i; fin_cases i <;> rfl

theorem square_eval (b : Block) (hs : blockShape b = true)
    (he : (List.range b.flags.size).all (expandedRow b) = true)
    {v : Fin 4 → ℝ} (hv : Monotone v) :
    (1/24 : ℝ)*(∑ π : Equiv.Perm (Fin 4), (pairFamily b).term (v ∘ π)) =
      evalK (squareCode b (configOf v)) := by
  rw [pair_sum_perm b hv]
  simp only [squareCode, evalK_smul, evalK_sum, List.map_map, Function.comp_def,
    stored_eq_expanded hs he]
  norm_num
  ring

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/BitSpecs.lean <==
import BeatAvg.Four.SamplePattern

namespace BeatAvg.Four
open Fast.Four

theorem bit0_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 0 = decide (v 1 < cut 0 * v 0) := by
  rw [hb 0 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit1_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 1 = decide (v 1 < cut 1 * v 0) := by
  rw [hb 1 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit2_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 2 = decide (v 1 < cut 2 * v 0) := by
  rw [hb 2 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit3_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 3 = decide (v 2 < cut 0 * v 0) := by
  rw [hb 3 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit4_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 4 = decide (v 2 < cut 1 * v 0) := by
  rw [hb 4 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit5_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 5 = decide (v 2 < cut 2 * v 0) := by
  rw [hb 5 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit6_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 6 = decide (v 3 < cut 0 * v 0) := by
  rw [hb 6 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit7_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 7 = decide (v 3 < cut 1 * v 0) := by
  rw [hb 7 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit8_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 8 = decide (v 3 < cut 2 * v 0) := by
  rw [hb 8 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit9_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 9 = decide (v 2 < cut 0 * v 1) := by
  rw [hb 9 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit10_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 10 = decide (v 2 < cut 1 * v 1) := by
  rw [hb 10 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit11_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 11 = decide (v 2 < cut 2 * v 1) := by
  rw [hb 11 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit12_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 12 = decide (v 3 < cut 0 * v 1) := by
  rw [hb 12 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit13_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 13 = decide (v 3 < cut 1 * v 1) := by
  rw [hb 13 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit14_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 14 = decide (v 3 < cut 2 * v 1) := by
  rw [hb 14 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit15_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 15 = decide (v 3 < cut 0 * v 2) := by
  rw [hb 15 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit16_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 16 = decide (v 3 < cut 1 * v 2) := by
  rw [hb 16 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit17_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 17 = decide (v 3 < cut 2 * v 2) := by
  rw [hb 17 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit18_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 18 = decide (v 0+v 1+v 2 < 2*v 3) := by
  rw [hb 18 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

theorem bit19_spec {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    p.testBit 19 = decide (v 0+v 1+v 3 < 2*v 2) := by
  rw [hb 19 (by decide)]
  apply decide_eq_decide.mpr
  norm_num [linearValue, form, pairs, cut, cutNum, cutDen, Fast.Five.pairs,
    List.range_succ, Fin.sum_univ_succ]
  all_goals (constructor <;> intro h <;> linarith)

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Config.lean <==
import BeatAvg.Cert.CfgReal
import Fast.Four.Basic

/-! The existing colored-configuration construction with three ratio cuts. -/
namespace BeatAvg.Four
open MeasureTheory Set Function

abbrev Config := Fast.Four.Config

noncomputable def cut (q : Fin 3) : ℝ :=
  (Fast.Four.cutNum q : ℝ) / (Fast.Four.cutDen q : ℝ)

instance (n : ℕ) : MeasurableSpace (Config n) := ⊤

instance (n : ℕ) : Finite (Config n) :=
  Finite.of_injective (fun c : Config n => (c.additive, c.close)) (by
    intro a b h
    cases a; cases b
    simpa only [Prod.mk.injEq, Fast.Four.Config.mk.injEq] using h)

def Config.comap {m n : ℕ} (c : Config n) (ι : Fin m → Fin n) : Config m :=
  ⟨c.additive.comap ι, fun q i j => c.close q (ι i) (ι j)⟩

open Classical in
noncomputable def configOf {n : ℕ} (v : Fin n → ℝ) : Config n :=
  ⟨cfgOf v, fun q i j => decide (i ≠ j ∧ max (v i) (v j) < cut q * min (v i) (v j))⟩

theorem configOf_comp {m n : ℕ} (v : Fin n → ℝ) (ι : Fin m → Fin n)
    (hι : Injective ι) : configOf (v ∘ ι) = (configOf v).comap ι := by
  simp only [configOf, Config.comap, cfgOf_comp v ι hι, comp_apply, hι.ne_iff]

theorem measurable_configOf {n : ℕ} :
    Measurable (configOf : (Fin n → ℝ) → Config n) := by
  classical
  refine measurable_to_countable' fun c => ?_
  have h : configOf ⁻¹' {c} = (cfgOf ⁻¹' {c.additive}) ∩
      ⋂ q, ⋂ i, ⋂ j, {v : Fin n → ℝ |
        decide (i ≠ j ∧ max (v i) (v j) < cut q * min (v i) (v j)) = c.close q i j} := by
    ext v
    simp only [mem_preimage, mem_singleton_iff, mem_inter_iff, mem_iInter, mem_ofPred_eq]
    constructor
    · intro hv
      cases hv
      exact ⟨rfl, fun _ _ _ => rfl⟩
    · rintro ⟨ha, hc⟩
      cases c
      simp only [configOf, Fast.Four.Config.mk.injEq]
      exact ⟨ha, funext fun q => funext fun i => funext fun j => hc q i j⟩
  rw [h]
  refine (measurable_cfgOf (measurableSet_singleton _)).inter ?_
  refine MeasurableSet.iInter fun q => MeasurableSet.iInter fun i =>
    MeasurableSet.iInter fun j => ?_
  by_cases hij : i = j
  · subst j; simp
  · simpa [ne_eq, hij] using
      (measurableSet_decide_eq
        (measurableSet_lt (show Measurable (fun v : Fin n → ℝ => max (v i) (v j)) by fun_prop)
          (show Measurable (fun v : Fin n → ℝ => cut q * min (v i) (v j)) by fun_prop))
        (c.close q i j))

theorem measurable_of_config {n : ℕ} {β : Type*} [MeasurableSpace β]
    (F : Config n → β) : Measurable F := fun _ _ => trivial

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Cover.lean <==
import BeatAvg.Five.Gordan
import BeatAvg.Five.Cover
import Fast.Four.Checks.Cover

/-! Soundness of the sign-space cover, before interpreting its forms on samples. -/
namespace BeatAvg.Four
open Fast.Four Finset

def Feasible (p : Pattern) (x : Fin 4 → ℝ) : Prop :=
  (∀ j, 0 ≤ x j) ∧ ∀ i < 20,
    ∑ j : Fin 4, (((if p.testBit i then 1 else -1 : ℤ) * gapForm i j.val : ℤ) : ℝ) * x j < 0

theorem list_sum_get {α : Type*} (l : List α) (f : α → ℝ) :
    (l.map f).sum = ∑ i : Fin l.length, f (l.get i) := by
  conv_lhs => rw [← List.ofFn_get l]
  rw [List.map_ofFn, List.sum_ofFn]
  rfl

theorem exclusion_impossible {depth bits p : ℕ} {w : List (ℕ × ℕ)}
    (hd : depth ≤ 20) (h : exclusionOk depth bits w = true)
    (hprefix : ∀ j < depth, p.testBit j = bits.testBit j)
    {x : Fin 4 → ℝ} (hx : Feasible p x) : False := by
  cases w with
  | nil => simp [exclusionOk] at h
  | cons e ws =>
    simp only [exclusionOk, Bool.and_eq_true] at h
    have hw := h.1.2
    have hentry : ∀ i : Fin (e::ws).length,
        ((e::ws).get i).1 < depth ∧ 0 < ((e::ws).get i).2 := by
      intro i
      exact of_decide_eq_true ((List.all_eq_true.mp hw) _ ((e::ws).get_mem i))
    apply BeatAvg.Five.gordan_exclusion
      (fun (i : Fin (e::ws).length) (j : Fin 4) =>
        (((if bits.testBit ((e::ws).get i).1 then 1 else -1 : ℤ) *
          gapForm ((e::ws).get i).1 j.val : ℤ) : ℝ))
      (fun i => (((e::ws).get i).2 : ℝ)) x
    · intro i; positivity
    · refine ⟨⟨0, by simp⟩, ?_⟩
      exact_mod_cast (hentry ⟨0, by simp⟩).2
    · exact hx.1
    · intro i
      rw [← hprefix _ (hentry i).1]
      exact hx.2 _ (lt_of_lt_of_le (hentry i).1 hd)
    · intro j
      have hc := of_decide_eq_true ((List.all_eq_true.mp h.2) j.val (List.mem_range.mpr j.isLt))
      have hcr : (0 : ℝ) ≤ (((e::ws).map fun v =>
          (v.2 : ℤ) * (if bits.testBit v.1 then 1 else -1) * gapForm v.1 j.val).sum : ℤ) :=
        by exact_mod_cast hc
      simp only [Int.cast_list_sum, List.map_map, Function.comp_def] at hcr
      rw [list_sum_get] at hcr
      simpa only [Int.cast_mul, Int.cast_natCast, mul_assoc] using hcr

theorem cover_sound (tree : Cover) {patterns : Array Nat} {depth bits p : ℕ}
    (h : coverOk patterns tree depth bits = true)
    (hbits : bits < 2^depth) (hp : p < 2^20)
    (hprefix : ∀ j < depth, p.testBit j = bits.testBit j)
    {x : Fin 4 → ℝ} (hx : Feasible p x) : p ∈ patterns.toList := by
  induction tree generalizing depth bits with
  | excluded w =>
    simp only [coverOk, Bool.and_eq_true, decide_eq_true_eq] at h
    exact (exclusion_impossible h.1 h.2 hprefix hx).elim
  | retained i =>
    simp only [coverOk, Bool.and_eq_true, decide_eq_true_eq, beq_iff_eq] at h
    obtain ⟨⟨hd, hi⟩, he⟩ := h
    subst depth
    have hpb : p = bits := by
      apply Nat.eq_of_testBit_eq
      intro j
      by_cases hj : j < 20
      · exact hprefix j hj
      · have hpow : 2^20 ≤ 2^j := Nat.pow_le_pow_right (by decide) (by omega)
        rw [Nat.testBit_lt_two_pow (hp.trans_le hpow),
          Nat.testBit_lt_two_pow (hbits.trans_le hpow)]
    have hm : patterns[i] ∈ patterns := Array.mem_of_getElem rfl
    have he' : patterns[i] = bits := by simpa [getElem!_pos patterns i hi] using he
    simpa [he', hpb] using hm
  | branch a b iha ihb =>
    simp only [coverOk, Bool.and_eq_true, decide_eq_true_eq] at h
    have hpow : 2^(depth+1) = 2^depth*2 := by rw [pow_succ]
    cases hc : p.testBit depth with
    | false =>
      apply ihb h.2 (by rw [hpow]; omega)
      intro j hj
      by_cases hje : j = depth
      · subst j
        rw [hc, Nat.testBit_lt_two_pow hbits]
      · exact hprefix j (by omega)
    | true =>
      apply iha h.1.2 (by rw [hpow]; omega)
      intro j hj
      by_cases hje : j = depth
      · subst j
        rw [hc, Nat.add_comm bits, Nat.testBit_two_pow_add_eq,
          Nat.testBit_lt_two_pow hbits]
        rfl
      · rw [Nat.add_comm bits, Nat.testBit_two_pow_add_gt (by omega)]
        exact hprefix j (by omega)

abbrev exists_bits := BeatAvg.Five.exists_bits

noncomputable def gapValue (i : ℕ) (x : Fin 4 → ℝ) : ℝ :=
  ∑ j : Fin 4, (gapForm i j.val : ℝ)*x j

theorem signed_gapValue (p i : ℕ) (x : Fin 4 → ℝ) :
    (∑ j : Fin 4, (((if p.testBit i then 1 else -1 : ℤ)*gapForm i j.val : ℤ) : ℝ)*x j) =
      (if p.testBit i then 1 else -1 : ℝ) * gapValue i x := by
  cases hh : p.testBit i <;> simp [hh, gapValue, Finset.mul_sum]

theorem exists_feasible (x : Fin 4 → ℝ) (hx : ∀ j, 0 ≤ x j)
    (hne : ∀ i < 20, gapValue i x ≠ 0) :
    ∃ p < 2^20, Feasible p x ∧ ∀ i < 20, p.testBit i = decide (gapValue i x < 0) := by
  classical
  obtain ⟨p, hp, hb⟩ := exists_bits (fun i => decide (gapValue i x < 0)) 20
  refine ⟨p, hp, ⟨hx, ?_⟩, hb⟩
  intro i hi
  rw [signed_gapValue, hb i hi]
  by_cases hn : gapValue i x < 0
  · simpa [hn]
  · have hh : 0 < gapValue i x := lt_of_le_of_ne (le_of_not_gt hn) (hne i hi).symm
    simp only [hn, decide_false, Bool.false_eq_true, ite_false, neg_mul, one_mul]
    linarith

/-- Every feasible twenty-bit sign pattern is one of the retained patterns. -/
theorem feasible_retained {p : Pattern} (hp : p < 2^20)
    {x : Fin 4 → ℝ} (hx : Feasible p x) : p ∈ Data.patterns.toList :=
  cover_sound Data.cover Checked.cover (by decide) hp (by omega) hx

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Evaluation.lean <==
import BeatAvg.Four.Arrangements
import BeatAvg.Four.Functional
import BeatAvg.Four.PatternConfig
import Fast.Four.Objective

namespace BeatAvg.Four
open Fast.Four Function Finset
set_option maxHeartbeats 0
set_option maxRecDepth 10000

theorem wins_lt (p : Pattern) : wins p < 3 := by
  unfold wins
  split_ifs <;> omega

theorem objective_eval (v : Fin 4 → ℝ) {ρ : Fin 4 → Fin 4} (hρ : Injective ρ) :
    ind S4 (v ∘ ρ) =
      (bitNat ((configOf v).additive.sb (ρ 0) (ρ 1) (ρ 2) (ρ 3)) : ℝ) := by
  have hb (b : Bool) : (bitNat b : ℝ) = if b then 1 else 0 := by
    cases b <;> norm_num [bitNat]
  rw [hb]
  exact objG_eval id v hρ

theorem objective_mean {p : Pattern} {v : Fin 4 → ℝ}
    (hc : configOf v = patternConfig p) :
    (1/24 : ℝ)*(∑ π : Equiv.Perm (Fin 4), ind S4 (v ∘ π)) =
      (wins p : ℝ)/4 := by
  rw [sum_perm_all4 (fun ρ => ind S4 (v ∘ ρ))]
  have hm : (all4.map fun l => ind S4 (v ∘ fn4 l)) =
      all4.map fun l =>
        (bitNat ((patternConfig p).additive.sb (fn4 l 0) (fn4 l 1)
          (fn4 l 2) (fn4 l 3)) : ℝ) := by
    apply List.map_congr_left
    intro l hl
    rw [objective_eval v (all4_good l hl).2, hc]
  rw [hm]
  have hh : (all4.map fun l =>
        (bitNat ((patternConfig p).additive.sb (fn4 l 0) (fn4 l 1)
          (fn4 l 2) (fn4 l 3)) : ℝ)).sum = (objectiveCount (wins p) : ℝ) := by
    simp only [objectiveCount, patternConfig, additiveTrits,
      Nat.cast_list_sum, List.map_map, Function.comp_def]
  rw [hh, objectiveCount_ok ⟨wins p, wins_lt p⟩]
  push_cast
  ring

theorem squares_eval {v : Fin 4 → ℝ} (hv : Monotone v) :
    (1/24 : ℝ)*(∑ π : Equiv.Perm (Fin 4), squares (v ∘ π)) =
      evalK (ksum (Data.blocks.toList.map fun b => squareCode b (configOf v))) := by
  simp only [squares]
  rw [sum_comm, mul_sum]
  simp only [Fin.sum_univ_succ, Fin.sum_univ_zero]
  change _ = _
  have h0 := square_eval Data.block0 Checked.shape0 Checked.expanded0 hv
  have h1 := square_eval Data.block1 Checked.shape1 Checked.expanded1 hv
  have h2 := square_eval Data.block2 Checked.shape2 Checked.expanded2 hv
  have h3 := square_eval Data.block3 Checked.shape3 Checked.expanded3 hv
  change (1/24)*(∑ π : Equiv.Perm (Fin 4), (pairFamily Data.block0).term (v ∘ π)) +
    ((1/24)*(∑ π : Equiv.Perm (Fin 4), (pairFamily Data.block1).term (v ∘ π)) +
    ((1/24)*(∑ π : Equiv.Perm (Fin 4), (pairFamily Data.block2).term (v ∘ π)) +
    ((1/24)*(∑ π : Equiv.Perm (Fin 4), (pairFamily Data.block3).term (v ∘ π)) + 0))) = _
  rw [h0,h1,h2,h3]
  norm_num [Data.blocks, evalK_sum, List.map_map, Function.comp_def]

/-- The verified score is the actual symmetrized objective plus flag squares. -/
theorem Lam_eval {p : Pattern} {v : Fin 4 → ℝ}
    (hv : Generic v) (hm : Monotone v)
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    Lam v = evalK (score Data.blocks p) := by
  have hc := configOf_eq_pattern hv hm hb
  simp only [Lam, lam, sum_add_distrib, mul_add]
  rw [objective_mean hc, squares_eval hm, hc]
  simp only [score, evalK_add, evalK_ofRat, Rat.cast_div, Rat.cast_natCast, Rat.cast_ofNat]

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Families.lean <==
import BeatAvg.Four.FlagExpectation
import BeatAvg.Four.Matrix

namespace BeatAvg.Four
open Fast.Four Function MeasureTheory

noncomputable def pairFamily (b : Block) : Fam 4 2 1 where
  eR := fun i => ⟨i.val, by omega⟩
  eT := fun _ => 2
  eT' := fun _ => 3
  F := pairFlag b
  N := b.flags.size+1
  Q := fun i j => evalK (expandedEntry b i j)

theorem pair_injective (b : Block) : Injective (pairFamily b).e := by
  unfold Fam.e pairFamily
  dsimp only
  decide +kernel

noncomputable def familyTerms : Fin 4 → (Fin 4 → ℝ) → ℝ :=
  ![(pairFamily Data.block0).term, (pairFamily Data.block1).term,
    (pairFamily Data.block2).term, (pairFamily Data.block3).term]

theorem familyTerms_bm (i : Fin 4) : BM (familyTerms i) := by
  fin_cases i <;> exact Fam.bm_K _ |>.comp (by fun_prop)

theorem familyTerms_nonneg (i : Fin 4) (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ v, familyTerms i v ∂(iid 4 μ) := by
  fin_cases i
  · exact (pairFamily Data.block0).integral_term_nonneg (pair_injective _)
      (fun _ v => block_psd _ Checked.shape0 Checked.psd0 v) μ
  · exact (pairFamily Data.block1).integral_term_nonneg (pair_injective _)
      (fun _ v => block_psd _ Checked.shape1 Checked.psd1 v) μ
  · exact (pairFamily Data.block2).integral_term_nonneg (pair_injective _)
      (fun _ v => block_psd _ Checked.shape2 Checked.psd2 v) μ
  · exact (pairFamily Data.block3).integral_term_nonneg (pair_injective _)
      (fun _ v => block_psd _ Checked.shape3 Checked.psd3 v) μ

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Final.lean <==
import BeatAvg.Four.Evaluation
import BeatAvg.Lower.Main

/-! Direct four-point equality, with kernel-only finite checks. -/
namespace BeatAvg.Four
open Fast.Four Function

theorem sample_bound (v : Fin 4 → ℝ) (hv : Generic v) : Lam v ≤ Bstar := by
  let σ := Tuple.sort v
  have hs : Generic (v ∘ σ) := hv.comp_perm σ
  have hm : Monotone (v ∘ σ) := Tuple.monotone_sort v
  obtain ⟨p, hp, hbits⟩ := sorted_sample_covered hs hm
  have hc : Data.endpointOk p = true :=
    (List.all_eq_true.mp Checked.endpoints) p hp
  rw [← Lam_comp_perm v σ, Lam_eval hs hm hbits]
  exact endpoint_sound hc

theorem C_le_Bstar : C ≤ Bstar := C_le_of_samples Bstar sample_bound

theorem C_eq_Bstar : C = Bstar := le_antisymm C_le_Bstar BeatAvg.Bstar_le_C

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Flag.lean <==
import BeatAvg.Four.Config
import BeatAvg.Cert.FlagGen

/-! Colored flag families with arbitrary numbers of roots and extensions.
The conditional-independence proof is the same as for additive flags. -/
open MeasureTheory Set Function
namespace BeatAvg.Four

/-- A family: index maps for the roots and the two groups of further points, a flag function of
the configuration, the number of flags, and a quadratic form. -/
structure Fam (n t m : ℕ) where
  eR : Fin t → Fin n
  eT : Fin m → Fin n
  eT' : Fin m → Fin n
  F : Config (t + m) → ℕ
  N : ℕ
  Q : ℕ → ℕ → ℝ

variable {n t m : ℕ}

/-- The index map of the three blocks. -/
def Fam.e (f : Fam n t m) : Fin t ⊕ (Fin m ⊕ Fin m) → Fin n :=
  Sum.elim f.eR (Sum.elim f.eT f.eT')

/-- The flag of roots and further points. -/
noncomputable def Fam.flag (f : Fam n t m) (p : (Fin t → ℝ) × (Fin m → ℝ)) : ℕ :=
  f.F (configOf (ptsG p)) % f.N

/-- The kernel on (roots, points, points). -/
noncomputable def Fam.K (f : Fam n t m) (p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ))) : ℝ :=
  f.Q (f.flag (p.1, p.2.1)) (f.flag (p.1, p.2.2))

/-- The term of a sample. -/
noncomputable def Fam.term (f : Fam n t m) (v : Fin n → ℝ) : ℝ :=
  f.K (v ∘ f.eR, (v ∘ f.eT, v ∘ f.eT'))

theorem Fam.term_eq (f : Fam n t m) (v : Fin n → ℝ) : f.term v = f.K (split3 f.e v) := rfl

/-- Configurations are finitely many. -/
noncomputable instance (k : ℕ) : Fintype (Config k) := Fintype.ofFinite _

/-- The flags are bounded (no assumption on `N`). -/
theorem Fam.exists_flag_bound (f : Fam n t m) : ∃ M, ∀ p, f.flag p < M :=
  ⟨(Finset.univ.sup fun c : Config (t + m) => f.F c % f.N) + 1, fun p =>
    Nat.lt_succ_of_le (Finset.le_sup (f := fun c : Config (t + m) => f.F c % f.N)
      (Finset.mem_univ (configOf (ptsG p))))⟩

theorem Fam.measurable_flag (f : Fam n t m) : Measurable f.flag :=
  (measurable_of_config fun c : Config (t + m) => f.F c % f.N).comp
    (measurable_configOf.comp measurable_ptsG)

/-- The set of (roots, points) with flag `i`. -/
def Fam.Fi (f : Fam n t m) (i : ℕ) : Set ((Fin t → ℝ) × (Fin m → ℝ)) := {q | f.flag q = i}

theorem Fam.measurableSet_Fi (f : Fam n t m) (i : ℕ) : MeasurableSet (f.Fi i) :=
  f.measurable_flag (measurableSet_singleton i)

theorem Fam.ind_Fi (f : Fam n t m) (i : ℕ) (q : (Fin t → ℝ) × (Fin m → ℝ)) :
    ind (f.Fi i) q = if f.flag q = i then 1 else 0 := by
  by_cases h : f.flag q = i
  · rw [ind_of_mem (show q ∈ f.Fi i from h), ite_eq_left h]
  · rw [ind_of_notMem (show q ∉ f.Fi i from h), ite_eq_right h]

theorem Fam.K_eq (f : Fam n t m) (M : ℕ) (hM : ∀ q, f.flag q < M)
    (p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ))) :
    f.K p = ∑ i : Fin M, ∑ j : Fin M,
      ind (f.Fi i.val) (p.1, p.2.1) * f.Q i.val j.val * ind (f.Fi j.val) (p.1, p.2.2) := by
  simp only [Fam.ind_Fi, Fam.K]
  have h1 := hM (p.1, p.2.1)
  have h2 := hM (p.1, p.2.2)
  rw [Finset.sum_eq_single (⟨f.flag (p.1, p.2.1), h1⟩ : Fin M)]
  · rw [Finset.sum_eq_single (⟨f.flag (p.1, p.2.2), h2⟩ : Fin M)]
    · simp
    · intro j _ hj
      have : ¬ f.flag (p.1, p.2.2) = j.val := fun h => hj (Fin.ext h.symm)
      simp [this]
    · intro h; exact absurd (Finset.mem_univ _) h
  · intro i _ hi
    have : ¬ f.flag (p.1, p.2.1) = i.val := fun h => hi (Fin.ext h.symm)
    simp [this]
  · intro h; exact absurd (Finset.mem_univ _) h

theorem Fam.bm_K (f : Fam n t m) : BM f.K := by
  obtain ⟨M, hM⟩ := f.exists_flag_bound
  have h : f.K = fun p => ∑ i : Fin M, ∑ j : Fin M,
      ind (f.Fi i.val) (p.1, p.2.1) * f.Q i.val j.val * ind (f.Fi j.val) (p.1, p.2.2) :=
    funext (f.K_eq M hM)
  rw [h]
  refine BM.sum _ fun i _ => BM.sum _ fun j _ => ?_
  have h1 : BM fun p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ)) => ind (f.Fi i.val) (p.1, p.2.1) :=
    (BM.ind (f.measurableSet_Fi i.val)).comp (by fun_prop)
  have h2 : BM fun p : (Fin t → ℝ) × ((Fin m → ℝ) × (Fin m → ℝ)) => ind (f.Fi j.val) (p.1, p.2.2) :=
    (BM.ind (f.measurableSet_Fi j.val)).comp (by fun_prop)
  exact (h1.mul (BM.const _)).mul h2

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/FlagExpectation.lean <==
import BeatAvg.Four.Flag

/-!
# A square family: nonnegative mean, invariance, evaluation on sorted samples
-/

open MeasureTheory Set Function

namespace BeatAvg.Four

variable {n t m : ℕ}

/-- The mean of a square term under an iid sample is nonnegative. -/
theorem Fam.integral_term_nonneg (f : Fam n t m) (he : Injective f.e)
    (hpsd : ∀ (M : ℕ) (u : Fin M → ℝ), 0 ≤ ∑ i, ∑ j, u i * f.Q i.val j.val * u j)
    (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ ω, f.term ω ∂(Measure.pi fun _ : Fin n => μ) := by
  obtain ⟨M, hM⟩ := f.exists_flag_bound
  have hmp := measurePreserving_split3 μ f.e he
  simp only [Fam.term_eq]
  rw [integral_comp_mp hmp f.bm_K.meas, integral_prod _ (f.bm_K.integrable _)]
  refine MeasureTheory.integral_nonneg fun r => ?_
  show 0 ≤ ∫ q, f.K (r, q) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
  simp only [f.K_eq M hM]
  have hint : ∀ i j : Fin M, Integrable (fun q : (Fin m → ℝ) × (Fin m → ℝ) =>
      ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val * ind (f.Fi j.val) (r, q.2))
      ((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ)) := by
    intro i j
    have h1 : BM fun q : (Fin m → ℝ) × (Fin m → ℝ) => ind (f.Fi i.val) (r, q.1) :=
      (BM.ind (f.measurableSet_Fi i.val)).comp (by fun_prop)
    have h2 : BM fun q : (Fin m → ℝ) × (Fin m → ℝ) => ind (f.Fi j.val) (r, q.2) :=
      (BM.ind (f.measurableSet_Fi j.val)).comp (by fun_prop)
    exact ((h1.mul (BM.const _)).mul h2).integrable _
  rw [integral_finsetSum _ fun i _ => integrable_finsetSum _ fun j _ => hint i j]
  have hterm : ∀ i j : Fin M, ∫ q, ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val
      * ind (f.Fi j.val) (r, q.2) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
      = (∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) * f.Q i.val j.val *
        (∫ x, ind (f.Fi j.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) := by
    intro i j
    rw [integral_prod_mul (fun x => ind (f.Fi i.val) (r, x) * f.Q i.val j.val)
      (fun x => ind (f.Fi j.val) (r, x)), integral_mul_const]
  have hsum : ∀ i : Fin M, ∫ q, ∑ j : Fin M, ind (f.Fi i.val) (r, q.1) * f.Q i.val j.val
      * ind (f.Fi j.val) (r, q.2) ∂((Measure.pi fun _ : Fin m => μ).prod (Measure.pi fun _ : Fin m => μ))
      = ∑ j : Fin M, (∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ))
        * f.Q i.val j.val * (∫ x, ind (f.Fi j.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)) := by
    intro i
    rw [integral_finsetSum _ fun j _ => hint i j]
    exact Finset.sum_congr rfl fun j _ => hterm i j
  simp only [hsum]
  exact hpsd M fun i => ∫ x, ind (f.Fi i.val) (r, x) ∂(Measure.pi fun _ : Fin m => μ)

/-- Two arrangements agree up to permutations inside the three blocks. -/
def Fam.Rel (f : Fam n t m) (ρ ρ' : Fin n → Fin n) : Prop :=
  (∃ a : Equiv.Perm (Fin t), ∀ i, ρ (f.eR i) = ρ' (f.eR (a i))) ∧
    (∃ b : Equiv.Perm (Fin m), ∀ i, ρ (f.eT i) = ρ' (f.eT (b i))) ∧
    ∃ c : Equiv.Perm (Fin m), ∀ i, ρ (f.eT' i) = ρ' (f.eT' (c i))

instance (f : Fam n t m) (ρ ρ' : Fin n → Fin n) : Decidable (f.Rel ρ ρ') := by
  unfold Fam.Rel; infer_instance

theorem sortT_congr_perm {k : ℕ} (ω : Fin n → ℝ) (e : Fin k → Fin n) {ρ ρ' : Fin n → Fin n}
    (a : Equiv.Perm (Fin k)) (h : ∀ i, ρ (e i) = ρ' (e (a i))) :
    sortT ((ω ∘ ρ) ∘ e) = sortT ((ω ∘ ρ') ∘ e) := by
  have : (ω ∘ ρ) ∘ e = ((ω ∘ ρ') ∘ e) ∘ a := by
    funext i; simp only [comp_apply]; rw [h]
  rw [this, sortT_comp_perm]

theorem Fam.term_congr (f : Fam n t m) (ω : Fin n → ℝ) {ρ ρ' : Fin n → Fin n} (h : f.Rel ρ ρ') :
    f.term (ω ∘ ρ) = f.term (ω ∘ ρ') := by
  obtain ⟨⟨a, ha⟩, ⟨b, hb⟩, c, hc⟩ := h
  have hR := sortT_congr_perm ω f.eR a ha
  have hT := sortT_congr_perm ω f.eT b hb
  have hT' := sortT_congr_perm ω f.eT' c hc
  simp only [Fam.term, Fam.K, Fam.flag, ptsG, hR, hT, hT']

/-- The term on a sorted sample, for an arrangement with sorted blocks. -/
theorem Fam.term_eval (f : Fam n t m) {ω : Fin n → ℝ} (hω : Monotone ω) {ρ : Fin n → Fin n}
    (h1 : Injective (ρ ∘ Fast.appendF f.eR f.eT)) (h2 : Injective (ρ ∘ Fast.appendF f.eR f.eT'))
    (hR : Monotone (ρ ∘ f.eR)) (hT : Monotone (ρ ∘ f.eT)) (hT' : Monotone (ρ ∘ f.eT')) :
    f.term (ω ∘ ρ) = f.Q (f.F ((configOf ω).comap (ρ ∘ Fast.appendF f.eR f.eT)) % f.N)
      (f.F ((configOf ω).comap (ρ ∘ Fast.appendF f.eR f.eT')) % f.N) := by
  have sR : sortT ((ω ∘ ρ) ∘ f.eR) = (ω ∘ ρ) ∘ f.eR := sortT_of_monotone (hω.comp hR)
  have sT : sortT ((ω ∘ ρ) ∘ f.eT) = (ω ∘ ρ) ∘ f.eT := sortT_of_monotone (hω.comp hT)
  have sT' : sortT ((ω ∘ ρ) ∘ f.eT') = (ω ∘ ρ) ∘ f.eT' := sortT_of_monotone (hω.comp hT')
  have p1 : ptsG ((ω ∘ ρ) ∘ f.eR, (ω ∘ ρ) ∘ f.eT) = ω ∘ (ρ ∘ Fast.appendF f.eR f.eT) := by
    unfold ptsG
    simp only [sR, sT]
    rw [appendF_comp (ω ∘ ρ) f.eR f.eT]
    rfl
  have p2 : ptsG ((ω ∘ ρ) ∘ f.eR, (ω ∘ ρ) ∘ f.eT') = ω ∘ (ρ ∘ Fast.appendF f.eR f.eT') := by
    unfold ptsG
    simp only [sR, sT']
    rw [appendF_comp (ω ∘ ρ) f.eR f.eT']
    rfl
  simp only [Fam.term, Fam.K, Fam.flag]
  rw [p1, p2, configOf_comp ω _ h1, configOf_comp ω _ h2]

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/FlagPermutation.lean <==
import BeatAvg.Cert.FamSum
import BeatAvg.Four.FlagExpectation

open MeasureTheory Set Function Finset
namespace BeatAvg.Four
variable {n t m : ℕ}

/-- Sum of a square term over all orderings of a sorted sample, as a sum over a list of
arrangements that increase on the three blocks. -/
theorem Fam.sum_perm (f : Fam n t m) (hinj : Injective (Sum.elim f.eR (Sum.elim f.eT f.eT')))
    (fn : List (Fin n) → Fin n → Fin n) (reps : List (List (Fin n))) (hnodup : reps.Nodup)
    (hfn : ∀ l ∈ reps, ∀ l' ∈ reps, fn l = fn l' → l = l')
    (hgood : ∀ l ∈ reps, Injective (fn l) ∧ Injective (fn l ∘ Fast.appendF f.eR f.eT) ∧
      Injective (fn l ∘ Fast.appendF f.eR f.eT') ∧ StrictMono (fn l ∘ f.eR) ∧
      StrictMono (fn l ∘ f.eT) ∧ StrictMono (fn l ∘ f.eT'))
    (hcount : reps.length * (t.factorial * m.factorial * m.factorial) = n.factorial)
    {ω : Fin n → ℝ} (hω : Monotone ω) :
    ∑ π : Equiv.Perm (Fin n), f.term (ω ∘ ⇑π)
      = ((t.factorial * m.factorial * m.factorial : ℕ) : ℝ) * (reps.map fun l =>
          f.Q (f.F ((configOf ω).comap (fn l ∘ Fast.appendF f.eR f.eT)) % f.N)
            (f.F ((configOf ω).comap (fn l ∘ Fast.appendF f.eR f.eT')) % f.N)).sum := by
  have iR : Injective f.eR := fun a b h =>
    Sum.inl_injective (hinj (a₁ := Sum.inl a) (a₂ := Sum.inl b) h)
  have iT : Injective f.eT := fun a b h =>
    Sum.inl_injective (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inl a)) (a₂ := Sum.inr (Sum.inl b)) h))
  have iT' : Injective f.eT' := fun a b h =>
    Sum.inr_injective (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inr a)) (a₂ := Sum.inr (Sum.inr b)) h))
  have dRT : ∀ i j, f.eR i ≠ f.eT j := fun i j h =>
    Sum.inl_ne_inr (hinj (a₁ := Sum.inl i) (a₂ := Sum.inr (Sum.inl j)) h)
  have dRT' : ∀ i j, f.eR i ≠ f.eT' j := fun i j h =>
    Sum.inl_ne_inr (hinj (a₁ := Sum.inl i) (a₂ := Sum.inr (Sum.inr j)) h)
  have dTT' : ∀ i j, f.eT i ≠ f.eT' j := fun i j h =>
    Sum.inl_ne_inr (Sum.inr_injective
      (hinj (a₁ := Sum.inr (Sum.inl i)) (a₂ := Sum.inr (Sum.inr j)) h))
  obtain ⟨e1, he1⟩ : ∃ e : Fin t ↪ Fin n, ⇑e = f.eR := ⟨⟨f.eR, iR⟩, rfl⟩
  obtain ⟨e2, he2⟩ : ∃ e : Fin m ↪ Fin n, ⇑e = f.eT := ⟨⟨f.eT, iT⟩, rfl⟩
  obtain ⟨e3, he3⟩ : ∃ e : Fin m ↪ Fin n, ⇑e = f.eT' := ⟨⟨f.eT', iT'⟩, rfl⟩
  have h := sum_perm_reps e1 e2 e3 (by rw [he1, he2]; exact dRT) (by rw [he1, he3]; exact dRT')
    (by rw [he2, he3]; exact dTT') (fun ρ => f.term (ω ∘ ρ))
    (fun π σ => f.term_congr ω
      ⟨⟨σ, fun i => by rw [← he1]; exact ext_mem e1 π σ i⟩,
        ⟨1, fun i => ext_notMem e1 π σ (by rw [he1]; exact fun j => (dRT j i).symm)⟩,
        ⟨1, fun i => ext_notMem e1 π σ (by rw [he1]; exact fun j => (dRT' j i).symm)⟩⟩)
    (fun π σ => f.term_congr ω
      ⟨⟨1, fun i => ext_notMem e2 π σ (by rw [he2]; exact fun j => dRT i j)⟩,
        ⟨σ, fun i => by rw [← he2]; exact ext_mem e2 π σ i⟩,
        ⟨1, fun i => ext_notMem e2 π σ (by rw [he2]; exact fun j => (dTT' j i).symm)⟩⟩)
    (fun π σ => f.term_congr ω
      ⟨⟨1, fun i => ext_notMem e3 π σ (by rw [he3]; exact fun j => dRT' i j)⟩,
        ⟨1, fun i => ext_notMem e3 π σ (by rw [he3]; exact fun j => dTT' i j)⟩,
        ⟨σ, fun i => by rw [← he3]; exact ext_mem e3 π σ i⟩⟩)
    fn reps hnodup hfn
    (fun l hl => by
      obtain ⟨h0, -, -, h3, h4, h5⟩ := hgood l hl
      rw [he1, he2, he3]
      exact ⟨h0, h3, h4, h5⟩)
    hcount
  rw [h]
  congr 2
  refine List.map_congr_left fun l hl => ?_
  obtain ⟨-, h1, h2, h3, h4, h5⟩ := hgood l hl
  exact f.term_eval hω h1 h2 h3.monotone h4.monotone h5.monotone


end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Functional.lean <==
import BeatAvg.Four.Families
import BeatAvg.Four.Generic

/-! The ordinary flag bound, using the existing iid and atomless approximation
lemmas. No restrictions on near-optimal laws are used. -/
namespace BeatAvg.Four
open Fast.Four MeasureTheory Function Finset

noncomputable def squares (v : Fin 4 → ℝ) : ℝ := ∑ i, familyTerms i v
noncomputable def lam (v : Fin 4 → ℝ) : ℝ := ind S4 v + squares v
noncomputable def Lam (v : Fin 4 → ℝ) : ℝ :=
  (1/24 : ℝ) * ∑ π : Equiv.Perm (Fin 4), lam (v ∘ π)

theorem bm_squares : BM squares := BM.sum _ fun i _ => familyTerms_bm i
theorem bm_lam : BM lam := (BM.ind measurableSet_S4).add bm_squares
theorem bm_Lam : BM Lam :=
  (BM.sum _ fun _ _ => bm_lam.comp (by fun_prop)).const_mul _

theorem integral_squares_nonneg (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    0 ≤ ∫ v, squares v ∂(iid 4 μ) := by
  unfold squares
  rw [integral_finsetSum _ (fun i _ => (familyTerms_bm i).integrable _)]
  exact sum_nonneg fun i _ => familyTerms_nonneg i μ

theorem integral_lam_lower (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    P μ ≤ ∫ v, lam v ∂(iid 4 μ) := by
  unfold lam
  rw [integral_add ((BM.ind measurableSet_S4).integrable _) (bm_squares.integrable _),
    integral_ind _ measurableSet_S4]
  exact le_add_of_nonneg_right (integral_squares_nonneg μ)

theorem integral_Lam (μ : Measure ℝ) [IsProbabilityMeasure μ] :
    ∫ v, Lam v ∂(iid 4 μ) = ∫ v, lam v ∂(iid 4 μ) := by
  unfold Lam
  rw [integral_const_mul, integral_finsetSum _ (fun π _ =>
    (bm_lam.comp (by fun_prop)).integrable (iid 4 μ))]
  have hh : ∀ π : Equiv.Perm (Fin 4),
      (∫ v, lam (v ∘ π) ∂(iid 4 μ)) = ∫ v, lam v ∂(iid 4 μ) := by
    intro π
    exact integral_comp_mp (measurePreserving_comp_injective μ π π.injective) bm_lam.meas
  simp only [hh, sum_const, card_univ, nsmul_eq_mul, Fintype.card_perm, Fintype.card_fin]
  norm_num [Nat.factorial]
  ring

theorem Lam_comp_perm (v : Fin 4 → ℝ) (σ : Equiv.Perm (Fin 4)) :
    Lam (v ∘ σ) = Lam v := by
  unfold Lam
  congr 1
  have hh := Equiv.sum_comp (Equiv.mulLeft σ)
    (fun π : Equiv.Perm (Fin 4) => lam (v ∘ π))
  rw [← hh]
  rfl

theorem C_le_of_samples (b : ℝ) (hb : ∀ v, Generic v → Lam v ≤ b) : C ≤ b := by
  have key : ∀ μ : Measure ℝ, IsLaw μ → NullSingletonClass μ → P μ ≤ b := by
    intro μ hμ hna
    have := hμ.prob
    have hup : ∫ v, Lam v ∂(iid 4 μ) ≤ b := by
      have h := integral_mono_ae (bm_Lam.integrable _) (integrable_const b)
        ((ae_generic hμ).mono fun v hv => hb v hv)
      simpa using h
    rw [integral_Lam] at hup
    exact (integral_lam_lower μ).trans hup
  by_contra hc
  have hgt : b < C := not_le.mp hc
  obtain ⟨μ, hμ, hna, hP⟩ := exists_atomless_law_gt (ε := C-b) (by linarith)
  have := key μ hμ hna
  linarith

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Generic.lean <==
import BeatAvg.Cert.FlagBound
import BeatAvg.Four.Config

namespace BeatAvg.Four
open MeasureTheory Function

/-- Ordinary general position, additionally avoiding the three ratio boundaries. -/
def Generic {n : ℕ} (v : Fin n → ℝ) : Prop :=
  GenericN n v ∧ ∀ q : Fin 3, ∀ i j : Fin n, i ≠ j → v i ≠ cut q * v j

theorem ae_generic {n : ℕ} {μ : Measure ℝ} (hμ : IsLaw μ) [NullSingletonClass μ] :
    ∀ᵐ v ∂(iid n μ), Generic v := by
  have := hμ.prob
  have hc : ∀ᵐ v ∂(iid n μ),
      ∀ q : Fin 3, ∀ i j : Fin n, i ≠ j → v i ≠ cut q * v j := by
    simp only [ae_all_iff]
    intro q i j hij
    have h := pi_graph_null (ι := Fin n) μ i (fun v => cut q * v j) (by fun_prop)
      (fun v y => by simp [Function.update_of_ne (Ne.symm hij)])
    rw [ae_iff]
    simpa using h
  filter_upwards [ae_genericN hμ, hc] with v hv hvc
  exact ⟨hv, hvc⟩

theorem Generic.comp_perm {n : ℕ} {v : Fin n → ℝ} (hv : Generic v)
    (σ : Equiv.Perm (Fin n)) : Generic (v ∘ σ) := by
  refine ⟨⟨fun i => hv.1.1 _, hv.1.2.1.comp σ.injective, ?_⟩, ?_⟩
  · intro a b c d had hbd hcd
    exact hv.1.2.2 _ _ _ _ (σ.injective.ne had) (σ.injective.ne hbd) (σ.injective.ne hcd)
  · intro q i j hij
    exact hv.2 q _ _ (σ.injective.ne hij)

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/Matrix.lean <==
import BeatAvg.Five.Matrix
import Fast.Four.Checked

/-! Reuse the existing matrix soundness proofs without altering the old route. -/
namespace BeatAvg.Four
open Fast.Four

theorem enclosure_real : EnclQ Data.low Data.high := by
  have h := enclosure_sound Checked.enclosure
  constructor
  · simpa only [Data.low, Rat.cast_div, Rat.cast_intCast, Rat.cast_pow, Rat.cast_ofNat]
      using h.lo_nonneg
  · simpa only [Data.low, Rat.cast_div, Rat.cast_intCast, Rat.cast_pow, Rat.cast_ofNat]
      using h.lo_le
  · simpa only [Data.high, Rat.cast_div, Rat.cast_intCast, Rat.cast_pow, Rat.cast_ofNat]
      using h.le_hi

theorem block_psd (b : Block) (hs : blockShape b = true)
    (hp : (List.range b.matrix.size).all (psdRow Data.low Data.high b) = true)
    {M : ℕ} (v : Fin M → ℝ) :
    0 ≤ ∑ i, ∑ j, v i * evalK (expandedEntry b i.val j.val) * v j := by
  have hshape : Fast.Five.blockShape (matrixView b) = true := by
    simp only [blockShape, Bool.and_eq_true] at hs
    exact hs.2
  exact BeatAvg.Five.block_psd enclosure_real (matrixView b) hshape hp v

theorem stored_eq_expanded {b : Block} (hs : blockShape b = true)
    (he : (List.range b.flags.size).all (expandedRow b) = true) (i j : ℕ) :
    entryAt b.expanded i j = expandedEntry b i j := by
  have hshape : Fast.Five.blockShape (matrixView b) = true := by
    simp only [blockShape, Bool.and_eq_true] at hs
    exact hs.2
  exact BeatAvg.Five.stored_eq_expanded (b := matrixView b) hshape he i j

theorem endpoint_sound {p : Pattern} (hp : Data.endpointOk p = true) :
    evalK (score Data.blocks p) ≤ Bstar := by
  have hb := BeatAvg.Five.lower_le enclosure_real
    (Fast.K.bstar.sub (score Data.blocks p))
  have hb0 : (0 : ℝ) ≤
      (lower Data.low Data.high (Fast.K.bstar.sub (score Data.blocks p)) : ℝ) := by
    exact_mod_cast (of_decide_eq_true hp : 0 ≤
      lower Data.low Data.high (Fast.K.bstar.sub (score Data.blocks p)))
  rw [evalK_sub, evalK_bstar] at hb
  linarith

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/PatternConfig.lean <==
import BeatAvg.Four.BitSpecs
import BeatAvg.Cert.SortedN

namespace BeatAvg.Four
open Fast.Four
set_option maxHeartbeats 0

theorem quadIndex_ok : IdxOk 4 quadIndex := by
  intro w a b c d hab hbc hcd hd
  have ha : a = 0 := by omega
  have hb : b = 1 := by omega
  have hc : c = 2 := by omega
  have he : d = 3 := by omega
  subst a; subst b; subst c; subst d
  norm_num [quadIndex, patArr, Fast.combos, List.range_succ, List.filterMap]

theorem additiveTrits_eq {p : Pattern} {v : Fin 4 → ℝ}
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    additiveTrits p = patArr 4 (extNn v) := by
  norm_num [additiveTrits, wins, patArr, Fast.combos, List.range_succ, trit, extNn]
  rw [bit18_spec hb, bit19_spec hb]
  simp [trit, extNn, Nat.add_comm]

theorem configOf_eq_pattern {p : Pattern} {v : Fin 4 → ℝ}
    (hv : Generic v) (hm : Monotone v)
    (hb : ∀ i < 20, p.testBit i = decide (linearValue i v < 0)) :
    configOf v = patternConfig p := by
  have hs : SGn 4 v := ⟨hm.strictMono_of_injective hv.1.2.1, hv.1.1, hv.1.2.2⟩
  change Fast.Four.Config.mk _ _ = Fast.Four.Config.mk _ _
  rw [Fast.Four.Config.mk.injEq]
  constructor
  · rw [additiveTrits_eq hb]
    exact cfgOf_eq_patG (by decide) quadIndex_ok hs
  · funext q i j
    have h01 := hm (show (0 : Fin 4) ≤ 1 by decide)
    have h02 := hm (show (0 : Fin 4) ≤ 2 by decide)
    have h03 := hm (show (0 : Fin 4) ≤ 3 by decide)
    have h12 := hm (show (1 : Fin 4) ≤ 2 by decide)
    have h13 := hm (show (1 : Fin 4) ≤ 3 by decide)
    have h23 := hm (show (2 : Fin 4) ≤ 3 by decide)
    fin_cases q <;> fin_cases i <;> fin_cases j <;> norm_num [edge, pairs, Fast.Five.pairs, List.range_succ,
      min_eq_left h01, min_eq_right h01, max_eq_left h01, max_eq_right h01,
      min_eq_left h02, min_eq_right h02, max_eq_left h02, max_eq_right h02,
      min_eq_left h03, min_eq_right h03, max_eq_left h03, max_eq_right h03,
      min_eq_left h12, min_eq_right h12, max_eq_left h12, max_eq_right h12,
      min_eq_left h13, min_eq_right h13, max_eq_left h13, max_eq_right h13,
      min_eq_left h23, min_eq_right h23, max_eq_left h23, max_eq_right h23,
      bit0_spec hb, bit1_spec hb, bit2_spec hb, bit3_spec hb,
      bit4_spec hb, bit5_spec hb, bit6_spec hb, bit7_spec hb,
      bit8_spec hb, bit9_spec hb, bit10_spec hb, bit11_spec hb,
      bit12_spec hb, bit13_spec hb, bit14_spec hb, bit15_spec hb,
      bit16_spec hb, bit17_spec hb]

end BeatAvg.Four


==> anc/lean/BeatAvg/Four/README.md <==
# Direct four-point equality

`Final.lean` proves `BeatAvg.Four.C_eq_Bstar : BeatAvg.C = BeatAvg.Bstar`.
The constants and the Bellec–Fritz lower construction are the same as in the
existing proof. The upper bound uses the certificate from commit `49cd49e`.

For four sorted nonnegative points, the pattern records 18 pair comparisons
at the three rational cutoffs `7/6`, `3/2`, and `2`, and the two possible
additive wins. There are 259 retained patterns and 871 excluded prefixes.
The certificate has four families with two roots and one extension per
side; reduced PSD dimensions are 9, 13, 14, and 8.

The finite checker evaluates the actual symmetrized square terms. It does
not use a Python-exported table of precomputed scores. Each family is
averaged over the 12 arrangements with increasing roots. `Arrangements.lean`
identifies this with the average over all 24 permutations of the real
sample. `Evaluation.lean` proves the complete score identity, including the
objective `(number of winning targets)/4`.

`Functional.lean` then proves

```
P μ ≤ ∫ sample, Lam sample ∂(iid 4 μ).
```

Flag squares have nonnegative expectation under every iid probability law.
The cover and score inequalities bound the integral by `Bstar` for
atomless nonnegative laws. The existing atomless approximation lemma
extends the result to the supremum over all nonnegative laws. Finally,
`BeatAvg.Bstar_le_C` gives equality.

No upper-bound step uses a near-optimal degree estimate, a sublaw
restriction, a strict second-endpoint inequality, or a fixed-point
argument. Atomless approximation still uses laws approaching the
supremum, as in the existing ordinary flag bound.

## Reused proof components

- `Fast.K`, `BeatAvg.Cert.KReal`, and the enclosure lemmas supply exact
  arithmetic and real interpretation in `Q(r)`.
- `BeatAvg.Five.Matrix` supplies the Gram, diagonal dominance, and sparse
  congruence proofs. The four-point wrapper changes only the matrix
  checker's sample-size metadata; all entries and witnesses are preserved.
- The existing colored flag, conditional independence, cover, and
  permutation proofs are adapted to three colors and four points.
- `cfgOf_eq_patG`, tuple sorting, iid integration, bounded measurability,
  and `exists_atomless_law_gt` are reused.
- `BeatAvg.Lower.Main` supplies the unchanged lower bound.

## Reproduction and audit

From the repository root, after the toolchain, Mathlib cache, and original
LFS definitions have been restored:

```bash
python3 anc/lean/tools/check_four.py --jobs 2
python3 anc/lean/tools/check_four_proof.py
```

The finite checks use `decide +kernel`. The runners compile shared local
dependencies directly and release each finite check's compiler process
separately. `--jobs 1` lowers concurrent memory use; `--resume` skips
successful finite modules whose source and imported source hashes match.

The complete equality theorem compiled successfully. `CheckFour.lean`
reported:

```
BeatAvg.Four.C_eq_Bstar : BeatAvg.C = BeatAvg.Bstar
'BeatAvg.Four.C_eq_Bstar' depends on axioms: [propext, Classical.choice, Quot.sound]
```

The runner also audits the upper bound, cover, pattern inequalities,
score identity, and expectation bound. Detailed timings, per-module logs,
and the full axiom audit are written to ignored `.lake/four-*` files.

`anc/lean/tools/export_four.py` regenerates the data and check modules. It
reads `anc/proofs/s3/0.400695372__c2/cover_n4.json` and `cert_exact.json`, rescales the
rational Gordan weights for the integer comparison forms, and proposes
rational Gram witnesses. Every relevant claim about these exported
objects is checked in Lean. NumPy and the original Python verifier are
not part of the trusted proof.


==> anc/lean/BeatAvg/Four/SamplePattern.lean <==
import BeatAvg.Four.Cover
import BeatAvg.Four.Generic

namespace BeatAvg.Four
open Fast.Four
set_option maxHeartbeats 0

noncomputable def gaps (v : Fin 4 → ℝ) : Fin 4 → ℝ :=
  ![v 0, v 1-v 0, v 2-v 1, v 3-v 2]

noncomputable def linearValue (i : ℕ) (v : Fin 4 → ℝ) : ℝ :=
  ∑ j : Fin 4, (((form i).getD j.val 0 : ℤ) : ℝ)*v j

theorem gaps_nonneg {v : Fin 4 → ℝ} (hv : Generic v) (hm : Monotone v) :
    ∀ j, 0 ≤ gaps v j := by
  intro j
  fin_cases j
  · exact hv.1.1 0
  · exact sub_nonneg.mpr (hm (show (0 : Fin 4) ≤ 1 by decide))
  · exact sub_nonneg.mpr (hm (show (1 : Fin 4) ≤ 2 by decide))
  · exact sub_nonneg.mpr (hm (show (2 : Fin 4) ≤ 3 by decide))

theorem gapValue_gaps (i : Fin 20) (v : Fin 4 → ℝ) :
    gapValue i.val (gaps v) = linearValue i.val v := by
  fin_cases i <;>
    norm_num [gapValue, gaps, linearValue, gapForm, form, pairs, cutNum, cutDen,
      Fast.Five.pairs, List.range_succ, Fin.sum_univ_succ] <;> ring

theorem linearValue_ne_zero {v : Fin 4 → ℝ} (hv : Generic v) (i : Fin 20) :
    linearValue i.val v ≠ 0 := by
  fin_cases i
  · intro h
    have ht := hv.2 0 1 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 1 1 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 2 1 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 0 2 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 1 2 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 2 2 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 0 3 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 1 3 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 2 3 0 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 0 2 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 1 2 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 2 2 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 0 3 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 1 3 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 2 3 1 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 0 3 2 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 1 3 2 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.2 2 3 2 (by decide)
    apply ht
    norm_num [linearValue, form, pairs, cutNum, cutDen, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    norm_num [cut, cutNum, cutDen]
    linarith
  · intro h
    have ht := hv.1.2.2 0 1 2 3 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    linarith
  · intro h
    have ht := hv.1.2.2 0 1 3 2 (by decide) (by decide) (by decide)
    apply ht
    norm_num [linearValue, form, pairs, Fast.Five.pairs,
      List.range_succ, Fin.sum_univ_succ] at h
    linarith

theorem sorted_sample_covered {v : Fin 4 → ℝ} (hv : Generic v) (hm : Monotone v) :
    ∃ p ∈ Data.patterns.toList,
      ∀ i < 20, p.testBit i = decide (linearValue i v < 0) := by
  classical
  have hn : ∀ i < 20, gapValue i (gaps v) ≠ 0 := by
    intro i hi
    rw [gapValue_gaps ⟨i,hi⟩]
    exact linearValue_ne_zero hv ⟨i,hi⟩
  obtain ⟨p,hp,hfeas,hbits⟩ := exists_feasible (gaps v) (gaps_nonneg hv hm) hn
  refine ⟨p, feasible_retained hp hfeas, ?_⟩
  intro i hi
  rw [hbits i hi, gapValue_gaps ⟨i,hi⟩]

end BeatAvg.Four


==> anc/lean/BeatAvg/K8/Acc.lean <==
import BeatAvg.Cert.KReal
import BeatAvg.K8.Fields
import BeatAvg.K8.Eval

/-!
# The accumulators of the evaluation as sums of lists of entries
-/

namespace BeatAvg.K8

open BeatAvg
open Fast (Z4)

theorem sqAcc_eq (t : Tb) (C : ℕ) : ∀ (l : List (ℕ × ℕ × ℕ × ℕ)) (acc : ℕ),
    sqAcc t C l acc = acc + (l.map (sqEnt t C)).sum
  | [], acc => by simp [sqAcc]
  | e :: l, acc => by
    rw [sqAcc, sqAcc_eq t C l, List.map_cons, List.sum_cons, nadd]
    ring

theorem degAcc_eq (t : Tb) (N C : ℕ) : ∀ (l : List (ℕ × ℕ × ℕ × ℕ)) (acc : ℕ),
    degAcc t N C l acc = acc + (l.map (degEnt t N C)).sum
  | [], acc => by simp [degAcc]
  | e :: l, acc => by
    rw [degAcc, degAcc_eq t N C l, List.map_cons, List.sum_cons, nadd]
    ring

/-- The condition "no forbidden bit is hot". -/
def clr (H f : ℕ) : Bool := Nat.beq (Nat.land H f) 0

theorem clr_iff (H f : ℕ) : clr H f = true ↔ Nat.land H f = 0 := by
  simp [clr]

theorem sel_eq (H f x z : ℕ) : sel H f x z = bif clr H f then x else z := rfl

theorem objCnt_eq (H : ℕ) : ∀ (l : List ℕ) (acc : ℕ), objCnt H l acc = acc + l.countP (clr H)
  | [], acc => by simp [objCnt]
  | f :: l, acc => by
    rw [objCnt, objCnt_eq H l, sel_eq, List.countP_cons]
    cases clr H f <;> simp <;> ring

/-- The entries added for one arrangement with roots of type 0. -/
def thrL (H z : ℕ) : List (ℕ × ℕ × ℕ) → List (ℕ × ℕ × ℕ) → List ℕ
  | f :: fs, e :: es =>
    sel H f.1 e.1 z :: sel H f.2.1 e.2.1 z :: sel H f.2.2 e.2.2 z :: thrL H z fs es
  | _, _ => []

theorem thrTh_eq (H z : ℕ) : ∀ (fs es : List (ℕ × ℕ × ℕ)) (acc : ℕ),
    thrTh H z fs es acc = acc + (thrL H z fs es).sum
  | [], _, acc => by simp [thrTh, thrL]
  | _ :: _, [], acc => by simp [thrTh, thrL]
  | f :: fs, e :: es, acc => by
    rw [thrTh, thrTh_eq H z fs es, thrL]
    simp only [List.sum_cons, nadd]
    ring

/-- The 24 entries added for one arrangement. -/
def thrEnts (H z : ℕ) (TT : List (ℕ × ℕ × ℕ)) (e : ℕ × List (ℕ × ℕ × ℕ)) : List ℕ :=
  bif clr H e.1 then thrL H z e.2 TT else List.replicate 24 z

theorem thrAcc_eq (t : Tb) (H z : ℕ) : ∀ (l : List (ℕ × List (ℕ × ℕ × ℕ))) (acc : ℕ),
    thrAcc t H z (Nat.mul 24 z) l acc = acc + (l.flatMap (thrEnts H z t.TT)).sum
  | [], acc => by simp [thrAcc]
  | e :: l, acc => by
    have hc : Nat.beq (Nat.land H e.1) 0 = clr H e.1 := rfl
    rw [thrAcc, thrAcc_eq t H z l, List.flatMap_cons, List.sum_append, hc]
    simp only [thrEnts]
    cases clr H e.1
    · simp only [Bool.cond_false, nadd, nmul, List.sum_replicate, smul_eq_mul]
      ring
    · simp only [Bool.cond_true, thrTh_eq]
      ring

/-! ### Decoding -/

/-- The element of `Z[r]` in the fields `k, .., k + 3` of an entry. -/
def entZ (w off E k : ℕ) : Z4 :=
  ⟨(fieldAt w E k : ℤ) - off, (fieldAt w E (k + 1) : ℤ) - off, (fieldAt w E (k + 2) : ℤ) - off,
    (fieldAt w E (k + 3) : ℤ) - off⟩

/-- A field minus the offset, as a real number. -/
noncomputable def fz (w off e j : ℕ) : ℝ := (fieldAt w e j : ℝ) - (off : ℝ)

theorem evalZ_entZ (w off e k : ℕ) :
    evalZ (entZ w off e k)
      = fz w off e k + fz w off e (k + 1) * rr + fz w off e (k + 2) * rr ^ 2
        + fz w off e (k + 3) * rr ^ 3 := by
  simp only [evalZ, entZ, fz]
  push_cast
  ring

theorem sum_sub_const (es : List ℕ) (f : ℕ → ℕ) (c : ℕ) :
    (((es.map f).sum : ℕ) : ℝ) - ((es.length * c : ℕ) : ℝ)
      = (es.map fun e => (f e : ℝ) - (c : ℝ)).sum := by
  induction es with
  | nil => simp
  | cons a es ih =>
    simp only [List.map_cons, List.sum_cons, List.length_cons]
    rw [← ih]
    push_cast
    ring

theorem fld_cast (acc w j o : ℕ) :
    ((fld acc w j o : ℤ) : ℝ) = (fieldAt w acc j : ℝ) - (o : ℝ) := by
  have : fld acc w j o = ((fieldAt w acc j : ℕ) : ℤ) - ((o : ℕ) : ℤ) := rfl
  rw [this]
  push_cast
  ring

/-- The fields of a sum of entries, decoded, are the sum of the decoded entries. -/
theorem evalZ_decZ {w w0 K : ℕ} (es : List ℕ) (off k n : ℕ) (hE : ∀ e ∈ es, Ent w w0 K e)
    (hlen : es.length * 2 ^ w0 ≤ 2 ^ w) (hk : k + 3 < K) (hn : n = es.length) :
    evalZ (decZ es.sum w k (Nat.mul n off)) = (es.map fun e => evalZ (entZ w off e k)).sum := by
  subst hn
  have hs := (fields_sum es hE hlen).2
  have key : ∀ j, j < K → ((fld es.sum w j (Nat.mul es.length off) : ℤ) : ℝ)
      = (es.map fun e => fz w off e j).sum := by
    intro j hj
    rw [fld_cast, hs j hj]
    exact sum_sub_const es (fun e => fieldAt w e j) off
  have h0 := key k (by omega)
  have h1 := key (k + 1) (by omega)
  have h2 := key (k + 2) (by omega)
  have h3 := key (k + 3) (by omega)
  have hf : (fun e => evalZ (entZ w off e k)) = fun e =>
      fz w off e k + fz w off e (k + 1) * rr + fz w off e (k + 2) * rr ^ 2
        + fz w off e (k + 3) * rr ^ 3 := funext fun e => evalZ_entZ w off e k
  rw [hf, List.sum_map_add, List.sum_map_add, List.sum_map_add, List.sum_map_mul_right,
    List.sum_map_mul_right, List.sum_map_mul_right, ← h0, ← h1, ← h2, ← h3]
  rfl

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Atoms.lean <==
import BeatAvg.Cert.Sorted
import BeatAvg.K8.SearchSound
import BeatAvg.K8.Hot

/-!
# Sum bits of a sorted sample as tests on the one-hot form of its packed pattern
-/

namespace BeatAvg.K8

open BeatAvg

theorem mem_triples {m : ℕ} {t : ℕ × ℕ × ℕ} :
    t ∈ triples m ↔ t.1 < t.2.1 ∧ t.2.1 < t.2.2 ∧ t.2.2 < m := by
  obtain ⟨a, b, c⟩ := t
  simp only [triples, List.mem_flatMap, List.mem_range, List.mem_filterMap]
  constructor
  · rintro ⟨a', ha', b', hb', c', hc', h⟩
    split_ifs at h with hlt
    simp only [Option.some.injEq, Prod.mk.injEq] at h
    obtain ⟨rfl, rfl, rfl⟩ := h
    exact ⟨hlt.1, hlt.2, hc'⟩
  · rintro ⟨h1, h2, h3⟩
    refine ⟨a, by omega, b, by omega, c, h3, ?_⟩
    simp [h1, h2]

theorem mem_ordQ : ∀ {n : ℕ} {q : ℕ × ℕ × ℕ × ℕ},
    q ∈ ordQ n ↔ q.1 < q.2.1 ∧ q.2.1 < q.2.2.1 ∧ q.2.2.1 < q.2.2.2 ∧ q.2.2.2 < n
  | 0, q => by simp [ordQ]
  | n + 1, q => by
    obtain ⟨a, b, c, d⟩ := q
    simp only [ordQ, List.mem_append, mem_ordQ (n := n), List.mem_map, Prod.mk.injEq]
    constructor
    · rintro (⟨h1, h2, h3, h4⟩ | ⟨t, ht, rfl, rfl, rfl, rfl⟩)
      · exact ⟨h1, h2, h3, by omega⟩
      · obtain ⟨h1, h2, h3⟩ := mem_triples.1 ht
        exact ⟨h1, h2, h3, by omega⟩
    · rintro ⟨h1, h2, h3, h4⟩
      by_cases hd : d < n
      · exact Or.inl ⟨h1, h2, h3, hd⟩
      · have : d = n := by omega
        subst this
        exact Or.inr ⟨(a, b, c), mem_triples.2 ⟨h1, h2, h3⟩, rfl, rfl, rfl, rfl⟩

theorem ordQ8_length : (ordQ 8).length = 70 := by decide

theorem pat_length (w : ℕ → ℝ) : (pat 8 w).length = 70 := by
  rw [pat, List.length_map, ordQ8_length]

theorem pat_le_two (n : ℕ) (w : ℕ → ℝ) : ∀ t ∈ pat n w, t ≤ 2 := by
  intro x hx
  obtain ⟨q, -, rfl⟩ := List.mem_map.1 hx
  exact trit_le_two w q

theorem posQ8_lt {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ ordQ 8) : posQ8 q < 70 := by
  rw [← ordQ8_length]
  exact List.idxOf_lt_length_iff.2 hq

/-- The trit at the position of a quadruple. -/
theorem pat_pos (w : ℕ → ℝ) {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ ordQ 8) :
    (pat 8 w).getD (posQ8 q) 0 = trit w q := by
  have hi : (ordQ 8).idxOf q < (ordQ 8).length := List.idxOf_lt_length_iff.2 hq
  rw [pat, posQ8, List.getD_eq_getElem _ _ (by simpa using hi), List.getElem_map,
    List.getElem_idxOf hi]

theorem pat_getD_le (w : ℕ → ℝ) (p : ℕ) : (pat 8 w).getD p 0 ≤ 2 := by
  by_cases hp : p < (pat 8 w).length
  · rw [List.getD_eq_getElem _ _ hp]
    exact pat_le_two 8 w _ (List.getElem_mem hp)
  · rw [List.getD_eq_default _ _ (by omega)]
    omega

/-- The atom of a sum bit: a position below 70 and one of the sets `∅`, `{2}`, `{1, 2}`. -/
theorem sbAtom_spec (a b c d : ℕ) (hd : d < 8) (ha : a < 8) (hb : b < 8) (hc : c < 8) :
    (sbAtom a b c d).1 < 70 ∧
      ((sbAtom a b c d).2 = 0 ∨ (sbAtom a b c d).2 = 4 ∨ (sbAtom a b c d).2 = 6) := by
  have hz : max a (max b c) < 8 := by simp only [Nat.max_def]; split_ifs <;> omega
  simp only [sbAtom]
  split_ifs with h1 h2 h3
  · exact ⟨posQ8_lt (mem_ordQ.2 ⟨h1.1, h1.2, h2, hd⟩), Or.inr (Or.inr rfl)⟩
  · exact ⟨posQ8_lt (mem_ordQ.2 ⟨h1.1, h3.1, h3.2, hz⟩), Or.inr (Or.inl rfl)⟩
  · exact ⟨by norm_num, Or.inl rfl⟩
  · exact ⟨by norm_num, Or.inl rfl⟩

/-- A sum bit of a sorted sample is read off the trit of the atom. -/
theorem sb_atom {ω : Fin 8 → ℝ} (hω : SG8 ω) (a b c d : Fin 8) :
    (cfgOf ω).sb a b c d
      = (sbAtom a.val b.val c.val d.val).2.testBit
          ((pat 8 (extN ω)).getD (sbAtom a.val b.val c.val d.val).1 0) := by
  rw [cfgOf_eq_pat hω]
  have hz : max a.val (max b.val c.val) < 8 := by
    simp only [Nat.max_def]; split_ifs <;> omega
  show Fast.sbPat (patArr 8 (extN ω)) a.val b.val c.val d.val = _
  simp only [Fast.sbPat, sbAtom]
  split_ifs with h1 h2 h3
  · rw [patArr_idx8 (extN ω) h1.1 h1.2 h2 d.isLt, pat_pos _ (mem_ordQ.2 ⟨h1.1, h1.2, h2, d.isLt⟩)]
    have := trit_le_two (extN ω) (min a.val (min b.val c.val),
      a.val + b.val + c.val - min a.val (min b.val c.val) - max a.val (max b.val c.val),
      max a.val (max b.val c.val), d.val)
    generalize trit (extN ω) _ = t at this ⊢
    interval_cases t <;> simp <;> decide
  · rw [patArr_idx8 (extN ω) h1.1 h3.1 h3.2 hz, pat_pos _ (mem_ordQ.2 ⟨h1.1, h3.1, h3.2, hz⟩)]
    have := trit_le_two (extN ω) (min a.val (min b.val c.val),
      a.val + b.val + c.val - min a.val (min b.val c.val) - max a.val (max b.val c.val),
      d.val, max a.val (max b.val c.val))
    generalize trit (extN ω) _ = t at this ⊢
    interval_cases t <;> simp <;> decide
  · simp
  · simp

/-- The one-hot form of the packed pattern of a sample. -/
theorem hot_code (w : ℕ → ℝ) : hot (code 8 w) = hotL (pat 8 w) := by
  have := hotN_packL (pat 8 w) (pat_small 8 w)
  rwa [pat_length] at this

theorem sb_clearT {ω : Fin 8 → ℝ} (hω : SG8 ω) (a b c d : Fin 8) :
    (cfgOf ω).sb a b c d = true ↔
      Nat.land (hot (code 8 (extN ω))) (forbT (sbAtom a.val b.val c.val d.val)) = 0 := by
  obtain ⟨hp, hm⟩ := sbAtom_spec a.val b.val c.val d.val d.isLt a.isLt b.isLt c.isLt
  have ht := pat_getD_le (extN ω) (sbAtom a.val b.val c.val d.val).1
  rw [sb_atom hω, hot_code, nland, forbT, nshl,
    clear_atom (pat_le_two 8 _) (by rw [pat_length]; exact hp) (by omega)]
  generalize (pat 8 (extN ω)).getD _ 0 = t at ht ⊢
  rcases hm with h | h | h <;> rw [h] <;> interval_cases t <;> decide

theorem sb_clearF {ω : Fin 8 → ℝ} (hω : SG8 ω) (a b c d : Fin 8) :
    (cfgOf ω).sb a b c d = false ↔
      Nat.land (hot (code 8 (extN ω))) (forbF (sbAtom a.val b.val c.val d.val)) = 0 := by
  obtain ⟨hp, hm⟩ := sbAtom_spec a.val b.val c.val d.val d.isLt a.isLt b.isLt c.isLt
  rw [sb_atom hω, hot_code, nland, forbF, nshl,
    clear_atom (pat_le_two 8 _) (by rw [pat_length]; exact hp) (by omega)]

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Bits.lean <==
import Mathlib.Tactic
import BeatAvg.K8.Search

/-!
# Packed lists of trits: arithmetic and bitwise lemmas
-/

namespace BeatAvg.K8

theorem nadd (a b : ℕ) : Nat.add a b = a + b := rfl
theorem nmul (a b : ℕ) : Nat.mul a b = a * b := rfl
theorem ndiv (a b : ℕ) : Nat.div a b = a / b := rfl
theorem nmod (a b : ℕ) : Nat.mod a b = a % b := rfl
theorem nland (a b : ℕ) : Nat.land a b = a &&& b := rfl
theorem nlor (a b : ℕ) : Nat.lor a b = a ||| b := rfl
theorem nxor (a b : ℕ) : Nat.xor a b = a ^^^ b := rfl
theorem nshr (a b : ℕ) : Nat.shiftRight a b = a >>> b := rfl
theorem nshl (a b : ℕ) : Nat.shiftLeft a b = a <<< b := rfl
theorem npow (a b : ℕ) : Nat.pow a b = a ^ b := rfl

/-- All entries are trits in the wide sense (two bits). -/
def Small (xs : List ℕ) : Prop := ∀ x ∈ xs, x < 4

theorem Small.tail {x : ℕ} {xs : List ℕ} (h : Small (x :: xs)) : Small xs :=
  fun y hy => h y (List.mem_cons_of_mem _ hy)

theorem Small.head {x : ℕ} {xs : List ℕ} (h : Small (x :: xs)) : x < 4 := h x List.mem_cons_self

theorem packL_cons (x : ℕ) (xs : List ℕ) : packL (x :: xs) = x + 4 * packL xs := rfl

theorem packL_lt : ∀ {xs : List ℕ}, Small xs → packL xs < 4 ^ xs.length
  | [], _ => by simp [packL]
  | x :: xs, h => by
    have h1 := h.head
    have h2 := packL_lt h.tail
    rw [packL_cons, List.length_cons, pow_succ]
    omega

theorem packL_append : ∀ (a b : List ℕ), packL (a ++ b) = packL a + 4 ^ a.length * packL b
  | [], b => by simp [packL]
  | x :: a, b => by
    rw [List.cons_append, packL_cons, packL_cons, packL_append a b, List.length_cons, pow_succ]
    ring

/-- Keep the entries whose flag is `true`. -/
def pick : List Bool → List ℕ → List ℕ
  | true :: bs, x :: xs => x :: pick bs xs
  | false :: bs, _ :: xs => pick bs xs
  | _, _ => []

/-- Replace by zero the entries whose flag is `false`. -/
def zeroOut : List Bool → List ℕ → List ℕ
  | true :: bs, x :: xs => x :: zeroOut bs xs
  | false :: bs, _ :: xs => 0 :: zeroOut bs xs
  | _, _ => []

theorem pick_map {α : Type} (p : α → Bool) (f : α → ℕ) :
    ∀ l : List α, pick (l.map p) (l.map f) = (l.filter p).map f
  | [] => rfl
  | a :: l => by
    cases h : p a <;> simp [pick, h, pick_map p f l]

theorem gatherM_packL : ∀ (bs : List Bool) (xs : List ℕ), Small xs → bs.length = xs.length →
    gatherM bs (packL xs) = packL (pick bs xs)
  | [], [], _, _ => rfl
  | [], _ :: _, _, h => by simp at h
  | _ :: _, [], _, h => by simp at h
  | b :: bs, x :: xs, hs, hl => by
    have hx := hs.head
    have ih := gatherM_packL bs xs hs.tail (by simpa using hl)
    have e1 : (x + 4 * packL xs) / 4 = packL xs := by omega
    have e2 : (x + 4 * packL xs) % 4 = x := by omega
    cases b
    · simp only [gatherM, pick, packL_cons, ndiv, e1, ih]
    · simp only [gatherM, pick, packL_cons, ndiv, nmod, nadd, nmul, e1, e2, ih]

theorem pick_small : ∀ (bs : List Bool) (xs : List ℕ), Small xs → Small (pick bs xs)
  | [], _, _ => by intro y hy; simp [pick] at hy
  | _ :: _, [], _ => by intro y hy; simp [pick] at hy
  | true :: bs, x :: xs, h => by
    intro y hy
    simp only [pick, List.mem_cons] at hy
    rcases hy with rfl | hy
    · exact h.head
    · exact pick_small bs xs h.tail y hy
  | false :: bs, x :: xs, h => by
    intro y hy
    simp only [pick] at hy
    exact pick_small bs xs h.tail y hy

theorem spreadM_pick : ∀ (bs : List Bool) (xs : List ℕ), Small xs → bs.length = xs.length →
    spreadM bs (packL (pick bs xs)) = packL (zeroOut bs xs)
  | [], [], _, _ => rfl
  | [], _ :: _, _, h => by simp at h
  | _ :: _, [], _, h => by simp at h
  | b :: bs, x :: xs, hs, hl => by
    have hx := hs.head
    have ih := spreadM_pick bs xs hs.tail (by simpa using hl)
    cases b
    · simp only [spreadM, pick, zeroOut, packL_cons, nmul, ih, zero_add]
    · have e1 : (x + 4 * packL (pick bs xs)) / 4 = packL (pick bs xs) := by omega
      have e2 : (x + 4 * packL (pick bs xs)) % 4 = x := by omega
      simp only [spreadM, pick, zeroOut, packL_cons, ndiv, nmod, nadd, nmul, e1, e2, ih]

theorem land_digit {a b : ℕ} (ha : a < 4) (hb : b < 4) (x y : ℕ) :
    (a + 4 * x) &&& (b + 4 * y) = (a &&& b) + 4 * (x &&& y) := by
  have hab : a &&& b < 2 ^ 2 := Nat.and_lt_two_pow a (by simpa using hb)
  apply Nat.eq_of_testBit_eq
  intro j
  have e1 : a + 4 * x = 2 ^ 2 * x + a := by ring
  have e2 : b + 4 * y = 2 ^ 2 * y + b := by ring
  have e3 : (a &&& b) + 4 * (x &&& y) = 2 ^ 2 * (x &&& y) + (a &&& b) := by ring
  rw [e1, e2, e3, Nat.testBit_and, Nat.testBit_two_pow_mul_add x (by simpa using ha),
    Nat.testBit_two_pow_mul_add y (by simpa using hb), Nat.testBit_two_pow_mul_add _ hab]
  split_ifs <;> simp

theorem land_maskM : ∀ (bs : List Bool) (xs : List ℕ), Small xs → bs.length = xs.length →
    packL xs &&& maskM bs = packL (zeroOut bs xs)
  | [], [], _, _ => by simp [packL, maskM, zeroOut]
  | [], _ :: _, _, h => by simp at h
  | _ :: _, [], _, h => by simp at h
  | b :: bs, x :: xs, hs, hl => by
    have hx := hs.head
    have ih := land_maskM bs xs hs.tail (by simpa using hl)
    cases b
    · have e : Nat.mul 4 (maskM bs) = 0 + 4 * maskM bs := by rw [zero_add]; rfl
      simp only [maskM, zeroOut, packL_cons, e]
      rw [land_digit hx (by norm_num), ih]
      simp
    · have e : Nat.add 3 (Nat.mul 4 (maskM bs)) = 3 + 4 * maskM bs := rfl
      simp only [maskM, zeroOut, packL_cons, e]
      rw [land_digit hx (by norm_num), ih]
      congr 1
      interval_cases x <;> rfl

/-- Gathering then spreading keeps exactly the trits of the mask. -/
theorem spread_gather (bs : List Bool) (xs : List ℕ) (hs : Small xs) (hl : bs.length = xs.length) :
    spreadM bs (gatherM bs (packL xs)) = packL xs &&& maskM bs := by
  rw [gatherM_packL bs xs hs hl, spreadM_pick bs xs hs hl, land_maskM bs xs hs hl]

theorem compat_test (x A M : ℕ) : ((x &&& M) ^^^ (x &&& A)) &&& (A &&& M) = 0 := by
  apply Nat.eq_of_testBit_eq
  intro j
  simp only [Nat.testBit_and, Nat.testBit_xor, Nat.zero_testBit]
  cases x.testBit j <;> cases A.testBit j <;> cases M.testBit j <;> rfl

theorem lor_land (x A M : ℕ) : (x &&& A) ||| (x &&& M) = x &&& (A ||| M) :=
  (Nat.and_or_distrib_left x A M).symm

/-- Trit `k` of a packed list. -/
theorem tr_packL : ∀ (xs : List ℕ) (k : ℕ), Small xs → tr (packL xs) k = xs.getD k 0
  | [], k, _ => by simp [tr, packL, nmod]
  | x :: xs, 0, h => by
    have hx := h.head
    simp only [tr, packL_cons, nmod, nshr, nmul, Nat.mul_zero, Nat.shiftRight_zero,
      List.getD_cons_zero]
    omega
  | x :: xs, k + 1, h => by
    have hx := h.head
    have ih := tr_packL xs k h.tail
    simp only [tr, nmod, nshr, nmul] at ih ⊢
    rw [List.getD_cons_succ, ← ih, packL_cons, Nat.shiftRight_eq_div_pow, Nat.shiftRight_eq_div_pow]
    have e : 2 ^ (2 * (k + 1)) = 4 * 2 ^ (2 * k) := by rw [Nat.mul_succ, pow_add]; ring
    rw [e, ← Nat.div_div_eq_div_mul]
    congr 2
    omega

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Check7K.lean <==
import BeatAvg.K8.L56
import BeatAvg.K8.L7G
import BeatAvg.K8.L7X
import BeatAvg.K8.Excl

/-!
# The level checks for the kernel (definitions)
-/

namespace BeatAvg.K8

def chk5 : Nat → Bool := chkLevel D.G4 D.G5 D.X5 2 8 4 5 2
def chk6 : Nat → Bool := chkLevel D.G5 D.G6 D.X6 8 20 5 15 10
def chk7 : Nat → Bool := chkLevel D.G6 D.G7 D.X7 20 40 6 35 30

/-- The patterns `lo ≤ i < hi` of six points. -/
def lev7T (lo hi : Nat) : Bool := (((allCodes 10 20 D.G6).drop lo).take (hi - lo)).all chk7

/-- The patterns of six points from `lo` on. -/
def lev7D (lo : Nat) : Bool := ((allCodes 10 20 D.G6).drop lo).all chk7

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Check8K.lean <==
import BeatAvg.K8.TbF
import BeatAvg.K8.L7G
import BeatAvg.K8.Excl

/-!
# The order-8 check for the kernel (definitions)

For each pattern `T` of seven points in the level `D.G7`, every extension `x` found by the join
passes the leaf test (`leafOkF`, for `Cbar0 = 100000/100000` and margin `1/100000`), or the pattern
`T + 4^35 · x` of eight points carries a certificate of non-realizability.
-/

namespace BeatAvg.K8

/-- The pattern `N` of eight points carries a valid certificate of non-realizability. -/
def excl8 (N : Nat) : Bool :=
  match assoc D.X8 N with
  | some c => exclK 8 70 N c
  | none => false

def leaf8 (T x : Nat) : Bool :=
  leafOkF D.tb D.tf 100000 100000 1 T x || excl8 (Nat.add T (Nat.shiftLeft x 70))

/-- The leaves of the pattern `T` of seven points: the join with tries. -/
def leavesT (T : Nat) : List Nat :=
  joinFromT D.G7 40 7 T 6 1 (maskM (avoidT 7 0)) (candsJ D.G7 40 7 T 0)

def chk8 (T : Nat) : Bool := (leavesT T).all (leaf8 T)

/-- The patterns of seven points. -/
def codes7 : List Nat := allCodes 30 40 D.G7

/-- The check for the patterns `lo ≤ i < hi` of `codes7`. -/
def chkR (lo hi : Nat) : Bool := ((codes7.drop lo).take (hi - lo)).all chk8

end BeatAvg.K8

namespace BeatAvg.K8

/-! ### Pieces of the check

A pattern of seven points is addressed by its group `g` in `D.G7` and its index `j` in the group.
-/

def grp (g : Nat) : Nat × Nat × Nat := nth (0, 0, 0) D.G7 g

def T7 (g j : Nat) : Nat :=
  Nat.add (grp g).1 (Nat.shiftLeft (nth 0 (unpackE 40 (grp g).2.1 (grp g).2.2) j) 30)

/-- Leaves `lo ≤ i < hi` of the pattern `(g, j)`. -/
def chkT (g j lo hi : Nat) : Bool :=
  (((leavesT (T7 g j)).drop lo).take (hi - lo)).all (leaf8 (T7 g j))

/-- Leaves from `lo` on of the pattern `(g, j)`. -/
def chkD (g j lo : Nat) : Bool := ((leavesT (T7 g j)).drop lo).all (leaf8 (T7 g j))

/-- The patterns `a ≤ j < b` of the group `g`. -/
def chkJ (g a b : Nat) : Bool := (List.range' a (b - a)).all fun j => chkD g j 0

def chkG (g : Nat) : Bool := chkJ g 0 (grp g).2.1

/-- The groups `a ≤ g < b`. -/
def chkGs (a b : Nat) : Bool := (List.range' a (b - a)).all chkG

end BeatAvg.K8

namespace BeatAvg.K8

/-! ### Pieces by first-stage candidates

The join of a pattern of seven points is split along the candidates of its first stage: the piece
`chkC g j lo hi` follows the candidates `lo ≤ c < hi`, so it does its share of the search as well
as of the evaluation.
-/

def chkC (g j lo hi : Nat) : Bool :=
  (joinFromT D.G7 40 7 (T7 g j) 6 1 (maskM (avoidT 7 0))
    (((candsJ D.G7 40 7 (T7 g j) 0).drop lo).take (hi - lo))).all (leaf8 (T7 g j))

def chkCD (g j lo : Nat) : Bool :=
  (joinFromT D.G7 40 7 (T7 g j) 6 1 (maskM (avoidT 7 0))
    ((candsJ D.G7 40 7 (T7 g j) 0).drop lo)).all (leaf8 (T7 g j))

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Combine.lean <==
import BeatAvg.K8.LevelK
import BeatAvg.K8.TrieSound
import BeatAvg.K8.Check8K

/-!
# Combining the pieces of the order-8 check
-/

namespace BeatAvg.K8

theorem nth_eq {α : Type} (d : α) : ∀ (l : List α) (n : ℕ), nth d l n = l.getD n d
  | [], _ => rfl
  | _ :: _, 0 => rfl
  | _ :: l, n + 1 => nth_eq d l n

theorem all_drop_take {α : Type} (p : α → Bool) (l : List α) {lo hi : ℕ} (h : lo ≤ hi)
    (h1 : ((l.drop lo).take (hi - lo)).all p = true) (h2 : (l.drop hi).all p = true) :
    (l.drop lo).all p = true := by
  have e : l.drop lo = (l.drop lo).take (hi - lo) ++ l.drop hi := by
    conv_lhs => rw [← List.take_append_drop (hi - lo) (l.drop lo)]
    rw [List.drop_drop]
    congr 2
    omega
  rw [e, List.all_append, h1, h2]
  rfl

theorem chkC_trans {g j lo hi : ℕ} (h1 : chkC g j lo hi = true) (h2 : chkCD g j hi = true)
    (h : lo ≤ hi) : chkCD g j lo = true := by
  unfold chkC chkCD at *
  have e : (candsJ D.G7 40 7 (T7 g j) 0).drop lo
      = ((candsJ D.G7 40 7 (T7 g j) 0).drop lo).take (hi - lo)
        ++ (candsJ D.G7 40 7 (T7 g j) 0).drop hi := by
    conv_lhs => rw [← List.take_append_drop (hi - lo) ((candsJ D.G7 40 7 (T7 g j) 0).drop lo)]
    rw [List.drop_drop]
    congr 2
    omega
  rw [e, joinFromT_append, List.all_append, h1, h2]
  rfl

theorem chkCD_zero {g j : ℕ} (h : chkCD g j 0 = true) : chkD g j 0 = true := by
  unfold chkCD at h
  unfold chkD
  rw [List.drop_zero] at h ⊢
  exact h

theorem chkT_trans {g j lo hi : ℕ} (h1 : chkT g j lo hi = true) (h2 : chkD g j hi = true)
    (h : lo ≤ hi) : chkD g j lo = true :=
  all_drop_take _ _ h h1 h2

theorem range'_split (a b c : ℕ) (hab : a ≤ b) (hbc : b ≤ c) :
    List.range' a (c - a) = List.range' a (b - a) ++ List.range' b (c - b) := by
  have : c - a = (b - a) + (c - b) := by omega
  rw [this, ← List.range'_append_1]
  congr 2
  omega

theorem chkJ_trans {g a b c : ℕ} (h1 : chkJ g a b = true) (h2 : chkJ g b c = true) (hab : a ≤ b)
    (hbc : b ≤ c) : chkJ g a c = true := by
  unfold chkJ at *
  rw [range'_split a b c hab hbc, List.all_append, h1, h2]
  rfl

theorem chkJ_one {g j : ℕ} (h : chkD g j 0 = true) : chkJ g j (j + 1) = true := by
  simp [chkJ, h]

theorem chkG_of {g n : ℕ} (h : chkJ g 0 n = true) (hn : (grp g).2.1 = n) : chkG g = true := by
  rw [chkG, hn]; exact h

theorem chkGs_trans {a b c : ℕ} (h1 : chkGs a b = true) (h2 : chkGs b c = true) (hab : a ≤ b)
    (hbc : b ≤ c) : chkGs a c = true := by
  unfold chkGs at *
  rw [range'_split a b c hab hbc, List.all_append, h1, h2]
  rfl

theorem chkGs_one {g : ℕ} (h : chkG g = true) : chkGs g (g + 1) = true := by
  simp [chkGs, h]

theorem unpackE_length (w : ℕ) : ∀ (c x : ℕ), (unpackE w c x).length = c
  | 0, _ => rfl
  | c + 1, x => by rw [unpackE, List.length_cons, unpackE_length w c]

theorem mem_allCodes_iff {sh wb T : ℕ} : ∀ {G : Grouped}, T ∈ allCodes sh wb G →
    ∃ g ∈ G, ∃ e ∈ unpackE wb g.2.1 g.2.2, T = Nat.add g.1 (Nat.shiftLeft e sh)
  | [], h => by simp [allCodes] at h
  | g :: G, h => by
    rw [allCodes, List.mem_append] at h
    rcases h with h | h
    · obtain ⟨e, he, rfl⟩ := List.mem_map.1 h
      exact ⟨g, List.mem_cons_self, e, he, rfl⟩
    · obtain ⟨g', hg', e, he, rfl⟩ := mem_allCodes_iff h
      exact ⟨g', List.mem_cons_of_mem _ hg', e, he, rfl⟩

/-- **All the pieces give the check for every pattern of seven points.** (No `rfl` patterns
here: they make the elaborator evaluate the level data.) -/
theorem chk8_all {n : ℕ} (h : chkGs 0 n = true) (hn : D.G7.length = n) :
    ∀ T ∈ codes7, chk8 T = true := by
  intro T hT
  have hT' : T ∈ allCodes 30 40 D.G7 := by unfold codes7 at hT; exact hT
  obtain ⟨g, hg, e, he, hTe⟩ := mem_allCodes_iff (sh := 30) (wb := 40) (G := D.G7) hT'
  obtain ⟨i, hi, hgi⟩ := List.getElem_of_mem hg
  obtain ⟨j, hj, hej⟩ := List.getElem_of_mem he
  have hG : chkG i = true := by
    unfold chkGs at h
    exact List.all_eq_true.1 h i (List.mem_range'_1.2 ⟨Nat.zero_le _, by omega⟩)
  have hgrp : grp i = g := by
    rw [grp, nth_eq, List.getD_eq_getElem _ _ hi, hgi]
  rw [unpackE_length] at hj
  unfold chkG chkJ at hG
  rw [hgrp] at hG
  have hD := List.all_eq_true.1 hG j (List.mem_range'_1.2 ⟨Nat.zero_le _, by omega⟩)
  have h1 : nth 0 (unpackE 40 g.2.1 g.2.2) j = e := by
    rw [nth_eq, List.getD_eq_getElem _ _ (by rw [unpackE_length]; exact hj)]
    exact hej
  have hT7 : T7 i j = T := by
    unfold T7
    rw [hgrp, h1]
    exact hTe.symm
  rw [chkD, List.drop_zero, hT7] at hD
  exact hD

end BeatAvg.K8

namespace BeatAvg.K8

theorem rall_trans {p : ℕ → Bool} {a b c : ℕ} (h1 : (List.range' a (b - a)).all p = true)
    (h2 : (List.range' b (c - b)).all p = true) (hab : a ≤ b) (hbc : b ≤ c) :
    (List.range' a (c - a)).all p = true := by
  rw [range'_split a b c hab hbc, List.all_append, h1, h2]
  rfl

theorem rall_one {p : ℕ → Bool} {i : ℕ} (h : p i = true) : (List.range' i (i + 1 - i)).all p = true := by
  simp [h]

theorem rall_forall {p : ℕ → Bool} {n : ℕ} (h : (List.range' 0 (n - 0)).all p = true) :
    ∀ i, i < n → p i = true := by
  intro i hi
  exact List.all_eq_true.1 h i (List.mem_range'_1.2 ⟨Nat.zero_le _, by omega⟩)

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Eval.lean <==
import Fast.Tables
import BeatAvg.K8.Search

/-!
# Kernel-friendly evaluation of the order-8 functional on a packed pattern (definitions)

`N` is the packed pattern of eight sorted points (trits of `ordQ 8`). The four sums over canonical
arrangements are computed from tables compiled once from the lists of arrangements:

* the pattern code of each five-point subset (`codes`), from which flags and classes are read in
  packed tables;
* sum bits as tests `Nat.land H f = 0` on the one-hot form `H` of the pattern, where `f` is a set
  of forbidden (position, trit) pairs;
* numbers of `Z[r]` as packed fields with an offset, so that a sum of table entries is one addition
  of natural numbers per term.
-/

namespace BeatAvg.K8

open Fast (Z4)

/-! ### Compilation of arrangements (run once; the results are stored as literals) -/

def insertS (x : Nat) : List Nat → List Nat
  | [] => [x]
  | y :: l => if x ≤ y then x :: y :: l else y :: insertS x l

def sortL : List Nat → List Nat
  | [] => []
  | x :: l => insertS x (sortL l)

/-- The increasing lists of five points among eight, in lexicographic order. -/
def subs5 : List (List Nat) :=
  (List.range 8).flatMap fun a => (List.range 8).flatMap fun b => (List.range 8).flatMap fun c =>
    (List.range 8).flatMap fun d => (List.range 8).filterMap fun e =>
      if a < b ∧ b < c ∧ c < d ∧ d < e then some [a, b, c, d, e] else none

/-- Position of a quadruple in the pattern of eight points. -/
def posQ8 (q : Nat × Nat × Nat × Nat) : Nat := (ordQ 8).idxOf q

/-- Bit offsets, in the packed pattern, of the five quadruples of the points `s` (increasing), in
the order of the quadruples of five points. -/
def quads5 (s : List Nat) : Nat × Nat × Nat × Nat × Nat :=
  let g := fun i => s.getD i 0
  (2 * posQ8 (g 0, g 1, g 2, g 3), 2 * posQ8 (g 0, g 1, g 2, g 4), 2 * posQ8 (g 0, g 1, g 3, g 4),
    2 * posQ8 (g 0, g 2, g 3, g 4), 2 * posQ8 (g 1, g 2, g 3, g 4))

def sub5Spec : List (Nat × Nat × Nat × Nat × Nat) := subs5.map quads5

/-- The sum bit `x_a + x_b + x_c < 2 x_d` of a sorted sample, as (position of a quadruple, set of
the trits for which it holds). -/
def sbAtom (a b c d : Nat) : Nat × Nat :=
  let x := min a (min b c)
  let z := max a (max b c)
  let y := a + b + c - x - z
  if x < y ∧ y < z then
    if z < d then (posQ8 (x, y, z, d), 6)
    else if y < d ∧ d < z then (posQ8 (x, y, d, z), 4)
    else (0, 0)
  else (0, 0)

/-- Forbidden bits of the one-hot pattern for the atom to hold / to fail. -/
def forbT (a : Nat × Nat) : Nat := Nat.shiftLeft (7 - a.2) (3 * a.1)
def forbF (a : Nat × Nat) : Nat := Nat.shiftLeft a.2 (3 * a.1)

def pairIdx (p q : Nat) : Nat := p * (9 - p) / 2 + (q - p - 1)

/-- Square term: offsets of the two five-point subsets in `codes` and of the root pairs in the
flag table. -/
def compSq (l : List Nat) : Nat × Nat × Nat × Nat :=
  let g := fun i => l.getD i 0
  let sA := sortL [g 0, g 1, g 2, g 3, g 4]
  let sB := sortL [g 0, g 1, g 5, g 6, g 7]
  (8 * subs5.idxOf sA, 9 * pairIdx (sA.idxOf (g 0)) (sA.idxOf (g 1)),
    8 * subs5.idxOf sB, 9 * pairIdx (sB.idxOf (g 0)) (sB.idxOf (g 1)))

def bitAt (m t : Nat) : Nat := Nat.mod (Nat.shiftRight m t) 2

/-- Degree term: offset of the subset, offset of the rank of the root in the class table, bit
offset of the quadruple of the root and the three other points, and the values of `s4C` for the
three trits of that quadruple (four bits each). -/
def compDeg (l : List Nat) : Nat × Nat × Nat × Nat :=
  let g := fun i => l.getD i 0
  let s := sortL [g 0, g 1, g 2, g 3, g 4]
  let a1 := sbAtom (g 0) (g 5) (g 6) (g 7)
  let a2 := sbAtom (g 5) (g 6) (g 7) (g 0)
  let sv := fun t => 3 * bitAt a1.2 t + bitAt a2.2 t
  (8 * subs5.idxOf s, 8 * s.idxOf (g 0),
    2 * posQ8 (let q := sortL [g 0, g 5, g 6, g 7]; (q.getD 0 0, q.getD 1 0, q.getD 2 0, q.getD 3 0)),
    sv 0 + 16 * sv 1 + 256 * sv 2)

/-- The two atoms of a degree term read the quadruple recorded by `compDeg`. -/
def compDegOk (l : List Nat) : Bool :=
  let g := fun i => l.getD i 0
  let a1 := sbAtom (g 0) (g 5) (g 6) (g 7)
  let a2 := sbAtom (g 5) (g 6) (g 7) (g 0)
  let p := (compDeg l).2.2.1
  (a1.2 == 0 || 2 * a1.1 == p) && (a2.2 == 0 || 2 * a2.1 == p)

def tripI (t : Nat) : Nat := if t % 4 = 3 then 1 else 0
def tripJ (t : Nat) : Nat := if t % 4 = 0 ∨ t % 4 = 1 then 1 else 2
def tripK (t : Nat) : Nat := if t % 4 = 0 then 2 else 3

/-- Forbidden bits for "the point at position `p` lies below the threshold `θ`". -/
def belowF (l : List Nat) (θ p : Nat) : Nat :=
  let g := fun i => l.getD i 0
  if θ < 4 then forbT (sbAtom (g p) (g (tripI θ)) (g (tripK θ)) (g (tripJ θ)))
  else if g p < g (tripK θ) then 0
  else forbF (sbAtom (g (tripI θ)) (g (tripJ θ)) (g (tripK θ)) (g p))

/-- Threshold term: forbidden bits for "type 0", then for each threshold the forbidden bits of
"type 0, fresh points succeed, all below", "type 0, fresh points succeed, target below" and
"type 0, all below". -/
def compThr (l : List Nat) : Nat × List (Nat × Nat × Nat) :=
  let g := fun i => l.getD i 0
  let fR := forbF (sbAtom (g 0) (g 1) (g 2) (g 3))
  let fS := forbT (sbAtom (g 4) (g 5) (g 6) (g 7))
  (fR, (List.range 8).map fun θ =>
    let ab := Nat.lor (Nat.lor (belowF l θ 4) (belowF l θ 5)) (Nat.lor (belowF l θ 6) (belowF l θ 7))
    (Nat.lor fR (Nat.lor fS ab), Nat.lor fR (Nat.lor fS (belowF l θ 7)), Nat.lor fR ab))

/-- Objective term: forbidden bits for "the first four points succeed". -/
def compObj (l : List Nat) : Nat :=
  forbT (sbAtom (l.getD 0 0) (l.getD 1 0) (l.getD 2 0) (l.getD 3 0))

/-! ### Tables -/

/-- Tables of the evaluation. Numbers of `Z[r]` are stored as fields `value + off`. -/
structure Tb where
  /-- positions of the quadruples of the five-point subsets -/
  sub5 : List (Nat × Nat × Nat × Nat × Nat)
  sq : List (Nat × Nat × Nat × Nat)
  deg : List (Nat × Nat × Nat × Nat)
  thr : List (Nat × List (Nat × Nat × Nat))
  obj : List Nat
  /-- flags: 9 bits for each (code, root pair) -/
  ftP : Nat
  /-- classes: 8 bits for each (code, rank of the root) -/
  ctP : Nat
  /-- rows of `Dn · Q` in a tree of fanout 7; an entry has four fields of `wQ` bits -/
  QT : List (List (List Nat))
  wQ : Nat
  offQ : Nat
  /-- degree entries `(class, s)`, one number for each class in a tree of fanout 13: eight
  fields of `wD` bits, `U` then `V` -/
  DT : List (List Nat)
  wD : Nat
  offD : Nat
  /-- threshold entries, for each threshold: eight fields of `wT` bits -/
  TT : List (Nat × Nat × Nat)
  wT : Nat
  offT : Nat
  Dn : Int
  encLo : Int
  encHi : Int
  encM : Nat

/-! ### Evaluation -/

/-- One-hot form of the first `k` trits: bit `3 i + t` is set iff trit `i` is `t`. -/
def hotN : Nat → Nat → Nat
  | 0, _ => 0
  | k + 1, N => Nat.add (Nat.shiftLeft 1 (Nat.mod N 4)) (Nat.mul 8 (hotN k (Nat.div N 4)))

def hot (N : Nat) : Nat := hotN 70 N

def trS (N s : Nat) : Nat := Nat.mod (Nat.shiftRight N s) 4

def code5 (N : Nat) (ps : Nat × Nat × Nat × Nat × Nat) : Nat :=
  Nat.add (trS N ps.1) (Nat.mul 3 (Nat.add (trS N ps.2.1) (Nat.mul 3 (Nat.add (trS N ps.2.2.1)
    (Nat.mul 3 (Nat.add (trS N ps.2.2.2.1) (Nat.mul 3 (trS N ps.2.2.2.2))))))))

/-- The codes of the 56 five-point subsets, eight bits each. -/
def codes (N : Nat) : List (Nat × Nat × Nat × Nat × Nat) → Nat
  | [] => 0
  | ps :: l => Nat.add (code5 N ps) (Nat.mul 256 (codes N l))

def nth {α : Type} (d : α) : List α → Nat → α
  | [], _ => d
  | a :: _, 0 => a
  | _ :: l, n + 1 => nth d l n

def flagAt (ftP C o q : Nat) : Nat :=
  Nat.mod (Nat.shiftRight ftP (Nat.add (Nat.mul 90 (Nat.mod (Nat.shiftRight C o) 256)) q)) 512

def rowQ (QT : List (List (List Nat))) (f : Nat) : Nat :=
  nth 0 (nth [] (nth [] QT (Nat.div f 49)) (Nat.mod (Nat.div f 7) 7)) (Nat.mod f 7)

/-- The entry `(i, j)` of the packed table of `Dn · Q`. -/
def entQ (t : Tb) (i j : Nat) : Nat :=
  Nat.mod (Nat.shiftRight (rowQ t.QT i) (Nat.mul (Nat.mul 4 t.wQ) j)) (Nat.pow 2 (Nat.mul 4 t.wQ))

/-- The entry `(class, s)` of the packed degree table. -/
def entD (t : Tb) (c s : Nat) : Nat :=
  Nat.mod (Nat.shiftRight (nth 0 (nth [] t.DT (Nat.div c 13)) (Nat.mod c 13))
    (Nat.mul (Nat.mul 8 t.wD) s)) (Nat.pow 2 (Nat.mul 8 t.wD))

def clsAt (ctP C o q : Nat) : Nat :=
  Nat.mod (Nat.shiftRight ctP (Nat.add (Nat.mul 40 (Nat.mod (Nat.shiftRight C o) 256)) q)) 256

def sqEnt (t : Tb) (C : Nat) (e : Nat × Nat × Nat × Nat) : Nat :=
  entQ t (flagAt t.ftP C e.1 e.2.1) (flagAt t.ftP C e.2.2.1 e.2.2.2)

def degEnt (t : Tb) (N C : Nat) (e : Nat × Nat × Nat × Nat) : Nat :=
  entD t (clsAt t.ctP C e.1 e.2.1) (Nat.mod (Nat.shiftRight e.2.2.2 (Nat.mul 4 (trS N e.2.2.1))) 16)

def sqAcc (t : Tb) (C : Nat) : List (Nat × Nat × Nat × Nat) → Nat → Nat
  | [], acc => acc
  | e :: l, acc => sqAcc t C l (Nat.add acc (sqEnt t C e))

def degAcc (t : Tb) (N C : Nat) : List (Nat × Nat × Nat × Nat) → Nat → Nat
  | [], acc => acc
  | e :: l, acc => degAcc t N C l (Nat.add acc (degEnt t N C e))

def sel (H f x z : Nat) : Nat := bif Nat.beq (Nat.land H f) 0 then x else z

/-- One arrangement with roots of type 0: for each threshold, three entries or the zero entry. -/
def thrTh (H z : Nat) : List (Nat × Nat × Nat) → List (Nat × Nat × Nat) → Nat → Nat
  | f :: fs, e :: es, acc =>
    thrTh H z fs es (Nat.add (Nat.add (Nat.add acc (sel H f.1 e.1 z)) (sel H f.2.1 e.2.1 z))
      (sel H f.2.2 e.2.2 z))
  | _, _, acc => acc

def thrAcc (t : Tb) (H z z24 : Nat) : List (Nat × List (Nat × Nat × Nat)) → Nat → Nat
  | [], acc => acc
  | e :: l, acc =>
    thrAcc t H z z24 l (bif Nat.beq (Nat.land H e.1) 0 then thrTh H z e.2 t.TT acc
      else Nat.add acc z24)

def objCnt (H : Nat) : List Nat → Nat → Nat
  | [], acc => acc
  | f :: l, acc => objCnt H l (sel H f (Nat.add acc 1) acc)

/-- Field `k` of width `w`, minus the offset `o`. -/
def fld (acc w k : Nat) (o : Nat) : Int :=
  Int.sub (Int.ofNat (Nat.mod (Nat.shiftRight acc (Nat.mul w k)) (Nat.pow 2 w))) (Int.ofNat o)

def decZ (acc w k o : Nat) : Z4 :=
  ⟨fld acc w k o, fld acc w (k + 1) o, fld acc w (k + 2) o, fld acc w (k + 3) o⟩

/-- The zero entry with eight fields. -/
def zero8 (w off : Nat) : Nat :=
  (List.range 8).foldl (fun a k => Nat.add a (Nat.shiftLeft off (Nat.mul w k))) 0

/-- `(U, V)` with `4 · Dn · LamR(x) = U + 4x · V`. -/
def lamUV (t : Tb) (N : Nat) : Z4 × Z4 :=
  let H := hot N
  let C := codes N t.sub5
  let sq := sqAcc t C t.sq 0
  let dg := degAcc t N C t.deg 0
  let z := zero8 t.wT t.offT
  let th := thrAcc t H z (Nat.mul 24 z) t.thr 0
  let ob := objCnt H t.obj 0
  let SQ := decZ sq t.wQ 0 (Nat.mul 560 t.offQ)
  let DU := decZ dg t.wD 0 (Nat.mul 840 t.offD)
  let DV := decZ dg t.wD 4 (Nat.mul 840 t.offD)
  let TU := decZ th t.wT 0 (Nat.mul 6720 t.offT)
  let TV := decZ th t.wT 4 (Nat.mul 6720 t.offT)
  ((Fast.Z4.ofInt (576 * t.Dn * (ob : Int))).add
      ((Z4.smul 288 SQ).add ((Z4.smul 48 DU).add (Z4.smul 144 TU))),
    (Z4.smul 48 DV).add (Z4.smul 144 TV))

/-- Both inequalities for the packed pattern `N`: `Λ(B*) ≤ B*` and `Λ(p/q) ≤ (p - e)/q`. -/
def leafOk (t : Tb) (p q e : Int) (N : Nat) : Bool :=
  Z4.nonneg t.encLo t.encHi t.encM
      (((Z4.smul (40320 * t.Dn) Fast.b4).sub (lamUV t N).1).sub (Fast.b4.mul (lamUV t N).2)) &&
    Z4.nonneg t.encLo t.encHi t.encM
      (((Fast.Z4.ofInt (4 * t.Dn * 40320 * (p - e))).sub (Z4.smul q (lamUV t N).1)).sub
        (Z4.smul (4 * p) (lamUV t N).2))

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/EvalF.lean <==
import BeatAvg.K8.Eval

/-!
# Evaluation specialised to a prefix (definitions)

A leaf is `N = T + 4^35 · x`: `T` packs the pattern of the first seven points, `x` the trits of the
quadruples containing the last point. Many leaves share `T`. The kernel caches the value of every
closed term, so a sub-term that mentions `T` and literals only is evaluated once for all the leaves
of a prefix. The evaluation below is arranged so that the work done per leaf is small:

* the terms of the square and degree sums in which only one five-point subset contains the last
  point are grouped by that subset; the sum of a group is a function of the four new trits of the
  subset, selected by `pick3` so that the group sum is a closed term;
* the threshold conditions are grouped by their part on the new trits; the part on the old trits
  is evaluated once per prefix.

`lamUVF t f T x` is equal to `lamUV t (T + 4^35 · x)` (`EvalFSound.lean`).
-/

namespace BeatAvg.K8

open Fast (Z4)

/-- Tables grouped for the specialised evaluation. -/
structure Tf where
  /-- the subsets containing the last point: offset in the codes, bit offsets in `x` of the four
  new trits -/
  sNew : List (Nat × Nat × Nat × Nat × Nat)
  /-- for each of them, the bit offset in `x` of the quadruple of the complement and the last
  point -/
  kq : List Nat
  /-- square terms with exactly one new subset, by that subset -/
  sqG : List (List (Nat × Nat × Nat × Nat))
  /-- degree terms with a new subset, by that subset -/
  degG : List (List (Nat × Nat × Nat × Nat))
  /-- square terms with two new subsets -/
  sqR : List (Nat × Nat × Nat × Nat)
  /-- degree terms with an old subset, by the new quadruple (bit offset in `x`) -/
  degQ : List (Nat × List (Nat × Nat × Nat × Nat))
  /-- threshold conditions by their new part: (new part, number of items, old parts and entries) -/
  thrG : List (Nat × Nat × List (Nat × Nat))
  objO : List Nat
  objN : List Nat

def sumL {α : Type} (f : α → Nat) : List α → Nat
  | [] => 0
  | a :: l => Nat.add (f a) (sumL f l)

/-- `f τ` for a trit `τ`, by cases, so that the result is `f` applied to a literal. -/
def pick3 {α : Type} (τ : Nat) (f : Nat → α) : α :=
  bif Nat.beq τ 0 then f 0 else bif Nat.beq τ 1 then f 1 else f 2

def digit (C o : Nat) : Nat := Nat.mod (Nat.shiftRight C o) 256

def flagC (ftP code q : Nat) : Nat :=
  Nat.mod (Nat.shiftRight ftP (Nat.add (Nat.mul 90 code) q)) 512

def clsC (ctP code q : Nat) : Nat :=
  Nat.mod (Nat.shiftRight ctP (Nat.add (Nat.mul 40 code) q)) 256

/-- The code of a new subset from the code of its old quadruple and its four new trits. -/
def codeOf (CT S8 a b c d : Nat) : Nat :=
  Nat.add (digit CT S8) (Nat.mul 3 (Nat.add a (Nat.mul 3 (Nat.add b (Nat.mul 3
    (Nat.add c (Nat.mul 3 d)))))))

/-- A square entry in which the subset at offset `S8` has the code `code`; the other codes are
read in the codes of the prefix. -/
def sqEntO (t : Tb) (CT S8 code : Nat) (e : Nat × Nat × Nat × Nat) : Nat :=
  entQ t (flagC t.ftP (bif Nat.beq e.1 S8 then code else digit CT e.1) e.2.1)
    (flagC t.ftP (bif Nat.beq e.2.2.1 S8 then code else digit CT e.2.2.1) e.2.2.2)

/-- A degree entry in which the subset at offset `S8` has the code `code`, and the trit of a new
quadruple is `τ`. -/
def degEntO (t : Tb) (T CT S8 code τ : Nat) (e : Nat × Nat × Nat × Nat) : Nat :=
  entD t (clsC t.ctP (bif Nat.beq e.1 S8 then code else digit CT e.1) e.2.1)
    (Nat.mod (Nat.shiftRight e.2.2.2
      (Nat.mul 4 (bif Nat.ble 70 e.2.2.1 then τ else trS T e.2.2.1))) 16)

def pick4 {α : Type} (x : Nat) (s : Nat × Nat × Nat × Nat × Nat) (f : Nat → Nat → Nat → Nat → α) : α :=
  pick3 (trS x s.2.1) fun a => pick3 (trS x s.2.2.1) fun b => pick3 (trS x s.2.2.2.1) fun c =>
    pick3 (trS x s.2.2.2.2) fun d => f a b c d

def sqLeaf (t : Tb) (CT S8 : Nat) (g : List (Nat × Nat × Nat × Nat)) (a b c d : Nat) : Nat :=
  sumL (sqEntO t CT S8 (codeOf CT S8 a b c d)) g

def degLeaf (t : Tb) (T CT S8 : Nat) (g : List (Nat × Nat × Nat × Nat)) (a b c d τ : Nat) : Nat :=
  sumL (degEntO t T CT S8 (codeOf CT S8 a b c d) τ) g

def sqNew (t : Tb) (CT x : Nat) : List (Nat × Nat × Nat × Nat × Nat) → List (List (Nat × Nat × Nat × Nat)) → Nat
  | s :: ss, g :: gs => Nat.add (pick4 x s (sqLeaf t CT s.1 g)) (sqNew t CT x ss gs)
  | _, _ => 0

def degNew (t : Tb) (T CT x : Nat) :
    List (Nat × Nat × Nat × Nat × Nat) → List Nat → List (List (Nat × Nat × Nat × Nat)) → Nat
  | s :: ss, k :: ks, g :: gs =>
    Nat.add (pick4 x s fun a b c d => pick3 (trS x k) (degLeaf t T CT s.1 g a b c d))
      (degNew t T CT x ss ks gs)
  | _, _, _ => 0

def degOld (t : Tb) (T CT x : Nat) : List (Nat × List (Nat × Nat × Nat × Nat)) → Nat
  | [] => 0
  | g :: gs =>
    Nat.add (pick3 (trS x g.1) fun τ => sumL (degEntO t T CT 1000 0 τ) g.2) (degOld t T CT x gs)

/-- Codes of the new subsets, without the old trit: `3 · (τ₁ + 3 τ₂ + 9 τ₃ + 27 τ₄)` at the offset
of the subset. -/
def codesX (x : Nat) : List (Nat × Nat × Nat × Nat × Nat) → Nat
  | [] => 0
  | s :: ss =>
    Nat.add (Nat.shiftLeft (Nat.mul 3 (Nat.add (trS x s.2.1) (Nat.mul 3 (Nat.add (trS x s.2.2.1)
      (Nat.mul 3 (Nat.add (trS x s.2.2.2.1) (Nat.mul 3 (trS x s.2.2.2.2)))))))) s.1)
      (codesX x ss)

/-- The old part of the threshold groups: for each group, the sum of the entries whose old
condition holds (the zero entry for the others), and the sum when the new condition fails. -/
def thrPrep (HT z : Nat) : List (Nat × Nat × List (Nat × Nat)) → List (Nat × Nat × Nat)
  | [] => []
  | g :: l => (g.1, sumL (fun it => sel HT it.1 it.2 z) g.2.2, Nat.mul g.2.1 z) :: thrPrep HT z l

def thrLive : List (Nat × Nat × Nat) → List (Nat × Nat × Nat)
  | [] => []
  | p :: l => bif Nat.beq p.2.1 p.2.2 then thrLive l else p :: thrLive l

def thrDead : List (Nat × Nat × Nat) → Nat
  | [] => 0
  | p :: l => bif Nat.beq p.2.1 p.2.2 then Nat.add p.2.2 (thrDead l) else thrDead l

def thrRun (Hx : Nat) : List (Nat × Nat × Nat) → Nat → Nat
  | [], acc => acc
  | p :: l, acc => thrRun Hx l (Nat.add acc (sel Hx p.1 p.2.1 p.2.2))

/-- `(U, V)` for the leaf `T + 4^35 · x`. -/
def lamUVF (t : Tb) (f : Tf) (T x : Nat) : Z4 × Z4 :=
  let HT := hotN 35 T
  let Hx := hotN 35 x
  let CT := codes T t.sub5
  let C := Nat.add CT (codesX x f.sNew)
  let sq := Nat.add (sqNew t CT x f.sNew f.sqG) (sumL (sqEnt t C) f.sqR)
  let dg := Nat.add (degNew t T CT x f.sNew f.kq f.degG) (degOld t T CT x f.degQ)
  let z := zero8 t.wT t.offT
  let th := thrRun Hx (thrLive (thrPrep HT z f.thrG)) (thrDead (thrPrep HT z f.thrG))
  let ob := Nat.add (objCnt HT f.objO 0) (objCnt Hx f.objN 0)
  let SQ := decZ sq t.wQ 0 (Nat.mul 560 t.offQ)
  let DU := decZ dg t.wD 0 (Nat.mul 840 t.offD)
  let DV := decZ dg t.wD 4 (Nat.mul 840 t.offD)
  let TU := decZ th t.wT 0 (Nat.mul 6720 t.offT)
  let TV := decZ th t.wT 4 (Nat.mul 6720 t.offT)
  ((Fast.Z4.ofInt (576 * t.Dn * (ob : Int))).add
      ((Z4.smul 288 SQ).add ((Z4.smul 48 DU).add (Z4.smul 144 TU))),
    (Z4.smul 48 DV).add (Z4.smul 144 TV))

def leafOkF (t : Tb) (f : Tf) (p q e : Int) (T x : Nat) : Bool :=
  Z4.nonneg t.encLo t.encHi t.encM
      (((Z4.smul (40320 * t.Dn) Fast.b4).sub (lamUVF t f T x).1).sub
        (Fast.b4.mul (lamUVF t f T x).2)) &&
    Z4.nonneg t.encLo t.encHi t.encM
      (((Fast.Z4.ofInt (4 * t.Dn * 40320 * (p - e))).sub (Z4.smul q (lamUVF t f T x).1)).sub
        (Z4.smul (4 * p) (lamUVF t f T x).2))

/-! ### Specification of the grouped tables -/

/-- Offsets (in the codes) of the subsets containing the last point, as a set of bits. -/
def newMask : Nat := (subs5.foldr (fun s acc => Nat.add (bif s.contains 7 then 1 else 0)
  (Nat.mul 2 acc)) 0)

/-- The subset at offset `o` contains the last point. -/
def isNewS (o : Nat) : Bool := Nat.beq (Nat.mod (Nat.shiftRight newMask (Nat.div o 8)) 2) 1

/-- Key of a square entry: the offset of its only new subset, or `1000` if both are new. -/
def sqKey (e : Nat × Nat × Nat × Nat) : Nat :=
  bif isNewS e.1 then (bif isNewS e.2.2.1 then 1000 else e.1) else e.2.2.1

/-- Key of a degree entry: the offset of its subset if new, else `2000 +` the bit offset of its
quadruple. -/
def degKey (e : Nat × Nat × Nat × Nat) : Nat := bif isNewS e.1 then e.1 else Nat.add 2000 e.2.2.1

/-- The subsets containing the last point, from the table of positions (offsets from `o`): offset
in the codes and bit offsets in `x` of the four new trits. A subset is new iff its second position
is beyond the prefix. -/
def sNewSpec : List (Nat × Nat × Nat × Nat × Nat) → Nat → List (Nat × Nat × Nat × Nat × Nat)
  | [], _ => []
  | ps :: l, o =>
    bif Nat.ble 70 ps.2.1 then
      (o, ps.2.1 - 70, ps.2.2.1 - 70, ps.2.2.2.1 - 70, ps.2.2.2.2 - 70) :: sNewSpec l (o + 8)
    else sNewSpec l (o + 8)

/-- The threshold items: forbidden bits and entry. -/
def thrFlat (t : Tb) : List (Nat × Nat) :=
  t.thr.flatMap fun e => (e.2.zip t.TT).flatMap fun p =>
    [(p.1.1, p.2.1), (p.1.2.1, p.2.2.1), (p.1.2.2, p.2.2.2)]

def lowM : Nat := 2 ^ 105 - 1

/-- The grouped tables, computed from the tables of the evaluation. The literal tables are checked
against this specification by the kernel. -/
def tfSpec (t : Tb) (kq : List Nat) (quads : List Nat) (masks : List Nat) : Tf where
  sNew := sNewSpec t.sub5 0
  kq := kq
  sqG := (sNewSpec t.sub5 0).map fun s => t.sq.filter fun e => Nat.beq (sqKey e) s.1
  degG := (sNewSpec t.sub5 0).map fun s => t.deg.filter fun e => Nat.beq (degKey e) s.1
  sqR := t.sq.filter fun e => Nat.beq (sqKey e) 1000
  degQ := quads.map fun k => (k - 70, t.deg.filter fun e => Nat.beq (degKey e) (Nat.add 2000 k))
  thrG := masks.map fun m =>
    (m, ((thrFlat t).filter fun it => Nat.beq (Nat.shiftRight it.1 105) m).length,
      ((thrFlat t).filter fun it => Nat.beq (Nat.shiftRight it.1 105) m).map fun it =>
        (Nat.land it.1 lowM, it.2))
  objO := (t.obj.filter fun f => Nat.beq (Nat.shiftRight f 105) 0)
  objN := (t.obj.filter fun f => !(Nat.beq (Nat.shiftRight f 105) 0)).map fun f =>
    Nat.shiftRight f 105

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/EvalFSound.lean <==
import BeatAvg.K8.EvalSound
import BeatAvg.K8.EvalF

/-!
# The evaluation specialised to a prefix agrees with the plain one

For the packed pattern `N = T + 4^35 · x` of a sample, `lamUVF t f T x = lamUV t N`, for grouped
tables `f` that satisfy their specification.
-/

open Function

namespace BeatAvg.K8

open BeatAvg
open Fast (Z4)

/-! ### Trits of the prefix and of the extension -/

theorem trS_even (M s : ℕ) (h : s % 2 = 0) : trS M s = tr M (s / 2) := by
  have : s = 2 * (s / 2) := by omega
  rw [this, trS_two]
  congr 1
  omega

theorem getD_le_two {L : List ℕ} (h : ∀ t ∈ L, t ≤ 2) (p : ℕ) : L.getD p 0 ≤ 2 := by
  by_cases hp : p < L.length
  · rw [List.getD_eq_getElem _ _ hp]; exact h _ (List.getElem_mem hp)
  · rw [List.getD_eq_default _ _ (by omega)]; omega

section Split

variable (w : ℕ → ℝ)

theorem pat7_length : (pat 7 w).length = 35 := by
  rw [pat, List.length_map]; decide

theorem extL7_length : (extL 7 w).length = 35 := by
  rw [extL, List.length_map]; decide

theorem extL_le_two (m : ℕ) : ∀ t ∈ extL m w, t ≤ 2 := by
  intro t ht
  obtain ⟨q, -, rfl⟩ := List.mem_map.1 ht
  exact trit_le_two w _

theorem code8_split : code 8 w = code 7 w + 4 ^ 35 * ext 7 w := by
  have := code_succ 7 w
  rwa [show (ordQ 7).length = 35 from by decide] at this

/-- A trit of the prefix. -/
theorem trS_old {s : ℕ} (h2 : s % 2 = 0) (h : s < 70) : trS (code 8 w) s = trS (code 7 w) s := by
  rw [trS_even _ _ h2, trS_even _ _ h2, code, code, tr_packL _ _ (pat_small 8 w),
    tr_packL _ _ (pat_small 7 w), pat_succ 7 w,
    List.getD_append _ _ _ _ (by rw [pat7_length]; omega)]

/-- A trit of the extension. -/
theorem trS_new {s : ℕ} (h2 : s % 2 = 0) (h : 70 ≤ s) :
    trS (code 8 w) s = trS (ext 7 w) (s - 70) := by
  rw [trS_even _ _ h2, trS_even _ _ (by omega), code, ext, tr_packL _ _ (pat_small 8 w),
    tr_packL _ _ (extL_small 7 w), pat_succ 7 w,
    List.getD_append_right _ _ _ _ (by rw [pat7_length]; omega), pat7_length]
  congr 1
  omega

/-- Beyond the prefix, its trits are zero. -/
theorem trS_T_zero {s : ℕ} (h2 : s % 2 = 0) (h : 70 ≤ s) : trS (code 7 w) s = 0 := by
  rw [trS_even _ _ h2, code, tr_packL _ _ (pat_small 7 w),
    List.getD_eq_default _ _ (by rw [pat7_length]; omega)]

theorem trS_le_two (n : ℕ) {s : ℕ} (h2 : s % 2 = 0) : trS (code n w) s ≤ 2 := by
  rw [trS_even _ _ h2, code, tr_packL _ _ (pat_small n w)]
  exact getD_le_two (pat_le_two n w) _

theorem trS_x_le_two {s : ℕ} (h2 : s % 2 = 0) : trS (ext 7 w) s ≤ 2 := by
  rw [trS_even _ _ h2, ext, tr_packL _ _ (extL_small 7 w)]
  exact getD_le_two (extL_le_two w 7) _

end Split

/-! ### The one-hot form splits -/

theorem hotL_append : ∀ (a b : List ℕ), hotL (a ++ b) = hotL a + 8 ^ a.length * hotL b
  | [], b => by simp [hotL]
  | t :: a, b => by
    rw [List.cons_append, hotL, hotL, hotL_append a b, List.length_cons, pow_succ]
    ring

theorem hotL_lt : ∀ {a : List ℕ}, (∀ t ∈ a, t ≤ 2) → hotL a < 8 ^ a.length
  | [], _ => by simp [hotL]
  | t :: a, h => by
    have ht : t ≤ 2 := h t List.mem_cons_self
    have ih := hotL_lt fun y hy => h y (List.mem_cons_of_mem _ hy)
    have : 2 ^ t ≤ 4 := by
      calc 2 ^ t ≤ 2 ^ 2 := Nat.pow_le_pow_right (by norm_num) ht
        _ = 4 := by norm_num
    rw [hotL, List.length_cons, pow_succ]
    omega

theorem land_split {a k : ℕ} (ha : a < 2 ^ k) (b F : ℕ) :
    (a + 2 ^ k * b) &&& F = (a &&& (F % 2 ^ k)) + 2 ^ k * (b &&& (F >>> k)) := by
  have hlt : a &&& (F % 2 ^ k) < 2 ^ k := lt_of_le_of_lt Nat.and_le_left ha
  apply Nat.eq_of_testBit_eq
  intro j
  have e1 : a + 2 ^ k * b = 2 ^ k * b + a := by ring
  have e2 : (a &&& (F % 2 ^ k)) + 2 ^ k * (b &&& (F >>> k))
      = 2 ^ k * (b &&& (F >>> k)) + (a &&& (F % 2 ^ k)) := by ring
  rw [e1, e2, Nat.testBit_and, Nat.testBit_two_pow_mul_add _ ha,
    Nat.testBit_two_pow_mul_add _ hlt]
  by_cases hj : j < k
  · simp [hj]
  · simp only [hj, ite_false, Nat.testBit_and, Nat.testBit_shiftRight]
    congr 2
    omega

/-- A condition on the whole pattern is a condition on the prefix and one on the extension. -/
theorem clr_split {a k : ℕ} (ha : a < 2 ^ k) (b F : ℕ) :
    clr (a + 2 ^ k * b) F = (clr a (Nat.land F (2 ^ k - 1)) && clr b (Nat.shiftRight F k)) := by
  rw [Bool.eq_iff_iff, Bool.and_eq_true, clr_iff, clr_iff, clr_iff, nland, nland, nland, nshr,
    land_split ha, Nat.and_two_pow_sub_one_eq_mod]
  have hlt : a &&& (F % 2 ^ k) < 2 ^ k := lt_of_le_of_lt Nat.and_le_left ha
  constructor
  · intro h
    have h1 : a &&& (F % 2 ^ k) = 0 := by
      have := congrArg (· % 2 ^ k) h
      simp only [Nat.add_mul_mod_self_left, Nat.zero_mod] at this
      rwa [Nat.mod_eq_of_lt hlt] at this
    rw [h1, zero_add] at h
    exact ⟨h1, by
      rcases Nat.mul_eq_zero.1 h with h2 | h2
      · exact absurd h2 (by positivity)
      · exact h2⟩
  · rintro ⟨h1, h2⟩
    have h2' : b &&& (F >>> k) = 0 := h2
    rw [h1, h2']; simp

theorem hot_split (w : ℕ → ℝ) :
    hot (code 8 w) = hotN 35 (code 7 w) + 2 ^ 105 * hotN 35 (ext 7 w) := by
  have h7 := hotN_packL (pat 7 w) (pat_small 7 w)
  have hx := hotN_packL (extL 7 w) (extL_small 7 w)
  rw [pat7_length] at h7
  rw [extL7_length] at hx
  rw [hot_code, pat_succ, hotL_append, pat7_length, code, ext, h7, hx]
  norm_num

theorem hotT_lt (w : ℕ → ℝ) : hotN 35 (code 7 w) < 2 ^ 105 := by
  have h7 := hotN_packL (pat 7 w) (pat_small 7 w)
  rw [pat7_length] at h7
  rw [code, h7]
  have := hotL_lt (pat_le_two 7 w)
  rw [pat7_length] at this
  calc hotL (pat 7 w) < 8 ^ 35 := this
    _ = 2 ^ 105 := by norm_num

/-- The condition `F` on the pattern, from its parts on the prefix and on the extension. -/
theorem clr_hot (w : ℕ → ℝ) (F : ℕ) :
    clr (hot (code 8 w)) F
      = (clr (hotN 35 (code 7 w)) (Nat.land F lowM) && clr (hotN 35 (ext 7 w)) (Nat.shiftRight F 105)) := by
  rw [hot_split, clr_split (hotT_lt w)]
  rfl

theorem ble_true {a b : ℕ} (h : a ≤ b) : Nat.ble a b = true := Nat.ble_eq_true_of_le h

theorem ble_false {a b : ℕ} (h : b < a) : Nat.ble a b = false := by
  rw [Bool.eq_false_iff]
  intro hc
  exact absurd (Nat.le_of_ble_eq_true hc) (by omega)

/-! ### Codes of the five-point subsets -/

/-- Shape of an entry of the table of positions: even offsets; the first in the prefix; the four
others all in the prefix or all beyond. -/
def psOk (ps : ℕ × ℕ × ℕ × ℕ × ℕ) : Bool :=
  decide (ps.1 % 2 = 0) && decide (ps.2.1 % 2 = 0) && decide (ps.2.2.1 % 2 = 0) &&
    decide (ps.2.2.2.1 % 2 = 0) && decide (ps.2.2.2.2 % 2 = 0) && decide (ps.1 < 70) &&
    ((decide (ps.2.1 < 70) && decide (ps.2.2.1 < 70) && decide (ps.2.2.2.1 < 70) &&
        decide (ps.2.2.2.2 < 70)) ||
      (decide (70 ≤ ps.2.1) && decide (70 ≤ ps.2.2.1) && decide (70 ≤ ps.2.2.2.1) &&
        decide (70 ≤ ps.2.2.2.2)))

/-- The part of a code that comes from the extension. -/
def xd (x : ℕ) (ps : ℕ × ℕ × ℕ × ℕ × ℕ) : ℕ :=
  bif Nat.ble 70 ps.2.1 then
    3 * (trS x (ps.2.1 - 70) + 3 * (trS x (ps.2.2.1 - 70) + 3 * (trS x (ps.2.2.2.1 - 70)
      + 3 * trS x (ps.2.2.2.2 - 70))))
  else 0

def packH (x : ℕ) : List (ℕ × ℕ × ℕ × ℕ × ℕ) → ℕ
  | [] => 0
  | ps :: l => xd x ps + 256 * packH x l

theorem code5_def (M : ℕ) (ps : ℕ × ℕ × ℕ × ℕ × ℕ) :
    code5 M ps = trS M ps.1 + 3 * (trS M ps.2.1 + 3 * (trS M ps.2.2.1 + 3 * (trS M ps.2.2.2.1
      + 3 * trS M ps.2.2.2.2))) := rfl

section Codes

variable (w : ℕ → ℝ)

theorem code5_split {ps : ℕ × ℕ × ℕ × ℕ × ℕ} (h : psOk ps = true) :
    code5 (code 8 w) ps = code5 (code 7 w) ps + xd (ext 7 w) ps := by
  simp only [psOk, Bool.and_eq_true, Bool.or_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨e0, e1⟩, e2⟩, e3⟩, e4⟩, h0⟩, hc⟩ := h
  rw [code5_def, code5_def, xd, trS_old w e0 h0]
  rcases hc with ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ | ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩
  · rw [trS_old w e1 h1, trS_old w e2 h2, trS_old w e3 h3, trS_old w e4 h4]
    have : Nat.ble 70 ps.2.1 = false := ble_false h1
    simp [this]
  · rw [trS_new w e1 h1, trS_new w e2 h2, trS_new w e3 h3, trS_new w e4 h4,
      trS_T_zero w e1 h1, trS_T_zero w e2 h2, trS_T_zero w e3 h3, trS_T_zero w e4 h4]
    have : Nat.ble 70 ps.2.1 = true := ble_true h1
    simp only [this, Bool.cond_true]
    ring

theorem codes_split : ∀ (l : List (ℕ × ℕ × ℕ × ℕ × ℕ)), l.all psOk = true →
    codes (code 8 w) l = codes (code 7 w) l + packH (ext 7 w) l
  | [], _ => rfl
  | ps :: l, h => by
    simp only [List.all_cons, Bool.and_eq_true] at h
    rw [codes_cons, codes_cons, packH, code5_split w h.1, codes_split l h.2]
    ring

theorem codesX_spec (x : ℕ) : ∀ (l : List (ℕ × ℕ × ℕ × ℕ × ℕ)) (o : ℕ),
    codesX x (sNewSpec l o) = 2 ^ o * packH x l
  | [], o => by simp [sNewSpec, codesX, packH]
  | ps :: l, o => by
    rw [sNewSpec, packH, xd]
    cases h : Nat.ble 70 ps.2.1
    · simp only [Bool.cond_false, codesX_spec x l (o + 8), pow_add]
      ring
    · simp only [Bool.cond_true, codesX, codesX_spec x l (o + 8), nadd, nmul, nshl,
        Nat.shiftLeft_eq, pow_add]
      ring

/-- The codes of the sample are those of the prefix plus the part from the extension. -/
theorem codes_fast (h : sub5Spec.all psOk = true) :
    Nat.add (codes (code 7 w) sub5Spec) (codesX (ext 7 w) (sNewSpec sub5Spec 0))
      = codes (code 8 w) sub5Spec := by
  rw [codesX_spec, codes_split w _ h, nadd]
  simp

theorem code5_lt {M : ℕ} (hM : ∀ s, s % 2 = 0 → trS M s ≤ 2) {ps : ℕ × ℕ × ℕ × ℕ × ℕ}
    (h : psOk ps = true) : code5 M ps < 256 := by
  simp only [psOk, Bool.and_eq_true, Bool.or_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨⟨⟨⟨e0, e1⟩, e2⟩, e3⟩, e4⟩, -⟩, -⟩ := h
  rw [code5_def]
  have := hM _ e0
  have := hM _ e1
  have := hM _ e2
  have := hM _ e3
  have := hM _ e4
  omega

/-- Digit `S` of the packed codes, for the sample (`n = 8`) or its prefix (`n = 7`). -/
theorem digit_codes (n : ℕ) (h : sub5Spec.all psOk = true) {S : ℕ} (hS : S < 56) :
    digit (codes (code n w) sub5Spec) (8 * S) = code5 (code n w) (sub5Spec.getD S (0, 0, 0, 0, 0)) := by
  rw [digit, codes_digit _ _ S ?_ (by rw [sub5Spec, List.length_map, subs5_length]; exact hS)]
  intro ps hps
  exact code5_lt (fun s hs => trS_le_two w n hs) (List.all_eq_true.1 h ps hps)

end Codes

/-! ### Regrouping a sum by a key -/

theorem sum_ite_mem (c k0 : ℕ) : ∀ (ks : List ℕ), ks.Nodup → k0 ∈ ks →
    (ks.map fun k => if Nat.beq k0 k = true then c else 0).sum = c
  | [], _, h => by simp at h
  | k :: ks, hnd, h => by
    rw [List.nodup_cons] at hnd
    rw [List.map_cons, List.sum_cons]
    by_cases hk : k0 = k
    · subst hk
      have hz : (ks.map fun k => if Nat.beq k0 k = true then c else 0).sum = 0 := by
        apply List.sum_eq_zero
        intro y hy
        obtain ⟨k, hk, rfl⟩ := List.mem_map.1 hy
        have : k0 ≠ k := fun e => hnd.1 (e ▸ hk)
        simp [this]
      rw [hz, Nat.beq_refl]
      simp
    · have hmem : k0 ∈ ks := by
        rcases List.mem_cons.1 h with h | h
        · exact absurd h hk
        · exact h
      rw [sum_ite_mem c k0 ks hnd.2 hmem]
      simp [hk]

theorem regroup {α : Type} (κ : α → ℕ) (f : α → ℕ) (ks : List ℕ) (hnd : ks.Nodup) :
    ∀ (L : List α), (∀ a ∈ L, κ a ∈ ks) →
    (L.map f).sum = (ks.map fun k => ((L.filter fun a => Nat.beq (κ a) k).map f).sum).sum
  | [], _ => by simp
  | a :: L, h => by
    have ih := regroup κ f ks hnd L fun b hb => h b (List.mem_cons_of_mem _ hb)
    have hstep : ∀ k, (((a :: L).filter fun a => Nat.beq (κ a) k).map f).sum
        = (if Nat.beq (κ a) k = true then f a else 0)
          + ((L.filter fun a => Nat.beq (κ a) k).map f).sum := by
      intro k
      rw [List.filter_cons]
      split_ifs <;> simp
    simp only [hstep]
    rw [List.sum_map_add, sum_ite_mem (f a) (κ a) ks hnd (h a List.mem_cons_self), ← ih,
      List.map_cons, List.sum_cons]

theorem sumL_eq {α : Type} (f : α → ℕ) : ∀ l : List α, sumL f l = (l.map f).sum
  | [] => rfl
  | a :: l => by rw [sumL, sumL_eq f l, List.map_cons, List.sum_cons, nadd]

theorem pick3_eq {α : Type} {τ : ℕ} (h : τ ≤ 2) (f : ℕ → α) : pick3 τ f = f τ := by
  interval_cases τ <;> rfl

/-! ### The new subsets -/

theorem mem_sNewSpec : ∀ (l : List (ℕ × ℕ × ℕ × ℕ × ℕ)) (o : ℕ) (s : ℕ × ℕ × ℕ × ℕ × ℕ),
    s ∈ sNewSpec l o → ∃ i, i < l.length ∧ 70 ≤ (l.getD i (0, 0, 0, 0, 0)).2.1 ∧
      s = (o + 8 * i, (l.getD i (0, 0, 0, 0, 0)).2.1 - 70, (l.getD i (0, 0, 0, 0, 0)).2.2.1 - 70,
        (l.getD i (0, 0, 0, 0, 0)).2.2.2.1 - 70, (l.getD i (0, 0, 0, 0, 0)).2.2.2.2 - 70)
  | [], _, _, h => by simp [sNewSpec] at h
  | ps :: l, o, s, h => by
    rw [sNewSpec] at h
    cases hb : Nat.ble 70 ps.2.1
    · rw [hb, Bool.cond_false] at h
      obtain ⟨i, hi, h1, h2⟩ := mem_sNewSpec l (o + 8) s h
      refine ⟨i + 1, by simpa using hi, by simpa using h1, ?_⟩
      rw [h2]
      simp only [List.getD_cons_succ]
      congr 1
      ring
    · rw [hb, Bool.cond_true, List.mem_cons] at h
      rcases h with rfl | h
      · exact ⟨0, by simp, by simpa using Nat.le_of_ble_eq_true hb, by simp⟩
      · obtain ⟨i, hi, h1, h2⟩ := mem_sNewSpec l (o + 8) s h
        refine ⟨i + 1, by simpa using hi, by simpa using h1, ?_⟩
        rw [h2]
        simp only [List.getD_cons_succ]
        congr 1
        ring

section Digits

variable (w : ℕ → ℝ) (hsub : sub5Spec.all psOk = true)

include hsub in
theorem psOk_getD {S : ℕ} (hS : S < 56) : psOk (sub5Spec.getD S (0, 0, 0, 0, 0)) = true := by
  have hl : S < sub5Spec.length := by rw [sub5Spec, List.length_map, subs5_length]; exact hS
  rw [List.getD_eq_getElem _ _ hl]
  exact List.all_eq_true.1 hsub _ (List.getElem_mem hl)

include hsub in
/-- The code of an old subset is the same for the sample and its prefix. -/
theorem digit_old {S : ℕ} (hS : S < 56) (h : (sub5Spec.getD S (0, 0, 0, 0, 0)).2.1 < 70) :
    digit (codes (code 8 w) sub5Spec) (8 * S) = digit (codes (code 7 w) sub5Spec) (8 * S) := by
  rw [digit_codes w 8 hsub hS, digit_codes w 7 hsub hS, code5_split w (psOk_getD hsub hS), xd,
    ble_false h]
  simp

include hsub in
/-- The code of a new subset, from the code of its old quadruple and its four new trits. -/
theorem digit_new {S : ℕ} (hS : S < 56) (h : 70 ≤ (sub5Spec.getD S (0, 0, 0, 0, 0)).2.1) :
    digit (codes (code 8 w) sub5Spec) (8 * S)
      = codeOf (codes (code 7 w) sub5Spec) (8 * S)
          (trS (ext 7 w) ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.1 - 70))
          (trS (ext 7 w) ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.1 - 70))
          (trS (ext 7 w) ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.2.1 - 70))
          (trS (ext 7 w) ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.2.2 - 70)) := by
  have hok := psOk_getD hsub hS
  rw [digit_codes w 8 hsub hS, codeOf, digit_codes w 7 hsub hS, code5_split w hok, xd, ble_true h]
  simp only [Bool.cond_true, nadd, nmul]

end Digits

/-! ### The grouped tables satisfy their specification -/

/-- Facts about the grouped tables `f` and the tables `t`; each is checked by evaluation. -/
structure TfOk (t : Tb) (f : Tf) (quads masks : List ℕ) : Prop where
  sNew : f.sNew = sNewSpec t.sub5 0
  psok : t.sub5.all psOk = true
  newOK : ∀ S, S < 56 → isNewS (8 * S) = Nat.ble 70 (t.sub5.getD S (0, 0, 0, 0, 0)).2.1
  sqG : f.sqG = f.sNew.map fun s => t.sq.filter fun e => Nat.beq (sqKey e) s.1
  sqR : f.sqR = t.sq.filter fun e => Nat.beq (sqKey e) 1000
  sqK : ∀ e ∈ t.sq, sqKey e ∈ f.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ [1000]
  sqSh : ∀ e ∈ t.sq, e.1 % 8 = 0 ∧ e.1 / 8 < 56 ∧ e.2.2.1 % 8 = 0 ∧ e.2.2.1 / 8 < 56
  sqNd : (f.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ [1000]).Nodup
  degG : f.degG = f.sNew.map fun s => t.deg.filter fun e => Nat.beq (degKey e) s.1
  degQ : f.degQ = quads.map fun k =>
    (k - 70, t.deg.filter fun e => Nat.beq (degKey e) (Nat.add 2000 k))
  degK : ∀ e ∈ t.deg, degKey e ∈ f.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1)
    ++ quads.map (Nat.add 2000)
  degNd : (f.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ quads.map (Nat.add 2000)).Nodup
  degSh : ∀ e ∈ t.deg, e.1 % 8 = 0 ∧ e.1 / 8 < 56 ∧ e.2.2.1 % 2 = 0
  quadsOk : ∀ k ∈ quads, 70 ≤ k ∧ k % 2 = 0
  kqLen : f.kq.length = f.sNew.length
  kqOk : ∀ p ∈ f.sNew.zip f.kq, p.2 % 2 = 0 ∧
    ∀ e ∈ t.deg, degKey e = p.1.1 → e.2.2.1 < 70 ∨ e.2.2.1 = 70 + p.2
  thrLen : ∀ e ∈ t.thr, e.2.length = 8
  thrIncl : ∀ e ∈ t.thr, ∀ fq ∈ e.2, Nat.land fq.1 e.1 = e.1 ∧ Nat.land fq.2.1 e.1 = e.1 ∧
    Nat.land fq.2.2 e.1 = e.1
  thrG : f.thrG = masks.map fun m =>
    (m, ((thrFlat t).filter fun it => Nat.beq (Nat.shiftRight it.1 105) m).length,
      ((thrFlat t).filter fun it => Nat.beq (Nat.shiftRight it.1 105) m).map fun it =>
        (Nat.land it.1 lowM, it.2))
  thrK : ∀ it ∈ thrFlat t, Nat.shiftRight it.1 105 ∈ masks
  thrNd : masks.Nodup
  objO : f.objO = t.obj.filter fun m => Nat.beq (Nat.shiftRight m 105) 0
  objN : f.objN = (t.obj.filter fun m => !(Nat.beq (Nat.shiftRight m 105) 0)).map fun m =>
    Nat.shiftRight m 105
  objSh : ∀ m ∈ t.obj, Nat.shiftRight m 105 = 0 ∨ Nat.land m lowM = 0

theorem sqNew_map (t : Tb) (CT x : ℕ) (G : ℕ × ℕ × ℕ × ℕ × ℕ → List (ℕ × ℕ × ℕ × ℕ)) :
    ∀ ss : List (ℕ × ℕ × ℕ × ℕ × ℕ),
    sqNew t CT x ss (ss.map G) = (ss.map fun s => pick4 x s (sqLeaf t CT s.1 (G s))).sum
  | [] => rfl
  | s :: ss => by
    rw [List.map_cons, sqNew, sqNew_map t CT x G ss, List.map_cons, List.sum_cons, nadd]

section Fast

variable {t : Tb} {f : Tf} {quads masks : List ℕ} (ht : TbOk t) (hf : TfOk t f quads masks)
  (w : ℕ → ℝ)

include ht hf in
/-- Facts about a new subset `s` of the list. -/
theorem sNew_facts {s : ℕ × ℕ × ℕ × ℕ × ℕ} (hs : s ∈ f.sNew) :
    ∃ S, S < 56 ∧ s.1 = 8 * S ∧ isNewS s.1 = true ∧
      s.2.1 % 2 = 0 ∧ s.2.2.1 % 2 = 0 ∧ s.2.2.2.1 % 2 = 0 ∧ s.2.2.2.2 % 2 = 0 ∧
      digit (codes (code 8 w) t.sub5) s.1
        = codeOf (codes (code 7 w) t.sub5) s.1 (trS (ext 7 w) s.2.1) (trS (ext 7 w) s.2.2.1)
            (trS (ext 7 w) s.2.2.2.1) (trS (ext 7 w) s.2.2.2.2) := by
  have hsub := hf.psok
  rw [ht.sub5] at hsub
  rw [hf.sNew, ht.sub5] at hs
  obtain ⟨S, hS, hnew, rfl⟩ := mem_sNewSpec _ _ _ hs
  have hS' : S < 56 := by rwa [sub5Spec, List.length_map, subs5_length] at hS
  have hok := psOk_getD hsub hS'
  simp only [psOk, Bool.and_eq_true, Bool.or_eq_true, decide_eq_true_eq] at hok
  obtain ⟨⟨⟨⟨⟨⟨e0, e1⟩, e2⟩, e3⟩, e4⟩, h0⟩, hc⟩ := hok
  have hc' : 70 ≤ (sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.1
      ∧ 70 ≤ (sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.2.1
      ∧ 70 ≤ (sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.2.2 := by
    rcases hc with ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ | ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩
    · omega
    · exact ⟨h2, h3, h4⟩
  have hnew' := hf.newOK S hS'
  rw [ht.sub5, ble_true hnew] at hnew'
  have hc1 := hc'.1
  have hc2 := hc'.2.1
  have hc3 := hc'.2.2
  refine ⟨S, hS', by simp, by simpa using hnew', ?_, ?_, ?_, ?_, ?_⟩
  · show ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.1 - 70) % 2 = 0
    omega
  · show ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.1 - 70) % 2 = 0
    omega
  · show ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.2.1 - 70) % 2 = 0
    omega
  · show ((sub5Spec.getD S (0, 0, 0, 0, 0)).2.2.2.2 - 70) % 2 = 0
    omega
  · simp only [zero_add, ht.sub5]
    exact digit_new w hsub hS' hnew

include ht hf in
/-- The code of an old subset is read in the codes of the prefix. -/
theorem old_digit {o : ℕ} (h8 : o % 8 = 0) (h56 : o / 8 < 56) (hold : isNewS o = false) :
    digit (codes (code 8 w) t.sub5) o = digit (codes (code 7 w) t.sub5) o := by
  have hsub := hf.psok
  rw [ht.sub5] at hsub
  have ho : o = 8 * (o / 8) := by omega
  have hnew := hf.newOK (o / 8) h56
  rw [← ho, hold, ht.sub5] at hnew
  rw [ht.sub5, ho]
  apply digit_old w hsub h56
  by_contra hc
  rw [ble_true (by omega)] at hnew
  exact absurd hnew (by simp)

include ht hf in
/-- One group of square terms: the terms whose only new subset is `s`. -/
theorem sq_group {s : ℕ × ℕ × ℕ × ℕ × ℕ} (hs : s ∈ f.sNew) :
    pick4 (ext 7 w) s (sqLeaf t (codes (code 7 w) t.sub5) s.1
        (t.sq.filter fun e => Nat.beq (sqKey e) s.1))
      = ((t.sq.filter fun e => Nat.beq (sqKey e) s.1).map
          (sqEnt t (codes (code 8 w) t.sub5))).sum := by
  obtain ⟨S, hS, hs1, hnew, e1, e2, e3, e4, hdig⟩ := sNew_facts ht hf w hs
  rw [pick4, pick3_eq (trS_x_le_two w e1), pick3_eq (trS_x_le_two w e2),
    pick3_eq (trS_x_le_two w e3), pick3_eq (trS_x_le_two w e4), sqLeaf, sumL_eq]
  congr 1
  refine List.map_congr_left fun e he => ?_
  obtain ⟨hmem, hkey⟩ := List.mem_filter.1 he
  have hkey' : sqKey e = s.1 := Nat.eq_of_beq_eq_true hkey
  obtain ⟨a8, a56, b8, b56⟩ := hf.sqSh e hmem
  have hlt : s.1 < 1000 := by omega
  -- the two sides: the new one has the code of `s`, the other is old
  have side : ∀ o, o % 8 = 0 → o / 8 < 56 → (o = s.1 ∨ isNewS o = false) →
      (bif Nat.beq o s.1 then codeOf (codes (code 7 w) t.sub5) s.1 (trS (ext 7 w) s.2.1)
          (trS (ext 7 w) s.2.2.1) (trS (ext 7 w) s.2.2.2.1) (trS (ext 7 w) s.2.2.2.2)
        else digit (codes (code 7 w) t.sub5) o) = digit (codes (code 8 w) t.sub5) o := by
    intro o h8 h56 h
    rcases h with rfl | h
    · rw [Nat.beq_refl, Bool.cond_true, hdig]
    · have hne : Nat.beq o s.1 = false := by
        rw [Bool.eq_false_iff]
        intro hc
        rw [Nat.eq_of_beq_eq_true hc, hnew] at h
        exact absurd h (by simp)
      rw [hne, Bool.cond_false, old_digit ht hf w h8 h56 h]
  have hA : e.1 = s.1 ∨ isNewS e.1 = false := by
    unfold sqKey at hkey'
    cases hx : isNewS e.1
    · exact Or.inr rfl
    · rw [hx, Bool.cond_true] at hkey'
      cases hy : isNewS e.2.2.1
      · rw [hy, Bool.cond_false] at hkey'; exact Or.inl hkey'
      · rw [hy, Bool.cond_true] at hkey'; omega
  have hB : e.2.2.1 = s.1 ∨ isNewS e.2.2.1 = false := by
    unfold sqKey at hkey'
    cases hx : isNewS e.1
    · rw [hx, Bool.cond_false] at hkey'; exact Or.inl hkey'
    · rw [hx, Bool.cond_true] at hkey'
      cases hy : isNewS e.2.2.1
      · exact Or.inr rfl
      · rw [hy, Bool.cond_true] at hkey'; omega
  simp only [sqEntO, sqEnt, side e.1 a8 a56 hA, side e.2.2.1 b8 b56 hB]
  rfl

include ht hf in
/-- **The square sum.** -/
theorem sq_fast :
    Nat.add (sqNew t (codes (code 7 w) t.sub5) (ext 7 w) f.sNew f.sqG)
        (sumL (sqEnt t (codes (code 8 w) t.sub5)) f.sqR)
      = sqAcc t (codes (code 8 w) t.sub5) t.sq 0 := by
  rw [sqAcc_eq, zero_add, regroup sqKey _ _ hf.sqNd t.sq hf.sqK, List.map_append,
    List.sum_append, hf.sqG, sqNew_map, sumL_eq, hf.sqR, nadd, List.map_map]
  simp only [List.map_cons, List.map_nil, List.sum_cons, List.sum_nil, add_zero]
  congr 1
  congr 1
  refine List.map_congr_left fun s hs => ?_
  exact sq_group ht hf w hs

theorem degNew_map (t : Tb) (T CT x : ℕ) (G : ℕ × ℕ × ℕ × ℕ × ℕ → List (ℕ × ℕ × ℕ × ℕ)) :
    ∀ (ss : List (ℕ × ℕ × ℕ × ℕ × ℕ)) (ks : List ℕ), ks.length = ss.length →
    degNew t T CT x ss ks (ss.map G) = ((ss.zip ks).map fun p =>
      pick4 x p.1 fun a b c d => pick3 (trS x p.2) (degLeaf t T CT p.1.1 (G p.1) a b c d)).sum
  | [], [], _ => rfl
  | [], _ :: _, h => by simp at h
  | _ :: _, [], h => by simp at h
  | s :: ss, k :: ks, h => by
    rw [List.map_cons, degNew, degNew_map t T CT x G ss ks (by simpa using h), List.zip_cons_cons,
      List.map_cons, List.sum_cons, nadd]

theorem degOld_map (t : Tb) (T CT x : ℕ) (G : ℕ → List (ℕ × ℕ × ℕ × ℕ)) : ∀ (qs : List ℕ),
    degOld t T CT x (qs.map fun k => (k - 70, G k)) = (qs.map fun k =>
      pick3 (trS x (k - 70)) fun τ => sumL (degEntO t T CT 1000 0 τ) (G k)).sum
  | [] => rfl
  | k :: qs => by
    rw [List.map_cons, degOld, degOld_map t T CT x G qs, List.map_cons, List.sum_cons, nadd]

include ht hf in
/-- One group of degree terms with a new subset. -/
theorem deg_group_new {p : (ℕ × ℕ × ℕ × ℕ × ℕ) × ℕ} (hp : p ∈ f.sNew.zip f.kq) :
    (pick4 (ext 7 w) p.1 fun a b c d => pick3 (trS (ext 7 w) p.2)
        (degLeaf t (code 7 w) (codes (code 7 w) t.sub5) p.1.1
          (t.deg.filter fun e => Nat.beq (degKey e) p.1.1) a b c d))
      = ((t.deg.filter fun e => Nat.beq (degKey e) p.1.1).map
          (degEnt t (code 8 w) (codes (code 8 w) t.sub5))).sum := by
  have hs : p.1 ∈ f.sNew := (List.of_mem_zip hp).1
  obtain ⟨S, hS, hs1, hnew, e1, e2, e3, e4, hdig⟩ := sNew_facts ht hf w hs
  obtain ⟨hk2, hkq⟩ := hf.kqOk p hp
  rw [pick4, pick3_eq (trS_x_le_two w e1), pick3_eq (trS_x_le_two w e2),
    pick3_eq (trS_x_le_two w e3), pick3_eq (trS_x_le_two w e4), pick3_eq (trS_x_le_two w hk2),
    degLeaf, sumL_eq]
  congr 1
  refine List.map_congr_left fun e he => ?_
  obtain ⟨hmem, hkey⟩ := List.mem_filter.1 he
  have hkey' : degKey e = p.1.1 := Nat.eq_of_beq_eq_true hkey
  obtain ⟨a8, a56, q2⟩ := hf.degSh e hmem
  have he1 : e.1 = p.1.1 := by
    unfold degKey at hkey'
    cases hx : isNewS e.1
    · rw [hx, Bool.cond_false, nadd] at hkey'; omega
    · rw [hx, Bool.cond_true] at hkey'; exact hkey'
  have hcls : (bif Nat.beq e.1 p.1.1 then codeOf (codes (code 7 w) t.sub5) p.1.1
        (trS (ext 7 w) p.1.2.1) (trS (ext 7 w) p.1.2.2.1) (trS (ext 7 w) p.1.2.2.2.1)
        (trS (ext 7 w) p.1.2.2.2.2)
      else digit (codes (code 7 w) t.sub5) e.1) = digit (codes (code 8 w) t.sub5) e.1 := by
    rw [he1, Nat.beq_refl, Bool.cond_true, hdig]
  have htr : (bif Nat.ble 70 e.2.2.1 then trS (ext 7 w) p.2 else trS (code 7 w) e.2.2.1)
      = trS (code 8 w) e.2.2.1 := by
    rcases hkq e hmem hkey' with h | h
    · rw [ble_false h, Bool.cond_false, trS_old w q2 h]
    · rw [ble_true (by omega), Bool.cond_true, trS_new w q2 (by omega), h]
      congr 1
      omega
  simp only [degEntO, degEnt, hcls, htr]
  rfl

include ht hf in
/-- One group of degree terms with an old subset: those of a new quadruple. -/
theorem deg_group_old {k : ℕ} (hk : k ∈ quads) :
    (pick3 (trS (ext 7 w) (k - 70)) fun τ => sumL (degEntO t (code 7 w)
        (codes (code 7 w) t.sub5) 1000 0 τ)
          (t.deg.filter fun e => Nat.beq (degKey e) (Nat.add 2000 k)))
      = ((t.deg.filter fun e => Nat.beq (degKey e) (Nat.add 2000 k)).map
          (degEnt t (code 8 w) (codes (code 8 w) t.sub5))).sum := by
  obtain ⟨hk70, hk2⟩ := hf.quadsOk k hk
  rw [pick3_eq (trS_x_le_two w (by omega)), sumL_eq]
  congr 1
  refine List.map_congr_left fun e he => ?_
  obtain ⟨hmem, hkey⟩ := List.mem_filter.1 he
  have hkey' : degKey e = 2000 + k := Nat.eq_of_beq_eq_true hkey
  obtain ⟨a8, a56, q2⟩ := hf.degSh e hmem
  have hold : isNewS e.1 = false ∧ e.2.2.1 = k := by
    unfold degKey at hkey'
    cases hx : isNewS e.1
    · rw [hx, Bool.cond_false, nadd] at hkey'; exact ⟨rfl, by omega⟩
    · rw [hx, Bool.cond_true] at hkey'; omega
  have hne : Nat.beq e.1 1000 = false := by
    rw [Bool.eq_false_iff]
    intro hc
    have := Nat.eq_of_beq_eq_true hc
    omega
  have htr : (bif Nat.ble 70 e.2.2.1 then trS (ext 7 w) (k - 70) else trS (code 7 w) e.2.2.1)
      = trS (code 8 w) e.2.2.1 := by
    rw [hold.2, ble_true hk70, Bool.cond_true, trS_new w hk2 hk70]
  simp only [degEntO, degEnt, hne, Bool.cond_false, htr, ← old_digit ht hf w a8 a56 hold.1]
  rfl

include ht hf in
/-- **The degree sum.** -/
theorem deg_fast :
    Nat.add (degNew t (code 7 w) (codes (code 7 w) t.sub5) (ext 7 w) f.sNew f.kq f.degG)
        (degOld t (code 7 w) (codes (code 7 w) t.sub5) (ext 7 w) f.degQ)
      = degAcc t (code 8 w) (codes (code 8 w) t.sub5) t.deg 0 := by
  rw [degAcc_eq, zero_add, regroup degKey _ _ hf.degNd t.deg hf.degK, List.map_append,
    List.sum_append, hf.degG, degNew_map _ _ _ _ _ _ _ hf.kqLen, hf.degQ, degOld_map, nadd,
    List.map_map, List.map_map]
  congr 1
  · have hz : f.sNew.map (fun s => ((t.deg.filter fun e => Nat.beq (degKey e) s.1).map
          (degEnt t (code 8 w) (codes (code 8 w) t.sub5))).sum)
        = (f.sNew.zip f.kq).map fun p => ((t.deg.filter fun e => Nat.beq (degKey e) p.1.1).map
          (degEnt t (code 8 w) (codes (code 8 w) t.sub5))).sum := by
      have h1 := List.map_fst_zip (l₁ := f.sNew) (l₂ := f.kq) (by rw [hf.kqLen])
      conv_lhs => rw [← h1]
      rw [List.map_map]
      rfl
    simp only [Function.comp_def]
    rw [hz]
    congr 1
    exact List.map_congr_left fun p hp => deg_group_new ht hf w hp
  · simp only [Function.comp_def]
    congr 1
    exact List.map_congr_left fun k hk => deg_group_old ht hf w hk

/-! ### Threshold sums -/

/-- The items of one arrangement: forbidden bits and entry. -/
def thrItems (TT : List (ℕ × ℕ × ℕ)) (e : ℕ × List (ℕ × ℕ × ℕ)) : List (ℕ × ℕ) :=
  (e.2.zip TT).flatMap fun p => [(p.1.1, p.2.1), (p.1.2.1, p.2.2.1), (p.1.2.2, p.2.2.2)]

theorem thrFlat_eq (t : Tb) : thrFlat t = t.thr.flatMap (thrItems t.TT) := rfl

theorem thrL_map (H z : ℕ) : ∀ (fs es : List (ℕ × ℕ × ℕ)),
    thrL H z fs es = ((fs.zip es).flatMap fun p =>
      [(p.1.1, p.2.1), (p.1.2.1, p.2.2.1), (p.1.2.2, p.2.2.2)]).map fun it => sel H it.1 it.2 z
  | [], _ => by simp [thrL]
  | _ :: _, [] => by simp [thrL]
  | f :: fs, e :: es => by
    simp only [thrL, List.zip_cons_cons, List.flatMap_cons, List.map_append, List.map_cons,
      List.map_nil, thrL_map H z fs es, List.cons_append, List.nil_append]

theorem sum_flatMap_nat {α β : Type} (g : β → ℕ) (f : α → List β) : ∀ l : List α,
    ((l.flatMap f).map g).sum = (l.map fun a => ((f a).map g).sum).sum
  | [] => by simp
  | a :: l => by
    simp only [List.flatMap_cons, List.map_append, List.sum_append, List.map_cons, List.sum_cons,
      sum_flatMap_nat g f l]

theorem sum_flatMap' {α : Type} (f : α → List ℕ) : ∀ l : List α,
    (l.flatMap f).sum = (l.map fun a => (f a).sum).sum
  | [] => by simp
  | a :: l => by
    simp only [List.flatMap_cons, List.sum_append, List.map_cons, List.sum_cons, sum_flatMap' f l]

theorem sum_const {α : Type} (g : α → ℕ) (c : ℕ) : ∀ l : List α, (∀ a ∈ l, g a = c) →
    (l.map g).sum = l.length * c
  | [], _ => by simp
  | a :: l, h => by
    rw [List.map_cons, List.sum_cons, h a List.mem_cons_self,
      sum_const g c l fun b hb => h b (List.mem_cons_of_mem _ hb), List.length_cons]
    ring

theorem clr_incl {H F R : ℕ} (h : Nat.land F R = R) (hR : clr H R = false) : clr H F = false := by
  rw [Bool.eq_false_iff] at hR ⊢
  intro hF
  apply hR
  rw [clr_iff, nland] at hF ⊢
  have h' : F &&& R = R := h
  rw [← h', ← Nat.and_assoc, hF, Nat.zero_and]

include ht hf in
/-- The threshold sum as a sum over all items. -/
theorem thr_flat (H : ℕ) :
    thrAcc t H (zero8 t.wT t.offT) (Nat.mul 24 (zero8 t.wT t.offT)) t.thr 0
      = ((thrFlat t).map fun it => sel H it.1 it.2 (zero8 t.wT t.offT)).sum := by
  rw [thrAcc_eq, zero_add, thrFlat_eq, sum_flatMap_nat, sum_flatMap']
  congr 1
  refine List.map_congr_left fun e he => ?_
  have hlen := hf.thrLen e he
  have hTT := ht.tt.1
  unfold thrEnts
  cases hc : clr H e.1
  · rw [Bool.cond_false, List.sum_replicate, smul_eq_mul]
    have hall : ∀ it ∈ thrItems t.TT e, sel H it.1 it.2 (zero8 t.wT t.offT) = zero8 t.wT t.offT := by
      intro it hit
      simp only [thrItems, List.mem_flatMap, List.mem_cons, List.not_mem_nil, or_false] at hit
      obtain ⟨p, hp, hit⟩ := hit
      have hinc := hf.thrIncl e he p.1 (List.of_mem_zip hp).1
      rw [sel_eq]
      rcases hit with rfl | rfl | rfl
      · rw [clr_incl hinc.1 hc]; rfl
      · rw [clr_incl hinc.2.1 hc]; rfl
      · rw [clr_incl hinc.2.2 hc]; rfl
    rw [sum_const _ _ _ hall]
    congr 1
    simp only [thrItems, List.length_flatMap, List.length_cons, List.length_nil]
    rw [List.map_const', List.sum_replicate, List.length_zip, hlen, hTT]
    norm_num
  · rw [Bool.cond_true, thrL_map]
    rfl

/-- One group of items with the same new part `m`. -/
theorem thr_group (w : ℕ → ℝ) (z m : ℕ) : ∀ (L : List (ℕ × ℕ)),
    (∀ it ∈ L, Nat.shiftRight it.1 105 = m) →
    (L.map fun it => sel (hot (code 8 w)) it.1 it.2 z).sum
      = sel (hotN 35 (ext 7 w)) m
          (sumL (fun it => sel (hotN 35 (code 7 w)) it.1 it.2 z)
            (L.map fun it => (Nat.land it.1 lowM, it.2)))
          (Nat.mul L.length z)
  | [], _ => by simp [sel_eq, sumL, nmul]
  | it :: L, h => by
    have ih := thr_group w z m L fun a ha => h a (List.mem_cons_of_mem _ ha)
    have hit := h it List.mem_cons_self
    rw [List.map_cons, List.sum_cons, ih, List.map_cons, sumL, List.length_cons]
    simp only [sel_eq, clr_hot, hit, nadd, nmul]
    cases clr (hotN 35 (ext 7 w)) m
    · simp only [Bool.and_false, Bool.cond_false]
      ring
    · simp only [Bool.and_true, Bool.cond_true]

theorem thrRun_eq (Hx : ℕ) : ∀ (l : List (ℕ × ℕ × ℕ)) (acc : ℕ),
    thrRun Hx l acc = acc + (l.map fun p => sel Hx p.1 p.2.1 p.2.2).sum
  | [], acc => by simp [thrRun]
  | p :: l, acc => by
    rw [thrRun, thrRun_eq Hx l, List.map_cons, List.sum_cons, nadd]
    ring

theorem thrLive_dead (Hx : ℕ) : ∀ (P : List (ℕ × ℕ × ℕ)),
    thrDead P + ((thrLive P).map fun p => sel Hx p.1 p.2.1 p.2.2).sum
      = (P.map fun p => sel Hx p.1 p.2.1 p.2.2).sum
  | [] => by simp [thrDead, thrLive]
  | p :: P => by
    have ih := thrLive_dead Hx P
    rw [thrDead, thrLive, List.map_cons, List.sum_cons, ← ih]
    cases hb : Nat.beq p.2.1 p.2.2
    · simp only [Bool.cond_false, List.map_cons, List.sum_cons]
      ring
    · have he : p.2.1 = p.2.2 := Nat.eq_of_beq_eq_true hb
      simp only [Bool.cond_true, nadd, sel_eq, he]
      cases clr Hx p.1 <;> simp <;> ring

theorem thrPrep_map (HT z : ℕ) : ∀ (G : List (ℕ × ℕ × List (ℕ × ℕ))),
    thrPrep HT z G = G.map fun g =>
      (g.1, sumL (fun it => sel HT it.1 it.2 z) g.2.2, Nat.mul g.2.1 z)
  | [] => rfl
  | g :: G => by rw [thrPrep, thrPrep_map HT z G, List.map_cons]

include ht hf in
/-- **The threshold sum.** -/
theorem thr_fast :
    thrRun (hotN 35 (ext 7 w))
        (thrLive (thrPrep (hotN 35 (code 7 w)) (zero8 t.wT t.offT) f.thrG))
        (thrDead (thrPrep (hotN 35 (code 7 w)) (zero8 t.wT t.offT) f.thrG))
      = thrAcc t (hot (code 8 w)) (zero8 t.wT t.offT) (Nat.mul 24 (zero8 t.wT t.offT)) t.thr 0 := by
  rw [thr_flat ht hf, thrRun_eq, thrLive_dead, thrPrep_map, hf.thrG, List.map_map, List.map_map,
    regroup (fun it : ℕ × ℕ => Nat.shiftRight it.1 105) _ _ hf.thrNd (thrFlat t) hf.thrK]
  congr 1
  refine List.map_congr_left fun m _ => ?_
  simp only [Function.comp_def]
  rw [thr_group w _ m _ fun it hit => Nat.eq_of_beq_eq_true (List.mem_filter.1 hit).2]

/-! ### Objective count -/

include hf in
/-- **The objective count.** -/
theorem obj_fast :
    Nat.add (objCnt (hotN 35 (code 7 w)) f.objO 0) (objCnt (hotN 35 (ext 7 w)) f.objN 0)
      = objCnt (hot (code 8 w)) t.obj 0 := by
  have hA : objCnt (hot (code 8 w)) t.obj 0 = t.obj.countP (clr (hot (code 8 w))) := by
    rw [objCnt_eq, zero_add]
  have hB : objCnt (hotN 35 (code 7 w)) f.objO 0 = f.objO.countP (clr (hotN 35 (code 7 w))) := by
    rw [objCnt_eq, zero_add]
  have hC : objCnt (hotN 35 (ext 7 w)) f.objN 0 = f.objN.countP (clr (hotN 35 (ext 7 w))) := by
    rw [objCnt_eq, zero_add]
  have hsplit := List.countP_eq_countP_filter_add t.obj (clr (hot (code 8 w)))
    (fun m => Nat.beq (Nat.shiftRight m 105) 0)
  have h1 : (t.obj.filter fun m => Nat.beq (Nat.shiftRight m 105) 0).countP (clr (hot (code 8 w)))
      = (t.obj.filter fun m => Nat.beq (Nat.shiftRight m 105) 0).countP
          (clr (hotN 35 (code 7 w))) := by
    apply List.countP_congr
    intro m hm
    have h0 : Nat.shiftRight m 105 = 0 := Nat.eq_of_beq_eq_true (List.mem_filter.1 hm).2
    have hlt : m < 2 ^ 105 := by
      rw [nshr, Nat.shiftRight_eq_div_pow] at h0
      exact (Nat.div_eq_zero_iff_lt (by positivity)).1 h0
    have hm' : Nat.land m lowM = m := by
      rw [nland, lowM, Nat.and_two_pow_sub_one_eq_mod, Nat.mod_eq_of_lt hlt]
    rw [clr_hot, h0, hm', clr_zero, Bool.and_true]
  have h2 : (t.obj.filter fun m => !(Nat.beq (Nat.shiftRight m 105) 0)).countP
        (clr (hot (code 8 w)))
      = (t.obj.filter fun m => !(Nat.beq (Nat.shiftRight m 105) 0)).countP
          ((clr (hotN 35 (ext 7 w))) ∘ fun m => Nat.shiftRight m 105) := by
    apply List.countP_congr
    intro m hm
    obtain ⟨hmem, hne⟩ := List.mem_filter.1 hm
    have hz : Nat.land m lowM = 0 := by
      rcases hf.objSh m hmem with h | h
      · rw [h] at hne; simp at hne
      · exact h
    simp only [Function.comp_apply]
    rw [clr_hot, hz, clr_zero, Bool.true_and]
  rw [hA, hB, hC, nadd, hf.objO, hf.objN, List.countP_map, hsplit, h1, h2]

include ht hf in
/-- **The specialised evaluation agrees with the plain one** on the packed pattern of a sample. -/
theorem lamUVF_eq : lamUVF t f (code 7 w) (ext 7 w) = lamUV t (code 8 w) := by
  have hsub := hf.psok
  rw [ht.sub5] at hsub
  have hC : Nat.add (codes (code 7 w) t.sub5) (codesX (ext 7 w) f.sNew) = codes (code 8 w) t.sub5 := by
    rw [hf.sNew, ht.sub5]
    exact codes_fast w hsub
  simp only [lamUVF, lamUV, hC, sq_fast ht hf w, deg_fast ht hf w, thr_fast ht hf w,
    obj_fast hf w]

include ht hf in
theorem leafOkF_eq (p q e : ℤ) :
    leafOkF t f p q e (code 7 w) (ext 7 w) = leafOk t p q e (code 8 w) := by
  simp only [leafOkF, leafOk, lamUVF_eq ht hf w]

end Fast

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/EvalSound.lean <==
import Fast.Check8
import BeatAvg.Cert.CheckSound
import BeatAvg.Cert.IndexFacts
import BeatAvg.K8.Flags
import BeatAvg.K8.Acc

/-!
# Soundness of the kernel-friendly evaluation

For a sorted sample `ω` in general position with packed pattern `N`,
`evalZ U + 4 x · evalZ V = 4 · Dn · LamR(x)` where `(U, V) = lamUV t N`, for tables `t` that agree
with the certificate (`TbOk`).
-/

open Function

namespace BeatAvg.K8

open BeatAvg
open Fast (Z4)

/-- An arrangement as a list of natural numbers. -/
def nl (l : List (Fin 8)) : List ℕ := l.map Fin.val

theorem nl_getD (l : List (Fin 8)) (i : Fin 8) : (nl l).getD i.val 0 = (Fast.fnOf l i).val := by
  simp only [nl, Fast.fnOf]
  rw [show (0 : ℕ) = ((0 : Fin 8) : ℕ) from rfl, List.getD_map]

/-- The tables agree with the certificate. -/
structure TbOk (t : Tb) : Prop where
  sub5 : t.sub5 = sub5Spec
  sq : t.sq = Fast.repsSq.map fun l => compSq (nl l)
  deg : t.deg = Fast.repsDeg.map fun l => compDeg (nl l)
  thr : t.thr = Fast.repsThr.map fun l => compThr (nl l)
  obj : t.obj = Fast.repsObj.map fun l => compObj (nl l)
  flag : flagTabOk Fast.tabs8.ft t.ftP = true
  cls : clsTabOk Fast.tabs8.ct t.ctP = true
  clsB : ∀ k, k < 1215 → Nat.mod (Nat.shiftRight t.ctP (8 * k)) 256 < 150
  wq : 10 ≤ t.wQ
  wd : 10 ≤ t.wD
  wt : 13 ≤ t.wT
  qz : ∀ i j, i < 300 → j < 300 → Ent t.wQ (t.wQ - 10) 4 (entQ t i j) ∧
    entZ t.wQ t.offQ (entQ t i j) 0 = Fast.tabs8.QZ[i * 300 + j]!
  dt : ∀ c s, c < 150 → s < 5 → Ent t.wD (t.wD - 10) 8 (entD t c s) ∧
    entZ t.wD t.offD (entD t c s) 0
      = ((Fast.tabs8.loZ[c]!).mul ((Fast.Z4.ofInt (s : ℤ)).sub Fast.b4)).sub
          (Z4.smul (s : ℤ) (Fast.tabs8.hiZ[c]!)) ∧
    entZ t.wD t.offD (entD t c s) 4 = Fast.tabs8.hiZ[c]!
  tt : t.TT.length = 8 ∧ ∀ θ, θ < 8 →
    Ent t.wT (t.wT - 13) 8 (t.TT.getD θ (0, 0, 0)).1 ∧
    Ent t.wT (t.wT - 13) 8 (t.TT.getD θ (0, 0, 0)).2.1 ∧
    Ent t.wT (t.wT - 13) 8 (t.TT.getD θ (0, 0, 0)).2.2 ∧
    entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).1 0 = Z4.smul (-4) (Fast.tabs8.w1Z[θ]!) ∧
    entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).1 4 = Z4.zero ∧
    entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.1 0 = Z4.smul 4 (Fast.tabs8.w2Z[θ]!) ∧
    entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.1 4 = Z4.zero ∧
    entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.2 0
      = Z4.zero.sub ((Fast.tabs8.w2Z[θ]!).mul Fast.b4) ∧
    entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.2 4 = Fast.tabs8.w1Z[θ]!
  z8 : Ent t.wT (t.wT - 13) 8 (zero8 t.wT t.offT) ∧
    entZ t.wT t.offT (zero8 t.wT t.offT) 0 = Z4.zero ∧
    entZ t.wT t.offT (zero8 t.wT t.offT) 4 = Z4.zero
  dn : t.Dn = Fast.tabs8.Dn

/-- The compiled entry of a square term decomposes the two five-point configurations. -/
def sqChk (l : List (Fin 8)) : Bool :=
  let c := compSq (nl l)
  c.1 == 8 * (c.1 / 8) && c.2.1 == 9 * (c.2.1 / 9) && c.2.2.1 == 8 * (c.2.2.1 / 8) &&
    c.2.2.2 == 9 * (c.2.2.2 / 9) && decide (c.1 / 8 < 56) && decide (c.2.1 / 9 < 10) &&
    decide (c.2.2.1 / 8 < 56) && decide (c.2.2.2 / 9 < 10) &&
    ((List.finRange 5).all fun i => Fast.fnOf l (Fast.first5 i)
      == eOf (subs5.getD (c.1 / 8) []) (sigOf sigSqL (c.2.1 / 9) i)) &&
    ((List.finRange 5).all fun i => Fast.fnOf l (Fast.sel2 i)
      == eOf (subs5.getD (c.2.2.1 / 8) []) (sigOf sigSqL (c.2.2.2 / 9) i))

theorem subs5_getD_incr {S : ℕ} (hS : S < 56) : incr5 (subs5.getD S []) = true := by
  have hmem : subs5.getD S [] ∈ subs5 := by
    rw [List.getD_eq_getElem _ _ (by rw [subs5_length]; exact hS)]
    exact List.getElem_mem _
  exact List.all_eq_true.1 subs5_incr _ hmem

section Sample

variable {t : Tb} (ht : TbOk t) {ω : Fin 8 → ℝ} (hω : SG8 ω) (hD : (Fast.tabs8.Dn : ℝ) ≠ 0)

include ht hω in
/-- A flag read in the packed tables. -/
theorem flagAt_eq {S pq : ℕ} (hS : S < 56) (hpq : pq < 10) :
    flagAt t.ftP (codes (code 8 (extN ω)) t.sub5) (8 * S) (9 * pq)
      = Fast.Fflag Fast.tabs8.ft ((cfgOf ω).comap (eOf (subs5.getD S []) ∘ sigOf sigSqL pq)) % 300 := by
  rw [flag_of_tab ht.flag hω (subs5_getD_incr hS) hpq, ← codes_at ω hS, ht.sub5]
  rfl

include ht hω hD in
/-- A square term: the entry of the packed table is the entry of `Dn · Q`. -/
theorem sq_term {l : List (Fin 8)} (hc : sqChk l = true) :
    Ent t.wQ (t.wQ - 10) 4 (sqEnt t (codes (code 8 (extN ω)) t.sub5) (compSq (nl l))) ∧
    evalZ (entZ t.wQ t.offQ (sqEnt t (codes (code 8 (extN ω)) t.sub5) (compSq (nl l))) 0)
      = (Fast.tabs8.Dn : ℝ) * sqR (tabOf Fast.tabs8) (cfgOf ω) (Fast.fnOf l) := by
  simp only [sqChk, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq, List.all_eq_true] at hc
  obtain ⟨⟨⟨⟨⟨⟨⟨⟨⟨e1, e2⟩, e3⟩, e4⟩, h1⟩, h2⟩, h3⟩, h4⟩, hA⟩, hB⟩ := hc
  have fA : Fast.fnOf l ∘ Fast.first5
      = eOf (subs5.getD ((compSq (nl l)).1 / 8) []) ∘ sigOf sigSqL ((compSq (nl l)).2.1 / 9) :=
    funext fun i => hA i (List.mem_finRange i)
  have fB : Fast.fnOf l ∘ Fast.sel2
      = eOf (subs5.getD ((compSq (nl l)).2.2.1 / 8) []) ∘ sigOf sigSqL ((compSq (nl l)).2.2.2 / 9) :=
    funext fun i => hB i (List.mem_finRange i)
  have gA := flagAt_eq ht hω h1 h2
  have gB := flagAt_eq ht hω h3 h4
  rw [← e1, ← e2, ← fA] at gA
  rw [← e3, ← e4, ← fB] at gB
  have hqz := ht.qz _ _ (Nat.mod_lt (Fast.Fflag Fast.tabs8.ft ((cfgOf ω).comap (Fast.fnOf l ∘ Fast.first5)))
    (by norm_num : 0 < 300)) (Nat.mod_lt (Fast.Fflag Fast.tabs8.ft ((cfgOf ω).comap (Fast.fnOf l ∘ Fast.sel2)))
    (by norm_num : 0 < 300))
  simp only [sqEnt, gA, gB]
  refine ⟨hqz.1, ?_⟩
  rw [hqz.2]
  simp only [sqR, tabOf]
  rw [mul_div_cancel₀ _ hD]

/-- The compiled entry of a degree term decomposes the five-point configuration, and its two
atoms read the recorded quadruple. -/
def degChk (l : List (Fin 8)) : Bool :=
  let c := compDeg (nl l)
  c.1 == 8 * (c.1 / 8) && c.2.1 == 8 * (c.2.1 / 8) && decide (c.1 / 8 < 56) &&
    decide (c.2.1 / 8 < 5) &&
    ((List.finRange 5).all fun i => Fast.fnOf l (Fast.first5 i)
      == eOf (subs5.getD (c.1 / 8) []) (sigOf sigDegL (c.2.1 / 8) i)) &&
    compDegOk (nl l)

/-- The value of `s4C` for the trit `τ`, read in the packed triple of values. -/
theorem sv_case : ∀ m1 ∈ [0, 4, 6], ∀ m2 ∈ [0, 4, 6], ∀ τ ∈ [0, 1, 2],
    Nat.mod (Nat.shiftRight ((3 * bitAt m1 0 + bitAt m2 0) + 16 * (3 * bitAt m1 1 + bitAt m2 1)
        + 256 * (3 * bitAt m1 2 + bitAt m2 2)) (Nat.mul 4 τ)) 16
      = (if m1.testBit τ then 3 else 0) + (if m2.testBit τ then 1 else 0) := by
  decide

include ht hω in
theorem clsAt_eq {S p : ℕ} (hS : S < 56) (hp : p < 5) :
    clsAt t.ctP (codes (code 8 (extN ω)) t.sub5) (8 * S) (8 * p)
      = Fast.Fcls Fast.tabs8.ct ((cfgOf ω).comap (eOf (subs5.getD S []) ∘ sigOf sigDegL p)) := by
  rw [cls_of_tab ht.cls hω (subs5_getD_incr hS) hp, ← codes_at ω hS, ht.sub5]
  rfl

include hω in
/-- The value of `s4C`, read from the trit of the recorded quadruple. -/
theorem s4_eq {l : List (Fin 8)} (hc : compDegOk (nl l) = true) :
    Nat.mod (Nat.shiftRight (compDeg (nl l)).2.2.2
        (Nat.mul 4 (trS (code 8 (extN ω)) (compDeg (nl l)).2.2.1))) 16
      = Fast.s4C (cfgOf ω) (Fast.fnOf l) := by
  have g0 := nl_getD l 0
  have g5 := nl_getD l 5
  have g6 := nl_getD l 6
  have g7 := nl_getD l 7
  have v0 : ((0 : Fin 8) : ℕ) = 0 := rfl
  have v5 : ((5 : Fin 8) : ℕ) = 5 := rfl
  have v6 : ((6 : Fin 8) : ℕ) = 6 := rfl
  have v7 : ((7 : Fin 8) : ℕ) = 7 := rfl
  rw [v0] at g0; rw [v5] at g5; rw [v6] at g6; rw [v7] at g7
  have s1 := sb_atom hω (Fast.fnOf l 0) (Fast.fnOf l 5) (Fast.fnOf l 6) (Fast.fnOf l 7)
  have s2 := sb_atom hω (Fast.fnOf l 5) (Fast.fnOf l 6) (Fast.fnOf l 7) (Fast.fnOf l 0)
  have a1 := sbAtom_spec (Fast.fnOf l 0).val (Fast.fnOf l 5).val (Fast.fnOf l 6).val
    (Fast.fnOf l 7).val (Fin.isLt _) (Fin.isLt _) (Fin.isLt _) (Fin.isLt _)
  have a2 := sbAtom_spec (Fast.fnOf l 5).val (Fast.fnOf l 6).val (Fast.fnOf l 7).val
    (Fast.fnOf l 0).val (Fin.isLt _) (Fin.isLt _) (Fin.isLt _) (Fin.isLt _)
  rw [← g0, ← g5, ← g6, ← g7] at s1 s2 a1 a2
  simp only [compDegOk, Bool.and_eq_true, Bool.or_eq_true, beq_iff_eq] at hc
  obtain ⟨hc1, hc2⟩ := hc
  simp only [Fast.s4C, s1, s2]
  generalize hA1 : sbAtom ((nl l).getD 0 0) ((nl l).getD 5 0) ((nl l).getD 6 0) ((nl l).getD 7 0)
    = A1 at hc1 a1 ⊢
  generalize hA2 : sbAtom ((nl l).getD 5 0) ((nl l).getD 6 0) ((nl l).getD 7 0) ((nl l).getD 0 0)
    = A2 at hc2 a2 ⊢
  have hsv : (compDeg (nl l)).2.2.2 = (3 * bitAt A1.2 0 + bitAt A2.2 0)
      + 16 * (3 * bitAt A1.2 1 + bitAt A2.2 1) + 256 * (3 * bitAt A1.2 2 + bitAt A2.2 2) := by
    simp only [compDeg, hA1, hA2]
  rw [hsv]
  have key : ∀ p, 2 * p = (compDeg (nl l)).2.2.1 →
      trS (code 8 (extN ω)) (compDeg (nl l)).2.2.1 = (pat 8 (extN ω)).getD p 0 := by
    intro p hp
    rw [← hp, trS_two, code, tr_packL _ _ (pat_small 8 _)]
  have hm1 : A1.2 ∈ [0, 4, 6] := by rcases a1.2 with h | h | h <;> simp [h]
  have hm2 : A2.2 ∈ [0, 4, 6] := by rcases a2.2 with h | h | h <;> simp [h]
  by_cases z1 : A1.2 = 0
  · by_cases z2 : A2.2 = 0
    · simp [z1, z2, bitAt, nmod]
    · have e2 := key _ (hc2.resolve_left z2)
      rw [e2]
      have ht2 := pat_getD_le (extN ω) A2.1
      rw [z1] at hm1 ⊢
      have := sv_case 0 (by simp) A2.2 hm2 ((pat 8 (extN ω)).getD A2.1 0)
        (by generalize (pat 8 (extN ω)).getD A2.1 0 = τ at ht2; interval_cases τ <;> simp)
      simpa using this
  · have e1 := key _ (hc1.resolve_left z1)
    rw [e1]
    have ht1 := pat_getD_le (extN ω) A1.1
    have hτ : (pat 8 (extN ω)).getD A1.1 0 ∈ [0, 1, 2] := by
      generalize (pat 8 (extN ω)).getD A1.1 0 = τ at ht1; interval_cases τ <;> simp
    have h := sv_case A1.2 hm1 A2.2 hm2 _ hτ
    rw [h]
    by_cases z2 : A2.2 = 0
    · simp [z2]
    · have e2 := key _ (hc2.resolve_left z2)
      rw [← e2, e1]

include ht hω hD in
/-- A degree term. -/
theorem deg_term {l : List (Fin 8)} (hc : degChk l = true) (x : ℝ) :
    Ent t.wD (t.wD - 10) 8
        (degEnt t (code 8 (extN ω)) (codes (code 8 (extN ω)) t.sub5) (compDeg (nl l))) ∧
    evalZ (entZ t.wD t.offD
          (degEnt t (code 8 (extN ω)) (codes (code 8 (extN ω)) t.sub5) (compDeg (nl l))) 0)
      + 4 * x * evalZ (entZ t.wD t.offD
          (degEnt t (code 8 (extN ω)) (codes (code 8 (extN ω)) t.sub5) (compDeg (nl l))) 4)
      = 4 * (Fast.tabs8.Dn : ℝ) * degR (tabOf Fast.tabs8) (cfgOf ω) (Fast.fnOf l) x := by
  simp only [degChk, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq, List.all_eq_true] at hc
  obtain ⟨⟨⟨⟨⟨e1, e2⟩, h1⟩, h2⟩, hA⟩, hok⟩ := hc
  have fA : Fast.fnOf l ∘ Fast.first5
      = eOf (subs5.getD ((compDeg (nl l)).1 / 8) []) ∘ sigOf sigDegL ((compDeg (nl l)).2.1 / 8) :=
    funext fun i => hA i (List.mem_finRange i)
  have gA := clsAt_eq ht hω h1 h2
  rw [← e1, ← e2, ← fA] at gA
  have hs := s4_eq hω hok
  have hcls : clsAt t.ctP (codes (code 8 (extN ω)) t.sub5) (compDeg (nl l)).1 (compDeg (nl l)).2.1
      < 150 := by
    have hcd := codes_at ω h1
    have hlt := codeL3_le ω (eOf (subs5.getD ((compDeg (nl l)).1 / 8) []))
    rw [← ht.sub5, ← e1] at hcd
    simp only [clsAt, nadd, nmul]
    rw [hcd]
    have e : 40 * codeL3 (v5 ω (eOf (subs5.getD ((compDeg (nl l)).1 / 8) []))) + (compDeg (nl l)).2.1
        = 8 * (5 * codeL3 (v5 ω (eOf (subs5.getD ((compDeg (nl l)).1 / 8) [])))
          + (compDeg (nl l)).2.1 / 8) := by omega
    rw [e]
    exact ht.clsB _ (by omega)
  have hs5 : Fast.s4C (cfgOf ω) (Fast.fnOf l) < 5 := by
    unfold Fast.s4C; split_ifs <;> omega
  simp only [degEnt, hs]
  have hdt := ht.dt _ _ hcls hs5
  refine ⟨hdt.1, ?_⟩
  rw [hdt.2.1, hdt.2.2, gA]
  simp only [evalZ_sub, evalZ_mul, evalZ_smul, evalZ_ofInt, evalZ_b4, degR, tabOf]
  push_cast
  field_simp
  ring

/-! ### Threshold terms -/

def thrFR (l : List ℕ) : ℕ := forbF (sbAtom (l.getD 0 0) (l.getD 1 0) (l.getD 2 0) (l.getD 3 0))

def thrFS (l : List ℕ) : ℕ := forbT (sbAtom (l.getD 4 0) (l.getD 5 0) (l.getD 6 0) (l.getD 7 0))

def thrAB (l : List ℕ) (θ : ℕ) : ℕ :=
  Nat.lor (Nat.lor (belowF l θ 4) (belowF l θ 5)) (Nat.lor (belowF l θ 6) (belowF l θ 7))

def thrF (l : List ℕ) (θ : ℕ) : ℕ × ℕ × ℕ :=
  (Nat.lor (thrFR l) (Nat.lor (thrFS l) (thrAB l θ)),
    Nat.lor (thrFR l) (Nat.lor (thrFS l) (belowF l θ 7)), Nat.lor (thrFR l) (thrAB l θ))

theorem compThr_eq (l : List ℕ) : compThr l = (thrFR l, (List.range 8).map (thrF l)) := rfl

theorem clr_lor (H a b : ℕ) : clr H (Nat.lor a b) = (clr H a && clr H b) := by
  rw [Bool.eq_iff_iff, Bool.and_eq_true, clr_iff, clr_iff, clr_iff, nlor, nland, nland, nland,
    clear_lor]

theorem clr_zero (H : ℕ) : clr H 0 = true := by
  rw [clr_iff, nland, Nat.and_zero]

include hω in
theorem sb_clrT (a b c d : Fin 8) :
    (cfgOf ω).sb a b c d
      = clr (hot (code 8 (extN ω))) (forbT (sbAtom a.val b.val c.val d.val)) := by
  rw [Bool.eq_iff_iff, clr_iff]
  exact sb_clearT hω a b c d

include hω in
theorem sb_clrF (a b c d : Fin 8) :
    (!(cfgOf ω).sb a b c d)
      = clr (hot (code 8 (extN ω))) (forbF (sbAtom a.val b.val c.val d.val)) := by
  rw [Bool.eq_iff_iff, clr_iff, Bool.not_eq_true']
  exact sb_clearF hω a b c d

theorem tripI_val (θ : ℕ) : (Fast.rootPos (Fast.tripI θ)).val = tripI θ := by
  unfold Fast.tripI tripI; split_ifs <;> rfl

theorem tripJ_val (θ : ℕ) : (Fast.rootPos (Fast.tripJ θ)).val = tripJ θ := by
  unfold Fast.tripJ tripJ; split_ifs <;> rfl

theorem tripK_val (θ : ℕ) : (Fast.rootPos (Fast.tripK θ)).val = tripK θ := by
  unfold Fast.tripK tripK; split_ifs <;> rfl

include hω in
/-- "Below the threshold" as a test on the one-hot pattern. -/
theorem below_clr (l : List (Fin 8)) (θ : ℕ) (p : Fin 8) :
    Fast.below (cfgOf ω) (Fast.fnOf l) θ p
      = clr (hot (code 8 (extN ω))) (belowF (nl l) θ p.val) := by
  have gp := nl_getD l p
  have gI := nl_getD l (Fast.rootPos (Fast.tripI θ))
  have gJ := nl_getD l (Fast.rootPos (Fast.tripJ θ))
  have gK := nl_getD l (Fast.rootPos (Fast.tripK θ))
  rw [tripI_val] at gI; rw [tripJ_val] at gJ; rw [tripK_val] at gK
  unfold Fast.below belowF
  simp only [gp, gI, gJ, gK]
  by_cases h4 : θ < 4
  · rw [ite_eq_left h4, ite_eq_left h4]
    exact sb_clrT hω _ _ _ _
  · rw [ite_eq_right h4, ite_eq_right h4]
    have hlt : (cfgOf ω).lt (Fast.fnOf l p) (Fast.fnOf l (Fast.rootPos (Fast.tripK θ)))
        = decide ((Fast.fnOf l p).val < (Fast.fnOf l (Fast.rootPos (Fast.tripK θ))).val) := by
      simp only [cfgOf]
      apply decide_eq_decide.2
      rw [hω.mono.lt_iff_lt, Fin.lt_def]
    rw [hlt]
    by_cases hc : (Fast.fnOf l p).val < (Fast.fnOf l (Fast.rootPos (Fast.tripK θ))).val
    · rw [ite_eq_left hc, clr_zero]
      simp [hc]
    · rw [ite_eq_right hc, ← sb_clrF hω]
      simp [hc]

theorem thrL_sum (H z : ℕ) (g : ℕ → ℝ) : ∀ (fs es : List (ℕ × ℕ × ℕ)),
    ((thrL H z fs es).map g).sum = ((fs.zip es).map fun p => g (sel H p.1.1 p.2.1 z)
      + g (sel H p.1.2.1 p.2.2.1 z) + g (sel H p.1.2.2 p.2.2.2 z)).sum
  | [], _ => by simp [thrL]
  | _ :: _, [] => by simp [thrL]
  | f :: fs, e :: es => by
    simp only [thrL, List.map_cons, List.sum_cons, List.zip_cons_cons, thrL_sum H z g fs es]
    ring

theorem thrL_length (H z : ℕ) : ∀ (fs es : List (ℕ × ℕ × ℕ)), fs.length = es.length →
    (thrL H z fs es).length = 3 * fs.length
  | [], [], _ => rfl
  | [], _ :: _, h => by simp at h
  | _ :: _, [], h => by simp at h
  | f :: fs, e :: es, h => by
    simp only [thrL, List.length_cons, thrL_length H z fs es (by simpa using h)]
    ring

theorem thrL_forall (H z : ℕ) (P : ℕ → Prop) (hz : P z) : ∀ (fs es : List (ℕ × ℕ × ℕ)),
    (∀ e ∈ es, P e.1 ∧ P e.2.1 ∧ P e.2.2) → ∀ x ∈ thrL H z fs es, P x
  | [], _, _ => by intro x hx; simp [thrL] at hx
  | _ :: _, [], _ => by intro x hx; simp [thrL] at hx
  | f :: fs, e :: es, h => by
    intro x hx
    have he := h e List.mem_cons_self
    have hsel : ∀ (F E : ℕ), P E → P (sel H F E z) := by
      intro F E hE
      rw [sel_eq]; cases clr H F <;> simpa
    simp only [thrL, List.mem_cons] at hx
    rcases hx with rfl | rfl | rfl | hx
    · exact hsel _ _ he.1
    · exact hsel _ _ he.2.1
    · exact hsel _ _ he.2.2
    · exact thrL_forall H z P hz fs es (fun e' he' => h e' (List.mem_cons_of_mem _ he')) x hx

theorem list_eq_range_map {α : Type} (l : List α) (d : α) {n : ℕ} (h : l.length = n) :
    l = (List.range n).map fun i => l.getD i d := by
  apply List.ext_getElem
  · simp [h]
  · intro i h1 h2
    rw [List.getElem_map, List.getElem_range, List.getD_eq_getElem _ _ h1]

include hω in
theorem ty0_clr (l : List (Fin 8)) :
    Fast.ty0 (cfgOf ω) (Fast.fnOf l) = clr (hot (code 8 (extN ω))) (thrFR (nl l)) := by
  have h := sb_clrF hω (Fast.fnOf l 0) (Fast.fnOf l 1) (Fast.fnOf l 2) (Fast.fnOf l 3)
  rw [← nl_getD l 0, ← nl_getD l 1, ← nl_getD l 2, ← nl_getD l 3] at h
  exact h

include hω in
theorem succF_clr (l : List (Fin 8)) :
    Fast.succF (cfgOf ω) (Fast.fnOf l) = clr (hot (code 8 (extN ω))) (thrFS (nl l)) := by
  have h := sb_clrT hω (Fast.fnOf l 4) (Fast.fnOf l 5) (Fast.fnOf l 6) (Fast.fnOf l 7)
  rw [← nl_getD l 4, ← nl_getD l 5, ← nl_getD l 6, ← nl_getD l 7] at h
  exact h

include hω in
theorem allBelow_clr (l : List (Fin 8)) (θ : ℕ) :
    Fast.allBelow (cfgOf ω) (Fast.fnOf l) θ = clr (hot (code 8 (extN ω))) (thrAB (nl l) θ) := by
  unfold Fast.allBelow thrAB
  rw [clr_lor, clr_lor, clr_lor, below_clr hω l θ 4, below_clr hω l θ 5, below_clr hω l θ 6,
    below_clr hω l θ 7, Bool.and_assoc]
  rfl

set_option linter.unusedSimpArgs false in
include ht hω hD in
/-- A threshold term: the 24 entries added for an arrangement. -/
theorem thr_term (l : List (Fin 8)) (x : ℝ) :
    (thrEnts (hot (code 8 (extN ω))) (zero8 t.wT t.offT) t.TT (compThr (nl l))).length = 24 ∧
    (∀ e ∈ thrEnts (hot (code 8 (extN ω))) (zero8 t.wT t.offT) t.TT (compThr (nl l)),
      Ent t.wT (t.wT - 13) 8 e) ∧
    ((thrEnts (hot (code 8 (extN ω))) (zero8 t.wT t.offT) t.TT (compThr (nl l))).map
        fun e => evalZ (entZ t.wT t.offT e 0) + 4 * x * evalZ (entZ t.wT t.offT e 4)).sum
      = 4 * (Fast.tabs8.Dn : ℝ) * thrR (tabOf Fast.tabs8) (cfgOf ω) (Fast.fnOf l) x := by
  obtain ⟨hlen, htt⟩ := ht.tt
  obtain ⟨hz1, hz2, hz3⟩ := ht.z8
  have hTT := list_eq_range_map t.TT (0, 0, 0) hlen
  have hgz : evalZ (entZ t.wT t.offT (zero8 t.wT t.offT) 0)
      + 4 * x * evalZ (entZ t.wT t.offT (zero8 t.wT t.offT) 4) = 0 := by
    rw [hz2, hz3, evalZ_zero]; ring
  rw [compThr_eq]
  simp only [thrEnts]
  rw [← ty0_clr hω l]
  by_cases hty : Fast.ty0 (cfgOf ω) (Fast.fnOf l) = true
  · rw [hty, Bool.cond_true]
    refine ⟨?_, ?_, ?_⟩
    · rw [thrL_length _ _ _ _ (by rw [List.length_map, List.length_range, hlen])]
      simp
    · apply thrL_forall _ _ _ hz1
      intro e he
      rw [hTT] at he
      obtain ⟨θ, hθ, rfl⟩ := List.mem_map.1 he
      have := htt θ (List.mem_range.1 hθ)
      exact ⟨this.1, this.2.1, this.2.2.1⟩
    · rw [thrL_sum]
      nth_rewrite 1 [hTT]
      rw [List.zip_map', List.map_map, ← List.map_coe_finRange_eq_range, List.map_map,
        ← Fin.sum_univ_def, thrR, ite_eq_left hty, Finset.mul_sum]
      refine Finset.sum_congr rfl fun θ _ => ?_
      obtain ⟨-, -, -, h1, h2, h3, h4, h5, h6⟩ := htt θ.val θ.isLt
      have hb : Fast.below (cfgOf ω) (Fast.fnOf l) θ.val 7
          = clr (hot (code 8 (extN ω))) (belowF (nl l) θ.val 7) := below_clr hω l θ.val 7
      simp only [comp_apply, thrF, sel_eq, clr_lor, ← ty0_clr hω l, ← succF_clr hω l,
        ← allBelow_clr hω l, ← hb, hty, Bool.true_and]
      cases Fast.succF (cfgOf ω) (Fast.fnOf l) <;> cases Fast.allBelow (cfgOf ω) (Fast.fnOf l) θ.val <;>
        cases Fast.below (cfgOf ω) (Fast.fnOf l) θ.val 7 <;>
        simp only [Bool.and_true, Bool.and_false, Bool.true_and, Bool.false_and, Bool.cond_true,
          Bool.cond_false, h1, h2, h3, h4, h5, h6, hgz, evalZ_smul, evalZ_zero, evalZ_sub,
          evalZ_mul, evalZ_b4, tabOf, ite_true, ite_false, Bool.false_eq_true] <;>
        (push_cast; field_simp; ring)
  · rw [Bool.not_eq_true] at hty
    rw [hty, Bool.cond_false]
    refine ⟨by simp, ?_, ?_⟩
    · intro e he
      rw [List.eq_of_mem_replicate he]
      exact hz1
    · rw [List.map_replicate, List.sum_replicate, hgz, thrR, hty]
      simp

/-! ### The four sums -/

theorem pow_headroom {w h n : ℕ} (hw : h ≤ w) (hn : n ≤ 2 ^ h) : n * 2 ^ (w - h) ≤ 2 ^ w := by
  calc n * 2 ^ (w - h) ≤ 2 ^ h * 2 ^ (w - h) := Nat.mul_le_mul_right _ hn
    _ = 2 ^ w := by rw [← pow_add]; congr 1; omega

theorem sum_flatMap_map {α : Type} (g : ℕ → ℝ) (f : α → List ℕ) : ∀ l : List α,
    ((l.flatMap f).map g).sum = (l.map fun a => ((f a).map g).sum).sum
  | [] => by simp
  | a :: l => by
    simp only [List.flatMap_cons, List.map_append, List.sum_append, List.map_cons, List.sum_cons,
      sum_flatMap_map g f l]

theorem length_flatMap_const {α : Type} (f : α → List ℕ) (k : ℕ) : ∀ l : List α,
    (∀ a ∈ l, (f a).length = k) → (l.flatMap f).length = l.length * k
  | [], _ => by simp
  | a :: l, h => by
    simp only [List.flatMap_cons, List.length_append, List.length_cons,
      length_flatMap_const f k l (fun b hb => h b (List.mem_cons_of_mem _ hb)),
      h a List.mem_cons_self]
    ring

include ht hω hD in
theorem sq_total (L : List (List (Fin 8))) (hsq : t.sq = L.map fun l => compSq (nl l))
    (hL : L.length = 560) (hS : ∀ l ∈ L, sqChk l = true) :
    evalZ (decZ (sqAcc t (codes (code 8 (extN ω)) t.sub5) t.sq 0)
        t.wQ 0 (Nat.mul 560 t.offQ))
      = (Fast.tabs8.Dn : ℝ) * (L.map fun l => sqR (tabOf Fast.tabs8) (cfgOf ω) (Fast.fnOf l)).sum := by
  rw [sqAcc_eq, zero_add, hsq, List.map_map]
  simp only [Function.comp_def]
  obtain ⟨es, hes⟩ : ∃ es, es = L.map fun l =>
      sqEnt t (codes (code 8 (extN ω)) t.sub5) (compSq (nl l)) := ⟨_, rfl⟩
  rw [← hes]
  have hlen : es.length = 560 := by rw [hes, List.length_map]; exact hL
  have hE : ∀ e ∈ es, Ent t.wQ (t.wQ - 10) 4 e := by
    intro e he
    rw [hes] at he
    obtain ⟨l, hl, rfl⟩ := List.mem_map.1 he
    exact (sq_term ht hω hD (hS l hl)).1
  have hh : es.length * 2 ^ (t.wQ - 10) ≤ 2 ^ t.wQ := by
    rw [hlen]; exact pow_headroom ht.wq (by norm_num)
  rw [evalZ_decZ es t.offQ 0 560 hE hh (by norm_num) hlen.symm, hes, List.map_map,
    ← List.sum_map_mul_left]
  simp only [Function.comp_def]
  congr 1
  exact List.map_congr_left fun l hl => (sq_term ht hω hD (hS l hl)).2

include ht hω hD in
theorem deg_total (L : List (List (Fin 8))) (hdeg : t.deg = L.map fun l => compDeg (nl l))
    (hL : L.length = 840) (hS : ∀ l ∈ L, degChk l = true) (x : ℝ) :
    evalZ (decZ (degAcc t (code 8 (extN ω)) (codes (code 8 (extN ω)) t.sub5) t.deg 0) t.wD 0 (Nat.mul 840 t.offD))
      + 4 * x * evalZ (decZ (degAcc t (code 8 (extN ω)) (codes (code 8 (extN ω)) t.sub5) t.deg 0) t.wD 4 (Nat.mul 840 t.offD))
      = 4 * (Fast.tabs8.Dn : ℝ)
        * (L.map fun l => degR (tabOf Fast.tabs8) (cfgOf ω) (Fast.fnOf l) x).sum := by
  rw [degAcc_eq, zero_add, hdeg, List.map_map]
  simp only [Function.comp_def]
  obtain ⟨es, hes⟩ : ∃ es, es = L.map fun l => degEnt t (code 8 (extN ω))
      (codes (code 8 (extN ω)) t.sub5) (compDeg (nl l)) := ⟨_, rfl⟩
  rw [← hes]
  have hlen : es.length = 840 := by rw [hes, List.length_map]; exact hL
  have hE : ∀ e ∈ es, Ent t.wD (t.wD - 10) 8 e := by
    intro e he
    rw [hes] at he
    obtain ⟨l, hl, rfl⟩ := List.mem_map.1 he
    exact (deg_term ht hω hD (hS l hl) x).1
  have hh : es.length * 2 ^ (t.wD - 10) ≤ 2 ^ t.wD := by
    rw [hlen]; exact pow_headroom ht.wd (by norm_num)
  rw [evalZ_decZ es t.offD 0 840 hE hh (by norm_num) hlen.symm,
    evalZ_decZ es t.offD 4 840 hE hh (by norm_num) hlen.symm,
    ← List.sum_map_mul_left, ← List.sum_map_add, hes, List.map_map, ← List.sum_map_mul_left]
  simp only [Function.comp_def]
  congr 1
  exact List.map_congr_left fun l hl => (deg_term ht hω hD (hS l hl) x).2

include ht hω hD in
theorem thr_total (L : List (List (Fin 8))) (hthr : t.thr = L.map fun l => compThr (nl l))
    (hL : L.length = 280) (x : ℝ) :
    evalZ (decZ (thrAcc t (hot (code 8 (extN ω))) (zero8 t.wT t.offT)
          (Nat.mul 24 (zero8 t.wT t.offT)) t.thr 0) t.wT 0 (Nat.mul 6720 t.offT))
      + 4 * x * evalZ (decZ (thrAcc t (hot (code 8 (extN ω))) (zero8 t.wT t.offT)
          (Nat.mul 24 (zero8 t.wT t.offT)) t.thr 0) t.wT 4 (Nat.mul 6720 t.offT))
      = 4 * (Fast.tabs8.Dn : ℝ)
        * (L.map fun l => thrR (tabOf Fast.tabs8) (cfgOf ω) (Fast.fnOf l) x).sum := by
  rw [thrAcc_eq, zero_add, hthr, List.flatMap_map]
  obtain ⟨es, hes⟩ : ∃ es, es = L.flatMap fun l => thrEnts (hot (code 8 (extN ω)))
      (zero8 t.wT t.offT) t.TT (compThr (nl l)) := ⟨_, rfl⟩
  rw [← hes]
  have hlen : es.length = 6720 := by
    rw [hes, length_flatMap_const _ 24 _ fun l _ => (thr_term ht hω hD l x).1, hL]
  have hE : ∀ e ∈ es, Ent t.wT (t.wT - 13) 8 e := by
    intro e he
    rw [hes] at he
    obtain ⟨l, -, hl⟩ := List.mem_flatMap.1 he
    exact (thr_term ht hω hD l x).2.1 e hl
  have hh : es.length * 2 ^ (t.wT - 13) ≤ 2 ^ t.wT := by
    rw [hlen]; exact pow_headroom ht.wt (by norm_num)
  rw [evalZ_decZ es t.offT 0 6720 hE hh (by norm_num) hlen.symm,
    evalZ_decZ es t.offT 4 6720 hE hh (by norm_num) hlen.symm,
    ← List.sum_map_mul_left, ← List.sum_map_add, hes, sum_flatMap_map, ← List.sum_map_mul_left]
  congr 1
  exact List.map_congr_left fun l _ => (thr_term ht hω hD l x).2.2

include hω in
theorem obj_total (L : List (List (Fin 8))) (hobj : t.obj = L.map fun l => compObj (nl l)) :
    objCnt (hot (code 8 (extN ω))) t.obj 0
      = L.countP fun l => Fast.succA (cfgOf ω) (Fast.fnOf l) := by
  rw [objCnt_eq, zero_add, hobj, List.countP_map]
  congr 1
  funext l
  have h := sb_clrT hω (Fast.fnOf l 0) (Fast.fnOf l 1) (Fast.fnOf l 2) (Fast.fnOf l 3)
  rw [← nl_getD l 0, ← nl_getD l 1, ← nl_getD l 2, ← nl_getD l 3] at h
  exact h.symm

/-- The checks on the arrangements that the proof uses. -/
structure RepsOk : Prop where
  sq : ∀ l ∈ Fast.repsSq, sqChk l = true
  deg : ∀ l ∈ Fast.repsDeg, degChk l = true

include ht hω hD in
/-- **The kernel-friendly evaluation computes the functional.** -/
theorem lamUV_sound (hR : RepsOk) (x : ℝ) :
    evalZ (lamUV t (code 8 (extN ω))).1 + 4 * x * evalZ (lamUV t (code 8 (extN ω))).2
      = 4 * (Fast.tabs8.Dn : ℝ) * LamR (tabOf Fast.tabs8) (cfgOf ω) x := by
  have h1 := sq_total ht hω hD Fast.repsSq ht.sq sq_facts.length hR.sq
  have h2 := deg_total ht hω hD Fast.repsDeg ht.deg deg_facts.length hR.deg x
  have h3 := thr_total ht hω hD Fast.repsThr ht.thr thr_facts.length x
  have h4 := obj_total hω Fast.repsObj ht.obj
  have hobj := sum_map_ite_countP Fast.repsObj fun l => Fast.succA (cfgOf ω) (Fast.fnOf l)
  simp only [lamUV, evalZ_add, evalZ_smul, evalZ_ofInt, h4, ht.dn]
  unfold LamR
  rw [hobj]
  push_cast
  linear_combination 288 * h1 + 48 * h2 + 144 * h3

end Sample

/-- **Soundness of the leaf check.** If the packed pattern of a sorted sample passes `leafOk`, the
two inequalities of the two-point criterion hold for the sample. -/
theorem leafOk_sound {t : Tb} (ht : TbOk t) (hR : RepsOk) (he : Encl t.encLo t.encHi t.encM)
    (hDn : 0 < Fast.tabs8.Dn) {p q e : ℤ} (hq : 0 < q) {ω : Fin 8 → ℝ} (hω : SG8 ω)
    (h : leafOk t p q e (code 8 (extN ω)) = true) :
    Lam (tabOf Fast.tabs8).D Bstar ω ≤ Bstar ∧
      Lam (tabOf Fast.tabs8).D ((p : ℝ) / q) ω ≤ ((p : ℝ) - e) / q := by
  have hD : (0 : ℝ) < (Fast.tabs8.Dn : ℝ) := by exact_mod_cast hDn
  have hq' : (0 : ℝ) < (q : ℝ) := by exact_mod_cast hq
  simp only [leafOk, Bool.and_eq_true] at h
  obtain ⟨hB, hC⟩ := h
  constructor
  · have h1 := nonneg_sound he hB
    simp only [evalZ_sub, evalZ_smul, evalZ_mul, evalZ_b4, ht.dn] at h1
    have h2 := lamUV_sound ht hω hD.ne' hR Bstar
    rw [Lam_sorted _ hω, fact8]
    push_cast at h1
    have h3 : (Fast.tabs8.Dn : ℝ) * LamR (tabOf Fast.tabs8) (cfgOf ω) Bstar
        ≤ (Fast.tabs8.Dn : ℝ) * (40320 * Bstar) := by nlinarith
    have h4 := le_of_mul_le_mul_left h3 hD
    rw [one_div, inv_mul_le_iff₀ (by norm_num)]
    linarith
  · have h1 := nonneg_sound he hC
    simp only [evalZ_sub, evalZ_smul, evalZ_ofInt, ht.dn] at h1
    have h2 := lamUV_sound ht hω hD.ne' hR ((p : ℝ) / q)
    rw [Lam_sorted _ hω, fact8]
    push_cast at h1
    have h2' : (q : ℝ) * evalZ (lamUV t (code 8 (extN ω))).1
        + 4 * p * evalZ (lamUV t (code 8 (extN ω))).2
        = q * (4 * Fast.tabs8.Dn * LamR (tabOf Fast.tabs8) (cfgOf ω) ((p : ℝ) / q)) := by
      rw [← h2]; field_simp
    have h3 : (4 * (Fast.tabs8.Dn : ℝ) * q) * LamR (tabOf Fast.tabs8) (cfgOf ω) ((p : ℝ) / q)
        ≤ (4 * (Fast.tabs8.Dn : ℝ) * q) * (40320 * (((p : ℝ) - e) / q)) := by
      have : (4 * (Fast.tabs8.Dn : ℝ) * q) * (40320 * (((p : ℝ) - e) / q))
          = 4 * Fast.tabs8.Dn * 40320 * ((p : ℝ) - e) := by field_simp
      rw [this]
      nlinarith
    have h4 := le_of_mul_le_mul_left h3 (by positivity)
    rw [one_div, inv_mul_le_iff₀ (by norm_num)]
    linarith

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Excl.lean <==
import Fast.Farkas
import BeatAvg.K8.Search

/-!
# Certificates of non-realizability for packed patterns (definitions)
-/

namespace BeatAvg.K8

/-- A certificate packed in a number: the number of entries (4 bits), then for each entry the
position of the quadruple (7 bits), the kind (1 bit) and the weight (12 bits). -/
def unpackCert : Nat → Nat → Fast.Cert
  | 0, _ => []
  | k + 1, c =>
    (Nat.mod c 128, Nat.mod (Nat.shiftRight c 7) 2, Nat.mod (Nat.shiftRight c 8) 4096)
      :: unpackCert k (Nat.shiftRight c 20)

/-- The packed pattern `N` of `n` points (`len` trits) carries the valid certificate `c`. -/
def exclK (n len N c : Nat) : Bool :=
  Fast.farkasOk (ordQ n) n (unpackL N len 0).toArray (unpackCert (Nat.mod c 16) (Nat.shiftRight c 4))

/-- The first `k` fields of `w` bits of `xs` and of `wc` bits of `cs`, as pairs. -/
def unpackX (w wc : Nat) : Nat → Nat → Nat → List (Nat × Nat)
  | 0, _, _ => []
  | k + 1, xs, cs =>
    (Nat.mod xs (Nat.pow 2 w), Nat.mod cs (Nat.pow 2 wc))
      :: unpackX w wc k (Nat.shiftRight xs w) (Nat.shiftRight cs wc)

def lookupX : List (Nat × Nat × Nat × Nat) → Nat → Nat × Nat × Nat
  | [], _ => (0, 0, 0)
  | g :: gs, key => bif Nat.beq g.1 key then g.2 else lookupX gs key

def assoc : List (Nat × Nat) → Nat → Option Nat
  | [], _ => none
  | p :: l, k => bif Nat.beq p.1 k then some p.2 else assoc l k

def memN : List Nat → Nat → Bool
  | [], _ => false
  | a :: l, k => bif Nat.beq a k then true else memN l k

/-- All the stages of the join, from all the candidates of the first. -/
def extsAll (G : Grouped) (wb m T : Nat) : List Nat :=
  joinFrom G wb m T (m - 1) 1 (maskM (avoidT m 0)) (candsJ G wb m T 0)

/-- Level `n = m + 1`: every extension of the pattern `U` of `m` points found by the join is in
the group of `U` in `G'`, or carries a certificate. `sh` is the number of bits of `U`, `wb'` the
number of bits of an extension. -/
def chkLevel (G G' : Grouped) (X : List (Nat × Nat × Nat × Nat)) (wb wb' m len sh : Nat)
    (U : Nat) : Bool :=
  (extsAll G wb m U).all fun x =>
    memN (unpackE wb' (lookupG G' U).1 (lookupG G' U).2) x ||
      (match assoc (unpackX wb' 168 (lookupX X U).1 (lookupX X U).2.1 (lookupX X U).2.2) x with
        | some c => exclK (m + 1) len (Nat.add U (Nat.shiftLeft x sh)) c
        | none => false)

/-- The patterns of a grouped level, packed (`sh` bits for the prefix). -/
def allCodes (sh wb : Nat) : Grouped → List Nat
  | [] => []
  | g :: gs => (unpackE wb g.2.1 g.2.2).map (fun e => Nat.add g.1 (Nat.shiftLeft e sh))
      ++ allCodes sh wb gs

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/FarkasK.lean <==
import BeatAvg.Cert.FarkasSound
import BeatAvg.K8.Atoms
import BeatAvg.K8.Excl

/-!
# Certificates of non-realizability in nested order
-/

open Finset

namespace BeatAvg.K8

open BeatAvg

theorem ordQ_mem_combos {n : ℕ} {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ ordQ n) : q ∈ Fast.combos n :=
  mem_combos.2 (mem_ordQ.1 hq)

theorem ordQ_getD_mem {n i : ℕ} (hi : i < (ordQ n).length) :
    (ordQ n).getD i (0, 0, 0, 0) ∈ ordQ n := by
  rw [List.getD_eq_getElem _ _ hi]
  exact List.getElem_mem hi

theorem pat_arr_getD (n : ℕ) (w : ℕ → ℝ) {i : ℕ} (hi : i < (ordQ n).length) :
    (pat n w).toArray.getD i 0 = trit w ((ordQ n).getD i (0, 0, 0, 0)) := by
  simp [pat, Array.getD, List.getD, hi]

/-- A valid certificate of non-realizability cannot be attached to the pattern of a sample. -/
theorem farkas_soundK {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) (cert : Fast.Cert)
    (h : Fast.farkasOk (ordQ n) n (pat n w).toArray cert = true) : False := by
  simp only [Fast.farkasOk, Bool.and_eq_true, Bool.not_eq_true', List.all_eq_true,
    decide_eq_true_eq] at h
  obtain ⟨⟨hne, hall⟩, hsuf⟩ := h
  have hle := dot_nonpos hw (Fast.coefs (ordQ n) (pat n w).toArray cert) hsuf
  have hswap := swap_sum n w cert (fun e j => (e.2.2 : ℤ) *
    Fast.signOf e.2.1 ((pat n w).toArray.getD e.1 0) *
      Fast.coefE e.2.1 ((ordQ n).getD e.1 (0, 0, 0, 0)) j)
  have hcoefs : ∀ j, Fast.coefs (ordQ n) (pat n w).toArray cert j
      = (cert.map fun e => (e.2.2 : ℤ) * Fast.signOf e.2.1 ((pat n w).toArray.getD e.1 0) *
        Fast.coefE e.2.1 ((ordQ n).getD e.1 (0, 0, 0, 0)) j).sum := fun j => rfl
  simp only [hcoefs] at hle
  rw [hswap] at hle
  have hpos : 0 < (cert.map fun e => ((List.range n).map fun j =>
      (((e.2.2 : ℤ) * Fast.signOf e.2.1 ((pat n w).toArray.getD e.1 0) *
        Fast.coefE e.2.1 ((ordQ n).getD e.1 (0, 0, 0, 0)) j : ℤ) : ℝ) * w j).sum).sum := by
    refine list_sum_pos cert _ (by intro hc; simp [hc] at hne) fun e he => ?_
    obtain ⟨⟨hwt, hidx⟩, hkind⟩ := hall e he
    have hq := ordQ_mem_combos (ordQ_getD_mem hidx)
    have hinner : ((List.range n).map fun j =>
        (((e.2.2 : ℤ) * Fast.signOf e.2.1 ((pat n w).toArray.getD e.1 0) *
          Fast.coefE e.2.1 ((ordQ n).getD e.1 (0, 0, 0, 0)) j : ℤ) : ℝ) * w j).sum
        = (e.2.2 : ℝ) * ((Fast.signOf e.2.1 ((pat n w).toArray.getD e.1 0) : ℝ) *
          ((List.range n).map fun j =>
            (Fast.coefE e.2.1 ((ordQ n).getD e.1 (0, 0, 0, 0)) j : ℝ) * w j).sum) := by
      rw [← List.sum_map_mul_left, ← List.sum_map_mul_left]
      congr 1
      refine List.map_congr_left fun j _ => ?_
      push_cast
      ring
    rw [hinner, coefE_sum n w e.2.1 hq, pat_arr_getD n w hidx]
    exact mul_pos (by exact_mod_cast hwt) (entry_pos hw hq hkind)
  linarith

/-! ### Packed patterns -/

theorem unpackL_eq (N : ℕ) : ∀ (k p : ℕ), unpackL N k p = (List.range k).map fun i => tr N (p + i)
  | 0, _ => rfl
  | k + 1, p => by
    rw [unpackL, unpackL_eq N k (p + 1), List.range_succ_eq_map, List.map_cons, List.map_map]
    show _ :: _ = _ :: _
    congr 1
    refine List.map_congr_left fun a _ => ?_
    simp only [Function.comp_apply]
    congr 1
    omega

theorem unpackL_packL (xs : List ℕ) (hs : Small xs) : unpackL (packL xs) xs.length 0 = xs := by
  rw [unpackL_eq]
  apply List.ext_getElem
  · simp
  · intro i h1 h2
    rw [List.getElem_map, List.getElem_range, zero_add, tr_packL _ _ hs,
      List.getD_eq_getElem _ _ h2]

theorem unpack_code (n : ℕ) (w : ℕ → ℝ) : unpackL (code n w) (ordQ n).length 0 = pat n w := by
  have h := unpackL_packL (pat n w) (pat_small n w)
  rwa [pat, List.length_map] at h

/-- A certificate attached to the code of a sample is not valid. -/
theorem exclK_false {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) (c : ℕ) :
    exclK n (ordQ n).length (code n w) c = false := by
  rw [Bool.eq_false_iff]
  intro h
  rw [exclK, unpack_code] at h
  exact farkas_soundK hw _ h

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Fields.lean <==
import Mathlib.Tactic
import BeatAvg.K8.Bits

/-!
# Sums of packed entries

An entry packs `K` fields of `w` bits. If the fields of the entries are small enough, the fields of
a sum of entries are the sums of the fields.
-/

namespace BeatAvg.K8

/-- Field `k` of width `w`. -/
def fieldAt (w a k : ℕ) : ℕ := Nat.mod (Nat.shiftRight a (Nat.mul w k)) (Nat.pow 2 w)

theorem fieldAt_eq (w a k : ℕ) : fieldAt w a k = a / (2 ^ w) ^ k % 2 ^ w := by
  simp only [fieldAt, nmod, nshr, nmul, npow, Nat.shiftRight_eq_div_pow, pow_mul]

/-- `K` fields of `w` bits, each below `2 ^ w0`. -/
def Ent (w w0 K e : ℕ) : Prop := e < (2 ^ w) ^ K ∧ ∀ k < K, fieldAt w e k < 2 ^ w0

theorem digit_add (B : ℕ) (hB : 0 < B) : ∀ (K a b : ℕ), a < B ^ K → b < B ^ K →
    (∀ k < K, a / B ^ k % B + b / B ^ k % B < B) →
    a + b < B ^ K ∧ ∀ k < K, (a + b) / B ^ k % B = a / B ^ k % B + b / B ^ k % B
  | 0, a, b, ha, hb, _ => by
    simp only [pow_zero, Nat.lt_one_iff] at ha hb
    subst ha; subst hb
    exact ⟨by simp, fun k hk => absurd hk (by omega)⟩
  | K + 1, a, b, ha, hb, h => by
    have h0 := h 0 (by omega)
    simp only [pow_zero, Nat.div_one] at h0
    have ha' : a / B < B ^ K := by
      rw [Nat.div_lt_iff_lt_mul hB]; rwa [pow_succ] at ha
    have hb' : b / B < B ^ K := by
      rw [Nat.div_lt_iff_lt_mul hB]; rwa [pow_succ] at hb
    have hrec := digit_add B hB K (a / B) (b / B) ha' hb' (fun k hk => by
      have := h (k + 1) (by omega)
      rwa [pow_succ', ← Nat.div_div_eq_div_mul, ← Nat.div_div_eq_div_mul] at this)
    have hdiv : (a + b) / B = a / B + b / B := by
      have ea := Nat.div_add_mod a B
      have eb := Nat.div_add_mod b B
      have : a + b = (a % B + b % B) + B * (a / B + b / B) := by ring_nf; ring_nf at ea eb; omega
      rw [this, Nat.add_mul_div_left _ _ hB, Nat.div_eq_of_lt h0, zero_add]
    have hmod : (a + b) % B = a % B + b % B := by
      rw [Nat.add_mod, Nat.mod_eq_of_lt h0]
    refine ⟨?_, ?_⟩
    · have ea := Nat.div_add_mod (a + b) B
      rw [pow_succ]
      have : (a + b) / B < B ^ K := by rw [hdiv]; exact hrec.1
      have hm : (a + b) % B < B := Nat.mod_lt _ hB
      nlinarith
    · intro k hk
      rcases Nat.eq_zero_or_pos k with rfl | hpos
      · simpa using hmod
      · obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
        have := hrec.2 k' (by omega)
        rw [pow_succ', ← Nat.div_div_eq_div_mul, ← Nat.div_div_eq_div_mul,
          ← Nat.div_div_eq_div_mul, hdiv]
        exact this

/-- The fields of a sum of entries are the sums of the fields. -/
theorem fields_sum {w w0 K : ℕ} : ∀ (es : List ℕ), (∀ e ∈ es, Ent w w0 K e) →
    es.length * 2 ^ w0 ≤ 2 ^ w →
    es.sum < (2 ^ w) ^ K ∧ ∀ k < K, fieldAt w es.sum k = (es.map fun e => fieldAt w e k).sum
  | [], _, _ => by
    refine ⟨by simp, fun k _ => ?_⟩
    simp [fieldAt_eq]
  | e :: es, h, hlen => by
    have he := h e List.mem_cons_self
    have hes := fields_sum es (fun x hx => h x (List.mem_cons_of_mem _ hx))
      (le_trans (Nat.mul_le_mul_right _ (by simp)) hlen)
    have hB : 0 < 2 ^ w := by positivity
    have hbound : ∀ k < K, (es.map fun e => fieldAt w e k).sum ≤ es.length * (2 ^ w0 - 1) := by
      intro k hk
      have : ∀ (l : List ℕ), (∀ x ∈ l, Ent w w0 K x) →
          (l.map fun e => fieldAt w e k).sum ≤ l.length * (2 ^ w0 - 1) := by
        intro l
        induction l with
        | nil => intro _; simp
        | cons a l ih =>
          intro hl
          have ha := (hl a List.mem_cons_self).2 k hk
          have := ih fun x hx => hl x (List.mem_cons_of_mem _ hx)
          simp only [List.map_cons, List.sum_cons, List.length_cons]
          have : fieldAt w a k ≤ 2 ^ w0 - 1 := by omega
          nlinarith
      exact this es fun x hx => h x (List.mem_cons_of_mem _ hx)
    have hpos : 0 < 2 ^ w0 := by positivity
    have hadd := digit_add (2 ^ w) hB K e es.sum he.1 hes.1 (fun k hk => by
      have h1 := he.2 k hk
      have h2 := hbound k hk
      rw [← fieldAt_eq, ← fieldAt_eq, hes.2 k hk]
      simp only [List.length_cons] at hlen
      have : es.length * (2 ^ w0 - 1) + 2 ^ w0 ≤ (es.length + 1) * 2 ^ w0 := by
        have : es.length * (2 ^ w0 - 1) ≤ es.length * 2 ^ w0 := Nat.mul_le_mul_left _ (by omega)
        nlinarith
      omega)
    rw [List.sum_cons]
    refine ⟨hadd.1, fun k hk => ?_⟩
    rw [fieldAt_eq, hadd.2 k hk, ← fieldAt_eq, ← fieldAt_eq, hes.2 k hk, List.map_cons,
      List.sum_cons]

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Final.lean <==
import BeatAvg.K8.F.All
import BeatAvg.K8.P8.All
import BeatAvg.Lower.Main

/-!
# `C ≤ B*` with the finite part checked by the kernel

No `native_decide`: every finite fact is proved by `decide +kernel` in the modules
`BeatAvg.K8.F.*` and `BeatAvg.K8.P8.*` (generated by `gen/gen_k8.py`).
-/

namespace BeatAvg.K8

theorem facts : Facts :=
  ⟨lev7Ok, stat6, P8.all8, tbOk, tfOk, repsOk, encl⟩

/-- **The Beat the Average constant is at most `B*`**, with standard axioms only. -/
theorem C_le_Bstar_kernel : C ≤ Bstar := C_le_Bstar_of_facts facts

/-- **`C = B*`**, with standard axioms only. -/
theorem C_eq_Bstar_kernel : C = Bstar := le_antisymm C_le_Bstar_kernel Bstar_le_C

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Flags.lean <==
import BeatAvg.Six.Cover
import BeatAvg.Cert.SortedN
import BeatAvg.K8.Atoms

/-!
# Flags and classes of five points of the sample, read in packed tables

The configuration of five of the eight points, listed in any order, is the configuration of the
pattern of these five points composed with a permutation. For each of the 243 lists of five trits
and each of the permutations that occur, the flag (or class) given by the original definition is
compared with the packed table by evaluation.
-/

open Function

namespace BeatAvg.K8

open BeatAvg

/-! ### Five sorted points -/

def idx5 (a b c d : ℕ) : ℕ := (Fast.combos 5).idxOf (a, b, c, d)

theorem idxOk5 : IdxOk 5 idx5 := by
  intro w x y z d hxy hyz hzd hd
  have h : (Fast.combos 5)[idx5 x y z d]? = some (x, y, z, d) :=
    getElem?_idxOf _ _ (mem_combos.2 ⟨hxy, hyz, hzd, hd⟩)
  simp [patArr, h]

/-- The map `Fin 5 → Fin 8` of a list of five points. -/
def eOf (s : List ℕ) : Fin 5 → Fin 8 := fun i => Fin.ofNat 8 (s.getD i.val 0)

/-- The trits of the five points `e 0 < ... < e 4` of the sample, in the order of `combos 5`. -/
noncomputable def v5 (ω : Fin 8 → ℝ) (e : Fin 5 → Fin 8) : List ℕ :=
  (Fast.combos 5).map (trit (extNn (ω ∘ e)))

theorem sgn_comp {ω : Fin 8 → ℝ} (hω : SG8 ω) {e : Fin 5 → Fin 8} (he : StrictMono e) :
    SGn 5 (ω ∘ e) := by
  refine ⟨hω.mono.comp he, fun i => ?_, fun a b c d had hbd hcd => ?_⟩
  · exact hω.nonneg.trans (hω.mono.monotone (Fin.zero_le _))
  · exact hω.noTie _ _ _ _ (he.injective.ne had) (he.injective.ne hbd) (he.injective.ne hcd)

/-- The configuration of five points of a sorted sample is that of their pattern. -/
theorem cfg_five {ω : Fin 8 → ℝ} (hω : SG8 ω) {e : Fin 5 → Fin 8} (he : StrictMono e) :
    cfgOf (ω ∘ e) = Fast.cfgOfPatG 5 idx5 (v5 ω e).toArray :=
  cfgOf_eq_patG (by norm_num) idxOk5 (sgn_comp hω he)

theorem v5_mem (ω : Fin 8 → ℝ) (e : Fin 5 → Fin 8) : v5 ω e ∈ Six.allTrits 5 := by
  have hlen : (v5 ω e).length = 5 := by rw [v5, List.length_map]; decide
  rw [← hlen]
  apply Six.mem_allTrits
  intro x hx
  obtain ⟨q, -, rfl⟩ := List.mem_map.1 hx
  exact trit_le_two _ q

theorem trit_five (ω : Fin 8 → ℝ) (e : Fin 5 → Fin 8) (a b c d : Fin 5) :
    trit (extNn (ω ∘ e)) (a.val, b.val, c.val, d.val)
      = trit (extN ω) ((e a).val, (e b).val, (e c).val, (e d).val) := by
  simp only [trit, extNn_val, extN_val, comp_apply]

theorem combos5 : Fast.combos 5 = [(0, 1, 2, 3), (0, 1, 2, 4), (0, 1, 3, 4), (0, 2, 3, 4), (1, 2, 3, 4)] := by
  decide

/-- Code of a list of five trits. -/
def codeL3 (v : List ℕ) : ℕ :=
  v.getD 0 0 + 3 * (v.getD 1 0 + 3 * (v.getD 2 0 + 3 * (v.getD 3 0 + 3 * v.getD 4 0)))

/-- The five trits, written out. -/
theorem v5_eq (ω : Fin 8 → ℝ) (e : Fin 5 → Fin 8) :
    v5 ω e = [trit (extN ω) ((e 0).val, (e 1).val, (e 2).val, (e 3).val),
      trit (extN ω) ((e 0).val, (e 1).val, (e 2).val, (e 4).val),
      trit (extN ω) ((e 0).val, (e 1).val, (e 3).val, (e 4).val),
      trit (extN ω) ((e 0).val, (e 2).val, (e 3).val, (e 4).val),
      trit (extN ω) ((e 1).val, (e 2).val, (e 3).val, (e 4).val)] := by
  rw [v5, combos5]
  simp only [List.map_cons, List.map_nil]
  rw [← trit_five ω e 0 1 2 3, ← trit_five ω e 0 1 2 4, ← trit_five ω e 0 1 3 4,
    ← trit_five ω e 0 2 3 4, ← trit_five ω e 1 2 3 4]
  rfl

/-! ### Codes of the five-point subsets in the packed pattern -/

theorem trS_two (N k : ℕ) : trS N (2 * k) = tr N k := rfl

theorem mem_ordQ8 {a b c d : ℕ} (h1 : a < b) (h2 : b < c) (h3 : c < d) (h4 : d < 8) :
    (a, b, c, d) ∈ ordQ 8 := mem_ordQ.2 ⟨h1, h2, h3, h4⟩

/-- The lists of `subs5` are increasing lists of five points below 8. -/
def incr5 (s : List ℕ) : Bool :=
  s.length == 5 && decide (s.getD 0 0 < s.getD 1 0) && decide (s.getD 1 0 < s.getD 2 0) &&
    decide (s.getD 2 0 < s.getD 3 0) && decide (s.getD 3 0 < s.getD 4 0) && decide (s.getD 4 0 < 8)

theorem subs5_incr : subs5.all incr5 = true := by decide +kernel

theorem subs5_length : subs5.length = 56 := by decide +kernel

theorem eOf_val {s : List ℕ} (hs : incr5 s = true) (i : Fin 5) : (eOf s i).val = s.getD i.val 0 := by
  simp only [incr5, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at hs
  obtain ⟨⟨⟨⟨⟨-, h1⟩, h2⟩, h3⟩, h4⟩, h5⟩ := hs
  have : s.getD i.val 0 < 8 := by
    have hi := i.isLt
    interval_cases hv : i.val <;> omega
  show s.getD i.val 0 % 8 = _
  exact Nat.mod_eq_of_lt this

theorem eOf_mono {s : List ℕ} (hs : incr5 s = true) : StrictMono (eOf s) := by
  have hv := eOf_val hs
  simp only [incr5, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at hs
  obtain ⟨⟨⟨⟨⟨-, h1⟩, h2⟩, h3⟩, h4⟩, h5⟩ := hs
  intro i j hij
  rw [Fin.lt_def, hv, hv]
  have hi := i.isLt
  have hj := j.isLt
  have hij' : i.val < j.val := hij
  interval_cases hvi : i.val <;> interval_cases hvj : j.val <;> omega

/-- The code of the pattern of the five points `s`, from the packed pattern of the sample. -/
theorem code5_eq {ω : Fin 8 → ℝ} {s : List ℕ} (hs : incr5 s = true) :
    code5 (code 8 (extN ω)) (quads5 s) = codeL3 (v5 ω (eOf s)) := by
  have hv := eOf_val hs
  have hs' := hs
  simp only [incr5, Bool.and_eq_true, beq_iff_eq, decide_eq_true_eq] at hs'
  obtain ⟨⟨⟨⟨⟨-, h1⟩, h2⟩, h3⟩, h4⟩, h5⟩ := hs'
  have key : ∀ q : ℕ × ℕ × ℕ × ℕ, q ∈ ordQ 8 →
      trS (code 8 (extN ω)) (2 * posQ8 q) = trit (extN ω) q := by
    intro q hq
    rw [trS_two, code, tr_packL _ _ (pat_small 8 _), pat_pos _ hq]
  rw [v5_eq, codeL3]
  simp only [List.getD_cons_zero, List.getD_cons_succ, hv, Fin.val_zero, Fin.val_one,
    Fin.val_two]
  have e3 : ((3 : Fin 5) : ℕ) = 3 := rfl
  have e4 : ((4 : Fin 5) : ℕ) = 4 := rfl
  simp only [e3, e4, code5, quads5, nadd, nmul]
  rw [key _ (mem_ordQ8 h1 h2 h3 (by omega)), key _ (mem_ordQ8 h1 h2 (by omega) h5),
    key _ (mem_ordQ8 h1 (by omega) h4 h5), key _ (mem_ordQ8 (by omega) h3 h4 h5),
    key _ (mem_ordQ8 h2 h3 h4 h5)]

end BeatAvg.K8

namespace BeatAvg.K8

open BeatAvg

/-! ### The permutations that occur, and the tables -/

/-- Ranks of the positions `0..4` when the roots (positions 0, 1) have the `k`-th pair of ranks. -/
def sigSqL : List (List ℕ) :=
  [[0, 1, 2, 3, 4], [0, 2, 1, 3, 4], [0, 3, 1, 2, 4], [0, 4, 1, 2, 3], [1, 2, 0, 3, 4],
   [1, 3, 0, 2, 4], [1, 4, 0, 2, 3], [2, 3, 0, 1, 4], [2, 4, 0, 1, 3], [3, 4, 0, 1, 2]]

/-- Ranks of the positions `0..4` when the root (position 0) has rank `k`. -/
def sigDegL : List (List ℕ) :=
  [[0, 1, 2, 3, 4], [1, 0, 2, 3, 4], [2, 0, 1, 3, 4], [3, 0, 1, 2, 4], [4, 0, 1, 2, 3]]

def sigOf (L : List (List ℕ)) (k : ℕ) : Fin 5 → Fin 5 :=
  fun i => Fin.ofNat 5 ((L.getD k []).getD i.val 0)

theorem sigSq_inj : ∀ k, k < 10 → Injective (sigOf sigSqL k) := by
  intro k hk
  interval_cases k <;> decide

theorem sigDeg_inj : ∀ k, k < 5 → Injective (sigOf sigDegL k) := by
  intro k hk
  interval_cases k <;> decide

/-- The packed flag table agrees with the original definition of the flag. -/
def flagTabOk (ft : Array ℕ) (ftP : ℕ) : Bool :=
  (Six.allTrits 5).all fun v => (List.range 10).all fun pq =>
    Fast.Fflag ft ((Fast.cfgOfPatG 5 idx5 v.toArray).comap (sigOf sigSqL pq)) % 300
      == Nat.mod (Nat.shiftRight ftP (Nat.add (Nat.mul 90 (codeL3 v)) (9 * pq))) 512

/-- The packed class table agrees with the original definition of the class. -/
def clsTabOk (ct : Array ℕ) (ctP : ℕ) : Bool :=
  (Six.allTrits 5).all fun v => (List.range 5).all fun p =>
    Fast.Fcls ct ((Fast.cfgOfPatG 5 idx5 v.toArray).comap (sigOf sigDegL p))
      == Nat.mod (Nat.shiftRight ctP (Nat.add (Nat.mul 40 (codeL3 v)) (8 * p))) 256

theorem comap_five {ω : Fin 8 → ℝ} (hω : SG8 ω) {s : List ℕ} (hs : incr5 s = true)
    {σ : Fin 5 → Fin 5} (hσ : Injective σ) :
    (cfgOf ω).comap (eOf s ∘ σ) = (Fast.cfgOfPatG 5 idx5 (v5 ω (eOf s)).toArray).comap σ := by
  have he := eOf_mono hs
  rw [← cfgOf_comp ω _ (he.injective.comp hσ), ← cfg_five hω he, ← cfgOf_comp _ σ hσ]
  rfl

theorem flag_of_tab {ft : Array ℕ} {ftP : ℕ} (hT : flagTabOk ft ftP = true) {ω : Fin 8 → ℝ}
    (hω : SG8 ω) {s : List ℕ} (hs : incr5 s = true) {pq : ℕ} (hpq : pq < 10) :
    Fast.Fflag ft ((cfgOf ω).comap (eOf s ∘ sigOf sigSqL pq)) % 300
      = Nat.mod (Nat.shiftRight ftP (Nat.add (Nat.mul 90 (codeL3 (v5 ω (eOf s)))) (9 * pq))) 512 := by
  rw [comap_five hω hs (sigSq_inj pq hpq)]
  simp only [flagTabOk, List.all_eq_true, List.mem_range, beq_iff_eq] at hT
  exact hT _ (v5_mem ω _) pq hpq

theorem cls_of_tab {ct : Array ℕ} {ctP : ℕ} (hT : clsTabOk ct ctP = true) {ω : Fin 8 → ℝ}
    (hω : SG8 ω) {s : List ℕ} (hs : incr5 s = true) {p : ℕ} (hp : p < 5) :
    Fast.Fcls ct ((cfgOf ω).comap (eOf s ∘ sigOf sigDegL p))
      = Nat.mod (Nat.shiftRight ctP (Nat.add (Nat.mul 40 (codeL3 (v5 ω (eOf s)))) (8 * p))) 256 := by
  rw [comap_five hω hs (sigDeg_inj p hp)]
  simp only [clsTabOk, List.all_eq_true, List.mem_range, beq_iff_eq] at hT
  exact hT _ (v5_mem ω _) p hp

/-! ### The packed codes -/

theorem codes_cons (N : ℕ) (ps : ℕ × ℕ × ℕ × ℕ × ℕ) (l : List (ℕ × ℕ × ℕ × ℕ × ℕ)) :
    codes N (ps :: l) = code5 N ps + 256 * codes N l := rfl

theorem codes_digit (N : ℕ) : ∀ (l : List (ℕ × ℕ × ℕ × ℕ × ℕ)) (i : ℕ),
    (∀ ps ∈ l, code5 N ps < 256) → i < l.length →
    Nat.mod (Nat.shiftRight (codes N l) (8 * i)) 256 = code5 N (l.getD i (0, 0, 0, 0, 0))
  | [], i, _, hi => by simp at hi
  | ps :: l, 0, h, _ => by
    have h0 := h ps List.mem_cons_self
    simp only [nmod, nshr, Nat.mul_zero, Nat.shiftRight_zero, List.getD_cons_zero, codes_cons]
    omega
  | ps :: l, i + 1, h, hi => by
    have h0 := h ps List.mem_cons_self
    have ih := codes_digit N l i (fun x hx => h x (List.mem_cons_of_mem _ hx))
      (by simpa using hi)
    simp only [nmod, nshr] at ih ⊢
    rw [List.getD_cons_succ, ← ih, codes_cons, Nat.shiftRight_eq_div_pow,
      Nat.shiftRight_eq_div_pow]
    have e : 2 ^ (8 * (i + 1)) = 256 * 2 ^ (8 * i) := by rw [Nat.mul_succ, pow_add]; norm_num; ring
    rw [e, ← Nat.div_div_eq_div_mul]
    congr 2
    omega

theorem codeL3_lt (ω : Fin 8 → ℝ) (e : Fin 5 → Fin 8) : codeL3 (v5 ω e) < 256 := by
  rw [v5_eq, codeL3]
  simp only [List.getD_cons_zero, List.getD_cons_succ]
  have h := fun q => trit_le_two (extN ω) q
  have h1 := h ((e 0).val, (e 1).val, (e 2).val, (e 3).val)
  have h2 := h ((e 0).val, (e 1).val, (e 2).val, (e 4).val)
  have h3 := h ((e 0).val, (e 1).val, (e 3).val, (e 4).val)
  have h4 := h ((e 0).val, (e 2).val, (e 3).val, (e 4).val)
  have h5 := h ((e 1).val, (e 2).val, (e 3).val, (e 4).val)
  omega

theorem codeL3_le (ω : Fin 8 → ℝ) (e : Fin 5 → Fin 8) : codeL3 (v5 ω e) ≤ 242 := by
  rw [v5_eq, codeL3]
  simp only [List.getD_cons_zero, List.getD_cons_succ]
  have h := fun q => trit_le_two (extN ω) q
  have h1 := h ((e 0).val, (e 1).val, (e 2).val, (e 3).val)
  have h2 := h ((e 0).val, (e 1).val, (e 2).val, (e 4).val)
  have h3 := h ((e 0).val, (e 1).val, (e 3).val, (e 4).val)
  have h4 := h ((e 0).val, (e 2).val, (e 3).val, (e 4).val)
  have h5 := h ((e 1).val, (e 2).val, (e 3).val, (e 4).val)
  omega

/-- The code of subset `S`, read in the packed codes. -/
theorem codes_at (ω : Fin 8 → ℝ) {S : ℕ} (hS : S < 56) :
    Nat.mod (Nat.shiftRight (codes (code 8 (extN ω)) sub5Spec) (8 * S)) 256
      = codeL3 (v5 ω (eOf (subs5.getD S []))) := by
  have hall := List.all_eq_true.1 subs5_incr
  have hmem : subs5.getD S [] ∈ subs5 := by
    rw [List.getD_eq_getElem _ _ (by rw [subs5_length]; exact hS)]
    exact List.getElem_mem _
  rw [codes_digit _ _ S ?_ (by rw [sub5Spec, List.length_map, subs5_length]; exact hS)]
  · have : sub5Spec.getD S (0, 0, 0, 0, 0) = quads5 (subs5.getD S []) := by
      rw [sub5Spec, List.getD_eq_getElem _ _ (by rw [List.length_map, subs5_length]; exact hS),
        List.getElem_map, List.getD_eq_getElem _ _ (by rw [subs5_length]; exact hS)]
    rw [this, code5_eq (hall _ hmem)]
  · intro ps hps
    obtain ⟨s, hs, rfl⟩ := List.mem_map.1 hps
    rw [code5_eq (hall _ hs)]
    exact codeL3_lt ω _

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Hot.lean <==
import Mathlib.Data.List.GetD
import BeatAvg.K8.Bits
import BeatAvg.K8.Eval

/-!
# The one-hot form of a pattern: a conjunction of conditions on trits is one `land`
-/

namespace BeatAvg.K8

/-- One-hot form of a list of trits. -/
def hotL : List ℕ → ℕ
  | [] => 0
  | t :: l => 2 ^ t + 8 * hotL l

theorem hotN_packL : ∀ (xs : List ℕ), Small xs → hotN xs.length (packL xs) = hotL xs
  | [], _ => rfl
  | x :: xs, h => by
    have hx := h.head
    have ih := hotN_packL xs h.tail
    have e1 : (x + 4 * packL xs) / 4 = packL xs := by omega
    have e2 : (x + 4 * packL xs) % 4 = x := by omega
    simp only [List.length_cons, hotN, packL_cons, nadd, nmul, nmod, ndiv, nshl, e1, e2, ih, hotL,
      Nat.one_shiftLeft]

theorem testBit_hotL : ∀ (xs : List ℕ), (∀ t ∈ xs, t ≤ 2) → ∀ i : ℕ,
    (hotL xs).testBit i = decide (i / 3 < xs.length ∧ i % 3 = xs.getD (i / 3) 0)
  | [], _, i => by simp [hotL]
  | t :: xs, h, i => by
    have ht : t ≤ 2 := h t List.mem_cons_self
    have ih := testBit_hotL xs (fun y hy => h y (List.mem_cons_of_mem _ hy))
    have e : hotL (t :: xs) = 2 ^ 3 * hotL xs + 2 ^ t := by simp only [hotL]; ring
    have hlt : 2 ^ t < 2 ^ 3 := Nat.pow_lt_pow_right (by norm_num) (by omega)
    rw [e, Nat.testBit_two_pow_mul_add _ hlt]
    by_cases hi : i < 3
    · rw [ite_eq_left hi, Nat.testBit_two_pow]
      have h0 : i / 3 = 0 := by omega
      have h1 : i % 3 = i := by omega
      simp only [h0, h1, List.length_cons, List.getD_cons_zero]
      apply decide_eq_decide.2
      constructor
      · intro h; exact ⟨by omega, h.symm⟩
      · intro h; exact h.2.symm
    · rw [ite_eq_right hi, ih]
      have h0 : i / 3 = (i - 3) / 3 + 1 := by omega
      have h1 : i % 3 = (i - 3) % 3 := by omega
      rw [h0, h1, List.length_cons, List.getD_cons_succ]
      apply decide_eq_decide.2
      constructor
      · intro h; exact ⟨by omega, h.2⟩
      · intro h; exact ⟨by omega, h.2⟩

/-- The condition "trit `p` is not in the set `c`" as a test on the one-hot form. -/
theorem clear_atom {xs : List ℕ} (hx : ∀ t ∈ xs, t ≤ 2) {p c : ℕ} (hp : p < xs.length)
    (hc : c < 8) : hotL xs &&& (c <<< (3 * p)) = 0 ↔ c.testBit (xs.getD p 0) = false := by
  have ht : xs.getD p 0 ≤ 2 := by
    rw [List.getD_eq_getElem _ _ hp]; exact hx _ (List.getElem_mem hp)
  constructor
  · intro h
    obtain ⟨t, htdef⟩ : ∃ t, t = xs.getD p 0 := ⟨_, rfl⟩
    rw [← htdef] at ht ⊢
    have e1 : (3 * p + t) / 3 = p := by omega
    have e2 : (3 * p + t) % 3 = t := by omega
    have e3 : 3 * p + t - 3 * p = t := by omega
    have hH : (hotL xs).testBit (3 * p + t) = true := by
      rw [testBit_hotL xs hx, e1, e2, decide_eq_true_eq]
      exact ⟨hp, htdef⟩
    have hb : (hotL xs &&& (c <<< (3 * p))).testBit (3 * p + t) = false := by
      rw [h]; exact Nat.zero_testBit _
    rw [Nat.testBit_and, hH, Bool.true_and, Nat.testBit_shiftLeft, e3] at hb
    simpa using hb
  · intro h
    apply Nat.eq_of_testBit_eq
    intro i
    simp only [Nat.testBit_and, Nat.zero_testBit, Nat.testBit_shiftLeft, testBit_hotL xs hx]
    by_contra hne
    simp only [Bool.and_eq_false_iff, not_or, Bool.not_eq_false, decide_eq_true_eq, ge_iff_le] at hne
    obtain ⟨⟨-, hmod⟩, hge, hbit⟩ := hne
    have hlt : i - 3 * p < 3 := by
      by_contra hcon
      have : c < 2 ^ (i - 3 * p) := lt_of_lt_of_le hc
        (by calc 8 = 2 ^ 3 := by norm_num
          _ ≤ 2 ^ (i - 3 * p) := Nat.pow_le_pow_right (by norm_num) (by omega))
      rw [Nat.testBit_lt_two_pow this] at hbit
      exact absurd hbit (by simp)
    have e1 : i / 3 = p := by omega
    have e2 : i % 3 = i - 3 * p := by omega
    rw [e1, e2] at hmod
    rw [hmod, h] at hbit
    exact absurd hbit (by simp)

theorem clear_lor (H f g : ℕ) : H &&& (f ||| g) = 0 ↔ H &&& f = 0 ∧ H &&& g = 0 := by
  rw [Nat.and_or_distrib_left, Nat.or_eq_zero_iff]

theorem clear_zero (H : ℕ) : H &&& 0 = 0 := Nat.and_zero H

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Level7Sound.lean <==
import BeatAvg.K8.Combine
import BeatAvg.K8.Check7K

/-!
# From the level checks to `LevelOk D.G7 40 6`
-/

namespace BeatAvg.K8

theorem lev7T_trans {lo hi : ℕ} (h1 : lev7T lo hi = true) (h2 : lev7D hi = true) (h : lo ≤ hi) :
    lev7D lo = true :=
  all_drop_take _ _ h h1 h2

theorem ordQ3_length : (ordQ 3).length = 0 := by decide
theorem ordQ4_length : (ordQ 4).length = 1 := by decide
theorem ordQ5_length : (ordQ 5).length = 5 := by decide
theorem ordQ6_len : (ordQ 6).length = 15 := by decide
theorem ordQ7_length : (ordQ 7).length = 35 := by decide

theorem ordQ5_len5_3p2 : (ordQ (3 + 2)).length = 5 := by decide
theorem ordQ6_len15 : (ordQ (4 + 2)).length = 15 := by decide
theorem ordQ7_len35 : (ordQ (5 + 2)).length = 35 := by decide
theorem ordQ4_len1 : (ordQ (3 + 1)).length = 1 := by decide
theorem ordQ5_len5 : (ordQ (4 + 1)).length = 5 := by decide
theorem ordQ6_len15' : (ordQ (5 + 1)).length = 15 := by decide

theorem chk5_eq (U : ℕ) : chkLevel D.G4 D.G5 D.X5 2 8 (3 + 1) (ordQ (3 + 2)).length
    (2 * (ordQ (3 + 1)).length) U = chk5 U := by
  rw [ordQ5_len5_3p2, ordQ4_len1]; rfl

theorem chk6_eq (U : ℕ) : chkLevel D.G5 D.G6 D.X6 8 20 (4 + 1) (ordQ (4 + 2)).length
    (2 * (ordQ (4 + 1)).length) U = chk6 U := by
  rw [ordQ6_len15, ordQ5_len5]; rfl

theorem chk7_eq (U : ℕ) : chkLevel D.G6 D.G7 D.X7 20 40 (5 + 1) (ordQ (5 + 2)).length
    (2 * (ordQ (5 + 1)).length) U = chk7 U := by
  rw [ordQ7_len35, ordQ6_len15']; rfl

/-- The levels of five, six and seven points, from the checks. -/
theorem levels (hb : ∀ t, t ≤ 2 → t ∈ unpackE 2 (lookupG D.G4 0).1 (lookupG D.G4 0).2)
    (s3 : statOk 3 = true) (s4 : statOk 4 = true) (s5 : statOk 5 = true)
    (h5 : (allCodes 0 2 D.G4).all chk5 = true) (h6 : (allCodes 2 8 D.G5).all chk6 = true)
    (h7 : lev7D 0 = true) : LevelOk D.G7 40 6 := by
  have l4 : LevelOk D.G4 2 3 := level_base hb
  have l5 : LevelOk D.G5 8 4 := level_step (G := D.G4) (G' := D.G5) (X := D.X5) (wb := 2)
    (wb' := 8) (k := 3) l4 s3 (by
      intro U hU
      rw [ordQ3_length] at hU
      rw [chk5_eq]
      exact List.all_eq_true.1 h5 U hU)
  have l6 : LevelOk D.G6 20 5 := level_step (G := D.G5) (G' := D.G6) (X := D.X6) (wb := 8)
    (wb' := 20) (k := 4) l5 s4 (by
      intro U hU
      rw [ordQ4_length] at hU
      rw [chk6_eq]
      exact List.all_eq_true.1 h6 U hU)
  have h7' : (allCodes 10 20 D.G6).all chk7 = true := by
    unfold lev7D at h7
    rw [List.drop_zero] at h7
    exact h7
  exact level_step (G := D.G6) (G' := D.G7) (X := D.X7) (wb := 20) (wb' := 40) (k := 5) l6 s5 (by
    intro U hU
    rw [ordQ5_length] at hU
    rw [chk7_eq]
    exact List.all_eq_true.1 h7' U hU)

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/LevelK.lean <==
import BeatAvg.K8.FarkasK

/-!
# The levels of the enumeration in nested order

`level_step`: if the level `G` of `k + 1` points contains the pattern of every sample, and
`chkLevel` passes for every pattern of `G`, then the level `G'` of `k + 2` points contains the
pattern of every sample.
-/

namespace BeatAvg.K8

open BeatAvg

theorem mem_lookupG {wb e : ℕ} : ∀ {G : Grouped} {key : ℕ},
    e ∈ unpackE wb (lookupG G key).1 (lookupG G key).2 →
    ∃ g ∈ G, g.1 = key ∧ e ∈ unpackE wb g.2.1 g.2.2
  | [], key, h => by simp [lookupG, unpackE] at h
  | g :: G, key, h => by
    unfold lookupG at h
    cases hb : Nat.beq g.1 key
    · rw [hb, Bool.cond_false] at h
      obtain ⟨g', hg', h1, h2⟩ := mem_lookupG h
      exact ⟨g', List.mem_cons_of_mem _ hg', h1, h2⟩
    · rw [hb, Bool.cond_true] at h
      exact ⟨g, List.mem_cons_self, Nat.eq_of_beq_eq_true hb, h⟩

theorem mem_allCodes {sh wb : ℕ} {G : Grouped} {g : ℕ × ℕ × ℕ} (hg : g ∈ G) {e : ℕ}
    (he : e ∈ unpackE wb g.2.1 g.2.2) : Nat.add g.1 (Nat.shiftLeft e sh) ∈ allCodes sh wb G := by
  induction G with
  | nil => simp at hg
  | cons g' G ih =>
    rw [allCodes, List.mem_append]
    rcases List.mem_cons.1 hg with rfl | hg
    · exact Or.inl (List.mem_map_of_mem he)
    · exact Or.inr (ih hg)

/-- The pattern of a sample of `k + 2` points is among the codes of the level `G`. -/
theorem code_mem_allCodes {G : Grouped} {wb k : ℕ} (hG : LevelOk G wb k) {w : ℕ → ℝ}
    (hw : SG (k + 1) w) :
    code (k + 1) w ∈ allCodes (2 * (ordQ k).length) wb G := by
  obtain ⟨g, hg, hkey, he⟩ := mem_lookupG (hG w hw)
  have e : Nat.add g.1 (Nat.shiftLeft (ext k w) (2 * (ordQ k).length)) = code (k + 1) w := by
    rw [code_succ, hkey, nadd, nshl, Nat.shiftLeft_eq, pow_mul, show (2 : ℕ) ^ 2 = 4 from rfl,
      mul_comm]
  rw [← e]
  exact mem_allCodes hg he

theorem memN_mem : ∀ {l : List ℕ} {x : ℕ}, memN l x = true → x ∈ l
  | [], _, h => by simp [memN] at h
  | a :: l, x, h => by
    unfold memN at h
    cases hb : Nat.beq a x
    · rw [hb, Bool.cond_false] at h; exact List.mem_cons_of_mem _ (memN_mem h)
    · rw [Nat.eq_of_beq_eq_true hb]; exact List.mem_cons_self

theorem extsAll_eq (G : Grouped) (wb k T : ℕ) :
    extsAll G wb (k + 1) T = extsFrom G wb (k + 1) T (candsJ G wb (k + 1) T 0) := rfl

/-- **One level of the enumeration.** -/
theorem level_step {G G' : Grouped} {X : List (ℕ × ℕ × ℕ × ℕ)} {wb wb' k : ℕ}
    (hG : LevelOk G wb k) (hs : statOk k = true)
    (hchk : ∀ U ∈ allCodes (2 * (ordQ k).length) wb G,
      chkLevel G G' X wb wb' (k + 1) (ordQ (k + 2)).length (2 * (ordQ (k + 1)).length) U = true) :
    LevelOk G' wb' (k + 1) := by
  intro w hw
  have hw1 : SG (k + 1) w := ⟨fun i j hij hj => hw.mono i j hij (by omega), hw.nonneg,
    fun a b c d ha hb hc hd => hw.noTie a b c d (by omega) (by omega) (by omega) (by omega)⟩
  have hU := code_mem_allCodes hG hw1
  have hc := hchk _ hU
  have hx := exts_complete hG hs hw
  rw [← extsAll_eq] at hx
  unfold chkLevel at hc
  have hx' := List.all_eq_true.1 hc _ hx
  rw [Bool.or_eq_true] at hx'
  rcases hx' with h | h
  · exact memN_mem h
  · exfalso
    split at h
    · rename_i c _
      have hcode : Nat.add (code (k + 1) w) (Nat.shiftLeft (ext (k + 1) w)
          (2 * (ordQ (k + 1)).length)) = code (k + 2) w := by
        rw [code_succ (k + 1) w, nadd, nshl, Nat.shiftLeft_eq, pow_mul,
          show (2 : ℕ) ^ 2 = 4 from rfl, mul_comm]
      rw [hcode, exclK_false hw] at h
      exact absurd h (by simp)
    · exact absurd h (by simp)

/-- The base: patterns of four points, grouped by the (empty) pattern of three. -/
theorem level_base {G : Grouped} {wb : ℕ} (h3 : ∀ t, t ≤ 2 → t ∈ unpackE wb (lookupG G 0).1 (lookupG G 0).2) :
    LevelOk G wb 3 := by
  intro w _
  have hc : code 3 w = 0 := by
    rw [code, pat, show ordQ 3 = [] from by decide]
    rfl
  have he : ext 3 w = trit w (0, 1, 2, 3) := by
    rw [ext, extL, show triples 3 = [(0, 1, 2)] from by decide]
    simp [packL]
  rw [hc, he]
  exact h3 _ (trit_le_two w _)

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Main8K.lean <==
import BeatAvg.Main
import BeatAvg.Cert.CertValid
import BeatAvg.Cert.Static8
import BeatAvg.K8.EvalFSound
import BeatAvg.K8.Combine
import BeatAvg.K8.TbSpec

/-!
# `C ≤ B*` from kernel-checked facts

The finite facts are hypotheses here; they are proved by kernel evaluation in other modules.
-/

namespace BeatAvg.K8

open BeatAvg

theorem ordQ6_length : (ordQ 6).length = 15 := by decide

theorem ordQ8_len : (ordQ 8).length = 70 := by decide

theorem SG_restr {n : ℕ} {w : ℕ → ℝ} (hw : SG (n + 1) w) : SG n w :=
  ⟨fun i j hij hj => hw.mono i j hij (by omega), hw.nonneg,
    fun a b c d ha hb hc hd => hw.noTie a b c d (by omega) (by omega) (by omega) (by omega)⟩

/-- The kernel-checked facts used by the final theorem. -/
structure Facts : Prop where
  lev7 : LevelOk D.G7 40 6
  stat6 : statOk 6 = true
  all8 : ∀ T ∈ codes7, chk8 T = true
  tb : TbOk D.tb
  tf : TfOk D.tb D.tf D.quads D.masks
  reps : RepsOk
  encl : Fast.enclosureOk D.tb.encLo D.tb.encHi D.tb.encM = true

/-- Both inequalities for a sorted sample. -/
theorem sample_ok (hF : Facts) (hDn : 0 < Fast.tabs8.Dn) {ω : Fin 8 → ℝ} (hω : SG8 ω) :
    Lam (tabOf Fast.tabs8).D Bstar ω ≤ Bstar ∧
      Lam (tabOf Fast.tabs8).D (((100000 : ℤ) : ℝ) / ((100000 : ℤ) : ℝ)) ω
        ≤ (((100000 : ℤ) : ℝ) - ((1 : ℤ) : ℝ)) / ((100000 : ℤ) : ℝ) := by
  have hw : SG 8 (extN ω) := SG_extN hω
  have hT : code 7 (extN ω) ∈ codes7 := by
    have h := code_mem_allCodes hF.lev7 (SG_restr hw)
    rw [ordQ6_length] at h
    unfold codes7
    exact h
  have hx : ext 7 (extN ω) ∈ leavesT (code 7 (extN ω)) := by
    unfold leavesT
    exact exts_completeT hF.lev7 hF.stat6 hw
  have hl : leaf8 (code 7 (extN ω)) (ext 7 (extN ω)) = true := by
    have h := hF.all8 _ hT
    unfold chk8 at h
    exact List.all_eq_true.1 h _ hx
  unfold leaf8 at hl
  rw [Bool.or_eq_true] at hl
  rcases hl with h | h
  · rw [leafOkF_eq hF.tb hF.tf (extN ω)] at h
    exact leafOk_sound hF.tb hF.reps (enclosure_sound hF.encl) hDn (by norm_num) hω h
  · exfalso
    have hN : Nat.add (code 7 (extN ω)) (Nat.shiftLeft (ext 7 (extN ω)) 70) = code 8 (extN ω) := by
      rw [code8_split, nadd, nshl, Nat.shiftLeft_eq, show (2 : ℕ) ^ 70 = 4 ^ 35 by norm_num,
        mul_comm]
    rw [hN] at h
    unfold excl8 at h
    split at h
    · rename_i c _
      have := exclK_false hw c
      rw [ordQ8_len] at this
      rw [this] at h
      exact absurd h (by simp)
    · exact absurd h (by simp)

/-- **`C ≤ B*` from the kernel-checked facts.** -/
theorem C_le_Bstar_of_facts (hF : Facts) : C ≤ Bstar := by
  have hs := static8
  have hvalid : (tabOf Fast.tabs8).D.Valid (Fast.cert8.B : ℝ) := cert_valid Fast.cert8 hs
  simp only [Fast.staticOk, Bool.and_eq_true, decide_eq_true_eq] at hs
  obtain ⟨⟨⟨⟨⟨⟨⟨-, -⟩, -⟩, -⟩, -⟩, hDn⟩, -⟩, -⟩ := hs
  refine C_le_of_certificate hvalid (X := Bstar) (Cbar0 := 1) (δ := 1 / 100000) ?_ ?_ ?_ ?_
    C_le_one
  · norm_num
  · exact le_refl _
  · exact Lam_le_of_sorted _ _ _ fun ω hω => (sample_ok hF hDn hω).1
  · refine Lam_le_of_sorted _ _ _ fun ω hω => ?_
    have h := (sample_ok hF hDn hω).2
    norm_num at h ⊢
    exact h

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Search.lean <==
/-!
# Kernel-friendly enumeration of patterns (definitions)

Everything here is structural recursion on lists and arithmetic on natural numbers written with the
core functions (`Nat.add`, `Nat.land`, ...), which the kernel evaluates with GMP.

A pattern of `n` sorted points is the list of the trits of its quadruples in the *nested order*
`ordQ n`: quadruples are listed by their largest element first, then lexicographically. So the
pattern of the first `n - 1` points is a prefix of the pattern of `n` points; the remaining trits,
those of the quadruples `(a, b, c, n - 1)`, are the *extension*. A list of trits is packed into a
number, two bits per trit, first trit lowest.
-/

namespace BeatAvg.K8

/-- The triples `a < b < c < m` in lexicographic order. -/
def triples (m : Nat) : List (Nat × Nat × Nat) :=
  (List.range m).flatMap fun a => (List.range m).flatMap fun b => (List.range m).filterMap fun c =>
    if a < b ∧ b < c then some (a, b, c) else none

/-- The quadruples of `n` points in nested order. -/
def ordQ : Nat → List (Nat × Nat × Nat × Nat)
  | 0 => []
  | n + 1 => ordQ n ++ (triples n).map fun t => (t.1, t.2.1, t.2.2, n)

/-- Trit `k` of a packed list. -/
def tr (N k : Nat) : Nat := Nat.mod (Nat.shiftRight N (Nat.mul 2 k)) 4

/-- Pack a list of trits. -/
def packL : List Nat → Nat
  | [] => 0
  | t :: l => Nat.add t (Nat.mul 4 (packL l))

/-- The first `k` trits of a packed list. -/
def unpackL (N : Nat) : Nat → Nat → List Nat
  | 0, _ => []
  | k + 1, p => tr N p :: unpackL N k (p + 1)

/-- The trits whose flag is `true`, packed. -/
def gatherM : List Bool → Nat → Nat
  | [], _ => 0
  | true :: bs, N => Nat.add (Nat.mod N 4) (Nat.mul 4 (gatherM bs (Nat.div N 4)))
  | false :: bs, N => gatherM bs (Nat.div N 4)

/-- Put the trits of `e` at the positions whose flag is `true`. -/
def spreadM : List Bool → Nat → Nat
  | [], _ => 0
  | true :: bs, e => Nat.add (Nat.mod e 4) (Nat.mul 4 (spreadM bs (Nat.div e 4)))
  | false :: bs, e => Nat.mul 4 (spreadM bs e)

/-- All bits of the trits whose flag is `true`. -/
def maskM : List Bool → Nat
  | [] => 0
  | true :: bs => Nat.add 3 (Nat.mul 4 (maskM bs))
  | false :: bs => Nat.mul 4 (maskM bs)

def avoid4 (j : Nat) (q : Nat × Nat × Nat × Nat) : Bool :=
  !(Nat.beq q.1 j) && !(Nat.beq q.2.1 j) && !(Nat.beq q.2.2.1 j) && !(Nat.beq q.2.2.2 j)

def avoid3 (j : Nat) (t : Nat × Nat × Nat) : Bool :=
  !(Nat.beq t.1 j) && !(Nat.beq t.2.1 j) && !(Nat.beq t.2.2 j)

/-- The quadruples of the pattern of `m` points that avoid the point `j`. -/
def avoidQ (m j : Nat) : List Bool := (ordQ m).map (avoid4 j)

/-- The triples of the extension of a pattern of `m` points that avoid the point `j`. -/
def avoidT (m j : Nat) : List Bool := (triples m).map (avoid3 j)

/-- A level grouped by prefix: `(code of the prefix, number of extensions, packed extensions)`. -/
abbrev Grouped := List (Nat × Nat × Nat)

def lookupG : Grouped → Nat → Nat × Nat
  | [], _ => (0, 0)
  | g :: gs, key => bif Nat.beq g.1 key then g.2 else lookupG gs key

/-- `c` fields of `w` bits. -/
def unpackE (w : Nat) : Nat → Nat → List Nat
  | 0, _ => []
  | c + 1, x => Nat.mod x (Nat.pow 2 w) :: unpackE w c (Nat.shiftRight x w)

/-- The extensions allowed by the restriction that deletes the point `j`: those of the pattern of
the other `m - 1` points among the first `m`, spread to the positions of the triples avoiding `j`.
`G` is the level of `m` points, `w` the number of bits of its extensions. -/
def candsJ (G : Grouped) (w m T j : Nat) : List Nat :=
  (unpackE w (lookupG G (gatherM (avoidQ m j) T)).1 (lookupG G (gatherM (avoidQ m j) T)).2).map
    (spreadM (avoidT m j))

/-- The candidates of a stage that agree with the partial extension `V` on the bits `O`. -/
def ext1 (O V : Nat) : List Nat → List Nat
  | [] => []
  | e :: l => bif Nat.beq (Nat.land (Nat.xor e V) O) 0 then Nat.lor V e :: ext1 O V l else ext1 O V l

def extAll (O : Nat) (E : List Nat) : List Nat → List Nat
  | [] => []
  | V :: l => ext1 O V E ++ extAll O E l

/-- Stages `j, j + 1, ...` (`f` of them); `A` is the set of bits assigned so far. -/
def joinFrom (G : Grouped) (w m T : Nat) : Nat → Nat → Nat → List Nat → List Nat
  | 0, _, _, st => st
  | f + 1, j, A, st =>
    joinFrom G w m T f (j + 1) (Nat.lor A (maskM (avoidT m j)))
      (extAll (Nat.land A (maskM (avoidT m j))) (candsJ G w m T j) st)

/-- The extensions of the pattern `T` of `m` points, all of whose restrictions lie in `G`; only
the candidates `lo ≤ i < hi` of the first stage are followed. -/
def extsR (G : Grouped) (w m T lo hi : Nat) : List Nat :=
  joinFrom G w m T (m - 1) 1 (maskM (avoidT m 0))
    (((candsJ G w m T 0).drop lo).take (hi - lo))

end BeatAvg.K8

namespace BeatAvg.K8

/-! ### The join with the candidates of a stage indexed by a ternary trie

At a stage, a state `V` is compatible with a candidate `e` iff they have the same trits on the
positions assigned both by the stage and by an earlier one. The candidates are sorted into a trie
by their trits on these positions, and each state looks up its leaf instead of testing every
candidate.
-/

inductive Trie where
  | leaf (l : List Nat)
  | node (a b c : Trie)

/-- The candidates with trit `t` at position `p`. -/
def withTrit (p t : Nat) : List Nat → List Nat
  | [] => []
  | e :: l => bif Nat.beq (tr e p) t then e :: withTrit p t l else withTrit p t l

def trieBuild : List Nat → List Nat → Trie
  | [], E => .leaf E
  | p :: ps, E => .node (trieBuild ps (withTrit p 0 E)) (trieBuild ps (withTrit p 1 E))
      (trieBuild ps (withTrit p 2 E))

def trieFind : Trie → List Nat → Nat → List Nat
  | .leaf l, _, _ => l
  | .node a b c, p :: ps, V =>
    bif Nat.beq (tr V p) 0 then trieFind a ps V
    else bif Nat.beq (tr V p) 1 then trieFind b ps V
    else bif Nat.beq (tr V p) 2 then trieFind c ps V else []
  | .node _ _ _, [], _ => []

/-- The trit positions (below `k`) where both `A` and `M` are set. -/
def ovl (k A M : Nat) : List Nat := (List.range k).filter fun p => !(Nat.beq (tr (Nat.land A M) p) 0)

def extAllT (t : Trie) (ps : List Nat) : List Nat → List Nat
  | [] => []
  | V :: l => (trieFind t ps V).map (Nat.lor V) ++ extAllT t ps l

/-- The stages `j, j + 1, ...` with tries. -/
def joinFromT (G : Grouped) (wb m T : Nat) : Nat → Nat → Nat → List Nat → List Nat
  | 0, _, _, st => st
  | f + 1, j, A, st =>
    joinFromT G wb m T f (j + 1) (Nat.lor A (maskM (avoidT m j)))
      (extAllT (trieBuild (ovl (triples m).length A (maskM (avoidT m j))) (candsJ G wb m T j))
        (ovl (triples m).length A (maskM (avoidT m j))) st)

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/SearchSound.lean <==
import BeatAvg.Cert.Levels
import BeatAvg.K8.Bits

/-!
# Completeness of the kernel-friendly enumeration

If the grouped level `G` of `m` points contains the pattern of every sample, then the extension of
the pattern of any sample of `m + 1` points is found by the join of `Search.lean`.
-/

namespace BeatAvg.K8

open BeatAvg

/-- The pattern of a sample, in nested order. -/
noncomputable def pat (n : ℕ) (w : ℕ → ℝ) : List ℕ := (ordQ n).map (trit w)

/-- The trits of the quadruples whose largest point is `m`. -/
noncomputable def extL (m : ℕ) (w : ℕ → ℝ) : List ℕ :=
  (triples m).map fun t => trit w (t.1, t.2.1, t.2.2, m)

noncomputable def code (n : ℕ) (w : ℕ → ℝ) : ℕ := packL (pat n w)

noncomputable def ext (m : ℕ) (w : ℕ → ℝ) : ℕ := packL (extL m w)

theorem trit_lt_four (w : ℕ → ℝ) (q : ℕ × ℕ × ℕ × ℕ) : trit w q < 4 := by
  unfold trit; split_ifs <;> omega

theorem trit_le_two (w : ℕ → ℝ) (q : ℕ × ℕ × ℕ × ℕ) : trit w q ≤ 2 := by
  unfold trit; split_ifs <;> omega

theorem pat_small (n : ℕ) (w : ℕ → ℝ) : Small (pat n w) := by
  intro x hx
  obtain ⟨q, -, rfl⟩ := List.mem_map.1 hx
  exact trit_lt_four w q

theorem extL_small (m : ℕ) (w : ℕ → ℝ) : Small (extL m w) := by
  intro x hx
  obtain ⟨q, -, rfl⟩ := List.mem_map.1 hx
  exact trit_lt_four w _

theorem pat_succ (m : ℕ) (w : ℕ → ℝ) : pat (m + 1) w = pat m w ++ extL m w := by
  simp only [pat, extL, ordQ, List.map_append, List.map_map]
  rfl

theorem code_succ (m : ℕ) (w : ℕ → ℝ) :
    code (m + 1) w = code m w + 4 ^ (ordQ m).length * ext m w := by
  rw [code, pat_succ, packL_append]
  simp only [code, ext, pat, List.length_map]

/-- The grouped level `G` (patterns of `m + 1` points, keyed by the pattern of the first `m`,
extensions of `wb` bits) contains the pattern of every sample. -/
def LevelOk (G : Grouped) (wb m : ℕ) : Prop :=
  ∀ w, SG (m + 1) w → ext m w ∈ unpackE wb (lookupG G (code m w)).1 (lookupG G (code m w)).2

def skipT (j : ℕ) (t : ℕ × ℕ × ℕ) : ℕ × ℕ × ℕ := (Fast.skip j t.1, Fast.skip j t.2.1, Fast.skip j t.2.2)

/-- Mask of the trits assigned after the stages `j, ..., j + f - 1`. -/
def accMask (m : ℕ) : ℕ → ℕ → ℕ → ℕ
  | 0, _, A => A
  | f + 1, j, A => accMask m f (j + 1) (Nat.lor A (maskM (avoidT m j)))

/-- The facts about the orders used by the proof, for restrictions of `m + 1` points. -/
def statOk (m : ℕ) : Bool :=
  ((List.range (m + 1)).all fun j =>
      (ordQ m).map (Fast.skipQ j) == (ordQ (m + 1)).filter (avoid4 j) &&
      (triples m).map (skipT j) == (triples (m + 1)).filter (avoid3 j)) &&
    accMask (m + 1) m 1 (maskM (avoidT (m + 1) 0)) == 4 ^ (triples (m + 1)).length - 1

theorem ext1_mem {O V e : ℕ} : ∀ {E : List ℕ}, e ∈ E → (e ^^^ V) &&& O = 0 → V ||| e ∈ ext1 O V E
  | [], h, _ => by simp at h
  | a :: E, h, ht => by
    rw [List.mem_cons] at h
    by_cases ha : Nat.beq (Nat.land (Nat.xor a V) O) 0 = true
    · simp only [ext1, ha, Bool.cond_true, List.mem_cons]
      rcases h with rfl | h
      · exact Or.inl rfl
      · exact Or.inr (ext1_mem h ht)
    · simp only [ext1, ha, Bool.cond_false]
      rcases h with rfl | h
      · exact absurd (by rw [nland, nxor, ht]; rfl) ha
      · exact ext1_mem h ht

theorem extAll_mem {O V e : ℕ} {E : List ℕ} (he : e ∈ E) (ht : (e ^^^ V) &&& O = 0) :
    ∀ {st : List ℕ}, V ∈ st → V ||| e ∈ extAll O E st
  | [], h => by simp at h
  | a :: st, h => by
    rw [List.mem_cons] at h
    simp only [extAll, List.mem_append]
    rcases h with rfl | h
    · exact Or.inl (ext1_mem he ht)
    · exact Or.inr (extAll_mem he ht h)

theorem extAll_append (O : ℕ) (E : List ℕ) : ∀ (a b : List ℕ),
    extAll O E (a ++ b) = extAll O E a ++ extAll O E b
  | [], b => rfl
  | x :: a, b => by simp only [List.cons_append, extAll, extAll_append O E a b, List.append_assoc]

theorem joinFrom_append (G : Grouped) (wb m T : ℕ) : ∀ (f j A : ℕ) (a b : List ℕ),
    joinFrom G wb m T f j A (a ++ b) = joinFrom G wb m T f j A a ++ joinFrom G wb m T f j A b
  | 0, _, _, _, _ => rfl
  | f + 1, j, A, a, b => by
    simp only [joinFrom, extAll_append, joinFrom_append G wb m T f]

theorem joinFrom_mem (G : Grouped) (wb m T x : ℕ) : ∀ (f j A : ℕ) (st : List ℕ), x &&& A ∈ st →
    (∀ j', j ≤ j' → j' < j + f → x &&& maskM (avoidT m j') ∈ candsJ G wb m T j') →
    x &&& accMask m f j A ∈ joinFrom G wb m T f j A st
  | 0, _, _, _, h, _ => h
  | f + 1, j, A, st, h, hc => by
    simp only [joinFrom, accMask]
    apply joinFrom_mem G wb m T x f (j + 1)
    · have h1 := extAll_mem (O := Nat.land A (maskM (avoidT m j))) (hc j le_rfl (by omega))
        (compat_test x A (maskM (avoidT m j))) h
      rwa [lor_land] at h1
    · intro j' h1 h2
      exact hc j' (by omega) (by omega)

/-- The stages after the first, from the states `st`. -/
def extsFrom (G : Grouped) (wb m T : ℕ) (st : List ℕ) : List ℕ :=
  joinFrom G wb m T (m - 1) 1 (maskM (avoidT m 0)) st

theorem extsR_eq (G : Grouped) (wb m T lo hi : ℕ) :
    extsR G wb m T lo hi = extsFrom G wb m T (((candsJ G wb m T 0).drop lo).take (hi - lo)) := rfl

theorem extsFrom_append (G : Grouped) (wb m T : ℕ) (a b : List ℕ) :
    extsFrom G wb m T (a ++ b) = extsFrom G wb m T a ++ extsFrom G wb m T b :=
  joinFrom_append G wb m T _ _ _ a b

section Restr

variable {m : ℕ} {w : ℕ → ℝ}

theorem skip_top {j : ℕ} (hj : j < m + 1) : Fast.skip j m = m + 1 := by
  unfold Fast.skip
  rw [ite_eq_right (by omega : ¬ m < j)]

/-- The code of the restriction that deletes the point `j`. -/
theorem code_skip (hs : statOk m = true) {j : ℕ} (hj : j < m + 1) :
    code m (w ∘ Fast.skip j) = gatherM (avoidQ (m + 1) j) (code (m + 1) w) := by
  simp only [statOk, Bool.and_eq_true, List.all_eq_true, List.mem_range, beq_iff_eq] at hs
  have h1 := (hs.1 j hj).1
  have hl : (avoidQ (m + 1) j).length = (pat (m + 1) w).length := by simp [avoidQ, pat]
  rw [code, code, gatherM_packL _ _ (pat_small _ w) hl]
  simp only [avoidQ, pat]
  rw [pick_map, ← h1, List.map_map]
  rfl

theorem ext_skip (hs : statOk m = true) {j : ℕ} (hj : j < m + 1) :
    ext m (w ∘ Fast.skip j) = gatherM (avoidT (m + 1) j) (ext (m + 1) w) := by
  simp only [statOk, Bool.and_eq_true, List.all_eq_true, List.mem_range, beq_iff_eq] at hs
  have h2 := (hs.1 j hj).2
  have hl : (avoidT (m + 1) j).length = (extL (m + 1) w).length := by simp [avoidT, extL]
  rw [ext, ext, gatherM_packL _ _ (extL_small _ w) hl]
  simp only [avoidT, extL]
  rw [pick_map, ← h2, List.map_map]
  congr 1
  refine List.map_congr_left fun t _ => ?_
  simp only [Function.comp_apply, skipT]
  rw [← skip_top hj]
  rfl

/-- **Completeness of the join.** -/
theorem exts_complete {G : Grouped} {wb : ℕ} (hG : LevelOk G wb m) (hs : statOk m = true)
    (hw : SG (m + 2) w) :
    ext (m + 1) w ∈ extsFrom G wb (m + 1) (code (m + 1) w)
      (candsJ G wb (m + 1) (code (m + 1) w) 0) := by
  have hc : ∀ j, j < m + 1 → ext (m + 1) w &&& maskM (avoidT (m + 1) j)
      ∈ candsJ G wb (m + 1) (code (m + 1) w) j := by
    intro j hj
    have hsk : SG (m + 1) (w ∘ Fast.skip j) := SG_skip (n := m + 2) (by omega) hw j
    have h := hG _ hsk
    rw [code_skip hs hj, ext_skip hs hj] at h
    have hl : (avoidT (m + 1) j).length = (extL (m + 1) w).length := by simp [avoidT, extL]
    rw [ext, ← spread_gather _ _ (extL_small _ w) hl]
    exact List.mem_map_of_mem h
  have hx : ext (m + 1) w < 4 ^ (triples (m + 1)).length := by
    have := packL_lt (extL_small (m + 1) w)
    simpa [ext, extL] using this
  have hfin : accMask (m + 1) m 1 (maskM (avoidT (m + 1) 0)) = 4 ^ (triples (m + 1)).length - 1 := by
    simp only [statOk, Bool.and_eq_true, beq_iff_eq] at hs
    exact hs.2
  have h := joinFrom_mem G wb (m + 1) (code (m + 1) w) (ext (m + 1) w) m 1
    (maskM (avoidT (m + 1) 0)) _ (hc 0 (by omega)) (fun j' _ h2 => hc j' (by omega))
  rw [hfin] at h
  have e4 : (4 : ℕ) ^ (triples (m + 1)).length = 2 ^ (2 * (triples (m + 1)).length) := by
    rw [pow_mul]; norm_num
  rw [e4, Nat.and_two_pow_sub_one_eq_mod, ← e4, Nat.mod_eq_of_lt hx] at h
  exact h

end Restr

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/Tb.lean <==
import BeatAvg.K8.EvalF
import BeatAvg.K8.Tables
import BeatAvg.K8.TablesQ

/-!
# The tables of the kernel evaluation
-/

namespace BeatAvg.K8.D

/-- The tables of the order-8 certificate. -/
def tb : Tb := ⟨sub5, sq, deg, thr, obj, ftP, ctP, QT, wQ, offQ, DT, wD, offD, TT, wT, offT,
  Dn, encLo, encHi, encM⟩

end BeatAvg.K8.D


==> anc/lean/BeatAvg/K8/TbF.lean <==
import BeatAvg.K8.Tb
import BeatAvg.K8.TablesF

/-!
# The tables grouped for the evaluation specialised to a prefix
-/

namespace BeatAvg.K8.D

def tf : Tf := ⟨sNew, kq, sqG, degG, sqR, degQ, thrG, objO, objN⟩

end BeatAvg.K8.D


==> anc/lean/BeatAvg/K8/TbSpec.lean <==
import BeatAvg.Cert.CertValid
import BeatAvg.K8.EvalSound

/-!
# Checks of the tables, as boolean functions that the kernel evaluates
-/

namespace BeatAvg.K8

open BeatAvg
open Fast (Z4)

def z4eq (x y : Z4) : Bool :=
  decide (x.a = y.a) && decide (x.b = y.b) && decide (x.c = y.c) && decide (x.d = y.d)

theorem z4eq_eq {x y : Z4} (h : z4eq x y = true) : x = y := by
  simp only [z4eq, Bool.and_eq_true, decide_eq_true_eq] at h
  obtain ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ := h
  cases x; cases y
  simp_all

/-- `K` fields of `w` bits, each below `2 ^ w0`. -/
def entB (w w0 K e : ℕ) : Bool :=
  decide (e < (2 ^ w) ^ K) && (List.range K).all fun k => decide (fieldAt w e k < 2 ^ w0)

theorem entB_ent {w w0 K e : ℕ} (h : entB w w0 K e = true) : Ent w w0 K e := by
  simp only [entB, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true, List.mem_range] at h
  exact h

/-- Row `i` of the packed table of `Dn · Q` against the certificate. -/
def qRowOk (t : Tb) (i : ℕ) : Bool :=
  (List.range 300).all fun j =>
    entB t.wQ (t.wQ - 10) 4 (entQ t i j) &&
      z4eq (entZ t.wQ t.offQ (entQ t i j) 0) ((Fast.QK Fast.cert8 i j).toZ4 Fast.cert8.Dn)

theorem QZ_at' (c : Fast.Cert8) {i j : ℕ} (hi : i < 300) (hj : j < 300) :
    (Fast.tabsOf c).QZ[i * 300 + j]! = (Fast.QK c i j).toZ4 c.Dn := by
  have hk : i * 300 + j < 90000 := by omega
  have hQZ : (Fast.tabsOf c).QZ = Array.ofFn (Fast.qzFn c) := by
    simp only [Fast.tabsOf]
  have e1 : (i * 300 + j) / 300 = i := by omega
  have e2 : (i * 300 + j) % 300 = j := by omega
  rw [hQZ, ofFn_getElem! (Fast.qzFn c) _ hk]
  simp only [Fast.qzFn, Fast.qzAt, e1, e2]

theorem QZ_at {i j : ℕ} (hi : i < 300) (hj : j < 300) :
    Fast.tabs8.QZ[i * 300 + j]! = (Fast.QK Fast.cert8 i j).toZ4 Fast.cert8.Dn :=
  QZ_at' Fast.cert8 hi hj

theorem qz_of_rows {t : Tb} (h : ∀ i, i < 300 → qRowOk t i = true) :
    ∀ i j, i < 300 → j < 300 → Ent t.wQ (t.wQ - 10) 4 (entQ t i j) ∧
      entZ t.wQ t.offQ (entQ t i j) 0 = Fast.tabs8.QZ[i * 300 + j]! := by
  intro i j hi hj
  have := h i hi
  simp only [qRowOk, List.all_eq_true, List.mem_range, Bool.and_eq_true] at this
  obtain ⟨h1, h2⟩ := this j hj
  exact ⟨entB_ent h1, by rw [QZ_at hi hj]; exact z4eq_eq h2⟩

/-- The packed degree table against the certificate. -/
def dtOk (t : Tb) : Bool :=
  (List.range 150).all fun c => (List.range 5).all fun s =>
    entB t.wD (t.wD - 10) 8 (entD t c s) &&
      z4eq (entZ t.wD t.offD (entD t c s) 0)
        (((Fast.tabs8.loZ[c]!).mul ((Fast.Z4.ofInt (s : ℤ)).sub Fast.b4)).sub
          (Z4.smul (s : ℤ) (Fast.tabs8.hiZ[c]!))) &&
      z4eq (entZ t.wD t.offD (entD t c s) 4) (Fast.tabs8.hiZ[c]!)

/-- The packed threshold entries against the certificate. -/
def ttOk (t : Tb) : Bool :=
  t.TT.length == 8 && (List.range 8).all fun θ =>
    entB t.wT (t.wT - 13) 8 (t.TT.getD θ (0, 0, 0)).1 &&
    entB t.wT (t.wT - 13) 8 (t.TT.getD θ (0, 0, 0)).2.1 &&
    entB t.wT (t.wT - 13) 8 (t.TT.getD θ (0, 0, 0)).2.2 &&
    z4eq (entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).1 0) (Z4.smul (-4) (Fast.tabs8.w1Z[θ]!)) &&
    z4eq (entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).1 4) Z4.zero &&
    z4eq (entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.1 0) (Z4.smul 4 (Fast.tabs8.w2Z[θ]!)) &&
    z4eq (entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.1 4) Z4.zero &&
    z4eq (entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.2 0)
      (Z4.zero.sub ((Fast.tabs8.w2Z[θ]!).mul Fast.b4)) &&
    z4eq (entZ t.wT t.offT (t.TT.getD θ (0, 0, 0)).2.2 4) (Fast.tabs8.w1Z[θ]!)

/-- The small checks: zero entry, class bound, widths, common denominator. -/
def miscOk (t : Tb) : Bool :=
  entB t.wT (t.wT - 13) 8 (zero8 t.wT t.offT) &&
    z4eq (entZ t.wT t.offT (zero8 t.wT t.offT) 0) Z4.zero &&
    z4eq (entZ t.wT t.offT (zero8 t.wT t.offT) 4) Z4.zero &&
    ((List.range 1215).all fun k => decide (Nat.mod (Nat.shiftRight t.ctP (8 * k)) 256 < 150)) &&
    decide (10 ≤ t.wQ) && decide (10 ≤ t.wD) && decide (13 ≤ t.wT) &&
    decide (t.Dn = Fast.tabs8.Dn)

/-- The tables agree with the certificate, from the checks. -/
theorem tbOk_of {t : Tb} (h1 : t.sub5 = sub5Spec)
    (h2 : t.sq = Fast.repsSq.map fun l => compSq (nl l))
    (h3 : t.deg = Fast.repsDeg.map fun l => compDeg (nl l))
    (h4 : t.thr = Fast.repsThr.map fun l => compThr (nl l))
    (h5 : t.obj = Fast.repsObj.map fun l => compObj (nl l))
    (h6 : flagTabOk Fast.tabs8.ft t.ftP = true) (h7 : clsTabOk Fast.tabs8.ct t.ctP = true)
    (h8 : ∀ i, i < 300 → qRowOk t i = true) (h9 : dtOk t = true) (h10 : ttOk t = true)
    (h11 : miscOk t = true) : TbOk t := by
  simp only [miscOk, Bool.and_eq_true, decide_eq_true_eq, List.all_eq_true, List.mem_range] at h11
  obtain ⟨⟨⟨⟨⟨⟨⟨m1, m2⟩, m3⟩, m4⟩, m5⟩, m6⟩, m7⟩, m8⟩ := h11
  simp only [ttOk, Bool.and_eq_true, beq_iff_eq, List.all_eq_true, List.mem_range] at h10
  simp only [dtOk, Bool.and_eq_true, List.all_eq_true, List.mem_range] at h9
  refine ⟨h1, h2, h3, h4, h5, h6, h7, m4, m5, m6, m7, qz_of_rows h8, ?_, ?_, ?_, m8⟩
  · intro c s hc hs
    obtain ⟨⟨a, b⟩, d⟩ := h9 c hc s hs
    exact ⟨entB_ent a, z4eq_eq b, z4eq_eq d⟩
  · refine ⟨h10.1, fun θ hθ => ?_⟩
    obtain ⟨⟨⟨⟨⟨⟨⟨⟨a1, a2⟩, a3⟩, a4⟩, a5⟩, a6⟩, a7⟩, a8⟩, a9⟩ := h10.2 θ hθ
    exact ⟨entB_ent a1, entB_ent a2, entB_ent a3, z4eq_eq a4, z4eq_eq a5, z4eq_eq a6, z4eq_eq a7,
      z4eq_eq a8, z4eq_eq a9⟩
  · exact ⟨entB_ent m1, z4eq_eq m2, z4eq_eq m3⟩

end BeatAvg.K8


==> anc/lean/BeatAvg/K8/TrieSound.lean <==
import BeatAvg.K8.SearchSound

/-!
# Completeness of the join with tries
-/

namespace BeatAvg.K8

open BeatAvg

theorem tr_eq (N k : ℕ) : tr N k = N / 2 ^ (2 * k) % 2 ^ 2 := by
  simp only [tr, nmod, nshr, nmul, Nat.shiftRight_eq_div_pow]
  rfl

theorem testBit_tr (N k i : ℕ) : (tr N k).testBit i = (decide (i < 2) && N.testBit (2 * k + i)) := by
  rw [tr_eq, Nat.testBit_mod_two_pow, ← Nat.shiftRight_eq_div_pow, Nat.testBit_shiftRight]

theorem tr_land (a b k : ℕ) : tr (a &&& b) k = tr a k &&& tr b k := by
  apply Nat.eq_of_testBit_eq
  intro i
  simp only [testBit_tr, Nat.testBit_and]
  cases decide (i < 2) <;> simp

theorem tr_lor (a b k : ℕ) : tr (a ||| b) k = tr a k ||| tr b k := by
  apply Nat.eq_of_testBit_eq
  intro i
  simp only [testBit_tr, Nat.testBit_or]
  cases decide (i < 2) <;> simp

theorem tr_lt (N k : ℕ) : tr N k < 4 := by rw [tr_eq]; exact Nat.mod_lt _ (by norm_num)

/-- A mask of whole trits. -/
def TMask (A : ℕ) : Prop := ∀ k, tr A k = 0 ∨ tr A k = 3

theorem TMask.lor {a b : ℕ} (ha : TMask a) (hb : TMask b) : TMask (a ||| b) := by
  intro k
  rw [tr_lor]
  rcases ha k with h1 | h1 <;> rcases hb k with h2 | h2 <;> rw [h1, h2] <;> decide

theorem tr_zero (k : ℕ) : tr 0 k = 0 := by rw [tr_eq]; simp

theorem tr_four_mul_succ (a b k : ℕ) (hb : b < 4) : tr (b + 4 * a) (k + 1) = tr a k := by
  rw [tr_eq, tr_eq]
  congr 1
  have e : 2 ^ (2 * (k + 1)) = 4 * 2 ^ (2 * k) := by rw [Nat.mul_succ, pow_add]; ring
  rw [e, ← Nat.div_div_eq_div_mul]
  congr 1
  omega

theorem tr_four_mul_zero (a b : ℕ) (hb : b < 4) : tr (b + 4 * a) 0 = b := by
  rw [tr_eq]; simp; omega

theorem maskM_tmask : ∀ bs : List Bool, TMask (maskM bs)
  | [] => fun k => Or.inl (tr_zero k)
  | b :: bs => by
    intro k
    cases b
    · have e : maskM (false :: bs) = 0 + 4 * maskM bs := by simp [maskM]
      rw [e]
      cases k with
      | zero => rw [tr_four_mul_zero _ _ (by norm_num)]; exact Or.inl rfl
      | succ k => rw [tr_four_mul_succ _ _ _ (by norm_num)]; exact maskM_tmask bs k
    · have e : maskM (true :: bs) = 3 + 4 * maskM bs := rfl
      rw [e]
      cases k with
      | zero => rw [tr_four_mul_zero _ _ (by norm_num)]; exact Or.inr rfl
      | succ k => rw [tr_four_mul_succ _ _ _ (by norm_num)]; exact maskM_tmask bs k

/-! ### Tries -/

theorem withTrit_mem {p t e : ℕ} : ∀ {E : List ℕ}, e ∈ E → tr e p = t → e ∈ withTrit p t E
  | [], h, _ => by simp at h
  | a :: E, h, ht => by
    rw [List.mem_cons] at h
    unfold withTrit
    cases hb : Nat.beq (tr a p) t
    · rw [Bool.cond_false]
      rcases h with rfl | h
      · rw [ht, Nat.beq_refl] at hb; exact absurd hb (by simp)
      · exact withTrit_mem h ht
    · rw [Bool.cond_true, List.mem_cons]
      rcases h with rfl | h
      · exact Or.inl rfl
      · exact Or.inr (withTrit_mem h ht)

theorem trieFind_build : ∀ (ps E : List ℕ) (e V : ℕ), e ∈ E → (∀ p ∈ ps, tr e p ≤ 2) →
    (∀ p ∈ ps, tr V p = tr e p) → e ∈ trieFind (trieBuild ps E) ps V
  | [], E, e, V, he, _, _ => he
  | p :: ps, E, e, V, he, h2, hV => by
    have hp := h2 p List.mem_cons_self
    have hvp := hV p List.mem_cons_self
    have h2' : ∀ q ∈ ps, tr e q ≤ 2 := fun q hq => h2 q (List.mem_cons_of_mem _ hq)
    have hV' : ∀ q ∈ ps, tr V q = tr e q := fun q hq => hV q (List.mem_cons_of_mem _ hq)
    unfold trieBuild trieFind
    rw [hvp]
    have : tr e p = 0 ∨ tr e p = 1 ∨ tr e p = 2 := by omega
    rcases this with h | h | h
    · rw [h]
      exact trieFind_build ps _ e V (withTrit_mem he h) h2' hV'
    · rw [h]
      exact trieFind_build ps _ e V (withTrit_mem he h) h2' hV'
    · rw [h]
      exact trieFind_build ps _ e V (withTrit_mem he h) h2' hV'

theorem extAllT_mem {t : Trie} {ps : List ℕ} {V e : ℕ} (he : e ∈ trieFind t ps V) :
    ∀ {st : List ℕ}, V ∈ st → V ||| e ∈ extAllT t ps st
  | [], h => by simp at h
  | a :: st, h => by
    rw [List.mem_cons] at h
    simp only [extAllT, List.mem_append]
    rcases h with rfl | h
    · exact Or.inl (List.mem_map_of_mem he)
    · exact Or.inr (extAllT_mem he h)

theorem mem_ovl {k A M p : ℕ} (h : p ∈ ovl k A M) : tr A p = 3 ∧ tr M p = 3 ∨ tr (A &&& M) p ≠ 0 := by
  right
  unfold ovl at h
  rw [List.mem_filter] at h
  have h2 := h.2
  simp only [Bool.not_eq_true'] at h2
  intro hc
  rw [nland, hc, Nat.beq_refl] at h2
  exact absurd h2 (by simp)

/-- One stage of the join with a trie. -/
theorem stage_mem {x A M : ℕ} {E : List ℕ} (k : ℕ) (hx : ∀ p, tr x p ≤ 2) (hA : TMask A) (hM : TMask M)
    {st : List ℕ} (hst : x &&& A ∈ st) (hE : x &&& M ∈ E) :
    x &&& (A ||| M) ∈ extAllT (trieBuild (ovl k A M) E) (ovl k A M) st := by
  rw [← lor_land]
  apply extAllT_mem _ hst
  apply trieFind_build _ _ _ _ hE
  · intro p _
    rw [tr_land]
    exact le_trans Nat.and_le_left (hx p)
  · intro p hp
    rcases mem_ovl hp with ⟨h1, h2⟩ | h
    · rw [tr_land, tr_land, h1, h2]
    · rw [tr_land] at h
      have h1 : tr A p = 3 := by
        rcases hA p with h1 | h1
        · rw [h1] at h; simp at h
        · exact h1
      have h2 : tr M p = 3 := by
        rcases hM p with h2 | h2
        · rw [h2] at h; simp at h
        · exact h2
      rw [tr_land, tr_land, h1, h2]

theorem joinFromT_mem (G : Grouped) (wb m T x : ℕ) (hx : ∀ p, tr x p ≤ 2) : ∀ (f j A : ℕ) (st : List ℕ),
    TMask A → x &&& A ∈ st →
    (∀ j', j ≤ j' → j' < j + f → x &&& maskM (avoidT m j') ∈ candsJ G wb m T j') →
    x &&& accMask m f j A ∈ joinFromT G wb m T f j A st
  | 0, _, _, _, _, h, _ => h
  | f + 1, j, A, st, hA, h, hc => by
    simp only [joinFromT, accMask]
    apply joinFromT_mem G wb m T x hx f (j + 1)
    · exact hA.lor (maskM_tmask _)
    · rw [nlor]
      exact stage_mem _ hx hA (maskM_tmask _) h (hc j le_rfl (by omega))
    · intro j' h1 h2
      exact hc j' (by omega) (by omega)

theorem joinFromT_append (G : Grouped) (wb m T : ℕ) : ∀ (f j A : ℕ) (a b : List ℕ),
    joinFromT G wb m T f j A (a ++ b) = joinFromT G wb m T f j A a ++ joinFromT G wb m T f j A b := by
  intro f
  induction f with
  | zero => intro _ _ _ _; rfl
  | succ f ih =>
    intro j A a b
    simp only [joinFromT]
    rw [← ih]
    congr 1
    induction a with
    | nil => rfl
    | cons v a iha => simp only [List.cons_append, extAllT, iha, List.append_assoc]

end BeatAvg.K8

namespace BeatAvg.K8

open BeatAvg

theorem tr_ext_le (m : ℕ) (w : ℕ → ℝ) (p : ℕ) : tr (ext m w) p ≤ 2 := by
  rw [ext, tr_packL _ _ (extL_small m w)]
  by_cases hp : p < (extL m w).length
  · rw [List.getD_eq_getElem _ _ hp]
    obtain ⟨q, -, hq⟩ := List.mem_map.1 (List.getElem_mem hp)
    rw [← hq]
    unfold trit; split_ifs <;> omega
  · rw [List.getD_eq_default _ _ (by omega)]; omega

/-- **Completeness of the join with tries.** -/
theorem exts_completeT {m : ℕ} {w : ℕ → ℝ} {G : Grouped} {wb : ℕ} (hG : LevelOk G wb m)
    (hs : statOk m = true) (hw : SG (m + 2) w) :
    ext (m + 1) w ∈ joinFromT G wb (m + 1) (code (m + 1) w) m 1 (maskM (avoidT (m + 1) 0))
      (candsJ G wb (m + 1) (code (m + 1) w) 0) := by
  have hc : ∀ j, j < m + 1 → ext (m + 1) w &&& maskM (avoidT (m + 1) j)
      ∈ candsJ G wb (m + 1) (code (m + 1) w) j := by
    intro j hj
    have hsk : SG (m + 1) (w ∘ Fast.skip j) := SG_skip (n := m + 2) (by omega) hw j
    have h := hG _ hsk
    rw [code_skip hs hj, ext_skip hs hj] at h
    have hl : (avoidT (m + 1) j).length = (extL (m + 1) w).length := by simp [avoidT, extL]
    rw [ext, ← spread_gather _ _ (extL_small _ w) hl]
    exact List.mem_map_of_mem h
  have hx : ext (m + 1) w < 4 ^ (triples (m + 1)).length := by
    have := packL_lt (extL_small (m + 1) w)
    simpa [ext, extL] using this
  have hfin : accMask (m + 1) m 1 (maskM (avoidT (m + 1) 0)) = 4 ^ (triples (m + 1)).length - 1 := by
    simp only [statOk, Bool.and_eq_true, beq_iff_eq] at hs
    exact hs.2
  have h := joinFromT_mem G wb (m + 1) (code (m + 1) w) (ext (m + 1) w) (tr_ext_le _ w) m 1
    (maskM (avoidT (m + 1) 0)) _ (maskM_tmask _) (hc 0 (by omega)) (fun j' _ h2 => hc j' (by omega))
  rw [hfin] at h
  have e4 : (4 : ℕ) ^ (triples (m + 1)).length = 2 ^ (2 * (triples (m + 1)).length) := by
    rw [pow_mul]; norm_num
  rw [e4, Nat.and_two_pow_sub_one_eq_mod, ← e4, Nat.mod_eq_of_lt hx] at h
  exact h

end BeatAvg.K8


==> anc/lean/BeatAvg/Lower/Construct.lean <==
import BeatAvg.Lower.Count
import Mathlib.MeasureTheory.Measure.Interval

/-!
# One step of the paper's construction

The paper puts a copy of the law at a smaller scale next to each atom: `Y = X + η Y'`, with
`X ~ ν` and `Y'` an independent copy of `Y` (proof of the proposition on strict inequalities).
Here `Y'` has an arbitrary law `lam` on `[0, ∞)`; then

`P(law of X + η Y') ≥ p^4 P(lam) + E[Ff] - 4 δ`

as soon as `η` is small enough: when all four `X_i` are `0` the inequality for the `Y_i` is the
inequality for the `Y_i'`, and on the events of `Ff` the margin `2^{-N}` absorbs `η Y'`.
-/

open MeasureTheory Set Filter Topology

namespace BeatAvg.Lower

variable {p : ℝ} {N : ℕ}

/-- The atom of index `q.1`, plus `η` times an independent draw. -/
noncomputable def mix (N : ℕ) (η : ℝ) (q : Fin (N + 1) × ℝ) : ℝ := val q.1 + η * q.2

theorem measurable_mix (η : ℝ) : Measurable (mix N η) := by
  have h : Measurable (val (N := N)) := Measurable.of_discrete
  unfold mix
  exact (h.comp measurable_fst).add (measurable_snd.const_mul η)

/-- The law of `X + η Y'`. -/
noncomputable def mixLaw (p : ℝ) (N : ℕ) (η : ℝ) (lam : Measure ℝ) : Measure ℝ :=
  ((gridM p N).prod lam).map (mix N η)

theorem isLaw_mixLaw (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hN : 0 < N) {η : ℝ} (hη : 0 < η)
    {lam : Measure ℝ} (hl : IsLaw lam) : IsLaw (mixLaw p N η lam) := by
  have := gridM_prob hp0 hp1 hN
  have := hl.prob
  refine ⟨(Measure.isProbabilityMeasure_map_iff (measurable_mix η).aemeasurable).2 inferInstance,
    ?_⟩
  unfold mixLaw
  rw [Measure.map_apply (measurable_mix η) measurableSet_Iio]
  refine measure_mono_null (t := univ ×ˢ Iio 0) ?_ ?_
  · rintro ⟨j, y⟩ h
    simp only [mem_preimage, mix, mem_Iio] at h
    refine ⟨mem_univ _, ?_⟩
    show y < 0
    by_contra hy
    have h1 := mul_nonneg hη.le (not_lt.mp hy)
    have h2 := val_nonneg j
    linarith
  · rw [Measure.prod_prod, hl.nonneg, mul_zero]

/-- Samples with all coordinates in `[0, A]`. -/
def YA (A : ℝ) : Set (Fin 4 → ℝ) := {y | ∀ i, 0 ≤ y i ∧ y i ≤ A}

theorem YA_eq (A : ℝ) : YA A = univ.pi fun _ : Fin 4 => Icc 0 A := by
  ext y
  simp only [YA, mem_ofPred_eq, Set.mem_pi, mem_univ, forall_true_left, mem_Icc]

theorem measurableSet_YA (A : ℝ) : MeasurableSet (YA A) := by
  rw [YA_eq]
  exact MeasurableSet.univ_pi fun _ => measurableSet_Icc

/-- The success event for the four mixed variables. -/
def Emix (N : ℕ) (η : ℝ) : Set ((Fin 4 → Fin (N + 1)) × (Fin 4 → ℝ)) :=
  {q | (fun i => mix N η (q.1 i, q.2 i)) ∈ S4}

theorem measurableSet_Emix (η : ℝ) : MeasurableSet (Emix N η) := by
  have hm : Measurable fun q : (Fin 4 → Fin (N + 1)) × (Fin 4 → ℝ) =>
      (fun i => mix N η (q.1 i, q.2 i)) := by
    refine Measurable.of_eval fun i => (measurable_mix η).comp ?_
    exact ((measurable_pi_apply i).comp measurable_fst).prodMk
      ((measurable_pi_apply i).comp measurable_snd)
  exact hm measurableSet_S4

/-- The indicator inequality of the paper, for the present law. -/
theorem pointwise {η A : ℝ} (hη : 0 < η) (hA : 3 * η * A < (1 / 2 : ℝ) ^ N)
    (k : Fin 4 → Fin (N + 1)) (y : Fin 4 → ℝ) :
    zf (k 0) * zf (k 1) * zf (k 2) * zf (k 3) * ind S4 y + Ff k * ind (YA A) y
      ≤ ind (Emix N η) (k, y) := by
  classical
  have hF := Ff_le k
  have hF0 := Ff_nonneg k
  by_cases hall : ∀ i, (k i : ℕ) = 0
  · -- all four at the atom `0`
    have hgap : ¬ Gap k := by
      unfold Gap
      rw [val_zero (hall 0), val_zero (hall 1), val_zero (hall 2), val_zero (hall 3)]
      have : (0 : ℝ) < (1 / 2 : ℝ) ^ N := by positivity
      linarith
    rw [if_neg hgap] at hF
    have hFz : Ff k = 0 := le_antisymm hF hF0
    simp only [zf, hall, if_true, one_mul, hFz, zero_mul, add_zero]
    by_cases hy : y ∈ S4
    · have : (k, y) ∈ Emix N η := by
        simp only [Emix, S4, mem_ofPred_eq, mix] at hy ⊢
        rw [val_zero (hall 0), val_zero (hall 1), val_zero (hall 2), val_zero (hall 3)]
        nlinarith
      rw [ind_of_mem hy, ind_of_mem this]
    · rw [ind_of_notMem hy]; exact ind_nonneg _ _
  · -- not all at `0`
    have hz : zf (k 0) * zf (k 1) * zf (k 2) * zf (k 3) = 0 := by
      obtain ⟨i, hi⟩ := not_forall.1 hall
      fin_cases i <;> simp_all [zf]
    rw [hz, zero_mul, zero_add]
    by_cases hg : Gap k
    · rw [if_pos hg] at hF
      by_cases hy : y ∈ YA A
      · have : (k, y) ∈ Emix N η := by
          simp only [Emix, S4, mem_ofPred_eq, mix]
          unfold Gap at hg
          have h0 := hy 0; have h1 := hy 1; have h2 := hy 2; have h3 := hy 3
          have e : η * y 0 + η * y 1 + η * y 2 ≤ 3 * η * A := by nlinarith
          have e3 : 0 ≤ η * y 3 := mul_nonneg hη.le h3.1
          linarith
        rw [ind_of_mem hy, ind_of_mem this, mul_one]; exact hF
      · rw [ind_of_notMem hy, mul_zero]; exact ind_nonneg _ _
    · rw [if_neg hg] at hF
      have hFz : Ff k = 0 := le_antisymm hF hF0
      rw [hFz, zero_mul]; exact ind_nonneg _ _

/-- A law on `[0, ∞)` gives mass at least `1 - δ` to some `[0, A]`. -/
theorem exists_mass {lam : Measure ℝ} (hl : IsLaw lam) {δ : ℝ} (hδ : 0 < δ) :
    ∃ A : ℝ, 0 < A ∧ 1 - δ ≤ lam.real (Icc 0 A) := by
  have := hl.prob
  have h1 : Tendsto (fun x => lam.real (Iic x)) atTop (𝓝 1) := by
    have h := tendsto_measure_Iic_atTop lam
    have h2 := (ENNReal.tendsto_toReal (measure_ne_top lam univ)).comp h
    rw [measure_univ, ENNReal.toReal_one] at h2
    exact h2
  have h2 : ∀ᶠ x in atTop, 1 - δ < lam.real (Iic x) := h1.eventually (lt_mem_nhds (by linarith))
  obtain ⟨A, hA1, hA2⟩ := (h2.and (eventually_gt_atTop (0 : ℝ))).exists
  refine ⟨A, hA2, ?_⟩
  have hsub : Iic A ⊆ Icc 0 A ∪ Iio 0 := by
    intro x hx
    by_cases h0 : 0 ≤ x
    · left; exact ⟨h0, hx⟩
    · right; exact not_le.mp h0
  have h3 : lam.real (Iic A) ≤ lam.real (Icc 0 A) + lam.real (Iio 0) :=
    (measureReal_mono hsub).trans (measureReal_union_le _ _)
  have h4 : lam.real (Iio 0) = 0 := by simp [Measure.real, hl.nonneg]
  linarith

/-- **One step.** For every law `lam` there is a law whose success probability is at least
`p^4 P(lam) + E[Ff] - 4 δ`. -/
theorem one_step (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hN : 0 < N) {lam : Measure ℝ} (hl : IsLaw lam)
    {δ : ℝ} (hδ : 0 < δ) (hδ1 : δ ≤ 1) :
    ∃ μ : Measure ℝ, IsLaw μ ∧
      p ^ 4 * P lam + (∫ k, Ff k ∂(Measure.pi fun _ : Fin 4 => gridM p N)) - 4 * δ ≤ P μ := by
  have hm := gridM_prob hp0 hp1 hN
  have := hl.prob
  obtain ⟨A, hA0, hA⟩ := exists_mass hl hδ
  -- the scale
  obtain ⟨η, hη, hηA⟩ : ∃ η : ℝ, 0 < η ∧ 3 * η * A < (1 / 2 : ℝ) ^ N := by
    have hpow : (0 : ℝ) < (1 / 2 : ℝ) ^ N := by positivity
    refine ⟨(1 / 2 : ℝ) ^ N / (4 * A), by positivity, ?_⟩
    have : 3 * ((1 / 2 : ℝ) ^ N / (4 * A)) * A = 3 / 4 * (1 / 2 : ℝ) ^ N := by
      field_simp
    rw [this]; linarith
  refine ⟨mixLaw p N η lam, isLaw_mixLaw hp0 hp1 hN hη hl, ?_⟩
  obtain ⟨M, hM⟩ : ∃ M : Measure ((Fin 4 → Fin (N + 1)) × (Fin 4 → ℝ)),
      M = (Measure.pi fun _ : Fin 4 => gridM p N).prod (iid 4 lam) := ⟨_, rfl⟩
  have hMp : IsProbabilityMeasure M := by rw [hM]; infer_instance
  -- the success probability of the new law, on the product space
  have hP : P (mixLaw p N η lam) = M.real (Emix N η) := by
    unfold P iid mixLaw Measure.real
    rw [pi_map_prod_apply (gridM p N) lam (mix N η) (measurable_mix η) S4 measurableSet_S4, hM]
    rfl
  -- the two parts of the lower bound
  obtain ⟨g1, hg1⟩ : ∃ g : (Fin 4 → Fin (N + 1)) → ℝ,
      g = fun k => zf (k 0) * zf (k 1) * zf (k 2) * zf (k 3) := ⟨_, rfl⟩
  have bm1 : BM fun q : (Fin 4 → Fin (N + 1)) × (Fin 4 → ℝ) => g1 q.1 * ind S4 q.2 := by
    have hb : BM g1 := ⟨Measurable.of_discrete, by
      have := Finite.bddAbove_range fun k => |g1 k|
      obtain ⟨B, hB⟩ := this
      exact ⟨B, fun k => hB ⟨k, rfl⟩⟩⟩
    exact (hb.comp measurable_fst).mul ((BM.ind measurableSet_S4).comp measurable_snd)
  have bm2 : BM fun q : (Fin 4 → Fin (N + 1)) × (Fin 4 → ℝ) => Ff q.1 * ind (YA A) q.2 := by
    have hb : BM (Ff (N := N)) := ⟨Measurable.of_discrete, by
      have := Finite.bddAbove_range fun k : Fin 4 → Fin (N + 1) => |Ff k|
      obtain ⟨B, hB⟩ := this
      exact ⟨B, fun k => hB ⟨k, rfl⟩⟩⟩
    exact (hb.comp measurable_fst).mul ((BM.ind (measurableSet_YA A)).comp measurable_snd)
  have hle : ∫ q, (g1 q.1 * ind S4 q.2 + Ff q.1 * ind (YA A) q.2) ∂M ≤ ∫ q, ind (Emix N η) q ∂M := by
    refine integral_mono ((bm1.add bm2).integrable M) ((BM.ind (measurableSet_Emix η)).integrable M)
      fun q => ?_
    rw [hg1]
    exact pointwise hη hηA q.1 q.2
  rw [integral_add (bm1.integrable M) (bm2.integrable M), integral_ind M (measurableSet_Emix η),
    ← hP, hM, integral_prod_mul, integral_prod_mul, integral_ind _ measurableSet_S4,
    integral_ind _ (measurableSet_YA A)] at hle
  -- the first part
  have e1 : ∫ k, g1 k ∂(Measure.pi fun _ : Fin 4 => gridM p N) = p ^ 4 := by
    rw [hg1, int4, int_zf hp0 hp1]; ring
  -- the mass of the box
  have e2 : (iid 4 lam).real (YA A) = (lam.real (Icc 0 A)) ^ 4 := by
    simp only [Measure.real, iid, YA_eq]
    rw [Measure.pi_pi]
    simp [ENNReal.toReal_pow, Finset.prod_const]
  -- the mean of `Ff` is in `[0, 1]`
  obtain ⟨a, ha⟩ : ∃ a : ℝ, a = ∫ k, Ff k ∂(Measure.pi fun _ : Fin 4 => gridM p N) := ⟨_, rfl⟩
  have ha0 : 0 ≤ a := by rw [ha]; exact integral_nonneg fun k => Ff_nonneg k
  have ha1 : a ≤ 1 := by
    classical
    rw [ha]
    have h1 : ∀ k : Fin 4 → Fin (N + 1), Ff k ≤ 1 := fun k =>
      (Ff_le k).trans (by split_ifs <;> norm_num)
    have := integral_mono (μ := Measure.pi fun _ : Fin 4 => gridM p N) Integrable.of_finite
      (integrable_const (1 : ℝ)) h1
    simpa using this
  rw [e1, e2, ← ha] at hle
  have hr1 : lam.real (Icc 0 A) ≤ 1 := measureReal_le_one
  have hr4 : 1 - 4 * δ ≤ (lam.real (Icc 0 A)) ^ 4 := by
    have h1 : (1 - δ) ^ 4 ≤ (lam.real (Icc 0 A)) ^ 4 := pow_le_pow_left₀ (by linarith) hA 4
    have h2 : 1 - 4 * δ ≤ (1 - δ) ^ 4 := by nlinarith [sq_nonneg δ, sq_nonneg (1 - δ)]
    linarith
  have hr41 : (lam.real (Icc 0 A)) ^ 4 ≤ 1 := pow_le_one₀ measureReal_nonneg hr1
  unfold P at hle ⊢
  rw [← ha]
  nlinarith

end BeatAvg.Lower


==> anc/lean/BeatAvg/Lower/Count.lean <==
import BeatAvg.Lower.Grid

/-!
# The events of the paper's lower bound, on the index set

With `X_i` the atom of index `k i`, the paper bounds `P(X_1 + X_2 + X_3 < 2 X_4)` from below by the
probabilities of three kinds of events: three summands at `0`; two summands at `0`; one summand at
`0` and another one below the target. `Ff` is the sum of the indicators of these events, written
as products of functions of single coordinates so that its mean is a product of one-dimensional
integrals. On these events the inequality holds with the margin `2^{-N}` (`Gap`).
-/

open MeasureTheory Finset

namespace BeatAvg.Lower

variable {p : ℝ} {N : ℕ}

/-- The atom with index `j`: `1 - 2^{-j}`. -/
noncomputable def val (j : Fin (N + 1)) : ℝ := 1 - (1 / 2 : ℝ) ^ (j : ℕ)

/-- The strict inequality with margin `2^{-N}`. -/
def Gap (k : Fin 4 → Fin (N + 1)) : Prop :=
  val (k 0) + val (k 1) + val (k 2) + (1 / 2 : ℝ) ^ N ≤ 2 * val (k 3)

/-- One summand at `0`, one summand below the target of index `t + 1`. -/
noncomputable def Hf (t : ℕ) (k : Fin 4 → Fin (N + 1)) : ℝ :=
  zf (k 0) * Lf t (k 1) * nf (k 2) + zf (k 0) * Uf t (k 1) * Lf t (k 2)
    + Lf t (k 0) * zf (k 1) * nf (k 2) + Uf t (k 0) * zf (k 1) * Lf t (k 2)
    + Lf t (k 0) * nf (k 1) * zf (k 2) + Uf t (k 0) * Lf t (k 1) * zf (k 2)

/-- Sum of the indicators of the events of the lower bound. -/
noncomputable def Ff (k : Fin 4 → Fin (N + 1)) : ℝ :=
  zf (k 0) * zf (k 1) * zf (k 2) * nf (k 3) + zf (k 0) * zf (k 1) * nf (k 2) * nf (k 3)
    + zf (k 0) * nf (k 1) * zf (k 2) * nf (k 3) + nf (k 0) * zf (k 1) * zf (k 2) * nf (k 3)
    + ∑ t ∈ range N, Hf t k * ef t (k 3)

/-! ### Values of the atoms -/

theorem val_zero {j : Fin (N + 1)} (h : (j : ℕ) = 0) : val j = 0 := by simp [val, h]

/-- Every atom is at most `1 - 2^{-N}`. -/
theorem val_add_le (j : Fin (N + 1)) : val j + (1 / 2 : ℝ) ^ N ≤ 1 := by
  have h : (1 / 2 : ℝ) ^ N ≤ (1 / 2 : ℝ) ^ (j : ℕ) :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) (Nat.lt_succ_iff.1 j.isLt)
  unfold val; linarith

/-- An atom below the atom `x` is at most `2 x - 1`. -/
theorem one_add_val_le {i j : Fin (N + 1)} (h : (i : ℕ) < (j : ℕ)) : 1 + val i ≤ 2 * val j := by
  have h1 : (1 / 2 : ℝ) ^ (j : ℕ) ≤ (1 / 2 : ℝ) ^ ((i : ℕ) + 1) :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) h
  rw [pow_succ] at h1
  unfold val; linarith

theorem val_nonneg (j : Fin (N + 1)) : 0 ≤ val j := by
  have : (1 / 2 : ℝ) ^ (j : ℕ) ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  unfold val; linarith

/-- A positive atom is at least `1/2`. -/
theorem one_le_two_val {j : Fin (N + 1)} (h : 0 < (j : ℕ)) : 1 ≤ 2 * val j := by
  have h1 : (1 / 2 : ℝ) ^ (j : ℕ) ≤ (1 / 2 : ℝ) ^ 1 :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) h
  unfold val; linarith

/-! ### The events imply the inequality with margin -/

theorem sum_ef (j : Fin (N + 1)) (X : ℕ → ℝ) :
    ∑ t ∈ range N, X t * ef t j = if 0 < (j : ℕ) then X ((j : ℕ) - 1) else 0 := by
  have hj : (j : ℕ) ≤ N := Nat.lt_succ_iff.1 j.isLt
  by_cases h : 0 < (j : ℕ)
  · rw [if_pos h, Finset.sum_eq_single ((j : ℕ) - 1)]
    · have : (j : ℕ) = (j : ℕ) - 1 + 1 := by omega
      simp [ef, ← this]
    · intro t _ ht
      have : (j : ℕ) ≠ t + 1 := by omega
      simp [ef, this]
    · intro hn
      exact absurd (mem_range.2 (by omega)) hn
  · rw [if_neg h]
    refine Finset.sum_eq_zero fun t _ => ?_
    have : (j : ℕ) ≠ t + 1 := by omega
    simp [ef, this]

theorem Lf_pred {i j : Fin (N + 1)} (hj : 0 < (j : ℕ)) :
    Lf ((j : ℕ) - 1) i = if 0 < (i : ℕ) ∧ (i : ℕ) < (j : ℕ) then 1 else 0 := by
  unfold Lf
  refine if_congr ?_ rfl rfl
  constructor <;> rintro ⟨h1, h2⟩ <;> exact ⟨h1, by omega⟩

theorem Uf_pred {i j : Fin (N + 1)} (hj : 0 < (j : ℕ)) :
    Uf ((j : ℕ) - 1) i = if (j : ℕ) ≤ (i : ℕ) then 1 else 0 := by
  unfold Uf
  refine if_congr ?_ rfl rfl
  constructor <;> intro h <;> omega

open Classical in
/-- `Ff` is at most the indicator of the inequality with margin. -/
theorem Ff_le (k : Fin 4 → Fin (N + 1)) : Ff k ≤ if Gap k then 1 else 0 := by
  have hpow : (0 : ℝ) ≤ (1 / 2 : ℝ) ^ N := by positivity
  have hpow1 : (1 / 2 : ℝ) ^ N ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
  unfold Ff
  rw [sum_ef]
  rcases Nat.eq_zero_or_pos (k 3 : ℕ) with h3 | h3
  · have hn : ¬ 0 < (k 3 : ℕ) := by omega
    rw [if_neg hn]
    simp only [nf, h3, if_true, mul_zero, add_zero]
    split_ifs <;> norm_num
  · have h3' : (k 3 : ℕ) ≠ 0 := h3.ne'
    have g3 := one_le_two_val h3
    simp only [if_pos h3, Hf, Lf_pred h3, Uf_pred h3]
    rcases Nat.eq_zero_or_pos (k 0 : ℕ) with h0 | h0 <;>
    rcases Nat.eq_zero_or_pos (k 1 : ℕ) with h1 | h1 <;>
    rcases Nat.eq_zero_or_pos (k 2 : ℕ) with h2 | h2
    · -- three summands at zero
      have hg : Gap k := by
        unfold Gap; rw [val_zero h0, val_zero h1, val_zero h2]; linarith
      simp [zf, nf, h0, h1, h2, h3', hg]
    · have hg : Gap k := by
        unfold Gap; rw [val_zero h0, val_zero h1]; linarith [val_add_le (k 2)]
      simp [zf, nf, h0, h1, h2.ne', h3', hg]
    · have hg : Gap k := by
        unfold Gap; rw [val_zero h0, val_zero h2]; linarith [val_add_le (k 1)]
      simp [zf, nf, h0, h1.ne', h2, h3', hg]
    · -- one summand at zero: the summands `k 1`, `k 2`
      by_cases c1 : (k 1 : ℕ) < (k 3 : ℕ)
      · have hg : Gap k := by
          unfold Gap; rw [val_zero h0]
          linarith [val_add_le (k 2), one_add_val_le c1]
        simp [zf, nf, h0, h1, h1.ne', h2.ne', h3', hg, c1, not_le.2 c1]
      · by_cases c2 : (k 2 : ℕ) < (k 3 : ℕ)
        · have hg : Gap k := by
            unfold Gap; rw [val_zero h0]
            linarith [val_add_le (k 1), one_add_val_le c2]
          simp [zf, nf, h0, h1, h1.ne', h2, h2.ne', h3', hg, c1, c2, not_lt.1 c1]
        · simp [zf, nf, h0, h1.ne', h2.ne', h3', c1, c2]
          split_ifs <;> norm_num
    · have hg : Gap k := by
        unfold Gap; rw [val_zero h1, val_zero h2]; linarith [val_add_le (k 0)]
      simp [zf, nf, h0.ne', h1, h2, h3', hg]
    · by_cases c1 : (k 0 : ℕ) < (k 3 : ℕ)
      · have hg : Gap k := by
          unfold Gap; rw [val_zero h1]
          linarith [val_add_le (k 2), one_add_val_le c1]
        simp [zf, nf, h0, h0.ne', h1, h2.ne', h3', hg, c1, not_le.2 c1]
      · by_cases c2 : (k 2 : ℕ) < (k 3 : ℕ)
        · have hg : Gap k := by
            unfold Gap; rw [val_zero h1]
            linarith [val_add_le (k 0), one_add_val_le c2]
          simp [zf, nf, h0, h0.ne', h1, h2, h2.ne', h3', hg, c1, c2, not_lt.1 c1]
        · simp [zf, nf, h0.ne', h1, h2.ne', h3', c1, c2]
          split_ifs <;> norm_num
    · by_cases c1 : (k 0 : ℕ) < (k 3 : ℕ)
      · have hg : Gap k := by
          unfold Gap; rw [val_zero h2]
          linarith [val_add_le (k 1), one_add_val_le c1]
        simp [zf, nf, h0, h0.ne', h1.ne', h2, h3', hg, c1, not_le.2 c1]
      · by_cases c2 : (k 1 : ℕ) < (k 3 : ℕ)
        · have hg : Gap k := by
            unfold Gap; rw [val_zero h2]
            linarith [val_add_le (k 0), one_add_val_le c2]
          simp [zf, nf, h0, h0.ne', h1, h1.ne', h2, h3', hg, c1, c2, not_lt.1 c1]
        · simp [zf, nf, h0.ne', h1.ne', h2, h3', c1, c2]
          split_ifs <;> norm_num
    · -- no summand at zero
      simp [zf, nf, h0.ne', h1.ne', h2.ne', h3']
      split_ifs <;> norm_num

theorem Ff_nonneg (k : Fin 4 → Fin (N + 1)) : 0 ≤ Ff k := by
  have hz : ∀ j : Fin (N + 1), 0 ≤ zf j := fun j => by unfold zf; split_ifs <;> norm_num
  have hn : ∀ j : Fin (N + 1), 0 ≤ nf j := fun j => by unfold nf; split_ifs <;> norm_num
  have he : ∀ t (j : Fin (N + 1)), 0 ≤ ef t j := fun t j => by unfold ef; split_ifs <;> norm_num
  have hL : ∀ t (j : Fin (N + 1)), 0 ≤ Lf t j := fun t j => by unfold Lf; split_ifs <;> norm_num
  have hU : ∀ t (j : Fin (N + 1)), 0 ≤ Uf t j := fun t j => by unfold Uf; split_ifs <;> norm_num
  have m3 : ∀ {a b c : ℝ}, 0 ≤ a → 0 ≤ b → 0 ≤ c → 0 ≤ a * b * c := fun ha hb hc =>
    mul_nonneg (mul_nonneg ha hb) hc
  unfold Ff Hf
  refine add_nonneg (add_nonneg (add_nonneg (add_nonneg ?_ ?_) ?_) ?_)
    (Finset.sum_nonneg fun t _ => mul_nonneg ?_ (he t _))
  · exact mul_nonneg (m3 (hz _) (hz _) (hz _)) (hn _)
  · exact mul_nonneg (m3 (hz _) (hz _) (hn _)) (hn _)
  · exact mul_nonneg (m3 (hz _) (hn _) (hz _)) (hn _)
  · exact mul_nonneg (m3 (hn _) (hz _) (hz _)) (hn _)
  · exact add_nonneg (add_nonneg (add_nonneg (add_nonneg (add_nonneg
      (m3 (hz _) (hL _ _) (hn _)) (m3 (hz _) (hU _ _) (hL _ _)))
      (m3 (hL _ _) (hz _) (hn _))) (m3 (hU _ _) (hz _) (hL _ _)))
      (m3 (hL _ _) (hn _) (hz _))) (m3 (hU _ _) (hL _ _) (hz _))

/-! ### The mean of `Ff` -/

theorem sum_id (n : ℕ) : ∑ t ∈ range n, (t : ℝ) = n * (n - 1) / 2 := by
  induction n with
  | zero => simp
  | succ n ih => rw [sum_range_succ, ih]; push_cast; ring

theorem sum_sq (n : ℕ) : ∑ t ∈ range n, (t : ℝ) ^ 2 = (n - 1) * n * (2 * n - 1) / 6 := by
  induction n with
  | zero => simp
  | succ n ih => rw [sum_range_succ, ih]; push_cast; ring

/-- The mean of `Ff` under four independent indices: the paper's
`p^3 (1 - p) + 3 p^2 (1 - p)^2 + 2 p (1 - p)^3 (1 - O(1/N))`. -/
theorem int_Ff (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hN : 0 < N) :
    ∫ k, Ff k ∂(Measure.pi fun _ : Fin 4 => gridM p N)
      = p ^ 3 * (1 - p) + 3 * p ^ 2 * (1 - p) ^ 2
        + 3 * p * (1 - p) ^ 3 * (((N : ℝ) - 1) * (4 * N + 1) / (6 * N ^ 2)) := by
  have := gridM_prob hp0 hp1 hN
  have hN' : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  have hi : ∀ g : (Fin 4 → Fin (N + 1)) → ℝ,
      Integrable g (Measure.pi fun _ : Fin 4 => gridM p N) := fun g => Integrable.of_finite
  have hadd : ∀ g h : (Fin 4 → Fin (N + 1)) → ℝ,
      ∫ k, g k + h k ∂(Measure.pi fun _ : Fin 4 => gridM p N)
        = ∫ k, g k ∂(Measure.pi fun _ : Fin 4 => gridM p N)
          + ∫ k, h k ∂(Measure.pi fun _ : Fin 4 => gridM p N) :=
    fun g h => integral_add (hi g) (hi h)
  have hsum : ∀ g : Fin N → (Fin 4 → Fin (N + 1)) → ℝ,
      ∫ k, ∑ t : Fin N, g t k ∂(Measure.pi fun _ : Fin 4 => gridM p N)
        = ∑ t : Fin N, ∫ k, g t k ∂(Measure.pi fun _ : Fin 4 => gridM p N) :=
    fun g => integral_finset_sum _ fun t _ => hi (g t)
  have iE : ∀ t : Fin N, ∫ j, ef (t : ℕ) j ∂(gridM p N) = (1 - p) / N :=
    fun t => int_ef hp0 hp1 t.isLt
  have iL : ∀ t : Fin N, ∫ j, Lf (t : ℕ) j ∂(gridM p N) = (1 - p) / N * (t : ℕ) :=
    fun t => int_Lf hp0 hp1 t.isLt.le
  have iU : ∀ t : Fin N, ∫ j, Uf (t : ℕ) j ∂(gridM p N) = (1 - p) / N * ((N : ℝ) - (t : ℕ)) :=
    fun t => int_Uf hp0 hp1 t.isLt.le
  simp only [Ff, Hf, Finset.sum_range, add_mul, hadd, hsum, int4, int_zf hp0 hp1,
    int_nf hp0 hp1 hN, iE, iL, iU]
  have hcalc : ∀ t : Fin N,
      p * ((1 - p) / N * (t : ℕ)) * (1 - p) * ((1 - p) / N)
        + p * ((1 - p) / N * ((N : ℝ) - (t : ℕ))) * ((1 - p) / N * (t : ℕ)) * ((1 - p) / N)
        + (1 - p) / N * (t : ℕ) * p * (1 - p) * ((1 - p) / N)
        + (1 - p) / N * ((N : ℝ) - (t : ℕ)) * p * ((1 - p) / N * (t : ℕ)) * ((1 - p) / N)
        + (1 - p) / N * (t : ℕ) * (1 - p) * p * ((1 - p) / N)
        + (1 - p) / N * ((N : ℝ) - (t : ℕ)) * ((1 - p) / N * (t : ℕ)) * p * ((1 - p) / N)
      = 3 * p * (1 - p) ^ 3 / N ^ 3 * (2 * N * ((t : ℕ) : ℝ) - ((t : ℕ) : ℝ) ^ 2) := by
    intro t; field_simp; ring
  simp only [hcalc]
  rw [← Finset.mul_sum, Finset.sum_sub_distrib, ← Finset.mul_sum,
    ← Finset.sum_range (fun t : ℕ => (t : ℝ)), ← Finset.sum_range (fun t : ℕ => (t : ℝ) ^ 2),
    sum_id, sum_sq]
  field_simp
  ring

end BeatAvg.Lower


==> anc/lean/BeatAvg/Lower/Grid.lean <==
import BeatAvg.Bounded
import Mathlib.MeasureTheory.Integral.Pi

/-!
# The discrete law of the lower bound, on its index set

The paper takes `ν = p δ_0 + (1 - p)/N ∑_{i=1}^N δ_{1 - 2^{-i}}`. Here the atoms are indexed by
`Fin (N + 1)`: index `0` is the atom at `0`, index `i ≥ 1` is the atom at `1 - 2^{-i}`. This file
defines the law of the index and computes integrals against it and against its fourth power.
-/

open MeasureTheory Finset
open scoped NNReal

namespace BeatAvg.Lower

/-- Weight of the atom with index `j`. -/
noncomputable def wt (p : ℝ) (N : ℕ) (j : Fin (N + 1)) : ℝ :=
  if (j : ℕ) = 0 then p else (1 - p) / N

/-- The law of the index. -/
noncomputable def gridM (p : ℝ) (N : ℕ) : Measure (Fin (N + 1)) :=
  ∑ j, (wt p N j).toNNReal • Measure.dirac j

variable {p : ℝ} {N : ℕ}

theorem wt_nonneg (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (j : Fin (N + 1)) : 0 ≤ wt p N j := by
  unfold wt
  split_ifs
  · exact hp0
  · exact div_nonneg (by linarith) (Nat.cast_nonneg N)

instance : IsFiniteMeasure (gridM p N) := by
  unfold gridM
  infer_instance

/-- Integral against the law of the index. -/
theorem integral_gridM (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (g : Fin (N + 1) → ℝ) :
    ∫ j, g j ∂(gridM p N) = p * g 0 + (1 - p) / N * ∑ i : Fin N, g i.succ := by
  unfold gridM
  rw [integral_finsetSum_measure (fun j _ => Integrable.of_finite)]
  simp only [integral_smul_nnreal_measure, integral_dirac, NNReal.smul_def, smul_eq_mul,
    Real.coe_toNNReal _ (wt_nonneg hp0 hp1 _)]
  rw [Fin.sum_univ_succ, Finset.mul_sum]
  simp [wt]

theorem gridM_prob (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hN : 0 < N) : IsProbabilityMeasure (gridM p N) := by
  have h := integral_gridM (N := N) hp0 hp1 (fun _ => (1 : ℝ))
  have hN' : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  simp only [integral_const, smul_eq_mul, mul_one, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul] at h
  rw [div_mul_cancel₀ _ hN'] at h
  have h1 : (gridM p N).real Set.univ = 1 := by linarith
  refine ⟨?_⟩
  have := (ENNReal.toReal_eq_one_iff _).1 h1
  exact this

/-- Integral of a product of functions of the four coordinates. -/
theorem int4 (m : Measure (Fin (N + 1))) [IsProbabilityMeasure m] (f0 f1 f2 f3 : Fin (N + 1) → ℝ) :
    ∫ k : Fin 4 → Fin (N + 1), f0 (k 0) * f1 (k 1) * f2 (k 2) * f3 (k 3)
        ∂(Measure.pi fun _ : Fin 4 => m)
      = (∫ j, f0 j ∂m) * (∫ j, f1 j ∂m) * (∫ j, f2 j ∂m) * (∫ j, f3 j ∂m) := by
  have h := integral_fintype_prod_eq_prod (𝕜 := ℝ) (μ := fun _ : Fin 4 => m)
    (fun i : Fin 4 => (![f0, f1, f2, f3] i : Fin (N + 1) → ℝ))
  simp only [Fin.prod_univ_four, Matrix.cons_val_zero, Matrix.cons_val_one, Matrix.cons_val_two,
    Matrix.cons_val_three] at h
  simpa using h

/-! ### Indicator functions of the index -/

/-- The atom at zero. -/
def zf (j : Fin (N + 1)) : ℝ := if (j : ℕ) = 0 then 1 else 0
/-- The positive atoms. -/
def nf (j : Fin (N + 1)) : ℝ := if (j : ℕ) = 0 then 0 else 1
/-- The atom with index `t + 1`. -/
def ef (t : ℕ) (j : Fin (N + 1)) : ℝ := if (j : ℕ) = t + 1 then 1 else 0
/-- The positive atoms with index at most `t`. -/
def Lf (t : ℕ) (j : Fin (N + 1)) : ℝ := if 0 < (j : ℕ) ∧ (j : ℕ) ≤ t then 1 else 0
/-- The atoms with index at least `t + 1`. -/
def Uf (t : ℕ) (j : Fin (N + 1)) : ℝ := if t + 1 ≤ (j : ℕ) then 1 else 0

theorem sum_fin_ite (N : ℕ) (q : ℕ → Prop) [DecidablePred q] :
    ∑ i : Fin N, (if q (i : ℕ) then (1 : ℝ) else 0) = ((Finset.range N).filter q).card := by
  rw [Fin.sum_univ_eq_sum_range (fun i => if q i then (1 : ℝ) else 0) N, Finset.sum_boole]

theorem int_zf (hp0 : 0 ≤ p) (hp1 : p ≤ 1) : ∫ j, zf j ∂(gridM p N) = p := by
  rw [integral_gridM hp0 hp1]
  simp [zf]

theorem int_nf (hp0 : 0 ≤ p) (hp1 : p ≤ 1) (hN : 0 < N) : ∫ j, nf j ∂(gridM p N) = 1 - p := by
  have hN' : (N : ℝ) ≠ 0 := by exact_mod_cast hN.ne'
  rw [integral_gridM hp0 hp1]
  simp [nf, div_mul_cancel₀ _ hN']

theorem int_ef (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {t : ℕ} (ht : t < N) :
    ∫ j, ef t j ∂(gridM p N) = (1 - p) / N := by
  rw [integral_gridM hp0 hp1]
  have h : ∑ i : Fin N, ef t (i.succ : Fin (N + 1)) = 1 := by
    have e : ∀ i : Fin N, ef t (i.succ : Fin (N + 1)) = if (i : ℕ) = t then 1 else 0 := by
      intro i; simp [ef]
    simp only [e]
    rw [sum_fin_ite N (fun i => i = t)]
    have : (Finset.range N).filter (fun i => i = t) = {t} := by
      ext i; simp only [mem_filter, mem_range, mem_singleton]; omega
    rw [this]; simp
  rw [h]
  simp [ef]

theorem int_Lf (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {t : ℕ} (ht : t ≤ N) :
    ∫ j, Lf t j ∂(gridM p N) = (1 - p) / N * t := by
  rw [integral_gridM hp0 hp1]
  have h : ∑ i : Fin N, Lf t (i.succ : Fin (N + 1)) = t := by
    have e : ∀ i : Fin N, Lf t (i.succ : Fin (N + 1)) = if (i : ℕ) < t then 1 else 0 := by
      intro i; simp [Lf]
    simp only [e]
    rw [sum_fin_ite N (fun i => i < t)]
    have : (Finset.range N).filter (fun i => i < t) = Finset.range t := by
      ext i; simp only [mem_filter, mem_range]; omega
    rw [this]; simp
  rw [h]
  simp [Lf]

theorem int_Uf (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {t : ℕ} (ht : t ≤ N) :
    ∫ j, Uf t j ∂(gridM p N) = (1 - p) / N * ((N : ℝ) - t) := by
  rw [integral_gridM hp0 hp1]
  have h : ∑ i : Fin N, Uf t (i.succ : Fin (N + 1)) = (N : ℝ) - t := by
    have e : ∀ i : Fin N, Uf t (i.succ : Fin (N + 1)) = if t ≤ (i : ℕ) then 1 else 0 := by
      intro i; simp [Uf]
    simp only [e]
    rw [sum_fin_ite N (fun i => t ≤ i)]
    have : (Finset.range N).filter (fun i => t ≤ i) = Finset.Ico t N := by
      ext i; simp only [mem_filter, mem_range, mem_Ico]; omega
    rw [this, Nat.card_Ico, Nat.cast_sub ht]
  rw [h]
  simp [Uf]

end BeatAvg.Lower


==> anc/lean/BeatAvg/Lower/Main.lean <==
import BeatAvg.Lower.Construct
import BeatAvg.Cert.BstarFacts

/-!
# The lower bound `B* ≤ C`

Proposition "Lower bound" of the paper: `C ≥ p (2 - p) / (1 + p + p² + p³)` for every `p ∈ (0, 1)`.

The paper iterates the construction `Y = X + η Y'` infinitely often and uses that `Y'` has the law
of `Y`. Here one step is enough: `Y'` ranges over all laws, and the supremum `C` appears on both
sides, `C ≥ p^4 C + p (1 - p) (2 - p) - O(1/N)`.
-/

open MeasureTheory

namespace BeatAvg

open Lower

/-- The supremum reproduces itself at the atom `0`: `C ≥ p^4 C + E[Ff]`. -/
theorem C_ge_step {p : ℝ} (hp0 : 0 ≤ p) (hp1 : p ≤ 1) {N : ℕ} (hN : 0 < N) :
    p ^ 4 * C + (∫ k, Ff k ∂(Measure.pi fun _ : Fin 4 => gridM p N)) ≤ C := by
  by_contra hcon
  obtain ⟨a, ha⟩ : ∃ a : ℝ, a = ∫ k, Ff k ∂(Measure.pi fun _ : Fin 4 => gridM p N) := ⟨_, rfl⟩
  rw [← ha] at hcon
  obtain ⟨g, hg⟩ : ∃ g : ℝ, g = p ^ 4 * C + a - C := ⟨_, rfl⟩
  have hg0 : 0 < g := by rw [hg]; linarith [not_le.mp hcon]
  obtain ⟨lam, hl, hlam⟩ := exists_law_gt (ε := g / 4) (by linarith)
  have hδ : 0 < min 1 (g / 16) := lt_min one_pos (by linarith)
  obtain ⟨μ, hμ, h⟩ := one_step hp0 hp1 hN hl hδ (min_le_left _ _)
  rw [← ha] at h
  have h1 := P_le_C hμ
  have h2 : min 1 (g / 16) ≤ g / 16 := min_le_right _ _
  have hp4 : p ^ 4 ≤ 1 := pow_le_one₀ hp0 hp1
  have hp40 : 0 ≤ p ^ 4 := by positivity
  have h3 : p ^ 4 * (C - g / 4) ≤ p ^ 4 * P lam := mul_le_mul_of_nonneg_left hlam.le hp40
  nlinarith

/-- **Lower bound** (Bellec–Fritz, Proposition "Lower bound"). -/
theorem lower_bound {p : ℝ} (hp0 : 0 < p) (hp1 : p < 1) :
    p * (2 - p) / (1 + p + p ^ 2 + p ^ 3) ≤ C := by
  have key : p * (1 - p) * (2 - p) ≤ C * (1 - p ^ 4) := by
    by_contra hcon
    obtain ⟨g, hg⟩ : ∃ g : ℝ, g = p * (1 - p) * (2 - p) - C * (1 - p ^ 4) := ⟨_, rfl⟩
    have hg0 : 0 < g := by rw [hg]; linarith [not_le.mp hcon]
    obtain ⟨n, hn⟩ := exists_nat_gt (3 / g)
    obtain ⟨N, hN⟩ : ∃ N : ℕ, N = n + 1 := ⟨_, rfl⟩
    have hNpos : 0 < N := by omega
    have hNr : (0 : ℝ) < (N : ℝ) := by exact_mod_cast hNpos
    have hNg : 3 / g < (N : ℝ) := by
      rw [hN]; push_cast; linarith
    have h := C_ge_step hp0.le hp1.le hNpos
    rw [int_Ff hp0.le hp1.le hNpos] at h
    -- the count of the paper: `2/3 - 1/N`
    have hc : 2 / 3 - 1 / (N : ℝ) ≤ ((N : ℝ) - 1) * (4 * N + 1) / (6 * N ^ 2) := by
      have h1 : (1 : ℝ) ≤ N := by exact_mod_cast hNpos
      rw [div_sub_div _ _ (by norm_num) hNr.ne', div_le_div_iff₀ (by positivity) (by positivity)]
      nlinarith
    have hq : 0 ≤ 3 * p * (1 - p) ^ 3 := by
      have : 0 ≤ 1 - p := by linarith
      positivity
    have hq1 : 3 * p * (1 - p) ^ 3 ≤ 3 := by
      have h1 : (1 - p) ^ 3 ≤ 1 := pow_le_one₀ (by linarith) (by linarith)
      have h2 : 0 ≤ (1 - p) ^ 3 := by
        have : 0 ≤ 1 - p := by linarith
        positivity
      nlinarith
    have h5 := mul_le_mul_of_nonneg_left hc hq
    have h6 : 3 / (N : ℝ) < g := by
      rw [div_lt_iff₀ hNr]
      rw [div_lt_iff₀ hg0] at hNg
      linarith
    have h7 : 3 * p * (1 - p) ^ 3 * (1 / (N : ℝ)) ≤ 3 / (N : ℝ) := by
      rw [show (3 : ℝ) / N = 3 * (1 / (N : ℝ)) by ring]
      exact mul_le_mul_of_nonneg_right hq1 (by positivity)
    nlinarith
  have hden : 0 < 1 + p + p ^ 2 + p ^ 3 := by positivity
  rw [div_le_iff₀ hden]
  have h1p : 0 < 1 - p := by linarith
  have e : C * (1 - p ^ 4) = C * (1 + p + p ^ 2 + p ^ 3) * (1 - p) := by ring
  have e2 : p * (1 - p) * (2 - p) = p * (2 - p) * (1 - p) := by ring
  rw [e, e2] at key
  exact le_of_mul_le_mul_right key h1p

/-- **The Beat the Average constant is at least `B*`.** -/
theorem Bstar_le_C : Bstar ≤ C := by
  rw [Bstar_eq]
  exact lower_bound (by linarith [rr_bounds.1]) (by linarith [rr_bounds.2])

end BeatAvg


==> anc/lean/BeatAvg/Main.lean <==
import BeatAvg.ExpectDeg
import BeatAvg.Atomless

/-!
# Theorem D and the two-point criterion, in sample form

`C_le_of_certificate`: if certificate data `D` is valid, `c_lo ≤ X`, and the symmetrised functional
satisfies `Λ(ω, X) ≤ X` and `Λ(ω, Cbar0) ≤ Cbar0 - δ` for every eight-point sample `ω` in general
position, and `C ≤ Cbar0`, then `C ≤ X`.

The lower bound `c_lo ≤ C` of `theorem_D_proof.md` is not a hypothesis: if `C < X` there is nothing
to prove, and otherwise `c_lo ≤ X ≤ C`.
-/

open MeasureTheory Set Function

namespace BeatAvg

variable {nΦ : ℕ} {Θ : Type} [Fintype Θ] {D : CertData nΦ Θ} {B : ℝ}

theorem bm_lam (hD : D.Valid B) (x : ℝ) : BM (lam D x) := by
  have hm3a : Measurable (split3 (X := ℝ) e233) := by unfold split3; fun_prop
  have hm3b : Measurable (split3 (X := ℝ) e143) := by unfold split3; fun_prop
  show BM fun ω => objT ω + sqK D (split3 e233 ω) + degLoK D (split3 e143 ω)
    + degHiK D x (split3 e143 ω)
    + ∑ θ, (thr1K D θ x (split e44 ω) + thr2K D θ (split e44 ω))
  exact ((((bm_objT.add ((bm_sqK hD).comp hm3a)).add ((bm_degLoK hD).comp hm3b)).add
    ((bm_degHiK hD x).comp hm3b)).add (BM.sum _ fun θ _ =>
      ((bm_thr1K hD θ x).comp (measurable_split e44)).add
        ((bm_thr2K hD θ).comp (measurable_split e44))))

theorem measurable_comp_perm (π : Equiv.Perm (Fin 8)) :
    Measurable fun ω : Fin 8 → ℝ => ω ∘ π :=
  Measurable.of_eval fun k => measurable_pi_apply (π k)

theorem bm_Lam (hD : D.Valid B) (x : ℝ) : BM (Lam D x) := by
  show BM fun ω => (1 / (Nat.factorial 8 : ℝ)) * ∑ π : Equiv.Perm (Fin 8), lam D x (ω ∘ π)
  exact (BM.sum _ fun π _ => (bm_lam hD x).comp (measurable_comp_perm π)).const_mul _

/-- Exchangeability: the symmetrised functional has the same mean as `lam`. -/
theorem integral_Lam (hD : D.Valid B) (μ : Measure ℝ) [IsProbabilityMeasure μ] (x : ℝ) :
    ∫ ω, Lam D x ω ∂(iid 8 μ) = ∫ ω, lam D x ω ∂(iid 8 μ) := by
  have hint : ∀ π ∈ (Finset.univ : Finset (Equiv.Perm (Fin 8))),
      Integrable (fun ω : Fin 8 → ℝ => lam D x (ω ∘ π)) (iid 8 μ) := fun π _ =>
    ((bm_lam hD x).comp (measurable_comp_perm π)).integrable _
  have hperm : ∀ π : Equiv.Perm (Fin 8),
      ∫ ω : Fin 8 → ℝ, lam D x (ω ∘ π) ∂(iid 8 μ) = ∫ ω, lam D x ω ∂(iid 8 μ) := fun π =>
    integral_comp_mp (measurePreserving_comp_injective (ι := Fin 8) μ π π.injective)
      (bm_lam hD x).meas
  simp only [Lam]
  rw [integral_const_mul, integral_finsetSum _ hint]
  simp only [hperm, Finset.sum_const, Finset.card_univ, Fintype.card_perm, Fintype.card_fin,
    nsmul_eq_mul]
  have : ((Nat.factorial 8 : ℕ) : ℝ) ≠ 0 := by positivity
  field_simp

/-- **Theorem D with the two-point criterion (sample form).** -/
theorem C_le_of_certificate (hD : D.Valid B) {X Cbar0 δ : ℝ} (hδ : 0 < δ) (hclo : D.clo ≤ X)
    (hX : ∀ ω, Generic ω → Lam D X ω ≤ X)
    (h0 : ∀ ω, Generic ω → Lam D Cbar0 ω ≤ Cbar0 - δ)
    (hC : C ≤ Cbar0) : C ≤ X := by
  by_contra hcon
  have hXC : X < C := not_le.mp hcon
  have hXC0 : X < Cbar0 := lt_of_lt_of_le hXC hC
  obtain ⟨s, hsdef⟩ : ∃ s, s = (C - X) / (Cbar0 - X) := ⟨_, rfl⟩
  have hs0 : 0 < s := by rw [hsdef]; exact div_pos (sub_pos.2 hXC) (sub_pos.2 hXC0)
  have hs1 : s ≤ 1 := by
    rw [hsdef]; exact (div_le_one (sub_pos.2 hXC0)).2 (by linarith)
  have hCeq : C = (1 - s) * X + s * Cbar0 := by
    have hne : Cbar0 - X ≠ 0 := (sub_pos.2 hXC0).ne'
    rw [hsdef]
    field_simp
    ring
  -- the functional at `C` is below `C` with a margin, on samples in general position
  have hgen : ∀ ω, Generic ω → Lam D C ω ≤ C - s * δ := by
    intro ω hω
    have hconv := Lam_convex D X Cbar0 s ω
    rw [← hCeq] at hconv
    rw [hconv]
    have h1 := mul_le_mul_of_nonneg_left (hX ω hω) (sub_nonneg.2 hs1)
    have h2 := mul_le_mul_of_nonneg_left (h0 ω hω) hs0.le
    nlinarith
  have hB0 : 0 ≤ B := (hD.alo_nonneg (0, 0)).trans (hD.alo_le (0, 0))
  have hcard : (0 : ℝ) ≤ (Fintype.card Θ : ℝ) := Nat.cast_nonneg _
  -- choice of `ε = t ^ 2`
  obtain ⟨K, hKdef⟩ : ∃ K : ℝ, K = 1 + 16 * B + 2 * (Fintype.card Θ : ℝ) * B := ⟨_, rfl⟩
  have hK1 : 1 ≤ K := by
    rw [hKdef]
    have := mul_nonneg hcard hB0
    linarith
  obtain ⟨t, htdef⟩ : ∃ t : ℝ, t = min (1 / 6) (s * δ / (2 * K)) := ⟨_, rfl⟩
  have hsδ : 0 < s * δ := mul_pos hs0 hδ
  have ht0 : 0 < t := by
    rw [htdef]
    exact lt_min (by norm_num) (div_pos hsδ (by linarith))
  have ht6 : t ≤ 1 / 6 := by rw [htdef]; exact min_le_left _ _
  have htK : t * (2 * K) ≤ s * δ := by
    have : t ≤ s * δ / (2 * K) := by rw [htdef]; exact min_le_right _ _
    exact (le_div_iff₀ (by linarith)).1 this
  have hε0 : 0 < t ^ 2 := by positivity
  have hε : t ^ 2 ≤ 1 / 36 := by nlinarith
  have hsqrt : Real.sqrt (t ^ 2) = t := Real.sqrt_sq ht0.le
  obtain ⟨ν, hν, hna, hP⟩ := exists_atomless_law_gt hε0
  have := hν.prob
  have hge := integral_lam_ge hD hν hε0 hε hP.le (hclo.trans hXC.le)
  rw [hsqrt] at hge
  have hle : ∫ ω, Lam D C ω ∂(iid 8 ν) ≤ C - s * δ := by
    have h := integral_mono_ae ((bm_Lam hD C).integrable (iid 8 ν)) (integrable_const (C - s * δ))
      ((ae_generic hν).mono fun ω hω => hgen ω hω)
    simpa using h
  rw [integral_Lam hD ν C] at hle
  -- arithmetic: s δ ≤ ε + 16 B t + 2 |Θ| ε B ≤ t K ≤ s δ / 2
  have hεt : t ^ 2 ≤ t := by nlinarith
  have h1 : (Fintype.card Θ : ℝ) * (2 * t ^ 2 * B) ≤ (Fintype.card Θ : ℝ) * (2 * t * B) := by
    have : 2 * t ^ 2 * B ≤ 2 * t * B := by nlinarith
    exact mul_le_mul_of_nonneg_left this hcard
  have h2 : t * K = t + 16 * B * t + (Fintype.card Θ : ℝ) * (2 * t * B) := by
    rw [hKdef]; ring
  nlinarith

end BeatAvg


==> anc/lean/BeatAvg/PiLemmas.lean <==
import Mathlib.MeasureTheory.Constructions.Pi
import Mathlib.MeasureTheory.Measure.Prod
import Mathlib.MeasureTheory.Measure.Typeclasses.NullSingletonClass
import Mathlib.Tactic

/-!
# General lemmas on finite product measures

Marginals along injective reindexings, splitting a product measure into blocks,
and negligibility of graphs.
-/

open MeasureTheory Set Function
open scoped ENNReal

namespace BeatAvg

variable {X : Type*} [MeasurableSpace X]

/-- Marginal of a product of probability measures along an injective reindexing. -/
theorem pi_map_comp_injective {ι κ : Type*} [Fintype ι] [Fintype κ]
    (m : ι → Measure X) [∀ i, IsProbabilityMeasure (m i)] (e : κ → ι) (he : Injective e) :
    (Measure.pi m).map (fun ω : ι → X => ω ∘ e) = Measure.pi (fun k => m (e k)) := by
  classical
  symm
  refine Measure.pi_eq fun s hs => ?_
  have hmeas : Measurable (fun ω : ι → X => ω ∘ e) :=
    Measurable.of_eval fun k => measurable_pi_apply (e k)
  rw [Measure.map_apply hmeas (MeasurableSet.univ_pi hs)]
  let t : ι → Set X := fun i => ⋂ k, ⋂ (_ : e k = i), s k
  have hpre : (fun ω : ι → X => ω ∘ e) ⁻¹' (univ.pi s) = univ.pi t := by
    ext ω
    simp only [mem_preimage, mem_pi, mem_univ, forall_true_left, comp_apply, t, mem_iInter]
    constructor
    · intro h i k hk; subst hk; exact h k
    · intro h k; exact h (e k) k rfl
  rw [hpre, Measure.pi_pi]
  symm
  refine Fintype.prod_of_injective e he _ _ ?_ ?_
  · intro i hi
    have : t i = univ := by
      apply eq_univ_of_forall
      intro x
      simp only [t, mem_iInter]
      intro k hk
      exact absurd ⟨k, hk⟩ hi
    rw [this, measure_univ]
  · intro k
    have : t (e k) = s k := by
      ext x
      simp only [t, mem_iInter]
      constructor
      · intro h; exact h k rfl
      · intro h k' hk'; rw [he hk']; exact h
    rw [this]

/-- Reindexing invariance of an iid product. -/
theorem measurePreserving_comp_injective {ι κ : Type*} [Fintype ι] [Fintype κ]
    (μ : Measure X) [IsProbabilityMeasure μ] (e : κ → ι) (he : Injective e) :
    MeasurePreserving (fun ω : ι → X => ω ∘ e) (Measure.pi fun _ : ι => μ)
      (Measure.pi fun _ : κ => μ) :=
  ⟨Measurable.of_eval fun k => measurable_pi_apply (e k),
    pi_map_comp_injective (fun _ => μ) e he⟩

/-- Splitting an iid sample indexed by `ι` into two blocks along `e : α ⊕ β → ι`. -/
def split {ι α β : Type*} (e : α ⊕ β → ι) (ω : ι → X) : (α → X) × (β → X) :=
  (fun a => ω (e (Sum.inl a)), fun b => ω (e (Sum.inr b)))

theorem measurable_split {ι α β : Type*} (e : α ⊕ β → ι) :
    Measurable (split (X := X) e) :=
  (Measurable.of_eval fun a => measurable_pi_apply (e (Sum.inl a))).prodMk
    (Measurable.of_eval fun b => measurable_pi_apply (e (Sum.inr b)))

theorem measurePreserving_split {ι α β : Type*} [Fintype ι] [Fintype α] [Fintype β]
    (μ : Measure X) [IsProbabilityMeasure μ] (e : α ⊕ β → ι) (he : Injective e) :
    MeasurePreserving (split (X := X) e) (Measure.pi fun _ : ι => μ)
      ((Measure.pi fun _ : α => μ).prod (Measure.pi fun _ : β => μ)) := by
  have h1 := measurePreserving_comp_injective μ e he
  have h2 := measurePreserving_sumPiEquivProdPi (X := fun _ : α ⊕ β => X) (fun _ => μ)
  exact h2.comp h1

/-- Splitting an iid sample into three blocks. -/
def split3 {ι α β γ : Type*} (e : α ⊕ (β ⊕ γ) → ι) (ω : ι → X) :
    (α → X) × ((β → X) × (γ → X)) :=
  (fun a => ω (e (Sum.inl a)),
    (fun b => ω (e (Sum.inr (Sum.inl b))), fun c => ω (e (Sum.inr (Sum.inr c)))))

theorem measurePreserving_split3 {ι α β γ : Type*} [Fintype ι] [Fintype α] [Fintype β] [Fintype γ]
    (μ : Measure X) [IsProbabilityMeasure μ] (e : α ⊕ (β ⊕ γ) → ι) (he : Injective e) :
    MeasurePreserving (split3 (X := X) e) (Measure.pi fun _ : ι => μ)
      ((Measure.pi fun _ : α => μ).prod
        ((Measure.pi fun _ : β => μ).prod (Measure.pi fun _ : γ => μ))) := by
  have h1 := measurePreserving_split μ e he
  have h2 := measurePreserving_split μ (id : β ⊕ γ → β ⊕ γ) injective_id
  have h3 := (MeasurePreserving.id (Measure.pi fun _ : α => μ)).prod h2
  exact h3.comp h1

/-- Resampling one coordinate of an iid sample. -/
theorem map_update_prod {ι : Type*} [Fintype ι] [DecidableEq ι] (μ : Measure X)
    [IsProbabilityMeasure μ] (i : ι) :
    (μ.prod (Measure.pi fun _ : ι => μ)).map
        (fun p : X × (ι → X) => Function.update p.2 i p.1)
      = Measure.pi fun _ : ι => μ := by
  symm
  refine Measure.pi_eq fun s hs => ?_
  have hmeas : Measurable (fun p : X × (ι → X) => Function.update p.2 i p.1) := by
    refine Measurable.of_eval fun j => ?_
    by_cases h : j = i
    · subst h; simpa using measurable_fst
    · have h2 : Measurable (fun c : X × (ι → X) => c.2 j) := by fun_prop
      simpa [Function.update_of_ne h] using h2
  rw [Measure.map_apply hmeas (MeasurableSet.univ_pi hs)]
  have hpre : (fun p : X × (ι → X) => Function.update p.2 i p.1) ⁻¹' (univ.pi s)
      = (s i) ×ˢ (univ.pi (Function.update s i univ)) := by
    ext ⟨y, ω⟩
    simp only [mem_preimage, mem_pi, mem_univ, forall_true_left, mem_prod]
    constructor
    · intro h
      refine ⟨by simpa using h i, fun j => ?_⟩
      by_cases hj : j = i
      · subst hj; simp
      · have := h j; simpa [Function.update_of_ne hj] using this
    · rintro ⟨h1, h2⟩ j
      by_cases hj : j = i
      · subst hj; simpa using h1
      · have := h2 j; simpa [Function.update_of_ne hj] using this
  rw [hpre, Measure.prod_prod, Measure.pi_pi]
  have hupd : ∀ j, μ (Function.update s i univ j) = Function.update (fun j => μ (s j)) i 1 j := by
    intro j
    by_cases hj : j = i
    · subst hj; simp
    · simp [Function.update_of_ne hj]
  simp_rw [hupd]
  rw [Finset.prod_update_of_mem (Finset.mem_univ i), one_mul, Finset.sdiff_singleton_eq_erase,
    Finset.mul_prod_erase Finset.univ (fun j => μ (s j)) (Finset.mem_univ i)]

theorem measurePreserving_update {ι : Type*} [Fintype ι] [DecidableEq ι] (μ : Measure X)
    [IsProbabilityMeasure μ] (i : ι) :
    MeasurePreserving (fun p : X × (ι → X) => Function.update p.2 i p.1)
      (μ.prod (Measure.pi fun _ : ι => μ)) (Measure.pi fun _ : ι => μ) := by
  refine ⟨?_, map_update_prod μ i⟩
  refine Measurable.of_eval fun j => ?_
  by_cases h : j = i
  · subst h; simpa using measurable_fst
  · have h2 : Measurable (fun c : X × (ι → X) => c.2 j) := by fun_prop
    simpa [Function.update_of_ne h] using h2

/-- For an atomless law, an iid sample almost surely avoids the graph of a function of the
other coordinates. -/
theorem pi_graph_null {ι : Type*} [Fintype ι] [DecidableEq ι] (μ : Measure ℝ)
    [IsProbabilityMeasure μ] [NullSingletonClass μ] (i : ι) (g : (ι → ℝ) → ℝ) (hg : Measurable g)
    (hindep : ∀ ω y, g (Function.update ω i y) = g ω) :
    Measure.pi (fun _ : ι => μ) {ω | ω i = g ω} = 0 := by
  have hA : MeasurableSet {ω : ι → ℝ | ω i = g ω} :=
    measurableSet_eq_fun (measurable_pi_apply i) hg
  have hmp := measurePreserving_update μ i
  rw [← hmp.map_eq, Measure.map_apply hmp.measurable hA,
    Measure.prod_apply_symm (hmp.measurable hA)]
  have : ∀ ω : ι → ℝ, μ ((fun y => (y, ω)) ⁻¹'
      ((fun p : ℝ × (ι → ℝ) => Function.update p.2 i p.1) ⁻¹' {ω | ω i = g ω})) = 0 := by
    intro ω
    have : ((fun y => (y, ω)) ⁻¹'
      ((fun p : ℝ × (ι → ℝ) => Function.update p.2 i p.1) ⁻¹' {ω | ω i = g ω})) = {g ω} := by
      ext y
      simp [hindep]
    rw [this]
    exact measure_singleton _
  rw [lintegral_congr this, lintegral_zero]

/-- Product of a constant multiple of a measure. -/
theorem pi_smul_const {ι : Type*} [Fintype ι] (c : ℝ≥0∞) (ν : Measure X) [SigmaFinite ν]
    [SigmaFinite (c • ν)] :
    Measure.pi (fun _ : ι => c • ν) = c ^ Fintype.card ι • Measure.pi (fun _ : ι => ν) := by
  refine Measure.pi_eq fun s hs => ?_
  simp [Measure.smul_apply, Measure.pi_pi, Finset.prod_mul_distrib, Finset.prod_const,
    Finset.card_univ]

/-- An iid sample from the image of a product law `μ ⊗ U` under `h` is the coordinatewise image of
a pair of independent iid samples from `μ` and from `U`. -/
theorem pi_map_prod_apply {ι : Type*} [Fintype ι] {Y Z : Type*} [MeasurableSpace Y]
    [MeasurableSpace Z] (μ : Measure X) (U : Measure Y) [IsProbabilityMeasure μ]
    [IsProbabilityMeasure U] (h : X × Y → Z) (hh : Measurable h) (A : Set (ι → Z))
    (hA : MeasurableSet A) :
    Measure.pi (fun _ : ι => (μ.prod U).map h) A =
      ((Measure.pi fun _ : ι => μ).prod (Measure.pi fun _ : ι => U))
        {p | (fun i => h (p.1 i, p.2 i)) ∈ A} := by
  have hprob : IsProbabilityMeasure ((μ.prod U).map h) :=
    (Measure.isProbabilityMeasure_map_iff hh.aemeasurable).2 inferInstance
  rw [← Measure.pi_map_pi (fun _ => hh.aemeasurable), Measure.map_apply (by fun_prop) hA]
  have hmp := measurePreserving_arrowProdEquivProdArrow X Y ι (fun _ => μ) (fun _ => U)
  rw [← hmp.measure_preimage_equiv]
  rfl

end BeatAvg


==> anc/lean/BeatAvg/Psd.lean <==
import BeatAvg.Sample
import Mathlib.LinearAlgebra.Matrix.PosDef

/-!
# The quadratic-form hypothesis follows from Mathlib's `Matrix.PosSemidef`
-/

namespace BeatAvg

theorem quadForm_nonneg_of_posSemidef {n : ℕ} (Q : Matrix (Fin n) (Fin n) ℝ) (h : Q.PosSemidef)
    (v : Fin n → ℝ) : 0 ≤ ∑ i, ∑ j, v i * Q i j * v j := by
  have h1 := h.dotProduct_mulVec_nonneg v
  have h2 : star v ⬝ᵥ (Q.mulVec v) = ∑ i, ∑ j, v i * Q i j * v j := by
    simp [dotProduct, Matrix.mulVec, Finset.mul_sum, mul_assoc]
  rw [h2] at h1
  exact h1

end BeatAvg


==> anc/lean/BeatAvg/Sample.lean <==
import BeatAvg.Bounded
import BeatAvg.Degree

/-!
# The eight-point functional

For certificate data `D` (a flag map with a quadratic form, degree weights, thresholds with weights,
a constant `c_lo`), `lam D x ω` is the non-symmetrised functional of a sample `ω : Fin 8 → ℝ` and
`Lam D x ω` its average over all permutations of the eight points. `Lam D x ω` is the sample form of
`Λ_P(x)` in `theorem_D_proof.md`, section 7.
-/

open MeasureTheory Set Function

namespace BeatAvg

/-! ### Index maps -/

/-- Four roots, four fresh points. -/
def e44 : Fin 4 ⊕ Fin 4 → Fin 8 := finSumFinEquiv

/-- Two roots and two triples. -/
def e233 : Fin 2 ⊕ (Fin 3 ⊕ Fin 3) → Fin 8 := fun s => finSumFinEquiv (Sum.map id finSumFinEquiv s)

/-- One root, four flag points, three further points. -/
def e143 : Fin 1 ⊕ (Fin 4 ⊕ Fin 3) → Fin 8 := fun s => finSumFinEquiv (Sum.map id finSumFinEquiv s)

theorem e44_injective : Injective e44 := finSumFinEquiv.injective

theorem e233_injective : Injective e233 :=
  finSumFinEquiv.injective.comp (Sum.map_injective.2 ⟨injective_id, finSumFinEquiv.injective⟩)

theorem e143_injective : Injective e143 :=
  finSumFinEquiv.injective.comp (Sum.map_injective.2 ⟨injective_id, finSumFinEquiv.injective⟩)

/-! ### Certificate data -/

/-- The data of a certificate, in sample form. -/
structure CertData (nΦ : ℕ) (Θ : Type) where
  /-- the flag of two roots and three further points -/
  flag : (Fin 2 → ℝ) × (Fin 3 → ℝ) → Fin nΦ
  /-- the quadratic form on flags -/
  Q : Fin nΦ → Fin nΦ → ℝ
  /-- lower degree weight, a function of a root and four flag points -/
  alo : ℝ × (Fin 4 → ℝ) → ℝ
  /-- upper degree weight -/
  ahi : ℝ × (Fin 4 → ℝ) → ℝ
  /-- thresholds, functions of four roots -/
  τ : Θ → (Fin 4 → ℝ) → ℝ
  /-- weights of the sub-law constraints, functions of four roots -/
  u1 : Θ → (Fin 4 → ℝ) → ℝ
  /-- weights of the substitution constraints -/
  u2 : Θ → (Fin 4 → ℝ) → ℝ
  /-- the lower constant -/
  clo : ℝ

/-- Validity of certificate data: measurability, positive semidefiniteness of the quadratic form,
and weights with values in `[0, B]`. -/
structure CertData.Valid {nΦ : ℕ} {Θ : Type} (D : CertData nΦ Θ) (B : ℝ) : Prop where
  flag_meas : Measurable D.flag
  Q_psd : ∀ v : Fin nΦ → ℝ, 0 ≤ ∑ i, ∑ j, v i * D.Q i j * v j
  alo_meas : Measurable D.alo
  ahi_meas : Measurable D.ahi
  τ_meas : ∀ θ, Measurable (D.τ θ)
  u1_meas : ∀ θ, Measurable (D.u1 θ)
  u2_meas : ∀ θ, Measurable (D.u2 θ)
  alo_nonneg : ∀ p, 0 ≤ D.alo p
  alo_le : ∀ p, D.alo p ≤ B
  ahi_nonneg : ∀ p, 0 ≤ D.ahi p
  ahi_le : ∀ p, D.ahi p ≤ B
  u1_nonneg : ∀ θ ρ, 0 ≤ D.u1 θ ρ
  u1_le : ∀ θ ρ, D.u1 θ ρ ≤ B
  u2_nonneg : ∀ θ ρ, 0 ≤ D.u2 θ ρ
  u2_le : ∀ θ ρ, D.u2 θ ρ ≤ B

variable {nΦ : ℕ} {Θ : Type}

/-! ### The terms -/

/-- Objective term: the first four points succeed. -/
noncomputable def objT (ω : Fin 8 → ℝ) : ℝ := ind S4 (split e44 ω).1

/-- Square term, as a function of (roots, triple, triple). -/
noncomputable def sqK (D : CertData nΦ Θ) (p : (Fin 2 → ℝ) × ((Fin 3 → ℝ) × (Fin 3 → ℝ))) : ℝ :=
  D.Q (D.flag (p.1, p.2.1)) (D.flag (p.1, p.2.2))

/-- Number of successful positions when `x` is inserted among the three points `w`. -/
noncomputable def s4 (x : ℝ) (w : Fin 3 → ℝ) : ℝ := ∑ i : Fin 4, ind S4 (Fin.insertNth i x w)

/-- Lower degree term, as a function of (root, flag points, three points). -/
noncomputable def degLoK (D : CertData nΦ Θ)
    (p : (Fin 1 → ℝ) × ((Fin 4 → ℝ) × (Fin 3 → ℝ))) : ℝ :=
  D.alo (p.1 0, p.2.1) * (s4 (p.1 0) p.2.2 / 4 - D.clo)

/-- Upper degree term. -/
noncomputable def degHiK (D : CertData nΦ Θ) (x : ℝ)
    (p : (Fin 1 → ℝ) × ((Fin 4 → ℝ) × (Fin 3 → ℝ))) : ℝ :=
  D.ahi (p.1 0, p.2.1) * (x - s4 (p.1 0) p.2.2 / 4)

/-- All fresh points below the threshold. -/
def A1 (D : CertData nΦ Θ) (θ : Θ) : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ)) :=
  {p | ∀ i, p.2 i < D.τ θ p.1}

/-- The fresh points succeed and all lie below the threshold. -/
def A2 (D : CertData nΦ Θ) (θ : Θ) : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ)) :=
  {p | p.2 ∈ S4 ∧ ∀ i, p.2 i < D.τ θ p.1}

/-- The fresh points succeed and the target lies below the threshold. -/
def A3 (D : CertData nΦ Θ) (θ : Θ) : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ)) :=
  {p | p.2 ∈ S4 ∧ p.2 3 < D.τ θ p.1}

/-- Sub-law term, as a function of (roots, fresh points). -/
noncomputable def thr1K (D : CertData nΦ Θ) (θ : Θ) (x : ℝ)
    (p : (Fin 4 → ℝ) × (Fin 4 → ℝ)) : ℝ :=
  D.u1 θ p.1 * (x * ind (A1 D θ) p - ind (A2 D θ) p)

/-- Substitution term. -/
noncomputable def thr2K (D : CertData nΦ Θ) (θ : Θ) (p : (Fin 4 → ℝ) × (Fin 4 → ℝ)) : ℝ :=
  D.u2 θ p.1 * (ind (A3 D θ) p - D.clo * ind (A1 D θ) p)

/-- The non-symmetrised functional. -/
noncomputable def lam [Fintype Θ] (D : CertData nΦ Θ) (x : ℝ) (ω : Fin 8 → ℝ) : ℝ :=
  objT ω + sqK D (split3 e233 ω) + degLoK D (split3 e143 ω) + degHiK D x (split3 e143 ω)
    + ∑ θ, (thr1K D θ x (split e44 ω) + thr2K D θ (split e44 ω))

/-- The functional `Λ(x)` of a sample: the average of `lam` over all orderings of the points. -/
noncomputable def Lam [Fintype Θ] (D : CertData nΦ Θ) (x : ℝ) (ω : Fin 8 → ℝ) : ℝ :=
  (1 / (Nat.factorial 8 : ℝ)) * ∑ π : Equiv.Perm (Fin 8), lam D x (ω ∘ π)

/-! ### Affine dependence on `x` -/

/-- Slope of `lam` in `x`. -/
noncomputable def lamV [Fintype Θ] (D : CertData nΦ Θ) (ω : Fin 8 → ℝ) : ℝ :=
  D.ahi ((split3 e143 ω).1 0, (split3 e143 ω).2.1)
    + ∑ θ, D.u1 θ (split e44 ω).1 * ind (A1 D θ) (split e44 ω)

theorem lam_affine [Fintype Θ] (D : CertData nΦ Θ) (x : ℝ) (ω : Fin 8 → ℝ) :
    lam D x ω = lam D 0 ω + x * lamV D ω := by
  simp only [lam, lamV, degHiK, thr1K, mul_add, Finset.mul_sum, Finset.sum_add_distrib]
  have : ∀ θ, D.u1 θ (split e44 ω).1 * (x * ind (A1 D θ) (split e44 ω) - ind (A2 D θ) (split e44 ω))
      = D.u1 θ (split e44 ω).1 * (0 * ind (A1 D θ) (split e44 ω) - ind (A2 D θ) (split e44 ω))
        + x * (D.u1 θ (split e44 ω).1 * ind (A1 D θ) (split e44 ω)) := fun θ => by ring
  simp only [this, Finset.sum_add_distrib]
  ring

theorem Lam_affine [Fintype Θ] (D : CertData nΦ Θ) (x : ℝ) (ω : Fin 8 → ℝ) :
    Lam D x ω = Lam D 0 ω
      + x * ((1 / (Nat.factorial 8 : ℝ)) * ∑ π : Equiv.Perm (Fin 8), lamV D (ω ∘ π)) := by
  simp only [Lam]
  have : ∀ π : Equiv.Perm (Fin 8), lam D x (ω ∘ π) = lam D 0 (ω ∘ π) + x * lamV D (ω ∘ π) :=
    fun π => lam_affine D x _
  simp only [this, Finset.sum_add_distrib, ← Finset.mul_sum]
  ring

/-- `Λ` at a convex combination. -/
theorem Lam_convex [Fintype Θ] (D : CertData nΦ Θ) (x y s : ℝ) (ω : Fin 8 → ℝ) :
    Lam D ((1 - s) * x + s * y) ω = (1 - s) * Lam D x ω + s * Lam D y ω := by
  rw [Lam_affine D ((1 - s) * x + s * y), Lam_affine D x, Lam_affine D y]
  ring

end BeatAvg


==> anc/lean/BeatAvg/Six/Checks.lean <==
import BeatAvg.Six.Chk.P00
import BeatAvg.Six.Chk.P01
import BeatAvg.Six.Chk.P02
import BeatAvg.Six.Chk.P03
import BeatAvg.Six.Chk.P04
import BeatAvg.Six.Chk.P05
import BeatAvg.Six.Chk.P06
import BeatAvg.Six.Chk.P07
import BeatAvg.Six.Chk.P08
import BeatAvg.Six.Chk.P09
import BeatAvg.Six.Chk.P10
import BeatAvg.Six.Chk.P11
import BeatAvg.Six.Chk.P12
import BeatAvg.Six.Chk.P13
import BeatAvg.Six.Chk.P14
import BeatAvg.Six.Chk.P15
import BeatAvg.Six.Chk.P16
import BeatAvg.Six.Chk.P17
import BeatAvg.Six.Chk.P18
import BeatAvg.Six.Chk.P19
import BeatAvg.Six.Chk.P20
import BeatAvg.Six.Chk.P21
import BeatAvg.Six.Chk.P22
import BeatAvg.Six.Chk.P23
import BeatAvg.Six.Chk.P24
import BeatAvg.Six.Chk.P25
import BeatAvg.Six.Chk.P26
import BeatAvg.Six.Chk.P27
import BeatAvg.Six.Chk.P28
import BeatAvg.Six.Chk.P29
import BeatAvg.Six.Chk.P30
import BeatAvg.Six.Chk.P31
import BeatAvg.Six.Chk.P32
import BeatAvg.Six.Chk.P33
import BeatAvg.Six.Chk.P34
import BeatAvg.Six.Chk.P35
import BeatAvg.Six.Chk.P36
import BeatAvg.Six.Chk.P37
import BeatAvg.Six.Chk.P38
import BeatAvg.Six.Chk.P39
import BeatAvg.Six.Chk.P40
import BeatAvg.Six.Chk.P41
import BeatAvg.Six.Chk.P42

/-!
# All patterns of `D.L6` pass the check (generated by `data/gen_six.py`)

The modules `Chk/P*` evaluate `eval6` in the kernel on consecutive ranges of `D.L6`.
-/

namespace BeatAvg.Six

/-- Split a list into consecutive ranges. -/
def pieces (l : List (List Nat)) : List (Nat × Nat) → List (List Nat)
  | [] => []
  | (lo, cnt) :: rest => (l.drop lo).take cnt ++ pieces l rest

def ranges : List (Nat × Nat) :=
  [(0, 30), (30, 30), (60, 30), (90, 30), (120, 30), (150, 30), (180, 30), (210, 30), (240, 30), (270, 30), (300, 30), (330, 30), (360, 30), (390, 30), (420, 30), (450, 30), (480, 30), (510, 30), (540, 30), (570, 30), (600, 30), (630, 30), (660, 30), (690, 30), (720, 30), (750, 30), (780, 30), (810, 30), (840, 30), (870, 30), (900, 30), (930, 30), (960, 30), (990, 30), (1020, 30), (1050, 30), (1080, 30), (1110, 30), (1140, 30), (1170, 30), (1200, 30), (1230, 30), (1260, 30)]

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem pieces_eq : pieces D.L6 ranges = D.L6 := by decide +kernel

theorem all_checks : D.L6.all eval6 = true := by
  have h : (pieces D.L6 ranges).all eval6 = true := by
    simp only [pieces, ranges, List.all_append, List.all_nil, Bool.and_true, Chk.p0, Chk.p1, Chk.p2, Chk.p3, Chk.p4, Chk.p5, Chk.p6, Chk.p7, Chk.p8, Chk.p9, Chk.p10, Chk.p11, Chk.p12, Chk.p13, Chk.p14, Chk.p15, Chk.p16, Chk.p17, Chk.p18, Chk.p19, Chk.p20, Chk.p21, Chk.p22, Chk.p23, Chk.p24, Chk.p25, Chk.p26, Chk.p27, Chk.p28, Chk.p29, Chk.p30, Chk.p31, Chk.p32, Chk.p33, Chk.p34, Chk.p35, Chk.p36, Chk.p37, Chk.p38, Chk.p39, Chk.p40, Chk.p41, Chk.p42, Bool.and_self]
  rwa [pieces_eq] at h

end BeatAvg.Six


==> anc/lean/BeatAvg/Six/Chk/P00.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p0 : ((D.L6.drop 0).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P01.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p1 : ((D.L6.drop 30).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P02.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p2 : ((D.L6.drop 60).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P03.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p3 : ((D.L6.drop 90).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P04.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p4 : ((D.L6.drop 120).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P05.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p5 : ((D.L6.drop 150).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P06.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p6 : ((D.L6.drop 180).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P07.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p7 : ((D.L6.drop 210).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P08.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p8 : ((D.L6.drop 240).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P09.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p9 : ((D.L6.drop 270).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P10.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p10 : ((D.L6.drop 300).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P11.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p11 : ((D.L6.drop 330).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P12.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p12 : ((D.L6.drop 360).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P13.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p13 : ((D.L6.drop 390).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P14.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p14 : ((D.L6.drop 420).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P15.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p15 : ((D.L6.drop 450).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P16.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p16 : ((D.L6.drop 480).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P17.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p17 : ((D.L6.drop 510).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P18.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p18 : ((D.L6.drop 540).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P19.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p19 : ((D.L6.drop 570).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P20.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p20 : ((D.L6.drop 600).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P21.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p21 : ((D.L6.drop 630).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P22.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p22 : ((D.L6.drop 660).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P23.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p23 : ((D.L6.drop 690).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P24.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p24 : ((D.L6.drop 720).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P25.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p25 : ((D.L6.drop 750).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P26.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p26 : ((D.L6.drop 780).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P27.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p27 : ((D.L6.drop 810).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P28.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p28 : ((D.L6.drop 840).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P29.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p29 : ((D.L6.drop 870).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P30.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p30 : ((D.L6.drop 900).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P31.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p31 : ((D.L6.drop 930).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P32.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p32 : ((D.L6.drop 960).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P33.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p33 : ((D.L6.drop 990).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P34.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p34 : ((D.L6.drop 1020).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P35.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p35 : ((D.L6.drop 1050).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P36.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p36 : ((D.L6.drop 1080).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P37.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p37 : ((D.L6.drop 1110).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P38.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p38 : ((D.L6.drop 1140).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P39.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p39 : ((D.L6.drop 1170).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P40.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p40 : ((D.L6.drop 1200).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P41.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p41 : ((D.L6.drop 1230).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Chk/P42.lean <==
import BeatAvg.Six.Eval

/-! Generated by `data/gen_six.py`. -/

namespace BeatAvg.Six.Chk

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem p42 : ((D.L6.drop 1260).take 30).all eval6 = true := by
  decide +kernel

end BeatAvg.Six.Chk


==> anc/lean/BeatAvg/Six/Cover.lean <==
import BeatAvg.Six.Data
import BeatAvg.Cert.Levels

/-!
# The patterns of six points

`D.L6` contains the pattern of every sorted sample of six points in general position.

The search assigns the trits of the fifteen quadruples one after another (`ord6`) and abandons a
prefix as soon as it determines the pattern of five of the points and that pattern is not in
`D.L5`. A complete assignment is dropped only with a valid certificate of non-realizability. The
kernel runs the search and compares its result with `D.L6`.
-/

namespace BeatAvg.Six

/-! ### Certificates of non-realizability -/

/-- Code of a pattern: `∑ v[i] 3^i`. -/
def codeL (v : List ℕ) : ℕ := v.foldr (fun x acc => acc * 3 + x) 0

/-- The pattern `v` on `n` points carries a valid certificate of non-realizability. -/
def excl (certs : List (ℕ × Fast.Cert)) (n : ℕ) (v : List ℕ) : Bool :=
  match certs.lookup (codeL v) with
  | some cert => Fast.farkasOk (Fast.combos n) n v.toArray cert
  | none => false

theorem excl_false (certs : List (ℕ × Fast.Cert)) {n : ℕ} {w : ℕ → ℝ} (hw : SG n w) :
    excl certs n ((Fast.combos n).map (trit w)) = false := by
  unfold excl
  split
  · rename_i cert _
    cases hc : Fast.farkasOk (Fast.combos n) n ((Fast.combos n).map (trit w)).toArray cert
    · rfl
    · exact (farkas_sound hw cert hc).elim
  · rfl

theorem trit_le_two (w : ℕ → ℝ) (q : ℕ × ℕ × ℕ × ℕ) : trit w q ≤ 2 := by
  unfold trit; split_ifs <;> omega

/-! ### Five points -/

/-- All lists of `n` trits. -/
def allTrits : ℕ → List (List ℕ)
  | 0 => [[]]
  | n + 1 => (allTrits n).flatMap fun v => [0 :: v, 1 :: v, 2 :: v]

theorem mem_allTrits : ∀ v : List ℕ, (∀ x ∈ v, x ≤ 2) → v ∈ allTrits v.length := by
  intro v
  induction v with
  | nil => intro _; simp [allTrits]
  | cons x v ih =>
    intro h
    have hx : x ≤ 2 := h x List.mem_cons_self
    have hv := ih fun y hy => h y (List.mem_cons_of_mem _ hy)
    simp only [List.length_cons, allTrits, List.mem_flatMap]
    refine ⟨v, hv, ?_⟩
    interval_cases x <;> simp

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
/-- Every list of five trits is in `D.L5` or carries a certificate. -/
theorem check5 : ((allTrits 5).all fun v => D.L5.contains v || excl D.certs5 5 v) = true := by
  decide +kernel

/-- `D.L5` contains the pattern of every sorted sample of five points in general position. -/
theorem cover5 {w : ℕ → ℝ} (hw : SG 5 w) : (Fast.combos 5).map (trit w) ∈ D.L5 := by
  have hlen : ((Fast.combos 5).map (trit w)).length = 5 := by
    rw [List.length_map]; decide
  have hmem : (Fast.combos 5).map (trit w) ∈ allTrits 5 := by
    rw [← hlen]
    apply mem_allTrits
    intro x hx
    obtain ⟨q, -, rfl⟩ := List.mem_map.1 hx
    exact trit_le_two w q
  have h := List.all_eq_true.1 check5 _ hmem
  rw [excl_false D.certs5 hw, Bool.or_false] at h
  exact List.contains_iff_mem.1 h

/-! ### Six points -/

/-- The order in which the quadruples are decided: the subset `{0,..,4}` first, then the subsets
missing `4`, `3`, `2`, `1` and `0` are completed one after another. -/
def ord6 : List (ℕ × ℕ × ℕ × ℕ) :=
  [(0, 1, 2, 3), (0, 1, 2, 4), (0, 1, 3, 4), (0, 2, 3, 4), (1, 2, 3, 4), (0, 1, 2, 5),
   (0, 1, 3, 5), (0, 2, 3, 5), (1, 2, 3, 5), (0, 1, 4, 5), (0, 2, 4, 5), (1, 2, 4, 5),
   (0, 3, 4, 5), (1, 3, 4, 5), (2, 3, 4, 5)]

/-- Positions, in `ord6`, of the quadruples of the five points other than `d`. -/
def restrPos (d : ℕ) : List ℕ := (Fast.combos 5).map fun q => ord6.idxOf (Fast.skipQ d q)

/-- Length of the prefix that decides the pattern of the five points other than `d`. -/
def need : List ℕ := [15, 15, 14, 12, 9, 5]

/-- The prefix has just decided a five-point pattern that is not in `D.L5`. -/
def prune (acc : List ℕ) : Bool :=
  (List.range 6).any fun d =>
    need.getD d 0 == acc.length && !(D.L5.contains ((restrPos d).map fun p => acc.getD p 0))

/-- The complete assignments below `acc` that are not abandoned. -/
def dfs : ℕ → List ℕ → List (List ℕ)
  | 0, acc => if prune acc then [] else [acc]
  | r + 1, acc =>
    if prune acc then [] else dfs r (acc ++ [0]) ++ dfs r (acc ++ [1]) ++ dfs r (acc ++ [2])

/-- From the order of the search to the order of `Fast.combos 6`. -/
def toC (v : List ℕ) : List ℕ := (Fast.combos 6).map fun q => v.getD (ord6.idxOf q) 0

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
/-- The search returns `D.L6` and patterns with a certificate. -/
theorem check6 :
    (((dfs 15 []).map toC).filter fun v => !(excl D.certs6 6 v)) = D.L6 := by
  decide +kernel

theorem dfs_complete : ∀ (r : ℕ) (acc rest : List ℕ), rest.length = r → (∀ x ∈ rest, x ≤ 2) →
    (∀ k, acc.length ≤ k → k ≤ (acc ++ rest).length → prune ((acc ++ rest).take k) = false) →
    acc ++ rest ∈ dfs r acc := by
  intro r
  induction r with
  | zero =>
    intro acc rest hlen _ hp
    have hr : rest = [] := List.length_eq_zero_iff.1 hlen
    subst hr
    have h := hp acc.length le_rfl (by simp)
    simp only [List.append_nil, List.take_length] at h
    simp [dfs, h]
  | succ r ih =>
    intro acc rest hlen h2 hp
    obtain ⟨x, rest', rfl⟩ : ∃ x rest', rest = x :: rest' := by
      cases rest with
      | nil => simp at hlen
      | cons x t => exact ⟨x, t, rfl⟩
    have hacc : prune acc = false := by
      have h := hp acc.length le_rfl (by simp)
      rwa [List.take_left'] at h
      rfl
    have hx : x ≤ 2 := h2 x List.mem_cons_self
    have hrec : (acc ++ [x]) ++ rest' ∈ dfs r (acc ++ [x]) := by
      apply ih (acc ++ [x]) rest' (by simpa using hlen)
        (fun y hy => h2 y (List.mem_cons_of_mem _ hy))
      intro k hk1 hk2
      have e : (acc ++ [x]) ++ rest' = acc ++ x :: rest' := by simp
      rw [e] at hk2 ⊢
      exact hp k (by simp at hk1; omega) hk2
    have e : acc ++ x :: rest' = (acc ++ [x]) ++ rest' := by simp
    rw [e]
    simp only [dfs, hacc, Bool.false_eq_true, if_false, List.mem_append]
    interval_cases x
    · exact Or.inl (Or.inl hrec)
    · exact Or.inl (Or.inr hrec)
    · exact Or.inr hrec

theorem ord6_length : ord6.length = 15 := by decide

theorem mem_ord6 : ∀ q ∈ Fast.combos 6, q ∈ ord6 := by decide

theorem restrPos_lt : ∀ d < 6, ∀ p ∈ restrPos d, p < need.getD d 0 := by decide

theorem getD_map_idxOf (f : ℕ × ℕ × ℕ × ℕ → ℕ) {q : ℕ × ℕ × ℕ × ℕ} (hq : q ∈ ord6) :
    (ord6.map f).getD (ord6.idxOf q) 0 = f q := by
  have hi : ord6.idxOf q < ord6.length := List.idxOf_lt_length_iff.2 hq
  rw [List.getD_eq_getElem _ _ (by simpa using hi), List.getElem_map, List.getElem_idxOf hi]

/-- The pattern of a sample, in the order of the search, is never abandoned. -/
theorem prune_false {w : ℕ → ℝ} (hw : SG 6 w) (k : ℕ) :
    prune ((ord6.map (trit w)).take k) = false := by
  unfold prune
  rw [List.any_eq_false]
  intro d hd
  have hd6 : d < 6 := List.mem_range.1 hd
  simp only [Bool.and_eq_true, beq_iff_eq, Bool.not_eq_true', not_and, Bool.not_eq_false]
  intro hneed
  have hrestr : ((restrPos d).map fun p => ((ord6.map (trit w)).take k).getD p 0)
      = (Fast.combos 5).map (trit (w ∘ Fast.skip d)) := by
    unfold restrPos
    rw [List.map_map]
    refine List.map_congr_left fun q hq => ?_
    simp only [Function.comp_apply]
    have hmem : Fast.skipQ d q ∈ ord6 := mem_ord6 _ (skipQ_mem (n := 6) (by norm_num) d hq)
    have hp : ord6.idxOf (Fast.skipQ d q) < need.getD d 0 :=
      restrPos_lt d hd6 _ (List.mem_map_of_mem (f := fun q => ord6.idxOf (Fast.skipQ d q)) hq)
    have hp' : ord6.idxOf (Fast.skipQ d q) < ((ord6.map (trit w)).take k).length := by
      rw [← hneed]; exact hp
    have hk : ord6.idxOf (Fast.skipQ d q) < k := by
      rw [List.length_take] at hp'; omega
    rw [List.getD_eq_getElem _ _ hp', List.getElem_take,
      ← List.getD_eq_getElem (d := 0), getD_map_idxOf _ hmem]
    rfl
  rw [hrestr]
  exact List.contains_iff_mem.2 (cover5 (SG_skip (n := 6) (by norm_num) hw d))

/-- **Completeness.** `D.L6` contains the pattern of every sorted sample of six points in
general position. -/
theorem cover6 {w : ℕ → ℝ} (hw : SG 6 w) : (Fast.combos 6).map (trit w) ∈ D.L6 := by
  have h1 : [] ++ ord6.map (trit w) ∈ dfs 15 [] := by
    apply dfs_complete 15 [] (ord6.map (trit w)) (by rw [List.length_map, ord6_length])
    · intro x hx
      obtain ⟨q, -, rfl⟩ := List.mem_map.1 hx
      exact trit_le_two w q
    · intro k _ _
      rw [List.nil_append]
      exact prune_false hw k
  rw [List.nil_append] at h1
  have h2 : toC (ord6.map (trit w)) = (Fast.combos 6).map (trit w) := by
    unfold toC
    exact List.map_congr_left fun q hq => getD_map_idxOf _ (mem_ord6 q hq)
  rw [← check6, List.mem_filter]
  refine ⟨?_, by rw [excl_false D.certs6 hw]; rfl⟩
  rw [← h2]
  exact List.mem_map_of_mem h1

end BeatAvg.Six


==> anc/lean/BeatAvg/Six/Eval.lean <==
import BeatAvg.Six.Data
import Fast.Psd
import Fast.Gen

/-!
# The six-point flag certificate: evaluation (definitions)

Everything here is structurally recursive on lists, so that the kernel can evaluate it
(`decide +kernel`). No compiled code is used.

Families (`t` roots, `m` further points in each of the two extensions), on the positions `0..5`:

* `A`: `t = 2, m = 2`, roots `0 1`, extensions `2 3` and `4 5`;
* `B`: `t = 3, m = 1`, roots `0 1 2`, extensions `3` and `4` (position `5` is not used);
* `C`: `t = 4, m = 1`, roots `0 1 2 3`, extensions `4` and `5`.

The objective uses the positions `0 1 2` (summands) and `3` (target).
-/

namespace BeatAvg.Six

/-- Position of the quadruple `a < b < c < d < 6` in `Fast.combos 6`. -/
def idxTab : List (List (List (List Nat))) :=
  [[[[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 1, 2], [0, 0, 0, 0, 3, 4], [0, 0, 0, 0, 0, 5], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 6, 7], [0, 0, 0, 0, 0, 8], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 9], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]],
   [[[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 10, 11], [0, 0, 0, 0, 0, 12], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 13], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]],
   [[[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 14], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]],
   [[[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]],
   [[[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]],
   [[[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]], [[0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0], [0, 0, 0, 0, 0, 0]]]]

def idx6 (a b c d : Nat) : Nat := (((idxTab.getD a []).getD b []).getD c []).getD d 0

/-- The configuration of a sorted sample of six points with pattern `P`. -/
def cfg6 (P : Array Nat) : Fast.Cfg 6 := Fast.cfgOfPatG 6 idx6 P

/-! ### Arrangements -/

/-- The function `Fin 6 → Fin 6` of a list. -/
def fnOf6 (l : List (Fin 6)) : Fin 6 → Fin 6 := fun i => l.getD i.val 0

def chainLt6 (l : List (Fin 6)) : List Nat → Bool
  | [] => true
  | [_] => true
  | p :: q :: rest => decide (l.getD p 0 < l.getD q 0) && chainLt6 l (q :: rest)

/-- The orderings of `0..5` that increase inside each block of positions. -/
def repsOf6 (blocks : List (List Nat)) : List (List (Fin 6)) :=
  (Fast.allOrders (List.finRange 6)).filter fun l => blocks.all (chainLt6 l)

def repsA : List (List (Fin 6)) := repsOf6 [[0, 1], [2, 3], [4, 5]]
def repsB : List (List (Fin 6)) := repsOf6 [[0, 1, 2]]
def repsC : List (List (Fin 6)) := repsOf6 [[0, 1, 2, 3]]
def repsO : List (List (Fin 6)) := repsOf6 [[0, 1, 2], [4, 5]]

/-- Index maps of a family. -/
def eR6 (t : Nat) (i : Fin t) : Fin 6 := Fin.ofNat 6 i.val
def eT6 (t m : Nat) (j : Fin m) : Fin 6 := Fin.ofNat 6 (t + j.val)
def eT6' (t m : Nat) (j : Fin m) : Fin 6 := Fin.ofNat 6 (t + m + j.val)

/-- Positions of the objective term. -/
def e46 (i : Fin 4) : Fin 6 := Fin.ofNat 6 i.val

/-! ### Flags -/

/-- The candidate inequalities `(i, j, k; l)` of `f` sorted points, in the order of the
certificate: `x_i + x_j + x_k < 2 x_l` with `l` one of the two largest of the four. -/
def cand4 : List (Nat × Nat × Nat × Nat) := [(0, 1, 2, 3), (0, 1, 3, 2)]
def cand5 : List (Nat × Nat × Nat × Nat) := 
  [(0, 1, 2, 3), (0, 1, 2, 4), (0, 1, 3, 2), (0, 1, 3, 4), (0, 1, 4, 2), (0, 1, 4, 3), (0, 2, 3, 4), (0, 2, 4, 3), (1, 2, 3, 4), (1, 2, 4, 3)]

/-- Key of the flag of `t` sorted roots (positions `0..t-1`) followed by `m` sorted further
points: `bits * 64 + mask`. Bit `j` of `bits` says that candidate `j` succeeds on the points in
increasing order; `mask` is the set of ranks of the roots. -/
def flagKey (cand : List (Nat × Nat × Nat × Nat)) (t m : Nat) (c : Fast.Cfg (t + m)) : Nat :=
  let pts := List.finRange (t + m)
  -- `q` comes before `p`
  let before (q p : Fin (t + m)) : Bool :=
    if decide (q.val < t) == decide (p.val < t) then decide (q.val < p.val) else c.lt q p
  let ranks : List Nat := pts.map fun p => pts.countP fun q => before q p
  -- the points by increasing rank
  let arr : List (Fin (t + m)) := (List.range (t + m)).filterMap fun r =>
    ((pts.zip ranks).find? fun pr => pr.2 == r).map (·.1)
  let ok (q : Nat × Nat × Nat × Nat) : Bool :=
    match arr[q.1]?, arr[q.2.1]?, arr[q.2.2.1]?, arr[q.2.2.2]? with
    | some a, some b, some e, some d => c.sb a b e d
    | _, _, _, _ => false
  let bits := cand.foldr (fun q acc => acc * 2 + (if ok q then 1 else 0)) 0
  let mask := (ranks.take t).foldl (fun acc r => acc + 2 ^ r) 0
  bits * 64 + mask

/-- A family: keys of its flags, block of each flag, integer row of each flag. -/
structure FamData where
  keys : List Nat
  blk : List Nat
  rows : List (List Nat)

def famA : FamData := ⟨D.keysA, D.blkA, D.rowsA⟩
def famB : FamData := ⟨D.keysB, D.blkB, D.rowsB⟩
def famC : FamData := ⟨D.keysC, D.blkC, D.rowsC⟩

/-- Index of the flag in the family. -/
def flagIdx (d : FamData) (cand : List (Nat × Nat × Nat × Nat)) (t m : Nat)
    (c : Fast.Cfg (t + m)) : Nat :=
  d.keys.idxOf (flagKey cand t m c)

/-- Integer row of flag `i`. -/
def rowOf (d : FamData) (i : Nat) : List Int :=
  (d.rows.getD i []).map fun x : Nat => (x : Int) - D.off

/-- Entry of `den · Q`: the Gram matrix of the rows inside a block, zero across blocks. -/
def QI (d : FamData) (i j : Nat) : Int :=
  if d.blk.getD i 0 = d.blk.getD j 0 then Fast.dotL (rowOf d i) (rowOf d j) else 0

/-- Sum over the arrangements `reps` of the square term of a family. -/
def famSum (d : FamData) (cand : List (Nat × Nat × Nat × Nat)) (t m : Nat)
    (reps : List (List (Fin 6))) (c : Fast.Cfg 6) : Int :=
  (reps.map fun l =>
    QI d (flagIdx d cand t m (c.comap (fnOf6 l ∘ Fast.appendF (eR6 t) (eT6 t m))) % d.keys.length)
      (flagIdx d cand t m (c.comap (fnOf6 l ∘ Fast.appendF (eR6 t) (eT6' t m)))
        % d.keys.length)).sum

def objCount (c : Fast.Cfg 6) : Nat :=
  repsO.countP fun l => c.sb (fnOf6 l (e46 0)) (fnOf6 l (e46 1)) (fnOf6 l (e46 2)) (fnOf6 l (e46 3))

/-- `6! · den · Λ` for the configuration `c`. -/
def total6 (c : Fast.Cfg 6) : Int :=
  12 * D.den * (objCount c : Int) + 8 * famSum famA cand4 2 2 repsA c
    + 6 * famSum famB cand4 3 1 repsB c + 24 * famSum famC cand5 4 1 repsC c

/-- The pattern `v` (trits of the quadruples of `Fast.combos 6`) satisfies the certificate
inequality with the bound `lamP / lamQ`. -/
def eval6 (v : List Nat) : Bool :=
  decide (total6 (cfg6 v.toArray) * D.lamQ ≤ 720 * D.den * D.lamP)

end BeatAvg.Six


==> anc/lean/BeatAvg/Six/Main.lean <==
import BeatAvg.Six.Sound
import BeatAvg.Six.Cover
import BeatAvg.Six.Checks

/-!
# The six-point flag bound `C ≤ 0.40255`

`C ≤ 201272564718335614989 / 500000000000000000000 = 0.402545129...`, from the six-point flag
certificate of `starting_point/cert_6_json.txt`. No `native_decide`: the search for the patterns
of six points and the evaluation of the certificate on the 1,290 patterns are run by the kernel.
This file is independent of the proof of `C = B*`.
-/

namespace BeatAvg

/-- **The six-point flag bound.** -/
theorem C_le_six : C ≤ 201272564718335614989 / 500000000000000000000 := by
  have h := Six.C_le_of_checks (fun w hw => Six.cover6 hw)
    (fun v hv => List.all_eq_true.1 Six.all_checks v hv)
  have e : ((Six.D.lamP : ℤ) : ℝ) / ((Six.D.lamQ : ℤ) : ℝ)
      = 201272564718335614989 / 500000000000000000000 := by
    simp [Six.D.lamP, Six.D.lamQ]
  rwa [e] at h

/-- `C ≤ 0.40255`. -/
theorem C_le_40255 : C ≤ 40255 / 100000 := C_le_six.trans (by norm_num)

end BeatAvg


==> anc/lean/BeatAvg/Six/Sound.lean <==
import BeatAvg.Six.Eval
import BeatAvg.Cert.SortedN
import BeatAvg.Cert.GramBlock
import BeatAvg.Cert.PsdMain

/-!
# The six-point flag certificate: soundness of the evaluation

If every pattern of a list that contains the patterns of all sorted samples passes `eval6`, then
`C ≤ lamP / lamQ`. This is `flag_bound` for the three families of the certificate.
-/

open MeasureTheory Set Function Finset

namespace BeatAvg.Six

/-! ### The index table -/

theorem idx6_spec : ∀ x y z d : Fin 6, x < y → y < z → z < d →
    (Fast.combos 6)[idx6 x.val y.val z.val d.val]? = some (x.val, y.val, z.val, d.val) := by
  decide

theorem idxOk6 : IdxOk 6 idx6 := by
  intro w x y z d hxy hyz hzd hd
  have h := idx6_spec ⟨x, by omega⟩ ⟨y, by omega⟩ ⟨z, by omega⟩ ⟨d, hd⟩ hxy hyz hzd
  simp only at h
  simp [patArr, h]

/-! ### The families -/

/-- A family of the certificate, with `t` roots and `m` further points. -/
noncomputable def fam (d : FamData) (cand : List (ℕ × ℕ × ℕ × ℕ)) (t m : ℕ) : Fam 6 t m where
  eR := eR6 t
  eT := eT6 t m
  eT' := eT6' t m
  F := flagIdx d cand t m
  N := d.keys.length
  Q := fun i j => (QI d i j : ℝ) / (D.den : ℝ)

theorem den_pos : (0 : ℝ) < (D.den : ℝ) := by
  have : (0 : ℤ) < D.den := by decide
  exact_mod_cast this

theorem rowOf_length_le (d : FamData) {LEN : ℕ} (h : ∀ r ∈ d.rows, r.length ≤ LEN) (i : ℕ) :
    (rowOf d i).length ≤ LEN := by
  unfold rowOf
  rw [List.length_map]
  by_cases hi : i < d.rows.length
  · rw [List.getD_eq_getElem _ _ hi]; exact h _ (List.getElem_mem hi)
  · rw [List.getD_eq_default _ _ (by omega)]; simp

theorem QI_cast (d : FamData) {LEN : ℕ} (h : ∀ r ∈ d.rows, r.length ≤ LEN) (i j : ℕ) :
    ((QI d i j : ℤ) : ℝ)
      = if d.blk.getD i 0 = d.blk.getD j 0 then
          ∑ c ∈ range LEN, (((rowOf d i).getD c 0 : ℤ) : ℝ) * (((rowOf d j).getD c 0 : ℤ) : ℝ)
        else 0 := by
  unfold QI
  split_ifs with hb
  · exact dotL_cast _ _ LEN (rowOf_length_le d h i)
  · simp

/-- The quadratic form of a family is positive semidefinite, in every size. -/
theorem fam_psd (d : FamData) (cand : List (ℕ × ℕ × ℕ × ℕ)) (t m : ℕ) {LEN : ℕ}
    (h : ∀ r ∈ d.rows, r.length ≤ LEN) (M : ℕ) (u : Fin M → ℝ) :
    0 ≤ ∑ i, ∑ j, u i * (fam d cand t m).Q i.val j.val * u j := by
  have hb : ∀ i < M, d.blk.getD i 0 < (Finset.range M).sup (fun i => d.blk.getD i 0) + 1 :=
    fun i hi => Nat.lt_succ_of_le
      (Finset.le_sup (f := fun i => d.blk.getD i 0) (Finset.mem_range.2 hi))
  have hg := gram_block_psd M ((Finset.range M).sup (fun i => d.blk.getD i 0) + 1) LEN
    (fun i => d.blk.getD i 0) (fun i c => (((rowOf d i).getD c 0 : ℤ) : ℝ)) hb u
  have e : ∑ i, ∑ j, u i * (fam d cand t m).Q i.val j.val * u j
      = (∑ i : Fin M, ∑ j : Fin M,
          u i * (if d.blk.getD i.val 0 = d.blk.getD j.val 0 then
            ∑ c ∈ range LEN, (((rowOf d i.val).getD c 0 : ℤ) : ℝ)
              * (((rowOf d j.val).getD c 0 : ℤ) : ℝ)
            else 0) * u j) / (D.den : ℝ) := by
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun i _ => ?_
    rw [Finset.sum_div]
    refine Finset.sum_congr rfl fun j _ => ?_
    show u i * ((QI d i.val j.val : ℝ) / (D.den : ℝ)) * u j = _
    rw [QI_cast d h]
    ring
  rw [e]
  exact div_nonneg hg den_pos.le

theorem lenA : ∀ r ∈ famA.rows, r.length ≤ 63 := by decide
theorem lenB : ∀ r ∈ famB.rows, r.length ≤ 63 := by decide
theorem lenC : ∀ r ∈ famC.rows, r.length ≤ 63 := by decide +kernel

theorem inj22 : Injective (Sum.elim (eR6 2) (Sum.elim (eT6 2 2) (eT6' 2 2))) := by decide
theorem inj31 : Injective (Sum.elim (eR6 3) (Sum.elim (eT6 3 1) (eT6' 3 1))) := by decide
theorem inj41 : Injective (Sum.elim (eR6 4) (Sum.elim (eT6 4 1) (eT6' 4 1))) := by decide
theorem e46_inj : Injective e46 := by decide

/-- The three families of the certificate. -/
noncomputable def fams6 : List (PFam 6) :=
  [⟨2, 2, fam famA cand4 2 2⟩, ⟨3, 1, fam famB cand4 3 1⟩, ⟨4, 1, fam famC cand5 4 1⟩]

theorem fams6_good : ∀ f ∈ fams6, f.Good := by
  intro f hf
  simp only [fams6, List.mem_cons, List.mem_nil_iff, or_false] at hf
  rcases hf with rfl | rfl | rfl
  · exact ⟨inj22, fam_psd famA cand4 2 2 lenA⟩
  · exact ⟨inj31, fam_psd famB cand4 3 1 lenB⟩
  · exact ⟨inj41, fam_psd famC cand5 4 1 lenC⟩

/-! ### The lists of arrangements -/

theorem fnOf6_inj {l l' : List (Fin 6)} (h : l.length = 6) (h' : l'.length = 6)
    (e : fnOf6 l = fnOf6 l') : l = l' := by
  apply List.ext_getElem (by rw [h, h'])
  intro i h1 h2
  have := congrFun e ⟨i, by omega⟩
  simpa [fnOf6, List.getD, h1, h2] using this

/-- The facts about a list of arrangements with `t` roots and twice `m` further points. -/
structure RepFacts (t m : ℕ) (reps : List (List (Fin 6))) : Prop where
  nodup : reps.Nodup
  count : reps.length * (t.factorial * m.factorial * m.factorial) = Nat.factorial 6
  good : ∀ l ∈ reps, l.length = 6 ∧ Injective (fnOf6 l) ∧
    Injective (fnOf6 l ∘ Fast.appendF (eR6 t) (eT6 t m)) ∧
    Injective (fnOf6 l ∘ Fast.appendF (eR6 t) (eT6' t m)) ∧
    (∀ i j : Fin t, i < j → fnOf6 l (eR6 t i) < fnOf6 l (eR6 t j)) ∧
    (∀ i j : Fin m, i < j → fnOf6 l (eT6 t m i) < fnOf6 l (eT6 t m j)) ∧
    (∀ i j : Fin m, i < j → fnOf6 l (eT6' t m i) < fnOf6 l (eT6' t m j))

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem factsA : RepFacts 2 2 repsA := ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem factsB : RepFacts 3 1 repsB := ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem factsC : RepFacts 4 1 repsC := ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

/-- The two blocks of the objective term: the three summands and the two unused points. -/
def embO1 : Fin 3 ↪ Fin 6 := ⟨fun i => e46 i.castSucc, by decide⟩
def embO2 : Fin 2 ↪ Fin 6 := ⟨fun i => Fin.ofNat 6 (4 + i.val), by decide⟩

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem objFacts : repsO.Nodup ∧ repsO.length = 60 ∧
    ∀ l ∈ repsO, l.length = 6 ∧ Injective (fnOf6 l) ∧
      (∀ i j : Fin 3, i < j → fnOf6 l (embO1 i) < fnOf6 l (embO1 j)) ∧
      (∀ i j : Fin 2, i < j → fnOf6 l (embO2 i) < fnOf6 l (embO2 j)) :=
  ⟨by decide +kernel, by decide +kernel, by decide +kernel⟩

/-! ### The functional of a sorted sample -/

theorem sum_map_div' {α : Type*} (l : List α) (g : α → ℝ) (d : ℝ) :
    (l.map fun a => g a / d).sum = (l.map g).sum / d := by
  induction l with
  | nil => simp
  | cons a t ih => simp only [List.map_cons, List.sum_cons, ih]; ring

theorem sum_map_countP {α : Type*} (l : List α) (p : α → Bool) :
    (l.map fun a => if p a then (1 : ℝ) else 0).sum = (l.countP p : ℝ) := by
  induction l with
  | nil => simp
  | cons a l ih =>
    by_cases h : p a <;> simp [h, ih] <;> ring

/-- The sum of a square term over all orderings of a sorted sample. -/
theorem fam_sum (d : FamData) (cand : List (ℕ × ℕ × ℕ × ℕ)) {t m : ℕ}
    {reps : List (List (Fin 6))} (F : RepFacts t m reps)
    (hinj : Injective (Sum.elim (eR6 t) (Sum.elim (eT6 t m) (eT6' t m))))
    {ω : Fin 6 → ℝ} (hω : SGn 6 ω) :
    ∑ π : Equiv.Perm (Fin 6), (fam d cand t m).term (ω ∘ ⇑π)
      = ((t.factorial * m.factorial * m.factorial : ℕ) : ℝ)
        * ((famSum d cand t m reps (cfgOf ω) : ℤ) : ℝ) / (D.den : ℝ) := by
  have h := (fam d cand t m).sum_perm hinj fnOf6 reps F.nodup
    (fun l hl l' hl' e => fnOf6_inj (F.good l hl).1 (F.good l' hl').1 e)
    (fun l hl => by
      obtain ⟨-, h0, h1, h2, h3, h4, h5⟩ := F.good l hl
      exact ⟨h0, h1, h2, fun i j hij => h3 i j hij, fun i j hij => h4 i j hij,
        fun i j hij => h5 i j hij⟩)
    F.count hω.mono.monotone
  rw [h]
  have e : (reps.map fun l => (fam d cand t m).Q
      ((fam d cand t m).F ((cfgOf ω).comap (fnOf6 l ∘ Fast.appendF (fam d cand t m).eR
        (fam d cand t m).eT)) % (fam d cand t m).N)
      ((fam d cand t m).F ((cfgOf ω).comap (fnOf6 l ∘ Fast.appendF (fam d cand t m).eR
        (fam d cand t m).eT')) % (fam d cand t m).N)).sum
      = ((famSum d cand t m reps (cfgOf ω) : ℤ) : ℝ) / (D.den : ℝ) := by
    unfold famSum
    rw [Int.cast_list_sum, List.map_map, ← sum_map_div']
    rfl
  rw [e]
  ring

theorem obj_sum (ω : Fin 6 → ℝ) :
    ∑ π : Equiv.Perm (Fin 6), objG e46 (ω ∘ ⇑π) = 12 * (objCount (cfgOf ω) : ℝ) := by
  obtain ⟨hnd, hlen, hgood⟩ := objFacts
  have h := objG_sum_perm e46 e46_inj embO1 (fun _ => rfl) embO2 (by decide) fnOf6
    repsO hnd
    (fun l hl l' hl' e => fnOf6_inj (hgood l hl).1 (hgood l' hl').1 e)
    (fun l hl => by
      obtain ⟨-, h0, g1, g2⟩ := hgood l hl
      exact ⟨h0, fun i j hij => g1 i j hij, fun i j hij => g2 i j hij⟩)
    (by rw [hlen]; decide) ω
  have hK : ((Nat.factorial 3 * Nat.factorial 2 * Nat.factorial 0 : ℕ) : ℝ) = 12 := by
    norm_num [Nat.factorial]
  rw [h, hK]
  congr 1
  unfold objCount
  exact sum_map_countP repsO fun l =>
    (cfgOf ω).sb (fnOf6 l (e46 0)) (fnOf6 l (e46 1)) (fnOf6 l (e46 2)) (fnOf6 l (e46 3))

/-- On a sorted sample, `6! · den · Λ` is the integer computed by the checker. -/
theorem LamF6_sorted {ω : Fin 6 → ℝ} (hω : SGn 6 ω) :
    LamF e46 fams6 ω = ((total6 (cfgOf ω) : ℤ) : ℝ) / (720 * (D.den : ℝ)) := by
  have hd := den_pos
  have f6 : (Nat.factorial 6 : ℝ) = 720 := by norm_num [Nat.factorial]
  have k22 : ((Nat.factorial 2 * Nat.factorial 2 * Nat.factorial 2 : ℕ) : ℝ) = 8 := by
    norm_num [Nat.factorial]
  have k31 : ((Nat.factorial 3 * Nat.factorial 1 * Nat.factorial 1 : ℕ) : ℝ) = 6 := by
    norm_num [Nat.factorial]
  have k41 : ((Nat.factorial 4 * Nat.factorial 1 * Nat.factorial 1 : ℕ) : ℝ) = 24 := by
    norm_num [Nat.factorial]
  unfold LamF
  simp only [lamF, fams6, List.map_cons, List.map_nil, List.sum_cons, List.sum_nil,
    Finset.sum_add_distrib, add_zero]
  rw [obj_sum ω, fam_sum famA cand4 factsA inj22 hω, fam_sum famB cand4 factsB inj31 hω,
    fam_sum famC cand5 factsC inj41 hω, f6, k22, k31, k41]
  unfold total6
  push_cast
  field_simp
  ring

/-- A pattern accepted by the checker bounds the functional on the corresponding samples. -/
theorem eval6_sound {ω : Fin 6 → ℝ} (hω : SGn 6 ω)
    (h : eval6 ((Fast.combos 6).map (trit (extNn ω))) = true) :
    LamF e46 fams6 ω ≤ (D.lamP : ℝ) / (D.lamQ : ℝ) := by
  have hc : cfgOf ω = cfg6 (patArr 6 (extNn ω)) := cfgOf_eq_patG (n := 6) (by norm_num) idxOk6 hω
  unfold eval6 at h
  have h1 : total6 (cfg6 (patArr 6 (extNn ω))) * D.lamQ ≤ 720 * D.den * D.lamP :=
    of_decide_eq_true h
  rw [← hc] at h1
  have h2 : ((total6 (cfgOf ω) : ℤ) : ℝ) * (D.lamQ : ℝ) ≤ 720 * (D.den : ℝ) * (D.lamP : ℝ) := by
    exact_mod_cast h1
  have hq : (0 : ℝ) < (D.lamQ : ℝ) := by
    have : (0 : ℤ) < D.lamQ := by decide
    exact_mod_cast this
  have hs : (0 : ℝ) < 720 * (D.den : ℝ) := by have := den_pos; positivity
  rw [LamF6_sorted hω, div_le_div_iff₀ hs hq]
  linarith

/-- **The six-point flag bound**, given the two finite facts: the list `L6` contains the pattern
of every sorted sample in general position, and all its patterns pass the check. -/
theorem C_le_of_checks
    (hcov : ∀ w : ℕ → ℝ, SG 6 w → (Fast.combos 6).map (trit w) ∈ D.L6)
    (hall : ∀ v ∈ D.L6, eval6 v = true) : C ≤ (D.lamP : ℝ) / (D.lamQ : ℝ) :=
  flag_bound e46 e46_inj fams6 fams6_good _
    (LamF_le_of_sorted _ _ _ fun ω hω =>
      eval6_sound hω (hall _ (hcov _ (SG_extNn (by norm_num) hω))))

end BeatAvg.Six


==> anc/lean/BeatAvg/Sublaw.lean <==
import BeatAvg.Defs

/-!
# Lemma 2.1 (sub-law)

The successes among four draws that all fall below `b` have probability at most `C F(b)^4`.
-/

open MeasureTheory Set Function
open scoped ENNReal

namespace BeatAvg

theorem sublaw {μ : Measure ℝ} (hμ : IsLaw μ) (b : ℝ) :
    (iid 4 μ).real (S4 ∩ {x | ∀ i, x i < b}) ≤ C * (μ.real (Iio b)) ^ 4 := by
  have := hμ.prob
  have hbox : {x : Fin 4 → ℝ | ∀ i, x i < b} = univ.pi (fun _ => Iio b) := by
    ext x; simp
  have h1 : (iid 4 μ) (S4 ∩ {x | ∀ i, x i < b})
      = Measure.pi (fun _ : Fin 4 => μ.restrict (Iio b)) S4 := by
    rw [hbox, ← Measure.restrict_pi_pi, Measure.restrict_apply measurableSet_S4]
  by_cases hF0 : μ (Iio b) = 0
  · have h0 : (iid 4 μ) (S4 ∩ {x | ∀ i, x i < b}) = 0 := by
      refine measure_mono_null inter_subset_right ?_
      rw [hbox, Measure.pi_pi]
      simp [hF0]
    simp [Measure.real, h0, hF0]
  · have hFtop : μ (Iio b) ≠ ∞ := measure_ne_top _ _
    obtain ⟨ν, hνdef⟩ : ∃ ν : Measure ℝ, ν = (μ (Iio b))⁻¹ • μ.restrict (Iio b) := ⟨_, rfl⟩
    have hν : IsLaw ν := by
      refine ⟨⟨?_⟩, ?_⟩
      · simp [hνdef, ENNReal.inv_mul_cancel hF0 hFtop]
      · have : (μ.restrict (Iio b)) (Iio 0) = 0 := by
          rw [Measure.restrict_apply measurableSet_Iio]
          exact measure_mono_null inter_subset_left hμ.nonneg
        simp [hνdef, this]
    have hsm : μ.restrict (Iio b) = μ (Iio b) • ν := by
      rw [hνdef, smul_smul, ENNReal.mul_inv_cancel hF0 hFtop, one_smul]
    have := hν.prob
    have h2 : Measure.pi (fun _ : Fin 4 => μ.restrict (Iio b))
        = μ (Iio b) ^ 4 • Measure.pi (fun _ : Fin 4 => ν) := by
      refine Measure.pi_eq fun s hs => ?_
      simp [Measure.smul_apply, Measure.pi_pi, hsm, Finset.prod_mul_distrib, Finset.prod_const,
        Finset.card_univ]
    have h3 : (iid 4 μ).real (S4 ∩ {x | ∀ i, x i < b}) = (μ.real (Iio b)) ^ 4 * P ν := by
      simp only [Measure.real, P, iid]
      rw [h1, h2]
      simp [ENNReal.toReal_mul, ENNReal.toReal_pow]
    rw [h3]
    have h4 := P_le_C hν
    have h5 : 0 ≤ (μ.real (Iio b)) ^ 4 := by positivity
    nlinarith

end BeatAvg


==> anc/lean/BeatAvg/Substitution.lean <==
import BeatAvg.Defs

/-!
# Lemma 3.1 (substitution)

Replace the part of `μ` below `b` by a tiny scaled copy of all of `μ`. The new law cannot beat `C`.
This gives a lower bound on the successes whose target lies below `b`:
`μ⁴(success, x₃ < b) ≥ F(b)^4 P(μ) - (C - P(μ))`.
-/

open MeasureTheory Set Function Filter Topology
open scoped ENNReal

namespace BeatAvg

/-- The substitution map: a point below `b` is replaced by `e` times an independent copy. -/
noncomputable def subst (b e : ℝ) (p : ℝ × ℝ) : ℝ := if p.1 < b then e * p.2 else p.1

theorem measurable_subst (b e : ℝ) : Measurable (subst b e) := by
  unfold subst
  exact Measurable.ite (measurableSet_lt measurable_fst measurable_const) (by fun_prop)
    (by fun_prop)

theorem isLaw_subst {μ : Measure ℝ} (hμ : IsLaw μ) (b : ℝ) {e : ℝ} (he : 0 < e) :
    IsLaw ((μ.prod μ).map (subst b e)) := by
  have := hμ.prob
  refine ⟨(Measure.isProbabilityMeasure_map_iff (measurable_subst b e).aemeasurable).2
    inferInstance, ?_⟩
  rw [Measure.map_apply (measurable_subst b e) measurableSet_Iio]
  refine measure_mono_null (t := (Iio 0 ×ˢ univ) ∪ (univ ×ˢ Iio 0)) ?_ ?_
  · rintro ⟨x, y⟩ h
    simp only [mem_preimage, subst, mem_Iio] at h
    by_cases hx : x < b
    · simp only [hx, ↓reduceIte] at h
      right
      refine ⟨mem_univ _, ?_⟩
      show y < 0
      by_contra hy
      have := mul_nonneg he.le (not_lt.mp hy)
      linarith
    · simp only [hx, ↓reduceIte] at h
      left
      exact ⟨h, mem_univ _⟩
  · rw [measure_union_null_iff]
    simp [Measure.prod_prod, hμ.nonneg]

/-- Pairs of nonnegative samples. -/
def NN2 : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ)) := {p | (∀ i, 0 ≤ p.1 i) ∧ ∀ i, 0 ≤ p.2 i}

theorem NN2_conull {μ : Measure ℝ} (hμ : IsLaw μ) : ((iid 4 μ).prod (iid 4 μ)) NN2ᶜ = 0 := by
  have := hμ.prob
  have h0 : (iid 4 μ) {x | ∀ i, 0 ≤ x i}ᶜ = 0 := iid_nonneg_ae hμ
  refine measure_mono_null
    (t := ({x | ∀ i, 0 ≤ x i}ᶜ ×ˢ univ) ∪ (univ ×ˢ {x | ∀ i, 0 ≤ x i}ᶜ)) ?_ ?_
  · rintro ⟨x, y⟩ h
    simp only [NN2, mem_compl_iff, mem_ofPred_eq, not_and_or] at h
    rcases h with h | h
    · left; exact ⟨h, mem_univ _⟩
    · right; exact ⟨mem_univ _, h⟩
  · rw [measure_union_null_iff]
    simp [Measure.prod_prod, h0]

/-- Successes with target at least `b`. -/
def HiSet (b : ℝ) : Set (Fin 4 → ℝ) := S4 ∩ {x | b ≤ x 3}

/-- Pairs `(x, y)`: `x` succeeds with target at least `b`, with a margin that absorbs `y / (n+1)`. -/
def Dset (b : ℝ) (n : ℕ) : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ)) :=
  {p | p.1 ∈ HiSet b ∧ (1 / ((n : ℝ) + 1)) * (p.2 0 + p.2 1 + p.2 2)
    < 2 * p.1 3 - (p.1 0 + p.1 1 + p.1 2)} ∩ NN2

theorem substitution {μ : Measure ℝ} (hμ : IsLaw μ) (b : ℝ) :
    (μ.real (Iio b)) ^ 4 * P μ - (C - P μ) ≤ (iid 4 μ).real (S4 ∩ {x | x 3 < b}) := by
  have := hμ.prob
  have hHi_meas : MeasurableSet (HiSet b) :=
    measurableSet_S4.inter (measurableSet_le measurable_const (measurable_pi_apply 3))
  obtain ⟨A, hAdef⟩ : ∃ A : Set ((Fin 4 → ℝ) × (Fin 4 → ℝ)), A = {x | ∀ i, x i < b} ×ˢ S4 :=
    ⟨_, rfl⟩
  have hNN2_meas : MeasurableSet NN2 := by
    have : NN2 = (⋂ i, {p : (Fin 4 → ℝ) × (Fin 4 → ℝ) | 0 ≤ p.1 i}) ∩
        ⋂ i, {p : (Fin 4 → ℝ) × (Fin 4 → ℝ) | 0 ≤ p.2 i} := by
      ext p; simp [NN2]
    rw [this]
    exact (MeasurableSet.iInter fun i => measurableSet_le measurable_const (by fun_prop)).inter
      (MeasurableSet.iInter fun i => measurableSet_le measurable_const (by fun_prop))
  have hD_meas : ∀ n, MeasurableSet (Dset b n) := by
    intro n
    have h2 : MeasurableSet {p : (Fin 4 → ℝ) × (Fin 4 → ℝ) |
        (1 / ((n : ℝ) + 1)) * (p.2 0 + p.2 1 + p.2 2) < 2 * p.1 3 - (p.1 0 + p.1 1 + p.1 2)} :=
      measurableSet_lt (by fun_prop) (by fun_prop)
    exact ((measurable_fst hHi_meas).inter h2).inter hNN2_meas
  have hN := NN2_conull hμ
  -- the probability of `A`
  have hA : ((iid 4 μ).prod (iid 4 μ)).real A = (μ.real (Iio b)) ^ 4 * P μ := by
    have hbox : {x : Fin 4 → ℝ | ∀ i, x i < b} = univ.pi (fun _ => Iio b) := by
      ext x; simp
    simp only [Measure.real, P, hAdef, iid]
    rw [Measure.prod_prod, hbox, Measure.pi_pi]
    simp [ENNReal.toReal_mul, ENNReal.toReal_pow, Finset.prod_const]
  -- monotonicity and union of the `D n`
  have hmono : Monotone (Dset b) := by
    intro n m hnm p hp
    obtain ⟨⟨h1, h2⟩, h3⟩ := hp
    refine ⟨⟨h1, lt_of_le_of_lt ?_ h2⟩, h3⟩
    have hs : 0 ≤ p.2 0 + p.2 1 + p.2 2 := by
      have := h3.2
      linarith [this 0, this 1, this 2]
    have hnm' : (n : ℝ) ≤ m := by exact_mod_cast hnm
    have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
    have : 1 / ((m : ℝ) + 1) ≤ 1 / ((n : ℝ) + 1) :=
      one_div_le_one_div_of_le (by linarith) (by linarith)
    exact mul_le_mul_of_nonneg_right this hs
  have hUnion : ⋃ n, Dset b n = (HiSet b ×ˢ univ) ∩ NN2 := by
    ext p
    simp only [mem_iUnion, Dset, mem_inter_iff, mem_ofPred_eq, mem_prod, mem_univ, and_true]
    constructor
    · rintro ⟨n, ⟨h1, -⟩, h3⟩
      exact ⟨h1, h3⟩
    · rintro ⟨h1, h3⟩
      have hgap : 0 < 2 * p.1 3 - (p.1 0 + p.1 1 + p.1 2) := by
        have : p.1 ∈ S4 := h1.1
        simp only [S4, mem_ofPred_eq] at this
        linarith
      obtain ⟨n, hn⟩ := exists_nat_gt ((p.2 0 + p.2 1 + p.2 2) / (2 * p.1 3 - (p.1 0 + p.1 1 + p.1 2)))
      refine ⟨n, ⟨h1, ?_⟩, h3⟩
      have hn1 : (0 : ℝ) < (n : ℝ) + 1 := by positivity
      rw [div_lt_iff₀ hgap] at hn
      rw [one_div, inv_mul_lt_iff₀ hn1]
      nlinarith
  have hlim : Tendsto (fun n => ((iid 4 μ).prod (iid 4 μ)).real (Dset b n)) atTop
      (𝓝 ((iid 4 μ).real (HiSet b))) := by
    have h1 := tendsto_measure_iUnion_atTop (μ := (iid 4 μ).prod (iid 4 μ)) hmono
    have h2 : ((iid 4 μ).prod (iid 4 μ)) (⋃ n, Dset b n) = (iid 4 μ) (HiSet b) := by
      rw [hUnion, measure_inter_conull hN, Measure.prod_prod]
      simp
    rw [h2] at h1
    exact (ENNReal.tendsto_toReal (measure_ne_top _ _)).comp h1
  -- the inequality for each `n`
  have hstep : ∀ n : ℕ,
      (μ.real (Iio b)) ^ 4 * P μ + ((iid 4 μ).prod (iid 4 μ)).real (Dset b n) ≤ C := by
    intro n
    have he : (0 : ℝ) < 1 / ((n : ℝ) + 1) := by positivity
    obtain ⟨e, hedef⟩ : ∃ e : ℝ, e = 1 / ((n : ℝ) + 1) := ⟨_, rfl⟩
    rw [← hedef] at he
    have hlaw := isLaw_subst hμ b he
    have hPle := P_le_C hlaw
    have hPeq : P ((μ.prod μ).map (subst b e)) = ((iid 4 μ).prod (iid 4 μ)).real
        {p | (fun i => subst b e (p.1 i, p.2 i)) ∈ S4} := by
      simp only [P, Measure.real, iid]
      rw [pi_map_prod_apply μ μ (subst b e) (measurable_subst b e) S4 measurableSet_S4]
    have hsub : (A ∩ NN2) ∪ Dset b n ⊆ {p | (fun i => subst b e (p.1 i, p.2 i)) ∈ S4} := by
      rintro ⟨x, y⟩ (⟨hpA, -⟩ | hpD)
      · rw [hAdef] at hpA
        obtain ⟨hx, hy⟩ := hpA
        simp only [mem_ofPred_eq] at hx
        simp only [S4, mem_ofPred_eq] at hy ⊢
        simp only [subst, hx, ↓reduceIte]
        nlinarith
      · obtain ⟨⟨h1, h2⟩, h3, h4⟩ := hpD
        obtain ⟨hS, hb⟩ := h1
        simp only [mem_ofPred_eq] at hb h2 h3 h4
        rw [← hedef] at h2
        simp only [S4, mem_ofPred_eq] at hS ⊢
        have hle : ∀ i, subst b e (x i, y i) ≤ x i + e * y i := by
          intro i
          have hx := h3 i
          have hy := mul_nonneg he.le (h4 i)
          unfold subst
          split_ifs <;> simp only [] <;> linarith
        have h3' : subst b e (x 3, y 3) = x 3 := by
          unfold subst
          simp only [not_lt.mpr hb, ↓reduceIte]
        rw [h3']
        have := hle 0
        have := hle 1
        have := hle 2
        nlinarith
    have hdisj : Disjoint (A ∩ NN2) (Dset b n) := by
      rw [Set.disjoint_left]
      rintro ⟨x, y⟩ ⟨hpA, -⟩ hpD
      rw [hAdef] at hpA
      have h1 : x 3 < b := hpA.1 3
      have h2 : b ≤ x 3 := hpD.1.1.2
      linarith
    have hAN : ((iid 4 μ).prod (iid 4 μ)).real (A ∩ NN2) = ((iid 4 μ).prod (iid 4 μ)).real A := by
      simp only [Measure.real]
      rw [measure_inter_conull hN]
    calc (μ.real (Iio b)) ^ 4 * P μ + ((iid 4 μ).prod (iid 4 μ)).real (Dset b n)
        = ((iid 4 μ).prod (iid 4 μ)).real ((A ∩ NN2) ∪ Dset b n) := by
          rw [measureReal_union hdisj (hD_meas n), hAN, hA]
      _ ≤ ((iid 4 μ).prod (iid 4 μ)).real {p | (fun i => subst b e (p.1 i, p.2 i)) ∈ S4} :=
          measureReal_mono hsub
      _ ≤ C := by rw [← hPeq]; exact hPle
  have hfinal : (μ.real (Iio b)) ^ 4 * P μ + (iid 4 μ).real (HiSet b) ≤ C :=
    le_of_tendsto' (tendsto_const_nhds.add hlim) hstep
  have hdec : P μ = (iid 4 μ).real (S4 ∩ {x | x 3 < b}) + (iid 4 μ).real (HiSet b) := by
    have hm : MeasurableSet {x : Fin 4 → ℝ | x 3 < b} :=
      measurableSet_lt (measurable_pi_apply 3) measurable_const
    have h := measureReal_inter_add_sdiff (μ := iid 4 μ) (s := S4) hm
    have hd : S4 \ {x : Fin 4 → ℝ | x 3 < b} = HiSet b := by
      ext x; simp [HiSet, not_lt]
    rw [hd] at h
    unfold P
    linarith
  linarith

end BeatAvg


==> anc/lean/Check.lean <==
import BeatAvg.Cert.Final
import BeatAvg.Cert.Main7
import BeatAvg.Six.Main
open BeatAvg
#check @C_eq_Bstar
#print axioms C_eq_Bstar
#check @C_le_Bstar
#print axioms C_le_Bstar
#check @Bstar_le_C
#print axioms Bstar_le_C
#check @lower_bound
#print axioms lower_bound
#print axioms C_le_order7
#print axioms C_le_of_certificate
#print axioms flag_bound
#check @C_le_six
#print axioms C_le_six


==> anc/lean/CheckFive.lean <==
import BeatAvg.Five.Final

#check BeatAvg.Five.C_eq_Bstar
#print axioms BeatAvg.Five.C_eq_Bstar
#print axioms Fast.Five.Checked.cover
#print axioms Fast.Five.Checked.endpoints
#print axioms Fast.Five.AssemblyChecked.all
#print axioms BeatAvg.Five.Lam_eval
#print axioms BeatAvg.Five.integral_lam_lower


==> anc/lean/CheckFour.lean <==
import BeatAvg.Four.Final

#check BeatAvg.Four.C_eq_Bstar
#print axioms BeatAvg.Four.C_eq_Bstar
#print axioms BeatAvg.Four.C_le_Bstar
#print axioms Fast.Four.Checked.cover
#print axioms Fast.Four.Checked.endpoints
#print axioms BeatAvg.Four.Lam_eval
#print axioms BeatAvg.Four.integral_lam_lower


==> anc/lean/CheckKernel.lean <==
import BeatAvg.K8.Final

/-! Statement and axioms of the proof of `C = B*` with no `native_decide` (see `repro/KERNEL.md`). -/

open BeatAvg
#check @K8.C_eq_Bstar_kernel
#print axioms K8.C_eq_Bstar_kernel
#check @K8.C_le_Bstar_kernel
#print axioms K8.C_le_Bstar_kernel


==> anc/lean/Fast.lean <==
import Fast.K
import Fast.Pat
import Fast.Gen
import Fast.Eval
import Fast.Canon
import Fast.Canon7
import Fast.Cert7
import Fast.Tables
import Fast.Cover
import Fast.Farkas
import Fast.Data
import Fast.Cert8Data
import Fast.Cert8
import Fast.Psd
import Fast.Check8


==> anc/lean/Fast/Canon.lean <==
/-!
# Canonical arrangements (computable part)

An arrangement is a list of eight elements of `Fin 8`. `canonL blocks` sorts the values inside each
block of positions. The representatives are the orderings of `0..7` fixed by `canonL`.
-/

namespace Fast

/-- The function `Fin 8 → Fin 8` of a list. -/
@[inline] def fnOf (l : List (Fin 8)) : Fin 8 → Fin 8 := fun i => l.getD i.val 0

/-- Insert `x` at every position of `l`. -/
def insertAll {α : Type} (x : α) : List α → List (List α)
  | [] => [[x]]
  | y :: ys => (x :: y :: ys) :: (insertAll x ys).map (y :: ·)

/-- All orderings of a list. -/
def allOrders {α : Type} : List α → List (List α)
  | [] => [[]]
  | x :: xs => (allOrders xs).flatMap (insertAll x)

/-- Sort the values at the positions `ps` (given in increasing order). -/
def sortBlock (a : Array (Fin 8)) (ps : List Nat) : Array (Fin 8) :=
  let vals := (ps.map fun p => a[p]!).mergeSort (fun x y => decide (x ≤ y))
  (ps.zip vals).foldl (fun acc pv => acc.set! pv.1 pv.2) a

def canonL (blocks : List (List Nat)) (l : List (Fin 8)) : List (Fin 8) :=
  (blocks.foldl sortBlock l.toArray).toList

/-- The values at the positions `ps` (taken in order) increase. -/
def chainLt (l : List (Fin 8)) : List Nat → Bool
  | [] => true
  | [_] => true
  | p :: q :: rest => decide (l.getD p 0 < l.getD q 0) && chainLt l (q :: rest)

/-- The values increase inside each block of positions. -/
def blockSorted (blocks : List (List Nat)) (l : List (Fin 8)) : Bool := blocks.all (chainLt l)

/-- The orderings of `0..7` that increase inside each block (structural recursion only, so that
the kernel can evaluate it). -/
def repsOf (blocks : List (List Nat)) : List (List (Fin 8)) :=
  (allOrders (List.finRange 8)).filter (blockSorted blocks)

def blocksObj : List (List Nat) := [[0, 1, 2], [4, 5, 6, 7]]
def blocksSq : List (List Nat) := [[0, 1], [2, 3, 4], [5, 6, 7]]
def blocksDeg : List (List Nat) := [[1, 2, 3, 4], [5, 6]]
def blocksThr : List (List Nat) := [[0, 1, 2, 3], [4, 5, 6]]

def repsObj : List (List (Fin 8)) := repsOf blocksObj
def repsSq : List (List (Fin 8)) := repsOf blocksSq
def repsDeg : List (List (Fin 8)) := repsOf blocksDeg
def repsThr : List (List (Fin 8)) := repsOf blocksThr

end Fast


==> anc/lean/Fast/Canon7.lean <==
import Fast.Canon

/-!
# Canonical arrangements of seven points (computable part)
-/

namespace Fast

/-- The function `Fin 7 → Fin 7` of a list. -/
@[inline] def fnOf7 (l : List (Fin 7)) : Fin 7 → Fin 7 := fun i => l.getD i.val 0

def sortBlock7 (a : Array (Fin 7)) (ps : List Nat) : Array (Fin 7) :=
  let vals := (ps.map fun p => a[p]!).mergeSort (fun x y => decide (x ≤ y))
  (ps.zip vals).foldl (fun acc pv => acc.set! pv.1 pv.2) a

def canonL7 (blocks : List (List Nat)) (l : List (Fin 7)) : List (Fin 7) :=
  (blocks.foldl sortBlock7 l.toArray).toList

def chainLt7 (l : List (Fin 7)) : List Nat → Bool
  | [] => true
  | [_] => true
  | p :: q :: rest => decide (l.getD p 0 < l.getD q 0) && chainLt7 l (q :: rest)

def blockSorted7 (blocks : List (List Nat)) (l : List (Fin 7)) : Bool := blocks.all (chainLt7 l)

/-- The orderings of `0..6` that increase inside each block. -/
def repsOf7 (blocks : List (List Nat)) : List (List (Fin 7)) :=
  (allOrders (List.finRange 7)).filter (blockSorted7 blocks)

/-- Blocks of a family with `t` roots and `m` further points: positions `0..t-1`, `t..t+m-1`,
`t+m..t+2m-1`. -/
def blocksFam (t m : Nat) : List (List Nat) :=
  [List.range t, (List.range m).map (· + t), (List.range m).map (· + t + m)]

def blocksObj7 : List (List Nat) := [[0, 1, 2], [4, 5, 6]]

def repsObj7 : List (List (Fin 7)) := repsOf7 blocksObj7
def reps14 : List (List (Fin 7)) := repsOf7 (blocksFam 1 3)
def reps24 : List (List (Fin 7)) := repsOf7 (blocksFam 2 2)
def reps35 : List (List (Fin 7)) := repsOf7 (blocksFam 3 2)
def reps45 : List (List (Fin 7)) := repsOf7 (blocksFam 4 1)
def reps56 : List (List (Fin 7)) := repsOf7 (blocksFam 5 1)

/-- Index maps of a family on seven points. -/
def eR7 (t : Nat) (i : Fin t) : Fin 7 := Fin.ofNat 7 i.val
def eT7 (t m : Nat) (j : Fin m) : Fin 7 := Fin.ofNat 7 (t + j.val)
def eT7' (t m : Nat) (j : Fin m) : Fin 7 := Fin.ofNat 7 (t + m + j.val)

/-- Positions of the objective term. -/
def e47 (i : Fin 4) : Fin 7 := Fin.ofNat 7 i.val

end Fast


==> anc/lean/Fast/Cert7.lean <==
import Fast.Gen
import Fast.Canon7
import Fast.Data
import Std.Data.HashMap

/-!
# The order-7 flag certificate (computable part)
-/

namespace Fast

structure Cert7 where
  /-- per family: key ↦ flag index -/
  keys : Array (Std.HashMap Nat Nat)
  /-- per family: block of each flag -/
  blk : Array (Array Nat)
  /-- per family: integer row of each flag (`Q = L L^T / 4^scale` inside a block) -/
  rows : Array (Array (Array Int))
  /-- per family: (row length, number of flags, number of blocks) -/
  dims : Array (Nat × Nat × Nat)
  num : Int
  den : Int
  scale : Nat

def parseCert7 (s : String) : Cert7 := Id.run do
  let mut keys : Array (Std.HashMap Nat Nat) := Array.replicate 5 {}
  let mut blk : Array (Array Nat) := Array.replicate 5 #[]
  let mut rows : Array (Array (Array Int)) := Array.replicate 5 #[]
  let mut dims : Array (Nat × Nat × Nat) := Array.replicate 5 (0, 0, 0)
  let mut num : Int := 0
  let mut den : Int := 1
  let mut scale : Nat := 0
  for line in s.splitOn "\n" do
    match line.splitOn " " with
    | [] => pure ()
    | kw :: rest =>
      let v : List Int := rest.filterMap String.toInt?
      match kw, v with
      | "BOUND", [a, b] => num := a; den := b
      | "SCALE", [a] => scale := a.toNat
      | "LEN", [k, l, n, nb] => dims := dims.set! k.toNat (l.toNat, n.toNat, nb.toNat)
      | "F", k :: _i :: key :: b :: row =>
        let i := (blk.getD k.toNat #[]).size
        keys := keys.modify k.toNat (fun m => m.insert key.toNat i)
        blk := blk.modify k.toNat (·.push b.toNat)
        rows := rows.modify k.toNat (·.push row.toArray)
      | _, _ => pure ()
  return ⟨keys, blk, rows, dims, num, den, scale⟩

/-- Key of the flag of `t` sorted roots (positions `0..t-1`) and `m` sorted further points:
`code * 64 + mask`, with `code` the pattern of the `t + m` points in increasing order and `mask`
the set of ranks of the roots. -/
def flagKey (t m : Nat) (c : Cfg (t + m)) : Nat :=
  let pts := List.finRange (t + m)
  -- `q` comes before `p`
  let before (q p : Fin (t + m)) : Bool :=
    if decide (q.val < t) == decide (p.val < t) then decide (q.val < p.val) else c.lt q p
  let rank (p : Fin (t + m)) : Nat := pts.countP fun q => before q p
  let arr : Array (Fin (t + m)) := (pts.mergeSort fun p q => decide (rank p ≤ rank q)).toArray
  let trit (q : Nat × Nat × Nat × Nat) : Nat :=
    match arr[q.1]?, arr[q.2.1]?, arr[q.2.2.1]?, arr[q.2.2.2]? with
    | some a, some b, some e, some d =>
      (if c.sb a b e d then 1 else 0) + (if c.sb a b d e then 1 else 0)
    | _, _, _, _ => 0
  let code := (combos (t + m)).foldr (fun q acc => acc * 3 + trit q) 0
  let mask := (pts.filter fun p => decide (p.val < t)).foldl (fun acc p => acc + 2 ^ rank p) 0
  code * 64 + mask

/-- Flag index in family `k`. -/
def flag7 (c7 : Cert7) (k t m : Nat) (c : Cfg (t + m)) : Nat :=
  ((c7.keys.getD k {})[flagKey t m c]?).getD 0

def dotI (len : Nat) (a b : Array Int) : Int :=
  ((List.range len).map fun i => a.getD i 0 * b.getD i 0).sum

/-- Integer entry of `4^scale · Q` in family `k`. -/
def QI (c7 : Cert7) (k : Nat) (i j : Nat) : Int :=
  if (c7.blk.getD k #[]).getD i 0 = (c7.blk.getD k #[]).getD j 0 then
    dotI (c7.dims.getD k (0, 0, 0)).1 ((c7.rows.getD k #[]).getD i #[]) ((c7.rows.getD k #[]).getD j #[])
  else 0

/-- Number of flags of family `k`. -/
def nFlags (c7 : Cert7) (k : Nat) : Nat := (c7.dims.getD k (0, 0, 0)).2.1

/-- Sum over the arrangements `reps` of the square term of family `k`. -/
def famSum (c7 : Cert7) (k t m : Nat) (reps : List (List (Fin 7))) (c : Cfg 7) : Int :=
  (reps.map fun l =>
    QI c7 k (flag7 c7 k t m (c.comap (fnOf7 l ∘ appendF (eR7 t) (eT7 t m))) % nFlags c7 k)
      (flag7 c7 k t m (c.comap (fnOf7 l ∘ appendF (eR7 t) (eT7' t m))) % nFlags c7 k)).sum

def objCount7 (c : Cfg 7) : Nat :=
  repsObj7.countP fun l => c.sb (fnOf7 l (e47 0)) (fnOf7 l (e47 1)) (fnOf7 l (e47 2)) (fnOf7 l (e47 3))

/-- `7! · 4^scale · Λ` for the configuration `c`. -/
def total7 (c7 : Cert7) (c : Cfg 7) : Int :=
  36 * 4 ^ c7.scale * (objCount7 c : Int) + 36 * famSum c7 0 1 3 reps14 c + 8 * famSum c7 1 2 2 reps24 c
    + 24 * famSum c7 2 3 2 reps35 c + 24 * famSum c7 3 4 1 reps45 c + 120 * famSum c7 4 5 1 reps56 c

/-- The pattern `P` satisfies the certificate inequality with the bound `801509 / 2000000`. -/
def eval7 (c7 : Cert7) (P : Pat) : Bool :=
  decide (2000000 * total7 c7 (cfgOfPatG 7 idx7 P) ≤ 5040 * 4 ^ c7.scale * 801509)

def cert7Str : String := include_str "../data/cert7.txt"

def cert7 : Cert7 := parseCert7 cert7Str

/-- The whole order-7 check. -/
def check7 (_ : Unit) : Bool :=
  (R7.toList.map fun P => Task.spawn fun _ => eval7 cert7 P).all Task.get

end Fast

namespace Fast

/-- Block of flag `i` in family `k`. -/
def blk7 (c7 : Cert7) (k i : Nat) : Nat := (c7.blk.getD k #[]).getD i 0

/-- Static checks of the order-7 certificate. -/
def static7 (c7 : Cert7) : Bool :=
  (List.range 5).all fun k =>
      decide (0 < nFlags c7 k) &&
        (List.range (nFlags c7 k)).all fun i => decide (blk7 c7 k i < (c7.dims.getD k (0, 0, 0)).2.2)

end Fast


==> anc/lean/Fast/Cert8.lean <==
import Fast.Tables
import Fast.Cert8Data

/-!
# The order-8 certificate: data, `Q = W Y W^T`, tables (computable part)

The data are Lean numerals (`Fast/Cert8Data.lean`), so that the kernel can evaluate the checks of
`Fast/Psd.lean`. The functions used by those checks are structurally recursive on lists.
-/

namespace Fast

/-! ### Packed rows -/

/-- The `n` lowest fields of width `w` of `x`. -/
def unpackN (w : Nat) : Nat → Nat → List Nat
  | 0, _ => []
  | n + 1, x => x % 2 ^ w :: unpackN w n (x / 2 ^ w)

/-- A signed field. -/
def sInt (w v : Nat) : Int := (v : Int) - ((2 ^ (w - 1) : Nat) : Int)

def kOf (n0 n1 n2 n3 d : Int) : K := ⟨(n0 : Rat) / d, (n1 : Rat) / d, (n2 : Rat) / d, (n3 : Rat) / d⟩

def kOfList : List Int → K
  | [n0, n1, n2, n3, d] => kOf n0 n1 n2 n3 d
  | _ => K.zero

/-- The element of `K` in the five lowest fields of `x` (four numerators and a denominator). -/
def kOfP (w x : Nat) : K := kOfList ((unpackN w 5 x).map (sInt w))

/-- `n` elements of `K` packed in `x`. -/
def kRow (w : Nat) : Nat → Nat → List K
  | 0, _ => []
  | n + 1, x => kOfP w x :: kRow w n (x / 2 ^ (5 * w))

/-- Replace the entries at the given (increasing) positions; the row starts at position `b`. -/
def patchRow : Nat → List K → List (Nat × K) → List K
  | _, [], _ => []
  | b, x :: xs, os =>
    match os with
    | [] => x :: xs
    | o :: os' => if o.1 = b then o.2 :: patchRow (b + 1) xs os' else x :: patchRow (b + 1) xs os

/-! ### The certificate -/

structure Cert8 where
  ft : Array Nat
  ct : Array Nat
  /-- sparse rows of `W` (300 rows, columns `< 255`) -/
  W : Array (List (Nat × K))
  /-- rows of `Y` (255 × 255) -/
  Yr : List (List K)
  /-- columns of the integer factor `G` (255 × 255), scaled by `2^gT` -/
  Gc : List (List Int)
  gT : Nat
  lo : Array K
  hi : Array K
  w1 : Array K
  w2 : Array K
  cbarP : Int
  cbarQ : Int
  Dn : Int
  encLo : Int
  encHi : Int
  encM : Nat
  B : Int

/-- The order-8 certificate. -/
def cert8 : Cert8 where
  ft := D8.ft.toArray
  ct := D8.ct.toArray
  W := (D8.wRows.map fun row => row.map fun e => (e.1, kOfP D8.wS e.2)).toArray
  Yr := List.zipWith
    (fun x big => patchRow 0 (kRow D8.wY 255 x) (big.map fun e => (e.1, kOfP D8.wB e.2)))
    D8.yRows D8.yBig
  Gc := D8.gCols.map fun x => (unpackN D8.wG 255 x).map (sInt D8.wG)
  gT := D8.gT
  lo := (D8.lo.map (kOfP D8.wS)).toArray
  hi := (D8.hi.map (kOfP D8.wS)).toArray
  w1 := (D8.w1.map (kOfP D8.wS)).toArray
  w2 := (D8.w2.map (kOfP D8.wS)).toArray
  cbarP := D8.cbarP
  cbarQ := D8.cbarQ
  Dn := D8.Dn
  encLo := D8.encLo
  encHi := D8.encHi
  encM := D8.encM
  B := D8.B

def ksum (l : List K) : K := l.foldl K.add K.zero

/-- Entry `(a, b)` of a matrix given by rows. -/
def yAt (Yr : List (List K)) (a b : Nat) : K := (Yr.getD a []).getD b K.zero

/-- Entry of `W Y W^T` for two sparse rows of `W`. -/
def QKw (Yr : List (List K)) (wi wj : List (Nat × K)) : K :=
  ksum (wi.flatMap fun e => wj.map fun e' => (e.2.mul (yAt Yr e.1 e'.1)).mul e'.2)

/-- Entry of `Q = W Y W^T`. -/
def QK (c : Cert8) (i j : Nat) : K := QKw c.Yr (c.W.getD i []) (c.W.getD j [])

/-- Entry `k = 300 i + j` of the table of `Dn · Q`. -/
def qzAt (c : Cert8) (k : Nat) : Z4 := (QK c (k / 300) (k % 300)).toZ4 c.Dn

def qzFn (c : Cert8) (k : Fin 90000) : Z4 := qzAt c k.val

/-- The integer tables of the certificate. -/
def tabsOf (c : Cert8) : Tabs where
  ft := c.ft
  ct := c.ct
  QZ := Array.ofFn (qzFn c)
  loZ := c.lo.map (K.toZ4 c.Dn)
  hiZ := c.hi.map (K.toZ4 c.Dn)
  w1Z := c.w1.map (K.toZ4 c.Dn)
  w2Z := c.w2.map (K.toZ4 c.Dn)
  Dn := c.Dn

/-- Row `i` of `Dn · Q` is integral. -/
def intRow (c : Cert8) (i : Nat) : Bool :=
  c.W.toList.all fun wj => (QKw c.Yr (c.W.getD i []) wj).integralAt c.Dn

/-- All numbers of the tables become integers after multiplication by `Dn`. -/
def integralOk (c : Cert8) : Bool :=
  (List.range 300).all (intRow c) &&
    c.lo.toList.all (K.integralAt c.Dn) && c.hi.toList.all (K.integralAt c.Dn) &&
    c.w1.toList.all (K.integralAt c.Dn) && c.w2.toList.all (K.integralAt c.Dn)

end Fast


==> anc/lean/Fast/Check8.lean <==
import Fast.Data
import Fast.Cert8

/-!
# The order-8 check (computable part)
-/

namespace Fast

def tabs8 : Tabs := tabsOf cert8

/-- The second point of the criterion is `Cbar0 = 100000 / 100000 = 1`; `δ = cbarE / 100000` is the
margin required there. -/
def cbarE : Int := 1

/-- A leaf passes if both inequalities are certified or the pattern is certified non-realizable. -/
def leafOk (P : Pat) : Bool :=
  checkBoth cert8.encLo cert8.encHi cert8.encM tabs8 100000 100000 cbarE (cfgOfPat P) ||
  excl fm combos8 8 P

/-- Number of failing leaves below the first-stage choices `lo ≤ i < hi` (testing). -/
def failRange (lo hi : Nat) : Nat :=
  (((cands (L8.stages.getD 0 ⟨#[], #[], #[]⟩) []).drop lo).take (hi - lo)).map (fun T =>
    Task.spawn fun _ => (go L8 (fun P => !leafOk P) (L8.n - 1) [T]).length)
    |>.foldl (fun a t => a + t.get) 0

end Fast

namespace Fast

/-- Timing helper: evaluate parts of the functional `k` times on the pattern `P`. -/
def benchPart (which : Nat) (k : Nat) (P : Pat) : Nat := Id.run do
  let c := cfgOfPat P
  let mut acc : Int := 0
  for _ in [0:k] do
    let z : Z4 :=
      match which with
      | 0 => Z4.ofInt (cntObj c)
      | 1 => zsum (repsSq.map fun l => sqZ tabs8 c (fnOf l))
      | 2 => zsum (repsDeg.map fun l => degU tabs8 c (fnOf l))
      | 3 => zsum (repsDeg.map fun l => degV tabs8 c (fnOf l))
      | 4 => zsum (repsThr.map fun l => thrU tabs8 c (fnOf l))
      | 5 => zsum (repsThr.map fun l => thrV tabs8 c (fnOf l))
      | _ => Z4.ofInt (repsSq.foldl (fun a l => a + Fflag tabs8.ft (c.comap (fnOf l ∘ first5))) 0)
    acc := acc + z.a
  return acc.natAbs % 1000

end Fast

namespace Fast

/-- The whole order-8 check: no leaf of the level-8 enumeration fails. -/
def check8 (_ : Unit) : Bool := goPar L8 (fun P => !leafOk P)

end Fast


==> anc/lean/Fast/Cover.lean <==
import Fast.Pat

/-!
# Enumeration of patterns by joins (computable part)

Level `n`: all patterns `P` on `n` points such that, for each deleted point `d`, the restriction of
`P` to the other `n - 1` points lies in a given list `R`. Stage `j` deletes the point `n - 1 - j`.
-/

namespace Fast

abbrev Pat := Array Nat

def skipQ (d : Nat) (q : Nat × Nat × Nat × Nat) : Nat × Nat × Nat × Nat :=
  (skip d q.1, skip d q.2.1, skip d q.2.2.1, skip d q.2.2.2)

/-- Positions in the `n`-point pattern of the quadruples of the `(n-1)`-point pattern, after
inserting the point `d`. -/
def pmOf (n d : Nat) : Array Nat := ((combos (n - 1)).map fun q => comboIdx n (skipQ d q)).toArray

/-- Number of buckets. -/
def nBuckets : Nat := 1048576

structure Stage where
  pm : Array Nat
  /-- `(k, j, k')`: entry `k` of this stage's pattern must equal entry `k'` of stage `j < s`. -/
  olds : Array (Nat × Nat × Nat)
  buckets : Array (Array Pat)

structure Level where
  n : Nat
  m : Nat
  stages : Array Stage
  /-- For each position of the `n`-point pattern: a stage and an entry that determine it. -/
  src : Array (Nat × Nat)

def keyT (st : Stage) (T : Pat) : Nat :=
  st.olds.toList.foldl (fun acc o => (acc * 3 + T.getD o.1 0) % nBuckets) 0

def keyS (st : Stage) (chosen : List Pat) : Nat :=
  st.olds.toList.foldl (fun acc o => (acc * 3 + (chosen.getD o.2.1 #[]).getD o.2.2 0) % nBuckets) 0

def matchesOld (st : Stage) (chosen : List Pat) (T : Pat) : Bool :=
  st.olds.toList.all fun o => T.getD o.1 0 == (chosen.getD o.2.1 #[]).getD o.2.2 0

def cands (st : Stage) (chosen : List Pat) : List Pat :=
  ((st.buckets.getD (keyS st chosen) #[]).toList).filter (matchesOld st chosen)

def assemble (L : Level) (chosen : List Pat) : Pat :=
  Array.ofFn (n := L.m) fun pos =>
    (chosen.getD (L.src.getD pos.val (0, 0)).1 #[]).getD (L.src.getD pos.val (0, 0)).2 0

/-- All leaves `P` of the join tree below `chosen` with `keep P`. -/
def go (L : Level) (keep : Pat → Bool) : Nat → List Pat → List Pat
  | 0, chosen => let P := assemble L chosen; if keep P then [P] else []
  | rem + 1, chosen =>
    (cands (L.stages.getD chosen.length ⟨#[], #[], #[]⟩) chosen).flatMap fun T =>
      go L keep rem (chosen ++ [T])

/-! ### Building a level -/

def findSrc (pms : Array (Array Nat)) (pos : Nat) : Nat × Nat :=
  let j := (pms.findIdx? fun pm => pm.contains pos).getD 0
  (j, ((pms.getD j #[]).idxOf? pos).getD 0)

def mkBuckets (olds : Array (Nat × Nat × Nat)) (R : Array Pat) : Array (Array Pat) :=
  R.foldl (fun tab T =>
    tab.modify (olds.toList.foldl (fun acc o => (acc * 3 + T.getD o.1 0) % nBuckets) 0) (·.push T))
    (Array.replicate nBuckets #[])

def mkLevel (n : Nat) (R : Array Pat) : Level :=
  let m := (combos n).length
  let pms : Array (Array Nat) := Array.ofFn (n := n) fun j => pmOf n (n - 1 - j.val)
  let src : Array (Nat × Nat) := Array.ofFn (n := m) fun pos => findSrc pms pos.val
  let stages : Array Stage := Array.ofFn (n := n) fun s =>
    let pm := pms.getD s.val #[]
    let olds : Array (Nat × Nat × Nat) := (List.range pm.size).toArray.filterMap fun k =>
      let jk := src.getD (pm.getD k 0) (0, 0)
      if jk.1 < s.val then some (k, jk.1, jk.2) else none
    ⟨pm, olds, mkBuckets olds R⟩
  ⟨n, m, stages, src⟩

/-! ### Checkable properties of a level -/

def srcOk (L : Level) : Bool :=
  (List.range L.m).all fun pos =>
    let jk := L.src.getD pos (0, 0)
    decide (jk.1 < L.stages.size) &&
      decide (jk.2 < (L.stages.getD jk.1 ⟨#[], #[], #[]⟩).pm.size) &&
      (L.stages.getD jk.1 ⟨#[], #[], #[]⟩).pm.getD jk.2 0 == pos

def oldsOk (L : Level) : Bool :=
  (List.range L.stages.size).all fun s =>
    let st := L.stages.getD s ⟨#[], #[], #[]⟩
    st.olds.toList.all fun o =>
      decide (o.2.1 < s) && decide (o.1 < st.pm.size) &&
        decide (o.2.2 < (L.stages.getD o.2.1 ⟨#[], #[], #[]⟩).pm.size) &&
        (L.stages.getD o.2.1 ⟨#[], #[], #[]⟩).pm.getD o.2.2 0 == st.pm.getD o.1 0

/-- Stage `j` uses the position map of the deleted point `n - 1 - j`. -/
def pmOk (L : Level) : Bool :=
  (List.range L.n).all fun j => (L.stages.getD j ⟨#[], #[], #[]⟩).pm == pmOf L.n (L.n - 1 - j)

/-- Every pattern of `R` is found in its bucket, at every stage. For a stage without constraints
the single bucket is compared with `R` as a whole. -/
def bucketsOk (L : Level) (R : Array Pat) : Bool :=
  (List.range L.stages.size).all fun s =>
    let st := L.stages.getD s ⟨#[], #[], #[]⟩
    if st.olds.isEmpty then st.buckets.getD 0 #[] == R
    else R.toList.all fun T => (st.buckets.getD (keyT st T) #[]).toList.contains T

def levelOk (L : Level) (R : Array Pat) : Bool :=
  L.stages.size == L.n && L.m == (combos L.n).length && L.src.size == L.m &&
    srcOk L && oldsOk L && pmOk L && bucketsOk L R

end Fast

namespace Fast

/-- No leaf below any first-stage choice is kept; one task per first-stage choice. -/
def goPar (L : Level) (keep : Pat → Bool) : Bool :=
  ((cands (L.stages.getD 0 ⟨#[], #[], #[]⟩) []).map fun T =>
    Task.spawn fun _ => (go L keep (L.n - 1) [T]).isEmpty).all Task.get

/-- Number of leaves (for testing). -/
def goCountPar (L : Level) : Nat :=
  ((cands (L.stages.getD 0 ⟨#[], #[], #[]⟩) []).map fun T =>
    Task.spawn fun _ => (go L (fun _ => true) (L.n - 1) [T]).length).foldl (fun a t => a + t.get) 0

end Fast


==> anc/lean/Fast/Data.lean <==
import Fast.Farkas

/-!
# Data: certificates of non-realizability and the levels (top-level constants)

Top-level constants are computed once when the library is loaded and are then shared without
reference counting, which matters for the parallel enumeration.
-/

namespace Fast

def farkasStr : String := include_str "../data/farkas.txt"

def fm : Std.HashMap (Nat × Nat) Cert := parseFarkas farkasStr

def R5 : Array Pat := levelR fm 5 R4
def R6 : Array Pat := levelR fm 6 R5
def R7 : Array Pat := levelR fm 7 R6

def L5 : Level := mkLevel 5 R4
def L6 : Level := mkLevel 6 R5
def L7 : Level := mkLevel 7 R6
def L8 : Level := mkLevel 8 R7

def combos8 : List (Nat × Nat × Nat × Nat) := combos 8

/-- Number of leaves below the first-stage choices `lo ≤ i < hi` (testing). -/
def countRange (lo hi : Nat) : Nat :=
  (((cands (L8.stages.getD 0 ⟨#[], #[], #[]⟩) []).drop lo).take (hi - lo)).map (fun T =>
    Task.spawn fun _ => (go L8 (fun _ => true) (L8.n - 1) [T]).length)
    |>.foldl (fun a t => a + t.get) 0

end Fast


==> anc/lean/Fast/Eval.lean <==
import Fast.Pat

/-!
# Evaluation of the terms of the functional from a configuration (computable part)

`c : Cfg 8` is the configuration of the sample and `ρ : Fin 8 → Fin 8` an arrangement of the points.
-/

namespace Fast

/-- Position `i < 4` among the roots, as a position in `Fin 8`. -/
@[inline] def rootPos (i : Fin 4) : Fin 8 := Fin.castAdd 4 i

/-- The point at position `p` lies below the threshold `θ` of the roots at positions `0..3`. -/
def below (c : Cfg 8) (ρ : Fin 8 → Fin 8) (θ : Nat) (p : Fin 8) : Bool :=
  if θ < 4 then
    c.sb (ρ p) (ρ (rootPos (tripI θ))) (ρ (rootPos (tripK θ))) (ρ (rootPos (tripJ θ)))
  else
    c.lt (ρ p) (ρ (rootPos (tripK θ))) ||
      !c.sb (ρ (rootPos (tripI θ))) (ρ (rootPos (tripJ θ))) (ρ (rootPos (tripK θ))) (ρ p)

/-- The roots at positions `0..3` have type 0. -/
def ty0 (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Bool := !c.sb (ρ 0) (ρ 1) (ρ 2) (ρ 3)

/-- All fresh points (positions `4..7`) lie below the threshold. -/
def allBelow (c : Cfg 8) (ρ : Fin 8 → Fin 8) (θ : Nat) : Bool :=
  below c ρ θ 4 && below c ρ θ 5 && below c ρ θ 6 && below c ρ θ 7

/-- The fresh points succeed (target at position 7). -/
def succF (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Bool := c.sb (ρ 4) (ρ 5) (ρ 6) (ρ 7)

/-- The first four points succeed (target at position 3). -/
def succA (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Bool := c.sb (ρ 0) (ρ 1) (ρ 2) (ρ 3)

end Fast

namespace Fast

/-- Positions `0, 1, 2, 3, 4`. -/
@[inline] def first5 (i : Fin 5) : Fin 8 := Fin.castAdd 3 i

/-- Positions `0, 1, 5, 6, 7`. -/
@[inline] def sel2 (i : Fin 5) : Fin 8 :=
  if h : i.val < 2 then ⟨i.val, by omega⟩ else ⟨i.val + 3, by omega⟩

/-- Number of successful positions among the root (position 0) and the points at positions 5, 6, 7,
counted as in `s4`: three times "target at position 7" plus "target the root". -/
def s4C (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Nat :=
  (if c.sb (ρ 0) (ρ 5) (ρ 6) (ρ 7) then 3 else 0) + (if c.sb (ρ 5) (ρ 6) (ρ 7) (ρ 0) then 1 else 0)

end Fast


==> anc/lean/Fast/Farkas.lean <==
import Fast.Cover
import Std.Data.HashMap

/-!
# Certificates of non-realizability (computable part)

A certificate for a pattern `P` on `n` points is a list of `(i, kind, weight)`: the strict inequality
of kind `kind` asserted by `P` on the `i`-th quadruple, with a positive integer weight. It is valid
if the weighted sum of the inequalities, written `∑_j coef_j x_j > 0`, has all suffix sums
`∑_{j ≥ k} coef_j ≤ 0`, which is impossible for `0 ≤ x_0 < x_1 < ...`.
-/

namespace Fast

abbrev Cert := List (Nat × Nat × Nat)

/-- Coefficient of `x_j` in `e1 = 2 x_d - x_a - x_b - x_c` (kind 0) or
`e2 = 2 x_c - x_a - x_b - x_d` (kind 1). -/
def coefE (kind : Nat) (q : Nat × Nat × Nat × Nat) (j : Nat) : Int :=
  let t := if kind = 0 then q.2.2.2 else q.2.2.1
  let o := if kind = 0 then q.2.2.1 else q.2.2.2
  (if j = t then 2 else 0) - (if j = q.1 then 1 else 0) - (if j = q.2.1 then 1 else 0)
    - (if j = o then 1 else 0)

/-- Sign with which the pattern asserts `e > 0`: `+1` if the trit says so, `-1` otherwise. -/
def signOf (kind s : Nat) : Int :=
  if kind = 0 then (if 1 ≤ s then 1 else -1) else (if s = 2 then 1 else -1)

def coefs (cs : List (Nat × Nat × Nat × Nat)) (P : Pat) (cert : Cert) (j : Nat) : Int :=
  (cert.map fun e =>
    (e.2.2 : Int) * signOf e.2.1 (P.getD e.1 0) * coefE e.2.1 (cs.getD e.1 (0, 0, 0, 0)) j).sum

def sufOk : List Int → Bool
  | [] => true
  | a :: t => sufOk t && decide (a + t.sum ≤ 0)

/-- `cs` is the list of quadruples of the `n` points (`combos n`), passed in precomputed. -/
def farkasOk (cs : List (Nat × Nat × Nat × Nat)) (n : Nat) (P : Pat) (cert : Cert) : Bool :=
  !cert.isEmpty &&
    cert.all (fun e => decide (0 < e.2.2) && decide (e.1 < cs.length) && decide (e.2.1 < 2)) &&
    sufOk ((List.range n).map (coefs cs P cert))

/-- Code of a pattern: `∑ P[i] 3^i`. -/
def patCode (P : Pat) : Nat := P.foldr (fun v acc => acc * 3 + v) 0

def parseTriples : List Nat → Cert
  | i :: k :: w :: rest => (i, k, w) :: parseTriples rest
  | _ => []

def parseCertLine (s : String) : Option ((Nat × Nat) × Cert) :=
  match (s.splitOn " ").filterMap String.toNat? with
  | n :: code :: rest => some ((n, code), parseTriples rest)
  | _ => none

def parseFarkas (s : String) : Std.HashMap (Nat × Nat) Cert :=
  (s.splitOn "\n").foldl (fun m line =>
    match parseCertLine line with
    | some (k, c) => m.insert k c
    | none => m) {}

/-- The pattern `P` on `n` points carries a valid certificate of non-realizability. -/
def excl (fm : Std.HashMap (Nat × Nat) Cert) (cs : List (Nat × Nat × Nat × Nat)) (n : Nat)
    (P : Pat) : Bool :=
  match fm[(n, patCode P)]? with
  | some cert => farkasOk cs n P cert
  | none => false

def R4 : Array Pat := #[#[0], #[1], #[2]]

/-- The patterns on `n` points all of whose restrictions lie in `R`, minus the excluded ones. -/
def levelR (fm : Std.HashMap (Nat × Nat) Cert) (n : Nat) (R : Array Pat) : Array Pat :=
  let cs := combos n
  (go (mkLevel n R) (fun P => !excl fm cs n P) n []).toArray

end Fast


==> anc/lean/Fast/Five/Arrangements.lean <==
import Fast.Five.PatternConfig
import Fast.Canon

namespace Fast.Five

def fn5 (l : List (Fin 5)) : Fin 5 → Fin 5 := fun i => l.getD i.val 0

def all5 : List (List (Fin 5)) := Fast.allOrders (List.finRange 5)

def reps1 : List (List (Fin 5)) := all5.filter fun l =>
  decide (fn5 l 1 < fn5 l 2 ∧ fn5 l 3 < fn5 l 4)

def reps3 : List (List (Fin 5)) := all5.filter fun l =>
  decide (fn5 l 0 < fn5 l 1 ∧ fn5 l 1 < fn5 l 2)

def restrictConfig {m n : Nat} (c : Config n) (e : Fin m → Fin n) : Config m :=
  ⟨c.additive.comap e, fun i j => c.close (e i) (e j)⟩

def sel13 : Fin 3 → Fin 5 := fun i => ⟨i.val, by omega⟩
def sel13' : Fin 3 → Fin 5 := fun i => if i.val = 0 then 0 else ⟨i.val+2, by omega⟩
def sel34 : Fin 4 → Fin 5 := fun i => ⟨i.val, by omega⟩
def sel34' : Fin 4 → Fin 5 := fun i => if i.val < 3 then ⟨i.val, by omega⟩ else 4

def square1Code (b : Block) (c : Config 5) : K :=
  (ksum (reps1.map fun l => entryAt b.expanded
    (singletonFlag b (restrictConfig c (fn5 l ∘ sel13)) % (b.flags.size+1))
    (singletonFlag b (restrictConfig c (fn5 l ∘ sel13')) % (b.flags.size+1)))).smul (1/30)

def square3Code (b : Block) (c : Config 5) : K :=
  (ksum (reps3.map fun l => entryAt b.expanded
    (tripleFlag b (restrictConfig c (fn5 l ∘ sel34)) % (b.flags.size+1))
    (tripleFlag b (restrictConfig c (fn5 l ∘ sel34')) % (b.flags.size+1)))).smul (1/20)

/-- Objective, degree, and sublaw terms for one ordering, before averaging. -/
def scalarCode (blocks : Array Block) (wH wT : Rat) (nu : Array Rat)
    (c : Config 5) (ρ : Fin 5 → Fin 5) (x : K) : K :=
  let obj := K.ofRat (bitNat (c.additive.sb (ρ 0) (ρ 1) (ρ 2) (ρ 3)))
  let cl := (if c.close (ρ 0) (ρ 1) then 2 else 0) +
    (if c.additive.lt (ρ 0) (ρ 1) then 0 else 1)
  let s := 3*bitNat (c.additive.sb (ρ 0) (ρ 2) (ρ 3) (ρ 4)) +
    bitNat (c.additive.sb (ρ 2) (ρ 3) (ρ 4) (ρ 0))
  let deg := ((K.ofRat ((s : Rat)/4)).sub K.bstar).smul (nu[cl]?.getD 0)
  let half := [1,2,3,4].all fun i => c.additive.lt (ρ i) (ρ 0) && !(c.close (ρ i) (ρ 0))
  let twice := [1,2,3,4].all fun i => c.additive.lt (ρ i) (ρ 0) || c.close (ρ i) (ρ 0)
  let good := c.additive.sb (ρ 1) (ρ 2) (ρ 3) (ρ 4)
  let h := if half then (x.sub (K.ofRat (bitNat good))).smul wH else K.zero
  let t := if twice then (x.sub (K.ofRat (bitNat good))).smul wT else K.zero
  obj.add (deg.add (h.add t))

def assembledScore (blocks : Array Block) (wH wT : Rat) (nu : Array Rat)
    (p : Pattern) (x : K) : K :=
  let c := patternConfig p
  (ksum (all5.map fun l => scalarCode blocks wH wT nu c (fn5 l) x)).smul (1/120) |>.add
    ((square1Code (blocks[0]?.getD default) c).add
      (ksum ((List.range 5).map fun i => square3Code (blocks[i+1]?.getD default) c)))

end Fast.Five


==> anc/lean/Fast/Five/AssembledCheck.lean <==
import Fast.Five.Arrangements
import Fast.Five.Data

namespace Fast.Five

def assembledOk (p : Pattern) : Bool :=
  keq (assembledScore Data.blocks Data.wHalf Data.wTwice Data.nu p K.bstar)
    (score Data.blocks Data.wHalf Data.wTwice Data.nu p K.bstar) &&
  keq (assembledScore Data.blocks Data.wHalf Data.wTwice Data.nu p K.one)
    (score Data.blocks Data.wHalf Data.wTwice Data.nu p K.one)

end Fast.Five


==> anc/lean/Fast/Five/AssemblyChecked.lean <==
import Fast.Five.AssemblyChecks.Pattern000
import Fast.Five.AssemblyChecks.Pattern001
import Fast.Five.AssemblyChecks.Pattern002
import Fast.Five.AssemblyChecks.Pattern003
import Fast.Five.AssemblyChecks.Pattern004
import Fast.Five.AssemblyChecks.Pattern005
import Fast.Five.AssemblyChecks.Pattern006
import Fast.Five.AssemblyChecks.Pattern007
import Fast.Five.AssemblyChecks.Pattern008
import Fast.Five.AssemblyChecks.Pattern009
import Fast.Five.AssemblyChecks.Pattern010
import Fast.Five.AssemblyChecks.Pattern011
import Fast.Five.AssemblyChecks.Pattern012
import Fast.Five.AssemblyChecks.Pattern013
import Fast.Five.AssemblyChecks.Pattern014
import Fast.Five.AssemblyChecks.Pattern015
import Fast.Five.AssemblyChecks.Pattern016
import Fast.Five.AssemblyChecks.Pattern017
import Fast.Five.AssemblyChecks.Pattern018
import Fast.Five.AssemblyChecks.Pattern019
import Fast.Five.AssemblyChecks.Pattern020
import Fast.Five.AssemblyChecks.Pattern021
import Fast.Five.AssemblyChecks.Pattern022
import Fast.Five.AssemblyChecks.Pattern023
import Fast.Five.AssemblyChecks.Pattern024
import Fast.Five.AssemblyChecks.Pattern025
import Fast.Five.AssemblyChecks.Pattern026
import Fast.Five.AssemblyChecks.Pattern027
import Fast.Five.AssemblyChecks.Pattern028
import Fast.Five.AssemblyChecks.Pattern029
import Fast.Five.AssemblyChecks.Pattern030
import Fast.Five.AssemblyChecks.Pattern031
import Fast.Five.AssemblyChecks.Pattern032
import Fast.Five.AssemblyChecks.Pattern033
import Fast.Five.AssemblyChecks.Pattern034
import Fast.Five.AssemblyChecks.Pattern035
import Fast.Five.AssemblyChecks.Pattern036
import Fast.Five.AssemblyChecks.Pattern037
import Fast.Five.AssemblyChecks.Pattern038
import Fast.Five.AssemblyChecks.Pattern039
import Fast.Five.AssemblyChecks.Pattern040
import Fast.Five.AssemblyChecks.Pattern041
import Fast.Five.AssemblyChecks.Pattern042
import Fast.Five.AssemblyChecks.Pattern043
import Fast.Five.AssemblyChecks.Pattern044
import Fast.Five.AssemblyChecks.Pattern045
import Fast.Five.AssemblyChecks.Pattern046
import Fast.Five.AssemblyChecks.Pattern047
import Fast.Five.AssemblyChecks.Pattern048
import Fast.Five.AssemblyChecks.Pattern049
import Fast.Five.AssemblyChecks.Pattern050
import Fast.Five.AssemblyChecks.Pattern051
import Fast.Five.AssemblyChecks.Pattern052
import Fast.Five.AssemblyChecks.Pattern053
import Fast.Five.AssemblyChecks.Pattern054
import Fast.Five.AssemblyChecks.Pattern055
import Fast.Five.AssemblyChecks.Pattern056
import Fast.Five.AssemblyChecks.Pattern057
import Fast.Five.AssemblyChecks.Pattern058
import Fast.Five.AssemblyChecks.Pattern059
import Fast.Five.AssemblyChecks.Pattern060
import Fast.Five.AssemblyChecks.Pattern061
import Fast.Five.AssemblyChecks.Pattern062
import Fast.Five.AssemblyChecks.Pattern063
import Fast.Five.AssemblyChecks.Pattern064
import Fast.Five.AssemblyChecks.Pattern065
import Fast.Five.AssemblyChecks.Pattern066
import Fast.Five.AssemblyChecks.Pattern067
import Fast.Five.AssemblyChecks.Pattern068
import Fast.Five.AssemblyChecks.Pattern069
import Fast.Five.AssemblyChecks.Pattern070
import Fast.Five.AssemblyChecks.Pattern071
import Fast.Five.AssemblyChecks.Pattern072
import Fast.Five.AssemblyChecks.Pattern073
import Fast.Five.AssemblyChecks.Pattern074
import Fast.Five.AssemblyChecks.Pattern075
import Fast.Five.AssemblyChecks.Pattern076
import Fast.Five.AssemblyChecks.Pattern077
import Fast.Five.AssemblyChecks.Pattern078
import Fast.Five.AssemblyChecks.Pattern079
import Fast.Five.AssemblyChecks.Pattern080
import Fast.Five.AssemblyChecks.Pattern081
import Fast.Five.AssemblyChecks.Pattern082
import Fast.Five.AssemblyChecks.Pattern083
import Fast.Five.AssemblyChecks.Pattern084
import Fast.Five.AssemblyChecks.Pattern085
import Fast.Five.AssemblyChecks.Pattern086
import Fast.Five.AssemblyChecks.Pattern087
import Fast.Five.AssemblyChecks.Pattern088
import Fast.Five.AssemblyChecks.Pattern089
import Fast.Five.AssemblyChecks.Pattern090
import Fast.Five.AssemblyChecks.Pattern091
import Fast.Five.AssemblyChecks.Pattern092
import Fast.Five.AssemblyChecks.Pattern093
import Fast.Five.AssemblyChecks.Pattern094
import Fast.Five.AssemblyChecks.Pattern095
import Fast.Five.AssemblyChecks.Pattern096
import Fast.Five.AssemblyChecks.Pattern097
import Fast.Five.AssemblyChecks.Pattern098
import Fast.Five.AssemblyChecks.Pattern099
import Fast.Five.AssemblyChecks.Pattern100
import Fast.Five.AssemblyChecks.Pattern101
import Fast.Five.AssemblyChecks.Pattern102
import Fast.Five.AssemblyChecks.Pattern103
import Fast.Five.AssemblyChecks.Pattern104
import Fast.Five.AssemblyChecks.Pattern105
import Fast.Five.AssemblyChecks.Pattern106
import Fast.Five.AssemblyChecks.Pattern107
import Fast.Five.AssemblyChecks.Pattern108
import Fast.Five.AssemblyChecks.Pattern109
import Fast.Five.AssemblyChecks.Pattern110
import Fast.Five.AssemblyChecks.Pattern111
import Fast.Five.AssemblyChecks.Pattern112
import Fast.Five.AssemblyChecks.Pattern113
import Fast.Five.AssemblyChecks.Pattern114
import Fast.Five.AssemblyChecks.Pattern115
import Fast.Five.AssemblyChecks.Pattern116
import Fast.Five.AssemblyChecks.Pattern117
import Fast.Five.AssemblyChecks.Pattern118
import Fast.Five.AssemblyChecks.Pattern119
import Fast.Five.AssemblyChecks.Pattern120
import Fast.Five.AssemblyChecks.Pattern121
import Fast.Five.AssemblyChecks.Pattern122
import Fast.Five.AssemblyChecks.Pattern123
import Fast.Five.AssemblyChecks.Pattern124
import Fast.Five.AssemblyChecks.Pattern125
import Fast.Five.AssemblyChecks.Pattern126
import Fast.Five.AssemblyChecks.Pattern127
import Fast.Five.AssemblyChecks.Pattern128
import Fast.Five.AssemblyChecks.Pattern129
import Fast.Five.AssemblyChecks.Pattern130
import Fast.Five.AssemblyChecks.Pattern131
import Fast.Five.AssemblyChecks.Pattern132
import Fast.Five.AssemblyChecks.Pattern133
import Fast.Five.AssemblyChecks.Pattern134
import Fast.Five.AssemblyChecks.Pattern135
import Fast.Five.AssemblyChecks.Pattern136
import Fast.Five.AssemblyChecks.Pattern137
import Fast.Five.AssemblyChecks.Pattern138
import Fast.Five.AssemblyChecks.Pattern139
import Fast.Five.AssemblyChecks.Pattern140
import Fast.Five.AssemblyChecks.Pattern141
import Fast.Five.AssemblyChecks.Pattern142
import Fast.Five.AssemblyChecks.Pattern143
import Fast.Five.AssemblyChecks.Pattern144
import Fast.Five.AssemblyChecks.Pattern145
import Fast.Five.AssemblyChecks.Pattern146
import Fast.Five.AssemblyChecks.Pattern147
import Fast.Five.AssemblyChecks.Pattern148
import Fast.Five.AssemblyChecks.Pattern149
import Fast.Five.AssemblyChecks.Pattern150
import Fast.Five.AssemblyChecks.Pattern151
import Fast.Five.AssemblyChecks.Pattern152
import Fast.Five.AssemblyChecks.Pattern153
import Fast.Five.AssemblyChecks.Pattern154
import Fast.Five.AssemblyChecks.Pattern155
import Fast.Five.AssemblyChecks.Pattern156
import Fast.Five.AssemblyChecks.Pattern157
import Fast.Five.AssemblyChecks.Pattern158
import Fast.Five.AssemblyChecks.Pattern159
import Fast.Five.AssemblyChecks.Pattern160
import Fast.Five.AssemblyChecks.Pattern161
import Fast.Five.AssemblyChecks.Pattern162
import Fast.Five.AssemblyChecks.Pattern163
import Fast.Five.AssemblyChecks.Pattern164
import Fast.Five.AssemblyChecks.Pattern165
import Fast.Five.AssemblyChecks.Pattern166
import Fast.Five.AssemblyChecks.Pattern167
import Fast.Five.AssemblyChecks.Pattern168
import Fast.Five.AssemblyChecks.Pattern169
import Fast.Five.AssemblyChecks.Pattern170
import Fast.Five.AssemblyChecks.Pattern171
import Fast.Five.AssemblyChecks.Pattern172
import Fast.Five.AssemblyChecks.Pattern173
import Fast.Five.AssemblyChecks.Pattern174
import Fast.Five.AssemblyChecks.Pattern175
import Fast.Five.AssemblyChecks.Pattern176
import Fast.Five.AssemblyChecks.Pattern177
import Fast.Five.AssemblyChecks.Pattern178
import Fast.Five.AssemblyChecks.Pattern179
import Fast.Five.AssemblyChecks.Pattern180
import Fast.Five.AssemblyChecks.Pattern181
import Fast.Five.AssemblyChecks.Pattern182
import Fast.Five.AssemblyChecks.Pattern183
import Fast.Five.AssemblyChecks.Pattern184
import Fast.Five.AssemblyChecks.Pattern185
import Fast.Five.AssemblyChecks.Pattern186
import Fast.Five.AssemblyChecks.Pattern187
import Fast.Five.AssemblyChecks.Pattern188
import Fast.Five.AssemblyChecks.Pattern189
import Fast.Five.AssemblyChecks.Pattern190
import Fast.Five.AssemblyChecks.Pattern191
import Fast.Five.AssemblyChecks.Pattern192
import Fast.Five.AssemblyChecks.Pattern193
import Fast.Five.AssemblyChecks.Pattern194
import Fast.Five.AssemblyChecks.Pattern195
import Fast.Five.AssemblyChecks.Pattern196
import Fast.Five.AssemblyChecks.Pattern197
import Fast.Five.AssemblyChecks.Pattern198
import Fast.Five.AssemblyChecks.Pattern199
import Fast.Five.AssemblyChecks.Pattern200
import Fast.Five.AssemblyChecks.Pattern201
import Fast.Five.AssemblyChecks.Pattern202
import Fast.Five.AssemblyChecks.Pattern203
import Fast.Five.AssemblyChecks.Pattern204
import Fast.Five.AssemblyChecks.Pattern205
import Fast.Five.AssemblyChecks.Pattern206
import Fast.Five.AssemblyChecks.Pattern207
import Fast.Five.AssemblyChecks.Pattern208
import Fast.Five.AssemblyChecks.Pattern209
import Fast.Five.AssemblyChecks.Pattern210
import Fast.Five.AssemblyChecks.Pattern211
import Fast.Five.AssemblyChecks.Pattern212
import Fast.Five.AssemblyChecks.Pattern213
import Fast.Five.AssemblyChecks.Pattern214
import Fast.Five.AssemblyChecks.Pattern215
import Fast.Five.AssemblyChecks.Pattern216
import Fast.Five.AssemblyChecks.Pattern217
import Fast.Five.AssemblyChecks.Pattern218
import Fast.Five.AssemblyChecks.Pattern219
import Fast.Five.AssemblyChecks.Pattern220
import Fast.Five.AssemblyChecks.Pattern221
import Fast.Five.AssemblyChecks.Pattern222
import Fast.Five.AssemblyChecks.Pattern223
import Fast.Five.AssemblyChecks.Pattern224
import Fast.Five.AssemblyChecks.Pattern225
import Fast.Five.AssemblyChecks.Pattern226
import Fast.Five.AssemblyChecks.Pattern227
import Fast.Five.AssemblyChecks.Pattern228
import Fast.Five.AssemblyChecks.Pattern229
import Fast.Five.AssemblyChecks.Pattern230
import Fast.Five.AssemblyChecks.Pattern231
import Fast.Five.AssemblyChecks.Pattern232
import Fast.Five.AssemblyChecks.Pattern233
import Fast.Five.AssemblyChecks.Pattern234
import Fast.Five.AssemblyChecks.Pattern235
import Fast.Five.AssemblyChecks.Pattern236
import Fast.Five.AssemblyChecks.Pattern237
import Fast.Five.AssemblyChecks.Pattern238
import Fast.Five.AssemblyChecks.Pattern239
import Fast.Five.AssemblyChecks.Pattern240
import Fast.Five.AssemblyChecks.Pattern241
import Fast.Five.AssemblyChecks.Pattern242
import Fast.Five.AssemblyChecks.Pattern243
import Fast.Five.AssemblyChecks.Pattern244
import Fast.Five.AssemblyChecks.Pattern245
import Fast.Five.AssemblyChecks.Pattern246
import Fast.Five.AssemblyChecks.Pattern247
import Fast.Five.AssemblyChecks.Pattern248
import Fast.Five.AssemblyChecks.Pattern249
import Fast.Five.AssemblyChecks.Pattern250
import Fast.Five.AssemblyChecks.Pattern251
import Fast.Five.AssemblyChecks.Pattern252
import Fast.Five.AssemblyChecks.Pattern253
import Fast.Five.AssemblyChecks.Pattern254
import Fast.Five.AssemblyChecks.Pattern255
import Fast.Five.AssemblyChecks.Pattern256
import Fast.Five.AssemblyChecks.Pattern257
import Fast.Five.AssemblyChecks.Pattern258
import Fast.Five.AssemblyChecks.Pattern259
import Fast.Five.AssemblyChecks.Pattern260
import Fast.Five.AssemblyChecks.Pattern261
import Fast.Five.AssemblyChecks.Pattern262
import Fast.Five.AssemblyChecks.Pattern263
import Fast.Five.AssemblyChecks.Pattern264
import Fast.Five.AssemblyChecks.Pattern265
import Fast.Five.AssemblyChecks.Pattern266
import Fast.Five.AssemblyChecks.Pattern267
import Fast.Five.AssemblyChecks.Pattern268
import Fast.Five.AssemblyChecks.Pattern269
import Fast.Five.AssemblyChecks.Pattern270
import Fast.Five.AssemblyChecks.Pattern271
import Fast.Five.AssemblyChecks.Pattern272
import Fast.Five.AssemblyChecks.Pattern273
import Fast.Five.AssemblyChecks.Pattern274
import Fast.Five.AssemblyChecks.Pattern275
import Fast.Five.AssemblyChecks.Pattern276
import Fast.Five.AssemblyChecks.Pattern277
import Fast.Five.AssemblyChecks.Pattern278
import Fast.Five.AssemblyChecks.Pattern279
import Fast.Five.AssemblyChecks.Pattern280
import Fast.Five.AssemblyChecks.Pattern281
import Fast.Five.AssemblyChecks.Pattern282
import Fast.Five.AssemblyChecks.Pattern283
import Fast.Five.AssemblyChecks.Pattern284
import Fast.Five.AssemblyChecks.Pattern285
import Fast.Five.AssemblyChecks.Pattern286
import Fast.Five.AssemblyChecks.Pattern287
import Fast.Five.AssemblyChecks.Pattern288
import Fast.Five.AssemblyChecks.Pattern289
import Fast.Five.AssemblyChecks.Pattern290
import Fast.Five.AssemblyChecks.Pattern291
import Fast.Five.AssemblyChecks.Pattern292
import Fast.Five.AssemblyChecks.Pattern293
import Fast.Five.AssemblyChecks.Pattern294
import Fast.Five.AssemblyChecks.Pattern295
import Fast.Five.AssemblyChecks.Pattern296
import Fast.Five.AssemblyChecks.Pattern297
import Fast.Five.AssemblyChecks.Pattern298
import Fast.Five.AssemblyChecks.Pattern299
import Fast.Five.AssemblyChecks.Pattern300
import Fast.Five.AssemblyChecks.Pattern301
import Fast.Five.AssemblyChecks.Pattern302
import Fast.Five.AssemblyChecks.Pattern303
import Fast.Five.AssemblyChecks.Pattern304
import Fast.Five.AssemblyChecks.Pattern305
import Fast.Five.AssemblyChecks.Pattern306
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem all : Data.patterns.toList.all assembledOk = true := by
  change (assembledOk Data.patterns[0]! && (assembledOk Data.patterns[1]! && (assembledOk Data.patterns[2]! && (assembledOk Data.patterns[3]! && (assembledOk Data.patterns[4]! && (assembledOk Data.patterns[5]! && (assembledOk Data.patterns[6]! && (assembledOk Data.patterns[7]! && (assembledOk Data.patterns[8]! && (assembledOk Data.patterns[9]! && (assembledOk Data.patterns[10]! && (assembledOk Data.patterns[11]! && (assembledOk Data.patterns[12]! && (assembledOk Data.patterns[13]! && (assembledOk Data.patterns[14]! && (assembledOk Data.patterns[15]! && (assembledOk Data.patterns[16]! && (assembledOk Data.patterns[17]! && (assembledOk Data.patterns[18]! && (assembledOk Data.patterns[19]! && (assembledOk Data.patterns[20]! && (assembledOk Data.patterns[21]! && (assembledOk Data.patterns[22]! && (assembledOk Data.patterns[23]! && (assembledOk Data.patterns[24]! && (assembledOk Data.patterns[25]! && (assembledOk Data.patterns[26]! && (assembledOk Data.patterns[27]! && (assembledOk Data.patterns[28]! && (assembledOk Data.patterns[29]! && (assembledOk Data.patterns[30]! && (assembledOk Data.patterns[31]! && (assembledOk Data.patterns[32]! && (assembledOk Data.patterns[33]! && (assembledOk Data.patterns[34]! && (assembledOk Data.patterns[35]! && (assembledOk Data.patterns[36]! && (assembledOk Data.patterns[37]! && (assembledOk Data.patterns[38]! && (assembledOk Data.patterns[39]! && (assembledOk Data.patterns[40]! && (assembledOk Data.patterns[41]! && (assembledOk Data.patterns[42]! && (assembledOk Data.patterns[43]! && (assembledOk Data.patterns[44]! && (assembledOk Data.patterns[45]! && (assembledOk Data.patterns[46]! && (assembledOk Data.patterns[47]! && (assembledOk Data.patterns[48]! && (assembledOk Data.patterns[49]! && (assembledOk Data.patterns[50]! && (assembledOk Data.patterns[51]! && (assembledOk Data.patterns[52]! && (assembledOk Data.patterns[53]! && (assembledOk Data.patterns[54]! && (assembledOk Data.patterns[55]! && (assembledOk Data.patterns[56]! && (assembledOk Data.patterns[57]! && (assembledOk Data.patterns[58]! && (assembledOk Data.patterns[59]! && (assembledOk Data.patterns[60]! && (assembledOk Data.patterns[61]! && (assembledOk Data.patterns[62]! && (assembledOk Data.patterns[63]! && (assembledOk Data.patterns[64]! && (assembledOk Data.patterns[65]! && (assembledOk Data.patterns[66]! && (assembledOk Data.patterns[67]! && (assembledOk Data.patterns[68]! && (assembledOk Data.patterns[69]! && (assembledOk Data.patterns[70]! && (assembledOk Data.patterns[71]! && (assembledOk Data.patterns[72]! && (assembledOk Data.patterns[73]! && (assembledOk Data.patterns[74]! && (assembledOk Data.patterns[75]! && (assembledOk Data.patterns[76]! && (assembledOk Data.patterns[77]! && (assembledOk Data.patterns[78]! && (assembledOk Data.patterns[79]! && (assembledOk Data.patterns[80]! && (assembledOk Data.patterns[81]! && (assembledOk Data.patterns[82]! && (assembledOk Data.patterns[83]! && (assembledOk Data.patterns[84]! && (assembledOk Data.patterns[85]! && (assembledOk Data.patterns[86]! && (assembledOk Data.patterns[87]! && (assembledOk Data.patterns[88]! && (assembledOk Data.patterns[89]! && (assembledOk Data.patterns[90]! && (assembledOk Data.patterns[91]! && (assembledOk Data.patterns[92]! && (assembledOk Data.patterns[93]! && (assembledOk Data.patterns[94]! && (assembledOk Data.patterns[95]! && (assembledOk Data.patterns[96]! && (assembledOk Data.patterns[97]! && (assembledOk Data.patterns[98]! && (assembledOk Data.patterns[99]! && (assembledOk Data.patterns[100]! && (assembledOk Data.patterns[101]! && (assembledOk Data.patterns[102]! && (assembledOk Data.patterns[103]! && (assembledOk Data.patterns[104]! && (assembledOk Data.patterns[105]! && (assembledOk Data.patterns[106]! && (assembledOk Data.patterns[107]! && (assembledOk Data.patterns[108]! && (assembledOk Data.patterns[109]! && (assembledOk Data.patterns[110]! && (assembledOk Data.patterns[111]! && (assembledOk Data.patterns[112]! && (assembledOk Data.patterns[113]! && (assembledOk Data.patterns[114]! && (assembledOk Data.patterns[115]! && (assembledOk Data.patterns[116]! && (assembledOk Data.patterns[117]! && (assembledOk Data.patterns[118]! && (assembledOk Data.patterns[119]! && (assembledOk Data.patterns[120]! && (assembledOk Data.patterns[121]! && (assembledOk Data.patterns[122]! && (assembledOk Data.patterns[123]! && (assembledOk Data.patterns[124]! && (assembledOk Data.patterns[125]! && (assembledOk Data.patterns[126]! && (assembledOk Data.patterns[127]! && (assembledOk Data.patterns[128]! && (assembledOk Data.patterns[129]! && (assembledOk Data.patterns[130]! && (assembledOk Data.patterns[131]! && (assembledOk Data.patterns[132]! && (assembledOk Data.patterns[133]! && (assembledOk Data.patterns[134]! && (assembledOk Data.patterns[135]! && (assembledOk Data.patterns[136]! && (assembledOk Data.patterns[137]! && (assembledOk Data.patterns[138]! && (assembledOk Data.patterns[139]! && (assembledOk Data.patterns[140]! && (assembledOk Data.patterns[141]! && (assembledOk Data.patterns[142]! && (assembledOk Data.patterns[143]! && (assembledOk Data.patterns[144]! && (assembledOk Data.patterns[145]! && (assembledOk Data.patterns[146]! && (assembledOk Data.patterns[147]! && (assembledOk Data.patterns[148]! && (assembledOk Data.patterns[149]! && (assembledOk Data.patterns[150]! && (assembledOk Data.patterns[151]! && (assembledOk Data.patterns[152]! && (assembledOk Data.patterns[153]! && (assembledOk Data.patterns[154]! && (assembledOk Data.patterns[155]! && (assembledOk Data.patterns[156]! && (assembledOk Data.patterns[157]! && (assembledOk Data.patterns[158]! && (assembledOk Data.patterns[159]! && (assembledOk Data.patterns[160]! && (assembledOk Data.patterns[161]! && (assembledOk Data.patterns[162]! && (assembledOk Data.patterns[163]! && (assembledOk Data.patterns[164]! && (assembledOk Data.patterns[165]! && (assembledOk Data.patterns[166]! && (assembledOk Data.patterns[167]! && (assembledOk Data.patterns[168]! && (assembledOk Data.patterns[169]! && (assembledOk Data.patterns[170]! && (assembledOk Data.patterns[171]! && (assembledOk Data.patterns[172]! && (assembledOk Data.patterns[173]! && (assembledOk Data.patterns[174]! && (assembledOk Data.patterns[175]! && (assembledOk Data.patterns[176]! && (assembledOk Data.patterns[177]! && (assembledOk Data.patterns[178]! && (assembledOk Data.patterns[179]! && (assembledOk Data.patterns[180]! && (assembledOk Data.patterns[181]! && (assembledOk Data.patterns[182]! && (assembledOk Data.patterns[183]! && (assembledOk Data.patterns[184]! && (assembledOk Data.patterns[185]! && (assembledOk Data.patterns[186]! && (assembledOk Data.patterns[187]! && (assembledOk Data.patterns[188]! && (assembledOk Data.patterns[189]! && (assembledOk Data.patterns[190]! && (assembledOk Data.patterns[191]! && (assembledOk Data.patterns[192]! && (assembledOk Data.patterns[193]! && (assembledOk Data.patterns[194]! && (assembledOk Data.patterns[195]! && (assembledOk Data.patterns[196]! && (assembledOk Data.patterns[197]! && (assembledOk Data.patterns[198]! && (assembledOk Data.patterns[199]! && (assembledOk Data.patterns[200]! && (assembledOk Data.patterns[201]! && (assembledOk Data.patterns[202]! && (assembledOk Data.patterns[203]! && (assembledOk Data.patterns[204]! && (assembledOk Data.patterns[205]! && (assembledOk Data.patterns[206]! && (assembledOk Data.patterns[207]! && (assembledOk Data.patterns[208]! && (assembledOk Data.patterns[209]! && (assembledOk Data.patterns[210]! && (assembledOk Data.patterns[211]! && (assembledOk Data.patterns[212]! && (assembledOk Data.patterns[213]! && (assembledOk Data.patterns[214]! && (assembledOk Data.patterns[215]! && (assembledOk Data.patterns[216]! && (assembledOk Data.patterns[217]! && (assembledOk Data.patterns[218]! && (assembledOk Data.patterns[219]! && (assembledOk Data.patterns[220]! && (assembledOk Data.patterns[221]! && (assembledOk Data.patterns[222]! && (assembledOk Data.patterns[223]! && (assembledOk Data.patterns[224]! && (assembledOk Data.patterns[225]! && (assembledOk Data.patterns[226]! && (assembledOk Data.patterns[227]! && (assembledOk Data.patterns[228]! && (assembledOk Data.patterns[229]! && (assembledOk Data.patterns[230]! && (assembledOk Data.patterns[231]! && (assembledOk Data.patterns[232]! && (assembledOk Data.patterns[233]! && (assembledOk Data.patterns[234]! && (assembledOk Data.patterns[235]! && (assembledOk Data.patterns[236]! && (assembledOk Data.patterns[237]! && (assembledOk Data.patterns[238]! && (assembledOk Data.patterns[239]! && (assembledOk Data.patterns[240]! && (assembledOk Data.patterns[241]! && (assembledOk Data.patterns[242]! && (assembledOk Data.patterns[243]! && (assembledOk Data.patterns[244]! && (assembledOk Data.patterns[245]! && (assembledOk Data.patterns[246]! && (assembledOk Data.patterns[247]! && (assembledOk Data.patterns[248]! && (assembledOk Data.patterns[249]! && (assembledOk Data.patterns[250]! && (assembledOk Data.patterns[251]! && (assembledOk Data.patterns[252]! && (assembledOk Data.patterns[253]! && (assembledOk Data.patterns[254]! && (assembledOk Data.patterns[255]! && (assembledOk Data.patterns[256]! && (assembledOk Data.patterns[257]! && (assembledOk Data.patterns[258]! && (assembledOk Data.patterns[259]! && (assembledOk Data.patterns[260]! && (assembledOk Data.patterns[261]! && (assembledOk Data.patterns[262]! && (assembledOk Data.patterns[263]! && (assembledOk Data.patterns[264]! && (assembledOk Data.patterns[265]! && (assembledOk Data.patterns[266]! && (assembledOk Data.patterns[267]! && (assembledOk Data.patterns[268]! && (assembledOk Data.patterns[269]! && (assembledOk Data.patterns[270]! && (assembledOk Data.patterns[271]! && (assembledOk Data.patterns[272]! && (assembledOk Data.patterns[273]! && (assembledOk Data.patterns[274]! && (assembledOk Data.patterns[275]! && (assembledOk Data.patterns[276]! && (assembledOk Data.patterns[277]! && (assembledOk Data.patterns[278]! && (assembledOk Data.patterns[279]! && (assembledOk Data.patterns[280]! && (assembledOk Data.patterns[281]! && (assembledOk Data.patterns[282]! && (assembledOk Data.patterns[283]! && (assembledOk Data.patterns[284]! && (assembledOk Data.patterns[285]! && (assembledOk Data.patterns[286]! && (assembledOk Data.patterns[287]! && (assembledOk Data.patterns[288]! && (assembledOk Data.patterns[289]! && (assembledOk Data.patterns[290]! && (assembledOk Data.patterns[291]! && (assembledOk Data.patterns[292]! && (assembledOk Data.patterns[293]! && (assembledOk Data.patterns[294]! && (assembledOk Data.patterns[295]! && (assembledOk Data.patterns[296]! && (assembledOk Data.patterns[297]! && (assembledOk Data.patterns[298]! && (assembledOk Data.patterns[299]! && (assembledOk Data.patterns[300]! && (assembledOk Data.patterns[301]! && (assembledOk Data.patterns[302]! && (assembledOk Data.patterns[303]! && (assembledOk Data.patterns[304]! && (assembledOk Data.patterns[305]! && (assembledOk Data.patterns[306]! && true))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))) = true
  simp only [pattern0, pattern1, pattern2, pattern3, pattern4, pattern5, pattern6, pattern7, pattern8, pattern9, pattern10, pattern11, pattern12, pattern13, pattern14, pattern15, pattern16, pattern17, pattern18, pattern19, pattern20, pattern21, pattern22, pattern23, pattern24, pattern25, pattern26, pattern27, pattern28, pattern29, pattern30, pattern31, pattern32, pattern33, pattern34, pattern35, pattern36, pattern37, pattern38, pattern39, pattern40, pattern41, pattern42, pattern43, pattern44, pattern45, pattern46, pattern47, pattern48, pattern49, pattern50, pattern51, pattern52, pattern53, pattern54, pattern55, pattern56, pattern57, pattern58, pattern59, pattern60, pattern61, pattern62, pattern63, pattern64, pattern65, pattern66, pattern67, pattern68, pattern69, pattern70, pattern71, pattern72, pattern73, pattern74, pattern75, pattern76, pattern77, pattern78, pattern79, pattern80, pattern81, pattern82, pattern83, pattern84, pattern85, pattern86, pattern87, pattern88, pattern89, pattern90, pattern91, pattern92, pattern93, pattern94, pattern95, pattern96, pattern97, pattern98, pattern99, pattern100, pattern101, pattern102, pattern103, pattern104, pattern105, pattern106, pattern107, pattern108, pattern109, pattern110, pattern111, pattern112, pattern113, pattern114, pattern115, pattern116, pattern117, pattern118, pattern119, pattern120, pattern121, pattern122, pattern123, pattern124, pattern125, pattern126, pattern127, pattern128, pattern129, pattern130, pattern131, pattern132, pattern133, pattern134, pattern135, pattern136, pattern137, pattern138, pattern139, pattern140, pattern141, pattern142, pattern143, pattern144, pattern145, pattern146, pattern147, pattern148, pattern149, pattern150, pattern151, pattern152, pattern153, pattern154, pattern155, pattern156, pattern157, pattern158, pattern159, pattern160, pattern161, pattern162, pattern163, pattern164, pattern165, pattern166, pattern167, pattern168, pattern169, pattern170, pattern171, pattern172, pattern173, pattern174, pattern175, pattern176, pattern177, pattern178, pattern179, pattern180, pattern181, pattern182, pattern183, pattern184, pattern185, pattern186, pattern187, pattern188, pattern189, pattern190, pattern191, pattern192, pattern193, pattern194, pattern195, pattern196, pattern197, pattern198, pattern199, pattern200, pattern201, pattern202, pattern203, pattern204, pattern205, pattern206, pattern207, pattern208, pattern209, pattern210, pattern211, pattern212, pattern213, pattern214, pattern215, pattern216, pattern217, pattern218, pattern219, pattern220, pattern221, pattern222, pattern223, pattern224, pattern225, pattern226, pattern227, pattern228, pattern229, pattern230, pattern231, pattern232, pattern233, pattern234, pattern235, pattern236, pattern237, pattern238, pattern239, pattern240, pattern241, pattern242, pattern243, pattern244, pattern245, pattern246, pattern247, pattern248, pattern249, pattern250, pattern251, pattern252, pattern253, pattern254, pattern255, pattern256, pattern257, pattern258, pattern259, pattern260, pattern261, pattern262, pattern263, pattern264, pattern265, pattern266, pattern267, pattern268, pattern269, pattern270, pattern271, pattern272, pattern273, pattern274, pattern275, pattern276, pattern277, pattern278, pattern279, pattern280, pattern281, pattern282, pattern283, pattern284, pattern285, pattern286, pattern287, pattern288, pattern289, pattern290, pattern291, pattern292, pattern293, pattern294, pattern295, pattern296, pattern297, pattern298, pattern299, pattern300, pattern301, pattern302, pattern303, pattern304, pattern305, pattern306, Bool.true_and]
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern000.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern0 : assembledOk Data.patterns[0]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern001.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern1 : assembledOk Data.patterns[1]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern002.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern2 : assembledOk Data.patterns[2]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern003.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern3 : assembledOk Data.patterns[3]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern004.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern4 : assembledOk Data.patterns[4]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern005.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern5 : assembledOk Data.patterns[5]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern006.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern6 : assembledOk Data.patterns[6]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern007.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern7 : assembledOk Data.patterns[7]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern008.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern8 : assembledOk Data.patterns[8]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern009.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern9 : assembledOk Data.patterns[9]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern010.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern10 : assembledOk Data.patterns[10]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern011.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern11 : assembledOk Data.patterns[11]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern012.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern12 : assembledOk Data.patterns[12]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern013.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern13 : assembledOk Data.patterns[13]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern014.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern14 : assembledOk Data.patterns[14]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern015.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern15 : assembledOk Data.patterns[15]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern016.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern16 : assembledOk Data.patterns[16]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern017.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern17 : assembledOk Data.patterns[17]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern018.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern18 : assembledOk Data.patterns[18]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern019.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern19 : assembledOk Data.patterns[19]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern020.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern20 : assembledOk Data.patterns[20]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern021.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern21 : assembledOk Data.patterns[21]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern022.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern22 : assembledOk Data.patterns[22]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern023.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern23 : assembledOk Data.patterns[23]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern024.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern24 : assembledOk Data.patterns[24]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern025.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern25 : assembledOk Data.patterns[25]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern026.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern26 : assembledOk Data.patterns[26]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern027.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern27 : assembledOk Data.patterns[27]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern028.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern28 : assembledOk Data.patterns[28]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern029.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern29 : assembledOk Data.patterns[29]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern030.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern30 : assembledOk Data.patterns[30]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern031.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern31 : assembledOk Data.patterns[31]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern032.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern32 : assembledOk Data.patterns[32]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern033.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern33 : assembledOk Data.patterns[33]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern034.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern34 : assembledOk Data.patterns[34]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern035.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern35 : assembledOk Data.patterns[35]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern036.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern36 : assembledOk Data.patterns[36]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern037.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern37 : assembledOk Data.patterns[37]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern038.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern38 : assembledOk Data.patterns[38]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern039.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern39 : assembledOk Data.patterns[39]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern040.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern40 : assembledOk Data.patterns[40]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern041.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern41 : assembledOk Data.patterns[41]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern042.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern42 : assembledOk Data.patterns[42]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern043.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern43 : assembledOk Data.patterns[43]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern044.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern44 : assembledOk Data.patterns[44]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern045.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern45 : assembledOk Data.patterns[45]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern046.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern46 : assembledOk Data.patterns[46]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern047.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern47 : assembledOk Data.patterns[47]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern048.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern48 : assembledOk Data.patterns[48]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern049.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern49 : assembledOk Data.patterns[49]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern050.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern50 : assembledOk Data.patterns[50]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern051.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern51 : assembledOk Data.patterns[51]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern052.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern52 : assembledOk Data.patterns[52]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern053.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern53 : assembledOk Data.patterns[53]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern054.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern54 : assembledOk Data.patterns[54]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern055.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern55 : assembledOk Data.patterns[55]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern056.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern56 : assembledOk Data.patterns[56]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern057.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern57 : assembledOk Data.patterns[57]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern058.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern58 : assembledOk Data.patterns[58]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern059.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern59 : assembledOk Data.patterns[59]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern060.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern60 : assembledOk Data.patterns[60]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern061.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern61 : assembledOk Data.patterns[61]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern062.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern62 : assembledOk Data.patterns[62]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern063.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern63 : assembledOk Data.patterns[63]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern064.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern64 : assembledOk Data.patterns[64]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern065.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern65 : assembledOk Data.patterns[65]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern066.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern66 : assembledOk Data.patterns[66]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern067.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern67 : assembledOk Data.patterns[67]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern068.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern68 : assembledOk Data.patterns[68]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern069.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern69 : assembledOk Data.patterns[69]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern070.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern70 : assembledOk Data.patterns[70]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern071.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern71 : assembledOk Data.patterns[71]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern072.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern72 : assembledOk Data.patterns[72]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern073.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern73 : assembledOk Data.patterns[73]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern074.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern74 : assembledOk Data.patterns[74]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern075.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern75 : assembledOk Data.patterns[75]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern076.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern76 : assembledOk Data.patterns[76]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern077.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern77 : assembledOk Data.patterns[77]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern078.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern78 : assembledOk Data.patterns[78]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern079.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern79 : assembledOk Data.patterns[79]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern080.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern80 : assembledOk Data.patterns[80]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern081.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern81 : assembledOk Data.patterns[81]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern082.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern82 : assembledOk Data.patterns[82]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern083.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern83 : assembledOk Data.patterns[83]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern084.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern84 : assembledOk Data.patterns[84]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern085.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern85 : assembledOk Data.patterns[85]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern086.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern86 : assembledOk Data.patterns[86]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern087.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern87 : assembledOk Data.patterns[87]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern088.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern88 : assembledOk Data.patterns[88]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern089.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern89 : assembledOk Data.patterns[89]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern090.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern90 : assembledOk Data.patterns[90]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern091.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern91 : assembledOk Data.patterns[91]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern092.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern92 : assembledOk Data.patterns[92]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern093.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern93 : assembledOk Data.patterns[93]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern094.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern94 : assembledOk Data.patterns[94]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern095.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern95 : assembledOk Data.patterns[95]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern096.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern96 : assembledOk Data.patterns[96]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern097.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern97 : assembledOk Data.patterns[97]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern098.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern98 : assembledOk Data.patterns[98]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern099.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern99 : assembledOk Data.patterns[99]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern100.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern100 : assembledOk Data.patterns[100]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern101.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern101 : assembledOk Data.patterns[101]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern102.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern102 : assembledOk Data.patterns[102]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern103.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern103 : assembledOk Data.patterns[103]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern104.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern104 : assembledOk Data.patterns[104]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern105.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern105 : assembledOk Data.patterns[105]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern106.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern106 : assembledOk Data.patterns[106]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern107.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern107 : assembledOk Data.patterns[107]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern108.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern108 : assembledOk Data.patterns[108]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern109.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern109 : assembledOk Data.patterns[109]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern110.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern110 : assembledOk Data.patterns[110]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern111.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern111 : assembledOk Data.patterns[111]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern112.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern112 : assembledOk Data.patterns[112]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern113.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern113 : assembledOk Data.patterns[113]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern114.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern114 : assembledOk Data.patterns[114]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern115.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern115 : assembledOk Data.patterns[115]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern116.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern116 : assembledOk Data.patterns[116]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern117.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern117 : assembledOk Data.patterns[117]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern118.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern118 : assembledOk Data.patterns[118]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern119.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern119 : assembledOk Data.patterns[119]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern120.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern120 : assembledOk Data.patterns[120]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern121.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern121 : assembledOk Data.patterns[121]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern122.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern122 : assembledOk Data.patterns[122]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern123.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern123 : assembledOk Data.patterns[123]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern124.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern124 : assembledOk Data.patterns[124]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern125.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern125 : assembledOk Data.patterns[125]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern126.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern126 : assembledOk Data.patterns[126]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern127.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern127 : assembledOk Data.patterns[127]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern128.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern128 : assembledOk Data.patterns[128]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern129.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern129 : assembledOk Data.patterns[129]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern130.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern130 : assembledOk Data.patterns[130]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern131.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern131 : assembledOk Data.patterns[131]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern132.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern132 : assembledOk Data.patterns[132]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern133.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern133 : assembledOk Data.patterns[133]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern134.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern134 : assembledOk Data.patterns[134]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern135.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern135 : assembledOk Data.patterns[135]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern136.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern136 : assembledOk Data.patterns[136]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern137.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern137 : assembledOk Data.patterns[137]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern138.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern138 : assembledOk Data.patterns[138]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern139.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern139 : assembledOk Data.patterns[139]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern140.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern140 : assembledOk Data.patterns[140]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern141.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern141 : assembledOk Data.patterns[141]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern142.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern142 : assembledOk Data.patterns[142]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern143.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern143 : assembledOk Data.patterns[143]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern144.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern144 : assembledOk Data.patterns[144]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern145.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern145 : assembledOk Data.patterns[145]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern146.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern146 : assembledOk Data.patterns[146]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern147.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern147 : assembledOk Data.patterns[147]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern148.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern148 : assembledOk Data.patterns[148]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern149.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern149 : assembledOk Data.patterns[149]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern150.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern150 : assembledOk Data.patterns[150]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern151.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern151 : assembledOk Data.patterns[151]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern152.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern152 : assembledOk Data.patterns[152]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern153.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern153 : assembledOk Data.patterns[153]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern154.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern154 : assembledOk Data.patterns[154]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern155.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern155 : assembledOk Data.patterns[155]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern156.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern156 : assembledOk Data.patterns[156]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern157.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern157 : assembledOk Data.patterns[157]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern158.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern158 : assembledOk Data.patterns[158]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern159.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern159 : assembledOk Data.patterns[159]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern160.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern160 : assembledOk Data.patterns[160]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern161.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern161 : assembledOk Data.patterns[161]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern162.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern162 : assembledOk Data.patterns[162]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern163.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern163 : assembledOk Data.patterns[163]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern164.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern164 : assembledOk Data.patterns[164]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern165.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern165 : assembledOk Data.patterns[165]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern166.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern166 : assembledOk Data.patterns[166]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern167.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern167 : assembledOk Data.patterns[167]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern168.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern168 : assembledOk Data.patterns[168]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern169.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern169 : assembledOk Data.patterns[169]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern170.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern170 : assembledOk Data.patterns[170]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern171.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern171 : assembledOk Data.patterns[171]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern172.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern172 : assembledOk Data.patterns[172]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern173.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern173 : assembledOk Data.patterns[173]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern174.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern174 : assembledOk Data.patterns[174]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern175.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern175 : assembledOk Data.patterns[175]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern176.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern176 : assembledOk Data.patterns[176]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern177.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern177 : assembledOk Data.patterns[177]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern178.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern178 : assembledOk Data.patterns[178]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern179.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern179 : assembledOk Data.patterns[179]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern180.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern180 : assembledOk Data.patterns[180]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern181.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern181 : assembledOk Data.patterns[181]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern182.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern182 : assembledOk Data.patterns[182]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern183.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern183 : assembledOk Data.patterns[183]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern184.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern184 : assembledOk Data.patterns[184]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern185.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern185 : assembledOk Data.patterns[185]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern186.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern186 : assembledOk Data.patterns[186]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern187.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern187 : assembledOk Data.patterns[187]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern188.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern188 : assembledOk Data.patterns[188]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern189.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern189 : assembledOk Data.patterns[189]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern190.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern190 : assembledOk Data.patterns[190]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern191.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern191 : assembledOk Data.patterns[191]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern192.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern192 : assembledOk Data.patterns[192]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern193.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern193 : assembledOk Data.patterns[193]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern194.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern194 : assembledOk Data.patterns[194]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern195.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern195 : assembledOk Data.patterns[195]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern196.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern196 : assembledOk Data.patterns[196]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern197.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern197 : assembledOk Data.patterns[197]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern198.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern198 : assembledOk Data.patterns[198]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern199.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern199 : assembledOk Data.patterns[199]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern200.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern200 : assembledOk Data.patterns[200]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern201.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern201 : assembledOk Data.patterns[201]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern202.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern202 : assembledOk Data.patterns[202]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern203.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern203 : assembledOk Data.patterns[203]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern204.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern204 : assembledOk Data.patterns[204]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern205.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern205 : assembledOk Data.patterns[205]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern206.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern206 : assembledOk Data.patterns[206]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern207.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern207 : assembledOk Data.patterns[207]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern208.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern208 : assembledOk Data.patterns[208]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern209.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern209 : assembledOk Data.patterns[209]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern210.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern210 : assembledOk Data.patterns[210]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern211.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern211 : assembledOk Data.patterns[211]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern212.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern212 : assembledOk Data.patterns[212]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern213.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern213 : assembledOk Data.patterns[213]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern214.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern214 : assembledOk Data.patterns[214]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern215.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern215 : assembledOk Data.patterns[215]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern216.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern216 : assembledOk Data.patterns[216]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern217.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern217 : assembledOk Data.patterns[217]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern218.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern218 : assembledOk Data.patterns[218]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern219.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern219 : assembledOk Data.patterns[219]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern220.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern220 : assembledOk Data.patterns[220]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern221.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern221 : assembledOk Data.patterns[221]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern222.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern222 : assembledOk Data.patterns[222]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern223.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern223 : assembledOk Data.patterns[223]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern224.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern224 : assembledOk Data.patterns[224]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern225.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern225 : assembledOk Data.patterns[225]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern226.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern226 : assembledOk Data.patterns[226]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern227.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern227 : assembledOk Data.patterns[227]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern228.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern228 : assembledOk Data.patterns[228]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern229.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern229 : assembledOk Data.patterns[229]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern230.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern230 : assembledOk Data.patterns[230]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern231.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern231 : assembledOk Data.patterns[231]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern232.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern232 : assembledOk Data.patterns[232]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern233.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern233 : assembledOk Data.patterns[233]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern234.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern234 : assembledOk Data.patterns[234]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern235.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern235 : assembledOk Data.patterns[235]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern236.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern236 : assembledOk Data.patterns[236]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern237.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern237 : assembledOk Data.patterns[237]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern238.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern238 : assembledOk Data.patterns[238]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern239.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern239 : assembledOk Data.patterns[239]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern240.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern240 : assembledOk Data.patterns[240]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern241.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern241 : assembledOk Data.patterns[241]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern242.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern242 : assembledOk Data.patterns[242]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern243.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern243 : assembledOk Data.patterns[243]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern244.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern244 : assembledOk Data.patterns[244]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern245.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern245 : assembledOk Data.patterns[245]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern246.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern246 : assembledOk Data.patterns[246]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern247.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern247 : assembledOk Data.patterns[247]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern248.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern248 : assembledOk Data.patterns[248]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern249.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern249 : assembledOk Data.patterns[249]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern250.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern250 : assembledOk Data.patterns[250]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern251.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern251 : assembledOk Data.patterns[251]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern252.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern252 : assembledOk Data.patterns[252]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern253.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern253 : assembledOk Data.patterns[253]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern254.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern254 : assembledOk Data.patterns[254]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern255.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern255 : assembledOk Data.patterns[255]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern256.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern256 : assembledOk Data.patterns[256]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern257.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern257 : assembledOk Data.patterns[257]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern258.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern258 : assembledOk Data.patterns[258]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern259.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern259 : assembledOk Data.patterns[259]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern260.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern260 : assembledOk Data.patterns[260]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern261.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern261 : assembledOk Data.patterns[261]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern262.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern262 : assembledOk Data.patterns[262]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern263.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern263 : assembledOk Data.patterns[263]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern264.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern264 : assembledOk Data.patterns[264]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern265.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern265 : assembledOk Data.patterns[265]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern266.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern266 : assembledOk Data.patterns[266]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern267.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern267 : assembledOk Data.patterns[267]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern268.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern268 : assembledOk Data.patterns[268]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern269.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern269 : assembledOk Data.patterns[269]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern270.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern270 : assembledOk Data.patterns[270]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern271.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern271 : assembledOk Data.patterns[271]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern272.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern272 : assembledOk Data.patterns[272]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern273.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern273 : assembledOk Data.patterns[273]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern274.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern274 : assembledOk Data.patterns[274]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern275.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern275 : assembledOk Data.patterns[275]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern276.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern276 : assembledOk Data.patterns[276]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern277.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern277 : assembledOk Data.patterns[277]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern278.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern278 : assembledOk Data.patterns[278]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern279.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern279 : assembledOk Data.patterns[279]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern280.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern280 : assembledOk Data.patterns[280]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern281.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern281 : assembledOk Data.patterns[281]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern282.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern282 : assembledOk Data.patterns[282]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern283.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern283 : assembledOk Data.patterns[283]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern284.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern284 : assembledOk Data.patterns[284]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern285.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern285 : assembledOk Data.patterns[285]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern286.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern286 : assembledOk Data.patterns[286]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern287.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern287 : assembledOk Data.patterns[287]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern288.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern288 : assembledOk Data.patterns[288]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern289.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern289 : assembledOk Data.patterns[289]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern290.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern290 : assembledOk Data.patterns[290]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern291.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern291 : assembledOk Data.patterns[291]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern292.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern292 : assembledOk Data.patterns[292]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern293.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern293 : assembledOk Data.patterns[293]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern294.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern294 : assembledOk Data.patterns[294]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern295.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern295 : assembledOk Data.patterns[295]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern296.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern296 : assembledOk Data.patterns[296]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern297.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern297 : assembledOk Data.patterns[297]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern298.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern298 : assembledOk Data.patterns[298]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern299.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern299 : assembledOk Data.patterns[299]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern300.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern300 : assembledOk Data.patterns[300]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern301.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern301 : assembledOk Data.patterns[301]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern302.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern302 : assembledOk Data.patterns[302]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern303.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern303 : assembledOk Data.patterns[303]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern304.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern304 : assembledOk Data.patterns[304]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern305.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern305 : assembledOk Data.patterns[305]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/AssemblyChecks/Pattern306.lean <==
import Fast.Five.AssembledCheck
set_option maxRecDepth 10000
set_option maxHeartbeats 0
namespace Fast.Five.AssemblyChecked
theorem pattern306 : assembledOk Data.patterns[306]! = true := by decide +kernel
end Fast.Five.AssemblyChecked


==> anc/lean/Fast/Five/Basic.lean <==
import Fast.K

/-! Computable definitions for the five-point colored certificate.
These import no eight-point data and no Mathlib. -/
namespace Fast.Five

abbrev Pattern := Nat

/-- Increasing subsets, in lexicographic order. -/
def choose : Nat → List Nat → List (List Nat)
  | 0, _ => [[]]
  | _ + 1, [] => []
  | k + 1, x :: xs => (choose k xs).map (x :: ·) ++ choose (k + 1) xs

def pairs (n : Nat) : List (Nat × Nat) :=
  (List.range n).flatMap fun i => ((List.range n).filter (i < ·)).map (i, ·)

def quads (n : Nat) : List (List Nat) := choose 4 (List.range n)

def edge (p : Pattern) (i j : Nat) : Bool :=
  p.testBit ((pairs 5).idxOf (i,j))

def win (p : Pattern) (v : List Nat) (k : Nat) : Bool :=
  p.testBit (10 + 2 * (quads 5).idxOf v + (k - 2))

/-- Number of winning targets on a four-point subset. -/
def wins (p : Pattern) (v : List Nat) : Nat :=
  (if win p v 2 then 1 else 0) + (if win p v 3 then 1 else 0)

/-- Code of an induced sorted subpattern, with local pair bits first. -/
def code (p : Pattern) (v : List Nat) : Nat := Id.run do
  let mut out := 0
  let mut pos := 0
  for (i,j) in pairs v.length do
    if edge p (v.getD i 0) (v.getD j 0) then out := out + 2^pos
    pos := pos + 1
  for q in quads v.length do
    let actual := q.map (fun i => v.getD i 0)
    for k in [2,3] do
      if win p actual k then out := out + 2^pos
      pos := pos + 1
  return out

/-- Merge two disjoint increasing index sets. -/
def unionSorted (a b : List Nat) : List Nat := (List.range 5).filter fun i => i ∈ a ∨ i ∈ b

def flagCode (p : Pattern) (roots extras : List Nat) : Nat :=
  let v := unionSorted roots extras
  let marks := choose roots.length (List.range v.length)
  code p v * marks.length + marks.idxOf (roots.map (v.idxOf ·))

/-- Original coordinates of the 20 linear forms, negative when their bit is true. -/
def form (i : Nat) : List Int :=
  if i < 10 then
    let ij := (pairs 5).getD i (0,0)
    (List.range 5).map fun j => (if j = ij.2 then 1 else 0) - (if j = ij.1 then 2 else 0)
  else
    let v := (quads 5).getD ((i-10)/2) []
    let target := v.getD (2+(i-10)%2) 0
    (List.range 5).map fun j => (if j ∈ v then 1 else 0) - (if j = target then 3 else 0)

/-- Coefficients in positive successive gaps. -/
def gapForm (i j : Nat) : Int := ((form i).drop j).sum

/-- A full binary partition, with retained-pattern or Gordan leaves. -/
inductive Cover where
  | branch : Cover → Cover → Cover
  | retained : Nat → Cover
  | excluded : List (Nat × Nat) → Cover
  deriving Repr

/-- Excluded prefixes have a positive combination of strict negative forms
whose gap coefficients are all nonnegative. -/
def exclusionOk (depth bits : Nat) (w : List (Nat × Nat)) : Bool :=
  !w.isEmpty && w.all (fun e => decide (e.1 < depth ∧ 0 < e.2)) &&
  (List.range 5).all (fun j => decide (0 ≤ (w.map fun e =>
    (e.2 : Int) * (if bits.testBit e.1 then 1 else -1) * gapForm e.1 j).sum))

def coverOk (patterns : Array Nat) : Cover → Nat → Nat → Bool
  | .branch a b, depth, bits => decide (depth < 20) &&
      coverOk patterns a (depth+1) (bits+2^depth) && coverOk patterns b (depth+1) bits
  | .retained i, depth, bits => decide (depth = 20 ∧ i < patterns.size) && patterns[i]! == bits
  | .excluded w, depth, bits => decide (depth ≤ 20) && exclusionOk depth bits w

end Fast.Five


==> anc/lean/Fast/Five/Check.lean <==
import Fast.Five.Basic

namespace Fast.Five

def ksum (xs : List K) : K := xs.foldl K.add K.zero

def lower (lo hi : Rat) (x : K) : Rat :=
  x.a + x.b * (if 0 ≤ x.b then lo else hi) +
  x.c * (if 0 ≤ x.c then lo*lo else hi*hi) +
  x.d * (if 0 ≤ x.d then lo*lo*lo else hi*hi*hi)

def upper (lo hi : Rat) (x : K) : Rat :=
  x.a + x.b * (if 0 ≤ x.b then hi else lo) +
  x.c * (if 0 ≤ x.c then hi*hi else lo*lo) +
  x.d * (if 0 ≤ x.d then hi*hi*hi else lo*lo*lo)

def absBound (lo hi : Rat) (x : K) : Rat := max (-(lower lo hi x)) (upper lo hi x)
def keq (x y : K) : Bool := x.a == y.a && x.b == y.b && x.c == y.c && x.d == y.d

structure Block where
  roots : Nat
  flagSize : Nat
  ty : Nat
  flags : Array Nat
  basis : Array (List (Nat × K))
  matrix : Array (Array K)
  expanded : Array (Array K)
  gram : Array (List Int)
  gramDen : Nat
  deriving Inhabited

def entryAt (a : Array (Array K)) (i j : Nat) : K := (a[i]?.getD #[])[j]?.getD K.zero

def dot (x y : List Int) : Int := (x.zipWith (· * ·) y).sum

def residual (b : Block) (i j : Nat) : K :=
  (entryAt b.matrix i j).sub (K.ofRat ((dot (b.gram[i]?.getD []) (b.gram[j]?.getD []) : Rat) /
    ((b.gramDen : Rat) * b.gramDen)))

def expandedEntry (b : Block) (i j : Nat) : K :=
  ksum ((b.basis[i]?.getD []).flatMap fun a => (b.basis[j]?.getD []).map fun c =>
    (a.2.mul (entryAt b.matrix a.1 c.1)).mul c.2)

def blockShape (b : Block) : Bool :=
  let d := b.flags.size
  let k := b.matrix.size
  decide (0 < k ∧ 0 < d ∧ 0 < b.gramDen ∧ b.roots < b.flagSize ∧ 2*b.flagSize-b.roots = 5) &&
  b.matrix.all (fun row => row.size == k) && b.basis.size == d &&
  b.basis.all (fun row => row.all (fun e => decide (e.1 < k))) &&
  b.expanded.size == d && b.expanded.all (fun row => row.size == d) &&
  b.gram.size == k && b.gram.all (fun row => row.length == k)

def psdRow (lo hi : Rat) (b : Block) (i : Nat) : Bool :=
  (List.range b.matrix.size).all (fun j => keq (entryAt b.matrix i j) (entryAt b.matrix j i)) &&
  decide (((List.range b.matrix.size).map (fun j => if j = i then 0 else
    absBound lo hi (residual b i j))).sum ≤ lower lo hi (residual b i i))

def expandedRow (b : Block) (i : Nat) : Bool :=
  (List.range b.flags.size).all (fun j => keq (entryAt b.expanded i j) (expandedEntry b i j))

def qEntry (b : Block) (a c : Nat) : K :=
  entryAt b.expanded (b.flags.toList.idxOf a) (b.flags.toList.idxOf c)

def square (b : Block) (p : Pattern) : K :=
  let rs := choose b.roots (List.range 5)
  let norm := rs.length * (choose (b.flagSize-b.roots) (List.range (5-b.roots))).length *
    (choose (b.flagSize-b.roots) (List.range (5-b.flagSize))).length
  (ksum (rs.flatMap fun roots =>
    if code p roots = b.ty then
      let rest := (List.range 5).filter (fun i => i ∉ roots)
      (choose (b.flagSize-b.roots) rest).flatMap fun a =>
        (choose (b.flagSize-b.roots) (rest.filter (fun i => i ∉ a))).map fun c =>
          qEntry b (flagCode p roots a) (flagCode p roots c)
    else [])).smul (1 / (norm : Rat))

/-- True selects z/2; false selects 2z. Only distinct i,z are used. -/
def below (p : Pattern) (i z : Nat) (half : Bool) : Bool :=
  if half then decide (i < z) && !(edge p i z)
  else decide (i < z) || edge p z i

def tail (p : Pattern) (half : Bool) (x : K) : K :=
  ksum ((List.range 5).map fun z =>
    let v := (List.range 5).filter (· != z)
    if v.all (fun i => below p i z half) then
      (x.sub (K.ofRat ((wins p v : Rat)/4))).smul (1/5)
    else K.zero)

def degree (p : Pattern) (nu : Array Rat) : K :=
  ksum ((List.range 5).flatMap fun z => ((List.range 5).filter (· != z)).map fun y =>
    let cl := (if edge p (min z y) (max z y) then 2 else 0) + (if z < y then 0 else 1)
    let v := (List.range 5).filter (· != y)
    ((K.ofRat ((wins p v : Rat)/4)).sub K.bstar).smul ((nu[cl]?.getD 0)/20))

def score (blocks : Array Block) (wHalf wTwice : Rat) (nu : Array Rat) (p : Pattern) (x : K) : K :=
  (K.ofRat (((quads 5).map (fun v => (wins p v : Rat))).sum/20)).add
    ((ksum (blocks.toList.map (fun b => square b p))).add
      (((tail p true x).smul wHalf).add (((tail p false x).smul wTwice).add (degree p nu))))

end Fast.Five


==> anc/lean/Fast/Five/Checked.lean <==
import Fast.Five.Checks.Base
import Fast.Five.Checks.Cover
import Fast.Five.Checks.Psd00
import Fast.Five.Checks.Psd01
import Fast.Five.Checks.Expanded00
import Fast.Five.Checks.Expanded01
import Fast.Five.Checks.Expanded02
import Fast.Five.Checks.Expanded03
import Fast.Five.Checks.Psd10
import Fast.Five.Checks.Psd11
import Fast.Five.Checks.Expanded10
import Fast.Five.Checks.Expanded11
import Fast.Five.Checks.Expanded12
import Fast.Five.Checks.Expanded13
import Fast.Five.Checks.Psd20
import Fast.Five.Checks.Psd21
import Fast.Five.Checks.Expanded20
import Fast.Five.Checks.Expanded21
import Fast.Five.Checks.Expanded22
import Fast.Five.Checks.Expanded23
import Fast.Five.Checks.Psd30
import Fast.Five.Checks.Psd31
import Fast.Five.Checks.Psd32
import Fast.Five.Checks.Psd33
import Fast.Five.Checks.Psd34
import Fast.Five.Checks.Expanded30
import Fast.Five.Checks.Expanded31
import Fast.Five.Checks.Expanded32
import Fast.Five.Checks.Expanded33
import Fast.Five.Checks.Expanded34
import Fast.Five.Checks.Expanded35
import Fast.Five.Checks.Expanded36
import Fast.Five.Checks.Psd40
import Fast.Five.Checks.Psd41
import Fast.Five.Checks.Psd42
import Fast.Five.Checks.Psd43
import Fast.Five.Checks.Psd44
import Fast.Five.Checks.Expanded40
import Fast.Five.Checks.Expanded41
import Fast.Five.Checks.Expanded42
import Fast.Five.Checks.Expanded43
import Fast.Five.Checks.Expanded44
import Fast.Five.Checks.Psd50
import Fast.Five.Checks.Psd51
import Fast.Five.Checks.Psd52
import Fast.Five.Checks.Psd53
import Fast.Five.Checks.Expanded50
import Fast.Five.Checks.Expanded51
import Fast.Five.Checks.Expanded52
import Fast.Five.Checks.Expanded53
import Fast.Five.Checks.Expanded54
import Fast.Five.Checks.Endpoints0
import Fast.Five.Checks.Endpoints1
import Fast.Five.Checks.Endpoints2
import Fast.Five.Checks.Endpoints3
import Fast.Five.Checks.Endpoints4
import Fast.Five.Checks.Endpoints5
import Fast.Five.Checks.Endpoints6
import Fast.Five.Checks.Endpoints7
import Fast.Five.Checks.Endpoints8
import Fast.Five.Checks.Endpoints9
import Fast.Five.Checks.Endpoints10
import Fast.Five.Checks.Endpoints11
import Fast.Five.Checks.Endpoints12
import Fast.Five.Checks.Endpoints13
import Fast.Five.Checks.Endpoints14
import Fast.Five.Checks.Endpoints15
import Fast.Five.Checks.Endpoints16
import Fast.Five.Checks.Endpoints17
import Fast.Five.Checks.Endpoints18
import Fast.Five.Checks.Endpoints19
import Fast.Five.Checks.Endpoints20
import Fast.Five.Checks.Endpoints21
import Fast.Five.Checks.Endpoints22
import Fast.Five.Checks.Endpoints23
import Fast.Five.Checks.Endpoints24
import Fast.Five.Checks.Endpoints25
import Fast.Five.Checks.Endpoints26
import Fast.Five.Checks.Endpoints27
import Fast.Five.Checks.Endpoints28
import Fast.Five.Checks.Endpoints29
import Fast.Five.Checks.Endpoints30
import Fast.Five.Checks.Endpoints31
import Fast.Five.Checks.Endpoints32
import Fast.Five.Checks.Endpoints33
import Fast.Five.Checks.Endpoints34
import Fast.Five.Checks.Endpoints35
import Fast.Five.Checks.Endpoints36
import Fast.Five.Checks.Endpoints37
import Fast.Five.Checks.Endpoints38
import Fast.Five.Checks.Endpoints39
import Fast.Five.Checks.Endpoints40
import Fast.Five.Checks.Endpoints41
import Fast.Five.Checks.Endpoints42
import Fast.Five.Checks.Endpoints43
import Fast.Five.Checks.Endpoints44
import Fast.Five.Checks.Endpoints45
import Fast.Five.Checks.Endpoints46
import Fast.Five.Checks.Endpoints47
import Fast.Five.Checks.Endpoints48
import Fast.Five.Checks.Endpoints49
import Fast.Five.Checks.Endpoints50
import Fast.Five.Checks.Endpoints51
import Fast.Five.Checks.Endpoints52
import Fast.Five.Checks.Endpoints53
import Fast.Five.Checks.Endpoints54
import Fast.Five.Checks.Endpoints55
import Fast.Five.Checks.Endpoints56
import Fast.Five.Checks.Endpoints57
import Fast.Five.Checks.Endpoints58
import Fast.Five.Checks.Endpoints59
import Fast.Five.Checks.Endpoints60
import Fast.Five.Checks.Endpoints61
import Fast.Five.Checks.Endpoints62
import Fast.Five.Checks.Endpoints63
import Fast.Five.Checks.Endpoints64
import Fast.Five.Checks.Endpoints65
import Fast.Five.Checks.Endpoints66
import Fast.Five.Checks.Endpoints67
import Fast.Five.Checks.Endpoints68
import Fast.Five.Checks.Endpoints69
import Fast.Five.Checks.Endpoints70
import Fast.Five.Checks.Endpoints71
import Fast.Five.Checks.Endpoints72
import Fast.Five.Checks.Endpoints73
import Fast.Five.Checks.Endpoints74
import Fast.Five.Checks.Endpoints75
import Fast.Five.Checks.Endpoints76

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd0 : (List.range 7).all (psdRow Data.low Data.high Data.block0) = true := by
  change (psdRow Data.low Data.high Data.block0 0 && (psdRow Data.low Data.high Data.block0 1 && (psdRow Data.low Data.high Data.block0 2 && (psdRow Data.low Data.high Data.block0 3 && (psdRow Data.low Data.high Data.block0 4 && (psdRow Data.low Data.high Data.block0 5 && (psdRow Data.low Data.high Data.block0 6 && true))))))) = true
  simp only [psd0_0, psd0_1, psd0_2, psd0_3, psd0_4, psd0_5, psd0_6, Bool.true_and]

theorem expanded0 : (List.range 15).all (expandedRow Data.block0) = true := by
  change (expandedRow Data.block0 0 && (expandedRow Data.block0 1 && (expandedRow Data.block0 2 && (expandedRow Data.block0 3 && (expandedRow Data.block0 4 && (expandedRow Data.block0 5 && (expandedRow Data.block0 6 && (expandedRow Data.block0 7 && (expandedRow Data.block0 8 && (expandedRow Data.block0 9 && (expandedRow Data.block0 10 && (expandedRow Data.block0 11 && (expandedRow Data.block0 12 && (expandedRow Data.block0 13 && (expandedRow Data.block0 14 && true))))))))))))))) = true
  simp only [expanded0_0, expanded0_1, expanded0_2, expanded0_3, expanded0_4, expanded0_5, expanded0_6, expanded0_7, expanded0_8, expanded0_9, expanded0_10, expanded0_11, expanded0_12, expanded0_13, expanded0_14, Bool.true_and]

theorem psd1 : (List.range 5).all (psdRow Data.low Data.high Data.block1) = true := by
  change (psdRow Data.low Data.high Data.block1 0 && (psdRow Data.low Data.high Data.block1 1 && (psdRow Data.low Data.high Data.block1 2 && (psdRow Data.low Data.high Data.block1 3 && (psdRow Data.low Data.high Data.block1 4 && true))))) = true
  simp only [psd1_0, psd1_1, psd1_2, psd1_3, psd1_4, Bool.true_and]

theorem expanded1 : (List.range 15).all (expandedRow Data.block1) = true := by
  change (expandedRow Data.block1 0 && (expandedRow Data.block1 1 && (expandedRow Data.block1 2 && (expandedRow Data.block1 3 && (expandedRow Data.block1 4 && (expandedRow Data.block1 5 && (expandedRow Data.block1 6 && (expandedRow Data.block1 7 && (expandedRow Data.block1 8 && (expandedRow Data.block1 9 && (expandedRow Data.block1 10 && (expandedRow Data.block1 11 && (expandedRow Data.block1 12 && (expandedRow Data.block1 13 && (expandedRow Data.block1 14 && true))))))))))))))) = true
  simp only [expanded1_0, expanded1_1, expanded1_2, expanded1_3, expanded1_4, expanded1_5, expanded1_6, expanded1_7, expanded1_8, expanded1_9, expanded1_10, expanded1_11, expanded1_12, expanded1_13, expanded1_14, Bool.true_and]

theorem psd2 : (List.range 6).all (psdRow Data.low Data.high Data.block2) = true := by
  change (psdRow Data.low Data.high Data.block2 0 && (psdRow Data.low Data.high Data.block2 1 && (psdRow Data.low Data.high Data.block2 2 && (psdRow Data.low Data.high Data.block2 3 && (psdRow Data.low Data.high Data.block2 4 && (psdRow Data.low Data.high Data.block2 5 && true)))))) = true
  simp only [psd2_0, psd2_1, psd2_2, psd2_3, psd2_4, psd2_5, Bool.true_and]

theorem expanded2 : (List.range 15).all (expandedRow Data.block2) = true := by
  change (expandedRow Data.block2 0 && (expandedRow Data.block2 1 && (expandedRow Data.block2 2 && (expandedRow Data.block2 3 && (expandedRow Data.block2 4 && (expandedRow Data.block2 5 && (expandedRow Data.block2 6 && (expandedRow Data.block2 7 && (expandedRow Data.block2 8 && (expandedRow Data.block2 9 && (expandedRow Data.block2 10 && (expandedRow Data.block2 11 && (expandedRow Data.block2 12 && (expandedRow Data.block2 13 && (expandedRow Data.block2 14 && true))))))))))))))) = true
  simp only [expanded2_0, expanded2_1, expanded2_2, expanded2_3, expanded2_4, expanded2_5, expanded2_6, expanded2_7, expanded2_8, expanded2_9, expanded2_10, expanded2_11, expanded2_12, expanded2_13, expanded2_14, Bool.true_and]

theorem psd3 : (List.range 20).all (psdRow Data.low Data.high Data.block3) = true := by
  change (psdRow Data.low Data.high Data.block3 0 && (psdRow Data.low Data.high Data.block3 1 && (psdRow Data.low Data.high Data.block3 2 && (psdRow Data.low Data.high Data.block3 3 && (psdRow Data.low Data.high Data.block3 4 && (psdRow Data.low Data.high Data.block3 5 && (psdRow Data.low Data.high Data.block3 6 && (psdRow Data.low Data.high Data.block3 7 && (psdRow Data.low Data.high Data.block3 8 && (psdRow Data.low Data.high Data.block3 9 && (psdRow Data.low Data.high Data.block3 10 && (psdRow Data.low Data.high Data.block3 11 && (psdRow Data.low Data.high Data.block3 12 && (psdRow Data.low Data.high Data.block3 13 && (psdRow Data.low Data.high Data.block3 14 && (psdRow Data.low Data.high Data.block3 15 && (psdRow Data.low Data.high Data.block3 16 && (psdRow Data.low Data.high Data.block3 17 && (psdRow Data.low Data.high Data.block3 18 && (psdRow Data.low Data.high Data.block3 19 && true)))))))))))))))))))) = true
  simp only [psd3_0, psd3_1, psd3_2, psd3_3, psd3_4, psd3_5, psd3_6, psd3_7, psd3_8, psd3_9, psd3_10, psd3_11, psd3_12, psd3_13, psd3_14, psd3_15, psd3_16, psd3_17, psd3_18, psd3_19, Bool.true_and]

theorem expanded3 : (List.range 27).all (expandedRow Data.block3) = true := by
  change (expandedRow Data.block3 0 && (expandedRow Data.block3 1 && (expandedRow Data.block3 2 && (expandedRow Data.block3 3 && (expandedRow Data.block3 4 && (expandedRow Data.block3 5 && (expandedRow Data.block3 6 && (expandedRow Data.block3 7 && (expandedRow Data.block3 8 && (expandedRow Data.block3 9 && (expandedRow Data.block3 10 && (expandedRow Data.block3 11 && (expandedRow Data.block3 12 && (expandedRow Data.block3 13 && (expandedRow Data.block3 14 && (expandedRow Data.block3 15 && (expandedRow Data.block3 16 && (expandedRow Data.block3 17 && (expandedRow Data.block3 18 && (expandedRow Data.block3 19 && (expandedRow Data.block3 20 && (expandedRow Data.block3 21 && (expandedRow Data.block3 22 && (expandedRow Data.block3 23 && (expandedRow Data.block3 24 && (expandedRow Data.block3 25 && (expandedRow Data.block3 26 && true))))))))))))))))))))))))))) = true
  simp only [expanded3_0, expanded3_1, expanded3_2, expanded3_3, expanded3_4, expanded3_5, expanded3_6, expanded3_7, expanded3_8, expanded3_9, expanded3_10, expanded3_11, expanded3_12, expanded3_13, expanded3_14, expanded3_15, expanded3_16, expanded3_17, expanded3_18, expanded3_19, expanded3_20, expanded3_21, expanded3_22, expanded3_23, expanded3_24, expanded3_25, expanded3_26, Bool.true_and]

theorem psd4 : (List.range 18).all (psdRow Data.low Data.high Data.block4) = true := by
  change (psdRow Data.low Data.high Data.block4 0 && (psdRow Data.low Data.high Data.block4 1 && (psdRow Data.low Data.high Data.block4 2 && (psdRow Data.low Data.high Data.block4 3 && (psdRow Data.low Data.high Data.block4 4 && (psdRow Data.low Data.high Data.block4 5 && (psdRow Data.low Data.high Data.block4 6 && (psdRow Data.low Data.high Data.block4 7 && (psdRow Data.low Data.high Data.block4 8 && (psdRow Data.low Data.high Data.block4 9 && (psdRow Data.low Data.high Data.block4 10 && (psdRow Data.low Data.high Data.block4 11 && (psdRow Data.low Data.high Data.block4 12 && (psdRow Data.low Data.high Data.block4 13 && (psdRow Data.low Data.high Data.block4 14 && (psdRow Data.low Data.high Data.block4 15 && (psdRow Data.low Data.high Data.block4 16 && (psdRow Data.low Data.high Data.block4 17 && true)))))))))))))))))) = true
  simp only [psd4_0, psd4_1, psd4_2, psd4_3, psd4_4, psd4_5, psd4_6, psd4_7, psd4_8, psd4_9, psd4_10, psd4_11, psd4_12, psd4_13, psd4_14, psd4_15, psd4_16, psd4_17, Bool.true_and]

theorem expanded4 : (List.range 19).all (expandedRow Data.block4) = true := by
  change (expandedRow Data.block4 0 && (expandedRow Data.block4 1 && (expandedRow Data.block4 2 && (expandedRow Data.block4 3 && (expandedRow Data.block4 4 && (expandedRow Data.block4 5 && (expandedRow Data.block4 6 && (expandedRow Data.block4 7 && (expandedRow Data.block4 8 && (expandedRow Data.block4 9 && (expandedRow Data.block4 10 && (expandedRow Data.block4 11 && (expandedRow Data.block4 12 && (expandedRow Data.block4 13 && (expandedRow Data.block4 14 && (expandedRow Data.block4 15 && (expandedRow Data.block4 16 && (expandedRow Data.block4 17 && (expandedRow Data.block4 18 && true))))))))))))))))))) = true
  simp only [expanded4_0, expanded4_1, expanded4_2, expanded4_3, expanded4_4, expanded4_5, expanded4_6, expanded4_7, expanded4_8, expanded4_9, expanded4_10, expanded4_11, expanded4_12, expanded4_13, expanded4_14, expanded4_15, expanded4_16, expanded4_17, expanded4_18, Bool.true_and]

theorem psd5 : (List.range 15).all (psdRow Data.low Data.high Data.block5) = true := by
  change (psdRow Data.low Data.high Data.block5 0 && (psdRow Data.low Data.high Data.block5 1 && (psdRow Data.low Data.high Data.block5 2 && (psdRow Data.low Data.high Data.block5 3 && (psdRow Data.low Data.high Data.block5 4 && (psdRow Data.low Data.high Data.block5 5 && (psdRow Data.low Data.high Data.block5 6 && (psdRow Data.low Data.high Data.block5 7 && (psdRow Data.low Data.high Data.block5 8 && (psdRow Data.low Data.high Data.block5 9 && (psdRow Data.low Data.high Data.block5 10 && (psdRow Data.low Data.high Data.block5 11 && (psdRow Data.low Data.high Data.block5 12 && (psdRow Data.low Data.high Data.block5 13 && (psdRow Data.low Data.high Data.block5 14 && true))))))))))))))) = true
  simp only [psd5_0, psd5_1, psd5_2, psd5_3, psd5_4, psd5_5, psd5_6, psd5_7, psd5_8, psd5_9, psd5_10, psd5_11, psd5_12, psd5_13, psd5_14, Bool.true_and]

theorem expanded5 : (List.range 20).all (expandedRow Data.block5) = true := by
  change (expandedRow Data.block5 0 && (expandedRow Data.block5 1 && (expandedRow Data.block5 2 && (expandedRow Data.block5 3 && (expandedRow Data.block5 4 && (expandedRow Data.block5 5 && (expandedRow Data.block5 6 && (expandedRow Data.block5 7 && (expandedRow Data.block5 8 && (expandedRow Data.block5 9 && (expandedRow Data.block5 10 && (expandedRow Data.block5 11 && (expandedRow Data.block5 12 && (expandedRow Data.block5 13 && (expandedRow Data.block5 14 && (expandedRow Data.block5 15 && (expandedRow Data.block5 16 && (expandedRow Data.block5 17 && (expandedRow Data.block5 18 && (expandedRow Data.block5 19 && true)))))))))))))))))))) = true
  simp only [expanded5_0, expanded5_1, expanded5_2, expanded5_3, expanded5_4, expanded5_5, expanded5_6, expanded5_7, expanded5_8, expanded5_9, expanded5_10, expanded5_11, expanded5_12, expanded5_13, expanded5_14, expanded5_15, expanded5_16, expanded5_17, expanded5_18, expanded5_19, Bool.true_and]

theorem endpoints : Data.patterns.toList.all Data.endpointOk = true := by
  change (Data.endpointOk Data.patterns[0]! && (Data.endpointOk Data.patterns[1]! && (Data.endpointOk Data.patterns[2]! && (Data.endpointOk Data.patterns[3]! && (Data.endpointOk Data.patterns[4]! && (Data.endpointOk Data.patterns[5]! && (Data.endpointOk Data.patterns[6]! && (Data.endpointOk Data.patterns[7]! && (Data.endpointOk Data.patterns[8]! && (Data.endpointOk Data.patterns[9]! && (Data.endpointOk Data.patterns[10]! && (Data.endpointOk Data.patterns[11]! && (Data.endpointOk Data.patterns[12]! && (Data.endpointOk Data.patterns[13]! && (Data.endpointOk Data.patterns[14]! && (Data.endpointOk Data.patterns[15]! && (Data.endpointOk Data.patterns[16]! && (Data.endpointOk Data.patterns[17]! && (Data.endpointOk Data.patterns[18]! && (Data.endpointOk Data.patterns[19]! && (Data.endpointOk Data.patterns[20]! && (Data.endpointOk Data.patterns[21]! && (Data.endpointOk Data.patterns[22]! && (Data.endpointOk Data.patterns[23]! && (Data.endpointOk Data.patterns[24]! && (Data.endpointOk Data.patterns[25]! && (Data.endpointOk Data.patterns[26]! && (Data.endpointOk Data.patterns[27]! && (Data.endpointOk Data.patterns[28]! && (Data.endpointOk Data.patterns[29]! && (Data.endpointOk Data.patterns[30]! && (Data.endpointOk Data.patterns[31]! && (Data.endpointOk Data.patterns[32]! && (Data.endpointOk Data.patterns[33]! && (Data.endpointOk Data.patterns[34]! && (Data.endpointOk Data.patterns[35]! && (Data.endpointOk Data.patterns[36]! && (Data.endpointOk Data.patterns[37]! && (Data.endpointOk Data.patterns[38]! && (Data.endpointOk Data.patterns[39]! && (Data.endpointOk Data.patterns[40]! && (Data.endpointOk Data.patterns[41]! && (Data.endpointOk Data.patterns[42]! && (Data.endpointOk Data.patterns[43]! && (Data.endpointOk Data.patterns[44]! && (Data.endpointOk Data.patterns[45]! && (Data.endpointOk Data.patterns[46]! && (Data.endpointOk Data.patterns[47]! && (Data.endpointOk Data.patterns[48]! && (Data.endpointOk Data.patterns[49]! && (Data.endpointOk Data.patterns[50]! && (Data.endpointOk Data.patterns[51]! && (Data.endpointOk Data.patterns[52]! && (Data.endpointOk Data.patterns[53]! && (Data.endpointOk Data.patterns[54]! && (Data.endpointOk Data.patterns[55]! && (Data.endpointOk Data.patterns[56]! && (Data.endpointOk Data.patterns[57]! && (Data.endpointOk Data.patterns[58]! && (Data.endpointOk Data.patterns[59]! && (Data.endpointOk Data.patterns[60]! && (Data.endpointOk Data.patterns[61]! && (Data.endpointOk Data.patterns[62]! && (Data.endpointOk Data.patterns[63]! && (Data.endpointOk Data.patterns[64]! && (Data.endpointOk Data.patterns[65]! && (Data.endpointOk Data.patterns[66]! && (Data.endpointOk Data.patterns[67]! && (Data.endpointOk Data.patterns[68]! && (Data.endpointOk Data.patterns[69]! && (Data.endpointOk Data.patterns[70]! && (Data.endpointOk Data.patterns[71]! && (Data.endpointOk Data.patterns[72]! && (Data.endpointOk Data.patterns[73]! && (Data.endpointOk Data.patterns[74]! && (Data.endpointOk Data.patterns[75]! && (Data.endpointOk Data.patterns[76]! && (Data.endpointOk Data.patterns[77]! && (Data.endpointOk Data.patterns[78]! && (Data.endpointOk Data.patterns[79]! && (Data.endpointOk Data.patterns[80]! && (Data.endpointOk Data.patterns[81]! && (Data.endpointOk Data.patterns[82]! && (Data.endpointOk Data.patterns[83]! && (Data.endpointOk Data.patterns[84]! && (Data.endpointOk Data.patterns[85]! && (Data.endpointOk Data.patterns[86]! && (Data.endpointOk Data.patterns[87]! && (Data.endpointOk Data.patterns[88]! && (Data.endpointOk Data.patterns[89]! && (Data.endpointOk Data.patterns[90]! && (Data.endpointOk Data.patterns[91]! && (Data.endpointOk Data.patterns[92]! && (Data.endpointOk Data.patterns[93]! && (Data.endpointOk Data.patterns[94]! && (Data.endpointOk Data.patterns[95]! && (Data.endpointOk Data.patterns[96]! && (Data.endpointOk Data.patterns[97]! && (Data.endpointOk Data.patterns[98]! && (Data.endpointOk Data.patterns[99]! && (Data.endpointOk Data.patterns[100]! && (Data.endpointOk Data.patterns[101]! && (Data.endpointOk Data.patterns[102]! && (Data.endpointOk Data.patterns[103]! && (Data.endpointOk Data.patterns[104]! && (Data.endpointOk Data.patterns[105]! && (Data.endpointOk Data.patterns[106]! && (Data.endpointOk Data.patterns[107]! && (Data.endpointOk Data.patterns[108]! && (Data.endpointOk Data.patterns[109]! && (Data.endpointOk Data.patterns[110]! && (Data.endpointOk Data.patterns[111]! && (Data.endpointOk Data.patterns[112]! && (Data.endpointOk Data.patterns[113]! && (Data.endpointOk Data.patterns[114]! && (Data.endpointOk Data.patterns[115]! && (Data.endpointOk Data.patterns[116]! && (Data.endpointOk Data.patterns[117]! && (Data.endpointOk Data.patterns[118]! && (Data.endpointOk Data.patterns[119]! && (Data.endpointOk Data.patterns[120]! && (Data.endpointOk Data.patterns[121]! && (Data.endpointOk Data.patterns[122]! && (Data.endpointOk Data.patterns[123]! && (Data.endpointOk Data.patterns[124]! && (Data.endpointOk Data.patterns[125]! && (Data.endpointOk Data.patterns[126]! && (Data.endpointOk Data.patterns[127]! && (Data.endpointOk Data.patterns[128]! && (Data.endpointOk Data.patterns[129]! && (Data.endpointOk Data.patterns[130]! && (Data.endpointOk Data.patterns[131]! && (Data.endpointOk Data.patterns[132]! && (Data.endpointOk Data.patterns[133]! && (Data.endpointOk Data.patterns[134]! && (Data.endpointOk Data.patterns[135]! && (Data.endpointOk Data.patterns[136]! && (Data.endpointOk Data.patterns[137]! && (Data.endpointOk Data.patterns[138]! && (Data.endpointOk Data.patterns[139]! && (Data.endpointOk Data.patterns[140]! && (Data.endpointOk Data.patterns[141]! && (Data.endpointOk Data.patterns[142]! && (Data.endpointOk Data.patterns[143]! && (Data.endpointOk Data.patterns[144]! && (Data.endpointOk Data.patterns[145]! && (Data.endpointOk Data.patterns[146]! && (Data.endpointOk Data.patterns[147]! && (Data.endpointOk Data.patterns[148]! && (Data.endpointOk Data.patterns[149]! && (Data.endpointOk Data.patterns[150]! && (Data.endpointOk Data.patterns[151]! && (Data.endpointOk Data.patterns[152]! && (Data.endpointOk Data.patterns[153]! && (Data.endpointOk Data.patterns[154]! && (Data.endpointOk Data.patterns[155]! && (Data.endpointOk Data.patterns[156]! && (Data.endpointOk Data.patterns[157]! && (Data.endpointOk Data.patterns[158]! && (Data.endpointOk Data.patterns[159]! && (Data.endpointOk Data.patterns[160]! && (Data.endpointOk Data.patterns[161]! && (Data.endpointOk Data.patterns[162]! && (Data.endpointOk Data.patterns[163]! && (Data.endpointOk Data.patterns[164]! && (Data.endpointOk Data.patterns[165]! && (Data.endpointOk Data.patterns[166]! && (Data.endpointOk Data.patterns[167]! && (Data.endpointOk Data.patterns[168]! && (Data.endpointOk Data.patterns[169]! && (Data.endpointOk Data.patterns[170]! && (Data.endpointOk Data.patterns[171]! && (Data.endpointOk Data.patterns[172]! && (Data.endpointOk Data.patterns[173]! && (Data.endpointOk Data.patterns[174]! && (Data.endpointOk Data.patterns[175]! && (Data.endpointOk Data.patterns[176]! && (Data.endpointOk Data.patterns[177]! && (Data.endpointOk Data.patterns[178]! && (Data.endpointOk Data.patterns[179]! && (Data.endpointOk Data.patterns[180]! && (Data.endpointOk Data.patterns[181]! && (Data.endpointOk Data.patterns[182]! && (Data.endpointOk Data.patterns[183]! && (Data.endpointOk Data.patterns[184]! && (Data.endpointOk Data.patterns[185]! && (Data.endpointOk Data.patterns[186]! && (Data.endpointOk Data.patterns[187]! && (Data.endpointOk Data.patterns[188]! && (Data.endpointOk Data.patterns[189]! && (Data.endpointOk Data.patterns[190]! && (Data.endpointOk Data.patterns[191]! && (Data.endpointOk Data.patterns[192]! && (Data.endpointOk Data.patterns[193]! && (Data.endpointOk Data.patterns[194]! && (Data.endpointOk Data.patterns[195]! && (Data.endpointOk Data.patterns[196]! && (Data.endpointOk Data.patterns[197]! && (Data.endpointOk Data.patterns[198]! && (Data.endpointOk Data.patterns[199]! && (Data.endpointOk Data.patterns[200]! && (Data.endpointOk Data.patterns[201]! && (Data.endpointOk Data.patterns[202]! && (Data.endpointOk Data.patterns[203]! && (Data.endpointOk Data.patterns[204]! && (Data.endpointOk Data.patterns[205]! && (Data.endpointOk Data.patterns[206]! && (Data.endpointOk Data.patterns[207]! && (Data.endpointOk Data.patterns[208]! && (Data.endpointOk Data.patterns[209]! && (Data.endpointOk Data.patterns[210]! && (Data.endpointOk Data.patterns[211]! && (Data.endpointOk Data.patterns[212]! && (Data.endpointOk Data.patterns[213]! && (Data.endpointOk Data.patterns[214]! && (Data.endpointOk Data.patterns[215]! && (Data.endpointOk Data.patterns[216]! && (Data.endpointOk Data.patterns[217]! && (Data.endpointOk Data.patterns[218]! && (Data.endpointOk Data.patterns[219]! && (Data.endpointOk Data.patterns[220]! && (Data.endpointOk Data.patterns[221]! && (Data.endpointOk Data.patterns[222]! && (Data.endpointOk Data.patterns[223]! && (Data.endpointOk Data.patterns[224]! && (Data.endpointOk Data.patterns[225]! && (Data.endpointOk Data.patterns[226]! && (Data.endpointOk Data.patterns[227]! && (Data.endpointOk Data.patterns[228]! && (Data.endpointOk Data.patterns[229]! && (Data.endpointOk Data.patterns[230]! && (Data.endpointOk Data.patterns[231]! && (Data.endpointOk Data.patterns[232]! && (Data.endpointOk Data.patterns[233]! && (Data.endpointOk Data.patterns[234]! && (Data.endpointOk Data.patterns[235]! && (Data.endpointOk Data.patterns[236]! && (Data.endpointOk Data.patterns[237]! && (Data.endpointOk Data.patterns[238]! && (Data.endpointOk Data.patterns[239]! && (Data.endpointOk Data.patterns[240]! && (Data.endpointOk Data.patterns[241]! && (Data.endpointOk Data.patterns[242]! && (Data.endpointOk Data.patterns[243]! && (Data.endpointOk Data.patterns[244]! && (Data.endpointOk Data.patterns[245]! && (Data.endpointOk Data.patterns[246]! && (Data.endpointOk Data.patterns[247]! && (Data.endpointOk Data.patterns[248]! && (Data.endpointOk Data.patterns[249]! && (Data.endpointOk Data.patterns[250]! && (Data.endpointOk Data.patterns[251]! && (Data.endpointOk Data.patterns[252]! && (Data.endpointOk Data.patterns[253]! && (Data.endpointOk Data.patterns[254]! && (Data.endpointOk Data.patterns[255]! && (Data.endpointOk Data.patterns[256]! && (Data.endpointOk Data.patterns[257]! && (Data.endpointOk Data.patterns[258]! && (Data.endpointOk Data.patterns[259]! && (Data.endpointOk Data.patterns[260]! && (Data.endpointOk Data.patterns[261]! && (Data.endpointOk Data.patterns[262]! && (Data.endpointOk Data.patterns[263]! && (Data.endpointOk Data.patterns[264]! && (Data.endpointOk Data.patterns[265]! && (Data.endpointOk Data.patterns[266]! && (Data.endpointOk Data.patterns[267]! && (Data.endpointOk Data.patterns[268]! && (Data.endpointOk Data.patterns[269]! && (Data.endpointOk Data.patterns[270]! && (Data.endpointOk Data.patterns[271]! && (Data.endpointOk Data.patterns[272]! && (Data.endpointOk Data.patterns[273]! && (Data.endpointOk Data.patterns[274]! && (Data.endpointOk Data.patterns[275]! && (Data.endpointOk Data.patterns[276]! && (Data.endpointOk Data.patterns[277]! && (Data.endpointOk Data.patterns[278]! && (Data.endpointOk Data.patterns[279]! && (Data.endpointOk Data.patterns[280]! && (Data.endpointOk Data.patterns[281]! && (Data.endpointOk Data.patterns[282]! && (Data.endpointOk Data.patterns[283]! && (Data.endpointOk Data.patterns[284]! && (Data.endpointOk Data.patterns[285]! && (Data.endpointOk Data.patterns[286]! && (Data.endpointOk Data.patterns[287]! && (Data.endpointOk Data.patterns[288]! && (Data.endpointOk Data.patterns[289]! && (Data.endpointOk Data.patterns[290]! && (Data.endpointOk Data.patterns[291]! && (Data.endpointOk Data.patterns[292]! && (Data.endpointOk Data.patterns[293]! && (Data.endpointOk Data.patterns[294]! && (Data.endpointOk Data.patterns[295]! && (Data.endpointOk Data.patterns[296]! && (Data.endpointOk Data.patterns[297]! && (Data.endpointOk Data.patterns[298]! && (Data.endpointOk Data.patterns[299]! && (Data.endpointOk Data.patterns[300]! && (Data.endpointOk Data.patterns[301]! && (Data.endpointOk Data.patterns[302]! && (Data.endpointOk Data.patterns[303]! && (Data.endpointOk Data.patterns[304]! && (Data.endpointOk Data.patterns[305]! && (Data.endpointOk Data.patterns[306]! && true))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))) = true
  simp only [endpoints_0, endpoints_1, endpoints_2, endpoints_3, endpoints_4, endpoints_5, endpoints_6, endpoints_7, endpoints_8, endpoints_9, endpoints_10, endpoints_11, endpoints_12, endpoints_13, endpoints_14, endpoints_15, endpoints_16, endpoints_17, endpoints_18, endpoints_19, endpoints_20, endpoints_21, endpoints_22, endpoints_23, endpoints_24, endpoints_25, endpoints_26, endpoints_27, endpoints_28, endpoints_29, endpoints_30, endpoints_31, endpoints_32, endpoints_33, endpoints_34, endpoints_35, endpoints_36, endpoints_37, endpoints_38, endpoints_39, endpoints_40, endpoints_41, endpoints_42, endpoints_43, endpoints_44, endpoints_45, endpoints_46, endpoints_47, endpoints_48, endpoints_49, endpoints_50, endpoints_51, endpoints_52, endpoints_53, endpoints_54, endpoints_55, endpoints_56, endpoints_57, endpoints_58, endpoints_59, endpoints_60, endpoints_61, endpoints_62, endpoints_63, endpoints_64, endpoints_65, endpoints_66, endpoints_67, endpoints_68, endpoints_69, endpoints_70, endpoints_71, endpoints_72, endpoints_73, endpoints_74, endpoints_75, endpoints_76, endpoints_77, endpoints_78, endpoints_79, endpoints_80, endpoints_81, endpoints_82, endpoints_83, endpoints_84, endpoints_85, endpoints_86, endpoints_87, endpoints_88, endpoints_89, endpoints_90, endpoints_91, endpoints_92, endpoints_93, endpoints_94, endpoints_95, endpoints_96, endpoints_97, endpoints_98, endpoints_99, endpoints_100, endpoints_101, endpoints_102, endpoints_103, endpoints_104, endpoints_105, endpoints_106, endpoints_107, endpoints_108, endpoints_109, endpoints_110, endpoints_111, endpoints_112, endpoints_113, endpoints_114, endpoints_115, endpoints_116, endpoints_117, endpoints_118, endpoints_119, endpoints_120, endpoints_121, endpoints_122, endpoints_123, endpoints_124, endpoints_125, endpoints_126, endpoints_127, endpoints_128, endpoints_129, endpoints_130, endpoints_131, endpoints_132, endpoints_133, endpoints_134, endpoints_135, endpoints_136, endpoints_137, endpoints_138, endpoints_139, endpoints_140, endpoints_141, endpoints_142, endpoints_143, endpoints_144, endpoints_145, endpoints_146, endpoints_147, endpoints_148, endpoints_149, endpoints_150, endpoints_151, endpoints_152, endpoints_153, endpoints_154, endpoints_155, endpoints_156, endpoints_157, endpoints_158, endpoints_159, endpoints_160, endpoints_161, endpoints_162, endpoints_163, endpoints_164, endpoints_165, endpoints_166, endpoints_167, endpoints_168, endpoints_169, endpoints_170, endpoints_171, endpoints_172, endpoints_173, endpoints_174, endpoints_175, endpoints_176, endpoints_177, endpoints_178, endpoints_179, endpoints_180, endpoints_181, endpoints_182, endpoints_183, endpoints_184, endpoints_185, endpoints_186, endpoints_187, endpoints_188, endpoints_189, endpoints_190, endpoints_191, endpoints_192, endpoints_193, endpoints_194, endpoints_195, endpoints_196, endpoints_197, endpoints_198, endpoints_199, endpoints_200, endpoints_201, endpoints_202, endpoints_203, endpoints_204, endpoints_205, endpoints_206, endpoints_207, endpoints_208, endpoints_209, endpoints_210, endpoints_211, endpoints_212, endpoints_213, endpoints_214, endpoints_215, endpoints_216, endpoints_217, endpoints_218, endpoints_219, endpoints_220, endpoints_221, endpoints_222, endpoints_223, endpoints_224, endpoints_225, endpoints_226, endpoints_227, endpoints_228, endpoints_229, endpoints_230, endpoints_231, endpoints_232, endpoints_233, endpoints_234, endpoints_235, endpoints_236, endpoints_237, endpoints_238, endpoints_239, endpoints_240, endpoints_241, endpoints_242, endpoints_243, endpoints_244, endpoints_245, endpoints_246, endpoints_247, endpoints_248, endpoints_249, endpoints_250, endpoints_251, endpoints_252, endpoints_253, endpoints_254, endpoints_255, endpoints_256, endpoints_257, endpoints_258, endpoints_259, endpoints_260, endpoints_261, endpoints_262, endpoints_263, endpoints_264, endpoints_265, endpoints_266, endpoints_267, endpoints_268, endpoints_269, endpoints_270, endpoints_271, endpoints_272, endpoints_273, endpoints_274, endpoints_275, endpoints_276, endpoints_277, endpoints_278, endpoints_279, endpoints_280, endpoints_281, endpoints_282, endpoints_283, endpoints_284, endpoints_285, endpoints_286, endpoints_287, endpoints_288, endpoints_289, endpoints_290, endpoints_291, endpoints_292, endpoints_293, endpoints_294, endpoints_295, endpoints_296, endpoints_297, endpoints_298, endpoints_299, endpoints_300, endpoints_301, endpoints_302, endpoints_303, endpoints_304, endpoints_305, endpoints_306, Bool.true_and]

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Base.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem enclosure : enclosureOk Data.encLo Data.encHi Data.encM = true := by decide +kernel

theorem shape0 : blockShape Data.block0 = true := by decide +kernel

theorem shape1 : blockShape Data.block1 = true := by decide +kernel

theorem shape2 : blockShape Data.block2 = true := by decide +kernel

theorem shape3 : blockShape Data.block3 = true := by decide +kernel

theorem shape4 : blockShape Data.block4 = true := by decide +kernel

theorem shape5 : blockShape Data.block5 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Cover.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem cover : coverOk Data.patterns Data.cover 0 0 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints0.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_0 : Data.endpointOk Data.patterns[0]! = true := by decide +kernel

theorem endpoints_1 : Data.endpointOk Data.patterns[1]! = true := by decide +kernel

theorem endpoints_2 : Data.endpointOk Data.patterns[2]! = true := by decide +kernel

theorem endpoints_3 : Data.endpointOk Data.patterns[3]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints1.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_4 : Data.endpointOk Data.patterns[4]! = true := by decide +kernel

theorem endpoints_5 : Data.endpointOk Data.patterns[5]! = true := by decide +kernel

theorem endpoints_6 : Data.endpointOk Data.patterns[6]! = true := by decide +kernel

theorem endpoints_7 : Data.endpointOk Data.patterns[7]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints10.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_40 : Data.endpointOk Data.patterns[40]! = true := by decide +kernel

theorem endpoints_41 : Data.endpointOk Data.patterns[41]! = true := by decide +kernel

theorem endpoints_42 : Data.endpointOk Data.patterns[42]! = true := by decide +kernel

theorem endpoints_43 : Data.endpointOk Data.patterns[43]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints11.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_44 : Data.endpointOk Data.patterns[44]! = true := by decide +kernel

theorem endpoints_45 : Data.endpointOk Data.patterns[45]! = true := by decide +kernel

theorem endpoints_46 : Data.endpointOk Data.patterns[46]! = true := by decide +kernel

theorem endpoints_47 : Data.endpointOk Data.patterns[47]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints12.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_48 : Data.endpointOk Data.patterns[48]! = true := by decide +kernel

theorem endpoints_49 : Data.endpointOk Data.patterns[49]! = true := by decide +kernel

theorem endpoints_50 : Data.endpointOk Data.patterns[50]! = true := by decide +kernel

theorem endpoints_51 : Data.endpointOk Data.patterns[51]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints13.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_52 : Data.endpointOk Data.patterns[52]! = true := by decide +kernel

theorem endpoints_53 : Data.endpointOk Data.patterns[53]! = true := by decide +kernel

theorem endpoints_54 : Data.endpointOk Data.patterns[54]! = true := by decide +kernel

theorem endpoints_55 : Data.endpointOk Data.patterns[55]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints14.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_56 : Data.endpointOk Data.patterns[56]! = true := by decide +kernel

theorem endpoints_57 : Data.endpointOk Data.patterns[57]! = true := by decide +kernel

theorem endpoints_58 : Data.endpointOk Data.patterns[58]! = true := by decide +kernel

theorem endpoints_59 : Data.endpointOk Data.patterns[59]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints15.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_60 : Data.endpointOk Data.patterns[60]! = true := by decide +kernel

theorem endpoints_61 : Data.endpointOk Data.patterns[61]! = true := by decide +kernel

theorem endpoints_62 : Data.endpointOk Data.patterns[62]! = true := by decide +kernel

theorem endpoints_63 : Data.endpointOk Data.patterns[63]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints16.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_64 : Data.endpointOk Data.patterns[64]! = true := by decide +kernel

theorem endpoints_65 : Data.endpointOk Data.patterns[65]! = true := by decide +kernel

theorem endpoints_66 : Data.endpointOk Data.patterns[66]! = true := by decide +kernel

theorem endpoints_67 : Data.endpointOk Data.patterns[67]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints17.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_68 : Data.endpointOk Data.patterns[68]! = true := by decide +kernel

theorem endpoints_69 : Data.endpointOk Data.patterns[69]! = true := by decide +kernel

theorem endpoints_70 : Data.endpointOk Data.patterns[70]! = true := by decide +kernel

theorem endpoints_71 : Data.endpointOk Data.patterns[71]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints18.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_72 : Data.endpointOk Data.patterns[72]! = true := by decide +kernel

theorem endpoints_73 : Data.endpointOk Data.patterns[73]! = true := by decide +kernel

theorem endpoints_74 : Data.endpointOk Data.patterns[74]! = true := by decide +kernel

theorem endpoints_75 : Data.endpointOk Data.patterns[75]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints19.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_76 : Data.endpointOk Data.patterns[76]! = true := by decide +kernel

theorem endpoints_77 : Data.endpointOk Data.patterns[77]! = true := by decide +kernel

theorem endpoints_78 : Data.endpointOk Data.patterns[78]! = true := by decide +kernel

theorem endpoints_79 : Data.endpointOk Data.patterns[79]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints2.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_8 : Data.endpointOk Data.patterns[8]! = true := by decide +kernel

theorem endpoints_9 : Data.endpointOk Data.patterns[9]! = true := by decide +kernel

theorem endpoints_10 : Data.endpointOk Data.patterns[10]! = true := by decide +kernel

theorem endpoints_11 : Data.endpointOk Data.patterns[11]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints20.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_80 : Data.endpointOk Data.patterns[80]! = true := by decide +kernel

theorem endpoints_81 : Data.endpointOk Data.patterns[81]! = true := by decide +kernel

theorem endpoints_82 : Data.endpointOk Data.patterns[82]! = true := by decide +kernel

theorem endpoints_83 : Data.endpointOk Data.patterns[83]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints21.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_84 : Data.endpointOk Data.patterns[84]! = true := by decide +kernel

theorem endpoints_85 : Data.endpointOk Data.patterns[85]! = true := by decide +kernel

theorem endpoints_86 : Data.endpointOk Data.patterns[86]! = true := by decide +kernel

theorem endpoints_87 : Data.endpointOk Data.patterns[87]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints22.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_88 : Data.endpointOk Data.patterns[88]! = true := by decide +kernel

theorem endpoints_89 : Data.endpointOk Data.patterns[89]! = true := by decide +kernel

theorem endpoints_90 : Data.endpointOk Data.patterns[90]! = true := by decide +kernel

theorem endpoints_91 : Data.endpointOk Data.patterns[91]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints23.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_92 : Data.endpointOk Data.patterns[92]! = true := by decide +kernel

theorem endpoints_93 : Data.endpointOk Data.patterns[93]! = true := by decide +kernel

theorem endpoints_94 : Data.endpointOk Data.patterns[94]! = true := by decide +kernel

theorem endpoints_95 : Data.endpointOk Data.patterns[95]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints24.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_96 : Data.endpointOk Data.patterns[96]! = true := by decide +kernel

theorem endpoints_97 : Data.endpointOk Data.patterns[97]! = true := by decide +kernel

theorem endpoints_98 : Data.endpointOk Data.patterns[98]! = true := by decide +kernel

theorem endpoints_99 : Data.endpointOk Data.patterns[99]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints25.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_100 : Data.endpointOk Data.patterns[100]! = true := by decide +kernel

theorem endpoints_101 : Data.endpointOk Data.patterns[101]! = true := by decide +kernel

theorem endpoints_102 : Data.endpointOk Data.patterns[102]! = true := by decide +kernel

theorem endpoints_103 : Data.endpointOk Data.patterns[103]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints26.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_104 : Data.endpointOk Data.patterns[104]! = true := by decide +kernel

theorem endpoints_105 : Data.endpointOk Data.patterns[105]! = true := by decide +kernel

theorem endpoints_106 : Data.endpointOk Data.patterns[106]! = true := by decide +kernel

theorem endpoints_107 : Data.endpointOk Data.patterns[107]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints27.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_108 : Data.endpointOk Data.patterns[108]! = true := by decide +kernel

theorem endpoints_109 : Data.endpointOk Data.patterns[109]! = true := by decide +kernel

theorem endpoints_110 : Data.endpointOk Data.patterns[110]! = true := by decide +kernel

theorem endpoints_111 : Data.endpointOk Data.patterns[111]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints28.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_112 : Data.endpointOk Data.patterns[112]! = true := by decide +kernel

theorem endpoints_113 : Data.endpointOk Data.patterns[113]! = true := by decide +kernel

theorem endpoints_114 : Data.endpointOk Data.patterns[114]! = true := by decide +kernel

theorem endpoints_115 : Data.endpointOk Data.patterns[115]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints29.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_116 : Data.endpointOk Data.patterns[116]! = true := by decide +kernel

theorem endpoints_117 : Data.endpointOk Data.patterns[117]! = true := by decide +kernel

theorem endpoints_118 : Data.endpointOk Data.patterns[118]! = true := by decide +kernel

theorem endpoints_119 : Data.endpointOk Data.patterns[119]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints3.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_12 : Data.endpointOk Data.patterns[12]! = true := by decide +kernel

theorem endpoints_13 : Data.endpointOk Data.patterns[13]! = true := by decide +kernel

theorem endpoints_14 : Data.endpointOk Data.patterns[14]! = true := by decide +kernel

theorem endpoints_15 : Data.endpointOk Data.patterns[15]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints30.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_120 : Data.endpointOk Data.patterns[120]! = true := by decide +kernel

theorem endpoints_121 : Data.endpointOk Data.patterns[121]! = true := by decide +kernel

theorem endpoints_122 : Data.endpointOk Data.patterns[122]! = true := by decide +kernel

theorem endpoints_123 : Data.endpointOk Data.patterns[123]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints31.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_124 : Data.endpointOk Data.patterns[124]! = true := by decide +kernel

theorem endpoints_125 : Data.endpointOk Data.patterns[125]! = true := by decide +kernel

theorem endpoints_126 : Data.endpointOk Data.patterns[126]! = true := by decide +kernel

theorem endpoints_127 : Data.endpointOk Data.patterns[127]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints32.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_128 : Data.endpointOk Data.patterns[128]! = true := by decide +kernel

theorem endpoints_129 : Data.endpointOk Data.patterns[129]! = true := by decide +kernel

theorem endpoints_130 : Data.endpointOk Data.patterns[130]! = true := by decide +kernel

theorem endpoints_131 : Data.endpointOk Data.patterns[131]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints33.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_132 : Data.endpointOk Data.patterns[132]! = true := by decide +kernel

theorem endpoints_133 : Data.endpointOk Data.patterns[133]! = true := by decide +kernel

theorem endpoints_134 : Data.endpointOk Data.patterns[134]! = true := by decide +kernel

theorem endpoints_135 : Data.endpointOk Data.patterns[135]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints34.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_136 : Data.endpointOk Data.patterns[136]! = true := by decide +kernel

theorem endpoints_137 : Data.endpointOk Data.patterns[137]! = true := by decide +kernel

theorem endpoints_138 : Data.endpointOk Data.patterns[138]! = true := by decide +kernel

theorem endpoints_139 : Data.endpointOk Data.patterns[139]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints35.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_140 : Data.endpointOk Data.patterns[140]! = true := by decide +kernel

theorem endpoints_141 : Data.endpointOk Data.patterns[141]! = true := by decide +kernel

theorem endpoints_142 : Data.endpointOk Data.patterns[142]! = true := by decide +kernel

theorem endpoints_143 : Data.endpointOk Data.patterns[143]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints36.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_144 : Data.endpointOk Data.patterns[144]! = true := by decide +kernel

theorem endpoints_145 : Data.endpointOk Data.patterns[145]! = true := by decide +kernel

theorem endpoints_146 : Data.endpointOk Data.patterns[146]! = true := by decide +kernel

theorem endpoints_147 : Data.endpointOk Data.patterns[147]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints37.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_148 : Data.endpointOk Data.patterns[148]! = true := by decide +kernel

theorem endpoints_149 : Data.endpointOk Data.patterns[149]! = true := by decide +kernel

theorem endpoints_150 : Data.endpointOk Data.patterns[150]! = true := by decide +kernel

theorem endpoints_151 : Data.endpointOk Data.patterns[151]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints38.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_152 : Data.endpointOk Data.patterns[152]! = true := by decide +kernel

theorem endpoints_153 : Data.endpointOk Data.patterns[153]! = true := by decide +kernel

theorem endpoints_154 : Data.endpointOk Data.patterns[154]! = true := by decide +kernel

theorem endpoints_155 : Data.endpointOk Data.patterns[155]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints39.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_156 : Data.endpointOk Data.patterns[156]! = true := by decide +kernel

theorem endpoints_157 : Data.endpointOk Data.patterns[157]! = true := by decide +kernel

theorem endpoints_158 : Data.endpointOk Data.patterns[158]! = true := by decide +kernel

theorem endpoints_159 : Data.endpointOk Data.patterns[159]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints4.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_16 : Data.endpointOk Data.patterns[16]! = true := by decide +kernel

theorem endpoints_17 : Data.endpointOk Data.patterns[17]! = true := by decide +kernel

theorem endpoints_18 : Data.endpointOk Data.patterns[18]! = true := by decide +kernel

theorem endpoints_19 : Data.endpointOk Data.patterns[19]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints40.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_160 : Data.endpointOk Data.patterns[160]! = true := by decide +kernel

theorem endpoints_161 : Data.endpointOk Data.patterns[161]! = true := by decide +kernel

theorem endpoints_162 : Data.endpointOk Data.patterns[162]! = true := by decide +kernel

theorem endpoints_163 : Data.endpointOk Data.patterns[163]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints41.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_164 : Data.endpointOk Data.patterns[164]! = true := by decide +kernel

theorem endpoints_165 : Data.endpointOk Data.patterns[165]! = true := by decide +kernel

theorem endpoints_166 : Data.endpointOk Data.patterns[166]! = true := by decide +kernel

theorem endpoints_167 : Data.endpointOk Data.patterns[167]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints42.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_168 : Data.endpointOk Data.patterns[168]! = true := by decide +kernel

theorem endpoints_169 : Data.endpointOk Data.patterns[169]! = true := by decide +kernel

theorem endpoints_170 : Data.endpointOk Data.patterns[170]! = true := by decide +kernel

theorem endpoints_171 : Data.endpointOk Data.patterns[171]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints43.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_172 : Data.endpointOk Data.patterns[172]! = true := by decide +kernel

theorem endpoints_173 : Data.endpointOk Data.patterns[173]! = true := by decide +kernel

theorem endpoints_174 : Data.endpointOk Data.patterns[174]! = true := by decide +kernel

theorem endpoints_175 : Data.endpointOk Data.patterns[175]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints44.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_176 : Data.endpointOk Data.patterns[176]! = true := by decide +kernel

theorem endpoints_177 : Data.endpointOk Data.patterns[177]! = true := by decide +kernel

theorem endpoints_178 : Data.endpointOk Data.patterns[178]! = true := by decide +kernel

theorem endpoints_179 : Data.endpointOk Data.patterns[179]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints45.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_180 : Data.endpointOk Data.patterns[180]! = true := by decide +kernel

theorem endpoints_181 : Data.endpointOk Data.patterns[181]! = true := by decide +kernel

theorem endpoints_182 : Data.endpointOk Data.patterns[182]! = true := by decide +kernel

theorem endpoints_183 : Data.endpointOk Data.patterns[183]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints46.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_184 : Data.endpointOk Data.patterns[184]! = true := by decide +kernel

theorem endpoints_185 : Data.endpointOk Data.patterns[185]! = true := by decide +kernel

theorem endpoints_186 : Data.endpointOk Data.patterns[186]! = true := by decide +kernel

theorem endpoints_187 : Data.endpointOk Data.patterns[187]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints47.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_188 : Data.endpointOk Data.patterns[188]! = true := by decide +kernel

theorem endpoints_189 : Data.endpointOk Data.patterns[189]! = true := by decide +kernel

theorem endpoints_190 : Data.endpointOk Data.patterns[190]! = true := by decide +kernel

theorem endpoints_191 : Data.endpointOk Data.patterns[191]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints48.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_192 : Data.endpointOk Data.patterns[192]! = true := by decide +kernel

theorem endpoints_193 : Data.endpointOk Data.patterns[193]! = true := by decide +kernel

theorem endpoints_194 : Data.endpointOk Data.patterns[194]! = true := by decide +kernel

theorem endpoints_195 : Data.endpointOk Data.patterns[195]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints49.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_196 : Data.endpointOk Data.patterns[196]! = true := by decide +kernel

theorem endpoints_197 : Data.endpointOk Data.patterns[197]! = true := by decide +kernel

theorem endpoints_198 : Data.endpointOk Data.patterns[198]! = true := by decide +kernel

theorem endpoints_199 : Data.endpointOk Data.patterns[199]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints5.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_20 : Data.endpointOk Data.patterns[20]! = true := by decide +kernel

theorem endpoints_21 : Data.endpointOk Data.patterns[21]! = true := by decide +kernel

theorem endpoints_22 : Data.endpointOk Data.patterns[22]! = true := by decide +kernel

theorem endpoints_23 : Data.endpointOk Data.patterns[23]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints50.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_200 : Data.endpointOk Data.patterns[200]! = true := by decide +kernel

theorem endpoints_201 : Data.endpointOk Data.patterns[201]! = true := by decide +kernel

theorem endpoints_202 : Data.endpointOk Data.patterns[202]! = true := by decide +kernel

theorem endpoints_203 : Data.endpointOk Data.patterns[203]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints51.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_204 : Data.endpointOk Data.patterns[204]! = true := by decide +kernel

theorem endpoints_205 : Data.endpointOk Data.patterns[205]! = true := by decide +kernel

theorem endpoints_206 : Data.endpointOk Data.patterns[206]! = true := by decide +kernel

theorem endpoints_207 : Data.endpointOk Data.patterns[207]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints52.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_208 : Data.endpointOk Data.patterns[208]! = true := by decide +kernel

theorem endpoints_209 : Data.endpointOk Data.patterns[209]! = true := by decide +kernel

theorem endpoints_210 : Data.endpointOk Data.patterns[210]! = true := by decide +kernel

theorem endpoints_211 : Data.endpointOk Data.patterns[211]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints53.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_212 : Data.endpointOk Data.patterns[212]! = true := by decide +kernel

theorem endpoints_213 : Data.endpointOk Data.patterns[213]! = true := by decide +kernel

theorem endpoints_214 : Data.endpointOk Data.patterns[214]! = true := by decide +kernel

theorem endpoints_215 : Data.endpointOk Data.patterns[215]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints54.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_216 : Data.endpointOk Data.patterns[216]! = true := by decide +kernel

theorem endpoints_217 : Data.endpointOk Data.patterns[217]! = true := by decide +kernel

theorem endpoints_218 : Data.endpointOk Data.patterns[218]! = true := by decide +kernel

theorem endpoints_219 : Data.endpointOk Data.patterns[219]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints55.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_220 : Data.endpointOk Data.patterns[220]! = true := by decide +kernel

theorem endpoints_221 : Data.endpointOk Data.patterns[221]! = true := by decide +kernel

theorem endpoints_222 : Data.endpointOk Data.patterns[222]! = true := by decide +kernel

theorem endpoints_223 : Data.endpointOk Data.patterns[223]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints56.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_224 : Data.endpointOk Data.patterns[224]! = true := by decide +kernel

theorem endpoints_225 : Data.endpointOk Data.patterns[225]! = true := by decide +kernel

theorem endpoints_226 : Data.endpointOk Data.patterns[226]! = true := by decide +kernel

theorem endpoints_227 : Data.endpointOk Data.patterns[227]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints57.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_228 : Data.endpointOk Data.patterns[228]! = true := by decide +kernel

theorem endpoints_229 : Data.endpointOk Data.patterns[229]! = true := by decide +kernel

theorem endpoints_230 : Data.endpointOk Data.patterns[230]! = true := by decide +kernel

theorem endpoints_231 : Data.endpointOk Data.patterns[231]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints58.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_232 : Data.endpointOk Data.patterns[232]! = true := by decide +kernel

theorem endpoints_233 : Data.endpointOk Data.patterns[233]! = true := by decide +kernel

theorem endpoints_234 : Data.endpointOk Data.patterns[234]! = true := by decide +kernel

theorem endpoints_235 : Data.endpointOk Data.patterns[235]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints59.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_236 : Data.endpointOk Data.patterns[236]! = true := by decide +kernel

theorem endpoints_237 : Data.endpointOk Data.patterns[237]! = true := by decide +kernel

theorem endpoints_238 : Data.endpointOk Data.patterns[238]! = true := by decide +kernel

theorem endpoints_239 : Data.endpointOk Data.patterns[239]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints6.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_24 : Data.endpointOk Data.patterns[24]! = true := by decide +kernel

theorem endpoints_25 : Data.endpointOk Data.patterns[25]! = true := by decide +kernel

theorem endpoints_26 : Data.endpointOk Data.patterns[26]! = true := by decide +kernel

theorem endpoints_27 : Data.endpointOk Data.patterns[27]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints60.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_240 : Data.endpointOk Data.patterns[240]! = true := by decide +kernel

theorem endpoints_241 : Data.endpointOk Data.patterns[241]! = true := by decide +kernel

theorem endpoints_242 : Data.endpointOk Data.patterns[242]! = true := by decide +kernel

theorem endpoints_243 : Data.endpointOk Data.patterns[243]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints61.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_244 : Data.endpointOk Data.patterns[244]! = true := by decide +kernel

theorem endpoints_245 : Data.endpointOk Data.patterns[245]! = true := by decide +kernel

theorem endpoints_246 : Data.endpointOk Data.patterns[246]! = true := by decide +kernel

theorem endpoints_247 : Data.endpointOk Data.patterns[247]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints62.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_248 : Data.endpointOk Data.patterns[248]! = true := by decide +kernel

theorem endpoints_249 : Data.endpointOk Data.patterns[249]! = true := by decide +kernel

theorem endpoints_250 : Data.endpointOk Data.patterns[250]! = true := by decide +kernel

theorem endpoints_251 : Data.endpointOk Data.patterns[251]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints63.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_252 : Data.endpointOk Data.patterns[252]! = true := by decide +kernel

theorem endpoints_253 : Data.endpointOk Data.patterns[253]! = true := by decide +kernel

theorem endpoints_254 : Data.endpointOk Data.patterns[254]! = true := by decide +kernel

theorem endpoints_255 : Data.endpointOk Data.patterns[255]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints64.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_256 : Data.endpointOk Data.patterns[256]! = true := by decide +kernel

theorem endpoints_257 : Data.endpointOk Data.patterns[257]! = true := by decide +kernel

theorem endpoints_258 : Data.endpointOk Data.patterns[258]! = true := by decide +kernel

theorem endpoints_259 : Data.endpointOk Data.patterns[259]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints65.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_260 : Data.endpointOk Data.patterns[260]! = true := by decide +kernel

theorem endpoints_261 : Data.endpointOk Data.patterns[261]! = true := by decide +kernel

theorem endpoints_262 : Data.endpointOk Data.patterns[262]! = true := by decide +kernel

theorem endpoints_263 : Data.endpointOk Data.patterns[263]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints66.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_264 : Data.endpointOk Data.patterns[264]! = true := by decide +kernel

theorem endpoints_265 : Data.endpointOk Data.patterns[265]! = true := by decide +kernel

theorem endpoints_266 : Data.endpointOk Data.patterns[266]! = true := by decide +kernel

theorem endpoints_267 : Data.endpointOk Data.patterns[267]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints67.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_268 : Data.endpointOk Data.patterns[268]! = true := by decide +kernel

theorem endpoints_269 : Data.endpointOk Data.patterns[269]! = true := by decide +kernel

theorem endpoints_270 : Data.endpointOk Data.patterns[270]! = true := by decide +kernel

theorem endpoints_271 : Data.endpointOk Data.patterns[271]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints68.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_272 : Data.endpointOk Data.patterns[272]! = true := by decide +kernel

theorem endpoints_273 : Data.endpointOk Data.patterns[273]! = true := by decide +kernel

theorem endpoints_274 : Data.endpointOk Data.patterns[274]! = true := by decide +kernel

theorem endpoints_275 : Data.endpointOk Data.patterns[275]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints69.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_276 : Data.endpointOk Data.patterns[276]! = true := by decide +kernel

theorem endpoints_277 : Data.endpointOk Data.patterns[277]! = true := by decide +kernel

theorem endpoints_278 : Data.endpointOk Data.patterns[278]! = true := by decide +kernel

theorem endpoints_279 : Data.endpointOk Data.patterns[279]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints7.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_28 : Data.endpointOk Data.patterns[28]! = true := by decide +kernel

theorem endpoints_29 : Data.endpointOk Data.patterns[29]! = true := by decide +kernel

theorem endpoints_30 : Data.endpointOk Data.patterns[30]! = true := by decide +kernel

theorem endpoints_31 : Data.endpointOk Data.patterns[31]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints70.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_280 : Data.endpointOk Data.patterns[280]! = true := by decide +kernel

theorem endpoints_281 : Data.endpointOk Data.patterns[281]! = true := by decide +kernel

theorem endpoints_282 : Data.endpointOk Data.patterns[282]! = true := by decide +kernel

theorem endpoints_283 : Data.endpointOk Data.patterns[283]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints71.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_284 : Data.endpointOk Data.patterns[284]! = true := by decide +kernel

theorem endpoints_285 : Data.endpointOk Data.patterns[285]! = true := by decide +kernel

theorem endpoints_286 : Data.endpointOk Data.patterns[286]! = true := by decide +kernel

theorem endpoints_287 : Data.endpointOk Data.patterns[287]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints72.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_288 : Data.endpointOk Data.patterns[288]! = true := by decide +kernel

theorem endpoints_289 : Data.endpointOk Data.patterns[289]! = true := by decide +kernel

theorem endpoints_290 : Data.endpointOk Data.patterns[290]! = true := by decide +kernel

theorem endpoints_291 : Data.endpointOk Data.patterns[291]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints73.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_292 : Data.endpointOk Data.patterns[292]! = true := by decide +kernel

theorem endpoints_293 : Data.endpointOk Data.patterns[293]! = true := by decide +kernel

theorem endpoints_294 : Data.endpointOk Data.patterns[294]! = true := by decide +kernel

theorem endpoints_295 : Data.endpointOk Data.patterns[295]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints74.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_296 : Data.endpointOk Data.patterns[296]! = true := by decide +kernel

theorem endpoints_297 : Data.endpointOk Data.patterns[297]! = true := by decide +kernel

theorem endpoints_298 : Data.endpointOk Data.patterns[298]! = true := by decide +kernel

theorem endpoints_299 : Data.endpointOk Data.patterns[299]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints75.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_300 : Data.endpointOk Data.patterns[300]! = true := by decide +kernel

theorem endpoints_301 : Data.endpointOk Data.patterns[301]! = true := by decide +kernel

theorem endpoints_302 : Data.endpointOk Data.patterns[302]! = true := by decide +kernel

theorem endpoints_303 : Data.endpointOk Data.patterns[303]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints76.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_304 : Data.endpointOk Data.patterns[304]! = true := by decide +kernel

theorem endpoints_305 : Data.endpointOk Data.patterns[305]! = true := by decide +kernel

theorem endpoints_306 : Data.endpointOk Data.patterns[306]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints8.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_32 : Data.endpointOk Data.patterns[32]! = true := by decide +kernel

theorem endpoints_33 : Data.endpointOk Data.patterns[33]! = true := by decide +kernel

theorem endpoints_34 : Data.endpointOk Data.patterns[34]! = true := by decide +kernel

theorem endpoints_35 : Data.endpointOk Data.patterns[35]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Endpoints9.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem endpoints_36 : Data.endpointOk Data.patterns[36]! = true := by decide +kernel

theorem endpoints_37 : Data.endpointOk Data.patterns[37]! = true := by decide +kernel

theorem endpoints_38 : Data.endpointOk Data.patterns[38]! = true := by decide +kernel

theorem endpoints_39 : Data.endpointOk Data.patterns[39]! = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded00.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded0_0 : expandedRow Data.block0 0 = true := by decide +kernel

theorem expanded0_1 : expandedRow Data.block0 1 = true := by decide +kernel

theorem expanded0_2 : expandedRow Data.block0 2 = true := by decide +kernel

theorem expanded0_3 : expandedRow Data.block0 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded01.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded0_4 : expandedRow Data.block0 4 = true := by decide +kernel

theorem expanded0_5 : expandedRow Data.block0 5 = true := by decide +kernel

theorem expanded0_6 : expandedRow Data.block0 6 = true := by decide +kernel

theorem expanded0_7 : expandedRow Data.block0 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded02.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded0_8 : expandedRow Data.block0 8 = true := by decide +kernel

theorem expanded0_9 : expandedRow Data.block0 9 = true := by decide +kernel

theorem expanded0_10 : expandedRow Data.block0 10 = true := by decide +kernel

theorem expanded0_11 : expandedRow Data.block0 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded03.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded0_12 : expandedRow Data.block0 12 = true := by decide +kernel

theorem expanded0_13 : expandedRow Data.block0 13 = true := by decide +kernel

theorem expanded0_14 : expandedRow Data.block0 14 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded10.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded1_0 : expandedRow Data.block1 0 = true := by decide +kernel

theorem expanded1_1 : expandedRow Data.block1 1 = true := by decide +kernel

theorem expanded1_2 : expandedRow Data.block1 2 = true := by decide +kernel

theorem expanded1_3 : expandedRow Data.block1 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded11.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded1_4 : expandedRow Data.block1 4 = true := by decide +kernel

theorem expanded1_5 : expandedRow Data.block1 5 = true := by decide +kernel

theorem expanded1_6 : expandedRow Data.block1 6 = true := by decide +kernel

theorem expanded1_7 : expandedRow Data.block1 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded12.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded1_8 : expandedRow Data.block1 8 = true := by decide +kernel

theorem expanded1_9 : expandedRow Data.block1 9 = true := by decide +kernel

theorem expanded1_10 : expandedRow Data.block1 10 = true := by decide +kernel

theorem expanded1_11 : expandedRow Data.block1 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded13.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded1_12 : expandedRow Data.block1 12 = true := by decide +kernel

theorem expanded1_13 : expandedRow Data.block1 13 = true := by decide +kernel

theorem expanded1_14 : expandedRow Data.block1 14 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded20.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded2_0 : expandedRow Data.block2 0 = true := by decide +kernel

theorem expanded2_1 : expandedRow Data.block2 1 = true := by decide +kernel

theorem expanded2_2 : expandedRow Data.block2 2 = true := by decide +kernel

theorem expanded2_3 : expandedRow Data.block2 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded21.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded2_4 : expandedRow Data.block2 4 = true := by decide +kernel

theorem expanded2_5 : expandedRow Data.block2 5 = true := by decide +kernel

theorem expanded2_6 : expandedRow Data.block2 6 = true := by decide +kernel

theorem expanded2_7 : expandedRow Data.block2 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded22.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded2_8 : expandedRow Data.block2 8 = true := by decide +kernel

theorem expanded2_9 : expandedRow Data.block2 9 = true := by decide +kernel

theorem expanded2_10 : expandedRow Data.block2 10 = true := by decide +kernel

theorem expanded2_11 : expandedRow Data.block2 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded23.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded2_12 : expandedRow Data.block2 12 = true := by decide +kernel

theorem expanded2_13 : expandedRow Data.block2 13 = true := by decide +kernel

theorem expanded2_14 : expandedRow Data.block2 14 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded30.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_0 : expandedRow Data.block3 0 = true := by decide +kernel

theorem expanded3_1 : expandedRow Data.block3 1 = true := by decide +kernel

theorem expanded3_2 : expandedRow Data.block3 2 = true := by decide +kernel

theorem expanded3_3 : expandedRow Data.block3 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded31.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_4 : expandedRow Data.block3 4 = true := by decide +kernel

theorem expanded3_5 : expandedRow Data.block3 5 = true := by decide +kernel

theorem expanded3_6 : expandedRow Data.block3 6 = true := by decide +kernel

theorem expanded3_7 : expandedRow Data.block3 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded32.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_8 : expandedRow Data.block3 8 = true := by decide +kernel

theorem expanded3_9 : expandedRow Data.block3 9 = true := by decide +kernel

theorem expanded3_10 : expandedRow Data.block3 10 = true := by decide +kernel

theorem expanded3_11 : expandedRow Data.block3 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded33.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_12 : expandedRow Data.block3 12 = true := by decide +kernel

theorem expanded3_13 : expandedRow Data.block3 13 = true := by decide +kernel

theorem expanded3_14 : expandedRow Data.block3 14 = true := by decide +kernel

theorem expanded3_15 : expandedRow Data.block3 15 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded34.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_16 : expandedRow Data.block3 16 = true := by decide +kernel

theorem expanded3_17 : expandedRow Data.block3 17 = true := by decide +kernel

theorem expanded3_18 : expandedRow Data.block3 18 = true := by decide +kernel

theorem expanded3_19 : expandedRow Data.block3 19 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded35.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_20 : expandedRow Data.block3 20 = true := by decide +kernel

theorem expanded3_21 : expandedRow Data.block3 21 = true := by decide +kernel

theorem expanded3_22 : expandedRow Data.block3 22 = true := by decide +kernel

theorem expanded3_23 : expandedRow Data.block3 23 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded36.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded3_24 : expandedRow Data.block3 24 = true := by decide +kernel

theorem expanded3_25 : expandedRow Data.block3 25 = true := by decide +kernel

theorem expanded3_26 : expandedRow Data.block3 26 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded40.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded4_0 : expandedRow Data.block4 0 = true := by decide +kernel

theorem expanded4_1 : expandedRow Data.block4 1 = true := by decide +kernel

theorem expanded4_2 : expandedRow Data.block4 2 = true := by decide +kernel

theorem expanded4_3 : expandedRow Data.block4 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded41.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded4_4 : expandedRow Data.block4 4 = true := by decide +kernel

theorem expanded4_5 : expandedRow Data.block4 5 = true := by decide +kernel

theorem expanded4_6 : expandedRow Data.block4 6 = true := by decide +kernel

theorem expanded4_7 : expandedRow Data.block4 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded42.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded4_8 : expandedRow Data.block4 8 = true := by decide +kernel

theorem expanded4_9 : expandedRow Data.block4 9 = true := by decide +kernel

theorem expanded4_10 : expandedRow Data.block4 10 = true := by decide +kernel

theorem expanded4_11 : expandedRow Data.block4 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded43.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded4_12 : expandedRow Data.block4 12 = true := by decide +kernel

theorem expanded4_13 : expandedRow Data.block4 13 = true := by decide +kernel

theorem expanded4_14 : expandedRow Data.block4 14 = true := by decide +kernel

theorem expanded4_15 : expandedRow Data.block4 15 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded44.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded4_16 : expandedRow Data.block4 16 = true := by decide +kernel

theorem expanded4_17 : expandedRow Data.block4 17 = true := by decide +kernel

theorem expanded4_18 : expandedRow Data.block4 18 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded50.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded5_0 : expandedRow Data.block5 0 = true := by decide +kernel

theorem expanded5_1 : expandedRow Data.block5 1 = true := by decide +kernel

theorem expanded5_2 : expandedRow Data.block5 2 = true := by decide +kernel

theorem expanded5_3 : expandedRow Data.block5 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded51.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded5_4 : expandedRow Data.block5 4 = true := by decide +kernel

theorem expanded5_5 : expandedRow Data.block5 5 = true := by decide +kernel

theorem expanded5_6 : expandedRow Data.block5 6 = true := by decide +kernel

theorem expanded5_7 : expandedRow Data.block5 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded52.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded5_8 : expandedRow Data.block5 8 = true := by decide +kernel

theorem expanded5_9 : expandedRow Data.block5 9 = true := by decide +kernel

theorem expanded5_10 : expandedRow Data.block5 10 = true := by decide +kernel

theorem expanded5_11 : expandedRow Data.block5 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded53.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded5_12 : expandedRow Data.block5 12 = true := by decide +kernel

theorem expanded5_13 : expandedRow Data.block5 13 = true := by decide +kernel

theorem expanded5_14 : expandedRow Data.block5 14 = true := by decide +kernel

theorem expanded5_15 : expandedRow Data.block5 15 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Expanded54.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem expanded5_16 : expandedRow Data.block5 16 = true := by decide +kernel

theorem expanded5_17 : expandedRow Data.block5 17 = true := by decide +kernel

theorem expanded5_18 : expandedRow Data.block5 18 = true := by decide +kernel

theorem expanded5_19 : expandedRow Data.block5 19 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd00.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd0_0 : psdRow Data.low Data.high Data.block0 0 = true := by decide +kernel

theorem psd0_1 : psdRow Data.low Data.high Data.block0 1 = true := by decide +kernel

theorem psd0_2 : psdRow Data.low Data.high Data.block0 2 = true := by decide +kernel

theorem psd0_3 : psdRow Data.low Data.high Data.block0 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd01.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd0_4 : psdRow Data.low Data.high Data.block0 4 = true := by decide +kernel

theorem psd0_5 : psdRow Data.low Data.high Data.block0 5 = true := by decide +kernel

theorem psd0_6 : psdRow Data.low Data.high Data.block0 6 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd10.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd1_0 : psdRow Data.low Data.high Data.block1 0 = true := by decide +kernel

theorem psd1_1 : psdRow Data.low Data.high Data.block1 1 = true := by decide +kernel

theorem psd1_2 : psdRow Data.low Data.high Data.block1 2 = true := by decide +kernel

theorem psd1_3 : psdRow Data.low Data.high Data.block1 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd11.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd1_4 : psdRow Data.low Data.high Data.block1 4 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd20.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd2_0 : psdRow Data.low Data.high Data.block2 0 = true := by decide +kernel

theorem psd2_1 : psdRow Data.low Data.high Data.block2 1 = true := by decide +kernel

theorem psd2_2 : psdRow Data.low Data.high Data.block2 2 = true := by decide +kernel

theorem psd2_3 : psdRow Data.low Data.high Data.block2 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd21.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd2_4 : psdRow Data.low Data.high Data.block2 4 = true := by decide +kernel

theorem psd2_5 : psdRow Data.low Data.high Data.block2 5 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd30.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd3_0 : psdRow Data.low Data.high Data.block3 0 = true := by decide +kernel

theorem psd3_1 : psdRow Data.low Data.high Data.block3 1 = true := by decide +kernel

theorem psd3_2 : psdRow Data.low Data.high Data.block3 2 = true := by decide +kernel

theorem psd3_3 : psdRow Data.low Data.high Data.block3 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd31.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd3_4 : psdRow Data.low Data.high Data.block3 4 = true := by decide +kernel

theorem psd3_5 : psdRow Data.low Data.high Data.block3 5 = true := by decide +kernel

theorem psd3_6 : psdRow Data.low Data.high Data.block3 6 = true := by decide +kernel

theorem psd3_7 : psdRow Data.low Data.high Data.block3 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd32.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd3_8 : psdRow Data.low Data.high Data.block3 8 = true := by decide +kernel

theorem psd3_9 : psdRow Data.low Data.high Data.block3 9 = true := by decide +kernel

theorem psd3_10 : psdRow Data.low Data.high Data.block3 10 = true := by decide +kernel

theorem psd3_11 : psdRow Data.low Data.high Data.block3 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd33.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd3_12 : psdRow Data.low Data.high Data.block3 12 = true := by decide +kernel

theorem psd3_13 : psdRow Data.low Data.high Data.block3 13 = true := by decide +kernel

theorem psd3_14 : psdRow Data.low Data.high Data.block3 14 = true := by decide +kernel

theorem psd3_15 : psdRow Data.low Data.high Data.block3 15 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd34.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd3_16 : psdRow Data.low Data.high Data.block3 16 = true := by decide +kernel

theorem psd3_17 : psdRow Data.low Data.high Data.block3 17 = true := by decide +kernel

theorem psd3_18 : psdRow Data.low Data.high Data.block3 18 = true := by decide +kernel

theorem psd3_19 : psdRow Data.low Data.high Data.block3 19 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd40.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd4_0 : psdRow Data.low Data.high Data.block4 0 = true := by decide +kernel

theorem psd4_1 : psdRow Data.low Data.high Data.block4 1 = true := by decide +kernel

theorem psd4_2 : psdRow Data.low Data.high Data.block4 2 = true := by decide +kernel

theorem psd4_3 : psdRow Data.low Data.high Data.block4 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd41.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd4_4 : psdRow Data.low Data.high Data.block4 4 = true := by decide +kernel

theorem psd4_5 : psdRow Data.low Data.high Data.block4 5 = true := by decide +kernel

theorem psd4_6 : psdRow Data.low Data.high Data.block4 6 = true := by decide +kernel

theorem psd4_7 : psdRow Data.low Data.high Data.block4 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd42.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd4_8 : psdRow Data.low Data.high Data.block4 8 = true := by decide +kernel

theorem psd4_9 : psdRow Data.low Data.high Data.block4 9 = true := by decide +kernel

theorem psd4_10 : psdRow Data.low Data.high Data.block4 10 = true := by decide +kernel

theorem psd4_11 : psdRow Data.low Data.high Data.block4 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd43.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd4_12 : psdRow Data.low Data.high Data.block4 12 = true := by decide +kernel

theorem psd4_13 : psdRow Data.low Data.high Data.block4 13 = true := by decide +kernel

theorem psd4_14 : psdRow Data.low Data.high Data.block4 14 = true := by decide +kernel

theorem psd4_15 : psdRow Data.low Data.high Data.block4 15 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd44.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd4_16 : psdRow Data.low Data.high Data.block4 16 = true := by decide +kernel

theorem psd4_17 : psdRow Data.low Data.high Data.block4 17 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd50.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd5_0 : psdRow Data.low Data.high Data.block5 0 = true := by decide +kernel

theorem psd5_1 : psdRow Data.low Data.high Data.block5 1 = true := by decide +kernel

theorem psd5_2 : psdRow Data.low Data.high Data.block5 2 = true := by decide +kernel

theorem psd5_3 : psdRow Data.low Data.high Data.block5 3 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd51.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd5_4 : psdRow Data.low Data.high Data.block5 4 = true := by decide +kernel

theorem psd5_5 : psdRow Data.low Data.high Data.block5 5 = true := by decide +kernel

theorem psd5_6 : psdRow Data.low Data.high Data.block5 6 = true := by decide +kernel

theorem psd5_7 : psdRow Data.low Data.high Data.block5 7 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd52.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd5_8 : psdRow Data.low Data.high Data.block5 8 = true := by decide +kernel

theorem psd5_9 : psdRow Data.low Data.high Data.block5 9 = true := by decide +kernel

theorem psd5_10 : psdRow Data.low Data.high Data.block5 10 = true := by decide +kernel

theorem psd5_11 : psdRow Data.low Data.high Data.block5 11 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Checks/Psd53.lean <==
import Fast.Five.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Five.Checked

theorem psd5_12 : psdRow Data.low Data.high Data.block5 12 = true := by decide +kernel

theorem psd5_13 : psdRow Data.low Data.high Data.block5 13 = true := by decide +kernel

theorem psd5_14 : psdRow Data.low Data.high Data.block5 14 = true := by decide +kernel

end Fast.Five.Checked


==> anc/lean/Fast/Five/Config.lean <==
import Fast.Pat

namespace Fast.Five
/-- Order, additive comparisons, and the loopless symmetric pair color. -/
structure Config (n : Nat) where
  additive : Fast.Cfg n
  close : Fin n → Fin n → Bool
end Fast.Five


==> anc/lean/Fast/Five/Data.lean <==
import Fast.Five.Check

set_option maxRecDepth 10000

namespace Fast.Five.Data

def encLo : Int := 573449677442113631833497

def encHi : Int := 573449677442113631833498

def encM : Nat := 80

def low : Rat := (encLo : Rat) / 2^encM

def high : Rat := (encHi : Rat) / 2^encM

def block0 : Block := {
  roots := 1, flagSize := 3, ty := 0
  flags := #[0, 1, 2, 3, 4, 5, 12, 13, 14, 15, 16, 17, 21, 22, 23]
  basis := #[[(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(0, ⟨((-2 : Rat) / 3), (-2), (-1), ((1 : Rat) / 3)⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(1, ⟨((-5 : Rat) / 9), ((-1 : Rat) / 3), ((-1 : Rat) / 2), ((1 : Rat) / 9)⟩), (2, ⟨((-2 : Rat) / 3), (-2), (-1), ((1 : Rat) / 3)⟩)], [(1, ⟨((-5 : Rat) / 9), ((-1 : Rat) / 3), ((-1 : Rat) / 2), ((1 : Rat) / 9)⟩), (2, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩), (3, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(1, ⟨((-5 : Rat) / 9), ((-1 : Rat) / 3), ((-1 : Rat) / 2), ((1 : Rat) / 9)⟩), (3, ⟨((-2 : Rat) / 3), (-2), (-1), ((1 : Rat) / 3)⟩)]]
  matrix := #[#[⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((2557547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((95606623 : Rat) / 6000000), ((-13001903 : Rat) / 500000), ((-47262211 : Rat) / 2000000), ((36473221 : Rat) / 6000000)⟩, ⟨((-110347 : Rat) / 100000), 0, 0, 0⟩, ⟨((-34653 : Rat) / 125000), 0, 0, 0⟩, ⟨((107027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170197 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((95606623 : Rat) / 6000000), ((-13001903 : Rat) / 500000), ((-47262211 : Rat) / 2000000), ((36473221 : Rat) / 6000000)⟩, ⟨((162407 : Rat) / 250000), 0, 0, 0⟩, ⟨((48961 : Rat) / 100000), 0, 0, 0⟩, ⟨((54171 : Rat) / 500000), 0, 0, 0⟩, ⟨((-69823 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-94547 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-110347 : Rat) / 100000), 0, 0, 0⟩, ⟨((48961 : Rat) / 100000), 0, 0, 0⟩, ⟨((699957 : Rat) / 1000000), 0, 0, 0⟩, ⟨((154499 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-7951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-68913 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-34653 : Rat) / 125000), 0, 0, 0⟩, ⟨((54171 : Rat) / 500000), 0, 0, 0⟩, ⟨((154499 : Rat) / 1000000), 0, 0, 0⟩, ⟨((33351 : Rat) / 50000), 0, 0, 0⟩, ⟨((230217 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176457 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((107027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-69823 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-7951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((230217 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4053 : Rat) / 4000), 0, 0, 0⟩, ⟨((4081 : Rat) / 12500), 0, 0, 0⟩], #[⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170197 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-94547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-68913 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176457 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4081 : Rat) / 12500), 0, 0, 0⟩, ⟨((314193 : Rat) / 250000), 0, 0, 0⟩]]
  expanded := #[#[⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨0, 0, 0, 0⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩], #[⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨0, 0, 0, 0⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩], #[⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((2557547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((2557547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24071 : Rat) / 60000), ((24071 : Rat) / 20000), ((24071 : Rat) / 40000), ((-24071 : Rat) / 120000)⟩, ⟨((95606623 : Rat) / 6000000), ((-13001903 : Rat) / 500000), ((-47262211 : Rat) / 2000000), ((36473221 : Rat) / 6000000)⟩, ⟨((-110347 : Rat) / 100000), 0, 0, 0⟩, ⟨((-34653 : Rat) / 125000), 0, 0, 0⟩, ⟨((107027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170197 : Rat) / 1000000), 0, 0, 0⟩, ⟨((5098063 : Rat) / 300000), ((-3272139 : Rat) / 100000), ((-219041 : Rat) / 25000), ((3881653 : Rat) / 1200000)⟩, ⟨((5870999 : Rat) / 720000), ((-94100897 : Rat) / 6000000), ((-17873887 : Rat) / 4000000), ((56719069 : Rat) / 36000000)⟩, ⟨((-1233383 : Rat) / 1800000), ((4063273 : Rat) / 3000000), ((-350607 : Rat) / 2000000), ((-752863 : Rat) / 9000000)⟩], #[⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨0, 0, 0, 0⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩], #[⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((24071 : Rat) / 80000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨0, 0, 0, 0⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩], #[⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((2557547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24071 : Rat) / 40000), 0, 0, 0⟩, ⟨((2557547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24071 : Rat) / 60000), ((24071 : Rat) / 20000), ((24071 : Rat) / 40000), ((-24071 : Rat) / 120000)⟩, ⟨((95606623 : Rat) / 6000000), ((-13001903 : Rat) / 500000), ((-47262211 : Rat) / 2000000), ((36473221 : Rat) / 6000000)⟩, ⟨((-110347 : Rat) / 100000), 0, 0, 0⟩, ⟨((-34653 : Rat) / 125000), 0, 0, 0⟩, ⟨((107027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170197 : Rat) / 1000000), 0, 0, 0⟩, ⟨((5098063 : Rat) / 300000), ((-3272139 : Rat) / 100000), ((-219041 : Rat) / 25000), ((3881653 : Rat) / 1200000)⟩, ⟨((5870999 : Rat) / 720000), ((-94100897 : Rat) / 6000000), ((-17873887 : Rat) / 4000000), ((56719069 : Rat) / 36000000)⟩, ⟨((-1233383 : Rat) / 1800000), ((4063273 : Rat) / 3000000), ((-350607 : Rat) / 2000000), ((-752863 : Rat) / 9000000)⟩], #[⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((24071 : Rat) / 60000), ((24071 : Rat) / 20000), ((24071 : Rat) / 40000), ((-24071 : Rat) / 120000)⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((-24071 : Rat) / 120000), ((-24071 : Rat) / 40000), ((-24071 : Rat) / 80000), ((24071 : Rat) / 240000)⟩, ⟨((24071 : Rat) / 60000), ((24071 : Rat) / 20000), ((24071 : Rat) / 40000), ((-24071 : Rat) / 120000)⟩, ⟨((24071 : Rat) / 36000), ((24071 : Rat) / 60000), ((24071 : Rat) / 40000), ((-24071 : Rat) / 180000)⟩, ⟨((-1090637 : Rat) / 2250000), ((112913 : Rat) / 750000), ((-81477 : Rat) / 250000), ((375949 : Rat) / 9000000)⟩, ⟨((-275867 : Rat) / 1500000), ((-275867 : Rat) / 500000), ((-275867 : Rat) / 1000000), ((275867 : Rat) / 3000000)⟩, ⟨((-11551 : Rat) / 250000), ((-34653 : Rat) / 250000), ((-34653 : Rat) / 500000), ((11551 : Rat) / 500000)⟩, ⟨((8919 : Rat) / 500000), ((26757 : Rat) / 500000), ((26757 : Rat) / 1000000), ((-8919 : Rat) / 1000000)⟩, ⟨((14183 : Rat) / 500000), ((42549 : Rat) / 500000), ((42549 : Rat) / 1000000), ((-14183 : Rat) / 1000000)⟩, ⟨((-542239 : Rat) / 5400000), ((1353673 : Rat) / 4500000), ((-501693 : Rat) / 2000000), ((1283 : Rat) / 54000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((542239 : Rat) / 5400000), ((-1353673 : Rat) / 4500000), ((501693 : Rat) / 2000000), ((-1283 : Rat) / 54000000)⟩], #[⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((95606623 : Rat) / 6000000), ((-13001903 : Rat) / 500000), ((-47262211 : Rat) / 2000000), ((36473221 : Rat) / 6000000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((-112913 : Rat) / 1500000), ((24071 : Rat) / 40000), ((24071 : Rat) / 80000), ((-24071 : Rat) / 240000)⟩, ⟨((95606623 : Rat) / 6000000), ((-13001903 : Rat) / 500000), ((-47262211 : Rat) / 2000000), ((36473221 : Rat) / 6000000)⟩, ⟨((-1090637 : Rat) / 2250000), ((112913 : Rat) / 750000), ((-81477 : Rat) / 250000), ((375949 : Rat) / 9000000)⟩, ⟨((162407 : Rat) / 250000), 0, 0, 0⟩, ⟨((48961 : Rat) / 100000), 0, 0, 0⟩, ⟨((54171 : Rat) / 500000), 0, 0, 0⟩, ⟨((-69823 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-94547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-926339 : Rat) / 270000), ((142343017 : Rat) / 18000000), ((-720041 : Rat) / 250000), ((25938697 : Rat) / 108000000)⟩, ⟨((-45596869 : Rat) / 13500000), ((145223341 : Rat) / 18000000), ((-560031 : Rat) / 200000), ((23058373 : Rat) / 108000000)⟩, ⟨((-11219197 : Rat) / 3375000), ((29620733 : Rat) / 3600000), ((-1360073 : Rat) / 500000), ((20178049 : Rat) / 108000000)⟩], #[⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-110347 : Rat) / 100000), 0, 0, 0⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((275867 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-110347 : Rat) / 100000), 0, 0, 0⟩, ⟨((-275867 : Rat) / 1500000), ((-275867 : Rat) / 500000), ((-275867 : Rat) / 1000000), ((275867 : Rat) / 3000000)⟩, ⟨((48961 : Rat) / 100000), 0, 0, 0⟩, ⟨((699957 : Rat) / 1000000), 0, 0, 0⟩, ⟨((154499 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-7951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-68913 : Rat) / 1000000), 0, 0, 0⟩, ⟨((257969 : Rat) / 900000), ((-183419 : Rat) / 300000), ((497 : Rat) / 8000), ((4567 : Rat) / 112500)⟩, ⟨((1948649 : Rat) / 9000000), ((-2465231 : Rat) / 3000000), ((-86097 : Rat) / 2000000), ((1361761 : Rat) / 18000000)⟩, ⟨((164701 : Rat) / 1125000), ((-193517 : Rat) / 187500), ((-74111 : Rat) / 500000), ((996401 : Rat) / 9000000)⟩], #[⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-34653 : Rat) / 125000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((34653 : Rat) / 500000), 0, 0, 0⟩, ⟨((-34653 : Rat) / 125000), 0, 0, 0⟩, ⟨((-11551 : Rat) / 250000), ((-34653 : Rat) / 250000), ((-34653 : Rat) / 500000), ((11551 : Rat) / 500000)⟩, ⟨((54171 : Rat) / 500000), 0, 0, 0⟩, ⟨((154499 : Rat) / 1000000), 0, 0, 0⟩, ⟨((33351 : Rat) / 50000), 0, 0, 0⟩, ⟨((230217 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176457 : Rat) / 1000000), 0, 0, 0⟩, ⟨((61339 : Rat) / 750000), ((-31069 : Rat) / 250000), ((3027 : Rat) / 100000), ((7967 : Rat) / 1500000)⟩, ⟨((199199 : Rat) / 3000000), ((-170433 : Rat) / 1000000), ((14383 : Rat) / 2000000), ((3121 : Rat) / 240000)⟩, ⟨((25507 : Rat) / 500000), ((-21659 : Rat) / 100000), ((-15887 : Rat) / 1000000), ((20697 : Rat) / 1000000)⟩], #[⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((107027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-26757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((107027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((8919 : Rat) / 500000), ((26757 : Rat) / 500000), ((26757 : Rat) / 1000000), ((-8919 : Rat) / 1000000)⟩, ⟨((-69823 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-7951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((230217 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4053 : Rat) / 4000), 0, 0, 0⟩, ⟨((4081 : Rat) / 12500), 0, 0, 0⟩, ⟨((-116197 : Rat) / 9000000), ((311911 : Rat) / 3000000), ((32619 : Rat) / 2000000), ((-51221 : Rat) / 4500000)⟩, ⟨((-301813 : Rat) / 9000000), ((25259 : Rat) / 600000), ((-29253 : Rat) / 2000000), ((-4817 : Rat) / 4500000)⟩, ⟨((-487429 : Rat) / 9000000), ((-59321 : Rat) / 3000000), ((-729 : Rat) / 16000), ((41587 : Rat) / 4500000)⟩], #[⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170197 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170197 : Rat) / 1000000), 0, 0, 0⟩, ⟨((14183 : Rat) / 500000), ((42549 : Rat) / 500000), ((42549 : Rat) / 1000000), ((-14183 : Rat) / 1000000)⟩, ⟨((-94547 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-68913 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176457 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4081 : Rat) / 12500), 0, 0, 0⟩, ⟨((314193 : Rat) / 250000), 0, 0, 0⟩, ⟨((-283703 : Rat) / 9000000), ((79417 : Rat) / 600000), ((18897 : Rat) / 2000000), ((-28361 : Rat) / 2250000)⟩, ⟨((-72121 : Rat) / 1800000), ((320183 : Rat) / 3000000), ((-6737 : Rat) / 2000000), ((-74993 : Rat) / 9000000)⟩, ⟨((-437507 : Rat) / 9000000), ((243281 : Rat) / 3000000), ((-32371 : Rat) / 2000000), ((-18271 : Rat) / 4500000)⟩], #[⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨((5098063 : Rat) / 300000), ((-3272139 : Rat) / 100000), ((-219041 : Rat) / 25000), ((3881653 : Rat) / 1200000)⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨((-1353673 : Rat) / 9000000), ((1053427 : Rat) / 3000000), ((-50041 : Rat) / 2000000), ((-112913 : Rat) / 4500000)⟩, ⟨((5098063 : Rat) / 300000), ((-3272139 : Rat) / 100000), ((-219041 : Rat) / 25000), ((3881653 : Rat) / 1200000)⟩, ⟨((-542239 : Rat) / 5400000), ((1353673 : Rat) / 4500000), ((-501693 : Rat) / 2000000), ((1283 : Rat) / 54000000)⟩, ⟨((-926339 : Rat) / 270000), ((142343017 : Rat) / 18000000), ((-720041 : Rat) / 250000), ((25938697 : Rat) / 108000000)⟩, ⟨((257969 : Rat) / 900000), ((-183419 : Rat) / 300000), ((497 : Rat) / 8000), ((4567 : Rat) / 112500)⟩, ⟨((61339 : Rat) / 750000), ((-31069 : Rat) / 250000), ((3027 : Rat) / 100000), ((7967 : Rat) / 1500000)⟩, ⟨((-116197 : Rat) / 9000000), ((311911 : Rat) / 3000000), ((32619 : Rat) / 2000000), ((-51221 : Rat) / 4500000)⟩, ⟨((-283703 : Rat) / 9000000), ((79417 : Rat) / 600000), ((18897 : Rat) / 2000000), ((-28361 : Rat) / 2250000)⟩, ⟨((-474662687 : Rat) / 162000000), ((150624313 : Rat) / 10800000), ((-173612563 : Rat) / 12000000), ((365003227 : Rat) / 162000000)⟩, ⟨((-726941147 : Rat) / 324000000), ((883801 : Rat) / 86400), ((-256690693 : Rat) / 24000000), ((1108302419 : Rat) / 648000000)⟩, ⟨((-1401547 : Rat) / 900000), ((7813993 : Rat) / 1200000), ((-2769271 : Rat) / 400000), ((8406577 : Rat) / 7200000)⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((5870999 : Rat) / 720000), ((-94100897 : Rat) / 6000000), ((-17873887 : Rat) / 4000000), ((56719069 : Rat) / 36000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((5870999 : Rat) / 720000), ((-94100897 : Rat) / 6000000), ((-17873887 : Rat) / 4000000), ((56719069 : Rat) / 36000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((-45596869 : Rat) / 13500000), ((145223341 : Rat) / 18000000), ((-560031 : Rat) / 200000), ((23058373 : Rat) / 108000000)⟩, ⟨((1948649 : Rat) / 9000000), ((-2465231 : Rat) / 3000000), ((-86097 : Rat) / 2000000), ((1361761 : Rat) / 18000000)⟩, ⟨((199199 : Rat) / 3000000), ((-170433 : Rat) / 1000000), ((14383 : Rat) / 2000000), ((3121 : Rat) / 240000)⟩, ⟨((-301813 : Rat) / 9000000), ((25259 : Rat) / 600000), ((-29253 : Rat) / 2000000), ((-4817 : Rat) / 4500000)⟩, ⟨((-72121 : Rat) / 1800000), ((320183 : Rat) / 3000000), ((-6737 : Rat) / 2000000), ((-74993 : Rat) / 9000000)⟩, ⟨((-726941147 : Rat) / 324000000), ((883801 : Rat) / 86400), ((-256690693 : Rat) / 24000000), ((1108302419 : Rat) / 648000000)⟩, ⟨((-2432729 : Rat) / 1800000), ((7962139 : Rat) / 1200000), ((-1347599 : Rat) / 200000), ((1622057 : Rat) / 1440000)⟩, ⟨((-148841293 : Rat) / 324000000), ((32843377 : Rat) / 10800000), ((-66733067 : Rat) / 24000000), ((351548881 : Rat) / 648000000)⟩], #[⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩, ⟨((-1233383 : Rat) / 1800000), ((4063273 : Rat) / 3000000), ((-350607 : Rat) / 2000000), ((-752863 : Rat) / 9000000)⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩, ⟨((1353673 : Rat) / 9000000), ((-1053427 : Rat) / 3000000), ((50041 : Rat) / 2000000), ((112913 : Rat) / 4500000)⟩, ⟨((-1233383 : Rat) / 1800000), ((4063273 : Rat) / 3000000), ((-350607 : Rat) / 2000000), ((-752863 : Rat) / 9000000)⟩, ⟨((542239 : Rat) / 5400000), ((-1353673 : Rat) / 4500000), ((501693 : Rat) / 2000000), ((-1283 : Rat) / 54000000)⟩, ⟨((-11219197 : Rat) / 3375000), ((29620733 : Rat) / 3600000), ((-1360073 : Rat) / 500000), ((20178049 : Rat) / 108000000)⟩, ⟨((164701 : Rat) / 1125000), ((-193517 : Rat) / 187500), ((-74111 : Rat) / 500000), ((996401 : Rat) / 9000000)⟩, ⟨((25507 : Rat) / 500000), ((-21659 : Rat) / 100000), ((-15887 : Rat) / 1000000), ((20697 : Rat) / 1000000)⟩, ⟨((-487429 : Rat) / 9000000), ((-59321 : Rat) / 3000000), ((-729 : Rat) / 16000), ((41587 : Rat) / 4500000)⟩, ⟨((-437507 : Rat) / 9000000), ((243281 : Rat) / 3000000), ((-32371 : Rat) / 2000000), ((-18271 : Rat) / 4500000)⟩, ⟨((-1401547 : Rat) / 900000), ((7813993 : Rat) / 1200000), ((-2769271 : Rat) / 400000), ((8406577 : Rat) / 7200000)⟩, ⟨((-148841293 : Rat) / 324000000), ((32843377 : Rat) / 10800000), ((-66733067 : Rat) / 24000000), ((351548881 : Rat) / 648000000)⟩, ⟨((103437167 : Rat) / 162000000), ((-4639183 : Rat) / 10800000), ((16345063 : Rat) / 12000000), ((-6686771 : Rat) / 81000000)⟩]]
  gram := #[[500887, 0, 0, 0, 0, 0, 0], [(-1201419), 1031571, 0, 0, 0, 0, 0], [533396, (-414757), 378276, 0, 0, 0, 0], [550757, (-428259), 48152, 401122, 0, 0, 0], [138367, (-107591), (-26664), 83515, 760666, 0, 0], [(-53419), 41537, (-63715), 105520, 304425, 922389, 0], [(-84947), 66054, (-57735), 22289, 252301, 256249, 1030555]]
  gramDen := 1000000
}

def block1 : Block := {
  roots := 3, flagSize := 4, ty := 0
  flags := #[512, 513, 514, 515, 518, 519, 545, 546, 550, 640, 641, 673, 896, 897, 929]
  basis := #[[], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(0, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(0, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(4, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((1746801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((56459 : Rat) / 1000000), 0, 0, 0⟩, ⟨((87101 : Rat) / 500000), 0, 0, 0⟩, ⟨((3053 : Rat) / 200000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((56459 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1555117 : Rat) / 1000000), 0, 0, 0⟩, ⟨((104923 : Rat) / 500000), 0, 0, 0⟩, ⟨((-9193 : Rat) / 500000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((87101 : Rat) / 500000), 0, 0, 0⟩, ⟨((104923 : Rat) / 500000), 0, 0, 0⟩, ⟨((417793 : Rat) / 200000), 0, 0, 0⟩, ⟨((-11709 : Rat) / 62500), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((3053 : Rat) / 200000), 0, 0, 0⟩, ⟨((-9193 : Rat) / 500000), 0, 0, 0⟩, ⟨((-11709 : Rat) / 62500), 0, 0, 0⟩, ⟨((96051 : Rat) / 250000), 0, 0, 0⟩]]
  expanded := #[#[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1746801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((56459 : Rat) / 1000000), 0, 0, 0⟩, ⟨((87101 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((3053 : Rat) / 200000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((56459 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1555117 : Rat) / 1000000), 0, 0, 0⟩, ⟨((104923 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-9193 : Rat) / 500000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((87101 : Rat) / 500000), 0, 0, 0⟩, ⟨((104923 : Rat) / 500000), 0, 0, 0⟩, ⟨((417793 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-11709 : Rat) / 62500), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((3053 : Rat) / 200000), 0, 0, 0⟩, ⟨((-9193 : Rat) / 500000), 0, 0, 0⟩, ⟨((-11709 : Rat) / 62500), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((96051 : Rat) / 250000), 0, 0, 0⟩]]
  gram := #[[316929, 0, 0, 0, 0], [0, 1302613, 0, 0, 0], [0, 43343, 1226066, 0, 0], [0, 133733, 166426, 1411872, 0], [0, 11719, (-15410), (-131985), 562502]]
  gramDen := 1000000
}

def block2 : Block := {
  roots := 3, flagSize := 4, ty := 1
  flags := #[516, 517, 547, 549, 551, 557, 558, 559, 644, 645, 677, 685, 900, 901, 933]
  basis := #[[], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(0, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(0, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(5, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((1847387 : Rat) / 1000000), 0, 0, 0⟩, ⟨((6031 : Rat) / 125000), 0, 0, 0⟩, ⟨((32489 : Rat) / 100000), 0, 0, 0⟩, ⟨((45203 : Rat) / 500000), 0, 0, 0⟩, ⟨((294981 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((6031 : Rat) / 125000), 0, 0, 0⟩, ⟨((743287 : Rat) / 500000), 0, 0, 0⟩, ⟨((209437 : Rat) / 500000), 0, 0, 0⟩, ⟨((50109 : Rat) / 500000), 0, 0, 0⟩, ⟨((38441 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((32489 : Rat) / 100000), 0, 0, 0⟩, ⟨((209437 : Rat) / 500000), 0, 0, 0⟩, ⟨((2341839 : Rat) / 1000000), 0, 0, 0⟩, ⟨((18313 : Rat) / 31250), 0, 0, 0⟩, ⟨((326939 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((45203 : Rat) / 500000), 0, 0, 0⟩, ⟨((50109 : Rat) / 500000), 0, 0, 0⟩, ⟨((18313 : Rat) / 31250), 0, 0, 0⟩, ⟨((591403 : Rat) / 500000), 0, 0, 0⟩, ⟨((69267 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((294981 : Rat) / 1000000), 0, 0, 0⟩, ⟨((38441 : Rat) / 500000), 0, 0, 0⟩, ⟨((326939 : Rat) / 1000000), 0, 0, 0⟩, ⟨((69267 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1348841 : Rat) / 1000000), 0, 0, 0⟩]]
  expanded := #[#[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨((-1887301 : Rat) / 750000), ((4991657 : Rat) / 500000), ((-4991657 : Rat) / 500000), ((4991657 : Rat) / 3000000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1847387 : Rat) / 1000000), 0, 0, 0⟩, ⟨((6031 : Rat) / 125000), 0, 0, 0⟩, ⟨((32489 : Rat) / 100000), 0, 0, 0⟩, ⟨((45203 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((294981 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((6031 : Rat) / 125000), 0, 0, 0⟩, ⟨((743287 : Rat) / 500000), 0, 0, 0⟩, ⟨((209437 : Rat) / 500000), 0, 0, 0⟩, ⟨((50109 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((38441 : Rat) / 500000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1 : Rat) / 1000000), 0, 0, 0⟩, ⟨((32489 : Rat) / 100000), 0, 0, 0⟩, ⟨((209437 : Rat) / 500000), 0, 0, 0⟩, ⟨((2341839 : Rat) / 1000000), 0, 0, 0⟩, ⟨((18313 : Rat) / 31250), 0, 0, 0⟩, ⟨((1 : Rat) / 3000000), ((1 : Rat) / 1000000), ((1 : Rat) / 2000000), ((-1 : Rat) / 6000000)⟩, ⟨((1 : Rat) / 3000000), ((1 : Rat) / 1000000), ((1 : Rat) / 2000000), ((-1 : Rat) / 6000000)⟩, ⟨((326939 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((45203 : Rat) / 500000), 0, 0, 0⟩, ⟨((50109 : Rat) / 500000), 0, 0, 0⟩, ⟨((18313 : Rat) / 31250), 0, 0, 0⟩, ⟨((591403 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((69267 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1 : Rat) / 3000000), ((1 : Rat) / 1000000), ((1 : Rat) / 2000000), ((-1 : Rat) / 6000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨((2557547 : Rat) / 9000000), ((1887301 : Rat) / 750000), ((-15786341 : Rat) / 2000000), ((5478479 : Rat) / 3600000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1 : Rat) / 3000000), ((1 : Rat) / 1000000), ((1 : Rat) / 2000000), ((-1 : Rat) / 6000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨((16068589 : Rat) / 13500000), ((-2557547 : Rat) / 9000000), ((-1146493 : Rat) / 250000), ((50040007 : Rat) / 54000000)⟩, ⟨0, 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((294981 : Rat) / 1000000), 0, 0, 0⟩, ⟨((38441 : Rat) / 500000), 0, 0, 0⟩, ⟨((326939 : Rat) / 1000000), 0, 0, 0⟩, ⟨((69267 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1348841 : Rat) / 1000000), 0, 0, 0⟩]]
  gram := #[[316929, 0, 0, 0, 0, 0], [0, 1340667, 0, 0, 0, 0], [0, 35988, 1198031, 0, 0, 0], [(-3), 242335, 342356, 1454615, 0, 0], [0, 67434, 81627, 372421, 991412, 0], [0, 220026, 57564, 174556, (-15410), 1102909]]
  gramDen := 1000000
}

def block3 : Block := {
  roots := 3, flagSize := 4, ty := 4
  flags := #[224, 225, 226, 230, 544, 642, 643, 646, 647, 672, 674, 678, 736, 737, 738, 742, 898, 899, 902, 903, 928, 930, 934, 992, 993, 994, 998]
  basis := #[[(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [], [(4, ⟨1, 0, 0, 0⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(8, ⟨1, 0, 0, 0⟩)], [(9, ⟨1, 0, 0, 0⟩)], [(10, ⟨1, 0, 0, 0⟩)], [(11, ⟨1, 0, 0, 0⟩)], [(12, ⟨1, 0, 0, 0⟩)], [(13, ⟨1, 0, 0, 0⟩)], [(14, ⟨1, 0, 0, 0⟩)], [(15, ⟨1, 0, 0, 0⟩)], [(15, ⟨1, 0, 0, 0⟩)], [(15, ⟨1, 0, 0, 0⟩)], [(15, ⟨1, 0, 0, 0⟩)], [(16, ⟨1, 0, 0, 0⟩)], [(17, ⟨1, 0, 0, 0⟩)], [(18, ⟨1, 0, 0, 0⟩)], [(15, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(15, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(15, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(19, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((464791 : Rat) / 200000), 0, 0, 0⟩, ⟨((379259 : Rat) / 500000), 0, 0, 0⟩, ⟨((668799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((204847 : Rat) / 250000), 0, 0, 0⟩, ⟨((8439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((26287 : Rat) / 62500), 0, 0, 0⟩, ⟨((-43 : Rat) / 50000), 0, 0, 0⟩, ⟨((81339 : Rat) / 250000), 0, 0, 0⟩, ⟨((613097 : Rat) / 1000000), 0, 0, 0⟩, ⟨((26509 : Rat) / 100000), 0, 0, 0⟩, ⟨((85089 : Rat) / 250000), 0, 0, 0⟩, ⟨((356153 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-29989 : Rat) / 100000), 0, 0, 0⟩, ⟨((370293 : Rat) / 1000000), 0, 0, 0⟩, ⟨((369843 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((70859 : Rat) / 500000), 0, 0, 0⟩, ⟨((427369 : Rat) / 1000000), 0, 0, 0⟩, ⟨((208213 : Rat) / 500000), 0, 0, 0⟩, ⟨((-58519 : Rat) / 200000), 0, 0, 0⟩], #[⟨((379259 : Rat) / 500000), 0, 0, 0⟩, ⟨((1791947 : Rat) / 500000), 0, 0, 0⟩, ⟨((462447 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1109027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((255947 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1763157 : Rat) / 1000000), 0, 0, 0⟩, ⟨((64583 : Rat) / 200000), 0, 0, 0⟩, ⟨((747703 : Rat) / 500000), 0, 0, 0⟩, ⟨((1502319 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1330907 : Rat) / 1000000), 0, 0, 0⟩, ⟨((349013 : Rat) / 200000), 0, 0, 0⟩, ⟨((191771 : Rat) / 500000), 0, 0, 0⟩, ⟨((42561 : Rat) / 500000), 0, 0, 0⟩, ⟨((484889 : Rat) / 1000000), 0, 0, 0⟩, ⟨((911687 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2602 : Rat) / 15625), 0, 0, 0⟩, ⟨((4841 : Rat) / 50000), 0, 0, 0⟩, ⟨((261391 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-70081 : Rat) / 100000), 0, 0, 0⟩], #[⟨((668799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((462447 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2787399 : Rat) / 1000000), 0, 0, 0⟩, ⟨((402501 : Rat) / 500000), 0, 0, 0⟩, ⟨((6121 : Rat) / 25000), 0, 0, 0⟩, ⟨((53843 : Rat) / 100000), 0, 0, 0⟩, ⟨((318801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((224447 : Rat) / 500000), 0, 0, 0⟩, ⟨((556799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24411 : Rat) / 100000), 0, 0, 0⟩, ⟨((56711 : Rat) / 200000), 0, 0, 0⟩, ⟨((303589 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-511507 : Rat) / 1000000), 0, 0, 0⟩, ⟨((256361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18781 : Rat) / 500000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((-42513 : Rat) / 500000), 0, 0, 0⟩, ⟨((354601 : Rat) / 1000000), 0, 0, 0⟩, ⟨((50691 : Rat) / 125000), 0, 0, 0⟩, ⟨((-31843 : Rat) / 62500), 0, 0, 0⟩], #[⟨((204847 : Rat) / 250000), 0, 0, 0⟩, ⟨((1109027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((402501 : Rat) / 500000), 0, 0, 0⟩, ⟨((2915603 : Rat) / 1000000), 0, 0, 0⟩, ⟨((73181 : Rat) / 200000), 0, 0, 0⟩, ⟨((736473 : Rat) / 500000), 0, 0, 0⟩, ⟨((233837 : Rat) / 500000), 0, 0, 0⟩, ⟨((292533 : Rat) / 200000), 0, 0, 0⟩, ⟨((243709 : Rat) / 200000), 0, 0, 0⟩, ⟨((383299 : Rat) / 500000), 0, 0, 0⟩, ⟨((1243501 : Rat) / 1000000), 0, 0, 0⟩, ⟨((88839 : Rat) / 250000), 0, 0, 0⟩, ⟨((-82987 : Rat) / 500000), 0, 0, 0⟩, ⟨((1297 : Rat) / 8000), 0, 0, 0⟩, ⟨((91411 : Rat) / 250000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨((-20871 : Rat) / 1000000), 0, 0, 0⟩, ⟨((93567 : Rat) / 1000000), 0, 0, 0⟩, ⟨((20313 : Rat) / 62500), 0, 0, 0⟩, ⟨((-1453 : Rat) / 3125), 0, 0, 0⟩], #[⟨((8439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((255947 : Rat) / 1000000), 0, 0, 0⟩, ⟨((6121 : Rat) / 25000), 0, 0, 0⟩, ⟨((73181 : Rat) / 200000), 0, 0, 0⟩, ⟨((2614327 : Rat) / 1000000), 0, 0, 0⟩, ⟨((219177 : Rat) / 250000), 0, 0, 0⟩, ⟨((1349101 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1187621 : Rat) / 1000000), 0, 0, 0⟩, ⟨((343229 : Rat) / 1000000), 0, 0, 0⟩, ⟨((285257 : Rat) / 500000), 0, 0, 0⟩, ⟨((218577 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1249 : Rat) / 50000), 0, 0, 0⟩, ⟨((-52561 : Rat) / 100000), 0, 0, 0⟩, ⟨((-6181 : Rat) / 500000), 0, 0, 0⟩, ⟨((-330189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8659 : Rat) / 40000), 0, 0, 0⟩, ⟨((-15017 : Rat) / 1000000), 0, 0, 0⟩, ⟨((7623 : Rat) / 200000), 0, 0, 0⟩, ⟨((-90773 : Rat) / 250000), 0, 0, 0⟩], #[⟨((26287 : Rat) / 62500), 0, 0, 0⟩, ⟨((1763157 : Rat) / 1000000), 0, 0, 0⟩, ⟨((53843 : Rat) / 100000), 0, 0, 0⟩, ⟨((736473 : Rat) / 500000), 0, 0, 0⟩, ⟨((219177 : Rat) / 250000), 0, 0, 0⟩, ⟨((5041319 : Rat) / 1000000), 0, 0, 0⟩, ⟨((22829 : Rat) / 15625), 0, 0, 0⟩, ⟨((1889581 : Rat) / 500000), 0, 0, 0⟩, ⟨((955683 : Rat) / 500000), 0, 0, 0⟩, ⟨((171487 : Rat) / 125000), 0, 0, 0⟩, ⟨((976033 : Rat) / 500000), 0, 0, 0⟩, ⟨((18589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-283113 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-135807 : Rat) / 1000000), 0, 0, 0⟩, ⟨((123739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-24047 : Rat) / 50000), 0, 0, 0⟩, ⟨((-271009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((15139 : Rat) / 500000), 0, 0, 0⟩, ⟨((-473661 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-43 : Rat) / 50000), 0, 0, 0⟩, ⟨((64583 : Rat) / 200000), 0, 0, 0⟩, ⟨((318801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((233837 : Rat) / 500000), 0, 0, 0⟩, ⟨((1349101 : Rat) / 1000000), 0, 0, 0⟩, ⟨((22829 : Rat) / 15625), 0, 0, 0⟩, ⟨((506119 : Rat) / 200000), 0, 0, 0⟩, ⟨((196479 : Rat) / 125000), 0, 0, 0⟩, ⟨((521879 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24233 : Rat) / 40000), 0, 0, 0⟩, ⟨((582367 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-243 : Rat) / 25000), 0, 0, 0⟩, ⟨((-269211 : Rat) / 500000), 0, 0, 0⟩, ⟨((-18801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-187199 : Rat) / 500000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((-151493 : Rat) / 500000), 0, 0, 0⟩, ⟨((-97767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((719 : Rat) / 62500), 0, 0, 0⟩, ⟨((-461151 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((81339 : Rat) / 250000), 0, 0, 0⟩, ⟨((747703 : Rat) / 500000), 0, 0, 0⟩, ⟨((224447 : Rat) / 500000), 0, 0, 0⟩, ⟨((292533 : Rat) / 200000), 0, 0, 0⟩, ⟨((1187621 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1889581 : Rat) / 500000), 0, 0, 0⟩, ⟨((196479 : Rat) / 125000), 0, 0, 0⟩, ⟨((553303 : Rat) / 125000), 0, 0, 0⟩, ⟨((869999 : Rat) / 500000), 0, 0, 0⟩, ⟨((1294439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1758257 : Rat) / 1000000), 0, 0, 0⟩, ⟨((151321 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13499 : Rat) / 40000), 0, 0, 0⟩, ⟨((-36151 : Rat) / 250000), 0, 0, 0⟩, ⟨((-9521 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((-500019 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-57839 : Rat) / 200000), 0, 0, 0⟩, ⟨((4001 : Rat) / 500000), 0, 0, 0⟩, ⟨((-181753 : Rat) / 200000), 0, 0, 0⟩], #[⟨((613097 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1502319 : Rat) / 1000000), 0, 0, 0⟩, ⟨((556799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((243709 : Rat) / 200000), 0, 0, 0⟩, ⟨((343229 : Rat) / 1000000), 0, 0, 0⟩, ⟨((955683 : Rat) / 500000), 0, 0, 0⟩, ⟨((521879 : Rat) / 1000000), 0, 0, 0⟩, ⟨((869999 : Rat) / 500000), 0, 0, 0⟩, ⟨((98053 : Rat) / 40000), 0, 0, 0⟩, ⟨((943613 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1273877 : Rat) / 1000000), 0, 0, 0⟩, ⟨((333171 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-27899 : Rat) / 1000000), 0, 0, 0⟩, ⟨((147009 : Rat) / 500000), 0, 0, 0⟩, ⟨((309089 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((131297 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-28417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((45527 : Rat) / 200000), 0, 0, 0⟩, ⟨((-399473 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((26509 : Rat) / 100000), 0, 0, 0⟩, ⟨((1330907 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24411 : Rat) / 100000), 0, 0, 0⟩, ⟨((383299 : Rat) / 500000), 0, 0, 0⟩, ⟨((285257 : Rat) / 500000), 0, 0, 0⟩, ⟨((171487 : Rat) / 125000), 0, 0, 0⟩, ⟨((24233 : Rat) / 40000), 0, 0, 0⟩, ⟨((1294439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((943613 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2499467 : Rat) / 1000000), 0, 0, 0⟩, ⟨((21009 : Rat) / 12500), 0, 0, 0⟩, ⟨((19369 : Rat) / 250000), 0, 0, 0⟩, ⟨((413469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-12269 : Rat) / 100000), 0, 0, 0⟩, ⟨((22027 : Rat) / 62500), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((23231 : Rat) / 500000), 0, 0, 0⟩, ⟨((-6083 : Rat) / 250000), 0, 0, 0⟩, ⟨((20377 : Rat) / 100000), 0, 0, 0⟩, ⟨((-193711 : Rat) / 500000), 0, 0, 0⟩], #[⟨((85089 : Rat) / 250000), 0, 0, 0⟩, ⟨((349013 : Rat) / 200000), 0, 0, 0⟩, ⟨((56711 : Rat) / 200000), 0, 0, 0⟩, ⟨((1243501 : Rat) / 1000000), 0, 0, 0⟩, ⟨((218577 : Rat) / 500000), 0, 0, 0⟩, ⟨((976033 : Rat) / 500000), 0, 0, 0⟩, ⟨((582367 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1758257 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1273877 : Rat) / 1000000), 0, 0, 0⟩, ⟨((21009 : Rat) / 12500), 0, 0, 0⟩, ⟨((3356719 : Rat) / 1000000), 0, 0, 0⟩, ⟨((108561 : Rat) / 1000000), 0, 0, 0⟩, ⟨((268301 : Rat) / 500000), 0, 0, 0⟩, ⟨((-37461 : Rat) / 500000), 0, 0, 0⟩, ⟨((175939 : Rat) / 250000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((17143 : Rat) / 200000), 0, 0, 0⟩, ⟨((-52109 : Rat) / 250000), 0, 0, 0⟩, ⟨((232659 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-489861 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((356153 : Rat) / 1000000), 0, 0, 0⟩, ⟨((191771 : Rat) / 500000), 0, 0, 0⟩, ⟨((303589 : Rat) / 1000000), 0, 0, 0⟩, ⟨((88839 : Rat) / 250000), 0, 0, 0⟩, ⟨((-1249 : Rat) / 50000), 0, 0, 0⟩, ⟨((18589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-243 : Rat) / 25000), 0, 0, 0⟩, ⟨((151321 : Rat) / 1000000), 0, 0, 0⟩, ⟨((333171 : Rat) / 1000000), 0, 0, 0⟩, ⟨((19369 : Rat) / 250000), 0, 0, 0⟩, ⟨((108561 : Rat) / 1000000), 0, 0, 0⟩, ⟨((347251 : Rat) / 500000), 0, 0, 0⟩, ⟨((-164841 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2184 : Rat) / 15625), 0, 0, 0⟩, ⟨((138417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((62469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((192247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((66823 : Rat) / 500000), 0, 0, 0⟩, ⟨((-72017 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-29989 : Rat) / 100000), 0, 0, 0⟩, ⟨((42561 : Rat) / 500000), 0, 0, 0⟩, ⟨((-511507 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-82987 : Rat) / 500000), 0, 0, 0⟩, ⟨((-52561 : Rat) / 100000), 0, 0, 0⟩, ⟨((-283113 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-269211 : Rat) / 500000), 0, 0, 0⟩, ⟨((-13499 : Rat) / 40000), 0, 0, 0⟩, ⟨((-27899 : Rat) / 1000000), 0, 0, 0⟩, ⟨((413469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((268301 : Rat) / 500000), 0, 0, 0⟩, ⟨((-164841 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2066121 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-83737 : Rat) / 200000), 0, 0, 0⟩, ⟨((32997 : Rat) / 100000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((296189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-840943 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-173393 : Rat) / 500000), 0, 0, 0⟩, ⟨((3912 : Rat) / 15625), 0, 0, 0⟩], #[⟨((370293 : Rat) / 1000000), 0, 0, 0⟩, ⟨((484889 : Rat) / 1000000), 0, 0, 0⟩, ⟨((256361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1297 : Rat) / 8000), 0, 0, 0⟩, ⟨((-6181 : Rat) / 500000), 0, 0, 0⟩, ⟨((-135807 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36151 : Rat) / 250000), 0, 0, 0⟩, ⟨((147009 : Rat) / 500000), 0, 0, 0⟩, ⟨((-12269 : Rat) / 100000), 0, 0, 0⟩, ⟨((-37461 : Rat) / 500000), 0, 0, 0⟩, ⟨((2184 : Rat) / 15625), 0, 0, 0⟩, ⟨((-83737 : Rat) / 200000), 0, 0, 0⟩, ⟨((1275833 : Rat) / 1000000), 0, 0, 0⟩, ⟨((127641 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((11483 : Rat) / 200000), 0, 0, 0⟩, ⟨((-17347 : Rat) / 125000), 0, 0, 0⟩, ⟨((58449 : Rat) / 250000), 0, 0, 0⟩, ⟨((6937 : Rat) / 250000), 0, 0, 0⟩], #[⟨((369843 : Rat) / 1000000), 0, 0, 0⟩, ⟨((911687 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18781 : Rat) / 500000), 0, 0, 0⟩, ⟨((91411 : Rat) / 250000), 0, 0, 0⟩, ⟨((-330189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((123739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-187199 : Rat) / 500000), 0, 0, 0⟩, ⟨((-9521 : Rat) / 500000), 0, 0, 0⟩, ⟨((309089 : Rat) / 500000), 0, 0, 0⟩, ⟨((22027 : Rat) / 62500), 0, 0, 0⟩, ⟨((175939 : Rat) / 250000), 0, 0, 0⟩, ⟨((138417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((32997 : Rat) / 100000), 0, 0, 0⟩, ⟨((127641 : Rat) / 1000000), 0, 0, 0⟩, ⟨((501243 : Rat) / 250000), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((148143 : Rat) / 250000), 0, 0, 0⟩, ⟨((199593 : Rat) / 500000), 0, 0, 0⟩, ⟨((78773 : Rat) / 500000), 0, 0, 0⟩, ⟨((126043 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((70859 : Rat) / 500000), 0, 0, 0⟩, ⟨((2602 : Rat) / 15625), 0, 0, 0⟩, ⟨((-42513 : Rat) / 500000), 0, 0, 0⟩, ⟨((-20871 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8659 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24047 : Rat) / 50000), 0, 0, 0⟩, ⟨((-151493 : Rat) / 500000), 0, 0, 0⟩, ⟨((-500019 : Rat) / 1000000), 0, 0, 0⟩, ⟨((131297 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23231 : Rat) / 500000), 0, 0, 0⟩, ⟨((17143 : Rat) / 200000), 0, 0, 0⟩, ⟨((62469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((296189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((11483 : Rat) / 200000), 0, 0, 0⟩, ⟨((148143 : Rat) / 250000), 0, 0, 0⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((430789 : Rat) / 500000), 0, 0, 0⟩, ⟨((54129 : Rat) / 200000), 0, 0, 0⟩, ⟨((163617 : Rat) / 1000000), 0, 0, 0⟩, ⟨((308697 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((427369 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4841 : Rat) / 50000), 0, 0, 0⟩, ⟨((354601 : Rat) / 1000000), 0, 0, 0⟩, ⟨((93567 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-15017 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-271009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-97767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-57839 : Rat) / 200000), 0, 0, 0⟩, ⟨((-28417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-6083 : Rat) / 250000), 0, 0, 0⟩, ⟨((-52109 : Rat) / 250000), 0, 0, 0⟩, ⟨((192247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-840943 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17347 : Rat) / 125000), 0, 0, 0⟩, ⟨((199593 : Rat) / 500000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((54129 : Rat) / 200000), 0, 0, 0⟩, ⟨((473661 : Rat) / 250000), 0, 0, 0⟩, ⟨((2823 : Rat) / 8000), 0, 0, 0⟩, ⟨((946 : Rat) / 15625), 0, 0, 0⟩], #[⟨((208213 : Rat) / 500000), 0, 0, 0⟩, ⟨((261391 : Rat) / 1000000), 0, 0, 0⟩, ⟨((50691 : Rat) / 125000), 0, 0, 0⟩, ⟨((20313 : Rat) / 62500), 0, 0, 0⟩, ⟨((7623 : Rat) / 200000), 0, 0, 0⟩, ⟨((15139 : Rat) / 500000), 0, 0, 0⟩, ⟨((719 : Rat) / 62500), 0, 0, 0⟩, ⟨((4001 : Rat) / 500000), 0, 0, 0⟩, ⟨((45527 : Rat) / 200000), 0, 0, 0⟩, ⟨((20377 : Rat) / 100000), 0, 0, 0⟩, ⟨((232659 : Rat) / 1000000), 0, 0, 0⟩, ⟨((66823 : Rat) / 500000), 0, 0, 0⟩, ⟨((-173393 : Rat) / 500000), 0, 0, 0⟩, ⟨((58449 : Rat) / 250000), 0, 0, 0⟩, ⟨((78773 : Rat) / 500000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((163617 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2823 : Rat) / 8000), 0, 0, 0⟩, ⟨((791903 : Rat) / 500000), 0, 0, 0⟩, ⟨((23569 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-58519 : Rat) / 200000), 0, 0, 0⟩, ⟨((-70081 : Rat) / 100000), 0, 0, 0⟩, ⟨((-31843 : Rat) / 62500), 0, 0, 0⟩, ⟨((-1453 : Rat) / 3125), 0, 0, 0⟩, ⟨((-90773 : Rat) / 250000), 0, 0, 0⟩, ⟨((-473661 : Rat) / 500000), 0, 0, 0⟩, ⟨((-461151 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-181753 : Rat) / 200000), 0, 0, 0⟩, ⟨((-399473 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-193711 : Rat) / 500000), 0, 0, 0⟩, ⟨((-489861 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-72017 : Rat) / 500000), 0, 0, 0⟩, ⟨((3912 : Rat) / 15625), 0, 0, 0⟩, ⟨((6937 : Rat) / 250000), 0, 0, 0⟩, ⟨((126043 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩, ⟨((308697 : Rat) / 1000000), 0, 0, 0⟩, ⟨((946 : Rat) / 15625), 0, 0, 0⟩, ⟨((23569 : Rat) / 500000), 0, 0, 0⟩, ⟨((750679 : Rat) / 500000), 0, 0, 0⟩]]
  expanded := #[#[⟨((464791 : Rat) / 200000), 0, 0, 0⟩, ⟨((379259 : Rat) / 500000), 0, 0, 0⟩, ⟨((668799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((204847 : Rat) / 250000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((8439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((26287 : Rat) / 62500), 0, 0, 0⟩, ⟨((-43 : Rat) / 50000), 0, 0, 0⟩, ⟨((81339 : Rat) / 250000), 0, 0, 0⟩, ⟨((613097 : Rat) / 1000000), 0, 0, 0⟩, ⟨((26509 : Rat) / 100000), 0, 0, 0⟩, ⟨((85089 : Rat) / 250000), 0, 0, 0⟩, ⟨((356153 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-29989 : Rat) / 100000), 0, 0, 0⟩, ⟨((370293 : Rat) / 1000000), 0, 0, 0⟩, ⟨((369843 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((70859 : Rat) / 500000), 0, 0, 0⟩, ⟨((427369 : Rat) / 1000000), 0, 0, 0⟩, ⟨((208213 : Rat) / 500000), 0, 0, 0⟩, ⟨((165443 : Rat) / 3000000), ((165443 : Rat) / 1000000), ((165443 : Rat) / 2000000), ((-165443 : Rat) / 6000000)⟩, ⟨((165443 : Rat) / 3000000), ((165443 : Rat) / 1000000), ((165443 : Rat) / 2000000), ((-165443 : Rat) / 6000000)⟩, ⟨((165443 : Rat) / 3000000), ((165443 : Rat) / 1000000), ((165443 : Rat) / 2000000), ((-165443 : Rat) / 6000000)⟩, ⟨((-58519 : Rat) / 200000), 0, 0, 0⟩], #[⟨((379259 : Rat) / 500000), 0, 0, 0⟩, ⟨((1791947 : Rat) / 500000), 0, 0, 0⟩, ⟨((462447 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1109027 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((255947 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1763157 : Rat) / 1000000), 0, 0, 0⟩, ⟨((64583 : Rat) / 200000), 0, 0, 0⟩, ⟨((747703 : Rat) / 500000), 0, 0, 0⟩, ⟨((1502319 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1330907 : Rat) / 1000000), 0, 0, 0⟩, ⟨((349013 : Rat) / 200000), 0, 0, 0⟩, ⟨((191771 : Rat) / 500000), 0, 0, 0⟩, ⟨((42561 : Rat) / 500000), 0, 0, 0⟩, ⟨((484889 : Rat) / 1000000), 0, 0, 0⟩, ⟨((911687 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2602 : Rat) / 15625), 0, 0, 0⟩, ⟨((4841 : Rat) / 50000), 0, 0, 0⟩, ⟨((261391 : Rat) / 1000000), 0, 0, 0⟩, ⟨((13979 : Rat) / 3000000), ((13979 : Rat) / 1000000), ((13979 : Rat) / 2000000), ((-13979 : Rat) / 6000000)⟩, ⟨((13979 : Rat) / 3000000), ((13979 : Rat) / 1000000), ((13979 : Rat) / 2000000), ((-13979 : Rat) / 6000000)⟩, ⟨((13979 : Rat) / 3000000), ((13979 : Rat) / 1000000), ((13979 : Rat) / 2000000), ((-13979 : Rat) / 6000000)⟩, ⟨((-70081 : Rat) / 100000), 0, 0, 0⟩], #[⟨((668799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((462447 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2787399 : Rat) / 1000000), 0, 0, 0⟩, ⟨((402501 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((6121 : Rat) / 25000), 0, 0, 0⟩, ⟨((53843 : Rat) / 100000), 0, 0, 0⟩, ⟨((318801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((224447 : Rat) / 500000), 0, 0, 0⟩, ⟨((556799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24411 : Rat) / 100000), 0, 0, 0⟩, ⟨((56711 : Rat) / 200000), 0, 0, 0⟩, ⟨((303589 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-511507 : Rat) / 1000000), 0, 0, 0⟩, ⟨((256361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18781 : Rat) / 500000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((-42513 : Rat) / 500000), 0, 0, 0⟩, ⟨((354601 : Rat) / 1000000), 0, 0, 0⟩, ⟨((50691 : Rat) / 125000), 0, 0, 0⟩, ⟨((-106469 : Rat) / 1500000), ((-106469 : Rat) / 500000), ((-106469 : Rat) / 1000000), ((106469 : Rat) / 3000000)⟩, ⟨((-106469 : Rat) / 1500000), ((-106469 : Rat) / 500000), ((-106469 : Rat) / 1000000), ((106469 : Rat) / 3000000)⟩, ⟨((-106469 : Rat) / 1500000), ((-106469 : Rat) / 500000), ((-106469 : Rat) / 1000000), ((106469 : Rat) / 3000000)⟩, ⟨((-31843 : Rat) / 62500), 0, 0, 0⟩], #[⟨((204847 : Rat) / 250000), 0, 0, 0⟩, ⟨((1109027 : Rat) / 1000000), 0, 0, 0⟩, ⟨((402501 : Rat) / 500000), 0, 0, 0⟩, ⟨((2915603 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((73181 : Rat) / 200000), 0, 0, 0⟩, ⟨((736473 : Rat) / 500000), 0, 0, 0⟩, ⟨((233837 : Rat) / 500000), 0, 0, 0⟩, ⟨((292533 : Rat) / 200000), 0, 0, 0⟩, ⟨((243709 : Rat) / 200000), 0, 0, 0⟩, ⟨((383299 : Rat) / 500000), 0, 0, 0⟩, ⟨((1243501 : Rat) / 1000000), 0, 0, 0⟩, ⟨((88839 : Rat) / 250000), 0, 0, 0⟩, ⟨((-82987 : Rat) / 500000), 0, 0, 0⟩, ⟨((1297 : Rat) / 8000), 0, 0, 0⟩, ⟨((91411 : Rat) / 250000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨((-20871 : Rat) / 1000000), 0, 0, 0⟩, ⟨((93567 : Rat) / 1000000), 0, 0, 0⟩, ⟨((20313 : Rat) / 62500), 0, 0, 0⟩, ⟨((-43279 : Rat) / 500000), ((-129837 : Rat) / 500000), ((-129837 : Rat) / 1000000), ((43279 : Rat) / 1000000)⟩, ⟨((-43279 : Rat) / 500000), ((-129837 : Rat) / 500000), ((-129837 : Rat) / 1000000), ((43279 : Rat) / 1000000)⟩, ⟨((-43279 : Rat) / 500000), ((-129837 : Rat) / 500000), ((-129837 : Rat) / 1000000), ((43279 : Rat) / 1000000)⟩, ⟨((-1453 : Rat) / 3125), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨((8439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((255947 : Rat) / 1000000), 0, 0, 0⟩, ⟨((6121 : Rat) / 25000), 0, 0, 0⟩, ⟨((73181 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2614327 : Rat) / 1000000), 0, 0, 0⟩, ⟨((219177 : Rat) / 250000), 0, 0, 0⟩, ⟨((1349101 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1187621 : Rat) / 1000000), 0, 0, 0⟩, ⟨((343229 : Rat) / 1000000), 0, 0, 0⟩, ⟨((285257 : Rat) / 500000), 0, 0, 0⟩, ⟨((218577 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1249 : Rat) / 50000), 0, 0, 0⟩, ⟨((-52561 : Rat) / 100000), 0, 0, 0⟩, ⟨((-6181 : Rat) / 500000), 0, 0, 0⟩, ⟨((-330189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8659 : Rat) / 40000), 0, 0, 0⟩, ⟨((-15017 : Rat) / 1000000), 0, 0, 0⟩, ⟨((7623 : Rat) / 200000), 0, 0, 0⟩, ⟨((-216967 : Rat) / 1000000), ((-650901 : Rat) / 1000000), ((-650901 : Rat) / 2000000), ((216967 : Rat) / 2000000)⟩, ⟨((-216967 : Rat) / 1000000), ((-650901 : Rat) / 1000000), ((-650901 : Rat) / 2000000), ((216967 : Rat) / 2000000)⟩, ⟨((-216967 : Rat) / 1000000), ((-650901 : Rat) / 1000000), ((-650901 : Rat) / 2000000), ((216967 : Rat) / 2000000)⟩, ⟨((-90773 : Rat) / 250000), 0, 0, 0⟩], #[⟨((26287 : Rat) / 62500), 0, 0, 0⟩, ⟨((1763157 : Rat) / 1000000), 0, 0, 0⟩, ⟨((53843 : Rat) / 100000), 0, 0, 0⟩, ⟨((736473 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((219177 : Rat) / 250000), 0, 0, 0⟩, ⟨((5041319 : Rat) / 1000000), 0, 0, 0⟩, ⟨((22829 : Rat) / 15625), 0, 0, 0⟩, ⟨((1889581 : Rat) / 500000), 0, 0, 0⟩, ⟨((955683 : Rat) / 500000), 0, 0, 0⟩, ⟨((171487 : Rat) / 125000), 0, 0, 0⟩, ⟨((976033 : Rat) / 500000), 0, 0, 0⟩, ⟨((18589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-283113 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-135807 : Rat) / 1000000), 0, 0, 0⟩, ⟨((123739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-24047 : Rat) / 50000), 0, 0, 0⟩, ⟨((-271009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((15139 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1184639 : Rat) / 3000000), ((-1184639 : Rat) / 1000000), ((-1184639 : Rat) / 2000000), ((1184639 : Rat) / 6000000)⟩, ⟨((-1184639 : Rat) / 3000000), ((-1184639 : Rat) / 1000000), ((-1184639 : Rat) / 2000000), ((1184639 : Rat) / 6000000)⟩, ⟨((-1184639 : Rat) / 3000000), ((-1184639 : Rat) / 1000000), ((-1184639 : Rat) / 2000000), ((1184639 : Rat) / 6000000)⟩, ⟨((-473661 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-43 : Rat) / 50000), 0, 0, 0⟩, ⟨((64583 : Rat) / 200000), 0, 0, 0⟩, ⟨((318801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((233837 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1349101 : Rat) / 1000000), 0, 0, 0⟩, ⟨((22829 : Rat) / 15625), 0, 0, 0⟩, ⟨((506119 : Rat) / 200000), 0, 0, 0⟩, ⟨((196479 : Rat) / 125000), 0, 0, 0⟩, ⟨((521879 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24233 : Rat) / 40000), 0, 0, 0⟩, ⟨((582367 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-243 : Rat) / 25000), 0, 0, 0⟩, ⟨((-269211 : Rat) / 500000), 0, 0, 0⟩, ⟨((-18801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-187199 : Rat) / 500000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((-151493 : Rat) / 500000), 0, 0, 0⟩, ⟨((-97767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((719 : Rat) / 62500), 0, 0, 0⟩, ⟨((-401183 : Rat) / 1500000), ((-401183 : Rat) / 500000), ((-401183 : Rat) / 1000000), ((401183 : Rat) / 3000000)⟩, ⟨((-401183 : Rat) / 1500000), ((-401183 : Rat) / 500000), ((-401183 : Rat) / 1000000), ((401183 : Rat) / 3000000)⟩, ⟨((-401183 : Rat) / 1500000), ((-401183 : Rat) / 500000), ((-401183 : Rat) / 1000000), ((401183 : Rat) / 3000000)⟩, ⟨((-461151 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((81339 : Rat) / 250000), 0, 0, 0⟩, ⟨((747703 : Rat) / 500000), 0, 0, 0⟩, ⟨((224447 : Rat) / 500000), 0, 0, 0⟩, ⟨((292533 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1187621 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1889581 : Rat) / 500000), 0, 0, 0⟩, ⟨((196479 : Rat) / 125000), 0, 0, 0⟩, ⟨((553303 : Rat) / 125000), 0, 0, 0⟩, ⟨((869999 : Rat) / 500000), 0, 0, 0⟩, ⟨((1294439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1758257 : Rat) / 1000000), 0, 0, 0⟩, ⟨((151321 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13499 : Rat) / 40000), 0, 0, 0⟩, ⟨((-36151 : Rat) / 250000), 0, 0, 0⟩, ⟨((-9521 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((-500019 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-57839 : Rat) / 200000), 0, 0, 0⟩, ⟨((4001 : Rat) / 500000), 0, 0, 0⟩, ⟨((-203257 : Rat) / 500000), ((-609771 : Rat) / 500000), ((-609771 : Rat) / 1000000), ((203257 : Rat) / 1000000)⟩, ⟨((-203257 : Rat) / 500000), ((-609771 : Rat) / 500000), ((-609771 : Rat) / 1000000), ((203257 : Rat) / 1000000)⟩, ⟨((-203257 : Rat) / 500000), ((-609771 : Rat) / 500000), ((-609771 : Rat) / 1000000), ((203257 : Rat) / 1000000)⟩, ⟨((-181753 : Rat) / 200000), 0, 0, 0⟩], #[⟨((613097 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1502319 : Rat) / 1000000), 0, 0, 0⟩, ⟨((556799 : Rat) / 1000000), 0, 0, 0⟩, ⟨((243709 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((343229 : Rat) / 1000000), 0, 0, 0⟩, ⟨((955683 : Rat) / 500000), 0, 0, 0⟩, ⟨((521879 : Rat) / 1000000), 0, 0, 0⟩, ⟨((869999 : Rat) / 500000), 0, 0, 0⟩, ⟨((98053 : Rat) / 40000), 0, 0, 0⟩, ⟨((943613 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1273877 : Rat) / 1000000), 0, 0, 0⟩, ⟨((333171 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-27899 : Rat) / 1000000), 0, 0, 0⟩, ⟨((147009 : Rat) / 500000), 0, 0, 0⟩, ⟨((309089 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((131297 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-28417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((45527 : Rat) / 200000), 0, 0, 0⟩, ⟨((-58811 : Rat) / 1000000), ((-176433 : Rat) / 1000000), ((-176433 : Rat) / 2000000), ((58811 : Rat) / 2000000)⟩, ⟨((-58811 : Rat) / 1000000), ((-176433 : Rat) / 1000000), ((-176433 : Rat) / 2000000), ((58811 : Rat) / 2000000)⟩, ⟨((-58811 : Rat) / 1000000), ((-176433 : Rat) / 1000000), ((-176433 : Rat) / 2000000), ((58811 : Rat) / 2000000)⟩, ⟨((-399473 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((26509 : Rat) / 100000), 0, 0, 0⟩, ⟨((1330907 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24411 : Rat) / 100000), 0, 0, 0⟩, ⟨((383299 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((285257 : Rat) / 500000), 0, 0, 0⟩, ⟨((171487 : Rat) / 125000), 0, 0, 0⟩, ⟨((24233 : Rat) / 40000), 0, 0, 0⟩, ⟨((1294439 : Rat) / 1000000), 0, 0, 0⟩, ⟨((943613 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2499467 : Rat) / 1000000), 0, 0, 0⟩, ⟨((21009 : Rat) / 12500), 0, 0, 0⟩, ⟨((19369 : Rat) / 250000), 0, 0, 0⟩, ⟨((413469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-12269 : Rat) / 100000), 0, 0, 0⟩, ⟨((22027 : Rat) / 62500), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((23231 : Rat) / 500000), 0, 0, 0⟩, ⟨((-6083 : Rat) / 250000), 0, 0, 0⟩, ⟨((20377 : Rat) / 100000), 0, 0, 0⟩, ⟨((-23591 : Rat) / 300000), ((-23591 : Rat) / 100000), ((-23591 : Rat) / 200000), ((23591 : Rat) / 600000)⟩, ⟨((-23591 : Rat) / 300000), ((-23591 : Rat) / 100000), ((-23591 : Rat) / 200000), ((23591 : Rat) / 600000)⟩, ⟨((-23591 : Rat) / 300000), ((-23591 : Rat) / 100000), ((-23591 : Rat) / 200000), ((23591 : Rat) / 600000)⟩, ⟨((-193711 : Rat) / 500000), 0, 0, 0⟩], #[⟨((85089 : Rat) / 250000), 0, 0, 0⟩, ⟨((349013 : Rat) / 200000), 0, 0, 0⟩, ⟨((56711 : Rat) / 200000), 0, 0, 0⟩, ⟨((1243501 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((218577 : Rat) / 500000), 0, 0, 0⟩, ⟨((976033 : Rat) / 500000), 0, 0, 0⟩, ⟨((582367 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1758257 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1273877 : Rat) / 1000000), 0, 0, 0⟩, ⟨((21009 : Rat) / 12500), 0, 0, 0⟩, ⟨((3356719 : Rat) / 1000000), 0, 0, 0⟩, ⟨((108561 : Rat) / 1000000), 0, 0, 0⟩, ⟨((268301 : Rat) / 500000), 0, 0, 0⟩, ⟨((-37461 : Rat) / 500000), 0, 0, 0⟩, ⟨((175939 : Rat) / 250000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((17143 : Rat) / 200000), 0, 0, 0⟩, ⟨((-52109 : Rat) / 250000), 0, 0, 0⟩, ⟨((232659 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-24589 : Rat) / 300000), ((-24589 : Rat) / 100000), ((-24589 : Rat) / 200000), ((24589 : Rat) / 600000)⟩, ⟨((-24589 : Rat) / 300000), ((-24589 : Rat) / 100000), ((-24589 : Rat) / 200000), ((24589 : Rat) / 600000)⟩, ⟨((-24589 : Rat) / 300000), ((-24589 : Rat) / 100000), ((-24589 : Rat) / 200000), ((24589 : Rat) / 600000)⟩, ⟨((-489861 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((356153 : Rat) / 1000000), 0, 0, 0⟩, ⟨((191771 : Rat) / 500000), 0, 0, 0⟩, ⟨((303589 : Rat) / 1000000), 0, 0, 0⟩, ⟨((88839 : Rat) / 250000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1249 : Rat) / 50000), 0, 0, 0⟩, ⟨((18589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-243 : Rat) / 25000), 0, 0, 0⟩, ⟨((151321 : Rat) / 1000000), 0, 0, 0⟩, ⟨((333171 : Rat) / 1000000), 0, 0, 0⟩, ⟨((19369 : Rat) / 250000), 0, 0, 0⟩, ⟨((108561 : Rat) / 1000000), 0, 0, 0⟩, ⟨((347251 : Rat) / 500000), 0, 0, 0⟩, ⟨((-164841 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2184 : Rat) / 15625), 0, 0, 0⟩, ⟨((138417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((62469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((192247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((66823 : Rat) / 500000), 0, 0, 0⟩, ⟨((16599 : Rat) / 1000000), ((49797 : Rat) / 1000000), ((49797 : Rat) / 2000000), ((-16599 : Rat) / 2000000)⟩, ⟨((16599 : Rat) / 1000000), ((49797 : Rat) / 1000000), ((49797 : Rat) / 2000000), ((-16599 : Rat) / 2000000)⟩, ⟨((16599 : Rat) / 1000000), ((49797 : Rat) / 1000000), ((49797 : Rat) / 2000000), ((-16599 : Rat) / 2000000)⟩, ⟨((-72017 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-29989 : Rat) / 100000), 0, 0, 0⟩, ⟨((42561 : Rat) / 500000), 0, 0, 0⟩, ⟨((-511507 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-82987 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-52561 : Rat) / 100000), 0, 0, 0⟩, ⟨((-283113 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-269211 : Rat) / 500000), 0, 0, 0⟩, ⟨((-13499 : Rat) / 40000), 0, 0, 0⟩, ⟨((-27899 : Rat) / 1000000), 0, 0, 0⟩, ⟨((413469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((268301 : Rat) / 500000), 0, 0, 0⟩, ⟨((-164841 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2066121 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-83737 : Rat) / 200000), 0, 0, 0⟩, ⟨((32997 : Rat) / 100000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((296189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-840943 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-173393 : Rat) / 500000), 0, 0, 0⟩, ⟨((404893 : Rat) / 3000000), ((404893 : Rat) / 1000000), ((404893 : Rat) / 2000000), ((-404893 : Rat) / 6000000)⟩, ⟨((404893 : Rat) / 3000000), ((404893 : Rat) / 1000000), ((404893 : Rat) / 2000000), ((-404893 : Rat) / 6000000)⟩, ⟨((404893 : Rat) / 3000000), ((404893 : Rat) / 1000000), ((404893 : Rat) / 2000000), ((-404893 : Rat) / 6000000)⟩, ⟨((3912 : Rat) / 15625), 0, 0, 0⟩], #[⟨((370293 : Rat) / 1000000), 0, 0, 0⟩, ⟨((484889 : Rat) / 1000000), 0, 0, 0⟩, ⟨((256361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1297 : Rat) / 8000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-6181 : Rat) / 500000), 0, 0, 0⟩, ⟨((-135807 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36151 : Rat) / 250000), 0, 0, 0⟩, ⟨((147009 : Rat) / 500000), 0, 0, 0⟩, ⟨((-12269 : Rat) / 100000), 0, 0, 0⟩, ⟨((-37461 : Rat) / 500000), 0, 0, 0⟩, ⟨((2184 : Rat) / 15625), 0, 0, 0⟩, ⟨((-83737 : Rat) / 200000), 0, 0, 0⟩, ⟨((1275833 : Rat) / 1000000), 0, 0, 0⟩, ⟨((127641 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((11483 : Rat) / 200000), 0, 0, 0⟩, ⟨((-17347 : Rat) / 125000), 0, 0, 0⟩, ⟨((58449 : Rat) / 250000), 0, 0, 0⟩, ⟨((1047 : Rat) / 15625), ((3141 : Rat) / 15625), ((3141 : Rat) / 31250), ((-1047 : Rat) / 31250)⟩, ⟨((1047 : Rat) / 15625), ((3141 : Rat) / 15625), ((3141 : Rat) / 31250), ((-1047 : Rat) / 31250)⟩, ⟨((1047 : Rat) / 15625), ((3141 : Rat) / 15625), ((3141 : Rat) / 31250), ((-1047 : Rat) / 31250)⟩, ⟨((6937 : Rat) / 250000), 0, 0, 0⟩], #[⟨((369843 : Rat) / 1000000), 0, 0, 0⟩, ⟨((911687 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18781 : Rat) / 500000), 0, 0, 0⟩, ⟨((91411 : Rat) / 250000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-330189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((123739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-187199 : Rat) / 500000), 0, 0, 0⟩, ⟨((-9521 : Rat) / 500000), 0, 0, 0⟩, ⟨((309089 : Rat) / 500000), 0, 0, 0⟩, ⟨((22027 : Rat) / 62500), 0, 0, 0⟩, ⟨((175939 : Rat) / 250000), 0, 0, 0⟩, ⟨((138417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((32997 : Rat) / 100000), 0, 0, 0⟩, ⟨((127641 : Rat) / 1000000), 0, 0, 0⟩, ⟨((501243 : Rat) / 250000), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((148143 : Rat) / 250000), 0, 0, 0⟩, ⟨((199593 : Rat) / 500000), 0, 0, 0⟩, ⟨((78773 : Rat) / 500000), 0, 0, 0⟩, ⟨((198601 : Rat) / 750000), ((198601 : Rat) / 250000), ((198601 : Rat) / 500000), ((-198601 : Rat) / 1500000)⟩, ⟨((198601 : Rat) / 750000), ((198601 : Rat) / 250000), ((198601 : Rat) / 500000), ((-198601 : Rat) / 1500000)⟩, ⟨((198601 : Rat) / 750000), ((198601 : Rat) / 250000), ((198601 : Rat) / 500000), ((-198601 : Rat) / 1500000)⟩, ⟨((126043 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-165443 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13979 : Rat) / 1000000), 0, 0, 0⟩, ⟨((106469 : Rat) / 500000), 0, 0, 0⟩, ⟨((129837 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((650901 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1184639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((401183 : Rat) / 500000), 0, 0, 0⟩, ⟨((609771 : Rat) / 500000), 0, 0, 0⟩, ⟨((176433 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23591 : Rat) / 100000), 0, 0, 0⟩, ⟨((24589 : Rat) / 100000), 0, 0, 0⟩, ⟨((-49797 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-404893 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3141 : Rat) / 15625), 0, 0, 0⟩, ⟨((-198601 : Rat) / 250000), 0, 0, 0⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-31197799 : Rat) / 1800000), ((36179729 : Rat) / 1000000), ((22991251 : Rat) / 3000000), ((-56101249 : Rat) / 18000000)⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((70859 : Rat) / 500000), 0, 0, 0⟩, ⟨((2602 : Rat) / 15625), 0, 0, 0⟩, ⟨((-42513 : Rat) / 500000), 0, 0, 0⟩, ⟨((-20871 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-8659 : Rat) / 40000), 0, 0, 0⟩, ⟨((-24047 : Rat) / 50000), 0, 0, 0⟩, ⟨((-151493 : Rat) / 500000), 0, 0, 0⟩, ⟨((-500019 : Rat) / 1000000), 0, 0, 0⟩, ⟨((131297 : Rat) / 1000000), 0, 0, 0⟩, ⟨((23231 : Rat) / 500000), 0, 0, 0⟩, ⟨((17143 : Rat) / 200000), 0, 0, 0⟩, ⟨((62469 : Rat) / 1000000), 0, 0, 0⟩, ⟨((296189 : Rat) / 1000000), 0, 0, 0⟩, ⟨((11483 : Rat) / 200000), 0, 0, 0⟩, ⟨((148143 : Rat) / 250000), 0, 0, 0⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-655193 : Rat) / 1000000), 0, 0, 0⟩, ⟨((430789 : Rat) / 500000), 0, 0, 0⟩, ⟨((54129 : Rat) / 200000), 0, 0, 0⟩, ⟨((163617 : Rat) / 1000000), 0, 0, 0⟩, ⟨((655193 : Rat) / 3000000), ((655193 : Rat) / 1000000), ((655193 : Rat) / 2000000), ((-655193 : Rat) / 6000000)⟩, ⟨((655193 : Rat) / 3000000), ((655193 : Rat) / 1000000), ((655193 : Rat) / 2000000), ((-655193 : Rat) / 6000000)⟩, ⟨((655193 : Rat) / 3000000), ((655193 : Rat) / 1000000), ((655193 : Rat) / 2000000), ((-655193 : Rat) / 6000000)⟩, ⟨((308697 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((427369 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4841 : Rat) / 50000), 0, 0, 0⟩, ⟨((354601 : Rat) / 1000000), 0, 0, 0⟩, ⟨((93567 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-15017 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-271009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-97767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-57839 : Rat) / 200000), 0, 0, 0⟩, ⟨((-28417 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-6083 : Rat) / 250000), 0, 0, 0⟩, ⟨((-52109 : Rat) / 250000), 0, 0, 0⟩, ⟨((192247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-840943 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17347 : Rat) / 125000), 0, 0, 0⟩, ⟨((199593 : Rat) / 500000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-358959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((54129 : Rat) / 200000), 0, 0, 0⟩, ⟨((473661 : Rat) / 250000), 0, 0, 0⟩, ⟨((2823 : Rat) / 8000), 0, 0, 0⟩, ⟨((119653 : Rat) / 1000000), ((358959 : Rat) / 1000000), ((358959 : Rat) / 2000000), ((-119653 : Rat) / 2000000)⟩, ⟨((119653 : Rat) / 1000000), ((358959 : Rat) / 1000000), ((358959 : Rat) / 2000000), ((-119653 : Rat) / 2000000)⟩, ⟨((119653 : Rat) / 1000000), ((358959 : Rat) / 1000000), ((358959 : Rat) / 2000000), ((-119653 : Rat) / 2000000)⟩, ⟨((946 : Rat) / 15625), 0, 0, 0⟩], #[⟨((208213 : Rat) / 500000), 0, 0, 0⟩, ⟨((261391 : Rat) / 1000000), 0, 0, 0⟩, ⟨((50691 : Rat) / 125000), 0, 0, 0⟩, ⟨((20313 : Rat) / 62500), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((7623 : Rat) / 200000), 0, 0, 0⟩, ⟨((15139 : Rat) / 500000), 0, 0, 0⟩, ⟨((719 : Rat) / 62500), 0, 0, 0⟩, ⟨((4001 : Rat) / 500000), 0, 0, 0⟩, ⟨((45527 : Rat) / 200000), 0, 0, 0⟩, ⟨((20377 : Rat) / 100000), 0, 0, 0⟩, ⟨((232659 : Rat) / 1000000), 0, 0, 0⟩, ⟨((66823 : Rat) / 500000), 0, 0, 0⟩, ⟨((-173393 : Rat) / 500000), 0, 0, 0⟩, ⟨((58449 : Rat) / 250000), 0, 0, 0⟩, ⟨((78773 : Rat) / 500000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-214011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((163617 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2823 : Rat) / 8000), 0, 0, 0⟩, ⟨((791903 : Rat) / 500000), 0, 0, 0⟩, ⟨((71337 : Rat) / 1000000), ((214011 : Rat) / 1000000), ((214011 : Rat) / 2000000), ((-71337 : Rat) / 2000000)⟩, ⟨((71337 : Rat) / 1000000), ((214011 : Rat) / 1000000), ((214011 : Rat) / 2000000), ((-71337 : Rat) / 2000000)⟩, ⟨((71337 : Rat) / 1000000), ((214011 : Rat) / 1000000), ((214011 : Rat) / 2000000), ((-71337 : Rat) / 2000000)⟩, ⟨((23569 : Rat) / 500000), 0, 0, 0⟩], #[⟨((165443 : Rat) / 3000000), ((165443 : Rat) / 1000000), ((165443 : Rat) / 2000000), ((-165443 : Rat) / 6000000)⟩, ⟨((13979 : Rat) / 3000000), ((13979 : Rat) / 1000000), ((13979 : Rat) / 2000000), ((-13979 : Rat) / 6000000)⟩, ⟨((-106469 : Rat) / 1500000), ((-106469 : Rat) / 500000), ((-106469 : Rat) / 1000000), ((106469 : Rat) / 3000000)⟩, ⟨((-43279 : Rat) / 500000), ((-129837 : Rat) / 500000), ((-129837 : Rat) / 1000000), ((43279 : Rat) / 1000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((-216967 : Rat) / 1000000), ((-650901 : Rat) / 1000000), ((-650901 : Rat) / 2000000), ((216967 : Rat) / 2000000)⟩, ⟨((-1184639 : Rat) / 3000000), ((-1184639 : Rat) / 1000000), ((-1184639 : Rat) / 2000000), ((1184639 : Rat) / 6000000)⟩, ⟨((-401183 : Rat) / 1500000), ((-401183 : Rat) / 500000), ((-401183 : Rat) / 1000000), ((401183 : Rat) / 3000000)⟩, ⟨((-203257 : Rat) / 500000), ((-609771 : Rat) / 500000), ((-609771 : Rat) / 1000000), ((203257 : Rat) / 1000000)⟩, ⟨((-58811 : Rat) / 1000000), ((-176433 : Rat) / 1000000), ((-176433 : Rat) / 2000000), ((58811 : Rat) / 2000000)⟩, ⟨((-23591 : Rat) / 300000), ((-23591 : Rat) / 100000), ((-23591 : Rat) / 200000), ((23591 : Rat) / 600000)⟩, ⟨((-24589 : Rat) / 300000), ((-24589 : Rat) / 100000), ((-24589 : Rat) / 200000), ((24589 : Rat) / 600000)⟩, ⟨((16599 : Rat) / 1000000), ((49797 : Rat) / 1000000), ((49797 : Rat) / 2000000), ((-16599 : Rat) / 2000000)⟩, ⟨((404893 : Rat) / 3000000), ((404893 : Rat) / 1000000), ((404893 : Rat) / 2000000), ((-404893 : Rat) / 6000000)⟩, ⟨((1047 : Rat) / 15625), ((3141 : Rat) / 15625), ((3141 : Rat) / 31250), ((-1047 : Rat) / 31250)⟩, ⟨((198601 : Rat) / 750000), ((198601 : Rat) / 250000), ((198601 : Rat) / 500000), ((-198601 : Rat) / 1500000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((655193 : Rat) / 3000000), ((655193 : Rat) / 1000000), ((655193 : Rat) / 2000000), ((-655193 : Rat) / 6000000)⟩, ⟨((119653 : Rat) / 1000000), ((358959 : Rat) / 1000000), ((358959 : Rat) / 2000000), ((-119653 : Rat) / 2000000)⟩, ⟨((71337 : Rat) / 1000000), ((214011 : Rat) / 1000000), ((214011 : Rat) / 2000000), ((-71337 : Rat) / 2000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((553091 : Rat) / 3000000), ((553091 : Rat) / 1000000), ((553091 : Rat) / 2000000), ((-553091 : Rat) / 6000000)⟩], #[⟨((165443 : Rat) / 3000000), ((165443 : Rat) / 1000000), ((165443 : Rat) / 2000000), ((-165443 : Rat) / 6000000)⟩, ⟨((13979 : Rat) / 3000000), ((13979 : Rat) / 1000000), ((13979 : Rat) / 2000000), ((-13979 : Rat) / 6000000)⟩, ⟨((-106469 : Rat) / 1500000), ((-106469 : Rat) / 500000), ((-106469 : Rat) / 1000000), ((106469 : Rat) / 3000000)⟩, ⟨((-43279 : Rat) / 500000), ((-129837 : Rat) / 500000), ((-129837 : Rat) / 1000000), ((43279 : Rat) / 1000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((-216967 : Rat) / 1000000), ((-650901 : Rat) / 1000000), ((-650901 : Rat) / 2000000), ((216967 : Rat) / 2000000)⟩, ⟨((-1184639 : Rat) / 3000000), ((-1184639 : Rat) / 1000000), ((-1184639 : Rat) / 2000000), ((1184639 : Rat) / 6000000)⟩, ⟨((-401183 : Rat) / 1500000), ((-401183 : Rat) / 500000), ((-401183 : Rat) / 1000000), ((401183 : Rat) / 3000000)⟩, ⟨((-203257 : Rat) / 500000), ((-609771 : Rat) / 500000), ((-609771 : Rat) / 1000000), ((203257 : Rat) / 1000000)⟩, ⟨((-58811 : Rat) / 1000000), ((-176433 : Rat) / 1000000), ((-176433 : Rat) / 2000000), ((58811 : Rat) / 2000000)⟩, ⟨((-23591 : Rat) / 300000), ((-23591 : Rat) / 100000), ((-23591 : Rat) / 200000), ((23591 : Rat) / 600000)⟩, ⟨((-24589 : Rat) / 300000), ((-24589 : Rat) / 100000), ((-24589 : Rat) / 200000), ((24589 : Rat) / 600000)⟩, ⟨((16599 : Rat) / 1000000), ((49797 : Rat) / 1000000), ((49797 : Rat) / 2000000), ((-16599 : Rat) / 2000000)⟩, ⟨((404893 : Rat) / 3000000), ((404893 : Rat) / 1000000), ((404893 : Rat) / 2000000), ((-404893 : Rat) / 6000000)⟩, ⟨((1047 : Rat) / 15625), ((3141 : Rat) / 15625), ((3141 : Rat) / 31250), ((-1047 : Rat) / 31250)⟩, ⟨((198601 : Rat) / 750000), ((198601 : Rat) / 250000), ((198601 : Rat) / 500000), ((-198601 : Rat) / 1500000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((655193 : Rat) / 3000000), ((655193 : Rat) / 1000000), ((655193 : Rat) / 2000000), ((-655193 : Rat) / 6000000)⟩, ⟨((119653 : Rat) / 1000000), ((358959 : Rat) / 1000000), ((358959 : Rat) / 2000000), ((-119653 : Rat) / 2000000)⟩, ⟨((71337 : Rat) / 1000000), ((214011 : Rat) / 1000000), ((214011 : Rat) / 2000000), ((-71337 : Rat) / 2000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((553091 : Rat) / 3000000), ((553091 : Rat) / 1000000), ((553091 : Rat) / 2000000), ((-553091 : Rat) / 6000000)⟩], #[⟨((165443 : Rat) / 3000000), ((165443 : Rat) / 1000000), ((165443 : Rat) / 2000000), ((-165443 : Rat) / 6000000)⟩, ⟨((13979 : Rat) / 3000000), ((13979 : Rat) / 1000000), ((13979 : Rat) / 2000000), ((-13979 : Rat) / 6000000)⟩, ⟨((-106469 : Rat) / 1500000), ((-106469 : Rat) / 500000), ((-106469 : Rat) / 1000000), ((106469 : Rat) / 3000000)⟩, ⟨((-43279 : Rat) / 500000), ((-129837 : Rat) / 500000), ((-129837 : Rat) / 1000000), ((43279 : Rat) / 1000000)⟩, ⟨0, 0, 0, 0⟩, ⟨((-216967 : Rat) / 1000000), ((-650901 : Rat) / 1000000), ((-650901 : Rat) / 2000000), ((216967 : Rat) / 2000000)⟩, ⟨((-1184639 : Rat) / 3000000), ((-1184639 : Rat) / 1000000), ((-1184639 : Rat) / 2000000), ((1184639 : Rat) / 6000000)⟩, ⟨((-401183 : Rat) / 1500000), ((-401183 : Rat) / 500000), ((-401183 : Rat) / 1000000), ((401183 : Rat) / 3000000)⟩, ⟨((-203257 : Rat) / 500000), ((-609771 : Rat) / 500000), ((-609771 : Rat) / 1000000), ((203257 : Rat) / 1000000)⟩, ⟨((-58811 : Rat) / 1000000), ((-176433 : Rat) / 1000000), ((-176433 : Rat) / 2000000), ((58811 : Rat) / 2000000)⟩, ⟨((-23591 : Rat) / 300000), ((-23591 : Rat) / 100000), ((-23591 : Rat) / 200000), ((23591 : Rat) / 600000)⟩, ⟨((-24589 : Rat) / 300000), ((-24589 : Rat) / 100000), ((-24589 : Rat) / 200000), ((24589 : Rat) / 600000)⟩, ⟨((16599 : Rat) / 1000000), ((49797 : Rat) / 1000000), ((49797 : Rat) / 2000000), ((-16599 : Rat) / 2000000)⟩, ⟨((404893 : Rat) / 3000000), ((404893 : Rat) / 1000000), ((404893 : Rat) / 2000000), ((-404893 : Rat) / 6000000)⟩, ⟨((1047 : Rat) / 15625), ((3141 : Rat) / 15625), ((3141 : Rat) / 31250), ((-1047 : Rat) / 31250)⟩, ⟨((198601 : Rat) / 750000), ((198601 : Rat) / 250000), ((198601 : Rat) / 500000), ((-198601 : Rat) / 1500000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((-421103389 : Rat) / 54000000), ((31197799 : Rat) / 1800000), ((-686429 : Rat) / 96000), ((16899179 : Rat) / 21600000)⟩, ⟨((655193 : Rat) / 3000000), ((655193 : Rat) / 1000000), ((655193 : Rat) / 2000000), ((-655193 : Rat) / 6000000)⟩, ⟨((119653 : Rat) / 1000000), ((358959 : Rat) / 1000000), ((358959 : Rat) / 2000000), ((-119653 : Rat) / 2000000)⟩, ⟨((71337 : Rat) / 1000000), ((214011 : Rat) / 1000000), ((214011 : Rat) / 2000000), ((-71337 : Rat) / 2000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((-21370277 : Rat) / 20250000), ((421103389 : Rat) / 54000000), ((-47705497 : Rat) / 6000000), ((424449901 : Rat) / 324000000)⟩, ⟨((553091 : Rat) / 3000000), ((553091 : Rat) / 1000000), ((553091 : Rat) / 2000000), ((-553091 : Rat) / 6000000)⟩], #[⟨((-58519 : Rat) / 200000), 0, 0, 0⟩, ⟨((-70081 : Rat) / 100000), 0, 0, 0⟩, ⟨((-31843 : Rat) / 62500), 0, 0, 0⟩, ⟨((-1453 : Rat) / 3125), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-90773 : Rat) / 250000), 0, 0, 0⟩, ⟨((-473661 : Rat) / 500000), 0, 0, 0⟩, ⟨((-461151 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-181753 : Rat) / 200000), 0, 0, 0⟩, ⟨((-399473 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-193711 : Rat) / 500000), 0, 0, 0⟩, ⟨((-489861 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-72017 : Rat) / 500000), 0, 0, 0⟩, ⟨((3912 : Rat) / 15625), 0, 0, 0⟩, ⟨((6937 : Rat) / 250000), 0, 0, 0⟩, ⟨((126043 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-553091 : Rat) / 1000000), 0, 0, 0⟩, ⟨((308697 : Rat) / 1000000), 0, 0, 0⟩, ⟨((946 : Rat) / 15625), 0, 0, 0⟩, ⟨((23569 : Rat) / 500000), 0, 0, 0⟩, ⟨((553091 : Rat) / 3000000), ((553091 : Rat) / 1000000), ((553091 : Rat) / 2000000), ((-553091 : Rat) / 6000000)⟩, ⟨((553091 : Rat) / 3000000), ((553091 : Rat) / 1000000), ((553091 : Rat) / 2000000), ((-553091 : Rat) / 6000000)⟩, ⟨((553091 : Rat) / 3000000), ((553091 : Rat) / 1000000), ((553091 : Rat) / 2000000), ((-553091 : Rat) / 6000000)⟩, ⟨((750679 : Rat) / 500000), 0, 0, 0⟩]]
  gram := #[[1507964, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [503008, 1811319, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [443511, 132145, 1588469, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [543374, 461380, 316683, 1502394, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [5596, 139750, 140947, 168898, 1579991, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [278914, 895955, 186552, 565057, 397601, 1897001, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-570), 178435, 186012, 217487, 798243, 435619, 1240927, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [215758, 765673, 158658, 626944, 602003, 1270301, 189823, 1145985, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [406573, 716500, 177402, 406595, 93131, 451314, 1525, 166630, 1133903, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [175793, 685954, 47529, 225999, 271393, 244494, 82512, 80665, 115660, 1317032, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [225706, 900743, 40557, 460885, 143326, 399109, 20729, 111080, 114762, 574524, 1301742, 0, 0, 0, 0, 0, 0, 0, 0, 0], [236181, 146159, 113018, 82399, (-48465), (-31265), (-17972), (-7709), 87138, (-57304), (-57909), 727912, 0, 0, 0, 0, 0, 0, 0, 0], [(-198871), 102221, (-274990), (-11975), (-315192), (-71610), (-177468), (-6369), 84991, 381511, 272931, (-125342), 1229379, 0, 0, 0, 0, 0, 0, 0], [245558, 199507, 76230, (-58237), (-26915), (-186430), 37813, (-69877), 140771, (-192897), (-81730), 18900, (-243410), 975410, 0, 0, 0, 0, 0, 0], [245260, 435218, (-128331), 48067, (-242035), (-127354), (-152965), (-68455), 265903, 68507, 204225, 1396, 66906, (-28044), 1208872, 0, 0, 0, 0, 0], [(-109713), 22750, 162792, 171220, 377516, 483731, 176201, 189728, (-157962), (-29718), (-55348), (-17599), (-128885), (-95531), (-422301), 652788, 0, 0, 0, 0], [93980, 65839, (-85244), (-50132), (-130203), (-247834), (-61265), (-105513), 196729, 65984, 78234, 26940, 125191, (-8808), 307062, (-369584), 631536, 0, 0, 0], [283408, (-25250), 146206, (-63286), (-14552), (-165082), (-18537), (-80757), (-32113), 5004, (-113912), 147489, (-579454), (-412062), 320984, (-342298), 90679, 966544, 0, 0], [276151, 67622, 172566, 59310, (-4570), (-90258), (-1964), (-43753), 53473, 82039, 48700, 46154, (-246057), 76248, 43459, (-246865), 46082, 23345, 1124119, 0], [(-194033), (-333022), (-238862), (-86685), (-169089), (-228813), (-83733), (-97142), 115508, 7052, 10997, (-57728), 57912, 108007, 139263, (-322820), 62045, 18217, 49923, 989291]]
  gramDen := 1000000
}

def block4 : Block := {
  roots := 3, flagSize := 4, ty := 5
  flags := #[228, 229, 237, 238, 548, 675, 676, 679, 686, 687, 740, 741, 749, 750, 931, 932, 935, 996, 997]
  basis := #[[(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [], [(4, ⟨1, 0, 0, 0⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(8, ⟨1, 0, 0, 0⟩)], [(9, ⟨1, 0, 0, 0⟩)], [(10, ⟨1, 0, 0, 0⟩)], [(11, ⟨1, 0, 0, 0⟩)], [(12, ⟨1, 0, 0, 0⟩)], [(13, ⟨1, 0, 0, 0⟩)], [(14, ⟨1, 0, 0, 0⟩)], [(15, ⟨1, 0, 0, 0⟩)], [(16, ⟨1, 0, 0, 0⟩)], [(17, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((94207 : Rat) / 40000), 0, 0, 0⟩, ⟨((855609 : Rat) / 1000000), 0, 0, 0⟩, ⟨((26191 : Rat) / 50000), 0, 0, 0⟩, ⟨((515663 : Rat) / 1000000), 0, 0, 0⟩, ⟨((484267 : Rat) / 1000000), 0, 0, 0⟩, ⟨((659407 : Rat) / 1000000), 0, 0, 0⟩, ⟨((120213 : Rat) / 250000), 0, 0, 0⟩, ⟨((-12551 : Rat) / 125000), 0, 0, 0⟩, ⟨((179497 : Rat) / 1000000), 0, 0, 0⟩, ⟨((471481 : Rat) / 1000000), 0, 0, 0⟩, ⟨((82143 : Rat) / 250000), 0, 0, 0⟩, ⟨((-76597 : Rat) / 500000), 0, 0, 0⟩, ⟨((510891 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13613 : Rat) / 50000), 0, 0, 0⟩, ⟨((51037 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8661 : Rat) / 100000), 0, 0, 0⟩, ⟨((-15201 : Rat) / 62500), 0, 0, 0⟩, ⟨((-136903 : Rat) / 500000), 0, 0, 0⟩], #[⟨((855609 : Rat) / 1000000), 0, 0, 0⟩, ⟨((922879 : Rat) / 250000), 0, 0, 0⟩, ⟨((1323757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((561739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1464531 : Rat) / 1000000), 0, 0, 0⟩, ⟨((187543 : Rat) / 125000), 0, 0, 0⟩, ⟨((52719 : Rat) / 31250), 0, 0, 0⟩, ⟨((312283 : Rat) / 500000), 0, 0, 0⟩, ⟨((244663 : Rat) / 250000), 0, 0, 0⟩, ⟨((51623 : Rat) / 100000), 0, 0, 0⟩, ⟨((439157 : Rat) / 500000), 0, 0, 0⟩, ⟨((-158439 : Rat) / 500000), 0, 0, 0⟩, ⟨((842137 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-533451 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-60801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-546011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17739 : Rat) / 20000), 0, 0, 0⟩, ⟨((-178061 : Rat) / 200000), 0, 0, 0⟩], #[⟨((26191 : Rat) / 50000), 0, 0, 0⟩, ⟨((1323757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((616701 : Rat) / 200000), 0, 0, 0⟩, ⟨((278763 : Rat) / 500000), 0, 0, 0⟩, ⟨((1241771 : Rat) / 1000000), 0, 0, 0⟩, ⟨((104643 : Rat) / 100000), 0, 0, 0⟩, ⟨((680397 : Rat) / 500000), 0, 0, 0⟩, ⟨((43 : Rat) / 250), 0, 0, 0⟩, ⟨((21057 : Rat) / 15625), 0, 0, 0⟩, ⟨((567927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((993961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18533 : Rat) / 500000), 0, 0, 0⟩, ⟨((54013 : Rat) / 62500), 0, 0, 0⟩, ⟨((-829449 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-35413 : Rat) / 250000), 0, 0, 0⟩, ⟨((-15741 : Rat) / 31250), 0, 0, 0⟩, ⟨((-447253 : Rat) / 500000), 0, 0, 0⟩, ⟨((-917203 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((515663 : Rat) / 1000000), 0, 0, 0⟩, ⟨((561739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((278763 : Rat) / 500000), 0, 0, 0⟩, ⟨((408039 : Rat) / 200000), 0, 0, 0⟩, ⟨((133579 : Rat) / 500000), 0, 0, 0⟩, ⟨((234441 : Rat) / 500000), 0, 0, 0⟩, ⟨((383257 : Rat) / 500000), 0, 0, 0⟩, ⟨((18831 : Rat) / 500000), 0, 0, 0⟩, ⟨((79551 : Rat) / 500000), 0, 0, 0⟩, ⟨((83313 : Rat) / 200000), 0, 0, 0⟩, ⟨((124407 : Rat) / 200000), 0, 0, 0⟩, ⟨((114747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((490337 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-105193 : Rat) / 200000), 0, 0, 0⟩, ⟨((27409 : Rat) / 500000), 0, 0, 0⟩, ⟨((-431 : Rat) / 15625), 0, 0, 0⟩, ⟨((-8857 : Rat) / 25000), 0, 0, 0⟩, ⟨((-362209 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((484267 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1464531 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1241771 : Rat) / 1000000), 0, 0, 0⟩, ⟨((133579 : Rat) / 500000), 0, 0, 0⟩, ⟨((1047177 : Rat) / 500000), 0, 0, 0⟩, ⟨((473201 : Rat) / 500000), 0, 0, 0⟩, ⟨((1238597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((43023 : Rat) / 125000), 0, 0, 0⟩, ⟨((190499 : Rat) / 125000), 0, 0, 0⟩, ⟨((173591 : Rat) / 1000000), 0, 0, 0⟩, ⟨((268693 : Rat) / 500000), 0, 0, 0⟩, ⟨((-632129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((263717 : Rat) / 500000), 0, 0, 0⟩, ⟨((-57253 : Rat) / 250000), 0, 0, 0⟩, ⟨((-296163 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49081 : Rat) / 125000), 0, 0, 0⟩, ⟨((-397799 : Rat) / 500000), 0, 0, 0⟩, ⟨((-162281 : Rat) / 200000), 0, 0, 0⟩], #[⟨((659407 : Rat) / 1000000), 0, 0, 0⟩, ⟨((187543 : Rat) / 125000), 0, 0, 0⟩, ⟨((104643 : Rat) / 100000), 0, 0, 0⟩, ⟨((234441 : Rat) / 500000), 0, 0, 0⟩, ⟨((473201 : Rat) / 500000), 0, 0, 0⟩, ⟨((500299 : Rat) / 200000), 0, 0, 0⟩, ⟨((1134741 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-14767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((35509 : Rat) / 62500), 0, 0, 0⟩, ⟨((123869 : Rat) / 500000), 0, 0, 0⟩, ⟨((27539 : Rat) / 50000), 0, 0, 0⟩, ⟨((-89139 : Rat) / 1000000), 0, 0, 0⟩, ⟨((451203 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-326597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((329361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-57587 : Rat) / 250000), 0, 0, 0⟩, ⟨((-384241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-75429 : Rat) / 200000), 0, 0, 0⟩], #[⟨((120213 : Rat) / 250000), 0, 0, 0⟩, ⟨((52719 : Rat) / 31250), 0, 0, 0⟩, ⟨((680397 : Rat) / 500000), 0, 0, 0⟩, ⟨((383257 : Rat) / 500000), 0, 0, 0⟩, ⟨((1238597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1134741 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2954419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((810213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((271091 : Rat) / 250000), 0, 0, 0⟩, ⟨((293309 : Rat) / 1000000), 0, 0, 0⟩, ⟨((712313 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-113727 : Rat) / 500000), 0, 0, 0⟩, ⟨((824053 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-58193 : Rat) / 125000), 0, 0, 0⟩, ⟨((-3151 : Rat) / 15625), 0, 0, 0⟩, ⟨((-118859 : Rat) / 500000), 0, 0, 0⟩, ⟨((-120769 : Rat) / 125000), 0, 0, 0⟩, ⟨((-120557 : Rat) / 125000), 0, 0, 0⟩], #[⟨((-12551 : Rat) / 125000), 0, 0, 0⟩, ⟨((312283 : Rat) / 500000), 0, 0, 0⟩, ⟨((43 : Rat) / 250), 0, 0, 0⟩, ⟨((18831 : Rat) / 500000), 0, 0, 0⟩, ⟨((43023 : Rat) / 125000), 0, 0, 0⟩, ⟨((-14767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((810213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((474587 : Rat) / 250000), 0, 0, 0⟩, ⟨((309849 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42923 : Rat) / 1000000), 0, 0, 0⟩, ⟨((82323 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1164 : Rat) / 15625), 0, 0, 0⟩, ⟨((37703 : Rat) / 200000), 0, 0, 0⟩, ⟨((-23521 : Rat) / 250000), 0, 0, 0⟩, ⟨((-304359 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-21609 : Rat) / 500000), 0, 0, 0⟩, ⟨((-633199 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-54941 : Rat) / 100000), 0, 0, 0⟩], #[⟨((179497 : Rat) / 1000000), 0, 0, 0⟩, ⟨((244663 : Rat) / 250000), 0, 0, 0⟩, ⟨((21057 : Rat) / 15625), 0, 0, 0⟩, ⟨((79551 : Rat) / 500000), 0, 0, 0⟩, ⟨((190499 : Rat) / 125000), 0, 0, 0⟩, ⟨((35509 : Rat) / 62500), 0, 0, 0⟩, ⟨((271091 : Rat) / 250000), 0, 0, 0⟩, ⟨((309849 : Rat) / 1000000), 0, 0, 0⟩, ⟨((3000987 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((253441 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-4043 : Rat) / 20000), 0, 0, 0⟩, ⟨((259861 : Rat) / 500000), 0, 0, 0⟩, ⟨((-38763 : Rat) / 125000), 0, 0, 0⟩, ⟨((-670557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-68321 : Rat) / 125000), 0, 0, 0⟩, ⟨((-206819 : Rat) / 200000), 0, 0, 0⟩, ⟨((-26829 : Rat) / 25000), 0, 0, 0⟩], #[⟨((471481 : Rat) / 1000000), 0, 0, 0⟩, ⟨((51623 : Rat) / 100000), 0, 0, 0⟩, ⟨((567927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((83313 : Rat) / 200000), 0, 0, 0⟩, ⟨((173591 : Rat) / 1000000), 0, 0, 0⟩, ⟨((123869 : Rat) / 500000), 0, 0, 0⟩, ⟨((293309 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42923 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((711947 : Rat) / 500000), 0, 0, 0⟩, ⟨((418357 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8713 : Rat) / 250000), 0, 0, 0⟩, ⟨((252247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-457859 : Rat) / 1000000), 0, 0, 0⟩, ⟨((40749 : Rat) / 500000), 0, 0, 0⟩, ⟨((-117 : Rat) / 20000), 0, 0, 0⟩, ⟨((-164067 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-52531 : Rat) / 250000), 0, 0, 0⟩], #[⟨((82143 : Rat) / 250000), 0, 0, 0⟩, ⟨((439157 : Rat) / 500000), 0, 0, 0⟩, ⟨((993961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((124407 : Rat) / 200000), 0, 0, 0⟩, ⟨((268693 : Rat) / 500000), 0, 0, 0⟩, ⟨((27539 : Rat) / 50000), 0, 0, 0⟩, ⟨((712313 : Rat) / 1000000), 0, 0, 0⟩, ⟨((82323 : Rat) / 500000), 0, 0, 0⟩, ⟨((253441 : Rat) / 1000000), 0, 0, 0⟩, ⟨((418357 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1109257 : Rat) / 500000), 0, 0, 0⟩, ⟨((-19801 : Rat) / 500000), 0, 0, 0⟩, ⟨((31911 : Rat) / 100000), 0, 0, 0⟩, ⟨((-711549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((275009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3377 : Rat) / 31250), 0, 0, 0⟩, ⟨((-53777 : Rat) / 100000), 0, 0, 0⟩, ⟨((-57151 : Rat) / 125000), 0, 0, 0⟩], #[⟨((-76597 : Rat) / 500000), 0, 0, 0⟩, ⟨((-158439 : Rat) / 500000), 0, 0, 0⟩, ⟨((-18533 : Rat) / 500000), 0, 0, 0⟩, ⟨((114747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-632129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-89139 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-113727 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1164 : Rat) / 15625), 0, 0, 0⟩, ⟨((-4043 : Rat) / 20000), 0, 0, 0⟩, ⟨((-8713 : Rat) / 250000), 0, 0, 0⟩, ⟨((-19801 : Rat) / 500000), 0, 0, 0⟩, ⟨((92931 : Rat) / 62500), 0, 0, 0⟩, ⟨((-9129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-210763 : Rat) / 1000000), 0, 0, 0⟩, ⟨((39541 : Rat) / 500000), 0, 0, 0⟩, ⟨((90361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-111293 : Rat) / 500000), 0, 0, 0⟩, ⟨((-563 : Rat) / 2500), 0, 0, 0⟩], #[⟨((510891 : Rat) / 1000000), 0, 0, 0⟩, ⟨((842137 : Rat) / 1000000), 0, 0, 0⟩, ⟨((54013 : Rat) / 62500), 0, 0, 0⟩, ⟨((490337 : Rat) / 1000000), 0, 0, 0⟩, ⟨((263717 : Rat) / 500000), 0, 0, 0⟩, ⟨((451203 : Rat) / 1000000), 0, 0, 0⟩, ⟨((824053 : Rat) / 1000000), 0, 0, 0⟩, ⟨((37703 : Rat) / 200000), 0, 0, 0⟩, ⟨((259861 : Rat) / 500000), 0, 0, 0⟩, ⟨((252247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((31911 : Rat) / 100000), 0, 0, 0⟩, ⟨((-9129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((364041 : Rat) / 200000), 0, 0, 0⟩, ⟨((-291427 : Rat) / 500000), 0, 0, 0⟩, ⟨((-240719 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-195961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-659419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-759471 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-13613 : Rat) / 50000), 0, 0, 0⟩, ⟨((-533451 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-829449 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-105193 : Rat) / 200000), 0, 0, 0⟩, ⟨((-57253 : Rat) / 250000), 0, 0, 0⟩, ⟨((-326597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-58193 : Rat) / 125000), 0, 0, 0⟩, ⟨((-23521 : Rat) / 250000), 0, 0, 0⟩, ⟨((-38763 : Rat) / 125000), 0, 0, 0⟩, ⟨((-457859 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-711549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-210763 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-291427 : Rat) / 500000), 0, 0, 0⟩, ⟨((160741 : Rat) / 200000), 0, 0, 0⟩, ⟨((-1959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((49761 : Rat) / 500000), 0, 0, 0⟩, ⟨((442937 : Rat) / 1000000), 0, 0, 0⟩, ⟨((461081 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((51037 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-60801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-35413 : Rat) / 250000), 0, 0, 0⟩, ⟨((27409 : Rat) / 500000), 0, 0, 0⟩, ⟨((-296163 : Rat) / 1000000), 0, 0, 0⟩, ⟨((329361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3151 : Rat) / 15625), 0, 0, 0⟩, ⟨((-304359 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-670557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((40749 : Rat) / 500000), 0, 0, 0⟩, ⟨((275009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((39541 : Rat) / 500000), 0, 0, 0⟩, ⟨((-240719 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((420739 : Rat) / 250000), 0, 0, 0⟩, ⟨((54561 : Rat) / 500000), 0, 0, 0⟩, ⟨((13089 : Rat) / 100000), 0, 0, 0⟩, ⟨((31447 : Rat) / 125000), 0, 0, 0⟩], #[⟨((-8661 : Rat) / 100000), 0, 0, 0⟩, ⟨((-546011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-15741 : Rat) / 31250), 0, 0, 0⟩, ⟨((-431 : Rat) / 15625), 0, 0, 0⟩, ⟨((-49081 : Rat) / 125000), 0, 0, 0⟩, ⟨((-57587 : Rat) / 250000), 0, 0, 0⟩, ⟨((-118859 : Rat) / 500000), 0, 0, 0⟩, ⟨((-21609 : Rat) / 500000), 0, 0, 0⟩, ⟨((-68321 : Rat) / 125000), 0, 0, 0⟩, ⟨((-117 : Rat) / 20000), 0, 0, 0⟩, ⟨((-3377 : Rat) / 31250), 0, 0, 0⟩, ⟨((90361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-195961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((49761 : Rat) / 500000), 0, 0, 0⟩, ⟨((54561 : Rat) / 500000), 0, 0, 0⟩, ⟨((1315889 : Rat) / 1000000), 0, 0, 0⟩, ⟨((234419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((50223 : Rat) / 200000), 0, 0, 0⟩], #[⟨((-15201 : Rat) / 62500), 0, 0, 0⟩, ⟨((-17739 : Rat) / 20000), 0, 0, 0⟩, ⟨((-447253 : Rat) / 500000), 0, 0, 0⟩, ⟨((-8857 : Rat) / 25000), 0, 0, 0⟩, ⟨((-397799 : Rat) / 500000), 0, 0, 0⟩, ⟨((-384241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-120769 : Rat) / 125000), 0, 0, 0⟩, ⟨((-633199 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-206819 : Rat) / 200000), 0, 0, 0⟩, ⟨((-164067 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-53777 : Rat) / 100000), 0, 0, 0⟩, ⟨((-111293 : Rat) / 500000), 0, 0, 0⟩, ⟨((-659419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((442937 : Rat) / 1000000), 0, 0, 0⟩, ⟨((13089 : Rat) / 100000), 0, 0, 0⟩, ⟨((234419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((81519 : Rat) / 40000), 0, 0, 0⟩, ⟨((676639 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-136903 : Rat) / 500000), 0, 0, 0⟩, ⟨((-178061 : Rat) / 200000), 0, 0, 0⟩, ⟨((-917203 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-362209 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-162281 : Rat) / 200000), 0, 0, 0⟩, ⟨((-75429 : Rat) / 200000), 0, 0, 0⟩, ⟨((-120557 : Rat) / 125000), 0, 0, 0⟩, ⟨((-54941 : Rat) / 100000), 0, 0, 0⟩, ⟨((-26829 : Rat) / 25000), 0, 0, 0⟩, ⟨((-52531 : Rat) / 250000), 0, 0, 0⟩, ⟨((-57151 : Rat) / 125000), 0, 0, 0⟩, ⟨((-563 : Rat) / 2500), 0, 0, 0⟩, ⟨((-759471 : Rat) / 1000000), 0, 0, 0⟩, ⟨((461081 : Rat) / 1000000), 0, 0, 0⟩, ⟨((31447 : Rat) / 125000), 0, 0, 0⟩, ⟨((50223 : Rat) / 200000), 0, 0, 0⟩, ⟨((676639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((411751 : Rat) / 200000), 0, 0, 0⟩]]
  expanded := #[#[⟨((94207 : Rat) / 40000), 0, 0, 0⟩, ⟨((855609 : Rat) / 1000000), 0, 0, 0⟩, ⟨((26191 : Rat) / 50000), 0, 0, 0⟩, ⟨((515663 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((484267 : Rat) / 1000000), 0, 0, 0⟩, ⟨((659407 : Rat) / 1000000), 0, 0, 0⟩, ⟨((120213 : Rat) / 250000), 0, 0, 0⟩, ⟨((-12551 : Rat) / 125000), 0, 0, 0⟩, ⟨((179497 : Rat) / 1000000), 0, 0, 0⟩, ⟨((471481 : Rat) / 1000000), 0, 0, 0⟩, ⟨((82143 : Rat) / 250000), 0, 0, 0⟩, ⟨((-76597 : Rat) / 500000), 0, 0, 0⟩, ⟨((510891 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-13613 : Rat) / 50000), 0, 0, 0⟩, ⟨((51037 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8661 : Rat) / 100000), 0, 0, 0⟩, ⟨((-15201 : Rat) / 62500), 0, 0, 0⟩, ⟨((-136903 : Rat) / 500000), 0, 0, 0⟩], #[⟨((855609 : Rat) / 1000000), 0, 0, 0⟩, ⟨((922879 : Rat) / 250000), 0, 0, 0⟩, ⟨((1323757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((561739 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1464531 : Rat) / 1000000), 0, 0, 0⟩, ⟨((187543 : Rat) / 125000), 0, 0, 0⟩, ⟨((52719 : Rat) / 31250), 0, 0, 0⟩, ⟨((312283 : Rat) / 500000), 0, 0, 0⟩, ⟨((244663 : Rat) / 250000), 0, 0, 0⟩, ⟨((51623 : Rat) / 100000), 0, 0, 0⟩, ⟨((439157 : Rat) / 500000), 0, 0, 0⟩, ⟨((-158439 : Rat) / 500000), 0, 0, 0⟩, ⟨((842137 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-533451 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-60801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-546011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17739 : Rat) / 20000), 0, 0, 0⟩, ⟨((-178061 : Rat) / 200000), 0, 0, 0⟩], #[⟨((26191 : Rat) / 50000), 0, 0, 0⟩, ⟨((1323757 : Rat) / 1000000), 0, 0, 0⟩, ⟨((616701 : Rat) / 200000), 0, 0, 0⟩, ⟨((278763 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1241771 : Rat) / 1000000), 0, 0, 0⟩, ⟨((104643 : Rat) / 100000), 0, 0, 0⟩, ⟨((680397 : Rat) / 500000), 0, 0, 0⟩, ⟨((43 : Rat) / 250), 0, 0, 0⟩, ⟨((21057 : Rat) / 15625), 0, 0, 0⟩, ⟨((567927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((993961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-18533 : Rat) / 500000), 0, 0, 0⟩, ⟨((54013 : Rat) / 62500), 0, 0, 0⟩, ⟨((-829449 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-35413 : Rat) / 250000), 0, 0, 0⟩, ⟨((-15741 : Rat) / 31250), 0, 0, 0⟩, ⟨((-447253 : Rat) / 500000), 0, 0, 0⟩, ⟨((-917203 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((515663 : Rat) / 1000000), 0, 0, 0⟩, ⟨((561739 : Rat) / 1000000), 0, 0, 0⟩, ⟨((278763 : Rat) / 500000), 0, 0, 0⟩, ⟨((408039 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((133579 : Rat) / 500000), 0, 0, 0⟩, ⟨((234441 : Rat) / 500000), 0, 0, 0⟩, ⟨((383257 : Rat) / 500000), 0, 0, 0⟩, ⟨((18831 : Rat) / 500000), 0, 0, 0⟩, ⟨((79551 : Rat) / 500000), 0, 0, 0⟩, ⟨((83313 : Rat) / 200000), 0, 0, 0⟩, ⟨((124407 : Rat) / 200000), 0, 0, 0⟩, ⟨((114747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((490337 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-105193 : Rat) / 200000), 0, 0, 0⟩, ⟨((27409 : Rat) / 500000), 0, 0, 0⟩, ⟨((-431 : Rat) / 15625), 0, 0, 0⟩, ⟨((-8857 : Rat) / 25000), 0, 0, 0⟩, ⟨((-362209 : Rat) / 1000000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨((484267 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1464531 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1241771 : Rat) / 1000000), 0, 0, 0⟩, ⟨((133579 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1047177 : Rat) / 500000), 0, 0, 0⟩, ⟨((473201 : Rat) / 500000), 0, 0, 0⟩, ⟨((1238597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((43023 : Rat) / 125000), 0, 0, 0⟩, ⟨((190499 : Rat) / 125000), 0, 0, 0⟩, ⟨((173591 : Rat) / 1000000), 0, 0, 0⟩, ⟨((268693 : Rat) / 500000), 0, 0, 0⟩, ⟨((-632129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((263717 : Rat) / 500000), 0, 0, 0⟩, ⟨((-57253 : Rat) / 250000), 0, 0, 0⟩, ⟨((-296163 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49081 : Rat) / 125000), 0, 0, 0⟩, ⟨((-397799 : Rat) / 500000), 0, 0, 0⟩, ⟨((-162281 : Rat) / 200000), 0, 0, 0⟩], #[⟨((659407 : Rat) / 1000000), 0, 0, 0⟩, ⟨((187543 : Rat) / 125000), 0, 0, 0⟩, ⟨((104643 : Rat) / 100000), 0, 0, 0⟩, ⟨((234441 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((473201 : Rat) / 500000), 0, 0, 0⟩, ⟨((500299 : Rat) / 200000), 0, 0, 0⟩, ⟨((1134741 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-14767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((35509 : Rat) / 62500), 0, 0, 0⟩, ⟨((123869 : Rat) / 500000), 0, 0, 0⟩, ⟨((27539 : Rat) / 50000), 0, 0, 0⟩, ⟨((-89139 : Rat) / 1000000), 0, 0, 0⟩, ⟨((451203 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-326597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((329361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-57587 : Rat) / 250000), 0, 0, 0⟩, ⟨((-384241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-75429 : Rat) / 200000), 0, 0, 0⟩], #[⟨((120213 : Rat) / 250000), 0, 0, 0⟩, ⟨((52719 : Rat) / 31250), 0, 0, 0⟩, ⟨((680397 : Rat) / 500000), 0, 0, 0⟩, ⟨((383257 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((1238597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1134741 : Rat) / 1000000), 0, 0, 0⟩, ⟨((2954419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((810213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((271091 : Rat) / 250000), 0, 0, 0⟩, ⟨((293309 : Rat) / 1000000), 0, 0, 0⟩, ⟨((712313 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-113727 : Rat) / 500000), 0, 0, 0⟩, ⟨((824053 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-58193 : Rat) / 125000), 0, 0, 0⟩, ⟨((-3151 : Rat) / 15625), 0, 0, 0⟩, ⟨((-118859 : Rat) / 500000), 0, 0, 0⟩, ⟨((-120769 : Rat) / 125000), 0, 0, 0⟩, ⟨((-120557 : Rat) / 125000), 0, 0, 0⟩], #[⟨((-12551 : Rat) / 125000), 0, 0, 0⟩, ⟨((312283 : Rat) / 500000), 0, 0, 0⟩, ⟨((43 : Rat) / 250), 0, 0, 0⟩, ⟨((18831 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((43023 : Rat) / 125000), 0, 0, 0⟩, ⟨((-14767 : Rat) / 1000000), 0, 0, 0⟩, ⟨((810213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((474587 : Rat) / 250000), 0, 0, 0⟩, ⟨((309849 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42923 : Rat) / 1000000), 0, 0, 0⟩, ⟨((82323 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1164 : Rat) / 15625), 0, 0, 0⟩, ⟨((37703 : Rat) / 200000), 0, 0, 0⟩, ⟨((-23521 : Rat) / 250000), 0, 0, 0⟩, ⟨((-304359 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-21609 : Rat) / 500000), 0, 0, 0⟩, ⟨((-633199 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-54941 : Rat) / 100000), 0, 0, 0⟩], #[⟨((179497 : Rat) / 1000000), 0, 0, 0⟩, ⟨((244663 : Rat) / 250000), 0, 0, 0⟩, ⟨((21057 : Rat) / 15625), 0, 0, 0⟩, ⟨((79551 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((190499 : Rat) / 125000), 0, 0, 0⟩, ⟨((35509 : Rat) / 62500), 0, 0, 0⟩, ⟨((271091 : Rat) / 250000), 0, 0, 0⟩, ⟨((309849 : Rat) / 1000000), 0, 0, 0⟩, ⟨((3000987 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((253441 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-4043 : Rat) / 20000), 0, 0, 0⟩, ⟨((259861 : Rat) / 500000), 0, 0, 0⟩, ⟨((-38763 : Rat) / 125000), 0, 0, 0⟩, ⟨((-670557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-68321 : Rat) / 125000), 0, 0, 0⟩, ⟨((-206819 : Rat) / 200000), 0, 0, 0⟩, ⟨((-26829 : Rat) / 25000), 0, 0, 0⟩], #[⟨((471481 : Rat) / 1000000), 0, 0, 0⟩, ⟨((51623 : Rat) / 100000), 0, 0, 0⟩, ⟨((567927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((83313 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((173591 : Rat) / 1000000), 0, 0, 0⟩, ⟨((123869 : Rat) / 500000), 0, 0, 0⟩, ⟨((293309 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-42923 : Rat) / 1000000), 0, 0, 0⟩, ⟨((4241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((711947 : Rat) / 500000), 0, 0, 0⟩, ⟨((418357 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-8713 : Rat) / 250000), 0, 0, 0⟩, ⟨((252247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-457859 : Rat) / 1000000), 0, 0, 0⟩, ⟨((40749 : Rat) / 500000), 0, 0, 0⟩, ⟨((-117 : Rat) / 20000), 0, 0, 0⟩, ⟨((-164067 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-52531 : Rat) / 250000), 0, 0, 0⟩], #[⟨((82143 : Rat) / 250000), 0, 0, 0⟩, ⟨((439157 : Rat) / 500000), 0, 0, 0⟩, ⟨((993961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((124407 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((268693 : Rat) / 500000), 0, 0, 0⟩, ⟨((27539 : Rat) / 50000), 0, 0, 0⟩, ⟨((712313 : Rat) / 1000000), 0, 0, 0⟩, ⟨((82323 : Rat) / 500000), 0, 0, 0⟩, ⟨((253441 : Rat) / 1000000), 0, 0, 0⟩, ⟨((418357 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1109257 : Rat) / 500000), 0, 0, 0⟩, ⟨((-19801 : Rat) / 500000), 0, 0, 0⟩, ⟨((31911 : Rat) / 100000), 0, 0, 0⟩, ⟨((-711549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((275009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3377 : Rat) / 31250), 0, 0, 0⟩, ⟨((-53777 : Rat) / 100000), 0, 0, 0⟩, ⟨((-57151 : Rat) / 125000), 0, 0, 0⟩], #[⟨((-76597 : Rat) / 500000), 0, 0, 0⟩, ⟨((-158439 : Rat) / 500000), 0, 0, 0⟩, ⟨((-18533 : Rat) / 500000), 0, 0, 0⟩, ⟨((114747 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-632129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-89139 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-113727 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1164 : Rat) / 15625), 0, 0, 0⟩, ⟨((-4043 : Rat) / 20000), 0, 0, 0⟩, ⟨((-8713 : Rat) / 250000), 0, 0, 0⟩, ⟨((-19801 : Rat) / 500000), 0, 0, 0⟩, ⟨((92931 : Rat) / 62500), 0, 0, 0⟩, ⟨((-9129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-210763 : Rat) / 1000000), 0, 0, 0⟩, ⟨((39541 : Rat) / 500000), 0, 0, 0⟩, ⟨((90361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-111293 : Rat) / 500000), 0, 0, 0⟩, ⟨((-563 : Rat) / 2500), 0, 0, 0⟩], #[⟨((510891 : Rat) / 1000000), 0, 0, 0⟩, ⟨((842137 : Rat) / 1000000), 0, 0, 0⟩, ⟨((54013 : Rat) / 62500), 0, 0, 0⟩, ⟨((490337 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((263717 : Rat) / 500000), 0, 0, 0⟩, ⟨((451203 : Rat) / 1000000), 0, 0, 0⟩, ⟨((824053 : Rat) / 1000000), 0, 0, 0⟩, ⟨((37703 : Rat) / 200000), 0, 0, 0⟩, ⟨((259861 : Rat) / 500000), 0, 0, 0⟩, ⟨((252247 : Rat) / 1000000), 0, 0, 0⟩, ⟨((31911 : Rat) / 100000), 0, 0, 0⟩, ⟨((-9129 : Rat) / 1000000), 0, 0, 0⟩, ⟨((364041 : Rat) / 200000), 0, 0, 0⟩, ⟨((-291427 : Rat) / 500000), 0, 0, 0⟩, ⟨((-240719 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-195961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-659419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-759471 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-13613 : Rat) / 50000), 0, 0, 0⟩, ⟨((-533451 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-829449 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-105193 : Rat) / 200000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-57253 : Rat) / 250000), 0, 0, 0⟩, ⟨((-326597 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-58193 : Rat) / 125000), 0, 0, 0⟩, ⟨((-23521 : Rat) / 250000), 0, 0, 0⟩, ⟨((-38763 : Rat) / 125000), 0, 0, 0⟩, ⟨((-457859 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-711549 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-210763 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-291427 : Rat) / 500000), 0, 0, 0⟩, ⟨((160741 : Rat) / 200000), 0, 0, 0⟩, ⟨((-1959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((49761 : Rat) / 500000), 0, 0, 0⟩, ⟨((442937 : Rat) / 1000000), 0, 0, 0⟩, ⟨((461081 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((51037 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-60801 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-35413 : Rat) / 250000), 0, 0, 0⟩, ⟨((27409 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-296163 : Rat) / 1000000), 0, 0, 0⟩, ⟨((329361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3151 : Rat) / 15625), 0, 0, 0⟩, ⟨((-304359 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-670557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((40749 : Rat) / 500000), 0, 0, 0⟩, ⟨((275009 : Rat) / 1000000), 0, 0, 0⟩, ⟨((39541 : Rat) / 500000), 0, 0, 0⟩, ⟨((-240719 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-1959 : Rat) / 1000000), 0, 0, 0⟩, ⟨((420739 : Rat) / 250000), 0, 0, 0⟩, ⟨((54561 : Rat) / 500000), 0, 0, 0⟩, ⟨((13089 : Rat) / 100000), 0, 0, 0⟩, ⟨((31447 : Rat) / 125000), 0, 0, 0⟩], #[⟨((-8661 : Rat) / 100000), 0, 0, 0⟩, ⟨((-546011 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-15741 : Rat) / 31250), 0, 0, 0⟩, ⟨((-431 : Rat) / 15625), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-49081 : Rat) / 125000), 0, 0, 0⟩, ⟨((-57587 : Rat) / 250000), 0, 0, 0⟩, ⟨((-118859 : Rat) / 500000), 0, 0, 0⟩, ⟨((-21609 : Rat) / 500000), 0, 0, 0⟩, ⟨((-68321 : Rat) / 125000), 0, 0, 0⟩, ⟨((-117 : Rat) / 20000), 0, 0, 0⟩, ⟨((-3377 : Rat) / 31250), 0, 0, 0⟩, ⟨((90361 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-195961 : Rat) / 1000000), 0, 0, 0⟩, ⟨((49761 : Rat) / 500000), 0, 0, 0⟩, ⟨((54561 : Rat) / 500000), 0, 0, 0⟩, ⟨((1315889 : Rat) / 1000000), 0, 0, 0⟩, ⟨((234419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((50223 : Rat) / 200000), 0, 0, 0⟩], #[⟨((-15201 : Rat) / 62500), 0, 0, 0⟩, ⟨((-17739 : Rat) / 20000), 0, 0, 0⟩, ⟨((-447253 : Rat) / 500000), 0, 0, 0⟩, ⟨((-8857 : Rat) / 25000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-397799 : Rat) / 500000), 0, 0, 0⟩, ⟨((-384241 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-120769 : Rat) / 125000), 0, 0, 0⟩, ⟨((-633199 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-206819 : Rat) / 200000), 0, 0, 0⟩, ⟨((-164067 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-53777 : Rat) / 100000), 0, 0, 0⟩, ⟨((-111293 : Rat) / 500000), 0, 0, 0⟩, ⟨((-659419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((442937 : Rat) / 1000000), 0, 0, 0⟩, ⟨((13089 : Rat) / 100000), 0, 0, 0⟩, ⟨((234419 : Rat) / 1000000), 0, 0, 0⟩, ⟨((81519 : Rat) / 40000), 0, 0, 0⟩, ⟨((676639 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-136903 : Rat) / 500000), 0, 0, 0⟩, ⟨((-178061 : Rat) / 200000), 0, 0, 0⟩, ⟨((-917203 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-362209 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-162281 : Rat) / 200000), 0, 0, 0⟩, ⟨((-75429 : Rat) / 200000), 0, 0, 0⟩, ⟨((-120557 : Rat) / 125000), 0, 0, 0⟩, ⟨((-54941 : Rat) / 100000), 0, 0, 0⟩, ⟨((-26829 : Rat) / 25000), 0, 0, 0⟩, ⟨((-52531 : Rat) / 250000), 0, 0, 0⟩, ⟨((-57151 : Rat) / 125000), 0, 0, 0⟩, ⟨((-563 : Rat) / 2500), 0, 0, 0⟩, ⟨((-759471 : Rat) / 1000000), 0, 0, 0⟩, ⟨((461081 : Rat) / 1000000), 0, 0, 0⟩, ⟨((31447 : Rat) / 125000), 0, 0, 0⟩, ⟨((50223 : Rat) / 200000), 0, 0, 0⟩, ⟨((676639 : Rat) / 1000000), 0, 0, 0⟩, ⟨((411751 : Rat) / 200000), 0, 0, 0⟩]]
  gram := #[[1518280, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [563538, 1823168, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [345009, 619434, 1590841, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [339636, 203131, 197708, 1339586, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [318958, 704700, 437010, (-52791), 1119041, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [434312, 688687, 295436, 91872, 177204, 1288974, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [316708, 827423, 464530, 297877, 328153, 158731, 1296953, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-66133), 363013, (-18887), (-7377), 104845, (-192687), 414775, 1221321, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [118224, 500244, 626707, (-79555), 764659, (-109434), 101798, 3145, 1296389, 0, 0, 0, 0, 0, 0, 0, 0, 0], [310536, 187164, 216774, 171858, (-127798), (-56801), (-46911), (-51629), (-117123), 1061961, 0, 0, 0, 0, 0, 0, 0, 0], [216411, 414859, 416333, 285126, 8149, 15860, 13097, 28735, (-172656), 111184, 1285089, 0, 0, 0, 0, 0, 0, 0], [(-100900), (-142618), 54115, 124880, (-461555), 83191, (-1213), 30682, 169090, (-40441), 14420, 1066077, 0, 0, 0, 0, 0, 0], [336493, 357899, 330907, 177613, 29188, (-47070), 163937, 6779, 48961, (-6269), (-64806), 42736, 1161632, 0, 0, 0, 0, 0], [(-179321), (-237168), (-390153), (-253622), 136213, 22535, (-3087), (-30906), (-36414), (-204282), (-251901), (-137352), (-237280), 497043, 0, 0, 0, 0], [33615, (-43739), (-79301), 50735, (-213332), 311453, (-103185), (-132809), (-301440), 29324, 195387, 2913, (-131679), 13334, 1141413, 0, 0, 0], [(-57045), (-281852), (-194515), 65319, (-78084), 41768, 79767, 28889, (-166356), 69400, 35196, 34614, (-19604), (-18019), 765, 1044230, 0, 0], [(-160192), (-436973), (-357397), (-104846), (-255502), 113863, (-224243), (-287353), (-269485), (-18971), (-137017), (-319598), (-209064), 51305, (-121184), 9788, 1080055, 0], [(-180340), (-432586), (-369003), (-104609), (-262104), 127364, (-216694), (-221188), (-289568), (-53629), (-70024), (-327652), (-283485), 59485, (-36584), 16037, (-127790), 1077210]]
  gramDen := 1000000
}

def block5 : Block := {
  roots := 3, flagSize := 4, ty := 7
  flags := #[227, 231, 236, 239, 252, 253, 254, 255, 556, 684, 739, 743, 748, 751, 764, 765, 766, 767, 995, 999]
  basis := #[[(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(8, ⟨1, 0, 0, 0⟩)], [(9, ⟨1, 0, 0, 0⟩)], [(10, ⟨1, 0, 0, 0⟩)], [(11, ⟨1, 0, 0, 0⟩)], [(12, ⟨1, 0, 0, 0⟩)], [(13, ⟨1, 0, 0, 0⟩)], [(4, ⟨0, ((-3 : Rat) / 2), (-2), ((1 : Rat) / 2)⟩)], [(14, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((925681 : Rat) / 500000), 0, 0, 0⟩, ⟨((885427 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24797 : Rat) / 50000), 0, 0, 0⟩, ⟨((198297 : Rat) / 200000), 0, 0, 0⟩, ⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((64617 : Rat) / 250000), 0, 0, 0⟩, ⟨((124837 : Rat) / 1000000), 0, 0, 0⟩, ⟨((179837 : Rat) / 500000), 0, 0, 0⟩, ⟨((350213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((55731 : Rat) / 500000), 0, 0, 0⟩, ⟨((-777 : Rat) / 500000), 0, 0, 0⟩, ⟨((-98551 : Rat) / 1000000), 0, 0, 0⟩, ⟨((43813 : Rat) / 500000), 0, 0, 0⟩, ⟨((-29233 : Rat) / 250000), 0, 0, 0⟩, ⟨((-20939 : Rat) / 250000), 0, 0, 0⟩], #[⟨((885427 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1292071 : Rat) / 500000), 0, 0, 0⟩, ⟨((1008397 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1489731 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((444409 : Rat) / 1000000), 0, 0, 0⟩, ⟨((278931 : Rat) / 1000000), 0, 0, 0⟩, ⟨((376951 : Rat) / 500000), 0, 0, 0⟩, ⟨((324857 : Rat) / 500000), 0, 0, 0⟩, ⟨((190981 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-35633 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-115739 : Rat) / 500000), 0, 0, 0⟩, ⟨((98891 : Rat) / 500000), 0, 0, 0⟩, ⟨((-9851 : Rat) / 40000), 0, 0, 0⟩, ⟨((-114629 : Rat) / 500000), 0, 0, 0⟩], #[⟨((24797 : Rat) / 50000), 0, 0, 0⟩, ⟨((1008397 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1411609 : Rat) / 500000), 0, 0, 0⟩, ⟨((254743 : Rat) / 200000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((403453 : Rat) / 1000000), 0, 0, 0⟩, ⟨((407071 : Rat) / 1000000), 0, 0, 0⟩, ⟨((232377 : Rat) / 250000), 0, 0, 0⟩, ⟨((376519 : Rat) / 500000), 0, 0, 0⟩, ⟨((391383 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17063 : Rat) / 200000), 0, 0, 0⟩, ⟨((-12021 : Rat) / 40000), 0, 0, 0⟩, ⟨((124167 : Rat) / 500000), 0, 0, 0⟩, ⟨((-299031 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-160099 : Rat) / 500000), 0, 0, 0⟩], #[⟨((198297 : Rat) / 200000), 0, 0, 0⟩, ⟨((1489731 : Rat) / 1000000), 0, 0, 0⟩, ⟨((254743 : Rat) / 200000), 0, 0, 0⟩, ⟨((306873 : Rat) / 100000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((446951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((416423 : Rat) / 1000000), 0, 0, 0⟩, ⟨((833329 : Rat) / 1000000), 0, 0, 0⟩, ⟨((166961 : Rat) / 200000), 0, 0, 0⟩, ⟨((56777 : Rat) / 250000), 0, 0, 0⟩, ⟨((-948 : Rat) / 15625), 0, 0, 0⟩, ⟨((-15127 : Rat) / 50000), 0, 0, 0⟩, ⟨((50969 : Rat) / 200000), 0, 0, 0⟩, ⟨((-82813 : Rat) / 250000), 0, 0, 0⟩, ⟨((-211191 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩], #[⟨((64617 : Rat) / 250000), 0, 0, 0⟩, ⟨((444409 : Rat) / 1000000), 0, 0, 0⟩, ⟨((403453 : Rat) / 1000000), 0, 0, 0⟩, ⟨((446951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((935847 : Rat) / 1000000), 0, 0, 0⟩, ⟨((75643 : Rat) / 1000000), 0, 0, 0⟩, ⟨((362463 : Rat) / 1000000), 0, 0, 0⟩, ⟨((151659 : Rat) / 500000), 0, 0, 0⟩, ⟨((39111 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-5463 : Rat) / 500000), 0, 0, 0⟩, ⟨((-16579 : Rat) / 200000), 0, 0, 0⟩, ⟨((68557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3237 : Rat) / 40000), 0, 0, 0⟩, ⟨((-1137 : Rat) / 25000), 0, 0, 0⟩], #[⟨((124837 : Rat) / 1000000), 0, 0, 0⟩, ⟨((278931 : Rat) / 1000000), 0, 0, 0⟩, ⟨((407071 : Rat) / 1000000), 0, 0, 0⟩, ⟨((416423 : Rat) / 1000000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((75643 : Rat) / 1000000), 0, 0, 0⟩, ⟨((648917 : Rat) / 1000000), 0, 0, 0⟩, ⟨((18073 : Rat) / 62500), 0, 0, 0⟩, ⟨((25029 : Rat) / 100000), 0, 0, 0⟩, ⟨((-90929 : Rat) / 500000), 0, 0, 0⟩, ⟨((-28557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-10387 : Rat) / 62500), 0, 0, 0⟩, ⟨((60021 : Rat) / 500000), 0, 0, 0⟩, ⟨((-120141 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-51973 : Rat) / 500000), 0, 0, 0⟩], #[⟨((179837 : Rat) / 500000), 0, 0, 0⟩, ⟨((376951 : Rat) / 500000), 0, 0, 0⟩, ⟨((232377 : Rat) / 250000), 0, 0, 0⟩, ⟨((833329 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((362463 : Rat) / 1000000), 0, 0, 0⟩, ⟨((18073 : Rat) / 62500), 0, 0, 0⟩, ⟨((1022581 : Rat) / 500000), 0, 0, 0⟩, ⟨((14233 : Rat) / 25000), 0, 0, 0⟩, ⟨((93983 : Rat) / 250000), 0, 0, 0⟩, ⟨((-23681 : Rat) / 250000), 0, 0, 0⟩, ⟨((-120519 : Rat) / 500000), 0, 0, 0⟩, ⟨((201631 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49741 : Rat) / 200000), 0, 0, 0⟩, ⟨((-266511 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((350213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((324857 : Rat) / 500000), 0, 0, 0⟩, ⟨((376519 : Rat) / 500000), 0, 0, 0⟩, ⟨((166961 : Rat) / 200000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((151659 : Rat) / 500000), 0, 0, 0⟩, ⟨((25029 : Rat) / 100000), 0, 0, 0⟩, ⟨((14233 : Rat) / 25000), 0, 0, 0⟩, ⟨((1140609 : Rat) / 1000000), 0, 0, 0⟩, ⟨((195069 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-11893 : Rat) / 250000), 0, 0, 0⟩, ⟨((-93527 : Rat) / 500000), 0, 0, 0⟩, ⟨((16963 : Rat) / 125000), 0, 0, 0⟩, ⟨((-192927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-83001 : Rat) / 500000), 0, 0, 0⟩], #[⟨((55731 : Rat) / 500000), 0, 0, 0⟩, ⟨((190981 : Rat) / 1000000), 0, 0, 0⟩, ⟨((391383 : Rat) / 1000000), 0, 0, 0⟩, ⟨((56777 : Rat) / 250000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((39111 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-90929 : Rat) / 500000), 0, 0, 0⟩, ⟨((93983 : Rat) / 250000), 0, 0, 0⟩, ⟨((195069 : Rat) / 1000000), 0, 0, 0⟩, ⟨((762273 : Rat) / 500000), 0, 0, 0⟩, ⟨((-14081 : Rat) / 200000), 0, 0, 0⟩, ⟨((-58321 : Rat) / 500000), 0, 0, 0⟩, ⟨((49747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-519 : Rat) / 20000), 0, 0, 0⟩, ⟨((-21349 : Rat) / 250000), 0, 0, 0⟩], #[⟨((-777 : Rat) / 500000), 0, 0, 0⟩, ⟨((-35633 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17063 : Rat) / 200000), 0, 0, 0⟩, ⟨((-948 : Rat) / 15625), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-5463 : Rat) / 500000), 0, 0, 0⟩, ⟨((-28557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-23681 : Rat) / 250000), 0, 0, 0⟩, ⟨((-11893 : Rat) / 250000), 0, 0, 0⟩, ⟨((-14081 : Rat) / 200000), 0, 0, 0⟩, ⟨((196097 : Rat) / 500000), 0, 0, 0⟩, ⟨((-4957 : Rat) / 250000), 0, 0, 0⟩, ⟨((-20001 : Rat) / 250000), 0, 0, 0⟩, ⟨((-42847 : Rat) / 1000000), 0, 0, 0⟩, ⟨((69033 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-98551 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-115739 : Rat) / 500000), 0, 0, 0⟩, ⟨((-12021 : Rat) / 40000), 0, 0, 0⟩, ⟨((-15127 : Rat) / 50000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-16579 : Rat) / 200000), 0, 0, 0⟩, ⟨((-10387 : Rat) / 62500), 0, 0, 0⟩, ⟨((-120519 : Rat) / 500000), 0, 0, 0⟩, ⟨((-93527 : Rat) / 500000), 0, 0, 0⟩, ⟨((-58321 : Rat) / 500000), 0, 0, 0⟩, ⟨((-4957 : Rat) / 250000), 0, 0, 0⟩, ⟨((121173 : Rat) / 250000), 0, 0, 0⟩, ⟨((-78667 : Rat) / 500000), 0, 0, 0⟩, ⟨((6777 : Rat) / 200000), 0, 0, 0⟩, ⟨((127977 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((43813 : Rat) / 500000), 0, 0, 0⟩, ⟨((98891 : Rat) / 500000), 0, 0, 0⟩, ⟨((124167 : Rat) / 500000), 0, 0, 0⟩, ⟨((50969 : Rat) / 200000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((68557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((60021 : Rat) / 500000), 0, 0, 0⟩, ⟨((201631 : Rat) / 1000000), 0, 0, 0⟩, ⟨((16963 : Rat) / 125000), 0, 0, 0⟩, ⟨((49747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-20001 : Rat) / 250000), 0, 0, 0⟩, ⟨((-78667 : Rat) / 500000), 0, 0, 0⟩, ⟨((96389 : Rat) / 200000), 0, 0, 0⟩, ⟨((-142693 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-92169 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-29233 : Rat) / 250000), 0, 0, 0⟩, ⟨((-9851 : Rat) / 40000), 0, 0, 0⟩, ⟨((-299031 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-82813 : Rat) / 250000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨((-3237 : Rat) / 40000), 0, 0, 0⟩, ⟨((-120141 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49741 : Rat) / 200000), 0, 0, 0⟩, ⟨((-192927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-519 : Rat) / 20000), 0, 0, 0⟩, ⟨((-42847 : Rat) / 1000000), 0, 0, 0⟩, ⟨((6777 : Rat) / 200000), 0, 0, 0⟩, ⟨((-142693 : Rat) / 1000000), 0, 0, 0⟩, ⟨((100639 : Rat) / 200000), 0, 0, 0⟩, ⟨((12049 : Rat) / 250000), 0, 0, 0⟩], #[⟨((-20939 : Rat) / 250000), 0, 0, 0⟩, ⟨((-114629 : Rat) / 500000), 0, 0, 0⟩, ⟨((-160099 : Rat) / 500000), 0, 0, 0⟩, ⟨((-211191 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩, ⟨((-1137 : Rat) / 25000), 0, 0, 0⟩, ⟨((-51973 : Rat) / 500000), 0, 0, 0⟩, ⟨((-266511 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-83001 : Rat) / 500000), 0, 0, 0⟩, ⟨((-21349 : Rat) / 250000), 0, 0, 0⟩, ⟨((69033 : Rat) / 1000000), 0, 0, 0⟩, ⟨((127977 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-92169 : Rat) / 500000), 0, 0, 0⟩, ⟨((12049 : Rat) / 250000), 0, 0, 0⟩, ⟨((245073 : Rat) / 200000), 0, 0, 0⟩]]
  expanded := #[#[⟨((925681 : Rat) / 500000), 0, 0, 0⟩, ⟨((885427 : Rat) / 1000000), 0, 0, 0⟩, ⟨((24797 : Rat) / 50000), 0, 0, 0⟩, ⟨((198297 : Rat) / 200000), 0, 0, 0⟩, ⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((64617 : Rat) / 250000), 0, 0, 0⟩, ⟨((124837 : Rat) / 1000000), 0, 0, 0⟩, ⟨((179837 : Rat) / 500000), 0, 0, 0⟩, ⟨((350213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((55731 : Rat) / 500000), 0, 0, 0⟩, ⟨((-777 : Rat) / 500000), 0, 0, 0⟩, ⟨((-98551 : Rat) / 1000000), 0, 0, 0⟩, ⟨((43813 : Rat) / 500000), 0, 0, 0⟩, ⟨((-29233 : Rat) / 250000), 0, 0, 0⟩, ⟨0, ((-1416807 : Rat) / 2000000), ((-472269 : Rat) / 500000), ((472269 : Rat) / 2000000)⟩, ⟨((-20939 : Rat) / 250000), 0, 0, 0⟩], #[⟨((885427 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1292071 : Rat) / 500000), 0, 0, 0⟩, ⟨((1008397 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1489731 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((444409 : Rat) / 1000000), 0, 0, 0⟩, ⟨((278931 : Rat) / 1000000), 0, 0, 0⟩, ⟨((376951 : Rat) / 500000), 0, 0, 0⟩, ⟨((324857 : Rat) / 500000), 0, 0, 0⟩, ⟨((190981 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-35633 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-115739 : Rat) / 500000), 0, 0, 0⟩, ⟨((98891 : Rat) / 500000), 0, 0, 0⟩, ⟨((-9851 : Rat) / 40000), 0, 0, 0⟩, ⟨0, ((-346221 : Rat) / 250000), ((-115407 : Rat) / 62500), ((115407 : Rat) / 250000)⟩, ⟨((-114629 : Rat) / 500000), 0, 0, 0⟩], #[⟨((24797 : Rat) / 50000), 0, 0, 0⟩, ⟨((1008397 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1411609 : Rat) / 500000), 0, 0, 0⟩, ⟨((254743 : Rat) / 200000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((403453 : Rat) / 1000000), 0, 0, 0⟩, ⟨((407071 : Rat) / 1000000), 0, 0, 0⟩, ⟨((232377 : Rat) / 250000), 0, 0, 0⟩, ⟨((376519 : Rat) / 500000), 0, 0, 0⟩, ⟨((391383 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17063 : Rat) / 200000), 0, 0, 0⟩, ⟨((-12021 : Rat) / 40000), 0, 0, 0⟩, ⟨((124167 : Rat) / 500000), 0, 0, 0⟩, ⟨((-299031 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, ((-3364821 : Rat) / 2000000), ((-1121607 : Rat) / 500000), ((1121607 : Rat) / 2000000)⟩, ⟨((-160099 : Rat) / 500000), 0, 0, 0⟩], #[⟨((198297 : Rat) / 200000), 0, 0, 0⟩, ⟨((1489731 : Rat) / 1000000), 0, 0, 0⟩, ⟨((254743 : Rat) / 200000), 0, 0, 0⟩, ⟨((306873 : Rat) / 100000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((446951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((416423 : Rat) / 1000000), 0, 0, 0⟩, ⟨((833329 : Rat) / 1000000), 0, 0, 0⟩, ⟨((166961 : Rat) / 200000), 0, 0, 0⟩, ⟨((56777 : Rat) / 250000), 0, 0, 0⟩, ⟨((-948 : Rat) / 15625), 0, 0, 0⟩, ⟨((-15127 : Rat) / 50000), 0, 0, 0⟩, ⟨((50969 : Rat) / 200000), 0, 0, 0⟩, ⟨((-82813 : Rat) / 250000), 0, 0, 0⟩, ⟨0, ((-923379 : Rat) / 500000), ((-307793 : Rat) / 125000), ((307793 : Rat) / 500000)⟩, ⟨((-211191 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩], #[⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩], #[⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩], #[⟨((472269 : Rat) / 1000000), 0, 0, 0⟩, ⟨((115407 : Rat) / 125000), 0, 0, 0⟩, ⟨((1121607 : Rat) / 1000000), 0, 0, 0⟩, ⟨((307793 : Rat) / 250000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨((128293 : Rat) / 100000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨((64617 : Rat) / 250000), 0, 0, 0⟩, ⟨((444409 : Rat) / 1000000), 0, 0, 0⟩, ⟨((403453 : Rat) / 1000000), 0, 0, 0⟩, ⟨((446951 : Rat) / 1000000), 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨((170299 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((935847 : Rat) / 1000000), 0, 0, 0⟩, ⟨((75643 : Rat) / 1000000), 0, 0, 0⟩, ⟨((362463 : Rat) / 1000000), 0, 0, 0⟩, ⟨((151659 : Rat) / 500000), 0, 0, 0⟩, ⟨((39111 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-5463 : Rat) / 500000), 0, 0, 0⟩, ⟨((-16579 : Rat) / 200000), 0, 0, 0⟩, ⟨((68557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-3237 : Rat) / 40000), 0, 0, 0⟩, ⟨0, ((-510897 : Rat) / 1000000), ((-170299 : Rat) / 250000), ((170299 : Rat) / 1000000)⟩, ⟨((-1137 : Rat) / 25000), 0, 0, 0⟩], #[⟨((124837 : Rat) / 1000000), 0, 0, 0⟩, ⟨((278931 : Rat) / 1000000), 0, 0, 0⟩, ⟨((407071 : Rat) / 1000000), 0, 0, 0⟩, ⟨((416423 : Rat) / 1000000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨((387817 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((75643 : Rat) / 1000000), 0, 0, 0⟩, ⟨((648917 : Rat) / 1000000), 0, 0, 0⟩, ⟨((18073 : Rat) / 62500), 0, 0, 0⟩, ⟨((25029 : Rat) / 100000), 0, 0, 0⟩, ⟨((-90929 : Rat) / 500000), 0, 0, 0⟩, ⟨((-28557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-10387 : Rat) / 62500), 0, 0, 0⟩, ⟨((60021 : Rat) / 500000), 0, 0, 0⟩, ⟨((-120141 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, ((-1163451 : Rat) / 2000000), ((-387817 : Rat) / 500000), ((387817 : Rat) / 2000000)⟩, ⟨((-51973 : Rat) / 500000), 0, 0, 0⟩], #[⟨((179837 : Rat) / 500000), 0, 0, 0⟩, ⟨((376951 : Rat) / 500000), 0, 0, 0⟩, ⟨((232377 : Rat) / 250000), 0, 0, 0⟩, ⟨((833329 : Rat) / 1000000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨((114053 : Rat) / 125000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((362463 : Rat) / 1000000), 0, 0, 0⟩, ⟨((18073 : Rat) / 62500), 0, 0, 0⟩, ⟨((1022581 : Rat) / 500000), 0, 0, 0⟩, ⟨((14233 : Rat) / 25000), 0, 0, 0⟩, ⟨((93983 : Rat) / 250000), 0, 0, 0⟩, ⟨((-23681 : Rat) / 250000), 0, 0, 0⟩, ⟨((-120519 : Rat) / 500000), 0, 0, 0⟩, ⟨((201631 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49741 : Rat) / 200000), 0, 0, 0⟩, ⟨0, ((-342159 : Rat) / 250000), ((-114053 : Rat) / 62500), ((114053 : Rat) / 250000)⟩, ⟨((-266511 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((350213 : Rat) / 1000000), 0, 0, 0⟩, ⟨((324857 : Rat) / 500000), 0, 0, 0⟩, ⟨((376519 : Rat) / 500000), 0, 0, 0⟩, ⟨((166961 : Rat) / 200000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨((29717 : Rat) / 40000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((151659 : Rat) / 500000), 0, 0, 0⟩, ⟨((25029 : Rat) / 100000), 0, 0, 0⟩, ⟨((14233 : Rat) / 25000), 0, 0, 0⟩, ⟨((1140609 : Rat) / 1000000), 0, 0, 0⟩, ⟨((195069 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-11893 : Rat) / 250000), 0, 0, 0⟩, ⟨((-93527 : Rat) / 500000), 0, 0, 0⟩, ⟨((16963 : Rat) / 125000), 0, 0, 0⟩, ⟨((-192927 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, ((-89151 : Rat) / 80000), ((-29717 : Rat) / 20000), ((29717 : Rat) / 80000)⟩, ⟨((-83001 : Rat) / 500000), 0, 0, 0⟩], #[⟨((55731 : Rat) / 500000), 0, 0, 0⟩, ⟨((190981 : Rat) / 1000000), 0, 0, 0⟩, ⟨((391383 : Rat) / 1000000), 0, 0, 0⟩, ⟨((56777 : Rat) / 250000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨((214339 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((39111 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-90929 : Rat) / 500000), 0, 0, 0⟩, ⟨((93983 : Rat) / 250000), 0, 0, 0⟩, ⟨((195069 : Rat) / 1000000), 0, 0, 0⟩, ⟨((762273 : Rat) / 500000), 0, 0, 0⟩, ⟨((-14081 : Rat) / 200000), 0, 0, 0⟩, ⟨((-58321 : Rat) / 500000), 0, 0, 0⟩, ⟨((49747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-519 : Rat) / 20000), 0, 0, 0⟩, ⟨0, ((-643017 : Rat) / 2000000), ((-214339 : Rat) / 500000), ((214339 : Rat) / 2000000)⟩, ⟨((-21349 : Rat) / 250000), 0, 0, 0⟩], #[⟨((-777 : Rat) / 500000), 0, 0, 0⟩, ⟨((-35633 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-17063 : Rat) / 200000), 0, 0, 0⟩, ⟨((-948 : Rat) / 15625), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨((-36941 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-5463 : Rat) / 500000), 0, 0, 0⟩, ⟨((-28557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-23681 : Rat) / 250000), 0, 0, 0⟩, ⟨((-11893 : Rat) / 250000), 0, 0, 0⟩, ⟨((-14081 : Rat) / 200000), 0, 0, 0⟩, ⟨((196097 : Rat) / 500000), 0, 0, 0⟩, ⟨((-4957 : Rat) / 250000), 0, 0, 0⟩, ⟨((-20001 : Rat) / 250000), 0, 0, 0⟩, ⟨((-42847 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, ((110823 : Rat) / 1000000), ((36941 : Rat) / 250000), ((-36941 : Rat) / 1000000)⟩, ⟨((69033 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((-98551 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-115739 : Rat) / 500000), 0, 0, 0⟩, ⟨((-12021 : Rat) / 40000), 0, 0, 0⟩, ⟨((-15127 : Rat) / 50000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-280949 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-16579 : Rat) / 200000), 0, 0, 0⟩, ⟨((-10387 : Rat) / 62500), 0, 0, 0⟩, ⟨((-120519 : Rat) / 500000), 0, 0, 0⟩, ⟨((-93527 : Rat) / 500000), 0, 0, 0⟩, ⟨((-58321 : Rat) / 500000), 0, 0, 0⟩, ⟨((-4957 : Rat) / 250000), 0, 0, 0⟩, ⟨((121173 : Rat) / 250000), 0, 0, 0⟩, ⟨((-78667 : Rat) / 500000), 0, 0, 0⟩, ⟨((6777 : Rat) / 200000), 0, 0, 0⟩, ⟨0, ((842847 : Rat) / 2000000), ((280949 : Rat) / 500000), ((-280949 : Rat) / 2000000)⟩, ⟨((127977 : Rat) / 1000000), 0, 0, 0⟩], #[⟨((43813 : Rat) / 500000), 0, 0, 0⟩, ⟨((98891 : Rat) / 500000), 0, 0, 0⟩, ⟨((124167 : Rat) / 500000), 0, 0, 0⟩, ⟨((50969 : Rat) / 200000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨((251793 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((68557 : Rat) / 1000000), 0, 0, 0⟩, ⟨((60021 : Rat) / 500000), 0, 0, 0⟩, ⟨((201631 : Rat) / 1000000), 0, 0, 0⟩, ⟨((16963 : Rat) / 125000), 0, 0, 0⟩, ⟨((49747 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-20001 : Rat) / 250000), 0, 0, 0⟩, ⟨((-78667 : Rat) / 500000), 0, 0, 0⟩, ⟨((96389 : Rat) / 200000), 0, 0, 0⟩, ⟨((-142693 : Rat) / 1000000), 0, 0, 0⟩, ⟨0, ((-755379 : Rat) / 2000000), ((-251793 : Rat) / 500000), ((251793 : Rat) / 2000000)⟩, ⟨((-92169 : Rat) / 500000), 0, 0, 0⟩], #[⟨((-29233 : Rat) / 250000), 0, 0, 0⟩, ⟨((-9851 : Rat) / 40000), 0, 0, 0⟩, ⟨((-299031 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-82813 : Rat) / 250000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨((-153601 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-3237 : Rat) / 40000), 0, 0, 0⟩, ⟨((-120141 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-49741 : Rat) / 200000), 0, 0, 0⟩, ⟨((-192927 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-519 : Rat) / 20000), 0, 0, 0⟩, ⟨((-42847 : Rat) / 1000000), 0, 0, 0⟩, ⟨((6777 : Rat) / 200000), 0, 0, 0⟩, ⟨((-142693 : Rat) / 1000000), 0, 0, 0⟩, ⟨((100639 : Rat) / 200000), 0, 0, 0⟩, ⟨0, ((460803 : Rat) / 1000000), ((153601 : Rat) / 250000), ((-153601 : Rat) / 1000000)⟩, ⟨((12049 : Rat) / 250000), 0, 0, 0⟩], #[⟨0, ((-1416807 : Rat) / 2000000), ((-472269 : Rat) / 500000), ((472269 : Rat) / 2000000)⟩, ⟨0, ((-346221 : Rat) / 250000), ((-115407 : Rat) / 62500), ((115407 : Rat) / 250000)⟩, ⟨0, ((-3364821 : Rat) / 2000000), ((-1121607 : Rat) / 500000), ((1121607 : Rat) / 2000000)⟩, ⟨0, ((-923379 : Rat) / 500000), ((-307793 : Rat) / 125000), ((307793 : Rat) / 500000)⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨0, ((-384879 : Rat) / 200000), ((-128293 : Rat) / 50000), ((128293 : Rat) / 200000)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((-510897 : Rat) / 1000000), ((-170299 : Rat) / 250000), ((170299 : Rat) / 1000000)⟩, ⟨0, ((-1163451 : Rat) / 2000000), ((-387817 : Rat) / 500000), ((387817 : Rat) / 2000000)⟩, ⟨0, ((-342159 : Rat) / 250000), ((-114053 : Rat) / 62500), ((114053 : Rat) / 250000)⟩, ⟨0, ((-89151 : Rat) / 80000), ((-29717 : Rat) / 20000), ((29717 : Rat) / 80000)⟩, ⟨0, ((-643017 : Rat) / 2000000), ((-214339 : Rat) / 500000), ((214339 : Rat) / 2000000)⟩, ⟨0, ((110823 : Rat) / 1000000), ((36941 : Rat) / 250000), ((-36941 : Rat) / 1000000)⟩, ⟨0, ((842847 : Rat) / 2000000), ((280949 : Rat) / 500000), ((-280949 : Rat) / 2000000)⟩, ⟨0, ((-755379 : Rat) / 2000000), ((-251793 : Rat) / 500000), ((251793 : Rat) / 2000000)⟩, ⟨0, ((460803 : Rat) / 1000000), ((153601 : Rat) / 250000), ((-153601 : Rat) / 1000000)⟩, ⟨((384879 : Rat) / 200000), ((128293 : Rat) / 200000), ((-128293 : Rat) / 40000), ((128293 : Rat) / 200000)⟩, ⟨0, ((456621 : Rat) / 1000000), ((152207 : Rat) / 250000), ((-152207 : Rat) / 1000000)⟩], #[⟨((-20939 : Rat) / 250000), 0, 0, 0⟩, ⟨((-114629 : Rat) / 500000), 0, 0, 0⟩, ⟨((-160099 : Rat) / 500000), 0, 0, 0⟩, ⟨((-211191 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩, ⟨((-152207 : Rat) / 500000), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1137 : Rat) / 25000), 0, 0, 0⟩, ⟨((-51973 : Rat) / 500000), 0, 0, 0⟩, ⟨((-266511 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-83001 : Rat) / 500000), 0, 0, 0⟩, ⟨((-21349 : Rat) / 250000), 0, 0, 0⟩, ⟨((69033 : Rat) / 1000000), 0, 0, 0⟩, ⟨((127977 : Rat) / 1000000), 0, 0, 0⟩, ⟨((-92169 : Rat) / 500000), 0, 0, 0⟩, ⟨((12049 : Rat) / 250000), 0, 0, 0⟩, ⟨0, ((456621 : Rat) / 1000000), ((152207 : Rat) / 250000), ((-152207 : Rat) / 1000000)⟩, ⟨((245073 : Rat) / 200000), 0, 0, 0⟩]]
  gram := #[[1342148, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [659709, 1448767, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [369512, 527777, 1535620, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [738730, 691888, 413893, 1350182, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [351875, 477041, 481769, 327194, 736471, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [192578, 219058, 141102, 70156, 105098, 874584, 0, 0, 0, 0, 0, 0, 0, 0, 0], [93013, 150176, 191090, 121995, 205671, (-36936), 687495, 0, 0, 0, 0, 0, 0, 0, 0], [267984, 398346, 403906, 142630, 525266, 115931, 8855, 1136557, 0, 0, 0, 0, 0, 0, 0], [260935, 329641, 314298, 210256, 371560, 94569, 26007, 4210, 789414, 0, 0, 0, 0, 0, 0], [83047, 94007, 202577, 12495, 52396, (-37095), (-372485), 187146, 87474, 1109990, 0, 0, 0, 0, 0], [(-1158), (-24068), (-47007), (-17559), (-45625), 8266, (-5849), (-35437), (-5571), (-45646), 577530, 0, 0, 0, 0], [(-73428), (-126340), (-134612), (-77892), (-141899), (-1951), (-110621), (-26231), (-14778), (-88348), (-74107), 585296, 0, 0, 0], [65288, 106788, 109304, 64798, 141237, (-2540), 58180, 12140, (-23199), 22764, (-108976), (-168982), 578929, 0, 0], [(-87123), (-130317), (-128977), (-91354), (-166132), 7396, (-32341), (-19030), (-7019), 19742, (-106304), (-80861), (-178497), 569596, 0], [(-62404), (-129827), (-148877), (-10107), (-197552), 42827, (-9818), (-33090), 14874, (-22117), 81617, 103496, (-161085), (-69410), 1020513]]
  gramDen := 1000000
}

def blocks : Array Block := #[block0, block1, block2, block3, block4, block5]

def wHalf : Rat := 890169 / 200000

def wTwice : Rat := 135203 / 250000

def nu : Array Rat := #[3991657/1000000,3991657/1000000,2903639/500000,544009/250000]

def patterns : Array Nat := #[699391, 175103, 44031, 11263, 697343, 173055, 41983, 9215, 1023, 699383, 175095, 44023, 11255, 697335, 173047, 41975, 9207, 1015, 699319, 175031, 43959, 697271, 172983, 41911, 699063, 697015, 698551, 696503, 781299, 257011, 715763, 191475, 60403, 699379, 175091, 44019, 11251, 697331, 173043, 41971, 9203, 1011, 781235, 256947, 715699, 191411, 60339, 699315, 175027, 43955, 697267, 172979, 41907, 780979, 715443, 699059, 697011, 698547, 696499, 1043347, 781203, 256915, 715667, 191379, 60307, 699283, 174995, 43923, 1043091, 780947, 715411, 699027, 698515, 1042963, 780819, 715283, 698899, 698387, 65521, 192497, 61425, 176113, 45041, 781297, 257009, 715761, 191473, 60401, 699377, 175089, 44017, 11249, 697329, 173041, 41969, 9201, 1009, 196529, 65457, 716721, 192433, 61361, 700337, 176049, 44977, 781233, 256945, 715697, 191409, 60337, 699313, 175025, 43953, 697265, 172977, 41905, 700081, 780977, 715441, 699057, 697009, 699569, 698545, 696497, 196497, 65425, 716689, 192401, 61329, 700305, 176017, 44945, 1043345, 781201, 256913, 715665, 191377, 60305, 699281, 174993, 43921, 700049, 1043089, 780945, 715409, 699025, 699537, 698513, 1042961, 780817, 715281, 698897, 698385, 1048449, 786305, 262017, 720769, 196481, 65409, 1044353, 782209, 257921, 716673, 192385, 61313, 700289, 176001, 44929, 1043329, 781185, 256897, 715649, 191361, 60289, 699265, 174977, 43905, 1044097, 781953, 716417, 700033, 1043073, 780929, 715393, 699009, 699521, 698497, 1042945, 780801, 715265, 698881, 698369, 262128, 196592, 65520, 258032, 716784, 192496, 61424, 700400, 176112, 45040, 781296, 257008, 715760, 191472, 60400, 699376, 175088, 44016, 11248, 697328, 173040, 41968, 9200, 1008, 262064, 720816, 196528, 65456, 782256, 257968, 716720, 192432, 61360, 700336, 176048, 781232, 256944, 715696, 191408, 60336, 699312, 175024, 697264, 700080, 780976, 715440, 699056, 697008, 699568, 698544, 696496, 786320, 262032, 720784, 196496, 65424, 782224, 257936, 716688, 192400, 61328, 700304, 1043344, 781200, 256912, 715664, 191376, 60304, 699280, 716432, 700048, 1043088, 780944, 715408, 699024, 699536, 698512, 1042960, 780816, 715280, 698896, 698384, 1048448, 786304, 262016, 720768, 196480, 65408, 1044352, 782208, 257920, 716672, 192384, 700288, 1043328, 781184, 256896, 715648, 191360, 699264, 1044096, 781952, 716416, 700032, 1043072, 780928, 715392, 699008, 699520, 698496, 1042944, 780800, 715264, 698880, 698368]

def cover : Cover := (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(1,1), (5,1), (10,2)]) (.branch (.branch (.excluded [(2,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(3,1), (5,1), (14,2)]) (.branch (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.branch (.excluded [(2,1), (18,1)]) (.branch (.retained 0) (.retained 1))) (.branch (.excluded [(2,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 2))))) (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(15,1), (18,1)]) (.branch (.excluded [(15,1), (19,1)]) (.retained 3))))))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(1,1), (5,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 4) (.retained 5))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 6))))) (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(15,1), (19,1)]) (.retained 7))))))) (.branch (.excluded [(10,1), (11,2), (14,3)]) (.branch (.excluded [(13,1), (15,1)]) (.branch (.excluded [(13,1), (16,2)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 8))))))))))) (.excluded [(6,1), (9,1)])) (.excluded [(3,1), (8,1)])) (.excluded [(2,1), (7,1)])) (.excluded [(3,1), (6,1)])) (.excluded [(2,1), (5,1)])) (.excluded [(1,1), (4,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,2), (3,1), (6,1), (10,2)]) (.branch (.branch (.excluded [(2,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(2,1), (5,1), (14,2)]) (.branch (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.branch (.excluded [(2,1), (18,1)]) (.branch (.retained 9) (.retained 10))) (.branch (.excluded [(2,1), (18,1)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 11))))) (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(15,1), (18,1)]) (.branch (.excluded [(3,2), (7,1), (15,4), (19,3)]) (.retained 12))))))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(2,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 13) (.retained 14))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 15))))) (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(0,1), (3,4), (11,1), (15,3), (17,2), (19,3)]) (.retained 16))))))) (.branch (.excluded [(1,1), (13,1), (14,2)]) (.branch (.excluded [(13,1), (15,1)]) (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.excluded [(13,1), (17,1)]) (.branch (.excluded [(13,1), (18,2)]) (.branch (.excluded [(0,1), (3,2), (13,2), (19,1)]) (.retained 17))))))))))) (.excluded [(8,1), (9,1)])) (.excluded [(6,1), (8,1)])) (.excluded [(6,1), (7,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,1), (5,1), (10,2)]) (.branch (.branch (.excluded [(2,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(2,1), (5,1), (14,2)]) (.branch (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.branch (.excluded [(2,1), (18,1)]) (.branch (.retained 18) (.retained 19))) (.branch (.excluded [(2,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 20))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(2,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(2,1), (8,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 21) (.retained 22))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 23))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(3,1), (6,1), (11,1), (13,1)]))))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.excluded [(2,1), (5,1), (10,2)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(2,1), (5,1), (14,2)]) (.branch (.branch (.excluded [(2,2), (8,1), (16,1)]) (.branch (.branch (.excluded [(2,1), (18,1)]) (.branch (.retained 24) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(3,1), (5,2), (8,3), (17,2)]))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(8,1), (11,1), (16,1)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 25) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(8,2), (11,1), (13,1), (17,2)]))) (.excluded [(0,2), (3,5), (6,2), (8,1), (11,2), (15,4)]))) (.excluded [(3,1), (6,1), (11,1), (13,1)]))))) (.branch (.excluded [(1,1), (10,1)]) (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(2,1), (5,1), (16,2)]) (.branch (.branch (.excluded [(5,1), (18,1)]) (.branch (.retained 26) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(11,1), (12,1)]) (.branch (.branch (.excluded [(1,2), (5,2), (7,1), (9,1), (14,4)]) (.branch (.branch (.excluded [(11,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 27) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(9,1), (13,1)]))))))) (.excluded [(2,1), (7,1)]))) (.excluded [(2,1), (5,1)])) (.excluded [(1,1), (4,1)]))) (.branch (.excluded [(2,1), (3,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(1,4), (2,3), (5,1), (10,2)]) (.branch (.branch (.excluded [(1,1), (4,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.retained 28) (.retained 29))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.retained 30) (.retained 31))) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(6,5), (7,2), (14,3), (17,3), (19,7)]) (.retained 32))))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.retained 33) (.retained 34))) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 35))))) (.branch (.excluded [(15,1), (16,1)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(15,1), (18,1)]) (.branch (.excluded [(3,2), (7,1), (15,4), (19,3)]) (.retained 36))))))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(1,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(0,3), (8,3), (11,3), (14,4), (15,4), (16,9)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 37) (.retained 38))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 39))))) (.branch (.excluded [(0,1), (2,1), (11,1), (16,1)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(0,1), (3,4), (11,1), (15,3), (17,2), (19,3)]) (.retained 40))))))) (.branch (.excluded [(1,1), (13,1), (14,2)]) (.branch (.excluded [(13,1), (15,1)]) (.branch (.excluded [(0,1), (2,1), (13,1), (16,1)]) (.branch (.excluded [(1,1), (2,1), (13,1), (17,1)]) (.branch (.excluded [(13,1), (18,2)]) (.branch (.excluded [(0,1), (3,2), (13,2), (19,1)]) (.retained 41))))))))))) (.excluded [(1,2), (2,2), (8,1), (9,1)])) (.excluded [(6,1), (8,1)])) (.excluded [(6,1), (7,1)])) (.branch (.branch (.branch (.branch (.excluded [(1,4), (2,3), (5,1), (10,2)]) (.branch (.branch (.excluded [(1,1), (4,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 42) (.retained 43))) (.excluded [(5,3), (6,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 44) (.retained 45))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(5,4), (8,1), (14,3), (17,3), (19,5)]) (.retained 46))))) (.excluded [(5,3), (6,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 47) (.retained 48))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 49))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(1,1), (4,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 50) (.retained 51))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 52))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(2,2), (6,2), (11,3), (13,1)]))))) (.excluded [(1,2), (2,2), (8,1), (9,1)])) (.branch (.branch (.excluded [(1,1), (5,1), (10,2)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 53) (.excluded [(6,1), (7,2), (8,3), (19,2)]))) (.excluded [(2,1), (5,3), (8,4), (17,2)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 54) (.excluded [(6,1), (7,2), (8,3), (19,2)]))) (.excluded [(2,1), (5,3), (8,4), (17,2)]))) (.excluded [(5,3), (6,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 55) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(2,1), (5,3), (8,4), (17,2)]))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (11,1), (14,2)]) (.branch (.branch (.excluded [(8,1), (11,1), (16,1)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 56) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(2,4), (8,7), (9,3), (11,6), (17,2)]))) (.excluded [(0,2), (3,5), (6,2), (8,1), (11,2), (15,4)]))) (.excluded [(2,2), (6,2), (11,3), (13,1)]))))) (.branch (.excluded [(1,1), (10,1)]) (.branch (.branch (.excluded [(1,1), (12,1)]) (.branch (.branch (.excluded [(0,2), (5,3), (7,3), (9,4), (12,3), (14,7)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 57) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(2,1), (8,1), (13,2)]))) (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.excluded [(11,2), (12,1), (14,3)]) (.branch (.branch (.excluded [(11,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 58) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(9,1), (13,1)]))))))) (.excluded [(5,1), (7,1)]))) (.branch (.excluded [(5,1), (6,1)]) (.branch (.branch (.branch (.branch (.excluded [(1,2), (2,1), (10,1)]) (.branch (.branch (.excluded [(1,1), (4,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 59) (.excluded [(18,1), (19,1)])) (.branch (.retained 60) (.retained 61))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 62) (.retained 63))) (.branch (.excluded [(17,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 64))))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 65) (.retained 66))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 67))))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(2,1), (5,1), (11,2)]))) (.excluded [(1,2), (2,2), (8,1), (9,1)])) (.branch (.branch (.excluded [(1,1), (4,1), (8,1), (9,1), (10,2)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 68) (.excluded [(7,3), (8,3), (18,1), (19,1)])) (.branch (.retained 69) (.excluded [(5,1), (7,3), (8,4), (19,2)]))) (.excluded [(5,1), (8,1), (17,2)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 70) (.excluded [(5,1), (7,3), (8,4), (19,2)]))) (.excluded [(5,1), (8,1), (17,2)]))) (.excluded [(7,3), (8,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 71) (.excluded [(3,1), (5,2), (8,1), (14,2), (19,2)]))) (.excluded [(5,1), (8,1), (17,2)]))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(5,2), (8,1), (9,1), (11,2)]))) (.branch (.excluded [(1,1), (10,1)]) (.branch (.branch (.excluded [(1,1), (12,1)]) (.branch (.branch (.excluded [(1,1), (4,1), (7,2), (9,2), (12,1), (14,3)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 72) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(6,1), (15,1)]))) (.excluded [(8,1), (13,1)]))) (.excluded [(1,2), (2,3), (5,1), (11,2)]))))) (.branch (.excluded [(7,1), (8,1)]) (.branch (.branch (.excluded [(1,2), (8,1), (9,1), (10,2)]) (.branch (.branch (.excluded [(1,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 73) (.excluded [(5,1), (7,1), (19,2)])) (.branch (.retained 74) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(3,1), (7,1), (17,2)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 75) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(5,1), (8,1), (17,2)]))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(14,1), (18,1)]) (.branch (.retained 76) (.excluded [(3,3), (6,7), (7,4), (14,6), (19,8)]))) (.excluded [(5,1), (8,1), (17,2)]))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(7,1), (13,1)]))) (.excluded [(2,1), (5,1), (8,1), (9,1), (11,2)]))) (.branch (.excluded [(7,1), (10,1)]) (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 77) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (7,1), (17,2)]))) (.excluded [(9,1), (13,2), (15,3)]))) (.excluded [(6,1), (13,1)]))) (.excluded [(7,1), (11,1)])))))))) (.excluded [(1,1), (4,1)])))) (.branch (.excluded [(1,1), (2,1)]) (.branch (.excluded [(1,1), (3,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,1), (4,1), (12,1), (16,1)]) (.branch (.excluded [(0,1), (6,1), (12,1), (17,1)]) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(0,8), (3,3), (6,13), (10,4), (14,6), (19,8)]) (.retained 78))))) (.excluded [(14,1), (15,1)])) (.excluded [(12,1), (14,1)])) (.excluded [(10,1), (13,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,1), (4,1), (10,2), (12,1), (16,1)]) (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(0,8), (3,3), (6,13), (10,4), (14,6), (19,8)]) (.retained 79))) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(0,8), (3,3), (6,13), (10,4), (14,6), (19,8)]) (.retained 80))))) (.excluded [(10,3), (12,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(0,7), (4,7), (10,8), (13,2), (14,3), (16,7)]) (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(0,1), (6,2), (10,1), (11,1), (19,1)]) (.retained 81))) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 82))))) (.excluded [(10,3), (14,2), (15,1)]))) (.excluded [(10,3), (12,2), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.retained 83) (.retained 84))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.retained 85) (.retained 86))) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(6,5), (7,2), (14,3), (17,3), (19,7)]) (.retained 87))))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(0,1), (1,1), (14,1), (16,1)]) (.branch (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.retained 88) (.retained 89))) (.branch (.excluded [(6,1), (7,1), (18,2)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 90))))) (.branch (.excluded [(0,1), (1,1), (15,1), (16,1)]) (.branch (.excluded [(0,1), (1,1), (15,1), (17,1)]) (.branch (.excluded [(15,1), (18,1)]) (.branch (.excluded [(0,1), (1,1), (3,2), (7,1), (15,4), (19,3)]) (.retained 91))))))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.excluded [(10,2), (11,7), (13,3), (14,6)]) (.branch (.branch (.excluded [(0,4), (1,3), (4,1), (11,2), (16,4)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 92) (.retained 93))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(3,1), (6,1), (17,2), (19,2)]) (.retained 94))))) (.branch (.excluded [(0,4), (1,3), (4,1), (11,2), (16,4)]) (.branch (.excluded [(0,1), (1,1), (15,1), (17,1)]) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(0,3), (1,2), (3,4), (11,1), (15,5), (19,3)]) (.retained 95))))))) (.branch (.excluded [(11,2), (12,1), (14,3)]) (.branch (.excluded [(13,1), (15,1)]) (.branch (.excluded [(0,1), (13,1), (16,2)]) (.branch (.excluded [(0,1), (1,1), (15,1), (17,1)]) (.branch (.excluded [(13,1), (18,2)]) (.branch (.excluded [(0,1), (3,2), (13,2), (19,1)]) (.retained 96))))))))))) (.excluded [(8,1), (9,1)])) (.excluded [(6,1), (8,1)])) (.excluded [(6,1), (7,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,4), (5,12), (6,9), (8,1), (12,2), (16,6)]) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(0,2), (4,4), (12,3), (14,1), (19,2)]) (.retained 97))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(0,2), (4,4), (12,3), (14,1), (19,2)]) (.retained 98))))) (.excluded [(5,3), (6,3), (14,1), (15,1)])) (.excluded [(12,1), (14,1)])) (.excluded [(11,1), (13,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,4), (5,10), (6,7), (8,1), (10,2), (16,6)]) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 99) (.retained 100))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 101))))) (.excluded [(5,3), (6,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 102) (.retained 103))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 104))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 105) (.retained 106))) (.excluded [(5,3), (6,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 107) (.retained 108))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 109))))) (.excluded [(5,3), (6,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 110) (.retained 111))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 112))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.excluded [(4,1), (6,1), (11,1), (14,1)]) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 113) (.retained 114))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 115))))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(2,2), (6,2), (11,3), (13,1)]))))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(0,1), (4,2), (8,1), (10,2), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 116) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,6), (3,9), (8,3), (10,3), (14,2), (15,7)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(8,3), (9,3), (10,2), (11,2)])) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 117) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,2), (5,6), (8,9), (9,1), (17,4)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 118) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,2), (5,6), (8,9), (9,1), (17,4)]))) (.excluded [(0,6), (1,6), (5,3), (8,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 119) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(1,2), (5,6), (8,9), (9,1), (17,4)]))) (.excluded [(3,3), (6,3), (14,2), (15,4)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (8,1), (11,1), (14,1)]) (.branch (.branch (.excluded [(8,1), (11,1), (16,1)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 120) (.excluded [(3,1), (6,3), (8,2), (14,2), (19,4)]))) (.excluded [(1,4), (8,9), (9,5), (11,6), (17,2)]))) (.excluded [(0,2), (3,5), (6,2), (8,1), (11,2), (15,4)]))) (.excluded [(2,2), (6,2), (11,3), (13,1)]))))) (.branch (.branch (.branch (.excluded [(5,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(0,2), (5,3), (7,3), (9,4), (12,3), (14,7)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 121) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(8,1), (15,1)]))) (.excluded [(9,1), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(4,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(0,2), (5,3), (7,3), (9,4), (12,3), (14,7)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 122) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(1,1), (8,1), (13,2)]))) (.branch (.excluded [(4,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(11,2), (12,1), (14,3)]) (.branch (.branch (.excluded [(11,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 123) (.excluded [(0,1), (9,2), (15,2), (19,3)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(1,1), (9,1), (13,2)]))))))) (.excluded [(5,1), (7,1)]))) (.branch (.excluded [(5,1), (6,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,1), (4,1), (12,1), (16,1)]) (.branch (.branch (.excluded [(0,3), (4,6), (10,5), (11,1), (18,3)]) (.branch (.excluded [(0,1), (4,3), (5,1), (12,2), (19,1)]) (.retained 124))) (.branch (.excluded [(0,3), (4,6), (10,5), (11,1), (18,3)]) (.branch (.excluded [(0,1), (4,3), (5,1), (12,2), (19,1)]) (.retained 125))))) (.excluded [(4,2), (5,2), (12,1), (15,1)])) (.excluded [(4,2), (5,2), (12,1), (14,1)])) (.excluded [(11,1), (13,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,1), (4,1), (10,1), (16,1)]) (.branch (.branch (.excluded [(0,1), (4,3), (7,1), (10,2), (18,3)]) (.branch (.retained 126) (.retained 127))) (.branch (.excluded [(0,1), (4,3), (7,1), (10,2), (18,3)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 128))))) (.excluded [(10,3), (12,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 129) (.retained 130))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 131))))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 132) (.excluded [(18,1), (19,1)])) (.branch (.retained 133) (.retained 134))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(1,1), (4,1), (16,2), (18,2)]) (.branch (.retained 135) (.retained 136))) (.branch (.excluded [(1,1), (4,1), (17,2), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 137))))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 138) (.retained 139))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 140))))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(2,1), (5,1), (11,2)]))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(0,2), (4,4), (5,1), (8,1), (10,3), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 141) (.excluded [(3,1), (5,2), (8,1), (14,2), (19,2)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,4), (5,1), (8,2), (10,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(8,3), (9,3), (10,2), (11,2)])) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 142) (.excluded [(6,1), (8,1), (19,2)])) (.branch (.retained 143) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)])) (.branch (.branch (.excluded [(1,1), (4,1), (16,2), (18,2)]) (.branch (.retained 144) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(7,3), (8,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 145) (.excluded [(3,1), (5,2), (8,1), (14,2), (19,2)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(1,2), (5,2), (8,3), (9,3), (11,4)]))) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.excluded [(0,4), (4,6), (7,6), (9,8), (12,3), (14,11)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 146) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(10,1), (13,2), (15,3)]))) (.excluded [(6,1), (13,1)]))) (.excluded [(1,1), (5,1), (11,2)])) (.branch (.branch (.excluded [(4,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(0,4), (4,6), (7,6), (9,8), (12,3), (14,11)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 147) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(6,1), (15,1)]))) (.excluded [(8,1), (13,1)]))) (.excluded [(1,1), (5,1), (11,2)]))))) (.branch (.excluded [(7,1), (8,1)]) (.branch (.branch (.excluded [(4,2), (7,2), (8,1), (9,1), (10,4)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 148) (.excluded [(5,1), (7,1), (19,2)])) (.branch (.retained 149) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(3,1), (7,1), (17,2)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 150) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(0,1), (1,1), (14,1), (16,1)]) (.branch (.branch (.excluded [(14,1), (18,1)]) (.branch (.retained 151) (.excluded [(3,3), (6,7), (7,4), (14,6), (19,8)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(7,1), (13,1)]))) (.excluded [(2,1), (5,1), (8,1), (9,1), (11,2)]))) (.branch (.excluded [(7,1), (10,1)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 152) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (7,1), (17,2)]))) (.excluded [(9,1), (13,2), (15,3)]))) (.excluded [(6,1), (13,1)]))) (.excluded [(7,1), (11,1)])))))))) (.branch (.excluded [(4,1), (5,1)]) (.branch (.excluded [(5,1), (6,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 153) (.excluded [(18,1), (19,1)])) (.branch (.retained 154) (.retained 155))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 156) (.retained 157))) (.branch (.excluded [(16,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 158))))) (.excluded [(4,1), (15,1)])) (.excluded [(12,1), (14,1)])) (.excluded [(5,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 159) (.excluded [(10,3), (12,3), (18,1), (19,1)])) (.branch (.retained 160) (.retained 161))) (.excluded [(10,3), (12,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 162) (.retained 163))) (.branch (.excluded [(10,3), (12,3), (17,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 164))))) (.excluded [(10,3), (12,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 165) (.retained 166))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 167))))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(5,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 168) (.excluded [(18,1), (19,1)])) (.branch (.retained 169) (.retained 170))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 171) (.retained 172))) (.branch (.excluded [(17,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 173))))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 174) (.retained 175))) (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 176))))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(2,1), (5,1), (11,2)]))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 177) (.excluded [(3,1), (4,4), (8,3), (12,2), (19,6)])) (.branch (.retained 178) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 179) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,6), (8,3), (10,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 180) (.excluded [(3,1), (4,2), (8,1), (14,2), (19,2)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,4), (5,1), (8,2), (10,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(8,3), (9,3), (10,2), (11,2)])) (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 181) (.excluded [(3,1), (4,4), (8,3), (12,2), (19,6)])) (.branch (.retained 182) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 183) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(7,3), (8,3), (14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 184) (.excluded [(3,1), (4,2), (8,1), (14,2), (19,2)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(4,1), (8,1), (9,1), (11,1)]))) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.excluded [(0,2), (9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 185) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(4,1), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.excluded [(7,1), (9,1), (10,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 186) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (13,2), (15,3)]))) (.excluded [(5,1), (13,1)]))) (.excluded [(1,1), (4,1), (11,2)]))))) (.branch (.excluded [(7,1), (8,1)]) (.branch (.branch (.excluded [(7,1), (10,1)]) (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 187) (.excluded [(0,1), (4,3), (7,5), (11,2), (19,9)])) (.branch (.retained 188) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(3,1), (7,1), (17,2)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 189) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(4,1), (15,1)])) (.branch (.branch (.excluded [(1,1), (4,3), (9,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(14,1), (18,1)]) (.branch (.retained 190) (.excluded [(3,9), (4,14), (7,12), (9,7), (14,18), (19,10)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(5,3), (14,2), (15,1)]))) (.excluded [(5,1), (13,1)]))) (.excluded [(3,1), (7,2), (9,1), (11,2)]))) (.branch (.excluded [(7,1), (10,1)]) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 191) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (7,1), (17,2)]))) (.excluded [(4,1), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(7,1), (11,1)])))))))))))) (.branch (.excluded [(0,1), (1,1)]) (.branch (.excluded [(0,1), (2,1)]) (.branch (.excluded [(0,1), (3,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(6,1), (8,1), (18,2)]) (.branch (.excluded [(6,1), (12,1), (19,1)]) (.retained 192))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(6,1), (12,1), (19,1)]) (.retained 193))) (.branch (.excluded [(17,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 194))))) (.excluded [(12,1), (15,1)])) (.excluded [(12,1), (14,1)])) (.excluded [(10,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(6,1), (8,1), (18,2)]) (.branch (.excluded [(6,1), (10,1), (16,1), (19,1)]) (.retained 195))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 196) (.retained 197))) (.branch (.excluded [(17,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 198))))) (.excluded [(10,1), (15,1)])) (.branch (.branch (.excluded [(10,1), (14,1), (16,2)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 199) (.retained 200))) (.branch (.excluded [(6,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 201))))) (.excluded [(10,1), (15,1)]))) (.excluded [(10,1), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(6,1), (8,1), (18,2)]) (.branch (.retained 202) (.retained 203))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 204) (.retained 205))) (.branch (.excluded [(17,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 206))))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 207) (.retained 208))) (.branch (.excluded [(6,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 209))))) (.branch (.excluded [(15,1), (16,1)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(14,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 210))))))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.excluded [(11,3), (13,1), (14,2)]) (.branch (.branch (.excluded [(11,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 211) (.retained 212))) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 213))))) (.branch (.excluded [(10,1), (11,2), (16,3)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(11,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 214))))))) (.branch (.excluded [(11,2), (12,1), (14,3)]) (.branch (.excluded [(13,1), (15,1)]) (.branch (.excluded [(13,1), (16,2)]) (.branch (.excluded [(15,1), (17,1)]) (.branch (.excluded [(13,1), (18,2)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 215))))))))))) (.excluded [(8,1), (9,1)])) (.excluded [(6,1), (8,1)])) (.excluded [(5,1), (7,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(5,1), (12,1), (16,1), (19,1)]) (.retained 216))) (.excluded [(5,3), (6,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 217) (.retained 218))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(4,2), (6,1), (12,1), (17,1), (19,1)]) (.retained 219))))) (.excluded [(0,2), (4,2), (6,5), (7,1), (15,4)])) (.excluded [(12,1), (14,1)])) (.excluded [(5,1), (6,2), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 220) (.retained 221))) (.excluded [(5,3), (6,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 222) (.retained 223))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(0,6), (3,3), (12,3), (17,15), (18,2), (19,11)]) (.retained 224))))) (.excluded [(0,2), (6,3), (7,1), (12,1), (15,3)])) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 225) (.retained 226))) (.excluded [(0,2), (6,2), (12,1), (14,1), (17,2)]))) (.excluded [(6,3), (14,1), (15,2)]))) (.excluded [(5,1), (6,2), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 227) (.retained 228))) (.excluded [(5,3), (6,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 229) (.retained 230))) (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.excluded [(0,6), (3,3), (12,3), (17,15), (18,2), (19,11)]) (.retained 231))))) (.excluded [(0,2), (6,3), (7,1), (12,1), (15,3)])) (.branch (.branch (.excluded [(6,1), (8,1), (14,2), (16,2)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 232) (.retained 233))) (.excluded [(0,2), (5,1), (6,3), (10,1), (14,1), (17,2)]))) (.excluded [(6,3), (14,1), (15,2)]))) (.excluded [(5,1), (6,2), (13,1)]))) (.branch (.excluded [(6,3), (10,4), (11,2), (12,3)]) (.branch (.branch (.excluded [(5,1), (6,1), (11,1), (14,1)]) (.branch (.branch (.excluded [(6,3), (8,1), (11,4), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 234) (.excluded [(0,1), (6,2), (10,1), (11,1), (19,1)]))) (.excluded [(0,1), (6,2), (10,1), (11,1), (17,1)]))) (.excluded [(6,2), (11,1), (15,1)]))) (.excluded [(5,1), (6,2), (13,1)]))))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(5,1), (8,1), (10,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 235) (.excluded [(0,1), (6,3), (8,1), (14,2), (19,3)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,3), (8,3), (14,1), (15,2)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(8,3), (9,3), (10,2), (11,2)])) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 236) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,2), (5,6), (8,9), (9,1), (17,4)])) (.branch (.branch (.excluded [(5,1), (7,1), (18,2)]) (.branch (.retained 237) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,2), (5,6), (8,9), (9,1), (17,4)]))) (.excluded [(0,1), (8,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 238) (.excluded [(0,1), (6,3), (8,1), (14,2), (19,3)]))) (.excluded [(1,2), (5,6), (8,9), (9,1), (17,4)]))) (.excluded [(0,3), (8,3), (14,1), (15,2)]))) (.excluded [(11,1), (13,1)]))) (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(1,1), (8,1), (11,1), (14,1)]) (.branch (.branch (.excluded [(8,1), (11,1), (16,1)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 239) (.excluded [(0,1), (6,3), (8,1), (14,2), (19,3)]))) (.excluded [(1,4), (8,9), (9,5), (11,6), (17,2)]))) (.excluded [(0,4), (8,4), (11,1), (15,2)]))) (.excluded [(2,2), (6,2), (11,3), (13,1)]))))) (.branch (.branch (.branch (.excluded [(5,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(5,1), (7,1), (9,2), (12,1), (14,3)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 240) (.excluded [(6,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(8,1), (15,1)]))) (.excluded [(9,1), (13,1)]))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(4,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(5,1), (7,1), (9,2), (12,1), (14,3)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 241) (.excluded [(6,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(1,1), (8,1), (13,2)]))) (.branch (.excluded [(4,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(11,2), (12,1), (14,3)]) (.branch (.branch (.excluded [(11,1), (16,2)]) (.branch (.branch (.excluded [(11,1), (18,2)]) (.branch (.retained 242) (.excluded [(6,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (15,1)]))) (.excluded [(0,1), (9,1), (13,2)]))))))) (.excluded [(5,1), (7,1)]))) (.branch (.excluded [(5,1), (6,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(4,1), (10,1), (18,1)]) (.branch (.retained 243) (.retained 244))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(4,4), (6,1), (10,2), (16,2), (18,3)]) (.branch (.retained 245) (.retained 246))) (.branch (.excluded [(4,6), (6,3), (10,3), (16,2), (17,1), (18,3)]) (.branch (.excluded [(4,2), (5,1), (12,1), (17,1), (19,1)]) (.retained 247))))) (.excluded [(0,1), (5,1), (15,1)])) (.excluded [(4,2), (5,2), (12,1), (14,1)])) (.excluded [(11,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(4,1), (10,1), (18,1)]) (.branch (.retained 248) (.retained 249))) (.excluded [(10,3), (12,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(4,2), (7,1), (10,1), (16,1), (18,3)]) (.branch (.retained 250) (.retained 251))) (.branch (.excluded [(4,2), (7,1), (10,1), (17,1), (18,3)]) (.branch (.excluded [(0,6), (3,3), (12,3), (17,15), (18,2), (19,11)]) (.retained 252))))) (.excluded [(0,1), (5,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 253) (.excluded [(0,1), (5,2), (14,2), (19,1)]))) (.excluded [(0,2), (5,2), (10,2), (12,3), (14,1), (17,2)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(0,2), (5,2), (6,1), (9,1), (11,4)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 254) (.excluded [(18,1), (19,1)])) (.branch (.retained 255) (.retained 256))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(0,1), (4,1), (7,1), (16,2), (18,3)]) (.branch (.retained 257) (.retained 258))) (.branch (.excluded [(0,1), (4,1), (7,1), (17,2), (18,3)]) (.branch (.excluded [(0,6), (3,3), (12,3), (17,15), (18,2), (19,11)]) (.retained 259))))) (.excluded [(0,1), (5,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 260) (.excluded [(0,1), (5,2), (14,2), (19,1)]))) (.excluded [(0,10), (5,13), (8,3), (10,5), (14,11), (17,4)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(0,2), (5,2), (6,1), (9,1), (11,4)]))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.excluded [(4,1), (8,1), (10,2), (16,1)]) (.branch (.branch (.excluded [(4,2), (7,1), (10,1), (16,1), (18,3)]) (.branch (.retained 261) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,3), (5,1), (8,2), (10,2), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 262) (.excluded [(0,1), (5,2), (14,2), (19,1)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(8,3), (9,3), (10,2), (11,2)])) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 263) (.excluded [(6,1), (8,1), (19,2)])) (.branch (.retained 264) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)])) (.branch (.branch (.excluded [(0,1), (4,1), (7,1), (16,2), (18,3)]) (.branch (.retained 265) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(0,1), (5,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 266) (.excluded [(0,1), (5,2), (14,2), (19,1)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(1,2), (5,2), (8,3), (9,3), (11,4)]))) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.excluded [(4,2), (7,2), (9,4), (12,1), (14,5)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 267) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(10,1), (13,2), (15,3)]))) (.excluded [(6,1), (13,1)]))) (.excluded [(5,1), (11,1)])) (.branch (.branch (.excluded [(4,1), (9,1), (12,2)]) (.branch (.branch (.excluded [(7,1), (9,1), (10,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 268) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(6,1), (15,1)]))) (.excluded [(8,1), (13,1)]))) (.excluded [(5,1), (11,1)]))))) (.branch (.excluded [(7,1), (8,1)]) (.branch (.branch (.excluded [(4,2), (7,2), (8,1), (9,1), (10,4)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 269) (.excluded [(5,1), (7,1), (19,2)])) (.branch (.retained 270) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(3,1), (7,1), (17,2)])) (.branch (.branch (.excluded [(0,3), (4,1), (9,1), (16,6), (18,5)]) (.branch (.retained 271) (.excluded [(6,3), (8,3), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(14,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(14,1), (18,1)]) (.branch (.retained 272) (.excluded [(3,3), (6,7), (7,4), (14,6), (19,8)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(7,1), (13,1)]))) (.excluded [(2,1), (5,1), (8,1), (9,1), (11,2)]))) (.branch (.excluded [(4,1), (7,1), (10,2)]) (.branch (.branch (.excluded [(4,1), (8,1), (12,2)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 273) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (7,1), (17,2)]))) (.excluded [(9,1), (13,2), (15,3)]))) (.excluded [(6,1), (13,1)]))) (.excluded [(7,1), (11,1)])))))))) (.branch (.excluded [(4,1), (5,1)]) (.branch (.excluded [(5,1), (6,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 274) (.excluded [(18,1), (19,1)])) (.branch (.retained 275) (.retained 276))) (.excluded [(16,1), (17,1)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 277) (.retained 278))) (.branch (.excluded [(16,1), (18,1)]) (.branch (.excluded [(17,1), (19,1)]) (.retained 279))))) (.excluded [(4,1), (15,1)])) (.excluded [(12,1), (14,1)])) (.excluded [(5,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 280) (.excluded [(10,3), (12,3), (18,1), (19,1)])) (.branch (.retained 281) (.retained 282))) (.excluded [(10,3), (12,3), (16,1), (17,1)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 283) (.retained 284))) (.excluded [(0,3), (4,3), (12,3), (16,1), (17,2)]))) (.excluded [(0,1), (5,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 285) (.excluded [(0,1), (4,2), (14,2), (19,1)]))) (.excluded [(0,2), (5,2), (10,2), (12,3), (14,1), (17,2)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(5,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 286) (.excluded [(18,1), (19,1)])) (.branch (.retained 287) (.retained 288))) (.excluded [(0,1), (4,1), (10,1), (17,1)])) (.branch (.branch (.excluded [(0,2), (7,1), (10,1), (16,3), (18,3)]) (.branch (.retained 289) (.retained 290))) (.excluded [(0,1), (4,1), (10,1), (17,1)]))) (.excluded [(0,1), (5,1), (15,1)])) (.branch (.branch (.excluded [(2,1), (5,3), (8,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 291) (.excluded [(0,1), (4,2), (14,2), (19,1)]))) (.excluded [(0,9), (4,13), (8,4), (10,11), (14,6), (17,1)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(0,2), (5,2), (6,1), (9,1), (11,4)]))) (.excluded [(8,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 292) (.excluded [(3,1), (4,4), (8,3), (12,2), (19,6)])) (.branch (.retained 293) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)])) (.branch (.branch (.excluded [(16,1), (18,1)]) (.branch (.retained 294) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,3), (5,1), (8,2), (10,2), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 295) (.excluded [(0,1), (4,2), (14,2), (19,1)]))) (.excluded [(8,5), (9,1), (10,4), (17,2)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(8,3), (9,3), (10,2), (11,2)])) (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 296) (.excluded [(3,1), (4,4), (8,3), (12,2), (19,6)])) (.branch (.retained 297) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)])) (.branch (.branch (.excluded [(0,2), (7,1), (10,1), (16,3), (18,3)]) (.branch (.retained 298) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(0,1), (5,1), (15,1)])) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(7,1), (14,1), (18,2)]) (.branch (.retained 299) (.excluded [(0,1), (4,2), (14,2), (19,1)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(4,1), (8,1), (9,1), (11,1)]))) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 300) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(4,1), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(0,1), (4,1), (11,2)])) (.branch (.branch (.excluded [(8,1), (12,1)]) (.branch (.branch (.excluded [(7,1), (9,1), (10,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 301) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (8,1), (17,2)]))) (.excluded [(9,1), (13,2), (15,3)]))) (.excluded [(5,1), (13,1)]))) (.excluded [(1,1), (4,1), (11,2)]))))) (.branch (.excluded [(7,1), (8,1)]) (.branch (.branch (.excluded [(7,1), (10,1)]) (.branch (.branch (.excluded [(7,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 302) (.excluded [(5,1), (7,1), (19,2)])) (.branch (.retained 303) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(3,1), (7,1), (17,2)])) (.branch (.branch (.excluded [(0,1), (16,1), (18,1)]) (.branch (.retained 304) (.excluded [(3,1), (4,4), (8,3), (12,2), (18,2), (19,4)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(4,1), (15,1)])) (.branch (.branch (.excluded [(1,1), (4,3), (9,2), (14,6), (16,4)]) (.branch (.branch (.excluded [(14,1), (18,1)]) (.branch (.retained 305) (.excluded [(3,9), (4,14), (7,12), (9,7), (14,18), (19,10)]))) (.excluded [(1,1), (8,2), (13,1), (17,4)]))) (.excluded [(0,3), (5,3), (14,2), (15,1)]))) (.excluded [(5,1), (13,1)]))) (.excluded [(3,1), (7,2), (9,1), (11,2)]))) (.branch (.excluded [(7,1), (10,1)]) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.branch (.excluded [(9,1), (14,1)]) (.branch (.branch (.excluded [(14,1), (16,1)]) (.branch (.branch (.excluded [(9,1), (18,1)]) (.branch (.retained 306) (.excluded [(5,1), (9,1), (19,2)]))) (.excluded [(3,1), (7,1), (17,2)]))) (.excluded [(4,1), (15,1)]))) (.excluded [(11,1), (13,1)]))) (.excluded [(0,1), (7,1), (11,2)])))))))))))))

def endpointOk (p : Pattern) : Bool :=
  decide (0 ≤ lower low high (K.bstar.sub (score blocks wHalf wTwice nu p K.bstar))) &&
  decide (0 ≤ lower low high ((K.ofRat (1-9/10000)).sub (score blocks wHalf wTwice nu p K.one)))
end Fast.Five.Data


==> anc/lean/Fast/Five/FlagCodes.lean <==
import Fast.Five.Config
import Fast.Five.Check

namespace Fast.Five

def bitNat (b : Bool) : Nat := if b then 1 else 0

def code3 (c : Config 3) (a b d : Fin 3) : Nat :=
  bitNat (c.close a b) + 2*bitNat (c.close a d) + 4*bitNat (c.close b d)

def code4 (c : Config 4) (a b d e : Fin 4) : Nat :=
  bitNat (c.close a b) + 2*bitNat (c.close a d) + 4*bitNat (c.close a e) +
  8*bitNat (c.close b d) + 16*bitNat (c.close b e) + 32*bitNat (c.close d e) +
  64*bitNat (c.additive.sb a b e d) + 128*bitNat (c.additive.sb a b d e)

/-- One root at position 0, followed by two sorted extensions. The missing-flag
index is the zero row just after the recorded flags. -/
def singletonFlag (b : Block) (c : Config 3) : Nat :=
  let p := bitNat (c.additive.lt 1 0) + bitNat (c.additive.lt 2 0)
  let inv : Nat → Fin 3 := fun k =>
    if k = p then 0 else Fin.ofNat 3 (1+k-bitNat (decide (p<k)))
  b.flags.toList.idxOf (3*code3 c (inv 0) (inv 1) (inv 2)+p)

/-- Three sorted roots at positions 0,1,2 and one extension at position 3. -/
def tripleFlag (b : Block) (c : Config 4) : Nat :=
  let ty := bitNat (c.close 0 1) + 2*bitNat (c.close 0 2) + 4*bitNat (c.close 1 2)
  if ty != b.ty then b.flags.size else
    let p := bitNat (c.additive.lt 0 3) + bitNat (c.additive.lt 1 3) + bitNat (c.additive.lt 2 3)
    let inv : Nat → Fin 4 := fun k =>
      if k = p then 3 else Fin.ofNat 4 (k-bitNat (decide (p<k)))
    b.flags.toList.idxOf (4*code4 c (inv 0) (inv 1) (inv 2) (inv 3)+(3-p))

end Fast.Five


==> anc/lean/Fast/Five/PatternConfig.lean <==
import Fast.Five.FlagCodes
import Fast.Gen

namespace Fast.Five

def quadIndex (a b c d : Nat) : Nat := (quads 5).idxOf [a,b,c,d]

def additiveTrits (p : Pattern) : Array Nat := ((quads 5).map (wins p)).toArray

def patternConfig (p : Pattern) : Config 5 :=
  ⟨Fast.cfgOfPatG 5 quadIndex (additiveTrits p),
    fun i j => decide (i ≠ j) && edge p (min i.val j.val) (max i.val j.val)⟩

end Fast.Five


==> anc/lean/Fast/Four/Basic.lean <==
import Fast.Five.Check
import Fast.Five.Config
import Fast.Gen
import Fast.Canon

/-! Four-point ratio patterns. Matrix storage and arithmetic are shared with
the five-point proof; the comparisons and sample functional are new. -/
namespace Fast.Four

abbrev Pattern := Nat
abbrev Block := Fast.Five.Block
abbrev choose := Fast.Five.choose
abbrev pairs := Fast.Five.pairs
abbrev ksum := Fast.Five.ksum
abbrev lower := Fast.Five.lower
abbrev keq := Fast.Five.keq
abbrev entryAt := Fast.Five.entryAt
abbrev expandedEntry := Fast.Five.expandedEntry
abbrev expandedRow := Fast.Five.expandedRow
abbrev psdRow := Fast.Five.psdRow

def cutNum (q : Fin 3) : Int := if q.val = 0 then 7 else if q.val = 1 then 3 else 2
def cutDen (q : Fin 3) : Int := if q.val = 0 then 6 else if q.val = 1 then 2 else 1

def edge (p : Pattern) (i j q : Nat) : Bool :=
  p.testBit (3 * (pairs 4).idxOf (i,j) + q)

def wins (p : Pattern) : Nat :=
  (if p.testBit 18 then 1 else 0) + (if p.testBit 19 then 1 else 0)

/-- Integer multiples of the twenty linear comparisons, negative for a true bit. -/
def form (i : Nat) : List Int :=
  if i < 18 then
    let ij := (pairs 4).getD (i/3) (0,0)
    let q := Fin.ofNat 3 i
    (List.range 4).map fun j =>
      (if j = ij.2 then cutDen q else 0) - (if j = ij.1 then cutNum q else 0)
  else
    let target := if i = 18 then 3 else 2
    (List.range 4).map fun j => if j = target then -2 else 1

def gapForm (i j : Nat) : Int := ((form i).drop j).sum

abbrev Cover := Fast.Five.Cover

def exclusionOk (depth bits : Nat) (w : List (Nat × Nat)) : Bool :=
  !w.isEmpty && w.all (fun e => decide (e.1 < depth ∧ 0 < e.2)) &&
  (List.range 4).all (fun j => decide (0 ≤ (w.map fun e =>
    (e.2 : Int) * (if bits.testBit e.1 then 1 else -1) * gapForm e.1 j).sum))

def coverOk (patterns : Array Nat) : Cover → Nat → Nat → Bool
  | .branch a b, depth, bits => decide (depth < 20) &&
      coverOk patterns a (depth+1) (bits+2^depth) && coverOk patterns b (depth+1) bits
  | .retained i, depth, bits => decide (depth = 20 ∧ i < patterns.size) && patterns[i]! == bits
  | .excluded w, depth, bits => decide (depth ≤ 20) && exclusionOk depth bits w

/-- Matrix-only metadata view for reusing the existing matrix shape theorem.
Its basis, matrix, Gram witness, flags, and expanded entries are unchanged. -/
def matrixView (b : Block) : Block := { b with roots := 1, flagSize := 3 }

def blockShape (b : Block) : Bool :=
  decide (b.roots = 2 ∧ b.flagSize = 3) && Fast.Five.blockShape (matrixView b)

structure Config (n : Nat) where
  additive : Fast.Cfg n
  close : Fin 3 → Fin n → Fin n → Bool

def bitNat (b : Bool) : Nat := if b then 1 else 0

def color {n : Nat} (c : Config n) (a b : Fin n) : Nat :=
  bitNat (c.close 0 a b) + 2 * bitNat (c.close 1 a b) + 4 * bitNat (c.close 2 a b)

def code3 (c : Config 3) (a b d : Fin 3) : Nat :=
  color c a b + 8 * color c a d + 64 * color c b d

/-- Two sorted roots at positions 0,1, followed by one extension at position 2. -/
def pairFlag (b : Block) (c : Config 3) : Nat :=
  if color c 0 1 != b.ty then b.flags.size else
    let p := bitNat (c.additive.lt 0 2) + bitNat (c.additive.lt 1 2)
    let inv : Nat → Fin 3 := fun k =>
      if k = p then 2 else Fin.ofNat 3 (k - bitNat (decide (p < k)))
    b.flags.toList.idxOf (3 * code3 c (inv 0) (inv 1) (inv 2) + (2-p))

def quadIndex (_a _b _c _d : Nat) : Nat := 0
def additiveTrits (p : Pattern) : Array Nat := #[wins p]

def patternConfig (p : Pattern) : Config 4 :=
  ⟨Fast.cfgOfPatG 4 quadIndex (additiveTrits p),
    fun q i j => decide (i ≠ j) && edge p (min i.val j.val) (max i.val j.val) q.val⟩

def restrictConfig {m n : Nat} (c : Config n) (e : Fin m → Fin n) : Config m :=
  ⟨c.additive.comap e, fun q i j => c.close q (e i) (e j)⟩

def fn4 (l : List (Fin 4)) : Fin 4 → Fin 4 := fun i => l.getD i.val 0
def all4 : List (List (Fin 4)) := Fast.allOrders (List.finRange 4)
def reps2 : List (List (Fin 4)) := all4.filter fun l => decide (fn4 l 0 < fn4 l 1)
def sel23 : Fin 3 → Fin 4 := fun i => ⟨i.val, by omega⟩
def sel23' : Fin 3 → Fin 4 := fun i =>
  if i.val < 2 then ⟨i.val, by omega⟩ else 3

def squareCode (b : Block) (c : Config 4) : K :=
  (ksum (reps2.map fun l => entryAt b.expanded
    (pairFlag b (restrictConfig c (fn4 l ∘ sel23)) % (b.flags.size+1))
    (pairFlag b (restrictConfig c (fn4 l ∘ sel23')) % (b.flags.size+1)))).smul (1/12)

/-- The actual symmetrized objective plus ordinary flag squares.
There are no degree, sublaw, or near-optimality terms. -/
def score (blocks : Array Block) (p : Pattern) : K :=
  (K.ofRat ((wins p : Rat)/4)).add
    (ksum (blocks.toList.map fun b => squareCode b (patternConfig p)))

end Fast.Four


==> anc/lean/Fast/Four/Checked.lean <==
import Fast.Four.Checks.Base
import Fast.Four.Checks.Cover
import Fast.Four.Checks.Psd00
import Fast.Four.Checks.Psd01
import Fast.Four.Checks.Psd02
import Fast.Four.Checks.Expanded00
import Fast.Four.Checks.Expanded01
import Fast.Four.Checks.Expanded02
import Fast.Four.Checks.Expanded03
import Fast.Four.Checks.Psd10
import Fast.Four.Checks.Psd11
import Fast.Four.Checks.Psd12
import Fast.Four.Checks.Psd13
import Fast.Four.Checks.Expanded10
import Fast.Four.Checks.Expanded11
import Fast.Four.Checks.Expanded12
import Fast.Four.Checks.Expanded13
import Fast.Four.Checks.Expanded14
import Fast.Four.Checks.Psd20
import Fast.Four.Checks.Psd21
import Fast.Four.Checks.Psd22
import Fast.Four.Checks.Psd23
import Fast.Four.Checks.Expanded20
import Fast.Four.Checks.Expanded21
import Fast.Four.Checks.Expanded22
import Fast.Four.Checks.Expanded23
import Fast.Four.Checks.Expanded24
import Fast.Four.Checks.Psd30
import Fast.Four.Checks.Psd31
import Fast.Four.Checks.Expanded30
import Fast.Four.Checks.Expanded31
import Fast.Four.Checks.Expanded32
import Fast.Four.Checks.Expanded33
import Fast.Four.Checks.Expanded34
import Fast.Four.Checks.Expanded35
import Fast.Four.Checks.Endpoints0
import Fast.Four.Checks.Endpoints1
import Fast.Four.Checks.Endpoints2
import Fast.Four.Checks.Endpoints3
import Fast.Four.Checks.Endpoints4
import Fast.Four.Checks.Endpoints5
import Fast.Four.Checks.Endpoints6
import Fast.Four.Checks.Endpoints7
import Fast.Four.Checks.Endpoints8
import Fast.Four.Checks.Endpoints9
import Fast.Four.Checks.Endpoints10
import Fast.Four.Checks.Endpoints11
import Fast.Four.Checks.Endpoints12
import Fast.Four.Checks.Endpoints13
import Fast.Four.Checks.Endpoints14
import Fast.Four.Checks.Endpoints15
import Fast.Four.Checks.Endpoints16
import Fast.Four.Checks.Endpoints17
import Fast.Four.Checks.Endpoints18
import Fast.Four.Checks.Endpoints19
import Fast.Four.Checks.Endpoints20
import Fast.Four.Checks.Endpoints21
import Fast.Four.Checks.Endpoints22
import Fast.Four.Checks.Endpoints23
import Fast.Four.Checks.Endpoints24
import Fast.Four.Checks.Endpoints25
import Fast.Four.Checks.Endpoints26
import Fast.Four.Checks.Endpoints27
import Fast.Four.Checks.Endpoints28
import Fast.Four.Checks.Endpoints29
import Fast.Four.Checks.Endpoints30
import Fast.Four.Checks.Endpoints31
import Fast.Four.Checks.Endpoints32
import Fast.Four.Checks.Endpoints33
import Fast.Four.Checks.Endpoints34
import Fast.Four.Checks.Endpoints35
import Fast.Four.Checks.Endpoints36
import Fast.Four.Checks.Endpoints37
import Fast.Four.Checks.Endpoints38
import Fast.Four.Checks.Endpoints39
import Fast.Four.Checks.Endpoints40
import Fast.Four.Checks.Endpoints41
import Fast.Four.Checks.Endpoints42
import Fast.Four.Checks.Endpoints43
import Fast.Four.Checks.Endpoints44
import Fast.Four.Checks.Endpoints45
import Fast.Four.Checks.Endpoints46
import Fast.Four.Checks.Endpoints47
import Fast.Four.Checks.Endpoints48
import Fast.Four.Checks.Endpoints49
import Fast.Four.Checks.Endpoints50
import Fast.Four.Checks.Endpoints51
import Fast.Four.Checks.Endpoints52
import Fast.Four.Checks.Endpoints53
import Fast.Four.Checks.Endpoints54
import Fast.Four.Checks.Endpoints55
import Fast.Four.Checks.Endpoints56
import Fast.Four.Checks.Endpoints57
import Fast.Four.Checks.Endpoints58
import Fast.Four.Checks.Endpoints59
import Fast.Four.Checks.Endpoints60
import Fast.Four.Checks.Endpoints61
import Fast.Four.Checks.Endpoints62
import Fast.Four.Checks.Endpoints63
import Fast.Four.Checks.Endpoints64
import Fast.Four.Checks.Endpoints65
import Fast.Four.Checks.Endpoints66
import Fast.Four.Checks.Endpoints67
import Fast.Four.Checks.Endpoints68
import Fast.Four.Checks.Endpoints69
import Fast.Four.Checks.Endpoints70
import Fast.Four.Checks.Endpoints71
import Fast.Four.Checks.Endpoints72
import Fast.Four.Checks.Endpoints73
import Fast.Four.Checks.Endpoints74
import Fast.Four.Checks.Endpoints75
import Fast.Four.Checks.Endpoints76
import Fast.Four.Checks.Endpoints77
import Fast.Four.Checks.Endpoints78
import Fast.Four.Checks.Endpoints79
import Fast.Four.Checks.Endpoints80
import Fast.Four.Checks.Endpoints81
import Fast.Four.Checks.Endpoints82
import Fast.Four.Checks.Endpoints83
import Fast.Four.Checks.Endpoints84
import Fast.Four.Checks.Endpoints85
import Fast.Four.Checks.Endpoints86
import Fast.Four.Checks.Endpoints87
import Fast.Four.Checks.Endpoints88
import Fast.Four.Checks.Endpoints89
import Fast.Four.Checks.Endpoints90
import Fast.Four.Checks.Endpoints91
import Fast.Four.Checks.Endpoints92
import Fast.Four.Checks.Endpoints93
import Fast.Four.Checks.Endpoints94
import Fast.Four.Checks.Endpoints95
import Fast.Four.Checks.Endpoints96
import Fast.Four.Checks.Endpoints97
import Fast.Four.Checks.Endpoints98
import Fast.Four.Checks.Endpoints99
import Fast.Four.Checks.Endpoints100
import Fast.Four.Checks.Endpoints101
import Fast.Four.Checks.Endpoints102
import Fast.Four.Checks.Endpoints103
import Fast.Four.Checks.Endpoints104
import Fast.Four.Checks.Endpoints105
import Fast.Four.Checks.Endpoints106
import Fast.Four.Checks.Endpoints107
import Fast.Four.Checks.Endpoints108
import Fast.Four.Checks.Endpoints109
import Fast.Four.Checks.Endpoints110
import Fast.Four.Checks.Endpoints111
import Fast.Four.Checks.Endpoints112
import Fast.Four.Checks.Endpoints113
import Fast.Four.Checks.Endpoints114
import Fast.Four.Checks.Endpoints115
import Fast.Four.Checks.Endpoints116
import Fast.Four.Checks.Endpoints117
import Fast.Four.Checks.Endpoints118
import Fast.Four.Checks.Endpoints119
import Fast.Four.Checks.Endpoints120
import Fast.Four.Checks.Endpoints121
import Fast.Four.Checks.Endpoints122
import Fast.Four.Checks.Endpoints123
import Fast.Four.Checks.Endpoints124
import Fast.Four.Checks.Endpoints125
import Fast.Four.Checks.Endpoints126
import Fast.Four.Checks.Endpoints127
import Fast.Four.Checks.Endpoints128
import Fast.Four.Checks.Endpoints129
import Fast.Four.Checks.Endpoints130
import Fast.Four.Checks.Endpoints131
import Fast.Four.Checks.Endpoints132
import Fast.Four.Checks.Endpoints133
import Fast.Four.Checks.Endpoints134
import Fast.Four.Checks.Endpoints135
import Fast.Four.Checks.Endpoints136
import Fast.Four.Checks.Endpoints137
import Fast.Four.Checks.Endpoints138
import Fast.Four.Checks.Endpoints139
import Fast.Four.Checks.Endpoints140
import Fast.Four.Checks.Endpoints141
import Fast.Four.Checks.Endpoints142
import Fast.Four.Checks.Endpoints143
import Fast.Four.Checks.Endpoints144
import Fast.Four.Checks.Endpoints145
import Fast.Four.Checks.Endpoints146
import Fast.Four.Checks.Endpoints147
import Fast.Four.Checks.Endpoints148
import Fast.Four.Checks.Endpoints149
import Fast.Four.Checks.Endpoints150
import Fast.Four.Checks.Endpoints151
import Fast.Four.Checks.Endpoints152
import Fast.Four.Checks.Endpoints153
import Fast.Four.Checks.Endpoints154
import Fast.Four.Checks.Endpoints155
import Fast.Four.Checks.Endpoints156
import Fast.Four.Checks.Endpoints157
import Fast.Four.Checks.Endpoints158
import Fast.Four.Checks.Endpoints159
import Fast.Four.Checks.Endpoints160
import Fast.Four.Checks.Endpoints161
import Fast.Four.Checks.Endpoints162
import Fast.Four.Checks.Endpoints163
import Fast.Four.Checks.Endpoints164
import Fast.Four.Checks.Endpoints165
import Fast.Four.Checks.Endpoints166
import Fast.Four.Checks.Endpoints167
import Fast.Four.Checks.Endpoints168
import Fast.Four.Checks.Endpoints169
import Fast.Four.Checks.Endpoints170
import Fast.Four.Checks.Endpoints171
import Fast.Four.Checks.Endpoints172
import Fast.Four.Checks.Endpoints173
import Fast.Four.Checks.Endpoints174
import Fast.Four.Checks.Endpoints175
import Fast.Four.Checks.Endpoints176
import Fast.Four.Checks.Endpoints177
import Fast.Four.Checks.Endpoints178
import Fast.Four.Checks.Endpoints179
import Fast.Four.Checks.Endpoints180
import Fast.Four.Checks.Endpoints181
import Fast.Four.Checks.Endpoints182
import Fast.Four.Checks.Endpoints183
import Fast.Four.Checks.Endpoints184
import Fast.Four.Checks.Endpoints185
import Fast.Four.Checks.Endpoints186
import Fast.Four.Checks.Endpoints187
import Fast.Four.Checks.Endpoints188
import Fast.Four.Checks.Endpoints189
import Fast.Four.Checks.Endpoints190
import Fast.Four.Checks.Endpoints191
import Fast.Four.Checks.Endpoints192
import Fast.Four.Checks.Endpoints193
import Fast.Four.Checks.Endpoints194
import Fast.Four.Checks.Endpoints195
import Fast.Four.Checks.Endpoints196
import Fast.Four.Checks.Endpoints197
import Fast.Four.Checks.Endpoints198
import Fast.Four.Checks.Endpoints199
import Fast.Four.Checks.Endpoints200
import Fast.Four.Checks.Endpoints201
import Fast.Four.Checks.Endpoints202
import Fast.Four.Checks.Endpoints203
import Fast.Four.Checks.Endpoints204
import Fast.Four.Checks.Endpoints205
import Fast.Four.Checks.Endpoints206
import Fast.Four.Checks.Endpoints207
import Fast.Four.Checks.Endpoints208
import Fast.Four.Checks.Endpoints209
import Fast.Four.Checks.Endpoints210
import Fast.Four.Checks.Endpoints211
import Fast.Four.Checks.Endpoints212
import Fast.Four.Checks.Endpoints213
import Fast.Four.Checks.Endpoints214
import Fast.Four.Checks.Endpoints215
import Fast.Four.Checks.Endpoints216
import Fast.Four.Checks.Endpoints217
import Fast.Four.Checks.Endpoints218
import Fast.Four.Checks.Endpoints219
import Fast.Four.Checks.Endpoints220
import Fast.Four.Checks.Endpoints221
import Fast.Four.Checks.Endpoints222
import Fast.Four.Checks.Endpoints223
import Fast.Four.Checks.Endpoints224
import Fast.Four.Checks.Endpoints225
import Fast.Four.Checks.Endpoints226
import Fast.Four.Checks.Endpoints227
import Fast.Four.Checks.Endpoints228
import Fast.Four.Checks.Endpoints229
import Fast.Four.Checks.Endpoints230
import Fast.Four.Checks.Endpoints231
import Fast.Four.Checks.Endpoints232
import Fast.Four.Checks.Endpoints233
import Fast.Four.Checks.Endpoints234
import Fast.Four.Checks.Endpoints235
import Fast.Four.Checks.Endpoints236
import Fast.Four.Checks.Endpoints237
import Fast.Four.Checks.Endpoints238
import Fast.Four.Checks.Endpoints239
import Fast.Four.Checks.Endpoints240
import Fast.Four.Checks.Endpoints241
import Fast.Four.Checks.Endpoints242
import Fast.Four.Checks.Endpoints243
import Fast.Four.Checks.Endpoints244
import Fast.Four.Checks.Endpoints245
import Fast.Four.Checks.Endpoints246
import Fast.Four.Checks.Endpoints247
import Fast.Four.Checks.Endpoints248
import Fast.Four.Checks.Endpoints249
import Fast.Four.Checks.Endpoints250
import Fast.Four.Checks.Endpoints251
import Fast.Four.Checks.Endpoints252
import Fast.Four.Checks.Endpoints253
import Fast.Four.Checks.Endpoints254
import Fast.Four.Checks.Endpoints255
import Fast.Four.Checks.Endpoints256
import Fast.Four.Checks.Endpoints257
import Fast.Four.Checks.Endpoints258

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd0 : (List.range 9).all (psdRow Data.low Data.high Data.block0) = true := by
  change (psdRow Data.low Data.high Data.block0 0 && (psdRow Data.low Data.high Data.block0 1 && (psdRow Data.low Data.high Data.block0 2 && (psdRow Data.low Data.high Data.block0 3 && (psdRow Data.low Data.high Data.block0 4 && (psdRow Data.low Data.high Data.block0 5 && (psdRow Data.low Data.high Data.block0 6 && (psdRow Data.low Data.high Data.block0 7 && (psdRow Data.low Data.high Data.block0 8 && true))))))))) = true
  simp only [psd0_0, psd0_1, psd0_2, psd0_3, psd0_4, psd0_5, psd0_6, psd0_7, psd0_8, Bool.true_and]

theorem expanded0 : (List.range 15).all (expandedRow Data.block0) = true := by
  change (expandedRow Data.block0 0 && (expandedRow Data.block0 1 && (expandedRow Data.block0 2 && (expandedRow Data.block0 3 && (expandedRow Data.block0 4 && (expandedRow Data.block0 5 && (expandedRow Data.block0 6 && (expandedRow Data.block0 7 && (expandedRow Data.block0 8 && (expandedRow Data.block0 9 && (expandedRow Data.block0 10 && (expandedRow Data.block0 11 && (expandedRow Data.block0 12 && (expandedRow Data.block0 13 && (expandedRow Data.block0 14 && true))))))))))))))) = true
  simp only [expanded0_0, expanded0_1, expanded0_2, expanded0_3, expanded0_4, expanded0_5, expanded0_6, expanded0_7, expanded0_8, expanded0_9, expanded0_10, expanded0_11, expanded0_12, expanded0_13, expanded0_14, Bool.true_and]

theorem psd1 : (List.range 13).all (psdRow Data.low Data.high Data.block1) = true := by
  change (psdRow Data.low Data.high Data.block1 0 && (psdRow Data.low Data.high Data.block1 1 && (psdRow Data.low Data.high Data.block1 2 && (psdRow Data.low Data.high Data.block1 3 && (psdRow Data.low Data.high Data.block1 4 && (psdRow Data.low Data.high Data.block1 5 && (psdRow Data.low Data.high Data.block1 6 && (psdRow Data.low Data.high Data.block1 7 && (psdRow Data.low Data.high Data.block1 8 && (psdRow Data.low Data.high Data.block1 9 && (psdRow Data.low Data.high Data.block1 10 && (psdRow Data.low Data.high Data.block1 11 && (psdRow Data.low Data.high Data.block1 12 && true))))))))))))) = true
  simp only [psd1_0, psd1_1, psd1_2, psd1_3, psd1_4, psd1_5, psd1_6, psd1_7, psd1_8, psd1_9, psd1_10, psd1_11, psd1_12, Bool.true_and]

theorem expanded1 : (List.range 20).all (expandedRow Data.block1) = true := by
  change (expandedRow Data.block1 0 && (expandedRow Data.block1 1 && (expandedRow Data.block1 2 && (expandedRow Data.block1 3 && (expandedRow Data.block1 4 && (expandedRow Data.block1 5 && (expandedRow Data.block1 6 && (expandedRow Data.block1 7 && (expandedRow Data.block1 8 && (expandedRow Data.block1 9 && (expandedRow Data.block1 10 && (expandedRow Data.block1 11 && (expandedRow Data.block1 12 && (expandedRow Data.block1 13 && (expandedRow Data.block1 14 && (expandedRow Data.block1 15 && (expandedRow Data.block1 16 && (expandedRow Data.block1 17 && (expandedRow Data.block1 18 && (expandedRow Data.block1 19 && true)))))))))))))))))))) = true
  simp only [expanded1_0, expanded1_1, expanded1_2, expanded1_3, expanded1_4, expanded1_5, expanded1_6, expanded1_7, expanded1_8, expanded1_9, expanded1_10, expanded1_11, expanded1_12, expanded1_13, expanded1_14, expanded1_15, expanded1_16, expanded1_17, expanded1_18, expanded1_19, Bool.true_and]

theorem psd2 : (List.range 14).all (psdRow Data.low Data.high Data.block2) = true := by
  change (psdRow Data.low Data.high Data.block2 0 && (psdRow Data.low Data.high Data.block2 1 && (psdRow Data.low Data.high Data.block2 2 && (psdRow Data.low Data.high Data.block2 3 && (psdRow Data.low Data.high Data.block2 4 && (psdRow Data.low Data.high Data.block2 5 && (psdRow Data.low Data.high Data.block2 6 && (psdRow Data.low Data.high Data.block2 7 && (psdRow Data.low Data.high Data.block2 8 && (psdRow Data.low Data.high Data.block2 9 && (psdRow Data.low Data.high Data.block2 10 && (psdRow Data.low Data.high Data.block2 11 && (psdRow Data.low Data.high Data.block2 12 && (psdRow Data.low Data.high Data.block2 13 && true)))))))))))))) = true
  simp only [psd2_0, psd2_1, psd2_2, psd2_3, psd2_4, psd2_5, psd2_6, psd2_7, psd2_8, psd2_9, psd2_10, psd2_11, psd2_12, psd2_13, Bool.true_and]

theorem expanded2 : (List.range 19).all (expandedRow Data.block2) = true := by
  change (expandedRow Data.block2 0 && (expandedRow Data.block2 1 && (expandedRow Data.block2 2 && (expandedRow Data.block2 3 && (expandedRow Data.block2 4 && (expandedRow Data.block2 5 && (expandedRow Data.block2 6 && (expandedRow Data.block2 7 && (expandedRow Data.block2 8 && (expandedRow Data.block2 9 && (expandedRow Data.block2 10 && (expandedRow Data.block2 11 && (expandedRow Data.block2 12 && (expandedRow Data.block2 13 && (expandedRow Data.block2 14 && (expandedRow Data.block2 15 && (expandedRow Data.block2 16 && (expandedRow Data.block2 17 && (expandedRow Data.block2 18 && true))))))))))))))))))) = true
  simp only [expanded2_0, expanded2_1, expanded2_2, expanded2_3, expanded2_4, expanded2_5, expanded2_6, expanded2_7, expanded2_8, expanded2_9, expanded2_10, expanded2_11, expanded2_12, expanded2_13, expanded2_14, expanded2_15, expanded2_16, expanded2_17, expanded2_18, Bool.true_and]

theorem psd3 : (List.range 8).all (psdRow Data.low Data.high Data.block3) = true := by
  change (psdRow Data.low Data.high Data.block3 0 && (psdRow Data.low Data.high Data.block3 1 && (psdRow Data.low Data.high Data.block3 2 && (psdRow Data.low Data.high Data.block3 3 && (psdRow Data.low Data.high Data.block3 4 && (psdRow Data.low Data.high Data.block3 5 && (psdRow Data.low Data.high Data.block3 6 && (psdRow Data.low Data.high Data.block3 7 && true)))))))) = true
  simp only [psd3_0, psd3_1, psd3_2, psd3_3, psd3_4, psd3_5, psd3_6, psd3_7, Bool.true_and]

theorem expanded3 : (List.range 21).all (expandedRow Data.block3) = true := by
  change (expandedRow Data.block3 0 && (expandedRow Data.block3 1 && (expandedRow Data.block3 2 && (expandedRow Data.block3 3 && (expandedRow Data.block3 4 && (expandedRow Data.block3 5 && (expandedRow Data.block3 6 && (expandedRow Data.block3 7 && (expandedRow Data.block3 8 && (expandedRow Data.block3 9 && (expandedRow Data.block3 10 && (expandedRow Data.block3 11 && (expandedRow Data.block3 12 && (expandedRow Data.block3 13 && (expandedRow Data.block3 14 && (expandedRow Data.block3 15 && (expandedRow Data.block3 16 && (expandedRow Data.block3 17 && (expandedRow Data.block3 18 && (expandedRow Data.block3 19 && (expandedRow Data.block3 20 && true))))))))))))))))))))) = true
  simp only [expanded3_0, expanded3_1, expanded3_2, expanded3_3, expanded3_4, expanded3_5, expanded3_6, expanded3_7, expanded3_8, expanded3_9, expanded3_10, expanded3_11, expanded3_12, expanded3_13, expanded3_14, expanded3_15, expanded3_16, expanded3_17, expanded3_18, expanded3_19, expanded3_20, Bool.true_and]

theorem endpoints : Data.patterns.toList.all Data.endpointOk = true := by
  change (Data.endpointOk Data.patterns[0]! && (Data.endpointOk Data.patterns[1]! && (Data.endpointOk Data.patterns[2]! && (Data.endpointOk Data.patterns[3]! && (Data.endpointOk Data.patterns[4]! && (Data.endpointOk Data.patterns[5]! && (Data.endpointOk Data.patterns[6]! && (Data.endpointOk Data.patterns[7]! && (Data.endpointOk Data.patterns[8]! && (Data.endpointOk Data.patterns[9]! && (Data.endpointOk Data.patterns[10]! && (Data.endpointOk Data.patterns[11]! && (Data.endpointOk Data.patterns[12]! && (Data.endpointOk Data.patterns[13]! && (Data.endpointOk Data.patterns[14]! && (Data.endpointOk Data.patterns[15]! && (Data.endpointOk Data.patterns[16]! && (Data.endpointOk Data.patterns[17]! && (Data.endpointOk Data.patterns[18]! && (Data.endpointOk Data.patterns[19]! && (Data.endpointOk Data.patterns[20]! && (Data.endpointOk Data.patterns[21]! && (Data.endpointOk Data.patterns[22]! && (Data.endpointOk Data.patterns[23]! && (Data.endpointOk Data.patterns[24]! && (Data.endpointOk Data.patterns[25]! && (Data.endpointOk Data.patterns[26]! && (Data.endpointOk Data.patterns[27]! && (Data.endpointOk Data.patterns[28]! && (Data.endpointOk Data.patterns[29]! && (Data.endpointOk Data.patterns[30]! && (Data.endpointOk Data.patterns[31]! && (Data.endpointOk Data.patterns[32]! && (Data.endpointOk Data.patterns[33]! && (Data.endpointOk Data.patterns[34]! && (Data.endpointOk Data.patterns[35]! && (Data.endpointOk Data.patterns[36]! && (Data.endpointOk Data.patterns[37]! && (Data.endpointOk Data.patterns[38]! && (Data.endpointOk Data.patterns[39]! && (Data.endpointOk Data.patterns[40]! && (Data.endpointOk Data.patterns[41]! && (Data.endpointOk Data.patterns[42]! && (Data.endpointOk Data.patterns[43]! && (Data.endpointOk Data.patterns[44]! && (Data.endpointOk Data.patterns[45]! && (Data.endpointOk Data.patterns[46]! && (Data.endpointOk Data.patterns[47]! && (Data.endpointOk Data.patterns[48]! && (Data.endpointOk Data.patterns[49]! && (Data.endpointOk Data.patterns[50]! && (Data.endpointOk Data.patterns[51]! && (Data.endpointOk Data.patterns[52]! && (Data.endpointOk Data.patterns[53]! && (Data.endpointOk Data.patterns[54]! && (Data.endpointOk Data.patterns[55]! && (Data.endpointOk Data.patterns[56]! && (Data.endpointOk Data.patterns[57]! && (Data.endpointOk Data.patterns[58]! && (Data.endpointOk Data.patterns[59]! && (Data.endpointOk Data.patterns[60]! && (Data.endpointOk Data.patterns[61]! && (Data.endpointOk Data.patterns[62]! && (Data.endpointOk Data.patterns[63]! && (Data.endpointOk Data.patterns[64]! && (Data.endpointOk Data.patterns[65]! && (Data.endpointOk Data.patterns[66]! && (Data.endpointOk Data.patterns[67]! && (Data.endpointOk Data.patterns[68]! && (Data.endpointOk Data.patterns[69]! && (Data.endpointOk Data.patterns[70]! && (Data.endpointOk Data.patterns[71]! && (Data.endpointOk Data.patterns[72]! && (Data.endpointOk Data.patterns[73]! && (Data.endpointOk Data.patterns[74]! && (Data.endpointOk Data.patterns[75]! && (Data.endpointOk Data.patterns[76]! && (Data.endpointOk Data.patterns[77]! && (Data.endpointOk Data.patterns[78]! && (Data.endpointOk Data.patterns[79]! && (Data.endpointOk Data.patterns[80]! && (Data.endpointOk Data.patterns[81]! && (Data.endpointOk Data.patterns[82]! && (Data.endpointOk Data.patterns[83]! && (Data.endpointOk Data.patterns[84]! && (Data.endpointOk Data.patterns[85]! && (Data.endpointOk Data.patterns[86]! && (Data.endpointOk Data.patterns[87]! && (Data.endpointOk Data.patterns[88]! && (Data.endpointOk Data.patterns[89]! && (Data.endpointOk Data.patterns[90]! && (Data.endpointOk Data.patterns[91]! && (Data.endpointOk Data.patterns[92]! && (Data.endpointOk Data.patterns[93]! && (Data.endpointOk Data.patterns[94]! && (Data.endpointOk Data.patterns[95]! && (Data.endpointOk Data.patterns[96]! && (Data.endpointOk Data.patterns[97]! && (Data.endpointOk Data.patterns[98]! && (Data.endpointOk Data.patterns[99]! && (Data.endpointOk Data.patterns[100]! && (Data.endpointOk Data.patterns[101]! && (Data.endpointOk Data.patterns[102]! && (Data.endpointOk Data.patterns[103]! && (Data.endpointOk Data.patterns[104]! && (Data.endpointOk Data.patterns[105]! && (Data.endpointOk Data.patterns[106]! && (Data.endpointOk Data.patterns[107]! && (Data.endpointOk Data.patterns[108]! && (Data.endpointOk Data.patterns[109]! && (Data.endpointOk Data.patterns[110]! && (Data.endpointOk Data.patterns[111]! && (Data.endpointOk Data.patterns[112]! && (Data.endpointOk Data.patterns[113]! && (Data.endpointOk Data.patterns[114]! && (Data.endpointOk Data.patterns[115]! && (Data.endpointOk Data.patterns[116]! && (Data.endpointOk Data.patterns[117]! && (Data.endpointOk Data.patterns[118]! && (Data.endpointOk Data.patterns[119]! && (Data.endpointOk Data.patterns[120]! && (Data.endpointOk Data.patterns[121]! && (Data.endpointOk Data.patterns[122]! && (Data.endpointOk Data.patterns[123]! && (Data.endpointOk Data.patterns[124]! && (Data.endpointOk Data.patterns[125]! && (Data.endpointOk Data.patterns[126]! && (Data.endpointOk Data.patterns[127]! && (Data.endpointOk Data.patterns[128]! && (Data.endpointOk Data.patterns[129]! && (Data.endpointOk Data.patterns[130]! && (Data.endpointOk Data.patterns[131]! && (Data.endpointOk Data.patterns[132]! && (Data.endpointOk Data.patterns[133]! && (Data.endpointOk Data.patterns[134]! && (Data.endpointOk Data.patterns[135]! && (Data.endpointOk Data.patterns[136]! && (Data.endpointOk Data.patterns[137]! && (Data.endpointOk Data.patterns[138]! && (Data.endpointOk Data.patterns[139]! && (Data.endpointOk Data.patterns[140]! && (Data.endpointOk Data.patterns[141]! && (Data.endpointOk Data.patterns[142]! && (Data.endpointOk Data.patterns[143]! && (Data.endpointOk Data.patterns[144]! && (Data.endpointOk Data.patterns[145]! && (Data.endpointOk Data.patterns[146]! && (Data.endpointOk Data.patterns[147]! && (Data.endpointOk Data.patterns[148]! && (Data.endpointOk Data.patterns[149]! && (Data.endpointOk Data.patterns[150]! && (Data.endpointOk Data.patterns[151]! && (Data.endpointOk Data.patterns[152]! && (Data.endpointOk Data.patterns[153]! && (Data.endpointOk Data.patterns[154]! && (Data.endpointOk Data.patterns[155]! && (Data.endpointOk Data.patterns[156]! && (Data.endpointOk Data.patterns[157]! && (Data.endpointOk Data.patterns[158]! && (Data.endpointOk Data.patterns[159]! && (Data.endpointOk Data.patterns[160]! && (Data.endpointOk Data.patterns[161]! && (Data.endpointOk Data.patterns[162]! && (Data.endpointOk Data.patterns[163]! && (Data.endpointOk Data.patterns[164]! && (Data.endpointOk Data.patterns[165]! && (Data.endpointOk Data.patterns[166]! && (Data.endpointOk Data.patterns[167]! && (Data.endpointOk Data.patterns[168]! && (Data.endpointOk Data.patterns[169]! && (Data.endpointOk Data.patterns[170]! && (Data.endpointOk Data.patterns[171]! && (Data.endpointOk Data.patterns[172]! && (Data.endpointOk Data.patterns[173]! && (Data.endpointOk Data.patterns[174]! && (Data.endpointOk Data.patterns[175]! && (Data.endpointOk Data.patterns[176]! && (Data.endpointOk Data.patterns[177]! && (Data.endpointOk Data.patterns[178]! && (Data.endpointOk Data.patterns[179]! && (Data.endpointOk Data.patterns[180]! && (Data.endpointOk Data.patterns[181]! && (Data.endpointOk Data.patterns[182]! && (Data.endpointOk Data.patterns[183]! && (Data.endpointOk Data.patterns[184]! && (Data.endpointOk Data.patterns[185]! && (Data.endpointOk Data.patterns[186]! && (Data.endpointOk Data.patterns[187]! && (Data.endpointOk Data.patterns[188]! && (Data.endpointOk Data.patterns[189]! && (Data.endpointOk Data.patterns[190]! && (Data.endpointOk Data.patterns[191]! && (Data.endpointOk Data.patterns[192]! && (Data.endpointOk Data.patterns[193]! && (Data.endpointOk Data.patterns[194]! && (Data.endpointOk Data.patterns[195]! && (Data.endpointOk Data.patterns[196]! && (Data.endpointOk Data.patterns[197]! && (Data.endpointOk Data.patterns[198]! && (Data.endpointOk Data.patterns[199]! && (Data.endpointOk Data.patterns[200]! && (Data.endpointOk Data.patterns[201]! && (Data.endpointOk Data.patterns[202]! && (Data.endpointOk Data.patterns[203]! && (Data.endpointOk Data.patterns[204]! && (Data.endpointOk Data.patterns[205]! && (Data.endpointOk Data.patterns[206]! && (Data.endpointOk Data.patterns[207]! && (Data.endpointOk Data.patterns[208]! && (Data.endpointOk Data.patterns[209]! && (Data.endpointOk Data.patterns[210]! && (Data.endpointOk Data.patterns[211]! && (Data.endpointOk Data.patterns[212]! && (Data.endpointOk Data.patterns[213]! && (Data.endpointOk Data.patterns[214]! && (Data.endpointOk Data.patterns[215]! && (Data.endpointOk Data.patterns[216]! && (Data.endpointOk Data.patterns[217]! && (Data.endpointOk Data.patterns[218]! && (Data.endpointOk Data.patterns[219]! && (Data.endpointOk Data.patterns[220]! && (Data.endpointOk Data.patterns[221]! && (Data.endpointOk Data.patterns[222]! && (Data.endpointOk Data.patterns[223]! && (Data.endpointOk Data.patterns[224]! && (Data.endpointOk Data.patterns[225]! && (Data.endpointOk Data.patterns[226]! && (Data.endpointOk Data.patterns[227]! && (Data.endpointOk Data.patterns[228]! && (Data.endpointOk Data.patterns[229]! && (Data.endpointOk Data.patterns[230]! && (Data.endpointOk Data.patterns[231]! && (Data.endpointOk Data.patterns[232]! && (Data.endpointOk Data.patterns[233]! && (Data.endpointOk Data.patterns[234]! && (Data.endpointOk Data.patterns[235]! && (Data.endpointOk Data.patterns[236]! && (Data.endpointOk Data.patterns[237]! && (Data.endpointOk Data.patterns[238]! && (Data.endpointOk Data.patterns[239]! && (Data.endpointOk Data.patterns[240]! && (Data.endpointOk Data.patterns[241]! && (Data.endpointOk Data.patterns[242]! && (Data.endpointOk Data.patterns[243]! && (Data.endpointOk Data.patterns[244]! && (Data.endpointOk Data.patterns[245]! && (Data.endpointOk Data.patterns[246]! && (Data.endpointOk Data.patterns[247]! && (Data.endpointOk Data.patterns[248]! && (Data.endpointOk Data.patterns[249]! && (Data.endpointOk Data.patterns[250]! && (Data.endpointOk Data.patterns[251]! && (Data.endpointOk Data.patterns[252]! && (Data.endpointOk Data.patterns[253]! && (Data.endpointOk Data.patterns[254]! && (Data.endpointOk Data.patterns[255]! && (Data.endpointOk Data.patterns[256]! && (Data.endpointOk Data.patterns[257]! && (Data.endpointOk Data.patterns[258]! && true))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))))) = true
  simp only [endpoints_0, endpoints_1, endpoints_2, endpoints_3, endpoints_4, endpoints_5, endpoints_6, endpoints_7, endpoints_8, endpoints_9, endpoints_10, endpoints_11, endpoints_12, endpoints_13, endpoints_14, endpoints_15, endpoints_16, endpoints_17, endpoints_18, endpoints_19, endpoints_20, endpoints_21, endpoints_22, endpoints_23, endpoints_24, endpoints_25, endpoints_26, endpoints_27, endpoints_28, endpoints_29, endpoints_30, endpoints_31, endpoints_32, endpoints_33, endpoints_34, endpoints_35, endpoints_36, endpoints_37, endpoints_38, endpoints_39, endpoints_40, endpoints_41, endpoints_42, endpoints_43, endpoints_44, endpoints_45, endpoints_46, endpoints_47, endpoints_48, endpoints_49, endpoints_50, endpoints_51, endpoints_52, endpoints_53, endpoints_54, endpoints_55, endpoints_56, endpoints_57, endpoints_58, endpoints_59, endpoints_60, endpoints_61, endpoints_62, endpoints_63, endpoints_64, endpoints_65, endpoints_66, endpoints_67, endpoints_68, endpoints_69, endpoints_70, endpoints_71, endpoints_72, endpoints_73, endpoints_74, endpoints_75, endpoints_76, endpoints_77, endpoints_78, endpoints_79, endpoints_80, endpoints_81, endpoints_82, endpoints_83, endpoints_84, endpoints_85, endpoints_86, endpoints_87, endpoints_88, endpoints_89, endpoints_90, endpoints_91, endpoints_92, endpoints_93, endpoints_94, endpoints_95, endpoints_96, endpoints_97, endpoints_98, endpoints_99, endpoints_100, endpoints_101, endpoints_102, endpoints_103, endpoints_104, endpoints_105, endpoints_106, endpoints_107, endpoints_108, endpoints_109, endpoints_110, endpoints_111, endpoints_112, endpoints_113, endpoints_114, endpoints_115, endpoints_116, endpoints_117, endpoints_118, endpoints_119, endpoints_120, endpoints_121, endpoints_122, endpoints_123, endpoints_124, endpoints_125, endpoints_126, endpoints_127, endpoints_128, endpoints_129, endpoints_130, endpoints_131, endpoints_132, endpoints_133, endpoints_134, endpoints_135, endpoints_136, endpoints_137, endpoints_138, endpoints_139, endpoints_140, endpoints_141, endpoints_142, endpoints_143, endpoints_144, endpoints_145, endpoints_146, endpoints_147, endpoints_148, endpoints_149, endpoints_150, endpoints_151, endpoints_152, endpoints_153, endpoints_154, endpoints_155, endpoints_156, endpoints_157, endpoints_158, endpoints_159, endpoints_160, endpoints_161, endpoints_162, endpoints_163, endpoints_164, endpoints_165, endpoints_166, endpoints_167, endpoints_168, endpoints_169, endpoints_170, endpoints_171, endpoints_172, endpoints_173, endpoints_174, endpoints_175, endpoints_176, endpoints_177, endpoints_178, endpoints_179, endpoints_180, endpoints_181, endpoints_182, endpoints_183, endpoints_184, endpoints_185, endpoints_186, endpoints_187, endpoints_188, endpoints_189, endpoints_190, endpoints_191, endpoints_192, endpoints_193, endpoints_194, endpoints_195, endpoints_196, endpoints_197, endpoints_198, endpoints_199, endpoints_200, endpoints_201, endpoints_202, endpoints_203, endpoints_204, endpoints_205, endpoints_206, endpoints_207, endpoints_208, endpoints_209, endpoints_210, endpoints_211, endpoints_212, endpoints_213, endpoints_214, endpoints_215, endpoints_216, endpoints_217, endpoints_218, endpoints_219, endpoints_220, endpoints_221, endpoints_222, endpoints_223, endpoints_224, endpoints_225, endpoints_226, endpoints_227, endpoints_228, endpoints_229, endpoints_230, endpoints_231, endpoints_232, endpoints_233, endpoints_234, endpoints_235, endpoints_236, endpoints_237, endpoints_238, endpoints_239, endpoints_240, endpoints_241, endpoints_242, endpoints_243, endpoints_244, endpoints_245, endpoints_246, endpoints_247, endpoints_248, endpoints_249, endpoints_250, endpoints_251, endpoints_252, endpoints_253, endpoints_254, endpoints_255, endpoints_256, endpoints_257, endpoints_258, Bool.true_and]

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Base.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem enclosure : enclosureOk Data.encLo Data.encHi Data.encM = true := by decide +kernel

theorem shape0 : blockShape Data.block0 = true := by decide +kernel

theorem shape1 : blockShape Data.block1 = true := by decide +kernel

theorem shape2 : blockShape Data.block2 = true := by decide +kernel

theorem shape3 : blockShape Data.block3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Cover.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem cover : coverOk Data.patterns Data.cover 0 0 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints0.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_0 : Data.endpointOk Data.patterns[0]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints1.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_1 : Data.endpointOk Data.patterns[1]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints10.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_10 : Data.endpointOk Data.patterns[10]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints100.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_100 : Data.endpointOk Data.patterns[100]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints101.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_101 : Data.endpointOk Data.patterns[101]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints102.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_102 : Data.endpointOk Data.patterns[102]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints103.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_103 : Data.endpointOk Data.patterns[103]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints104.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_104 : Data.endpointOk Data.patterns[104]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints105.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_105 : Data.endpointOk Data.patterns[105]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints106.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_106 : Data.endpointOk Data.patterns[106]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints107.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_107 : Data.endpointOk Data.patterns[107]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints108.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_108 : Data.endpointOk Data.patterns[108]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints109.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_109 : Data.endpointOk Data.patterns[109]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints11.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_11 : Data.endpointOk Data.patterns[11]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints110.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_110 : Data.endpointOk Data.patterns[110]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints111.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_111 : Data.endpointOk Data.patterns[111]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints112.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_112 : Data.endpointOk Data.patterns[112]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints113.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_113 : Data.endpointOk Data.patterns[113]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints114.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_114 : Data.endpointOk Data.patterns[114]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints115.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_115 : Data.endpointOk Data.patterns[115]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints116.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_116 : Data.endpointOk Data.patterns[116]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints117.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_117 : Data.endpointOk Data.patterns[117]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints118.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_118 : Data.endpointOk Data.patterns[118]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints119.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_119 : Data.endpointOk Data.patterns[119]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints12.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_12 : Data.endpointOk Data.patterns[12]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints120.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_120 : Data.endpointOk Data.patterns[120]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints121.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_121 : Data.endpointOk Data.patterns[121]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints122.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_122 : Data.endpointOk Data.patterns[122]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints123.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_123 : Data.endpointOk Data.patterns[123]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints124.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_124 : Data.endpointOk Data.patterns[124]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints125.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_125 : Data.endpointOk Data.patterns[125]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints126.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_126 : Data.endpointOk Data.patterns[126]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints127.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_127 : Data.endpointOk Data.patterns[127]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints128.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_128 : Data.endpointOk Data.patterns[128]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints129.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_129 : Data.endpointOk Data.patterns[129]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints13.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_13 : Data.endpointOk Data.patterns[13]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints130.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_130 : Data.endpointOk Data.patterns[130]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints131.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_131 : Data.endpointOk Data.patterns[131]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints132.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_132 : Data.endpointOk Data.patterns[132]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints133.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_133 : Data.endpointOk Data.patterns[133]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints134.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_134 : Data.endpointOk Data.patterns[134]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints135.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_135 : Data.endpointOk Data.patterns[135]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints136.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_136 : Data.endpointOk Data.patterns[136]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints137.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_137 : Data.endpointOk Data.patterns[137]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints138.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_138 : Data.endpointOk Data.patterns[138]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints139.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_139 : Data.endpointOk Data.patterns[139]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints14.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_14 : Data.endpointOk Data.patterns[14]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints140.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_140 : Data.endpointOk Data.patterns[140]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints141.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_141 : Data.endpointOk Data.patterns[141]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints142.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_142 : Data.endpointOk Data.patterns[142]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints143.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_143 : Data.endpointOk Data.patterns[143]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints144.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_144 : Data.endpointOk Data.patterns[144]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints145.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_145 : Data.endpointOk Data.patterns[145]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints146.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_146 : Data.endpointOk Data.patterns[146]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints147.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_147 : Data.endpointOk Data.patterns[147]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints148.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_148 : Data.endpointOk Data.patterns[148]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints149.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_149 : Data.endpointOk Data.patterns[149]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints15.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_15 : Data.endpointOk Data.patterns[15]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints150.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_150 : Data.endpointOk Data.patterns[150]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints151.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_151 : Data.endpointOk Data.patterns[151]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints152.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_152 : Data.endpointOk Data.patterns[152]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints153.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_153 : Data.endpointOk Data.patterns[153]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints154.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_154 : Data.endpointOk Data.patterns[154]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints155.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_155 : Data.endpointOk Data.patterns[155]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints156.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_156 : Data.endpointOk Data.patterns[156]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints157.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_157 : Data.endpointOk Data.patterns[157]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints158.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_158 : Data.endpointOk Data.patterns[158]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints159.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_159 : Data.endpointOk Data.patterns[159]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints16.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_16 : Data.endpointOk Data.patterns[16]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints160.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_160 : Data.endpointOk Data.patterns[160]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints161.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_161 : Data.endpointOk Data.patterns[161]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints162.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_162 : Data.endpointOk Data.patterns[162]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints163.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_163 : Data.endpointOk Data.patterns[163]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints164.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_164 : Data.endpointOk Data.patterns[164]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints165.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_165 : Data.endpointOk Data.patterns[165]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints166.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_166 : Data.endpointOk Data.patterns[166]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints167.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_167 : Data.endpointOk Data.patterns[167]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints168.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_168 : Data.endpointOk Data.patterns[168]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints169.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_169 : Data.endpointOk Data.patterns[169]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints17.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_17 : Data.endpointOk Data.patterns[17]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints170.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_170 : Data.endpointOk Data.patterns[170]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints171.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_171 : Data.endpointOk Data.patterns[171]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints172.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_172 : Data.endpointOk Data.patterns[172]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints173.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_173 : Data.endpointOk Data.patterns[173]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints174.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_174 : Data.endpointOk Data.patterns[174]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints175.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_175 : Data.endpointOk Data.patterns[175]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints176.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_176 : Data.endpointOk Data.patterns[176]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints177.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_177 : Data.endpointOk Data.patterns[177]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints178.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_178 : Data.endpointOk Data.patterns[178]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints179.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_179 : Data.endpointOk Data.patterns[179]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints18.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_18 : Data.endpointOk Data.patterns[18]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints180.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_180 : Data.endpointOk Data.patterns[180]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints181.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_181 : Data.endpointOk Data.patterns[181]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints182.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_182 : Data.endpointOk Data.patterns[182]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints183.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_183 : Data.endpointOk Data.patterns[183]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints184.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_184 : Data.endpointOk Data.patterns[184]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints185.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_185 : Data.endpointOk Data.patterns[185]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints186.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_186 : Data.endpointOk Data.patterns[186]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints187.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_187 : Data.endpointOk Data.patterns[187]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints188.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_188 : Data.endpointOk Data.patterns[188]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints189.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_189 : Data.endpointOk Data.patterns[189]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints19.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_19 : Data.endpointOk Data.patterns[19]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints190.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_190 : Data.endpointOk Data.patterns[190]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints191.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_191 : Data.endpointOk Data.patterns[191]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints192.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_192 : Data.endpointOk Data.patterns[192]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints193.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_193 : Data.endpointOk Data.patterns[193]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints194.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_194 : Data.endpointOk Data.patterns[194]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints195.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_195 : Data.endpointOk Data.patterns[195]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints196.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_196 : Data.endpointOk Data.patterns[196]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints197.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_197 : Data.endpointOk Data.patterns[197]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints198.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_198 : Data.endpointOk Data.patterns[198]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints199.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_199 : Data.endpointOk Data.patterns[199]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints2.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_2 : Data.endpointOk Data.patterns[2]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints20.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_20 : Data.endpointOk Data.patterns[20]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints200.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_200 : Data.endpointOk Data.patterns[200]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints201.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_201 : Data.endpointOk Data.patterns[201]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints202.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_202 : Data.endpointOk Data.patterns[202]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints203.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_203 : Data.endpointOk Data.patterns[203]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints204.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_204 : Data.endpointOk Data.patterns[204]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints205.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_205 : Data.endpointOk Data.patterns[205]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints206.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_206 : Data.endpointOk Data.patterns[206]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints207.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_207 : Data.endpointOk Data.patterns[207]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints208.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_208 : Data.endpointOk Data.patterns[208]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints209.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_209 : Data.endpointOk Data.patterns[209]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints21.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_21 : Data.endpointOk Data.patterns[21]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints210.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_210 : Data.endpointOk Data.patterns[210]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints211.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_211 : Data.endpointOk Data.patterns[211]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints212.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_212 : Data.endpointOk Data.patterns[212]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints213.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_213 : Data.endpointOk Data.patterns[213]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints214.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_214 : Data.endpointOk Data.patterns[214]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints215.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_215 : Data.endpointOk Data.patterns[215]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints216.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_216 : Data.endpointOk Data.patterns[216]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints217.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_217 : Data.endpointOk Data.patterns[217]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints218.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_218 : Data.endpointOk Data.patterns[218]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints219.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_219 : Data.endpointOk Data.patterns[219]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints22.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_22 : Data.endpointOk Data.patterns[22]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints220.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_220 : Data.endpointOk Data.patterns[220]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints221.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_221 : Data.endpointOk Data.patterns[221]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints222.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_222 : Data.endpointOk Data.patterns[222]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints223.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_223 : Data.endpointOk Data.patterns[223]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints224.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_224 : Data.endpointOk Data.patterns[224]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints225.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_225 : Data.endpointOk Data.patterns[225]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints226.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_226 : Data.endpointOk Data.patterns[226]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints227.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_227 : Data.endpointOk Data.patterns[227]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints228.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_228 : Data.endpointOk Data.patterns[228]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints229.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_229 : Data.endpointOk Data.patterns[229]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints23.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_23 : Data.endpointOk Data.patterns[23]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints230.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_230 : Data.endpointOk Data.patterns[230]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints231.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_231 : Data.endpointOk Data.patterns[231]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints232.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_232 : Data.endpointOk Data.patterns[232]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints233.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_233 : Data.endpointOk Data.patterns[233]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints234.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_234 : Data.endpointOk Data.patterns[234]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints235.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_235 : Data.endpointOk Data.patterns[235]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints236.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_236 : Data.endpointOk Data.patterns[236]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints237.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_237 : Data.endpointOk Data.patterns[237]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints238.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_238 : Data.endpointOk Data.patterns[238]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints239.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_239 : Data.endpointOk Data.patterns[239]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints24.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_24 : Data.endpointOk Data.patterns[24]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints240.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_240 : Data.endpointOk Data.patterns[240]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints241.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_241 : Data.endpointOk Data.patterns[241]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints242.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_242 : Data.endpointOk Data.patterns[242]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints243.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_243 : Data.endpointOk Data.patterns[243]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints244.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_244 : Data.endpointOk Data.patterns[244]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints245.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_245 : Data.endpointOk Data.patterns[245]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints246.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_246 : Data.endpointOk Data.patterns[246]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints247.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_247 : Data.endpointOk Data.patterns[247]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints248.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_248 : Data.endpointOk Data.patterns[248]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints249.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_249 : Data.endpointOk Data.patterns[249]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints25.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_25 : Data.endpointOk Data.patterns[25]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints250.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_250 : Data.endpointOk Data.patterns[250]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints251.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_251 : Data.endpointOk Data.patterns[251]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints252.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_252 : Data.endpointOk Data.patterns[252]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints253.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_253 : Data.endpointOk Data.patterns[253]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints254.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_254 : Data.endpointOk Data.patterns[254]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints255.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_255 : Data.endpointOk Data.patterns[255]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints256.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_256 : Data.endpointOk Data.patterns[256]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints257.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_257 : Data.endpointOk Data.patterns[257]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints258.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_258 : Data.endpointOk Data.patterns[258]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints26.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_26 : Data.endpointOk Data.patterns[26]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints27.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_27 : Data.endpointOk Data.patterns[27]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints28.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_28 : Data.endpointOk Data.patterns[28]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints29.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_29 : Data.endpointOk Data.patterns[29]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints3.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_3 : Data.endpointOk Data.patterns[3]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints30.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_30 : Data.endpointOk Data.patterns[30]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints31.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_31 : Data.endpointOk Data.patterns[31]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints32.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_32 : Data.endpointOk Data.patterns[32]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints33.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_33 : Data.endpointOk Data.patterns[33]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints34.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_34 : Data.endpointOk Data.patterns[34]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints35.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_35 : Data.endpointOk Data.patterns[35]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints36.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_36 : Data.endpointOk Data.patterns[36]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints37.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_37 : Data.endpointOk Data.patterns[37]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints38.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_38 : Data.endpointOk Data.patterns[38]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints39.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_39 : Data.endpointOk Data.patterns[39]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints4.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_4 : Data.endpointOk Data.patterns[4]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints40.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_40 : Data.endpointOk Data.patterns[40]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints41.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_41 : Data.endpointOk Data.patterns[41]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints42.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_42 : Data.endpointOk Data.patterns[42]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints43.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_43 : Data.endpointOk Data.patterns[43]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints44.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_44 : Data.endpointOk Data.patterns[44]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints45.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_45 : Data.endpointOk Data.patterns[45]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints46.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_46 : Data.endpointOk Data.patterns[46]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints47.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_47 : Data.endpointOk Data.patterns[47]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints48.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_48 : Data.endpointOk Data.patterns[48]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints49.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_49 : Data.endpointOk Data.patterns[49]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints5.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_5 : Data.endpointOk Data.patterns[5]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints50.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_50 : Data.endpointOk Data.patterns[50]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints51.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_51 : Data.endpointOk Data.patterns[51]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints52.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_52 : Data.endpointOk Data.patterns[52]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints53.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_53 : Data.endpointOk Data.patterns[53]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints54.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_54 : Data.endpointOk Data.patterns[54]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints55.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_55 : Data.endpointOk Data.patterns[55]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints56.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_56 : Data.endpointOk Data.patterns[56]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints57.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_57 : Data.endpointOk Data.patterns[57]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints58.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_58 : Data.endpointOk Data.patterns[58]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints59.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_59 : Data.endpointOk Data.patterns[59]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints6.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_6 : Data.endpointOk Data.patterns[6]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints60.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_60 : Data.endpointOk Data.patterns[60]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints61.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_61 : Data.endpointOk Data.patterns[61]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints62.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_62 : Data.endpointOk Data.patterns[62]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints63.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_63 : Data.endpointOk Data.patterns[63]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints64.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_64 : Data.endpointOk Data.patterns[64]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints65.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_65 : Data.endpointOk Data.patterns[65]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints66.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_66 : Data.endpointOk Data.patterns[66]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints67.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_67 : Data.endpointOk Data.patterns[67]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints68.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_68 : Data.endpointOk Data.patterns[68]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints69.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_69 : Data.endpointOk Data.patterns[69]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints7.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_7 : Data.endpointOk Data.patterns[7]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints70.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_70 : Data.endpointOk Data.patterns[70]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints71.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_71 : Data.endpointOk Data.patterns[71]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints72.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_72 : Data.endpointOk Data.patterns[72]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints73.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_73 : Data.endpointOk Data.patterns[73]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints74.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_74 : Data.endpointOk Data.patterns[74]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints75.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_75 : Data.endpointOk Data.patterns[75]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints76.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_76 : Data.endpointOk Data.patterns[76]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints77.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_77 : Data.endpointOk Data.patterns[77]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints78.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_78 : Data.endpointOk Data.patterns[78]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints79.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_79 : Data.endpointOk Data.patterns[79]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints8.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_8 : Data.endpointOk Data.patterns[8]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints80.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_80 : Data.endpointOk Data.patterns[80]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints81.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_81 : Data.endpointOk Data.patterns[81]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints82.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_82 : Data.endpointOk Data.patterns[82]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints83.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_83 : Data.endpointOk Data.patterns[83]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints84.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_84 : Data.endpointOk Data.patterns[84]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints85.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_85 : Data.endpointOk Data.patterns[85]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints86.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_86 : Data.endpointOk Data.patterns[86]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints87.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_87 : Data.endpointOk Data.patterns[87]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints88.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_88 : Data.endpointOk Data.patterns[88]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints89.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_89 : Data.endpointOk Data.patterns[89]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints9.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_9 : Data.endpointOk Data.patterns[9]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints90.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_90 : Data.endpointOk Data.patterns[90]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints91.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_91 : Data.endpointOk Data.patterns[91]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints92.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_92 : Data.endpointOk Data.patterns[92]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints93.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_93 : Data.endpointOk Data.patterns[93]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints94.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_94 : Data.endpointOk Data.patterns[94]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints95.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_95 : Data.endpointOk Data.patterns[95]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints96.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_96 : Data.endpointOk Data.patterns[96]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints97.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_97 : Data.endpointOk Data.patterns[97]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints98.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_98 : Data.endpointOk Data.patterns[98]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Endpoints99.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem endpoints_99 : Data.endpointOk Data.patterns[99]! = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded00.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded0_0 : expandedRow Data.block0 0 = true := by decide +kernel

theorem expanded0_1 : expandedRow Data.block0 1 = true := by decide +kernel

theorem expanded0_2 : expandedRow Data.block0 2 = true := by decide +kernel

theorem expanded0_3 : expandedRow Data.block0 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded01.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded0_4 : expandedRow Data.block0 4 = true := by decide +kernel

theorem expanded0_5 : expandedRow Data.block0 5 = true := by decide +kernel

theorem expanded0_6 : expandedRow Data.block0 6 = true := by decide +kernel

theorem expanded0_7 : expandedRow Data.block0 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded02.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded0_8 : expandedRow Data.block0 8 = true := by decide +kernel

theorem expanded0_9 : expandedRow Data.block0 9 = true := by decide +kernel

theorem expanded0_10 : expandedRow Data.block0 10 = true := by decide +kernel

theorem expanded0_11 : expandedRow Data.block0 11 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded03.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded0_12 : expandedRow Data.block0 12 = true := by decide +kernel

theorem expanded0_13 : expandedRow Data.block0 13 = true := by decide +kernel

theorem expanded0_14 : expandedRow Data.block0 14 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded10.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded1_0 : expandedRow Data.block1 0 = true := by decide +kernel

theorem expanded1_1 : expandedRow Data.block1 1 = true := by decide +kernel

theorem expanded1_2 : expandedRow Data.block1 2 = true := by decide +kernel

theorem expanded1_3 : expandedRow Data.block1 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded11.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded1_4 : expandedRow Data.block1 4 = true := by decide +kernel

theorem expanded1_5 : expandedRow Data.block1 5 = true := by decide +kernel

theorem expanded1_6 : expandedRow Data.block1 6 = true := by decide +kernel

theorem expanded1_7 : expandedRow Data.block1 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded12.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded1_8 : expandedRow Data.block1 8 = true := by decide +kernel

theorem expanded1_9 : expandedRow Data.block1 9 = true := by decide +kernel

theorem expanded1_10 : expandedRow Data.block1 10 = true := by decide +kernel

theorem expanded1_11 : expandedRow Data.block1 11 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded13.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded1_12 : expandedRow Data.block1 12 = true := by decide +kernel

theorem expanded1_13 : expandedRow Data.block1 13 = true := by decide +kernel

theorem expanded1_14 : expandedRow Data.block1 14 = true := by decide +kernel

theorem expanded1_15 : expandedRow Data.block1 15 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded14.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded1_16 : expandedRow Data.block1 16 = true := by decide +kernel

theorem expanded1_17 : expandedRow Data.block1 17 = true := by decide +kernel

theorem expanded1_18 : expandedRow Data.block1 18 = true := by decide +kernel

theorem expanded1_19 : expandedRow Data.block1 19 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded20.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded2_0 : expandedRow Data.block2 0 = true := by decide +kernel

theorem expanded2_1 : expandedRow Data.block2 1 = true := by decide +kernel

theorem expanded2_2 : expandedRow Data.block2 2 = true := by decide +kernel

theorem expanded2_3 : expandedRow Data.block2 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded21.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded2_4 : expandedRow Data.block2 4 = true := by decide +kernel

theorem expanded2_5 : expandedRow Data.block2 5 = true := by decide +kernel

theorem expanded2_6 : expandedRow Data.block2 6 = true := by decide +kernel

theorem expanded2_7 : expandedRow Data.block2 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded22.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded2_8 : expandedRow Data.block2 8 = true := by decide +kernel

theorem expanded2_9 : expandedRow Data.block2 9 = true := by decide +kernel

theorem expanded2_10 : expandedRow Data.block2 10 = true := by decide +kernel

theorem expanded2_11 : expandedRow Data.block2 11 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded23.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded2_12 : expandedRow Data.block2 12 = true := by decide +kernel

theorem expanded2_13 : expandedRow Data.block2 13 = true := by decide +kernel

theorem expanded2_14 : expandedRow Data.block2 14 = true := by decide +kernel

theorem expanded2_15 : expandedRow Data.block2 15 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded24.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded2_16 : expandedRow Data.block2 16 = true := by decide +kernel

theorem expanded2_17 : expandedRow Data.block2 17 = true := by decide +kernel

theorem expanded2_18 : expandedRow Data.block2 18 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded30.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded3_0 : expandedRow Data.block3 0 = true := by decide +kernel

theorem expanded3_1 : expandedRow Data.block3 1 = true := by decide +kernel

theorem expanded3_2 : expandedRow Data.block3 2 = true := by decide +kernel

theorem expanded3_3 : expandedRow Data.block3 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded31.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded3_4 : expandedRow Data.block3 4 = true := by decide +kernel

theorem expanded3_5 : expandedRow Data.block3 5 = true := by decide +kernel

theorem expanded3_6 : expandedRow Data.block3 6 = true := by decide +kernel

theorem expanded3_7 : expandedRow Data.block3 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded32.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded3_8 : expandedRow Data.block3 8 = true := by decide +kernel

theorem expanded3_9 : expandedRow Data.block3 9 = true := by decide +kernel

theorem expanded3_10 : expandedRow Data.block3 10 = true := by decide +kernel

theorem expanded3_11 : expandedRow Data.block3 11 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded33.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded3_12 : expandedRow Data.block3 12 = true := by decide +kernel

theorem expanded3_13 : expandedRow Data.block3 13 = true := by decide +kernel

theorem expanded3_14 : expandedRow Data.block3 14 = true := by decide +kernel

theorem expanded3_15 : expandedRow Data.block3 15 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded34.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded3_16 : expandedRow Data.block3 16 = true := by decide +kernel

theorem expanded3_17 : expandedRow Data.block3 17 = true := by decide +kernel

theorem expanded3_18 : expandedRow Data.block3 18 = true := by decide +kernel

theorem expanded3_19 : expandedRow Data.block3 19 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Expanded35.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem expanded3_20 : expandedRow Data.block3 20 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd00.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd0_0 : psdRow Data.low Data.high Data.block0 0 = true := by decide +kernel

theorem psd0_1 : psdRow Data.low Data.high Data.block0 1 = true := by decide +kernel

theorem psd0_2 : psdRow Data.low Data.high Data.block0 2 = true := by decide +kernel

theorem psd0_3 : psdRow Data.low Data.high Data.block0 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd01.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd0_4 : psdRow Data.low Data.high Data.block0 4 = true := by decide +kernel

theorem psd0_5 : psdRow Data.low Data.high Data.block0 5 = true := by decide +kernel

theorem psd0_6 : psdRow Data.low Data.high Data.block0 6 = true := by decide +kernel

theorem psd0_7 : psdRow Data.low Data.high Data.block0 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd02.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd0_8 : psdRow Data.low Data.high Data.block0 8 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd10.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd1_0 : psdRow Data.low Data.high Data.block1 0 = true := by decide +kernel

theorem psd1_1 : psdRow Data.low Data.high Data.block1 1 = true := by decide +kernel

theorem psd1_2 : psdRow Data.low Data.high Data.block1 2 = true := by decide +kernel

theorem psd1_3 : psdRow Data.low Data.high Data.block1 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd11.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd1_4 : psdRow Data.low Data.high Data.block1 4 = true := by decide +kernel

theorem psd1_5 : psdRow Data.low Data.high Data.block1 5 = true := by decide +kernel

theorem psd1_6 : psdRow Data.low Data.high Data.block1 6 = true := by decide +kernel

theorem psd1_7 : psdRow Data.low Data.high Data.block1 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd12.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd1_8 : psdRow Data.low Data.high Data.block1 8 = true := by decide +kernel

theorem psd1_9 : psdRow Data.low Data.high Data.block1 9 = true := by decide +kernel

theorem psd1_10 : psdRow Data.low Data.high Data.block1 10 = true := by decide +kernel

theorem psd1_11 : psdRow Data.low Data.high Data.block1 11 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd13.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd1_12 : psdRow Data.low Data.high Data.block1 12 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd20.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd2_0 : psdRow Data.low Data.high Data.block2 0 = true := by decide +kernel

theorem psd2_1 : psdRow Data.low Data.high Data.block2 1 = true := by decide +kernel

theorem psd2_2 : psdRow Data.low Data.high Data.block2 2 = true := by decide +kernel

theorem psd2_3 : psdRow Data.low Data.high Data.block2 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd21.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd2_4 : psdRow Data.low Data.high Data.block2 4 = true := by decide +kernel

theorem psd2_5 : psdRow Data.low Data.high Data.block2 5 = true := by decide +kernel

theorem psd2_6 : psdRow Data.low Data.high Data.block2 6 = true := by decide +kernel

theorem psd2_7 : psdRow Data.low Data.high Data.block2 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd22.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd2_8 : psdRow Data.low Data.high Data.block2 8 = true := by decide +kernel

theorem psd2_9 : psdRow Data.low Data.high Data.block2 9 = true := by decide +kernel

theorem psd2_10 : psdRow Data.low Data.high Data.block2 10 = true := by decide +kernel

theorem psd2_11 : psdRow Data.low Data.high Data.block2 11 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd23.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd2_12 : psdRow Data.low Data.high Data.block2 12 = true := by decide +kernel

theorem psd2_13 : psdRow Data.low Data.high Data.block2 13 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd30.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd3_0 : psdRow Data.low Data.high Data.block3 0 = true := by decide +kernel

theorem psd3_1 : psdRow Data.low Data.high Data.block3 1 = true := by decide +kernel

theorem psd3_2 : psdRow Data.low Data.high Data.block3 2 = true := by decide +kernel

theorem psd3_3 : psdRow Data.low Data.high Data.block3 3 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Checks/Psd31.lean <==
import Fast.Four.Data

set_option maxRecDepth 10000

set_option maxHeartbeats 0

namespace Fast.Four.Checked

theorem psd3_4 : psdRow Data.low Data.high Data.block3 4 = true := by decide +kernel

theorem psd3_5 : psdRow Data.low Data.high Data.block3 5 = true := by decide +kernel

theorem psd3_6 : psdRow Data.low Data.high Data.block3 6 = true := by decide +kernel

theorem psd3_7 : psdRow Data.low Data.high Data.block3 7 = true := by decide +kernel

end Fast.Four.Checked


==> anc/lean/Fast/Four/Data.lean <==
import Fast.Four.Basic

set_option maxRecDepth 10000

namespace Fast.Four.Data

def encLo : Int := 601305568973541743613441891201

def encHi : Int := 601305568973541743613441891202

def encM : Nat := 100

def low : Rat := (encLo : Rat) / 2^encM

def high : Rat := (encHi : Rat) / 2^encM

def block0 : Block := {
  roots := 2, flagSize := 3, ty := 7
  flags := #[1533, 1534, 1535, 1509, 1511, 1317, 1269, 885, 789, 21, 1508, 1460, 1454, 1358, 1346]
  basis := #[[(8, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(8, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(8, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(8, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [], [(8, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(8, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((1647737335279 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((243237047133 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-16126665065 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((27174252123 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-86193376671 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((343286674397 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((196888050177 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((183478018127 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨((243237047133 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((582641255051 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((182240020387 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-419502129439 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-44002502917 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-92761178539 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((188270907565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((67293693391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-99610116133 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-16126665065 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((182240020387 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((203620645213 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-47598319193 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-21525110661 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-299949377851 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9789719691 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-62505588477 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((20133463509 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((27174252123 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-419502129439 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-47598319193 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((451175083117 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43797757029 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((283594919797 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((125959684825 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((29999408489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-40139579235 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-86193376671 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-44002502917 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-21525110661 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43797757029 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((214546739431 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-96665231701 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-193531792659 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-33568670211 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((170666048953 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((343286674397 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-92761178539 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-299949377851 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((283594919797 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-96665231701 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((51131035349 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((52480444331 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((146986253751 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-14426380850347 : Rat) / 6597069766656), ((10312630774613 : Rat) / 2199023255552), ((-11127845967019 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩], #[⟨((196888050177 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((188270907565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9789719691 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((125959684825 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-193531792659 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((52480444331 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((431721221121 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((241356684151 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9478578525355 : Rat) / 3298534883328), ((7014095891285 : Rat) / 1099511627776), ((-7279555269803 : Rat) / 2199023255552), ((2881508758699 : Rat) / 6597069766656)⟩], #[⟨((183478018127 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((67293693391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-62505588477 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((29999408489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-33568670211 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((146986253751 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((241356684151 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((582750450623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-373288805223 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-99610116133 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((20133463509 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-40139579235 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((170666048953 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-14426380850347 : Rat) / 6597069766656), ((10312630774613 : Rat) / 2199023255552), ((-11127845967019 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((-9478578525355 : Rat) / 3298534883328), ((7014095891285 : Rat) / 1099511627776), ((-7279555269803 : Rat) / 2199023255552), ((2881508758699 : Rat) / 6597069766656)⟩, ⟨((-373288805223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨(-3), 7, 1, ((-1 : Rat) / 2)⟩]]
  expanded := #[#[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((1647737335279 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((243237047133 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-16126665065 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((27174252123 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-86193376671 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((343286674397 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((196888050177 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((183478018127 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((243237047133 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((582641255051 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((182240020387 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-419502129439 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-44002502917 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((-92761178539 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((188270907565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((67293693391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-99610116133 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((-16126665065 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((182240020387 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((203620645213 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-47598319193 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-21525110661 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((-299949377851 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9789719691 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-62505588477 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((20133463509 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((27174252123 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-419502129439 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-47598319193 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((451175083117 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43797757029 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((283594919797 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((125959684825 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((29999408489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-40139579235 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨((-86193376671 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-44002502917 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-21525110661 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43797757029 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((214546739431 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨((-96665231701 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-193531792659 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-33568670211 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((170666048953 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((99610116133 : Rat) / 3298534883328), ((99610116133 : Rat) / 1099511627776), ((99610116133 : Rat) / 2199023255552), ((-99610116133 : Rat) / 6597069766656)⟩, ⟨((-6711154503 : Rat) / 274877906944), ((-20133463509 : Rat) / 274877906944), ((-20133463509 : Rat) / 549755813888), ((6711154503 : Rat) / 549755813888)⟩, ⟨((13379859745 : Rat) / 274877906944), ((40139579235 : Rat) / 274877906944), ((40139579235 : Rat) / 549755813888), ((-13379859745 : Rat) / 549755813888)⟩, ⟨((-170666048953 : Rat) / 3298534883328), ((-170666048953 : Rat) / 1099511627776), ((-170666048953 : Rat) / 2199023255552), ((170666048953 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((343286674397 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-92761178539 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-299949377851 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((283594919797 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-96665231701 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-2085130623145 : Rat) / 19791209299968), ((14426380850347 : Rat) / 6597069766656), ((-10312630774613 : Rat) / 4398046511104), ((7838729612117 : Rat) / 19791209299968)⟩, ⟨((51131035349 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((52480444331 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((146986253751 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-14426380850347 : Rat) / 6597069766656), ((10312630774613 : Rat) / 2199023255552), ((-11127845967019 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩], #[⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((196888050177 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((188270907565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9789719691 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((125959684825 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-193531792659 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-2085130623145 : Rat) / 9895604649984), ((9478578525355 : Rat) / 3298534883328), ((-7014095891285 : Rat) / 2199023255552), ((5364828449621 : Rat) / 9895604649984)⟩, ⟨((52480444331 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((431721221121 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((241356684151 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9478578525355 : Rat) / 3298534883328), ((7014095891285 : Rat) / 1099511627776), ((-7279555269803 : Rat) / 2199023255552), ((2881508758699 : Rat) / 6597069766656)⟩], #[⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((183478018127 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((67293693391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-62505588477 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((29999408489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-33568670211 : Rat) / 274877906944), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((124429601741 : Rat) / 1099511627776), ((373288805223 : Rat) / 1099511627776), ((373288805223 : Rat) / 2199023255552), ((-124429601741 : Rat) / 2199023255552)⟩, ⟨((146986253751 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((241356684151 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((582750450623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-373288805223 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-99610116133 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((20133463509 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-40139579235 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((170666048953 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-14426380850347 : Rat) / 6597069766656), ((10312630774613 : Rat) / 2199023255552), ((-11127845967019 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((-9478578525355 : Rat) / 3298534883328), ((7014095891285 : Rat) / 1099511627776), ((-7279555269803 : Rat) / 2199023255552), ((2881508758699 : Rat) / 6597069766656)⟩, ⟨((-373288805223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨(-3), 7, 1, ((-1 : Rat) / 2)⟩]]
  gram := #[[12195936041, 0, 0, 0, 0, 0, 0, 0, 0], [1813905918, 6969984007, 0, 0, 0, 0, 0, 0, 0], [(-962098613), 2628383315, 5299468398, 0, 0, 0, 0, 0, 0], [202648146, (-5526710111), (-489650530), 3014764418, 0, 0, 0, 0, 0], [(-1285549861), (-239618602), (-483956771), (-1752754116), 3657391680, 0, 0, 0, 0], [2560011880, (-5507895115), (-1951213352), 6524848625, (-1399883443), 14535153555, 0, 0, 0], [2936529642, 1692478890, (-978349349), 6546340772, (-661772809), (-2352825026), 4017024520, 0, 0], [2736522803, 165930202, (-658211971), 3633426273, (-712135348), (-1287365672), 1905884712, 4993285491, 0], [(-3640852846), (-352270932), 895854936, (-5099279123), 615971977, (-428589069), (-2398778724), (-70589274), 1256641215]]
  gramDen := 10000000000
}

def block1 : Block := {
  roots := 2, flagSize := 3, ty := 6
  flags := #[1510, 1318, 1319, 1271, 1506, 1507, 1314, 1315, 1316, 1458, 1266, 1268, 882, 1170, 1172, 786, 18, 1262, 1166, 1154]
  basis := #[[(12, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(12, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(12, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(12, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(12, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(12, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(8, ⟨1, 0, 0, 0⟩)], [(9, ⟨1, 0, 0, 0⟩)], [], [(10, ⟨1, 0, 0, 0⟩)], [(11, ⟨1, 0, 0, 0⟩)], [(12, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((750233358223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((362787234369 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-61871444967 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-141308912707 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-106903364295 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-482051525061 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-505636694829 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-10142424089 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-9963600503 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-43823808391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-84386759623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-150249305381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((68218547771 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((362787234369 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((375086457415 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-30934085495 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-70656177189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-213807927971 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-482028671565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-252808038691 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-81138401215 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9963648615 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-5477844687 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-84381515987 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75120382441 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((34109273419 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((-61871444967 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-30934085495 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((304928396853 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((126706473189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((279775270797 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-59088949379 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((5617110769 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-9487475801 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-6435205335 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-24019661761 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125182780135 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-15607833241 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-17643729627 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-141308912707 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-70656177189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((126706473189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((1952232047089 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2100595288499 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-162587333899 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((168245070977 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-194972508297 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-33158648309 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-273607213755 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-291950196261 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-229544825753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-174248852687 : Rat) / 68719476736), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-106903364295 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-213807927971 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((279775270797 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2100595288499 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((1159371681879 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-664412539327 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((112299628221 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-102245883765 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-34264727809 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292821236943 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-156416168379 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-236171124561 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31909577521 : Rat) / 68719476736), 0, 0, 0⟩], #[⟨((-482051525061 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-482028671565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-59088949379 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-162587333899 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-664412539327 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((90296807787 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((396497825879 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-140486437553 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1650119697 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31396062685 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((459209081397 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((346970978075 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-12366813187745 : Rat) / 6597069766656), ((9478578525355 : Rat) / 2199023255552), ((-11961898216277 : Rat) / 4398046511104), ((5364828449621 : Rat) / 13194139533312)⟩], #[⟨((-505636694829 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-252808038691 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((5617110769 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((168245070977 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((112299628221 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((396497825879 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((389103338621 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72982351 : Rat) / 4294967296), 0, 0, 0⟩, ⟨((4664679507 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-4332003813 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((104964308223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((74392855549 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-126165488669 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-10142424089 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-81138401215 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9487475801 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-194972508297 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-102245883765 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-140486437553 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72982351 : Rat) / 4294967296), 0, 0, 0⟩, ⟨((455175887689 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((451692383 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((124130376161 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-135816048857 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125269265239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((118961667409 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((-9963600503 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9963648615 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-6435205335 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-33158648309 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-34264727809 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1650119697 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((4664679507 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((451692383 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((69016035419 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((333251221 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-4197816899 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-22373922473 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((27684186661 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-43823808391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-5477844687 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-24019661761 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-273607213755 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292821236943 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31396062685 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-4332003813 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((124130376161 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((333251221 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((32772403595 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-57536498949 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-120452173453 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((125075626873 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((-84386759623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-84381515987 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125182780135 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-291950196261 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-156416168379 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((459209081397 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((104964308223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-135816048857 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-4197816899 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-57536498949 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((432951391813 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((229060073681 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1314711896795 : Rat) / 549755813888), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-150249305381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75120382441 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-15607833241 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-229544825753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-236171124561 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((346970978075 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((74392855549 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-125269265239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-22373922473 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-120452173453 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((229060073681 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((603628121169 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-300041046767 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((68218547771 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((34109273419 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-17643729627 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-174248852687 : Rat) / 68719476736), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-31909577521 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-12366813187745 : Rat) / 6597069766656), ((9478578525355 : Rat) / 2199023255552), ((-11961898216277 : Rat) / 4398046511104), ((5364828449621 : Rat) / 13194139533312)⟩, ⟨((-126165488669 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((118961667409 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((27684186661 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((125075626873 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1314711896795 : Rat) / 549755813888), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-300041046767 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨(-3), 7, 1, ((-1 : Rat) / 2)⟩]]
  expanded := #[#[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((750233358223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((362787234369 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-61871444967 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-141308912707 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-106903364295 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-482051525061 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-505636694829 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-10142424089 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-9963600503 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-43823808391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-84386759623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-150249305381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((68218547771 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((362787234369 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((375086457415 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-30934085495 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((-70656177189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-213807927971 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((-482028671565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-252808038691 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-81138401215 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9963648615 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-5477844687 : Rat) / 137438953472), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-84381515987 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75120382441 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((34109273419 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨((-61871444967 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-30934085495 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((304928396853 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨((126706473189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((279775270797 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨((-59088949379 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((5617110769 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-9487475801 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-6435205335 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-24019661761 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-125182780135 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-15607833241 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-17643729627 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((-141308912707 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-70656177189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((126706473189 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((1952232047089 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2100595288499 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((-162587333899 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((168245070977 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-194972508297 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-33158648309 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-273607213755 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-291950196261 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-229544825753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-174248852687 : Rat) / 68719476736), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨((-106903364295 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-213807927971 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((279775270797 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨((2100595288499 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((1159371681879 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨((-664412539327 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((112299628221 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-102245883765 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-34264727809 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292821236943 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-156416168379 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-236171124561 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31909577521 : Rat) / 68719476736), 0, 0, 0⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-68218547771 : Rat) / 3298534883328), ((-68218547771 : Rat) / 1099511627776), ((-68218547771 : Rat) / 2199023255552), ((68218547771 : Rat) / 6597069766656)⟩, ⟨((-34109273419 : Rat) / 1649267441664), ((-34109273419 : Rat) / 549755813888), ((-34109273419 : Rat) / 1099511627776), ((34109273419 : Rat) / 3298534883328)⟩, ⟨((5881243209 : Rat) / 1099511627776), ((17643729627 : Rat) / 1099511627776), ((17643729627 : Rat) / 2199023255552), ((-5881243209 : Rat) / 2199023255552)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-31909577521 : Rat) / 206158430208), ((174248852687 : Rat) / 68719476736), ((-444226437937 : Rat) / 137438953472), ((238068007729 : Rat) / 412316860416)⟩, ⟨((31909577521 : Rat) / 206158430208), ((31909577521 : Rat) / 68719476736), ((31909577521 : Rat) / 137438953472), ((-31909577521 : Rat) / 412316860416)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨0, ((3 : Rat) / 2), ((-3 : Rat) / 2), ((1 : Rat) / 4)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩], #[⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((-482051525061 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-482028671565 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-59088949379 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((-162587333899 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-664412539327 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((-808489288715 : Rat) / 19791209299968), ((12366813187745 : Rat) / 6597069766656), ((-10443118495975 : Rat) / 4398046511104), ((8451487318789 : Rat) / 19791209299968)⟩, ⟨((90296807787 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((396497825879 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-140486437553 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1650119697 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31396062685 : Rat) / 274877906944), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((459209081397 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((346970978075 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-12366813187745 : Rat) / 6597069766656), ((9478578525355 : Rat) / 2199023255552), ((-11961898216277 : Rat) / 4398046511104), ((5364828449621 : Rat) / 13194139533312)⟩], #[⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((-505636694829 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-252808038691 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((5617110769 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((168245070977 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((112299628221 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((126165488669 : Rat) / 3298534883328), ((126165488669 : Rat) / 1099511627776), ((126165488669 : Rat) / 2199023255552), ((-126165488669 : Rat) / 6597069766656)⟩, ⟨((396497825879 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((389103338621 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72982351 : Rat) / 4294967296), 0, 0, 0⟩, ⟨((4664679507 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-4332003813 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((104964308223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((74392855549 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-126165488669 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-10142424089 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-81138401215 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9487475801 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-194972508297 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-102245883765 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-118961667409 : Rat) / 1649267441664), ((-118961667409 : Rat) / 549755813888), ((-118961667409 : Rat) / 1099511627776), ((118961667409 : Rat) / 3298534883328)⟩, ⟨((-140486437553 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72982351 : Rat) / 4294967296), 0, 0, 0⟩, ⟨((455175887689 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((451692383 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((124130376161 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-135816048857 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125269265239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((118961667409 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-9963600503 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9963648615 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-6435205335 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-33158648309 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-34264727809 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-27684186661 : Rat) / 3298534883328), ((-27684186661 : Rat) / 1099511627776), ((-27684186661 : Rat) / 2199023255552), ((27684186661 : Rat) / 6597069766656)⟩, ⟨((-1650119697 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((4664679507 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((451692383 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((69016035419 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((333251221 : Rat) / 68719476736), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-4197816899 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-22373922473 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((27684186661 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨((-43823808391 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-5477844687 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-24019661761 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨((-273607213755 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292821236943 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨((-125075626873 : Rat) / 1649267441664), ((-125075626873 : Rat) / 549755813888), ((-125075626873 : Rat) / 1099511627776), ((125075626873 : Rat) / 3298534883328)⟩, ⟨((-31396062685 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-4332003813 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((124130376161 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((333251221 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((32772403595 : Rat) / 137438953472), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-57536498949 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-120452173453 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((125075626873 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((-84386759623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-84381515987 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-125182780135 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((-291950196261 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-156416168379 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((-334555544869 : Rat) / 1649267441664), ((1314711896795 : Rat) / 549755813888), ((-3633090428197 : Rat) / 1099511627776), ((1983822986533 : Rat) / 3298534883328)⟩, ⟨((459209081397 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((104964308223 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-135816048857 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-4197816899 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-57536498949 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((432951391813 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((229060073681 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1314711896795 : Rat) / 549755813888), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-150249305381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75120382441 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-15607833241 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((-229544825753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-236171124561 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((300041046767 : Rat) / 3298534883328), ((300041046767 : Rat) / 1099511627776), ((300041046767 : Rat) / 2199023255552), ((-300041046767 : Rat) / 6597069766656)⟩, ⟨((346970978075 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((74392855549 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-125269265239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-22373922473 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-120452173453 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((229060073681 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((603628121169 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-300041046767 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((68218547771 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((34109273419 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-17643729627 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-174248852687 : Rat) / 68719476736), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-31909577521 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-3 : Rat) / 2), 3, ((-7 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-12366813187745 : Rat) / 6597069766656), ((9478578525355 : Rat) / 2199023255552), ((-11961898216277 : Rat) / 4398046511104), ((5364828449621 : Rat) / 13194139533312)⟩, ⟨((-126165488669 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((118961667409 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((27684186661 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((125075626873 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-1314711896795 : Rat) / 549755813888), 6, ((-7 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-300041046767 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨(-3), 7, 1, ((-1 : Rat) / 2)⟩]]
  gram := #[[8192273478, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [8055225901, 1490363419, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-686888097), (-62963557), 5112466602, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-1568791713), (-144469542), 4295596284, 12469978441, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-2373652288), (-218344313), 4655527999, 13415776974, 1558713097, 0, 0, 0, 0, 0, 0, 0, 0], [(-5351668364), (-490722368), (-2827424280), (-4448283688), (-255197671), 8576206802, 0, 0, 0, 0, 0, 0, 0], [(-5613507608), (-514936463), 38868165, 501526229, 51913901, 946924614, 1157468351, 0, 0, 0, 0, 0, 0], [(-900798148), (-82773118), (-290826372), (-1436128907), (-85927998), (-2900010013), 70934590, 5374961934, 0, 0, 0, 0, 0], [(-221228988), (-20349163), (-144454602), (-220148326), (-12798615), (-318904427), 12802809, (-215317636), 4870403218, 0, 0, 0, 0], [(-486525769), (-44674741), (-493221247), (-1887370024), (-115347210), (-2782932879), 56022507, (-16880963), (-206074455), 3298034827, 0, 0, 0], [(-936849960), (-85828805), (-2353897568), (-3566658916), (-216993269), 6517737293, (-31999806), (-23264289), (-5471857), (-213579739), 3988894171, 0, 0], [(-1668046697), (-152865402), (-1336631329), (-1425363647), (-81665725), 5127129092, 4939496, (-89819325), (-266771608), (-279139998), (-410674108), 4531636599, 0], [757352741, 69642928, (-211265206), (-3229113053), (-203396551), (-5921303421), 49993728, 80979310, 14637134, 128411804, (-168092109), (-127823779), 1364804313]]
  gramDen := 10000000000
}

def block2 : Block := {
  roots := 2, flagSize := 3, ty := 4
  flags := #[1270, 886, 887, 791, 1459, 1267, 883, 884, 788, 1452, 1453, 1260, 1261, 1356, 1164, 780, 782, 12, 770]
  basis := #[[(0, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(13, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(6, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(13, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(13, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(13, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(8, ⟨1, 0, 0, 0⟩)], [(9, ⟨1, 0, 0, 0⟩)], [(10, ⟨1, 0, 0, 0⟩)], [(11, ⟨1, 0, 0, 0⟩)], [(12, ⟨1, 0, 0, 0⟩)], [], [(13, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((314411991061 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-49697990519 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-49688356839 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-59905291227 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((131406939159 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((70176299 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((25185929557 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-76397116769 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((215584197607 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((12712276003 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((32031717107 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-8931396907 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-66223672583 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-120472459821 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-49697990519 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72728407821 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((120819382435 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((63142666791 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27885016863 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-34607301845 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-214401395449 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((44995855667 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-227046895429 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-15393552929 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-54513478249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((76652871067 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42345133791 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((129731586873 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-49688356839 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((120819382435 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72719642611 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((31563344769 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-27865866763 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-276853950893 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-53599159211 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((44988057907 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-227029605555 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-61542187141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-54505397847 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((76641838059 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((84678114475 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((32428147787 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-59905291227 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((63142666791 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((31563344769 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((369631881109 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-66819902611 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((21448127489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((11809207513 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((124912404305 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75229808401 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-141512665701 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-70855792325 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42062139345 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((46579164711 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((209198856183 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((131406939159 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27885016863 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27865866763 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-66819902611 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((839430146953 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-168337264465 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-460006658917 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-146482093465 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((812504620705 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((18041405061 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((11000514133 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-160824722529 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-198256826299 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-241134992655 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((70176299 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((-34607301845 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-276853950893 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((21448127489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-168337264465 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((665691645997 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((1911853598351 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42047385653 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43247538269 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((60570952675 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3017564573 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-45097302239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31065799103 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((115273337913 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((25185929557 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-214401395449 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-53599159211 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((11809207513 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-460006658917 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((1911853598351 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2830843198043 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((23756168381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-19039788289 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((190872669937 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1568920901 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-22900525381 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-75277512455 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((27444503053 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-76397116769 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((44995855667 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((44988057907 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((124912404305 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-146482093465 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((42047385653 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((23756168381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((369640910383 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-23679460019 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-144871457641 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-87429198665 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((106323137931 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((54128648367 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((3889547757 : Rat) / 17179869184), 0, 0, 0⟩], #[⟨((215584197607 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-227046895429 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-227029605555 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75229808401 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((812504620705 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43247538269 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-19039788289 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-23679460019 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((1615759609325 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-192443704517 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((56146551075 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-246116010177 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-139244610695 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((12712276003 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-15393552929 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-61542187141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-141512665701 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((18041405061 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((60570952675 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((190872669937 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-144871457641 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-192443704517 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((468767580421 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-959086969 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3194268197 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-110806518537 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-9792605773 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((32031717107 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-54513478249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-54505397847 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-70855792325 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((11000514133 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-3017564573 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1568920901 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-87429198665 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((56146551075 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-959086969 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((87041667345 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-66651306367 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-89366694623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-18747113955 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((-8931396907 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((76652871067 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((76641838059 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42062139345 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-160824722529 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-45097302239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-22900525381 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((106323137931 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-246116010177 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3194268197 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-66651306367 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((213837844187 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((88596206703 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((40598325303 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-66223672583 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42345133791 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((84678114475 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((46579164711 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-198256826299 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31065799103 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75277512455 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((54128648367 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-139244610695 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-110806518537 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-89366694623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((88596206703 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((123657196631 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((190929963353 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-120472459821 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((129731586873 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((32428147787 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((209198856183 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-241134992655 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((115273337913 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((27444503053 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((3889547757 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9792605773 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-18747113955 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((40598325303 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((190929963353 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((417026124629 : Rat) / 1099511627776), 0, 0, 0⟩]]
  expanded := #[#[⟨((314411991061 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-49697990519 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-49688356839 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-59905291227 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((131406939159 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((70176299 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((25185929557 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-76397116769 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((215584197607 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((12712276003 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((32031717107 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-8931396907 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-66223672583 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-120472459821 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-49697990519 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72728407821 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((120819382435 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((63142666791 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-27885016863 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-34607301845 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-214401395449 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((44995855667 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-227046895429 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-15393552929 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-54513478249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((76652871067 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42345133791 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((129731586873 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-49688356839 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((120819382435 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((72719642611 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((31563344769 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-27865866763 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-276853950893 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-53599159211 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((44988057907 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-227029605555 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-61542187141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-54505397847 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((76641838059 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((84678114475 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((32428147787 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-59905291227 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((63142666791 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((31563344769 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((369631881109 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((-66819902611 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((21448127489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((11809207513 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((124912404305 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((-75229808401 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-141512665701 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-70855792325 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42062139345 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((46579164711 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((209198856183 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩], #[⟨((131406939159 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27885016863 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27865866763 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-66819902611 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((839430146953 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-168337264465 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-460006658917 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-146482093465 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((812504620705 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((18041405061 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((11000514133 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-160824722529 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-198256826299 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-241134992655 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((70176299 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((-34607301845 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-276853950893 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((21448127489 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-168337264465 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((665691645997 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((1911853598351 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42047385653 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-43247538269 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((60570952675 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3017564573 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-45097302239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31065799103 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((115273337913 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((25185929557 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-214401395449 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-53599159211 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((11809207513 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-460006658917 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((1911853598351 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2830843198043 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((23756168381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-19039788289 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((190872669937 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1568920901 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-22900525381 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-75277512455 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((27444503053 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-76397116769 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((44995855667 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((44988057907 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((124912404305 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((-146482093465 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((42047385653 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((23756168381 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((369640910383 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((-23679460019 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-144871457641 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-87429198665 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((106323137931 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((54128648367 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((3889547757 : Rat) / 17179869184), 0, 0, 0⟩], #[⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩], #[⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩], #[⟨((40157486607 : Rat) / 1099511627776), ((120472459821 : Rat) / 1099511627776), ((120472459821 : Rat) / 2199023255552), ((-40157486607 : Rat) / 2199023255552)⟩, ⟨((-43243862291 : Rat) / 1099511627776), ((-129731586873 : Rat) / 1099511627776), ((-129731586873 : Rat) / 2199023255552), ((43243862291 : Rat) / 2199023255552)⟩, ⟨((-32428147787 : Rat) / 824633720832), ((-32428147787 : Rat) / 274877906944), ((-32428147787 : Rat) / 549755813888), ((32428147787 : Rat) / 1649267441664)⟩, ⟨((-69732952061 : Rat) / 1099511627776), ((-209198856183 : Rat) / 1099511627776), ((-209198856183 : Rat) / 2199023255552), ((69732952061 : Rat) / 2199023255552)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((80378330885 : Rat) / 549755813888), ((241134992655 : Rat) / 549755813888), ((241134992655 : Rat) / 1099511627776), ((-80378330885 : Rat) / 1099511627776)⟩, ⟨((-38424445971 : Rat) / 1099511627776), ((-115273337913 : Rat) / 1099511627776), ((-115273337913 : Rat) / 2199023255552), ((38424445971 : Rat) / 2199023255552)⟩, ⟨((-27444503053 : Rat) / 824633720832), ((-27444503053 : Rat) / 274877906944), ((-27444503053 : Rat) / 549755813888), ((27444503053 : Rat) / 1649267441664)⟩, ⟨((-1296515919 : Rat) / 17179869184), ((-3889547757 : Rat) / 17179869184), ((-3889547757 : Rat) / 34359738368), ((1296515919 : Rat) / 34359738368)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((2085130623145 : Rat) / 9895604649984), ((417026124629 : Rat) / 3298534883328), ((417026124629 : Rat) / 2199023255552), ((-417026124629 : Rat) / 9895604649984)⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨0, 0, 0, 0⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩], #[⟨((215584197607 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-227046895429 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-227029605555 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75229808401 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((812504620705 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-43247538269 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-19039788289 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-23679460019 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((334555544869 : Rat) / 1649267441664), ((334555544869 : Rat) / 549755813888), ((334555544869 : Rat) / 1099511627776), ((-334555544869 : Rat) / 3298534883328)⟩, ⟨((1615759609325 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-192443704517 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((56146551075 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-246116010177 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-139244610695 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-334555544869 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((12712276003 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-15393552929 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-61542187141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-141512665701 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((18041405061 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((60570952675 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((190872669937 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-144871457641 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((9792605773 : Rat) / 412316860416), ((9792605773 : Rat) / 137438953472), ((9792605773 : Rat) / 274877906944), ((-9792605773 : Rat) / 824633720832)⟩, ⟨((-192443704517 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((468767580421 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-959086969 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3194268197 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-110806518537 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-9792605773 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((32031717107 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-54513478249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-54505397847 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-70855792325 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((11000514133 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-3017564573 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1568920901 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-87429198665 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((6249037985 : Rat) / 137438953472), ((18747113955 : Rat) / 137438953472), ((18747113955 : Rat) / 274877906944), ((-6249037985 : Rat) / 274877906944)⟩, ⟨((56146551075 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-959086969 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((87041667345 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-66651306367 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-89366694623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-18747113955 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((-8931396907 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((76652871067 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((76641838059 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42062139345 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-160824722529 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-45097302239 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-22900525381 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((106323137931 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-13532775101 : Rat) / 274877906944), ((-40598325303 : Rat) / 274877906944), ((-40598325303 : Rat) / 549755813888), ((13532775101 : Rat) / 549755813888)⟩, ⟨((-246116010177 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3194268197 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-66651306367 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((213837844187 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((88596206703 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((40598325303 : Rat) / 274877906944), 0, 0, 0⟩], #[⟨((-66223672583 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((42345133791 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((84678114475 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((46579164711 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨((-198256826299 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-31065799103 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-75277512455 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((54128648367 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨((-190929963353 : Rat) / 3298534883328), ((-190929963353 : Rat) / 1099511627776), ((-190929963353 : Rat) / 2199023255552), ((190929963353 : Rat) / 6597069766656)⟩, ⟨((-139244610695 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-110806518537 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-89366694623 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((88596206703 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((123657196631 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((190929963353 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨((-120472459821 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((129731586873 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((32428147787 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((209198856183 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩, ⟨((-241134992655 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((115273337913 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((27444503053 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((3889547757 : Rat) / 17179869184), 0, 0, 0⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩, ⟨((-417026124629 : Rat) / 3298534883328), ((-417026124629 : Rat) / 1099511627776), ((-417026124629 : Rat) / 2199023255552), ((417026124629 : Rat) / 6597069766656)⟩, ⟨((-334555544869 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9792605773 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-18747113955 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((40598325303 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((190929963353 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((417026124629 : Rat) / 1099511627776), 0, 0, 0⟩]]
  gram := #[[5241719403, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-862313596), 3371298545, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-862146441), 3038893793, 1459271140, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [(-1039421243), 1437572187, 326585261, 5407788254, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0], [2280051749, (-169076657), (-37581305), (-4009711608), 7342977801, 0, 0, 0, 0, 0, 0, 0, 0, 0], [77928594, (-7449036898), (-1696533447), 3540518627, (-6611102493), 2313919983, 0, 0, 0, 0, 0, 0, 0, 0], [437002970, (-11456283841), (-2609063210), 4875907648, (-9145495696), 2747857124, 1770254144, 0, 0, 0, 0, 0, 0, 0], [(-1325572157), 2088702463, 474961627, 1262089560, (-2477325861), (-239511025), (-137946283), 4283321958, 0, 0, 0, 0, 0, 0], [3740617733, (-5168397010), (-1176650749), (-2896960090), 7195175355, 563594103, 345469821, 821343137, 6516818597, 0, 0, 0, 0, 0], [220571663, (-1604705106), (-363562219), (-1889057250), (-691920714), 235178349, 94640660, (-2012395903), (-6683986064), 5343732064, 0, 0, 0, 0], [555784748, (-1328482530), (-302172699), (-713439105), 1585730034, 156413372, 89743267, 135888735, (-396180686), (-974812919), 2892403031, 0, 0, 0], [(-1239754751), 1750803305, 398266714, 687056668, (-1189480903), (-252303139), (-128630013), 67365432, 376103597, (-537632048), (-305445409), 3327474286, 0, 0], [(-1149051956), 1990832836, 452862410, 789322249, (-1619626070), (-276549999), (-144749737), (-267385596), 637980769, (-428478409), (-569950005), (-64999732), 3398453228, 0], [(-2090326770), 2965178481, 674488206, 2287600490, (-4003394588), (-296977916), (-182834808), 106066417, (-205881699), (-221694476), (-208965766), 52043239, 89808451, 1285497720]]
  gramDen := 10000000000
}

def block3 : Block := {
  roots := 2, flagSize := 3, ty := 0
  flags := #[790, 22, 23, 1171, 787, 19, 20, 1357, 1165, 781, 13, 14, 1344, 1345, 1152, 1153, 768, 769, 0, 1, 2]
  basis := #[[(0, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(1, ⟨1, 0, 0, 0⟩)], [(2, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(3, ⟨1, 0, 0, 0⟩)], [(4, ⟨1, 0, 0, 0⟩)], [(5, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)], [(7, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(7, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(7, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(7, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(7, ⟨((-1 : Rat) / 3), (-1), ((-1 : Rat) / 2), ((1 : Rat) / 6)⟩)], [(6, ⟨1, 0, 0, 0⟩)], [], [(7, ⟨1, 0, 0, 0⟩)], [(7, ⟨1, 0, 0, 0⟩)]]
  matrix := #[#[⟨((299726126201 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-20179363563 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((6469414491 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-124367080753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-128360000617 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2505670109 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-47305371253 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((-20179363563 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((151358206571 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-21041011395 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-24223253859 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((59801122141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-19892111249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((11573817025 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((6469414491 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-21041011395 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((137167488775 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9744455635 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-122444790871 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((1081317561 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-17309741295 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩], #[⟨((-124367080753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-24223253859 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9744455635 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((359946306817 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((115016600085 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-55954833589 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((240354225471 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-128360000617 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((59801122141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-122444790871 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((115016600085 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((486145915419 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-185213861841 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((226227133063 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((2505670109 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-19892111249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((1081317561 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-55954833589 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-185213861841 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((18943187435 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((-93945885225 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((-47305371253 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((11573817025 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-17309741295 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((240354225471 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((226227133063 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-93945885225 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((51947692333 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩]]
  expanded := #[#[⟨((299726126201 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-20179363563 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((6469414491 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-124367080753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-128360000617 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((2505670109 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨((-47305371253 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((-20179363563 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((151358206571 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-21041011395 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-24223253859 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((59801122141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-19892111249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((11573817025 : Rat) / 549755813888), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((6469414491 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-21041011395 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((137167488775 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-9744455635 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-122444790871 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((1081317561 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨((-17309741295 : Rat) / 274877906944), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((-124367080753 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-24223253859 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-9744455635 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((359946306817 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((115016600085 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-55954833589 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((240354225471 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((-128360000617 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((59801122141 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-122444790871 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((115016600085 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((486145915419 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-185213861841 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((226227133063 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩], #[⟨((2505670109 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-19892111249 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((1081317561 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-55954833589 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-185213861841 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((18943187435 : Rat) / 68719476736), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨((-93945885225 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-61219301153 : Rat) / 1649267441664), ((-61219301153 : Rat) / 549755813888), ((-61219301153 : Rat) / 1099511627776), ((61219301153 : Rat) / 3298534883328)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1248158103 : Rat) / 137438953472), ((3744474309 : Rat) / 137438953472), ((3744474309 : Rat) / 274877906944), ((-1248158103 : Rat) / 274877906944)⟩, ⟨((-2800133177 : Rat) / 103079215104), ((-2800133177 : Rat) / 34359738368), ((-2800133177 : Rat) / 68719476736), ((2800133177 : Rat) / 206158430208)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((311049649645 : Rat) / 3298534883328), ((311049649645 : Rat) / 1099511627776), ((311049649645 : Rat) / 2199023255552), ((-311049649645 : Rat) / 6597069766656)⟩, ⟨((97588945237 : Rat) / 1099511627776), ((292766835711 : Rat) / 1099511627776), ((292766835711 : Rat) / 2199023255552), ((-97588945237 : Rat) / 2199023255552)⟩, ⟨((-15197270989 : Rat) / 412316860416), ((-15197270989 : Rat) / 137438953472), ((-15197270989 : Rat) / 274877906944), ((15197270989 : Rat) / 824633720832)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((1 : Rat) / 2), 0, ((-5 : Rat) / 4), ((1 : Rat) / 4)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨0, 0, 0, 0⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩], #[⟨((-47305371253 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((11573817025 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-17309741295 : Rat) / 274877906944), 0, 0, 0⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((240354225471 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((226227133063 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-93945885225 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((-1232241317035 : Rat) / 6597069766656), ((3715561007957 : Rat) / 2199023255552), ((-8928822711467 : Rat) / 4398046511104), ((4530776200363 : Rat) / 13194139533312)⟩, ⟨((51947692333 : Rat) / 274877906944), 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩], #[⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩, ⟨0, 0, 0, 0⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩], #[⟨((61219301153 : Rat) / 549755813888), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-3744474309 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((2800133177 : Rat) / 34359738368), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-311049649645 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((-292766835711 : Rat) / 1099511627776), 0, 0, 0⟩, ⟨((15197270989 : Rat) / 137438953472), 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨0, ((1 : Rat) / 2), ((-5 : Rat) / 2), ((1 : Rat) / 2)⟩, ⟨((-3715561007957 : Rat) / 2199023255552), 4, (-2), ((1 : Rat) / 4)⟩, ⟨0, 0, 0, 0⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩, ⟨((-1 : Rat) / 2), 3, (-3), ((1 : Rat) / 2)⟩]]
  gram := #[[5112724388, 0, 0, 0, 0, 0, 0, 0], [(-358967604), 5126700492, 0, 0, 0, 0, 0, 0], [460333690, (-341042735), 4847929650, 0, 0, 0, 0, 0], [(-2212346930), (-1014364910), (-1323770978), 7528484932, 0, 0, 0, 0], [(-2283376369), 901012696, (-2016920760), 485236096, 5724131094, 0, 0, 0], [713167702, (-302957600), (-7886990), (-508606746), (-2570314432), 4356642431, 0, 0], [(-1683015991), 292803692, (-1118547515), 2251845279, 2292009140, (-52261080), 1811686787, 0], [2178041522, (-378921548), 1447546953, (-2914180162), (-2966150450), 67636884, (-1544521663), 1534808698]]
  gramDen := 10000000000
}

def blocks : Array Block := #[block0, block1, block2, block3]

def patterns : Array Nat := #[262143, 262079, 257983, 225215, 487231, 225087, 479039, 216895, 413503, 413247, 396863, 265791, 262071, 257975, 225207, 257463, 224695, 257847, 487223, 225079, 479031, 216887, 413495, 257335, 224567, 249143, 478519, 216375, 412983, 478775, 413239, 396855, 265783, 478263, 412727, 461879, 396343, 265271, 257319, 511271, 249127, 478503, 216359, 510247, 248103, 477479, 511015, 478247, 412711, 461863, 396327, 265255, 509991, 247847, 477223, 493607, 460839, 395303, 264231, 1034247, 509959, 247815, 1017863, 493575, 460807, 395271, 264199, 1015815, 491527, 983047, 458759, 917511, 393223, 262151, 262070, 257974, 225206, 257462, 261942, 257846, 487222, 225078, 479030, 216886, 413494, 257334, 486710, 224566, 478518, 216374, 486966, 478774, 413238, 396854, 265782, 478262, 412726, 396342, 265270, 261926, 257830, 487206, 225062, 479014, 257318, 486694, 224550, 511270, 249126, 478502, 216358, 510246, 248102, 257574, 486950, 224806, 478758, 413222, 396838, 265766, 519206, 257062, 486438, 224294, 511014, 248870, 478246, 216102, 412710, 461862, 396326, 265254, 509990, 247846, 477222, 460838, 395302, 264230, 257030, 510982, 248838, 478214, 461830, 396294, 265222, 1034246, 509958, 247814, 477190, 1017862, 493574, 460806, 395270, 264198, 1015814, 491526, 983046, 458758, 917510, 393222, 262150, 261924, 257828, 225060, 257316, 261668, 257572, 486948, 224804, 478756, 413220, 396836, 265764, 519204, 257060, 486436, 224292, 511012, 478244, 412708, 396324, 265252, 261636, 519684, 257540, 486916, 224772, 478724, 413188, 396804, 265732, 519172, 257028, 486404, 224260, 510980, 248836, 478212, 412676, 461828, 396292, 265220, 1034244, 509956, 247812, 477188, 1017860, 493572, 985092, 460804, 395268, 264196, 1015812, 983044, 458756, 917508, 393220, 262148, 1048064, 523776, 261632, 1043968, 519680, 257536, 486912, 224768, 478720, 413184, 396800, 265728, 1043456, 519168, 257024, 1010688, 486400, 1035264, 510976, 1002496, 478208, 412672, 461824, 396288, 265216, 1034240, 509952, 1001472, 477184, 1017856, 493568, 985088, 460800, 395264, 264192, 1015808, 983040, 458752, 917504, 393216, 262144]

def cover : Cover := (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(4,28), (6,1), (12,13), (16,49), (18,91)]) (.branch (.excluded [(3,7), (9,30), (19,210)]) (.retained 0))) (.excluded [(14,1), (17,1)])) (.excluded [(15,1), (16,3)])) (.excluded [(6,1), (15,1)])) (.excluded [(7,1), (14,2)])) (.excluded [(6,1), (13,3)])) (.excluded [(6,1), (12,1)])) (.excluded [(5,1), (11,1)])) (.excluded [(9,1), (10,3)])) (.excluded [(3,1), (9,1)])) (.excluded [(7,1), (8,2)])) (.excluded [(6,1), (7,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(3,35), (15,84), (18,120)]) (.branch (.excluded [(3,35), (15,84), (19,120)]) (.retained 1))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(9,2), (12,1), (13,3)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(3,35), (15,84), (18,120)]) (.branch (.excluded [(3,35), (15,84), (19,120)]) (.retained 2))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.excluded [(7,2), (16,1), (18,3)]) (.branch (.excluded [(3,8), (15,17), (16,37), (19,28)]) (.retained 3))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.excluded [(7,1), (13,1)]))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.excluded [(3,1), (9,1)])) (.excluded [(7,1), (8,1)])) (.branch (.branch (.branch (.branch (.branch (.excluded [(0,14), (6,5), (7,21), (12,12)]) (.branch (.branch (.branch (.excluded [(3,14), (7,21), (12,5), (15,12)]) (.branch (.branch (.branch (.branch (.excluded [(3,8), (15,17), (16,37), (19,28)]) (.retained 4)) (.branch (.excluded [(3,8), (15,17), (16,37), (19,28)]) (.retained 5))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.branch (.branch (.excluded [(3,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(3,8), (15,17), (16,37), (19,28)]) (.retained 6)) (.branch (.excluded [(3,8), (15,17), (16,37), (19,28)]) (.retained 7))) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(8,7), (15,2), (19,5)]) (.retained 8)) (.excluded [(16,1), (18,1)])) (.excluded [(8,1), (17,1)])))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.excluded [(3,1), (8,4), (10,5)])) (.excluded [(3,1), (9,1)])) (.branch (.branch (.branch (.branch (.excluded [(3,35), (8,120), (12,84)]) (.branch (.excluded [(0,2), (8,7), (13,5)]) (.branch (.branch (.excluded [(3,3), (13,7), (15,4)]) (.branch (.excluded [(0,7), (3,1), (8,28), (9,6), (16,14)]) (.branch (.branch (.branch (.excluded [(3,7), (15,1), (19,6)]) (.retained 9)) (.excluded [(3,3), (8,22), (15,4), (18,23)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(0,23), (3,1), (8,84), (10,46), (15,14)]) (.branch (.excluded [(3,2), (8,7), (10,6), (14,9), (16,8)]) (.branch (.branch (.branch (.excluded [(3,7), (15,1), (19,6)]) (.retained 10)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(3,7), (9,30), (19,210)]) (.retained 11)) (.excluded [(8,1), (9,2), (14,3), (18,2)])))))))) (.excluded [(5,1), (11,1)])) (.excluded [(9,1), (10,3)])) (.excluded [(3,1), (9,1)]))))) (.excluded [(4,1), (5,2)])) (.excluded [(3,1), (4,1)])) (.branch (.branch (.branch (.excluded [(3,1), (6,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,7), (9,13), (15,29), (18,49)]) (.branch (.excluded [(0,7), (9,13), (15,29), (19,49)]) (.retained 12))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(9,2), (12,1), (13,3)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,7), (9,13), (15,29), (18,49)]) (.branch (.excluded [(0,7), (9,13), (15,29), (19,49)]) (.retained 13))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.excluded [(0,7), (3,19), (7,42), (9,12), (18,42)]) (.branch (.excluded [(0,28), (9,52), (15,107), (16,223), (19,196)]) (.retained 14))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.excluded [(3,3), (7,7), (9,3), (13,7)]))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,3), (7,6), (10,19), (15,11), (18,39)]) (.branch (.excluded [(7,2), (15,1), (19,3)]) (.retained 15))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.excluded [(3,6), (7,19), (13,5), (15,3), (18,15)]) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 16))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,5), (14,4)])) (.excluded [(7,1), (13,1)]))) (.excluded [(9,1), (10,5), (11,4)])) (.excluded [(4,1), (10,1)]))) (.excluded [(7,1), (8,1)])) (.branch (.branch (.branch (.branch (.branch (.excluded [(0,14), (3,5), (7,21), (9,5), (12,7)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,7), (9,13), (15,29), (18,49)]) (.branch (.excluded [(0,7), (9,13), (15,29), (19,49)]) (.retained 17))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,28), (9,52), (15,107), (16,223), (19,196)]) (.retained 18)) (.branch (.excluded [(0,28), (9,52), (15,107), (16,223), (19,196)]) (.retained 19))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(0,28), (9,52), (15,107), (16,223), (19,196)]) (.retained 20)) (.branch (.excluded [(0,28), (9,52), (15,107), (16,223), (19,196)]) (.retained 21))) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(8,7), (15,2), (19,5)]) (.retained 22)) (.excluded [(3,2), (15,1), (16,11), (18,14)])) (.excluded [(0,1), (3,3), (8,7), (10,2), (17,7)])))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.excluded [(8,4), (9,1), (10,5)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,3), (10,7), (13,6), (15,5), (18,21)]) (.branch (.excluded [(4,2), (15,1), (19,3)]) (.retained 23))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.excluded [(0,5), (9,7), (13,38), (15,1), (18,35)]) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 24))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,5), (14,4)])) (.branch (.branch (.branch (.branch (.branch (.excluded [(4,1), (10,1), (15,1), (18,3)]) (.branch (.excluded [(4,2), (15,1), (19,3)]) (.retained 25))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,2), (15,1), (16,1), (19,2)]) (.retained 26)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 27))) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(8,7), (15,2), (19,5)]) (.retained 28)) (.excluded [(3,2), (15,1), (16,11), (18,14)])) (.excluded [(8,2), (9,1), (10,1), (17,2)])))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.excluded [(4,1), (10,1)]))) (.branch (.branch (.branch (.branch (.excluded [(0,35), (8,120), (12,84)]) (.branch (.excluded [(0,2), (8,7), (13,5)]) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(0,28), (9,52), (15,107), (16,223), (19,196)]) (.retained 29)) (.excluded [(0,11), (8,40), (9,9), (16,17), (18,3)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(0,259182), (3,223146), (9,258230), (15,42075), (19,252450)]) (.retained 30)) (.excluded [(0,3), (8,22), (15,4), (18,23)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(0,48), (8,168), (9,3), (10,89), (15,28)]) (.branch (.excluded [(9,1), (10,3), (14,8), (16,4)]) (.branch (.branch (.branch (.excluded [(0,259182), (3,223146), (9,258230), (15,42075), (19,252450)]) (.retained 31)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(4,7), (9,10), (19,70)]) (.retained 32)) (.excluded [(3,1), (9,8), (14,14), (18,7)])))))))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(0,35), (8,120), (12,84)]) (.branch (.excluded [(0,2), (8,7), (13,5)]) (.branch (.branch (.excluded [(0,3), (4,1), (8,12), (10,6), (15,2)]) (.branch (.branch (.branch (.branch (.excluded [(0,8), (14,52), (15,25), (16,21), (19,56)]) (.retained 33)) (.excluded [(0,5610), (8,36465), (15,6307), (16,3498), (18,33660)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(0,17), (3,7), (14,86), (15,26), (19,70)]) (.retained 34)) (.excluded [(0,3), (8,22), (15,4), (18,23)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(0,6), (8,21), (10,14), (14,3), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(4,8), (15,5), (16,9), (19,12)]) (.retained 35)) (.excluded [(0,5610), (8,36465), (15,6307), (16,3498), (18,33660)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,22), (3,4), (11,129), (15,21), (19,126)]) (.retained 36)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(4,1), (11,3), (15,1), (19,6)]) (.retained 37)) (.excluded [(14,4), (15,1), (18,5)])))))))) (.excluded [(9,1), (10,5), (11,4)])) (.excluded [(4,1), (10,1)])))))) (.excluded [(4,1), (5,1)])) (.branch (.branch (.excluded [(4,3), (6,1)]) (.branch (.excluded [(4,1), (7,1)]) (.branch (.branch (.excluded [(0,7), (4,23), (8,10), (9,6)]) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,3), (10,7), (13,6), (15,5), (18,21)]) (.branch (.excluded [(0,3), (10,13), (15,5), (19,21)]) (.retained 38))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(0,3), (4,7), (13,6), (15,2)])) (.excluded [(9,1), (13,5), (14,4)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,3), (10,13), (15,5), (19,21)]) (.retained 39)) (.branch (.excluded [(0,3), (10,13), (15,5), (19,21)]) (.retained 40))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,2), (15,1), (16,1), (19,2)]) (.retained 41)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 42))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(0,1), (4,3), (8,1), (14,3), (16,2)]))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.excluded [(10,1), (13,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(8,1), (19,1)]) (.retained 43)) (.branch (.excluded [(8,1), (19,1)]) (.retained 44))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,2), (15,1), (16,1), (19,2)]) (.retained 45)) (.excluded [(10,2), (15,1), (18,3)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(0,1), (10,3), (14,4), (16,2)]))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])))) (.branch (.excluded [(0,3), (4,7), (9,4)]) (.branch (.branch (.branch (.excluded [(0,35), (8,120), (12,84)]) (.branch (.excluded [(0,2), (8,7), (13,5)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,15), (8,51), (10,31), (15,8), (19,3)]) (.retained 46)) (.excluded [(0,3), (8,12), (10,5), (15,1), (18,3)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,8), (14,52), (15,25), (16,21), (19,56)]) (.retained 47)) (.excluded [(0,5610), (8,36465), (15,6307), (16,3498), (18,33660)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(0,17), (3,7), (14,86), (15,26), (19,70)]) (.retained 48)) (.excluded [(0,3), (8,22), (15,4), (18,23)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(0,6), (8,21), (10,14), (14,3), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(0,12), (10,52), (15,31), (16,51), (19,84)]) (.retained 49)) (.excluded [(0,5610), (8,36465), (15,6307), (16,3498), (18,33660)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,22), (3,4), (11,129), (15,21), (19,126)]) (.retained 50)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(5,2), (11,3), (15,1), (19,6)]) (.retained 51)) (.excluded [(4,5), (14,6), (15,4), (18,15)])))))))) (.excluded [(9,1), (10,5), (11,4)])) (.branch (.branch (.excluded [(0,35), (8,120), (12,84)]) (.branch (.excluded [(0,1), (1,3), (8,8), (13,4)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,4), (8,3), (14,1), (19,2)]) (.retained 52)) (.branch (.excluded [(5,4), (8,3), (14,1), (19,2)]) (.retained 53))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,8), (14,52), (15,25), (16,21), (19,56)]) (.retained 54)) (.excluded [(0,5610), (8,36465), (15,6307), (16,3498), (18,33660)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(1,2), (8,3), (10,6), (14,11), (16,4)]))) (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (11,3), (14,2), (19,2)]) (.retained 55)) (.excluded [(5,2), (8,3), (14,1), (18,2)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(5,4), (15,1), (16,1), (19,4)]) (.retained 56)) (.excluded [(0,5610), (8,36465), (15,6307), (16,3498), (18,33660)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,22), (3,4), (11,129), (15,21), (19,126)]) (.retained 57)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(5,2), (11,3), (15,1), (19,6)]) (.retained 58)) (.excluded [(4,1), (10,1), (15,1), (18,3)])))))))) (.excluded [(5,1), (11,1)]))))))) (.branch (.excluded [(5,1), (6,1)]) (.branch (.excluded [(5,1), (7,1)]) (.branch (.excluded [(5,1), (8,1)]) (.branch (.excluded [(0,35), (5,120), (9,84)]) (.branch (.excluded [(0,2), (5,7), (10,5)]) (.branch (.branch (.excluded [(0,35), (5,120), (12,84)]) (.branch (.excluded [(0,1), (1,3), (8,8), (13,4)]) (.branch (.branch (.branch (.branch (.branch (.branch (.retained 59) (.retained 60)) (.branch (.excluded [(18,1), (19,1)]) (.retained 61))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(0,2), (5,7), (14,6), (15,1)])) (.branch (.branch (.branch (.branch (.branch (.retained 62) (.retained 63)) (.excluded [(5,1), (11,3), (14,4), (18,2)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(0,2), (11,13), (15,3), (16,2), (19,14)]) (.retained 64)) (.excluded [(0,4), (5,26), (15,11), (16,9), (18,24)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,22), (3,4), (11,129), (15,21), (19,126)]) (.retained 65)) (.excluded [(0,1), (5,11), (15,5), (18,15)])) (.branch (.branch (.excluded [(1,2), (11,5), (15,1), (19,6)]) (.retained 66)) (.excluded [(5,15), (10,6), (15,10), (18,30)])))))))) (.branch (.excluded [(11,1), (12,1)]) (.branch (.excluded [(11,1), (13,1)]) (.branch (.excluded [(11,1), (14,1)]) (.branch (.branch (.branch (.branch (.branch (.retained 67) (.retained 68)) (.excluded [(11,1), (18,1)])) (.excluded [(15,1), (17,6)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 69) (.retained 70)) (.excluded [(11,2), (15,1), (16,1), (18,2)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.retained 71) (.retained 72)) (.excluded [(11,2), (15,1), (18,3)])) (.branch (.branch (.excluded [(17,1), (19,1)]) (.retained 73)) (.excluded [(11,2), (15,1), (18,3)]))))))))))))))))) (.excluded [(0,1), (2,6)])) (.excluded [(0,1), (1,1)])) (.branch (.branch (.branch (.excluded [(0,1), (3,1)]) (.branch (.branch (.branch (.excluded [(3,1), (6,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,19), (7,2), (9,9), (15,14), (18,44)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 74))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(9,2), (12,1), (13,3)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,19), (7,2), (9,9), (15,14), (18,44)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 75))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.excluded [(0,5), (3,19), (7,66), (15,12), (18,30)]) (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 76))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.excluded [(3,3), (7,7), (9,3), (13,7)]))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(4,1), (10,1), (15,1), (18,3)]) (.branch (.excluded [(7,2), (15,1), (19,3)]) (.retained 77))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(0,15), (7,35), (9,21), (13,19), (15,18)])) (.excluded [(9,1), (13,5), (14,4)])) (.excluded [(0,6), (7,14), (9,3), (10,9), (13,14)]))) (.excluded [(9,1), (10,5), (11,4)])) (.excluded [(0,1), (4,1), (8,2), (10,2)]))) (.excluded [(7,1), (8,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,6), (4,1), (9,3), (15,5), (18,15)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 78))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(9,2), (12,1), (13,3)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,6), (4,1), (9,3), (15,5), (18,15)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 79))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 80)) (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 81))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 82)) (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 83))) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(8,7), (15,2), (19,5)]) (.retained 84)) (.excluded [(3,2), (15,1), (16,11), (18,14)])) (.excluded [(0,10), (8,35), (15,2), (17,23)])))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.excluded [(8,4), (9,1), (10,5)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(4,1), (10,1), (15,1), (18,3)]) (.branch (.excluded [(4,2), (15,1), (19,3)]) (.retained 85))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,12), (13,8), (15,15), (16,19), (19,24)]) (.retained 86)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 87))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,5), (14,4)])) (.branch (.branch (.excluded [(0,3), (4,7), (13,6), (15,2)]) (.branch (.branch (.branch (.branch (.excluded [(8,2), (15,1), (16,1), (19,2)]) (.retained 88)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 89))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(0,4), (8,14), (9,3), (16,7)]))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.excluded [(4,1), (10,1)]))) (.branch (.branch (.branch (.branch (.excluded [(4,2), (8,3), (12,1)]) (.branch (.branch (.branch (.excluded [(4,4), (8,6), (9,1), (12,1), (15,2)]) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 90)) (.excluded [(4,1), (8,2), (18,1)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 91)) (.excluded [(8,6), (9,3), (13,11), (16,2), (18,12)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 92)) (.excluded [(8,4), (15,1), (16,3), (18,8)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(9,1), (10,3), (14,8), (16,4)]) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 93)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(4,7), (9,10), (19,70)]) (.retained 94)) (.excluded [(3,1), (9,8), (14,14), (18,7)])))))))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(4,2), (8,3), (12,1)]) (.branch (.excluded [(1,1), (4,3), (8,6), (9,1), (13,3)]) (.branch (.branch (.excluded [(4,4), (8,6), (10,3), (13,3), (15,2)]) (.branch (.branch (.branch (.branch (.excluded [(5,4), (14,4), (15,3), (16,3), (19,8)]) (.retained 95)) (.excluded [(4,3), (8,8), (9,1), (15,1), (18,7)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(5,23), (9,6), (14,44), (15,15), (19,46)]) (.retained 96)) (.excluded [(8,4), (15,1), (16,3), (18,8)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(0,3), (4,7), (10,2), (14,12), (16,6)]) (.branch (.branch (.branch (.excluded [(0,87), (4,223), (9,66), (15,10), (19,60)]) (.retained 97)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(4,1), (11,3), (15,1), (19,6)]) (.retained 98)) (.excluded [(14,4), (15,1), (18,5)])))))))) (.excluded [(9,1), (10,5), (11,4)])) (.excluded [(0,1), (4,1), (5,2), (10,2)])))))) (.excluded [(4,1), (5,1)])) (.branch (.branch (.excluded [(4,3), (6,1)]) (.branch (.excluded [(4,1), (7,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,21), (9,7), (12,2), (15,12), (18,42)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 99))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(9,2), (12,1), (13,3)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,9), (8,4), (9,5), (15,8), (18,26)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 100))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 101)) (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 102))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 103)) (.excluded [(4,2), (8,2), (9,1), (13,3), (18,2)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(0,1), (4,3), (8,8), (16,4)]))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.excluded [(8,4), (9,1), (10,5)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (8,2), (13,2), (15,1), (18,6)]) (.branch (.excluded [(8,3), (10,2), (15,1), (19,6)]) (.retained 104))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,12), (13,8), (15,15), (16,19), (19,24)]) (.retained 105)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 106))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,5), (14,4)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(8,3), (10,2), (15,1), (19,6)]) (.retained 107)) (.branch (.excluded [(8,3), (10,2), (15,1), (19,6)]) (.retained 108))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(8,2), (15,1), (16,1), (19,2)]) (.retained 109)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 110))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(0,4), (8,14), (9,3), (16,7)]))) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])) (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.excluded [(10,1), (13,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,2), (8,13), (15,1), (19,12)]) (.retained 111)) (.branch (.excluded [(0,2), (8,13), (15,1), (19,12)]) (.retained 112))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(0,6), (8,21), (10,14), (14,3), (15,4)])) (.excluded [(8,1), (14,1)])))) (.excluded [(8,1), (11,1)])))) (.branch (.branch (.branch (.branch (.excluded [(1,2), (8,3), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(1,1), (2,3), (9,2), (15,3), (18,9)]) (.branch (.excluded [(5,21), (9,28), (12,22), (15,15), (19,42)]) (.retained 113))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 114)) (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 115))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 116)) (.excluded [(8,6), (9,3), (13,11), (16,2), (18,12)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 117)) (.excluded [(8,4), (15,1), (16,3), (18,8)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(9,1), (10,3), (14,8), (16,4)]) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 118)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(5,7), (9,5), (19,35)]) (.retained 119)) (.excluded [(4,1), (9,4), (14,6), (18,3)])))))))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(1,2), (8,3), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 120)) (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 121))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,1), (13,1), (15,1), (16,1), (19,2)]) (.retained 122)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 123))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 124)) (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 125))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(5,4), (14,4), (15,3), (16,3), (19,8)]) (.retained 126)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 127))) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(5,23), (9,6), (14,44), (15,15), (19,46)]) (.retained 128)) (.excluded [(8,4), (15,1), (16,3), (18,8)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.branch (.branch (.branch (.excluded [(5,3), (10,2), (15,2), (16,3), (19,6)]) (.retained 129)) (.excluded [(8,2), (14,2), (15,1), (16,1), (18,4)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,44), (5,223), (9,18), (15,23), (19,138)]) (.retained 130)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(5,2), (11,3), (15,1), (19,6)]) (.retained 131)) (.excluded [(4,5), (14,6), (15,4), (18,15)])))))))) (.excluded [(9,1), (10,5), (11,4)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.excluded [(10,1), (13,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 132)) (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 133))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(5,4), (14,4), (15,3), (16,3), (19,8)]) (.retained 134)) (.excluded [(8,12), (10,8), (15,7), (16,3), (18,24)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(1,2), (8,3), (10,6), (14,11), (16,4)]))) (.branch (.excluded [(0,2), (5,7), (14,6), (15,1)]) (.branch (.branch (.branch (.branch (.excluded [(5,4), (15,1), (16,1), (19,4)]) (.retained 135)) (.excluded [(8,2), (14,2), (15,1), (16,1), (18,4)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,44), (5,223), (9,18), (15,23), (19,138)]) (.retained 136)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(5,2), (11,3), (15,1), (19,6)]) (.retained 137)) (.excluded [(4,1), (10,1), (15,1), (18,3)])))))))) (.excluded [(5,1), (11,1)]))))))) (.branch (.excluded [(5,1), (6,1)]) (.branch (.excluded [(5,1), (7,1)]) (.branch (.excluded [(5,1), (8,1)]) (.branch (.excluded [(1,2), (5,3), (9,1)]) (.branch (.branch (.branch (.excluded [(1,2), (8,3), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(1,1), (5,1), (13,1), (18,1)]) (.branch (.excluded [(1,3), (10,5), (15,1), (19,9)]) (.retained 138))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(1,10), (5,15), (9,1), (13,9), (15,3)])) (.excluded [(13,1), (14,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(1,3), (10,5), (15,1), (19,9)]) (.retained 139)) (.branch (.excluded [(1,3), (10,5), (15,1), (19,9)]) (.retained 140))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,8), (14,12), (15,5), (16,1), (19,16)]) (.retained 141)) (.excluded [(5,5), (9,1), (13,1), (15,3), (18,10)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(1,2), (5,3), (14,2), (16,1)]))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.branch (.branch (.branch (.excluded [(2,2), (10,2), (15,1), (16,1), (19,4)]) (.retained 142)) (.excluded [(5,4), (14,4), (15,3), (16,3), (18,8)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,6), (2,31), (10,5), (16,10), (19,20)]) (.retained 143)) (.excluded [(5,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(1,63), (10,180), (15,70), (19,420)]) (.retained 144)) (.excluded [(5,5), (14,2), (15,3), (18,10)])))))))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.excluded [(10,1), (13,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.retained 145) (.retained 146)) (.branch (.excluded [(18,1), (19,1)]) (.retained 147))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,8), (14,12), (15,5), (16,1), (19,16)]) (.retained 148)) (.excluded [(5,6), (10,4), (15,5), (16,3), (18,12)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(1,2), (5,3), (14,2), (16,1)]))) (.branch (.branch (.branch (.branch (.branch (.retained 149) (.retained 150)) (.excluded [(0,2), (14,13), (15,1), (18,14)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(1,2), (11,5), (15,1), (19,6)]) (.retained 151)) (.excluded [(5,4), (14,4), (15,3), (16,3), (18,8)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,2), (2,12), (11,5), (16,5), (19,10)]) (.retained 152)) (.excluded [(5,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(1,2), (11,5), (15,1), (19,6)]) (.retained 153)) (.excluded [(5,15), (10,6), (15,10), (18,30)])))))))) (.branch (.excluded [(11,1), (12,1)]) (.branch (.excluded [(11,1), (13,1)]) (.branch (.excluded [(11,1), (14,1)]) (.branch (.branch (.branch (.branch (.branch (.retained 154) (.retained 155)) (.excluded [(11,1), (18,1)])) (.excluded [(15,1), (17,6)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 156) (.retained 157)) (.excluded [(11,2), (15,1), (16,1), (18,2)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.retained 158) (.retained 159)) (.excluded [(11,2), (15,1), (18,3)])) (.branch (.branch (.excluded [(1,2), (17,1), (19,1)]) (.retained 160)) (.excluded [(11,2), (15,1), (18,3)]))))))))))))))))) (.excluded [(1,1), (2,1)])) (.branch (.branch (.excluded [(1,3), (3,1)]) (.branch (.excluded [(1,1), (4,1)]) (.branch (.branch (.excluded [(4,3), (6,1)]) (.branch (.excluded [(1,1), (7,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,21), (9,7), (12,2), (15,12), (18,42)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 161))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(9,2), (12,1), (13,3)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,9), (8,4), (9,5), (15,8), (18,26)]) (.branch (.excluded [(8,7), (9,2), (15,5), (19,14)]) (.retained 162))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.excluded [(1,1), (4,1), (8,4), (18,2)]) (.branch (.excluded [(8,28), (9,8), (15,31), (16,51), (19,56)]) (.retained 163))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(9,1), (13,1), (14,2)])) (.excluded [(1,1), (4,3), (8,6), (9,1), (13,3)]))) (.excluded [(8,1), (11,1)])) (.excluded [(1,2), (8,3), (10,1)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(5,1), (8,2), (13,2), (15,1), (18,6)]) (.branch (.excluded [(8,3), (10,2), (15,1), (19,6)]) (.retained 164))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(1,20), (8,30), (9,7), (13,3), (15,6)])) (.excluded [(9,1), (13,5), (14,4)])) (.excluded [(1,1), (8,2), (13,1)]))) (.excluded [(8,1), (11,1)])) (.excluded [(1,2), (8,3), (10,1)]))) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,21), (9,7), (12,2), (15,12), (18,42)]) (.branch (.excluded [(2,112), (9,48), (15,63), (19,224)]) (.retained 165))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(12,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,1), (5,2), (9,1), (15,2), (18,6)]) (.branch (.excluded [(5,21), (9,28), (12,22), (15,15), (19,42)]) (.retained 166))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 167)) (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 168))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 169)) (.excluded [(8,6), (9,3), (13,11), (16,2), (18,12)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 170)) (.excluded [(8,4), (15,1), (16,3), (18,8)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(9,1), (10,3), (14,8), (16,4)]) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 171)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(9,5), (17,7), (19,35)]) (.retained 172)) (.excluded [(8,2), (9,1), (16,3), (18,4)])))))))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(5,6), (8,6), (9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 173)) (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 174))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,1), (13,1), (15,1), (16,1), (19,2)]) (.retained 175)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 176))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(0,2), (5,31), (8,18), (15,1), (19,12)]) (.retained 177)) (.excluded [(1,1), (5,1), (13,1), (18,1)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(5,4), (14,4), (15,3), (16,3), (19,8)]) (.retained 178)) (.excluded [(1,1), (8,2), (13,3), (15,1), (18,7)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(5,23), (9,6), (14,44), (15,15), (19,46)]) (.retained 179)) (.excluded [(8,4), (15,1), (16,3), (18,8)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(1,2), (5,3), (14,2), (16,1)]) (.branch (.branch (.branch (.excluded [(0,44), (5,223), (9,18), (15,23), (19,138)]) (.retained 180)) (.excluded [(8,5), (14,3), (15,2), (18,10)])) (.branch (.branch (.excluded [(5,2), (11,3), (15,1), (19,6)]) (.retained 181)) (.excluded [(16,1), (18,1)])))))))) (.excluded [(9,1), (10,5), (11,4)])) (.excluded [(1,1), (5,2), (10,1)])))))) (.branch (.excluded [(5,1), (6,1)]) (.branch (.excluded [(5,1), (7,1)]) (.branch (.excluded [(5,1), (8,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,21), (9,7), (12,2), (15,12), (18,42)]) (.branch (.excluded [(2,51), (8,38), (9,11), (15,2), (19,26)]) (.retained 182))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(9,5), (12,1), (14,6)])) (.excluded [(12,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,21), (9,28), (12,19), (15,12), (19,42)]) (.retained 183)) (.branch (.excluded [(2,21), (9,28), (12,19), (15,12), (19,42)]) (.retained 184))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 185)) (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 186))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(2,14), (9,6), (15,11), (16,19), (19,28)]) (.retained 187)) (.excluded [(5,2), (13,1), (15,1), (18,4)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 188)) (.excluded [(5,2), (15,1), (16,1), (18,4)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(9,1), (10,3), (14,8), (16,4)]) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 189)) (.excluded [(5,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(9,5), (17,7), (19,35)]) (.retained 190)) (.excluded [(5,1), (9,1), (16,2), (18,2)])))))))) (.excluded [(9,1), (11,1)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,1), (10,1), (19,2)]) (.retained 191)) (.branch (.excluded [(2,1), (10,1), (19,2)]) (.retained 192))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,1), (13,1), (15,1), (16,1), (19,2)]) (.retained 193)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 194))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.excluded [(2,1), (10,1), (19,2)]) (.retained 195)) (.branch (.excluded [(2,1), (10,1), (19,2)]) (.retained 196))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,8), (14,12), (15,5), (16,1), (19,16)]) (.retained 197)) (.excluded [(5,5), (9,1), (13,1), (15,3), (18,10)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(2,23), (9,1), (14,38), (15,14), (19,46)]) (.retained 198)) (.excluded [(5,2), (15,1), (16,1), (18,4)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.branch (.branch (.branch (.excluded [(2,2), (10,2), (15,1), (16,1), (19,4)]) (.retained 199)) (.excluded [(5,4), (14,4), (15,3), (16,3), (18,8)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,6), (2,31), (10,5), (16,10), (19,20)]) (.retained 200)) (.excluded [(5,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(10,5), (15,2), (17,3), (19,15)]) (.retained 201)) (.excluded [(16,1), (18,1)])))))))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.excluded [(10,1), (13,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.retained 202) (.retained 203)) (.branch (.excluded [(18,1), (19,1)]) (.retained 204))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(2,8), (14,12), (15,5), (16,1), (19,16)]) (.retained 205)) (.excluded [(5,6), (10,4), (15,5), (16,3), (18,12)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(2,1), (8,1), (10,3), (14,5), (16,2)]))) (.branch (.branch (.branch (.branch (.branch (.retained 206) (.retained 207)) (.excluded [(0,2), (14,13), (15,1), (18,14)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 208) (.retained 209)) (.excluded [(5,4), (14,4), (15,3), (16,3), (18,8)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(0,2), (2,12), (11,5), (16,5), (19,10)]) (.retained 210)) (.excluded [(5,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(11,5), (15,1), (17,4), (19,10)]) (.retained 211)) (.excluded [(13,2), (16,1), (18,3)])))))))) (.branch (.excluded [(11,1), (12,1)]) (.branch (.excluded [(11,1), (13,1)]) (.branch (.excluded [(11,1), (14,1)]) (.branch (.branch (.branch (.branch (.branch (.retained 212) (.excluded [(1,2), (11,5), (15,1), (19,6)])) (.excluded [(11,1), (18,1)])) (.excluded [(15,1), (17,6)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 213) (.retained 214)) (.excluded [(11,2), (15,1), (16,1), (18,2)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.retained 215) (.retained 216)) (.excluded [(11,2), (15,1), (18,3)])) (.branch (.branch (.excluded [(17,1), (19,1)]) (.retained 217)) (.excluded [(10,2), (16,1), (18,3)]))))))))))))))))) (.branch (.excluded [(2,1), (3,1)]) (.branch (.excluded [(2,1), (4,1)]) (.branch (.excluded [(2,1), (5,1)]) (.branch (.excluded [(5,1), (6,1)]) (.branch (.excluded [(2,1), (7,1)]) (.branch (.excluded [(2,1), (8,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 218) (.retained 219)) (.branch (.excluded [(18,1), (19,1)]) (.retained 220))) (.excluded [(14,1), (17,1)])) (.excluded [(13,1), (16,1)])) (.excluded [(12,1), (15,1)])) (.excluded [(4,3), (10,3), (12,2), (14,12)])) (.excluded [(12,1), (13,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 221) (.retained 222)) (.branch (.excluded [(9,1), (12,1), (18,2), (19,2)]) (.retained 223))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.excluded [(9,4), (15,5), (16,1), (19,28)]) (.retained 224)) (.branch (.excluded [(15,3), (16,3), (18,4), (19,4)]) (.retained 225))) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.excluded [(9,3), (13,7), (15,4)]) (.branch (.branch (.branch (.branch (.excluded [(9,3), (13,5), (16,2), (19,6)]) (.retained 226)) (.excluded [(2,2), (13,1), (15,1), (18,4)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 227)) (.excluded [(2,2), (15,1), (16,1), (18,4)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.excluded [(9,1), (10,3), (14,8), (16,4)]) (.branch (.branch (.branch (.excluded [(9,9), (15,10), (19,60)]) (.retained 228)) (.excluded [(2,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(9,1), (16,1), (19,7)]) (.retained 229)) (.excluded [(2,1), (9,1), (16,2), (18,2)])))))))) (.excluded [(10,1), (11,2)])) (.excluded [(9,1), (10,1)])) (.branch (.branch (.branch (.excluded [(9,1), (12,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.branch (.retained 230) (.retained 231)) (.branch (.excluded [(18,1), (19,1)]) (.retained 232))) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 233) (.retained 234)) (.excluded [(2,7), (9,3), (15,5), (16,1), (18,14)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(13,1), (16,1)]))) (.excluded [(13,1), (14,1)])) (.branch (.branch (.branch (.branch (.branch (.branch (.retained 235) (.retained 236)) (.excluded [(2,1), (13,1), (18,2)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 237) (.retained 238)) (.excluded [(2,7), (9,3), (15,5), (16,1), (18,14)])) (.excluded [(15,1), (16,5), (17,4)])) (.branch (.branch (.branch (.excluded [(9,1), (14,5), (16,4), (19,3)]) (.retained 239)) (.excluded [(2,2), (15,1), (16,1), (18,4)])) (.excluded [(14,1), (17,1)])))) (.branch (.excluded [(10,2), (14,3), (15,1)]) (.branch (.branch (.branch (.branch (.excluded [(10,1), (14,1), (19,1)]) (.retained 240)) (.excluded [(2,8), (14,12), (15,7), (16,11), (18,16)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(9,1), (10,5), (16,4), (19,8)]) (.retained 241)) (.excluded [(2,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(10,5), (15,2), (17,3), (19,15)]) (.retained 242)) (.excluded [(16,1), (18,1)])))))))) (.excluded [(10,1), (11,1)])) (.branch (.branch (.excluded [(10,1), (12,1)]) (.branch (.excluded [(10,1), (13,1)]) (.branch (.branch (.branch (.branch (.branch (.branch (.retained 243) (.retained 244)) (.excluded [(2,1), (10,1), (18,2)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 245) (.retained 246)) (.excluded [(2,1), (10,1), (15,1), (16,1), (18,2)])) (.excluded [(15,1), (16,5), (17,4)])) (.excluded [(10,3), (13,1), (14,6), (16,2)]))) (.branch (.branch (.branch (.branch (.branch (.retained 247) (.retained 248)) (.excluded [(2,2), (14,3), (15,1), (18,4)])) (.excluded [(15,1), (17,1)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 249) (.retained 250)) (.excluded [(2,8), (14,12), (15,7), (16,11), (18,16)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.excluded [(11,1), (16,1), (19,2)]) (.retained 251)) (.excluded [(2,5), (14,2), (15,3), (18,10)])) (.branch (.branch (.excluded [(11,5), (15,1), (17,4), (19,10)]) (.retained 252)) (.excluded [(13,2), (16,1), (18,3)])))))))) (.branch (.excluded [(11,1), (12,1)]) (.branch (.excluded [(11,1), (13,1)]) (.branch (.excluded [(11,1), (14,1)]) (.branch (.branch (.branch (.branch (.branch (.retained 253) (.excluded [(2,90), (11,126), (15,35), (19,180)])) (.excluded [(2,1), (11,1), (18,2)])) (.excluded [(15,1), (17,6)])) (.excluded [(15,1), (16,1)])) (.branch (.branch (.branch (.branch (.retained 254) (.retained 255)) (.excluded [(2,4), (11,6), (15,5), (16,7), (18,8)])) (.excluded [(16,1), (17,1)])) (.branch (.branch (.branch (.retained 256) (.retained 257)) (.excluded [(2,3), (11,1), (15,2), (18,6)])) (.branch (.branch (.excluded [(17,1), (19,1)]) (.retained 258)) (.excluded [(10,2), (16,1), (18,3)]))))))))))))))))))))

def endpointOk (p : Pattern) : Bool :=
  decide (0 ≤ lower low high (K.bstar.sub (score blocks p)))

end Fast.Four.Data


==> anc/lean/Fast/Four/Objective.lean <==
import Fast.Four.Basic

namespace Fast.Four

def objectiveCount (t : Nat) : Nat :=
  (all4.map fun l =>
    bitNat ((cfgOfPatG 4 quadIndex #[t]).sb (fn4 l 0) (fn4 l 1) (fn4 l 2) (fn4 l 3))).sum

/-- Six permutations for each winning target; three possible trits. -/
theorem objectiveCount_ok : ∀ t : Fin 3, objectiveCount t.val = 6*t.val := by
  decide +kernel

end Fast.Four


==> anc/lean/Fast/Gen.lean <==
import Fast.Pat

/-!
# Generic versions used at order 7 (computable part)
-/

namespace Fast

/-- Concatenation of two tuples. -/
@[inline] def appendF {α : Type} {t m : Nat} (u : Fin t → α) (v : Fin m → α) : Fin (t + m) → α :=
  fun i => if h : i.val < t then u ⟨i.val, h⟩ else v ⟨i.val - t, by omega⟩

/-- Sum bit of a sorted sample with pattern `P`, with a given index function for quadruples. -/
def sbPatG (idx : Nat → Nat → Nat → Nat → Nat) (P : Array Nat) (a b c d : Nat) : Bool :=
  let x := min a (min b c)
  let z := max a (max b c)
  let y := a + b + c - x - z
  if x < y ∧ y < z then
    if z < d then decide (1 ≤ P[idx x y z d]!)
    else if y < d ∧ d < z then decide (P[idx x y d z]! = 2)
    else false
  else false

/-- The configuration of a sorted sample of `n` points with pattern `P`. -/
def cfgOfPatG (n : Nat) (idx : Nat → Nat → Nat → Nat → Nat) (P : Array Nat) : Cfg n :=
  ⟨fun i j => decide (i.val < j.val), fun a b c d => sbPatG idx P a.val b.val c.val d.val⟩

/-- Index table for `n = 7`. -/
def idx7Tab : Array Nat := Array.ofFn (idxFn 7)

@[inline] def idx7 (a b c d : Nat) : Nat := idx7Tab[a * 512 + b * 64 + c * 8 + d]!

end Fast


==> anc/lean/Fast/K.lean <==
/-!
# Arithmetic in `Q(r)` and `Z[r]`, `r^4 = 4 r^3 + 3 r^2 + 2 r - 2`

`K`: coefficients of `1, r, r^2, r^3` as rationals.  `Z4`: the same with integers (hot path).
No Mathlib here: this module is compiled to native code.
-/

namespace Fast

structure K where
  a : Rat
  b : Rat
  c : Rat
  d : Rat
deriving Inhabited, BEq, Repr

namespace K

def zero : K := ⟨0, 0, 0, 0⟩
def one : K := ⟨1, 0, 0, 0⟩
def ofRat (q : Rat) : K := ⟨q, 0, 0, 0⟩
def add (x y : K) : K := ⟨x.a + y.a, x.b + y.b, x.c + y.c, x.d + y.d⟩
def sub (x y : K) : K := ⟨x.a - y.a, x.b - y.b, x.c - y.c, x.d - y.d⟩
def smul (q : Rat) (x : K) : K := ⟨q * x.a, q * x.b, q * x.c, q * x.d⟩

/-- Product, reduced with `r^4 = -2 + 2r + 3r^2 + 4r^3`, `r^5 = -8 + 6r + 14r^2 + 19r^3`,
`r^6 = -38 + 30r + 63r^2 + 90r^3`. -/
def mul (x y : K) : K :=
  let p0 := x.a * y.a
  let p1 := x.a * y.b + x.b * y.a
  let p2 := x.a * y.c + x.b * y.b + x.c * y.a
  let p3 := x.a * y.d + x.b * y.c + x.c * y.b + x.d * y.a
  let p4 := x.b * y.d + x.c * y.c + x.d * y.b
  let p5 := x.c * y.d + x.d * y.c
  let p6 := x.d * y.d
  ⟨p0 - 2 * p4 - 8 * p5 - 38 * p6, p1 + 2 * p4 + 6 * p5 + 30 * p6,
   p2 + 3 * p4 + 14 * p5 + 63 * p6, p3 + 4 * p4 + 19 * p5 + 90 * p6⟩

/-- `B* = (6 r - 6 r^2 + r^3) / 4`. -/
def bstar : K := ⟨0, 3 / 2, -3 / 2, 1 / 4⟩

end K

structure Z4 where
  a : Int
  b : Int
  c : Int
  d : Int
deriving Inhabited, BEq, Repr

namespace Z4

def zero : Z4 := ⟨0, 0, 0, 0⟩
def add (x y : Z4) : Z4 := ⟨x.a + y.a, x.b + y.b, x.c + y.c, x.d + y.d⟩
def sub (x y : Z4) : Z4 := ⟨x.a - y.a, x.b - y.b, x.c - y.c, x.d - y.d⟩
def smul (n : Int) (x : Z4) : Z4 := ⟨n * x.a, n * x.b, n * x.c, n * x.d⟩

def mul (x y : Z4) : Z4 :=
  let p0 := x.a * y.a
  let p1 := x.a * y.b + x.b * y.a
  let p2 := x.a * y.c + x.b * y.b + x.c * y.a
  let p3 := x.a * y.d + x.b * y.c + x.c * y.b + x.d * y.a
  let p4 := x.b * y.d + x.c * y.c + x.d * y.b
  let p5 := x.c * y.d + x.d * y.c
  let p6 := x.d * y.d
  ⟨p0 - 2 * p4 - 8 * p5 - 38 * p6, p1 + 2 * p4 + 6 * p5 + 30 * p6,
   p2 + 3 * p4 + 14 * p5 + 63 * p6, p3 + 4 * p4 + 19 * p5 + 90 * p6⟩

/-- A lower bound for `2^(3m) * (a + b r + c r^2 + d r^3)` when `lo / 2^m ≤ r ≤ hi / 2^m`, `0 ≤ lo`. -/
def lowerNum (lo hi : Int) (m : Nat) (x : Z4) : Int :=
  let e : Int := 2 ^ m
  x.a * e * e * e
    + (if 0 ≤ x.b then x.b * lo else x.b * hi) * e * e
    + (if 0 ≤ x.c then x.c * lo * lo else x.c * hi * hi) * e
    + (if 0 ≤ x.d then x.d * lo * lo * lo else x.d * hi * hi * hi)

/-- Certified nonnegativity of `x` at the root `r ∈ [lo / 2^m, hi / 2^m]`. -/
def nonneg (lo hi : Int) (m : Nat) (x : Z4) : Bool := decide (0 ≤ lowerNum lo hi m x)

end Z4

/-- `x * n` has integer coefficients: returns them. -/
def K.toZ4 (n : Int) (x : K) : Z4 :=
  ⟨(x.a * n).num, (x.b * n).num, (x.c * n).num, (x.d * n).num⟩

def K.integralAt (n : Int) (x : K) : Bool :=
  (x.a * n).den == 1 && (x.b * n).den == 1 && (x.c * n).den == 1 && (x.d * n).den == 1

/-- The polynomial `f(x) = x^4 - 4x^3 - 3x^2 - 2x + 2` at `p / 2^m`, times `2^(4m)`. -/
def fNum (p : Int) (m : Nat) : Int :=
  let e : Int := 2 ^ m
  p * p * p * p - 4 * p * p * p * e - 3 * p * p * e * e - 2 * p * e * e * e + 2 * e * e * e * e

/-- `lo / 2^m < r < hi / 2^m` is certified by `f(lo/2^m) > 0 > f(hi/2^m)` with `0 ≤ lo`, `hi ≤ 2^m`
(`f` is decreasing on `[0, 1]`). -/
def enclosureOk (lo hi : Int) (m : Nat) : Bool :=
  decide (0 ≤ lo) && decide (lo < hi) && decide (hi ≤ 2 ^ m) && decide (0 < fNum lo m) &&
    decide (fNum hi m < 0)

end Fast


==> anc/lean/Fast/Pat.lean <==
/-!
# Patterns of sorted samples (computable part)

A pattern of `n` points is an array of trits indexed by the 4-subsets `a < b < c < d < n`
in lexicographic order.
-/

namespace Fast

/-- The 4-subsets of `{0..n-1}` as increasing quadruples, in lexicographic order. -/
def combos (n : Nat) : List (Nat × Nat × Nat × Nat) :=
  (List.range n).flatMap fun a => (List.range n).flatMap fun b => (List.range n).flatMap fun c =>
    (List.range n).filterMap fun d => if a < b ∧ b < c ∧ c < d then some (a, b, c, d) else none

/-- Position of a quadruple in `combos n` (linear search; used to build tables only). -/
def comboIdx (n : Nat) (q : Nat × Nat × Nat × Nat) : Nat := (combos n).idxOf q

/-- Entry `k = 512 a + 64 b + 8 c + d` of the index table for `n` points. -/
def idxFn (n : Nat) (k : Fin 4096) : Nat :=
  comboIdx n (k.val / 512, (k.val / 64) % 8, (k.val / 8) % 8, k.val % 8)

/-- Index tables for `n = 8`: `idx8 a b c d` for `a < b < c < d < 8`. -/
def idx8Tab : Array Nat := Array.ofFn (idxFn 8)

@[inline] def idx8 (a b c d : Nat) : Nat := idx8Tab[a * 512 + b * 64 + c * 8 + d]!

/-- Deleting the point `d`: the increasing injection skipping `d`. -/
@[inline] def skip (d i : Nat) : Nat := if i < d then i else i + 1

/-- A configuration of `n` points: order bits and sum bits
(`sb a b c d` stands for `v a + v b + v c < 2 v d`, for distinct indices). -/
structure Cfg (n : Nat) where
  lt : Fin n → Fin n → Bool
  sb : Fin n → Fin n → Fin n → Fin n → Bool

def Cfg.comap {m n : Nat} (c : Cfg n) (ι : Fin m → Fin n) : Cfg m :=
  ⟨fun i j => c.lt (ι i) (ι j), fun a b e d => c.sb (ι a) (ι b) (ι e) (ι d)⟩

/-- Sum bit of a sorted sample with pattern `P` (8 points). For distinct `a, b, c, d`:
the target `d` succeeds iff it is the largest and the trit is at least 1, or it is the second
largest and the trit is 2. -/
def sbPat (P : Array Nat) (a b c d : Nat) : Bool :=
  -- sort a, b, c
  let x := min a (min b c)
  let z := max a (max b c)
  let y := a + b + c - x - z
  if x < y ∧ y < z then
    if z < d then decide (1 ≤ P[idx8 x y z d]!)
    else if y < d ∧ d < z then decide (P[idx8 x y d z]! = 2)
    else false
  else false

/-- The configuration of a sorted sample with pattern `P`. -/
def cfgOfPat (P : Array Nat) : Cfg 8 :=
  ⟨fun i j => decide (i.val < j.val), fun a b c d => sbPat P a.val b.val c.val d.val⟩

end Fast

namespace Fast

/-- Root triples of the thresholds: `θ % 4 = 0, 1, 2, 3` ↦ `(0,1,2), (0,1,3), (0,2,3), (1,2,3)`. -/
def tripI (t : Nat) : Fin 4 := if t % 4 = 3 then 1 else 0
def tripJ (t : Nat) : Fin 4 := if t % 4 = 0 ∨ t % 4 = 1 then 1 else 2
def tripK (t : Nat) : Fin 4 := if t % 4 = 0 then 2 else 3

end Fast


==> anc/lean/Fast/Psd.lean <==
import Fast.Cert8

/-!
# Positive semidefiniteness of `Y` (computable part)

`Y` is symmetric and `Y = G^T G / 4^gT + R` with `R` diagonally dominant by rows:
`R_aa ≥ ∑_{b ≠ a} |R_ab|`, checked with rational bounds from the enclosure of `r`.
The checks are stated row by row, so that the kernel can evaluate them in pieces.
-/

namespace Fast

/-- Lower bound of `x` at `r ∈ [l, h]`, `0 ≤ l`. -/
def K.lowerQ (l h : Rat) (x : K) : Rat :=
  x.a + (if 0 ≤ x.b then x.b * l else x.b * h) + (if 0 ≤ x.c then x.c * (l * l) else x.c * (h * h))
    + (if 0 ≤ x.d then x.d * (l * l * l) else x.d * (h * h * h))

/-- Upper bound of `x` at `r ∈ [l, h]`, `0 ≤ l`. -/
def K.upperQ (l h : Rat) (x : K) : Rat :=
  x.a + (if 0 ≤ x.b then x.b * h else x.b * l) + (if 0 ≤ x.c then x.c * (h * h) else x.c * (l * l))
    + (if 0 ≤ x.d then x.d * (h * h * h) else x.d * (l * l * l))

/-- Upper bound of `|x|`. -/
def K.absUp (l h : Rat) (x : K) : Rat := max (-(K.lowerQ l h x)) (K.upperQ l h x)

def K.eqb (x y : K) : Bool :=
  decide (x.a = y.a) && decide (x.b = y.b) && decide (x.c = y.c) && decide (x.d = y.d)

def dotL : List Int → List Int → Int
  | a :: as, b :: bs => a * b + dotL as bs
  | _, _ => 0

/-- `(G^T G)_{ab}`. -/
def gtg (c : Cert8) (a b : Nat) : Int := dotL (c.Gc.getD a []) (c.Gc.getD b [])

/-- `y - g / 4^gT`. -/
def Rof (c : Cert8) (y : K) (g : Int) : K := y.sub (K.ofRat ((g : Rat) / (4 : Rat) ^ c.gT))

/-- `R = Y - G^T G / 4^gT`. -/
def Rk (c : Cert8) (a b : Nat) : K := Rof c (yAt c.Yr a b) (gtg c a b)

def encL (c : Cert8) : Rat := (c.encLo : Rat) / (2 : Rat) ^ c.encM
def encH (c : Cert8) : Rat := (c.encHi : Rat) / (2 : Rat) ^ c.encM

/-- Sum of the bounds of `|x|` over a row, except at position `a`; the row starts at position `b`. -/
def offSum (l h : Rat) (a : Nat) : Nat → List K → Rat
  | _, [] => 0
  | b, x :: xs => (if b = a then 0 else K.absUp l h x) + offSum l h a (b + 1) xs

/-- Row `a` of `R`, given row `a` of `Y` and column `a` of `G`, is diagonally dominant. -/
def rowOk (c : Cert8) (a : Nat) (yrow : List K) (ca : List Int) : Bool :=
  decide (offSum (encL c) (encH c) a 0 (List.zipWith (fun y cb => Rof c y (dotL ca cb)) yrow c.Gc)
    ≤ K.lowerQ (encL c) (encH c) (Rof c (yrow.getD a K.zero) (dotL ca ca)))

def rowOkI (c : Cert8) (a : Nat) : Bool := rowOk c a (c.Yr.getD a []) (c.Gc.getD a [])

/-- Row `a` of `Y` equals column `a`, right of the diagonal. -/
def symRow (c : Cert8) (a : Nat) : Bool :=
  (List.range 255).all fun b => decide (b ≤ a) || K.eqb (yAt c.Yr a b) (yAt c.Yr b a)

def shapeOk (c : Cert8) : Bool :=
  c.Yr.length == 255 && c.Gc.length == 255 && c.Yr.all (·.length == 255) &&
    c.Gc.all (·.length == 255)

/-- `Y` is symmetric and `Y - G^T G / 4^gT` is diagonally dominant by rows. -/
def psdOk (c : Cert8) : Bool :=
  shapeOk c && (List.range 255).all (symRow c) && (List.range 255).all (rowOkI c)

/-- The multipliers lie in `[0, B]` (certified). -/
def multOk (c : Cert8) : Bool :=
  let ok := fun (x : K) => decide (0 ≤ K.lowerQ (encL c) (encH c) x) &&
    decide (K.upperQ (encL c) (encH c) x ≤ c.B)
  c.lo.toList.all ok && c.hi.toList.all ok && c.w1.toList.all ok && c.w2.toList.all ok

/-- All column indices of `W` are `< 255`. -/
def wOk (c : Cert8) : Bool := c.W.toList.all fun row => row.all fun e => decide (e.1 < 255)

/-- All checks of the certificate that do not involve patterns. -/
def staticOk (c : Cert8) : Bool :=
  enclosureOk c.encLo c.encHi c.encM && integralOk c && psdOk c && wOk c && multOk c &&
    decide (0 < c.Dn) && decide (0 < c.cbarQ) && decide (0 ≤ c.B)

end Fast


==> anc/lean/Fast/Tables.lean <==
import Fast.K
import Fast.Eval
import Fast.Canon

/-!
# Integer tables and the evaluation of `4 · Dn · 8! · Λ(x) = U + 4x · V` (computable part)
-/

namespace Fast

/-- Index of the pair of ranks `p < q` among the ten pairs. -/
@[inline] def pairIdx (p q : Nat) : Nat := p * (9 - p) / 2 + (q - p - 1)

@[inline] def b2n (b : Bool) : Nat := if b then 1 else 0

/-- Trit of the quadruple of points `a, b, e, d` (in increasing order of rank). -/
@[inline] def trit5 (c : Cfg 5) (a b e d : Fin 5) : Nat := b2n (c.sb a b e d) + b2n (c.sb a b d e)

/-- Code of the pattern of five points listed in increasing order of rank:
trits of the quadruples in lexicographic order. -/
@[inline] def code5 (c : Cfg 5) (i0 i1 i2 i3 i4 : Fin 5) : Nat :=
  trit5 c i0 i1 i2 i3 + 3 * trit5 c i0 i1 i2 i4 + 9 * trit5 c i0 i1 i3 i4 + 27 * trit5 c i0 i2 i3 i4
    + 81 * trit5 c i1 i2 i3 i4

/-- Flag of five points. Positions 0, 1 are the roots, in increasing order; positions 2, 3, 4 are
the other three points, in increasing order. -/
def Fflag (ft : Array Nat) (c : Cfg 5) : Nat :=
  -- rank of the first root: number of other points below it; rank of the second: one more
  let p := b2n (c.lt 2 0) + b2n (c.lt 3 0) + b2n (c.lt 4 0)
  let q := b2n (c.lt 2 1) + b2n (c.lt 3 1) + b2n (c.lt 4 1) + 1
  -- the point of rank k: a root if k = p or k = q, otherwise the next of the other three points
  let inv : Nat → Fin 5 := fun k =>
    if k = p then 0 else if k = q then 1
    else Fin.ofNat 5 (2 + k - b2n (decide (p < k)) - b2n (decide (q < k)))
  ft[code5 c (inv 0) (inv 1) (inv 2) (inv 3) (inv 4) * 10 + pairIdx p q]!

/-- Class of five points. Position 0 is the root; positions 1..4 are the other points, in
increasing order. -/
def Fcls (ct : Array Nat) (c : Cfg 5) : Nat :=
  let p := b2n (c.lt 1 0) + b2n (c.lt 2 0) + b2n (c.lt 3 0) + b2n (c.lt 4 0)
  let inv : Nat → Fin 5 := fun k =>
    if k = p then 0 else Fin.ofNat 5 (1 + k - b2n (decide (p < k)))
  ct[code5 c (inv 0) (inv 1) (inv 2) (inv 3) (inv 4) * 5 + p]!

/-- Integer tables: flags, classes, and the certificate numbers multiplied by `Dn`. -/
structure Tabs where
  ft : Array Nat
  ct : Array Nat
  QZ : Array Z4
  loZ : Array Z4
  hiZ : Array Z4
  w1Z : Array Z4
  w2Z : Array Z4
  Dn : Int

/-- `4 B* = 6 r - 6 r^2 + r^3`. -/
def b4 : Z4 := ⟨0, 6, -6, 1⟩

def Z4.ofInt (n : Int) : Z4 := ⟨n, 0, 0, 0⟩

def zsum (l : List Z4) : Z4 := l.foldl Z4.add Z4.zero

def sqZ (t : Tabs) (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Z4 :=
  t.QZ[(Fflag t.ft (c.comap (ρ ∘ first5)) % 300) * 300 + Fflag t.ft (c.comap (ρ ∘ sel2)) % 300]!

def degU (t : Tabs) (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Z4 :=
  let cls := Fcls t.ct (c.comap (ρ ∘ first5))
  let s : Int := s4C c ρ
  ((t.loZ[cls]!).mul ((Z4.ofInt s).sub b4)).sub (Z4.smul s (t.hiZ[cls]!))

def degV (t : Tabs) (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Z4 :=
  t.hiZ[Fcls t.ct (c.comap (ρ ∘ first5))]!

def thrUθ (t : Tabs) (c : Cfg 8) (ρ : Fin 8 → Fin 8) (θ : Fin 8) : Z4 :=
  let ab := allBelow c ρ θ.val
  let sf := succF c ρ
  (Z4.smul (if sf && ab then -4 else 0) (t.w1Z[θ.val]!)).add
    ((t.w2Z[θ.val]!).mul ((Z4.ofInt (if sf && below c ρ θ.val 7 then 4 else 0)).sub
      (if ab then b4 else Z4.zero)))

def thrU (t : Tabs) (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Z4 :=
  if ty0 c ρ then zsum ((List.finRange 8).map (thrUθ t c ρ)) else Z4.zero

def thrV (t : Tabs) (c : Cfg 8) (ρ : Fin 8 → Fin 8) : Z4 :=
  if ty0 c ρ then
    zsum ((List.finRange 8).map fun θ => if allBelow c ρ θ.val then t.w1Z[θ.val]! else Z4.zero)
  else Z4.zero

def cntObj (c : Cfg 8) : Nat := repsObj.countP fun l => succA c (fnOf l)

/-- `4 · Dn · LamR(x) = U + 4x · V`. -/
def lamU (t : Tabs) (c : Cfg 8) : Z4 :=
  (Z4.ofInt (576 * t.Dn * (cntObj c : Int))).add
    ((Z4.smul 288 (zsum (repsSq.map fun l => sqZ t c (fnOf l)))).add
      ((Z4.smul 48 (zsum (repsDeg.map fun l => degU t c (fnOf l)))).add
        (Z4.smul 144 (zsum (repsThr.map fun l => thrU t c (fnOf l))))))

def lamV (t : Tabs) (c : Cfg 8) : Z4 :=
  (Z4.smul 48 (zsum (repsDeg.map fun l => degV t c (fnOf l)))).add
    (Z4.smul 144 (zsum (repsThr.map fun l => thrV t c (fnOf l))))

end Fast

namespace Fast

/-- Certified `Λ(B*) ≤ B*` for the configuration `c`: `8! · Dn · 4B* - U - 4B* · V ≥ 0`. -/
def checkB (lo hi : Int) (m : Nat) (t : Tabs) (c : Cfg 8) : Bool :=
  Z4.nonneg lo hi m (((Z4.smul (40320 * t.Dn) b4).sub (lamU t c)).sub (b4.mul (lamV t c)))

/-- Certified `Λ(p/q) ≤ (p - e)/q` for the configuration `c`:
`4 · Dn · 8! · (p - e) - q · U - 4p · V ≥ 0`. -/
def checkC (lo hi : Int) (m : Nat) (t : Tabs) (p q e : Int) (c : Cfg 8) : Bool :=
  Z4.nonneg lo hi m (((Z4.ofInt (4 * t.Dn * 40320 * (p - e))).sub (Z4.smul q (lamU t c))).sub
    (Z4.smul (4 * p) (lamV t c)))

/-- Both checks, computing `U` and `V` once. -/
def checkBoth (lo hi : Int) (m : Nat) (t : Tabs) (p q e : Int) (c : Cfg 8) : Bool :=
  let U := lamU t c
  let V := lamV t c
  Z4.nonneg lo hi m (((Z4.smul (40320 * t.Dn) b4).sub U).sub (b4.mul V)) &&
    Z4.nonneg lo hi m (((Z4.ofInt (4 * t.Dn * 40320 * (p - e))).sub (Z4.smul q U)).sub
      (Z4.smul (4 * p) V))

end Fast


==> anc/lean/README.md <==
# Four-roll equality in Lean 4

This directory proves `C = Bstar`, where `C` is the supremum of
`P[X₁ + X₂ + X₃ < 2X₄]` over iid laws on `[0, ∞)` and `Bstar` is
`C_BF` in the manuscript.

## Reduced arXiv package

The submission zip includes `Fast/Cert8Data.lean` directly, with its content
checked against the pinned upstream artifact. This is the only ignored artifact
needed by the four/five-point colored proof runners. No archive restoration is
needed for those routes in the extracted submission (Mathlib setup is still
required). Use the explicit `check_four*.py` or `check_five*.py` commands below.

The full original archive and all repository files are retained in the
repository. The zip omits that archive and the old eight-point generated
tables and check modules. Reproducing the historical eight-point routes or
the original default `lake build` requires the full repository setup described
under "Source and artifact split" below.

| Route | Final theorem | Entry point | Finite checks |
| --- | --- | --- | --- |
| Direct four-point colored | `BeatAvg.Four.C_eq_Bstar` | `BeatAvg/Four/Final.lean` | Kernel-only (`decide +kernel`) |
| Five-point colored | `BeatAvg.Five.C_eq_Bstar` | `BeatAvg/Five/Final.lean` | Kernel-only (`decide +kernel`) |
| Original eight-point | `BeatAvg.C_eq_Bstar` | `BeatAvg/Cert/Final.lean` | Includes `native_decide` |
| Original eight-point kernel | `BeatAvg.K8.C_eq_Bstar_kernel` | `BeatAvg/K8/Final.lean` | Kernel-only (`decide +kernel`) |

The five-point equality theorem's axiom audit reports only `propext`,
`Classical.choice`, and `Quot.sound`. `CheckFive.lean` prints its statement
and audits the complete proof and its finite checks. The original routes
and their `Check.lean` / `CheckKernel.lean` entry points remain unchanged.
The definitions of `C` and `Bstar` are shared with the original proof.

## Reproduce the direct four-point proof

The certificate from commit `49cd49e`, in `anc/proofs/s3/0.400695372__c2/`, now has a complete
Lean proof. It records pair comparisons at `7/6`, `3/2`, and `2` on four
points. Ordinary flag positivity proves the upper bound directly, without
degree restrictions, sublaw inequalities, or the two-endpoint fixed-point
argument. The original Bellec–Fritz lower-bound theorem supplies equality.

With the pinned toolchain and Mathlib cache, and with `Fast/Cert8Data.lean`
present (already included in the submission, or restored from the original
LFS archive in a repository checkout), run from the repository root:

```bash
python3 anc/lean/tools/check_four.py --jobs 2
python3 anc/lean/tools/check_four_proof.py
```

The first command kernel-checks the cover of 259 retained patterns and 871
excluded prefixes, four PSD blocks, and every exact score inequality.
The second compiles the mathematical bridge and runs `CheckFour.lean`.
The final equality theorem's axiom audit contains only `propext`,
`Classical.choice`, and `Quot.sound`; there is no `sorryAx` or native
computation axiom.

On this checkout, the finite run passed all 304 compiler invocations with
two check workers: 294.05 seconds of summed compiler time and a peak of
1.45 GiB per process. This sum is not the elapsed time of the parallel run.
The 16 new bridge modules compiled in 124.19 seconds. Including the 32
shared modules that needed rebuilding, the mathematical run took 301.31
seconds of compiler time, with peak RSS 3.46 GiB; the final audit passed.

These runners compile local modules directly, avoiding optional native
libraries left by other Lake builds. The finite stage imports no Mathlib and
requires no LFS data. The mathematical stage reuses the existing field,
matrix, sorting, iid integration, atomless approximation, and lower-bound
lemmas; their import closure still needs the original LFS definitions.
Existing proof routes and the default build target are unchanged.

Sources and generated four-point data are tracked directly in Git.
`anc/lean/tools/export_four.py` regenerates them from the two JSON files in
`anc/proofs/s3/0.400695372__c2/`; it needs NumPy only to propose rational Gram witnesses.
Lean proves the residual diagonal dominance exactly and recomputes the
scores, so the exporter and NumPy are outside the trusted proof.
See `BeatAvg/Four/README.md` for the proof organization.

## Reproduce the five-point proof

Use the pinned Lean 4.34.1 toolchain and Mathlib dependencies. Ensure
`Fast/Cert8Data.lean` is present, as above: the mathematical bridge reuses
existing modules which import the old packed certificate definitions,
although it does not run the eight-point pattern checks.

From the repository root:

```bash
python3 anc/lean/tools/check_five.py
python3 anc/lean/tools/check_five_assembly.py --jobs 2
python3 anc/lean/tools/check_five_proof.py
```

The first command checks the complete sign-space cover (307 retained
patterns, 1,049 excluded prefixes), all six matrix blocks, and the endpoint
bounds with margin `9 / 10000`. The second checks the exact identities
between the sample functional and the certificate scores. The third
compiles the mathematical bridge, reuses the original lower construction,
and audits the final equality theorem. Use these commands for the new
route; the default `lake build` retains the original targets.

The two computational stages use only Lean's kernel and run each small
check module in a separate compiler process. They do not import Mathlib
or the eight-point payload and require no LFS files themselves. The new
Lean sources and certificate data are small enough to track directly.
The scripts save module timings and peak RSS in
`.lake/five-check-report.json` and `.lake/five-assembly-report.json`, and
mathematical compilation times in `.lake/five-proof-report.json`.

The initial finite stage passed all 133 compiler invocations in 626.72
seconds of summed wall time, with peak RSS 1,852 MiB. The assembly stage
passed all 320 invocations in 2,523.95 seconds of summed wall time, with
peak RSS 1,236 MiB per process. Its 307 pattern checks ran with two workers;
`--jobs 1` reduces concurrent memory use. These are sums of individual
compiler-process times, not elapsed times of the parallel run. The 26
mathematical bridge modules, including the final theorem, rebuilt in 183.90
seconds after the existing dependencies were available. The final axiom
audit passed.
The original monolithic finite kernel run was killed with exit 137, which
is why both stages are split into small modules.

To regenerate the matrix data and initial check sources, run
`anc/lean/tools/export_five.py` in a Python environment containing NumPy. It
reads `anc/proofs/s3/0.400695372__c2/five_point/n5_field_certificate.json` and
`n5_cut2_exact_cover.json`. NumPy only proposes rational Gram witnesses;
Lean checks them exactly. The assembly-check script regenerates its own
small check modules using the retained-pattern count in the cover JSON.

## Five-point proof organization

- `Matrix.lean` and `Matrices.lean` interpret the verified PSD witnesses
  using the original Gram, diagonal-dominance, and sparse-congruence lemmas.
- `Cover.lean`, `SamplePattern.lean`, and `PatternConfig.lean` prove that
  real samples in general position have one of the retained colored
  patterns and that their comparisons match the recorded bits.
- `Families.lean` constructs the six actual colored flag families and
  proves their nonnegative expectations.
- `Probability.lean`, `ScalarExpectation.lean`, and `Sample.lean` reuse
  the original degree, sublaw, and atomless-approximation results. The
  near-optimal degree error is bounded by `48 * sqrt ε`.
- `Functional.lean` assembles the expectation bound and two-point criterion.
  `Evaluation.lean` identifies that sample functional with the finite
  certificate score, using the original permutation-counting machinery.
- `FinalCore.lean` and `Final.lean` discharge the endpoint hypotheses with
  the kernel checks, then invoke the unchanged lower bound.

## Source and artifact split

Ordinary Git tracks the proof sources, generators, build configuration, and
pinned dependency manifest. Certificate payloads are ignored, including
`Fast/Cert8Data.lean` and `BeatAvg/Six/Data.lean`: despite their extensions,
these are certificate data, not handwritten proofs. The generated `K8` tables
and over 154,000 kernel-check modules are also ignored. They are present in
the initial local import, but a fresh clone must restore them before building.

The complete upstream archive is tracked by Git LFS at
`anc/lean/artifacts/beat_the_average_kernel.zip`: approximately
101.4 MiB compressed and 243.7 MiB unpacked. Its SHA-256 is:

```
465728d4b8e3368e59f522f99b10a87a4d0577d1f35a70c6e7f1fb7e1650d4d6
```

After cloning, install Git LFS and run from the repository root:

```bash
git lfs install --local
git lfs pull
python3 anc/lean/tools/restore_artifacts.py anc/lean/artifacts/beat_the_average_kernel.zip
python3 anc/lean/tools/restore_artifacts.py anc/lean/artifacts/beat_the_average_kernel.zip --check
```

Restoration verifies the archive hash first and writes only ignored artifacts;
it does not overwrite the versioned proof sources. Ordinary Git stores only
the small LFS pointer; the archive is transferred through LFS. If LFS download
was skipped, run `git lfs pull` before restoring. The expanded artifacts remain
ignored to avoid tracking more than 154,000 generated files individually.

`README.upstream.md` and `repro/` retain the upstream explanation and measured
build results. Their paths `formal/proof` refer to this `anc/lean/` directory;
references to external search/verifier directories refer to the original
reproduction bundle, not files in this repository. In particular, regeneration
from scratch may need those external inputs; restoring the archive avoids that
requirement.

## Building

The project pins Lean and Mathlib to version 4.34.1. From `anc/lean/`, after
restoring the artifacts and installing elan:

```bash
lake exe cache get
```

The committed `lake-manifest.json` pins the dependencies; do not update it
merely to reproduce the build.

### Original eight-point route with native computation

```bash
lake build BeatAvg.Cert.Static8
lake build BeatAvg.Six.Main
lake build
lake env lean Check.lean
```

These commands follow the upstream build stages. This is still a substantial
computation: upstream reports 92 minutes on 192 hardware threads and individual
modules using up to 81 GB of RAM. Choose build parallelism for the available
memory; the upstream measurements are not measurements on this checkout.

### Original eight-point kernel-only route

After restoring all generated artifacts:

```bash
lake build BeatAvg.Cert.Static8
lake build BeatAvg.Six.Cover
lake build BeatAvg.K8.Main8K BeatAvg.K8.Level7Sound BeatAvg.K8.Combine BeatAvg.K8.Check7K BeatAvg.K8.TbSpec BeatAvg.K8.TbF BeatAvg.K8.Check8K BeatAvg.K8.EvalFSound
python3 gen/gen_k8.py
python3 gen/run_k8.py --jobs 1 --mem 96
lake env lean CheckKernel.lean
```

The last runner command is a conservative example, not a recommended runtime:
upstream reports roughly 3,480 CPU-hours for the kernel run. Adjust `--jobs`
and `--mem` (GiB in the runner) to the machine. Do not run
`lake build BeatAvg.K8.Final` directly: the upstream instructions warn that
this schedules the generated modules without the runner's memory budgeting.
See `repro/KERNEL.md` for measured costs and regeneration details.

## Import validation

The import was checked byte-for-byte against the pinned archive, with generated
artifacts excluded from Git. Both entry points and their local Lean import
closures were checked for missing files. A full Lean build was not run as part
of the import; the upstream build and axiom results are documented separately.


==> anc/lean/README.upstream.md <==
# Lean formalisation of `C = B*`

Lean 4.34.1, Mathlib v4.34.1.

## Statement

    theorem BeatAvg.C_le_Bstar : C ≤ Bstar          -- BeatAvg/Cert/Final.lean
    theorem BeatAvg.Bstar_le_C : Bstar ≤ C          -- BeatAvg/Lower/Main.lean
    theorem BeatAvg.C_eq_Bstar : C = Bstar          -- BeatAvg/Cert/Final.lean
    theorem BeatAvg.K8.C_eq_Bstar_kernel : C = Bstar   -- BeatAvg/K8/Final.lean, no native_decide

* `C` (`BeatAvg/Defs.lean`) is the supremum of `P μ = μ⁴ {x | x 0 + x 1 + x 2 < 2 * x 3}` over Borel
  probability measures `μ` on `ℝ` with `μ (Iio 0) = 0`.
* `Bstar = (r³ - 6r² + 6r)/4` (`BeatAvg/Cert/KReal.lean`), where `r` is the root of
  `x⁴ - 4x³ - 3x² - 2x + 2` in `[0, 1]`. `BeatAvg/Cert/BstarFacts.lean` proves that this root is
  unique, that `Bstar = r(2 - r)/(1 + r + r² + r³)`, and `0.40069537 < Bstar < 0.40069538`.

An informal account of the upper bound (why the flag method stops short, Theorem D, the exact
certificate) is in `THEOREM_D_EXPLAINED.md`.

The upper bound and the lower bound are independent of each other. The lower bound depends only on
the three standard axioms. The upper bound of `C_eq_Bstar`, and therefore the equality, also
depends on one `native_decide` (section "What the upper bound rests on"). `C_eq_Bstar_kernel` is
the same statement with the three standard axioms only (section "The proof with no
`native_decide`"); it costs about twelve times more computation and is not part of `lake build`.

## The lower bound

`Bstar_le_C` follows from `BeatAvg.lower_bound : p (2 - p) / (1 + p + p² + p³) ≤ C` for `0 < p < 1`,
which is the Proposition "Lower bound" of Bellec and Fritz (`starting_point/optimizing_iid.tex`),
with their law `ν = p δ_0 + (1 - p)/N ∑_{i ≤ N} δ_{1 - 2^{-i}}` and their three families of events.
The formal proof differs from the written one in three places:

* The paper builds `Y = ∑_j η^{j-1} X_j` and uses that `Y = X + η Y'` with `Y'` distributed like
  `Y`. The Lean proof does one step, `X + η Y'` with `Y'` of an arbitrary law `lam`, proves
  `P(law of X + η Y') ≥ p⁴ P(lam) + E[Ff] - 4δ` (`Lower.one_step`), and takes the supremum over
  `lam` on both sides: `C ≥ p⁴ C + E[Ff]` (`C_ge_step`). No infinite product is needed.
* Since `lam` need not be bounded, `η` is chosen after a level `A` with `lam [0, A] ≥ 1 - δ`; the
  margin `2^{-N}` of the events absorbs `3 η A`.
* For one summand at `0`, the paper counts distinct triples and uses symmetry. Here the event
  "another summand is below the target" is split by the value of the target, which gives
  `E[Ff] = p³(1-p) + 3p²(1-p)² + 3p(1-p)³ (N-1)(4N+1)/(6N²)` exactly (`Lower.int_Ff`).

| File | Content |
|---|---|
| `Lower/Grid` | the law of the index of the atom; integrals against it and its fourth power |
| `Lower/Count` | the events as products of indicators (`Ff`); they imply the inequality with margin `2^{-N}`; `E[Ff]` |
| `Lower/Construct` | the law of `X + η Y'`; the indicator inequality; `one_step` |
| `Lower/Main` | `C_ge_step`, `lower_bound`, `Bstar_le_C` |

## A weaker upper bound with no `native_decide`

    theorem BeatAvg.C_le_six : C ≤ 201272564718335614989 / 500000000000000000000   -- Six/Main.lean
    theorem BeatAvg.C_le_40255 : C ≤ 40255 / 100000

This is the six-point flag certificate of `starting_point/cert_6_json.txt` (bound `0.402545129...`),
with only the three standard axioms: the kernel runs both finite parts. It is independent of the
proof of `C = B*`, which uses no flag bound of lower order.

| File | Content | Kernel time |
|---|---|---|
| `Six/Data` (generated) | patterns of five and six points, certificates of non-realizability, flags and integer rows of the certificate | |
| `Six/Cover` | a search over the trits of the 15 quadruples, abandoned when five of the points get a pattern outside the list of 30; its result is the list of 1,290 patterns (`cover6`) | 7 minutes, 81 GB |
| `Six/Eval` | list-based evaluation of the certificate on a pattern (`eval6`) | |
| `Six/Sound` | `flag_bound` for the three families; `eval6` bounds the functional on sorted samples | |
| `Six/Chk/P00..P42`, `Six/Checks` (generated) | `eval6` on the 1,290 patterns, 30 per module | 3.5 minutes and 33 GB per module |
| `Six/Main` | `C_le_six` | |

`lake build BeatAvg.Six.Main` takes 8 minutes of wall time on 192 threads and 2.7 CPU-hours, about
6 seconds per pattern. `data/gen_six.py` writes `Six/Data.lean`, `Six/Chk/*` and `Six/Checks.lean`.

## What the upper bound rests on

`C_le_Bstar` depends on the three standard axioms (`propext`, `Classical.choice`, `Quot.sound`) and on
1 use of `native_decide` (no `sorry`): a finite computation is run as compiled code and its result
is accepted by the kernel without being re-checked. This adds trust in the Lean compiler and runtime.
The computation is in `Cert/Native8.lean`:

| Theorem | What is computed | Time |
|---|---|---|
| `main8` | the two order-8 inequalities, at `B*` and at `1`, on the 45,319,744 patterns of the cover | 90 minutes on 192 threads (about 280 CPU-hours) |

The two-point criterion needs an upper bound `Cbar0` of `C` at which the certificate is strictly
below the diagonal. The certificate used here (`results/order8_exact/cert8_exact_cbar1.json`) has
this property at `Cbar0 = 1`, with margin `10⁻⁵` in the check, so the bound used is the trivial
`C ≤ 1` (`BeatAvg.C_le_one`). An earlier certificate had it only below `0.40099` and needed the
order-7 flag bound `C ≤ 0.4007545`. That bound (`C_le_order7`, `Cert/Main7.lean`, with a second
`native_decide`, `check7_ok`) is still built, but `C_le_Bstar` no longer depends on it.

Everything else is checked by the kernel: Theorem D and the two-point criterion, the flag bound, the
reduction from samples to patterns, the completeness of the pattern enumeration, the soundness of the
certificates of non-realizability, the soundness of the check above, and the static properties
of the order-8 certificate (`Y` positive semidefinite, multipliers in `[0, 100]`, integrality of the
scaled tables, enclosure of `r`).

Earlier versions used 67 `native_decide`. One went with the order-7 bound (above). The 65 others:

* 50 counting facts about the `8!` and `7!` orderings. They are replaced by a theorem
  (`Cert/Transversal.lean`: a function that is invariant under reordering inside disjoint blocks of
  sizes `k₁, k₂, k₃` sums to `k₁! k₂! k₃!` times its sum over the orderings that increase on each
  block) and by facts about the concrete lists of orderings used by the checker (no repetition,
  length, injective and increasing on the blocks), which the kernel checks by evaluation
  (`decide +kernel` in `Cert/IndexFacts.lean`, 18 minutes, and `Cert/Idx7.lean`, 5 minutes).
* 5 injectivity facts: `decide`.
* 2 index tables (`idx8_spec`, `idx7_spec`): proved.
* 2 constants (`cbar8`, `bound7_ok`): the checkers now use the literals `801509/2000000`.
* 4 consistency checks of the enumeration levels (`ok5`–`ok8`): they stated that the program
  `Fast.mkLevel` builds a level meeting its specification, which is now proved for every input
  (`Cert/LevelProof.lean`); the only finite fact left, that every quadruple of `n ≤ 8` points misses
  one of the points, is checked by the kernel.
* 1 shape check of the order-7 certificate (`static7_ok`): not needed. The Gram form is positive
  semidefinite for any block assignment, and the flag theory no longer assumes a positive number of
  flags (`Cert/FlagGen.lean`, `Cert/Order7.lean`).
* 1 static check of the order-8 certificate (`static8`): evaluated by the kernel
  (`Cert/Static8.lean`). For this the certificate is given as Lean numerals instead of a text file
  parsed at run time (`Fast/Cert8Data.lean`), `Y` is stored by rows and `G` by columns as lists, and
  the checks are structurally recursive and stated row by row: `Y` symmetric, each row of
  `Y - GᵀG/4^80` diagonally dominant, each row of `Dn · W Y Wᵀ` integral. The rows are distributed
  over 50 modules (`Cert/S8/*`), which lake builds in parallel: 13 minutes of wall time, about
  4 CPU-hours, 30 to 40 GB of memory per module. The same checks take 9 seconds as compiled code.

## The proof with no `native_decide`

    theorem BeatAvg.K8.C_eq_Bstar_kernel : C = Bstar      -- BeatAvg/K8/Final.lean
    'BeatAvg.K8.C_eq_Bstar_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]

The finite check of `main8` is replaced by kernel evaluation, split into 152,434 modules of one
declaration each. `BeatAvg/K8/Main8K.lean` proves `C ≤ B*` from a structure `Facts` of finite
statements with the standard axioms; the generated modules `BeatAvg/K8/F/**` (tables and levels)
and `BeatAvg/K8/P8/**` (the order-8 check, one piece per module) prove them by `decide +kernel`.
The search over patterns uses a trie per stage (`Search`, `TrieSound`); the functional is
evaluated on patterns packed into large numbers (`Eval`, `EvalF` and their soundness proofs).

| | `C_eq_Bstar` | `C_eq_Bstar_kernel` |
|---|---|---|
| Axioms | standard and `main8` | standard |
| Wall time on 192 threads (2 × AMD EPYC 7643), 2 TB RAM | 92 minutes | 18.8 hours, after 63 minutes of lake stages |
| CPU time | 285 CPU-hours | 3,480 CPU-hours |
| Largest module | 81 GB (`Six/Cover`) | 26 GB per order-8 piece, 57 GB for one table check |

The generated files are not under version control: they are in the separate archive made by
`repro/make_kernel_bundle.py`, and the generators in `gen/` reproduce them. `repro/KERNEL.md` has
the commands; the build goes through `gen/run_k8.py`, which bounds the number of parallel jobs and
their memory (`lake build BeatAvg.K8.Final` would start all modules at once).

## Kernel evaluation: what was measured

* `decide +kernel` (the kernel evaluates the `Decidable` instance; no axiom) did the full product
  `GᵀG` on lists of 85-bit integers (255³ = 16.6 million multiply-and-add steps) in 14 minutes,
  about 20,000 steps per second. Natural-number arithmetic is done by GMP inside the
  kernel, so the size of the numbers matters little; the cost is the traversal of the data.
* The kernel has no arrays: `a[i]` on a literal walks a list. Random access, hash maps, string
  parsing and functions defined by well-founded recursion (`List.mergeSort`, `Array` loops) are
  either very slow or do not reduce. Kernel-friendly code is structural recursion on lists.
* The kernel caches every intermediate result of one declaration, so memory grows with the length
  of the computation (10 GB per minute here). Splitting a check into many theorems bounds it.
* `decide_cbv` (Lean 4.34; evaluation by rewriting, with proof terms, standard axioms only) was
  12 times slower than the kernel on the same product. Its advantage is that it also evaluates
  functions defined by well-founded recursion. It was not needed.
* `norm_num`, `simp` and the matrix tactics of Mathlib build one proof step per arithmetic
  operation and are meant for small matrices. `bv_decide` relies on compiled code, like
  `native_decide`.

## Structure

**Analysis (Mathlib only).**

| File | Content |
|---|---|
| `PiLemmas`, `Defs`, `Bounded` | product measures; `P`, `C`; bounded measurable functions; general position holds almost surely |
| `Sublaw`, `Substitution`, `Degree`, `Atomless` | Lemmas 2.1, 3.1, 4.1/4.2, 1.1 of `results/theorem_D_proof.md` |
| `Sample`, `Expect`, `ExpectDeg`, `Main` | the eight-point functional `Lam`; **`C_le_of_certificate`**: Theorem D with the two-point criterion |
| `Cert/FlagGen`, `FlagGen2`, `FlagBound` | **`flag_bound`**: the flag bound for any list of square families on `n` points |

**Computable part (`Fast/`, no Mathlib, compiled to native code).** Arithmetic in `Q(r)` and `Z[r]`,
patterns and configurations, canonical orderings, the evaluation of the functional in integers, the
enumeration of patterns by joins, the checker of non-realizability certificates, the order-8
certificate as numerals (`Cert8Data`), parsers for the other data files, the checks themselves.

**Soundness of the computable part (`BeatAvg/Cert/`).**

| File | Content |
|---|---|
| `KReal`, `KSign` | `r`, evaluation `Q(r) → ℝ`, certified enclosure and signs |
| `Sort`, `CfgReal`, `MkD`, `Tab` | measurable sorting; the configuration of a tuple; certificate data from tables |
| `Thr*`, `ObjTerm`, `DegTerm`, `DegInv`, `SqTerm` | each term of the functional on a sorted sample, and its invariances |
| `Transversal`, `IndexFacts`, `Invariance`, `Assemble`, `Sorted` | `Lam_sorted`: on a sorted sample the functional is a sum over block-increasing orderings |
| `EvalZ`, `CheckSound` | the integer evaluation computes the functional; the per-pattern checks are sound |
| `PsdSound`, `PsdMain`, `QPsd`, `CertValid` | `Q = W Y Wᵀ` is positive semidefinite; the certificate data are valid |
| `PatReal`, `PatSb`, `PatSbG`, `Combos` | patterns of sorted samples |
| `Abel`, `FarkasSound` | a valid certificate of non-realizability contradicts realizability |
| `CoverSpec`, `LevelProof`, `CoverSound`, `Levels` | the pattern of every sorted sample is a leaf of the enumeration |
| `Native8` | the `native_decide` of the order-8 check |
| `S8/*`, `Static8` | the static checks of the order-8 certificate, by kernel evaluation |
| `Order8`, `Main8` | order 8: `C ≤ B*` |
| `FamSum`, `SortedN`, `Idx7`, `GramBlock`, `Order7`, `Order7b`, `Native7`, `Main7` | order 7: `C ≤ 0.4007545` (not used by `C ≤ B*`) |
| `Final` | `C ≤ B*` |

**The proof with no `native_decide` (`BeatAvg/K8/`).**

| File | Content |
|---|---|
| `Search`, `Bits`, `SearchSound`, `TrieSound` | patterns of `n` points in nested order, packed two bits per trit; the search by joins, with a trie per stage; its completeness |
| `Eval`, `Hot`, `Fields`, `Atoms`, `Flags`, `Acc`, `EvalSound` | the functional on a packed pattern (one-hot form, packed tables, sums of packed fields); equal to `LamR` |
| `EvalF`, `EvalFSound` | the same evaluation specialised to a pattern of seven points; equal to the first |
| `Excl`, `FarkasK`, `LevelK`, `Check7K`, `Level7Sound` | certificates of non-realizability; levels 5, 6 and 7 from the kernel checks |
| `TbSpec`, `Tb`, `TbF` | the checks of the packed tables against the certificate |
| `Check8K`, `Combine`, `Main8K`, `Final` | the order-8 pieces, their combination, `C_le_Bstar_of_facts`, `C_eq_Bstar_kernel` |
| `Tables`, `TablesQ`, `TablesF`, `L56`, `L7G`, `L7X`, `F/**`, `P8/**` (generated, `gen/`) | the packed tables, the levels, and the modules checked by the kernel |

**Data (`data/`).** `cert8.txt` (the certificate of `results/order8_exact/cert8_exact_cbar1.json` with a
rational factor of `Y`, an enclosure of `r` and a common denominator), `cert7.txt` (the certificate of
`results/order7/cert7_full.json`), `farkas.txt` (210,600 certificates of non-realizability). They are
produced by `indep_check/export_lean.py`, `export_cert7.py` and `export_farkas.py`. `cert7.txt` and
`farkas.txt` are read by `Fast` at run time. `cert8.txt` is not read by Lean: `data/gen_cert8_data.py`
turns it into `Fast/Cert8Data.lean`, and `data/gen_static8.py` writes `Cert/S8/*` and
`Cert/Static8.lean`. Wrong data cannot make the theorem false: the checks would fail.

## Building

    # with elan's `lake` on the PATH
    lake build                      # about 95 minutes on 192 threads, dominated by Cert/Native8
    lake env lean Check.lean        # statement and axioms

Mathlib was fetched on the host with `lake update` and `lake exe cache get`. Any change in `Fast/`
makes lake rebuild every module that depends on it, including `Native8`. Changes in `BeatAvg/` do
not: `Native8`, `Native7`, `Static8` and `S8/*` import only `Fast`. The kernel evaluations need
memory: 30 to 40 GB for each of the 50 modules `S8/*`, which lake builds in parallel.

## Reproducing everything

`repro/` holds short notes with the commands that recompute the certificates, export them to the
files of `data/`, and regenerate the generated Lean files; `repro/KERNEL.md` covers the proof with
no `native_decide`.



==> anc/lean/THEOREM_D_EXPLAINED.md <==
# Theorem D explained

*An informal account of the upper bound `C ≤ B*`. The complete written proof is
`results/theorem_D_proof.md`; the formal one is `BeatAvg.C_le_of_certificate` in `BeatAvg/Main.lean`.*

## The problem

Draw four independent numbers `X1, X2, X3, X4` from the same law `μ` on `[0, ∞)`. Call it a
*success* when

    X1 + X2 + X3 < 2 X4.

Write `P(μ)` for the probability of success and `C = sup_μ P(μ)` for the best possible value.

Bellec and Fritz constructed laws with `P(μ)` as close as wanted to

    B* = max_p  p(2 - p) / (1 + p + p² + p³) = 0.4006953723...

and conjectured `C = B*`. Their best upper bound was `0.4167`. This note explains how `C ≤ B*` is
proved.

Two words used throughout:

* The **pattern** of `n` distinct points records, for every four of them, how many of the four are
  successful targets when the other three are the summands. The answer is 0, 1 or 2: only the
  largest or the second largest of four points can succeed, and if the second largest does, so does
  the largest.
* A law is **near-optimal** if `P(μ)` is close to `C`.

## 1. Why the ordinary method stops just short

The flag method takes `n` random points and uses one fact that holds for every law: certain
matrices of pattern frequencies are positive semidefinite (they are averages of squares). A
semidefinite program then gives an upper bound on `C`.

| Method | Bound | Gap to `B*` |
|---|---|---|
| Bellec–Fritz (integer programs) | 0.4167 | 1.6·10⁻² |
| Flags, 6 points | 0.40255 | 1.8·10⁻³ |
| Flags, 7 points, all families | 0.40075444 | 5.9·10⁻⁵ |

The gap shrinks, but it cannot close at any finite `n`. The reason is the shape of the extremal
construction:

* put mass `p` at `0` and spread the rest evenly over the points `1 - 2⁻¹, 1 - 2⁻², ...`;
* replace the atom at `0` by a tiny copy of the whole law;
* do the same inside the tiny copy, and so on.

This is an infinite recursion of scales. A relaxation that looks at `n` points admits
"pseudo-distributions": weights on patterns that satisfy every constraint but are not produced by
any law, and that gain a little by cheating inside one scale. Even restricted to the patterns that
the construction itself produces, the relaxation gives `0.4007374` at 7 points and `0.4006973` at
8 points, both above `B*`.

So more points alone will not do. A new kind of constraint is needed.

## 2. The idea: a near-optimal law constrains itself

`C` is a supremum, so it is enough to study laws with `P(μ)` close to `C`. Such laws satisfy
inequalities that arbitrary laws do not. Each one comes from the same trick:

> Modify `μ` a little. The modified law is still a law, so it cannot beat `C`.
> Write out what that says about `μ`.

Three modifications are used. Notation: `F(b) = μ[0, b)` is the mass below `b`, and `G(b)` is the
probability of a success in which all four points are below `b`.

### Fact 1: sub-law

    G(b) ≤ C · F(b)⁴

*Why.* Given that all four points fall below `b` (probability `F(b)⁴`), they are four independent
draws from `μ` restricted to `[0, b)`. That restricted law cannot beat `C`.

### Fact 2: substitution

    G(b) + BC(b) ≥ F(b)⁴ · P(μ) - (C - P(μ))

Here `BC(b)` is the probability of a "bad cross": a success whose target is below `b` while one
summand is at or above `b`.

*Why.* Build a new law: keep the part of `μ` above `b`, and replace the part below `b` by a copy of
*all* of `μ` shrunk by a tiny factor `ε`. Its successes include

* all four points in the shrunk copy: probability `F(b)⁴`, and then success has probability `P(μ)`,
  because success does not change when all four numbers are multiplied by `ε`;
* target above `b`: as `ε → 0` the shrunk summands stop mattering, so there are at least as many
  successes as `μ` had with target above `b`.

The new law cannot beat `C`. Subtracting from the decomposition
`P(μ) = G(b) + (successes with target above b) + BC(b)` gives the inequality.

Facts 1 and 2 squeeze `G(b)` from above and below. Together they say: *below any threshold, a
near-optimal law is again near-optimal*. That is exactly the recursion of the construction, now
written as two linear inequalities that involve a single level.

### Fact 3: degree regularity

Let `d(x)` be the probability of success when one of the four positions, chosen at random, is
pinned at the value `x` and the other three are drawn from `μ`. Its average over `x ~ μ` is `P(μ)`.

    d(x) ≤ C + O(√(C - P(μ)))        for every x ≥ 0

*Why.* Mix a small point mass at `x` into `μ`: `ν = (1 - t) μ + t δ_x`. Expanding `P(ν)` and keeping
the terms with at most one copy of `δ_x` gives
`C ≥ P(ν) ≥ (1 - t)⁴ P(μ) + 4t (1 - t)³ d(x)`. Choosing `t = √(C - P(μ))` gives the bound.

So in a near-optimal law no point is better than average, and therefore almost no point is worse.

## 3. Turning the facts into statements about eight points

The facts are about a law and a threshold. To put them in a finite optimisation they must be
expressed through pattern frequencies. Take eight independent points.

**Thresholds (facts 1 and 2).** Use four of the points as *roots* `z0 < z1 < z2 < z3` and the
other four as *fresh* points. From three roots `z_i < z_j < z_k` form

    a = 2 z_j - z_i - z_k,        b = max(z_k, (z_i + z_j + z_k) / 2).

The point of these particular thresholds is that "a fresh point `x` is below `a`" means
`x + z_i + z_k < 2 z_j`, which is again a comparison of three points with twice a fourth. So it can
be read off the pattern, and likewise for `b`. In the extremal construction these thresholds sit at
the two ends of one scale. Since the fresh points are independent of the roots, facts 1 and 2 apply
with the threshold computed from the roots, and their averages are linear expressions in pattern
frequencies. There are 8 thresholds and 2 inequalities for each.

**Degrees (fact 3).** Use one point as root, four others to describe its surroundings (150
classes), and the last three to measure its degree. This gives 2 inequalities per class.

**Squares.** The usual flag term, with one positive semidefinite matrix `Q` of size 300.

Now combine everything. For a pattern `P` and a number `x`:

    Λ_P(x) = objective(P) + ⟨Q, M(P)⟩
           + Σ over classes     (nonnegative multiplier) × (fact 3 in pattern form, at level x)
           + Σ over thresholds  (nonnegative multiplier) × (facts 1 and 2 in pattern form, at level x)

`objective(P)` is the fraction of successes in the pattern, so its average is `P(μ)`. Each bracket
is arranged so that, when `x = C`, its average over a near-optimal law is nonnegative up to an error
that vanishes as `P(μ) → C`. `Λ_P` is affine in `x`. Let

    ψ(x) = max over all patterns P that eight real numbers can produce of Λ_P(x).

## 4. Theorem D

> **Theorem D.** `C ≤ ψ(C)`.

*Proof.* Take laws `μ_n` with `P(μ_n) → C`. They may be assumed to have no atoms, so that eight
draws are distinct and tie-free. Average `Λ_P(C)` over eight independent points from `μ_n`:

* the objective averages to `P(μ_n)`, which tends to `C`;
* the square term averages to a nonnegative number, for every law;
* each bracket averages to a number whose limit is nonnegative, by facts 1 to 3.

So the average is at least `C` in the limit. An average never exceeds the maximum, which is `ψ(C)`. ∎

The theorem holds for every choice of `Q` and of the multipliers. A *certificate* is a choice that
makes `ψ` small.

## 5. From `C ≤ ψ(C)` to `C ≤ B*`

`ψ` is a maximum of affine functions, hence convex. Suppose that

* `C ≤ C̄` for some already known bound `C̄`,
* `ψ(C̄) < C̄`, and
* `ψ(B*) ≤ B*`.

By convexity `ψ(x) < x` for every `x` in `(B*, C̄]`. But `C ≤ ψ(C)` and `C ≤ C̄`, so `C` is not in
that interval. Hence `C ≤ B*`.

Two remarks.

* **The starting bound matters.** Here `C̄ = 0.4007545`, from the 7-point flag bound. For the actual
  certificate `ψ(x) < x` holds only up to about `0.40099`, so the published `0.4167`, or the 6-point
  bound `0.40255`, would not be enough.
* **The strict inequality matters.** There is a trivial choice of multipliers with `Λ_P(x) = x` for
  every pattern. It satisfies `ψ(B*) ≤ B*` and proves nothing. It is excluded because it fails
  `ψ(C̄) < C̄`.

## 6. The inexact match, and how it became exact

The first certificates were found by a floating-point solver and rounded to rational numbers. Each
one improved a known bound, so they were used in a chain: the 7-point bound, then six certificates,
the last of which gave

    C ≤ 0.4006953905 = B* + 1.8·10⁻⁸.

Eight matching digits made `C = B*` very plausible, but it is not a proof, and a rational
certificate cannot do better in principle:

* `B*` is irrational. It lies in the field `Q(r)`, where `r = 0.4743...` is the root of
  `x⁴ - 4x³ - 3x² - 2x + 2` at which `B(p)` is maximal.
* A certificate that proves exactly `B*` must satisfy `Λ_P(B*) = B*`, as an identity, on every
  pattern that the extremal construction produces with positive frequency in the limit. Any slack
  there would leave room above `B*`. For the final certificate there are 138,141 patterns on which
  equality holds.

The exact certificate was obtained in three steps.

1. Coefficients are allowed in `Q(r)`, and the constant in the brackets is `B*` itself. (The
   brackets need a constant that does not exceed `C`. In the written proof this is supplied by the
   lower bound `B* ≤ C`. The Lean proof avoids it: if `C ≤ B*` there is nothing to prove, and
   otherwise `B* < C`.)
2. The directions in which `Q` is forced to vanish are built into its shape: `Q = W Y Wᵀ`, with `W`
   fixed in advance and `Y` free. The forced equalities then hold identically.
3. The remaining forced equations (204 independent ones) are solved exactly in `Q(r)`. Everything
   else is rounded, which is harmless because every pattern that is not tight has slack at least
   `10⁻⁴`, the matrix `Y` is positive definite with room to spare, and no multiplier is near zero.

The result: among the 45,319,744 patterns of the list, `Λ_P(B*) < B*` on 45,181,360, equality on
138,141, and the remaining 243 violate the inequality but provably cannot be produced by eight real
numbers. At `C̄` the strict inequality holds with margin `1.2·10⁻⁵`.

## 7. What is proved how

| Step | Where | How it is checked |
|---|---|---|
| Facts 1–3, Theorem D, the criterion of section 5 | `BeatAvg/Sublaw`, `Substitution`, `Degree`, `Main` | Lean kernel, no computation |
| Laws without atoms suffice; averages of pattern functions | `BeatAvg/Atomless`, `Expect`, `ExpectDeg` | Lean kernel |
| The list contains every pattern of eight real numbers | `BeatAvg/Cert/Levels`, `CoverSound` | Lean kernel, given the compiled enumeration |
| `Q` positive semidefinite, multipliers nonnegative | `BeatAvg/Cert/Static8` | Lean kernel, by evaluation |
| `Λ_P(B*) ≤ B*` and `Λ_P(C̄) < C̄` on all patterns | `BeatAvg/Cert/Native8` (`main8`) | compiled code (`native_decide`) |
| `C ≤ C̄` (7 points) | `BeatAvg/Cert/Native7` (`check7_ok`) | compiled code (`native_decide`) |
| `B* ≤ C` | `BeatAvg/Lower` | Lean kernel |

In one sentence: the flag method fails by a hair because it cannot see the recursion; facts 1 and 2
state the recursion as an inequality at a single level; and convexity of `ψ` turns "the bound
improves itself" into "the bound is `B*`".


==> anc/lean/data/gen_cert8_data.py <==
#!/usr/bin/env python3
"""Write Fast/Cert8Data.lean from data/cert8.txt.

The order-8 certificate as Lean numerals, so that the kernel can evaluate checks on it.
Matrices are packed: one natural number per row, fields of fixed width `w` bits, least significant
field first; a signed field `v` is stored as `v + 2^(w-1)`.
"""
import sys
src, dst = sys.argv[1], sys.argv[2]
ft = [0] * 2430; ct = [0] * 1215; sup = [0] * 70; oth = [0] * 230
Lent = []; Y = {}; G = [[0] * 255 for _ in range(255)]
lo = [(0, 0, 0, 0, 1)] * 150; hi = [(0, 0, 0, 0, 1)] * 150
w1 = [(0, 0, 0, 0, 1)] * 8; w2 = [(0, 0, 0, 0, 1)] * 8
sc = {}
for line in open(src):
    v = line.split()
    if not v:
        continue
    kw, x = v[0], [int(t) for t in v[1:]]
    if kw == 'FLAG': ft[x[1] * 10 + x[2]] = x[0]
    elif kw == 'SUP': sup[x[0]] = x[1]
    elif kw == 'OTH': oth[x[0]] = x[1]
    elif kw == 'L': Lent.append((x[0], x[1], tuple(x[2:7])))
    elif kw == 'Y': Y[(x[0], x[1])] = tuple(x[2:7])
    elif kw == 'DEG':
        ct[x[1] * 5 + x[2]] = x[0]; lo[x[0]] = tuple(x[3:8]); hi[x[0]] = tuple(x[8:13])
    elif kw == 'THR': w1[x[0]] = tuple(x[1:6]); w2[x[0]] = tuple(x[6:11])
    elif kw == 'G':
        for j, t in enumerate(x[1:]): G[x[0]][j] = t
    elif kw in ('CBAR', 'GT', 'DN', 'ENC', 'B'): sc[kw] = x
W = [[] for _ in range(300)]
for a, k, e in Lent:
    W[sup[a]].insert(0, (k, e))
for b in range(230):
    W[oth[b]] = [(25 + b, (1, 0, 0, 0, 1))]

def width(vals):
    return max(abs(t) for t in vals).bit_length() + 2
def pack(vals, w):
    off = 1 << (w - 1); r = 0
    for i, t in enumerate(vals):
        f = t + off
        assert 0 <= f < (1 << w)
        r |= f << (w * i)
    return r
def packK(e, w): return pack(list(e), w)

wG = width([t for row in G for t in row])
gCols = [pack([G[k][a] for k in range(255)], wG) for a in range(255)]
# a few entries of Y are much longer than the others: they are stored apart (`yBig`), with a
# placeholder in the packed row
isBig = lambda e: max(abs(t) for t in e).bit_length() > 80
wY = width([t for e in Y.values() if not isBig(e) for t in e])
wB = width([t for e in Y.values() if isBig(e) for t in e] + [1])
ph = (0, 0, 0, 0, 1)
yRows = [pack([t for b in range(255) for t in (ph if isBig(Y[(a, b)]) else Y[(a, b)])], wY)
         for a in range(255)]
yBig = [[(b, pack(list(Y[(a, b)]), wB)) for b in range(255) if isBig(Y[(a, b)])] for a in range(255)]
wS = width([t for l in (lo, hi, w1, w2) for e in l for t in e] + [t for row in W for _, e in row for t in e])

def numlist(name, typ, xs, per=8, hexa=False):
    f = (lambda t: hex(t)) if hexa else str
    out = [f"def {name} : {typ} := ["]
    for i in range(0, len(xs), per):
        out.append("  " + ", ".join(f(t) for t in xs[i:i + per]) + ("," if i + per < len(xs) else ""))
    out.append("]")
    return "\n".join(out) + "\n\n"

with open(dst, 'w') as f:
    f.write("/-!\n# Data of the order-8 certificate (generated by `data/gen_cert8_data.py` from "
            "`data/cert8.txt`)\n\nPacked rows: see `Fast/Pack.lean`.\n-/\n\nnamespace Fast.D8\n\n")
    f.write(f"def wG : Nat := {wG}\n\ndef wY : Nat := {wY}\n\ndef wB : Nat := {wB}\n\n"
            f"def wS : Nat := {wS}\n\n")
    f.write(f"def gT : Nat := {sc['GT'][0]}\n\ndef cbarP : Int := {sc['CBAR'][0]}\n\n"
            f"def cbarQ : Int := {sc['CBAR'][1]}\n\ndef Dn : Int := {sc['DN'][0]}\n\n"
            f"def encLo : Int := {sc['ENC'][0]}\n\ndef encHi : Int := {sc['ENC'][1]}\n\n"
            f"def encM : Nat := {sc['ENC'][2]}\n\ndef B : Int := {sc['B'][0]}\n\n")
    f.write(numlist("ft", "List Nat", ft, 30))
    f.write(numlist("ct", "List Nat", ct, 30))
    f.write("/-- Column `a` of `G`: 255 signed fields of width `wG`. -/\n")
    f.write(numlist("gCols", "List Nat", gCols, 1, True))
    f.write("/-- Row `a` of `Y`: 255 entries of five fields (four signed numerators and a "
            "denominator, stored like a signed field) of width `wY`. -/\n")
    f.write(numlist("yRows", "List Nat", yRows, 1, True))
    f.write("/-- Long entries of `Y`, per row: (column, entry packed with width `wB`), by "
            "increasing column. -/\n")
    f.write("def yBig : List (List (Nat × Nat)) := [\n")
    f.write(",\n".join("  [" + ", ".join(f"({b}, {hex(x)})" for b, x in row) + "]" for row in yBig))
    f.write("\n]\n\n")
    f.write("/-- Sparse rows of `W`: (column, entry packed with width `wS`). -/\n")
    f.write("def wRows : List (List (Nat × Nat)) := [\n")
    f.write(",\n".join("  [" + ", ".join(f"({k}, {hex(packK(e, wS))})" for k, e in row) + "]" for row in W))
    f.write("\n]\n\n")
    for name, l in (("lo", lo), ("hi", hi), ("w1", w1), ("w2", w2)):
        f.write(numlist(name, "List Nat", [packK(e, wS) for e in l], 2, True))
    f.write("end Fast.D8\n")
print("wG", wG, "wY", wY, "wB", wB, "wS", wS)


==> anc/lean/data/gen_six.py <==
#!/usr/bin/env python3
"""Write BeatAvg/Six/Data.lean: the six-point flag certificate as Lean literals.

Inputs: `starting_point/cert_6_json.txt` (flags and rational factors `L_b`, with `Q_b = L_b L_b^T`)
and `data/farkas.txt` (certificates of non-realizability for 5 and 6 points).
Conventions of the Lean checker (`BeatAvg/Six/Eval.lean`):
* a pattern is the list of trits of the quadruples of `Fast.combos n`;
* a flag of `f` sorted points with marked roots has the key `bits * 64 + mask`, where bit `j` of
  `bits` says that candidate `j` of `cand f` succeeds and `mask` is the set of ranks of the roots.
"""
import json, itertools as it, sys, os
from fractions import Fraction

here = os.path.dirname(os.path.abspath(__file__))
cert_path = sys.argv[1] if len(sys.argv) > 1 else os.path.join(here, '..', '..', '..', 'starting_point', 'cert_6_json.txt')
out = os.path.join(here, '..', 'BeatAvg', 'Six', 'Data.lean')

def combos(n): return list(it.combinations(range(n), 4))
C5, C6 = combos(5), combos(6)
certs = {5: {}, 6: {}}
for line in open(os.path.join(here, 'farkas.txt')):
    v = line.split()
    n = int(v[0])
    if n in certs:
        r = list(map(int, v[2:]))
        certs[n][int(v[1])] = [tuple(r[i:i+3]) for i in range(0, len(r), 3)]
def code(P): return sum(t * 3**i for i, t in enumerate(P))
L5 = [P for P in it.product(range(3), repeat=5) if code(P) not in certs[5]]
L5set = set(L5)

# order of the quadruples in the search: the five-point subsets are completed one after another
ord6 = [q for q in C6 if 5 not in q]
for d in (4, 3, 2, 1, 0):
    for q in C6:
        if d not in q and q not in ord6: ord6.append(q)
pos = {q: i for i, q in enumerate(ord6)}
def skip(d, i): return i if i < d else i + 1
restr = {d: [pos[tuple(skip(d, i) for i in q)] for q in C5] for d in range(6)}
need = [max(restr[d]) + 1 for d in range(6)]
L6, used6 = [], {}
def search(acc):
    k = len(acc)
    for d in range(6):
        if need[d] == k and tuple(acc[i] for i in restr[d]) not in L5set: return
    if k == 15:
        P = tuple(acc[pos[q]] for q in C6)
        if code(P) in certs[6]: used6[code(P)] = certs[6][code(P)]
        else: L6.append(P)
        return
    for x in range(3): search(acc + [x])
search([])
assert len(L5) == 30 and len(L6) == 1290

cert = json.load(open(cert_path))
def candidates(n):
    return sorted(tuple(v for v in four if v != target) + (target,)
                  for four in it.combinations(range(n), 4) for target in four[-2:])
def key_of(pattern, marks):
    return sum(1 << j for j, s in enumerate(pattern) if s == 1) * 64 + sum(1 << r for r in marks)
DEN = 10**10
OFF = 10**11
fams = {}
for name, (t, m) in (('A', (2, 2)), ('B', (3, 1)), ('C', (4, 1))):
    keys, blk, rows, bi = [], [], [], 0
    for b in cert['blocks']:
        if b['t'] == t and b['f'] == t + m:
            for fl, row in zip(b['flags'], b['L']):
                keys.append(key_of(fl[0], fl[1])); blk.append(bi)
                r = [Fraction(x) * DEN for x in row]
                assert all(x.denominator == 1 for x in r)
                rows.append([int(x) for x in r])
                assert all(abs(int(x)) < OFF for x in r)
            bi += 1
    assert len(set(keys)) == len(keys)
    fams[name] = (keys, blk, rows)

def nat_list(xs): return "[" + ", ".join(map(str, xs)) + "]"
def int_list(xs): return "[" + ", ".join(str(x) if x >= 0 else f"({x})" for x in xs) + "]"
def cert_lit(c): return "[" + ", ".join(f"({i}, {k}, {w})" for i, k, w in c) + "]"
with open(out, 'w') as f:
    f.write("/-!\n# Data of the six-point flag certificate (generated by `data/gen_six.py`)\n-/\n\n"
            "namespace BeatAvg.Six.D\n\n")
    f.write("/-- The 30 patterns of five points that carry no certificate of non-realizability. -/\n")
    f.write("def L5 : List (List Nat) := [\n" + ",\n".join("  " + nat_list(P) for P in L5) + "\n]\n\n")
    f.write("/-- Certificates of non-realizability for five points, by pattern code. -/\n")
    f.write("def certs5 : List (Nat × List (Nat × Nat × Nat)) := [\n"
            + ",\n".join(f"  ({c}, {cert_lit(v)})" for c, v in sorted(certs[5].items())) + "\n]\n\n")
    f.write("/-- Certificates of non-realizability for six points, by pattern code. -/\n")
    f.write("def certs6 : List (Nat × List (Nat × Nat × Nat)) := [\n"
            + ",\n".join(f"  ({c}, {cert_lit(v)})" for c, v in sorted(used6.items())) + "\n]\n\n")
    f.write("/-- The 1,290 patterns of six points, in the order of the search. -/\n")
    f.write("def L6 : List (List Nat) := [\n" + ",\n".join("  " + nat_list(P) for P in L6) + "\n]\n\n")
    for name, (keys, blk, rows) in fams.items():
        f.write(f"def keys{name} : List Nat := {nat_list(keys)}\n\n")
        f.write(f"def blk{name} : List Nat := {nat_list(blk)}\n\n")
        f.write(f"set_option maxRecDepth 100000 in\n"
                f"/-- Rows of `10^10 L`, each entry shifted by `off` to make it a natural number. -/\n"
                f"def rows{name} : List (List Nat) := [\n"
                + ",\n".join("  " + nat_list([x + OFF for x in r]) for r in rows) + "\n]\n\n")
    f.write(f"/-- Shift of the row entries. -/\ndef off : Int := {OFF}\n\n")
    f.write("/-- `Q = (rows) (rows)^T / den`. -/\ndef den : Int := " + str(DEN * DEN) + "\n\n")
    f.write("/-- The bound `lamP / lamQ`. -/\ndef lamP : Int := 201272564718335614989\n\n"
            "def lamQ : Int := 500000000000000000000\n\nend BeatAvg.Six.D\n")
print("L5", len(L5), "L6", len(L6), "certs5", len(certs[5]), "certs6", len(used6),
      {k: (len(v[0]), len(v[2][0])) for k, v in fams.items()})

# --- the modules that evaluate the certificate on the patterns, a range of patterns per module
CHUNK = 30
root = os.path.join(here, '..', 'BeatAvg', 'Six')
os.makedirs(os.path.join(root, 'Chk'), exist_ok=True)
ranges = [(lo, min(CHUNK, len(L6) - lo)) for lo in range(0, len(L6), CHUNK)]
for k, (lo, cnt) in enumerate(ranges):
    with open(os.path.join(root, 'Chk', f'P{k:02d}.lean'), 'w') as f:
        f.write("import BeatAvg.Six.Eval\n\n/-! Generated by `data/gen_six.py`. -/\n\n"
                "namespace BeatAvg.Six.Chk\n\n"
                "set_option maxRecDepth 100000000 in\nset_option maxHeartbeats 0 in\n"
                f"theorem p{k} : ((D.L6.drop {lo}).take {cnt}).all eval6 = true := by\n"
                "  decide +kernel\n\nend BeatAvg.Six.Chk\n")
with open(os.path.join(root, 'Checks.lean'), 'w') as f:
    f.write("".join(f"import BeatAvg.Six.Chk.P{k:02d}\n" for k in range(len(ranges))))
    f.write('''
/-!
# All patterns of `D.L6` pass the check (generated by `data/gen_six.py`)

The modules `Chk/P*` evaluate `eval6` in the kernel on consecutive ranges of `D.L6`.
-/

namespace BeatAvg.Six

/-- Split a list into consecutive ranges. -/
def pieces (l : List (List Nat)) : List (Nat × Nat) → List (List Nat)
  | [] => []
  | (lo, cnt) :: rest => (l.drop lo).take cnt ++ pieces l rest

def ranges : List (Nat × Nat) :=
  [''' + ", ".join(f"({lo}, {cnt})" for lo, cnt in ranges) + ''']

set_option maxRecDepth 100000000 in
set_option maxHeartbeats 0 in
theorem pieces_eq : pieces D.L6 ranges = D.L6 := by decide +kernel

theorem all_checks : D.L6.all eval6 = true := by
  have h : (pieces D.L6 ranges).all eval6 = true := by
    simp only [pieces, ranges, List.all_append, List.all_nil, Bool.and_true, '''
            + ", ".join(f"Chk.p{k}" for k in range(len(ranges))) + ''', Bool.and_self]
  rwa [pieces_eq] at h

end BeatAvg.Six
''')
print(len(ranges), "check modules")


==> anc/lean/data/gen_static8.py <==
#!/usr/bin/env python3
"""Write the modules BeatAvg/Cert/S8/*.lean and BeatAvg/Cert/Static8.lean.

The static checks of the order-8 certificate are evaluated by the kernel (`decide +kernel`) in
pieces: one module per range of rows, so that the pieces run in parallel and each one needs a
moderate amount of memory.
"""
import os
root = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'BeatAvg', 'Cert')
os.makedirs(os.path.join(root, 'S8'), exist_ok=True)

def chunks(n, size):
    return [(lo, min(size, n - lo)) for lo in range(0, n, size)]

PARTS = [  # (name, Fast function, number of rows, rows per module)
    ('Psd', 'rowOkI', 255, 16),
    ('Sym', 'symRow', 255, 64),
    ('Int', 'intRow', 300, 10),
]
HEAD = "import Fast.Psd\n\n/-! Generated by `data/gen_static8.py`. -/\n\nnamespace BeatAvg.S8\n\n"
OPTS = "set_option maxRecDepth 100000000 in\nset_option maxHeartbeats 0 in\n"
imports = []
combine = []
for name, fn, n, size in PARTS:
    cs = chunks(n, size)
    for k, (lo, cnt) in enumerate(cs):
        mod = f"{name}{k:02d}"
        imports.append(f"import BeatAvg.Cert.S8.{mod}")
        with open(os.path.join(root, 'S8', mod + '.lean'), 'w') as f:
            f.write(HEAD + OPTS +
                    f"theorem {name.lower()}_{k} :\n    (List.range' {lo} {cnt}).all (Fast.{fn} Fast.cert8) = true := by\n"
                    f"  decide +kernel\n\nend BeatAvg.S8\n")
    split = " ++ ".join(f"List.range' {lo} {cnt}" for lo, cnt in cs)
    lemmas = ", ".join(f"S8.{name.lower()}_{k}" for k in range(len(cs)))
    combine.append(
        f"theorem {name.lower()}_rows : (List.range {n}).all (Fast.{fn} Fast.cert8) = true := by\n"
        f"  have e : List.range {n} = {split} := by\n    decide +kernel\n"
        f"  rw [e]\n  simp only [List.all_append, {lemmas}, Bool.and_self]\n")

with open(os.path.join(root, 'Static8.lean'), 'w') as f:
    f.write("\n".join(imports) + "\n\n")
    f.write('''/-!
# The static checks of the order-8 certificate, evaluated by the kernel

Generated by `data/gen_static8.py`. `Y` is symmetric and `Y - G^T G / 4^gT` is diagonally dominant
(modules `S8/Psd*`, `S8/Sym*`), the tables are integral (`S8/Int*`), and the small checks below.
This module and the modules `S8/*` import only the library `Fast`.
-/

namespace BeatAvg

''')
    f.write("\n".join(combine) + "\n")
    f.write(OPTS + "theorem shape8 : Fast.shapeOk Fast.cert8 = true := by decide +kernel\n\n")
    for t in ('lo', 'hi', 'w1', 'w2'):
        f.write(OPTS + f"theorem int_{t} :\n    Fast.cert8.{t}.toList.all (Fast.K.integralAt Fast.cert8.Dn) = true := by "
                "decide +kernel\n\n")
    f.write(OPTS + "theorem encl8 :\n    Fast.enclosureOk Fast.cert8.encLo Fast.cert8.encHi Fast.cert8.encM = true := by "
            "decide +kernel\n\n")
    f.write(OPTS + "theorem w8 : Fast.wOk Fast.cert8 = true := by decide +kernel\n\n")
    f.write(OPTS + "theorem mult8 : Fast.multOk Fast.cert8 = true := by decide +kernel\n\n")
    f.write(OPTS + "theorem dn8 : decide (0 < Fast.cert8.Dn) = true := by decide +kernel\n\n")
    f.write(OPTS + "theorem cbarQ8 : decide (0 < Fast.cert8.cbarQ) = true := by decide +kernel\n\n")
    f.write(OPTS + "theorem b8 : decide (0 ≤ Fast.cert8.B) = true := by decide +kernel\n\n")
    f.write('''/-- All checks of the order-8 certificate that do not involve patterns. -/
theorem static8 : Fast.staticOk Fast.cert8 = true := by
  have hint : Fast.integralOk Fast.cert8 = true := by
    simp only [Fast.integralOk, int_rows, int_lo, int_hi, int_w1, int_w2, Bool.and_self]
  have hpsd : Fast.psdOk Fast.cert8 = true := by
    simp only [Fast.psdOk, shape8, sym_rows, psd_rows, Bool.and_self]
  simp only [Fast.staticOk, encl8, hint, hpsd, w8, mult8, dn8, cbarQ8, b8, Bool.and_self]

end BeatAvg
''')
print(len(imports), "modules")


==> anc/lean/gen/GenL56.lean <==
import Fast.Check8
import BeatAvg.K8.Excl
import Std.Data.HashMap
/-!
Generator of `BeatAvg/K8/L56.lean`: the levels of four and five points grouped by prefix, and the
certificates of non-realizability for five and six points.
  lake env lean --load-dynlib=.lake/build/lib/libBeatAvg_Fast.so gen/GenL56.lean
-/
open BeatAvg.K8

partial def hexD (n d : Nat) : String :=
  if d ≤ 16 then
    let s := String.ofList (Nat.toDigits 16 n)
    String.ofList (List.replicate (d - s.length) '0') ++ s
  else
    let h := d / 2
    hexD (n >>> (4 * h)) (d - h) ++ hexD (n % 2 ^ (4 * h)) h

def hex (n : Nat) : String := if n < 1000 then toString n else "0x" ++ hexD n (n.log2 / 4 + 1)

def toNested (n : Nat) (P : Array Nat) : List Nat :=
  (ordQ n).map fun q => P.getD ((Fast.combos n).idxOf q) 0

/-- combos-order pattern of a nested-order list of trits -/
def toCombos (n : Nat) (l : List Nat) : Array Nat :=
  ((Fast.combos n).map fun q => l.getD ((ordQ n).idxOf q) 0).toArray

def groupLevel (n : Nat) (R : Array (Array Nat)) : Grouped :=
  let k := (ordQ (n - 1)).length
  let m : Std.HashMap Nat (List Nat) := R.foldl (fun m P =>
    let t := toNested n P
    let key := packL (t.take k)
    m.insert key (packL (t.drop k) :: (m.getD key []))) {}
  let w := 2 * (triples (n - 1)).length
  (m.toList.mergeSort (fun a b => a.1 ≤ b.1)).map fun (key, es) =>
    let es := es.mergeSort (· ≤ ·)
    (key, es.length, es.foldr (fun e acc => e + acc * 2 ^ w) 0)

/-- pack a certificate whose positions refer to `combos n` -/
def packCert (n : Nat) (c : Fast.Cert) : Nat :=
  c.length + 16 * (c.foldr (fun e acc =>
    let q := (Fast.combos n).getD e.1 (0, 0, 0, 0)
    ((ordQ n).idxOf q + 128 * e.2.1 + 256 * e.2.2) + acc * 2 ^ 20) 0)

/-- excluded candidates of level `m + 1` from the levels `G` (m points) and `G'` -/
def xrowsOf (G G' : Grouped) (wb wb' m sh len : Nat) : IO (List String × Nat) := do
  let mut xrows : List String := []
  let mut tot := 0
  for U in allCodes sh wb G do
    let grp := unpackE wb' (lookupG G' U).1 (lookupG G' U).2
    let cands := (extsAll G wb m U).filter fun x => !grp.contains x
    let mut xs := 0
    let mut cs := 0
    let mut k := 0
    for x in cands.reverse do
      let N := U + x * 2 ^ (2 * (ordQ m).length)
      let P := toCombos (m + 1) (unpackL N len 0)
      match Fast.fm[(m + 1, Fast.patCode P)]? with
      | some c =>
        let pc := packCert (m + 1) c
        if !(exclK (m + 1) len N pc) then IO.println s!"bad certificate {m + 1}"
        xs := x + xs * 2 ^ wb'
        cs := pc + cs * 2 ^ 168
        k := k + 1
      | none => IO.println s!"missing certificate {m + 1}"
    tot := tot + k
    xrows := s!"({hex U}, {k}, {hex xs}, {hex cs})" :: xrows
  return (xrows.reverse, tot)

def main : IO Unit := do
  let G4 := groupLevel 4 Fast.R4
  let G5 := groupLevel 5 Fast.R5
  let G6 := groupLevel 6 Fast.R6
  let trip := fun (g : Nat × Nat × Nat) => s!"({hex g.1}, {g.2.1}, {hex g.2.2})"
  let lst := fun (xs : List String) => "[" ++ ",\n  ".intercalate xs ++ "]"
  let (x5, t5) ← xrowsOf G4 G5 2 8 4 0 10
  let (x6, t6) ← xrowsOf G5 G6 8 20 5 2 15
  IO.println s!"G4 {G4.length} G5 {G5.length}; excluded: level 5 {t5}, level 6 {t6}"
  let mut s := "import BeatAvg.K8.Search\n\n/-!\n# Levels of four and five points, certificates for five and six points (generated by `gen/GenL56.lean`)\n-/\n\nset_option maxRecDepth 100000\nset_option maxHeartbeats 0\n\nnamespace BeatAvg.K8.D\n\n"
  s := s ++ "def G4 : Grouped := " ++ lst (G4.map trip) ++ "\n\n"
  s := s ++ "def G5 : Grouped := " ++ lst (G5.map trip) ++ "\n\n"
  s := s ++ "def X5 : List (Nat × Nat × Nat × Nat) := " ++ lst x5 ++ "\n\n"
  s := s ++ "def X6 : List (Nat × Nat × Nat × Nat) := " ++ lst x6 ++ "\n\nend BeatAvg.K8.D\n"
  IO.FS.writeFile "BeatAvg/K8/L56.lean" s
  IO.println s!"written, {s.length} characters"

#eval main


==> anc/lean/gen/GenL7.lean <==
import Fast.Check8
import BeatAvg.K8.Excl
import Std.Data.HashMap
/-!
Generator of `BeatAvg/K8/L7G.lean` (the levels of six and seven points grouped by prefix, and the
excluded patterns of eight points) and `BeatAvg/K8/L7X.lean` (the certificates of
non-realizability for seven points). 25 minutes.
  lake env lean --load-dynlib=.lake/build/lib/libBeatAvg_Fast.so gen/GenL7.lean
-/
open BeatAvg.K8

partial def hexD (n d : Nat) : String :=
  if d ≤ 16 then
    let s := String.ofList (Nat.toDigits 16 n)
    String.ofList (List.replicate (d - s.length) '0') ++ s
  else
    let h := d / 2
    hexD (n >>> (4 * h)) (d - h) ++ hexD (n % 2 ^ (4 * h)) h

def hex (n : Nat) : String := if n < 1000 then toString n else "0x" ++ hexD n (n.log2 / 4 + 1)

def toNested (n : Nat) (P : Array Nat) : List Nat :=
  (ordQ n).map fun q => P.getD ((Fast.combos n).idxOf q) 0

/-- combos-order pattern of a nested-order list of trits -/
def toCombos (n : Nat) (l : List Nat) : Array Nat :=
  ((Fast.combos n).map fun q => l.getD ((ordQ n).idxOf q) 0).toArray

def groupLevel (n : Nat) (R : Array (Array Nat)) : Grouped :=
  let k := (ordQ (n - 1)).length
  let m : Std.HashMap Nat (List Nat) := R.foldl (fun m P =>
    let t := toNested n P
    let key := packL (t.take k)
    m.insert key (packL (t.drop k) :: (m.getD key []))) {}
  let w := 2 * (triples (n - 1)).length
  (m.toList.mergeSort (fun a b => a.1 ≤ b.1)).map fun (key, es) =>
    let es := es.mergeSort (· ≤ ·)
    (key, es.length, es.foldr (fun e acc => e + acc * 2 ^ w) 0)

/-- pack a certificate whose positions refer to `combos n` -/
def packCert (n : Nat) (c : Fast.Cert) : Nat :=
  c.length + 16 * (c.foldr (fun e acc =>
    let q := (Fast.combos n).getD e.1 (0, 0, 0, 0)
    ((ordQ n).idxOf q + 128 * e.2.1 + 256 * e.2.2) + acc * 2 ^ 20) 0)

def main : IO Unit := do
  let G6 := groupLevel 6 Fast.R6
  let G7 := groupLevel 7 Fast.R7
  IO.println s!"G6 {G6.length} G7 {G7.length}"
  let trip := fun (g : Nat × Nat × Nat) => s!"({hex g.1}, {g.2.1}, {hex g.2.2})"
  let lst := fun (xs : List String) => "[" ++ ",\n  ".intercalate xs ++ "]"
  -- level 7: excluded candidates
  let mut xrows : List String := []
  let mut tot := 0
  let mut bad := 0
  let mut maxw := 0
  for U in allCodes 10 20 G6 do
    let grp := unpackE 40 (lookupG G7 U).1 (lookupG G7 U).2
    let cands := (extsAll G6 20 6 U).filter fun x => !grp.contains x
    let mut xs := 0
    let mut cs := 0
    let mut k := 0
    for x in cands.reverse do
      let N := U + x * 4 ^ 15
      let P := toCombos 7 (unpackL N 35 0)
      match Fast.fm[(7, Fast.patCode P)]? with
      | some c =>
        let pc := packCert 7 c
        if !(exclK 7 35 N pc) then bad := bad + 1
        if c.length > 8 then bad := bad + 1
        maxw := max maxw (c.foldl (fun m e => max m e.2.2) 0)
        xs := x + xs * 2 ^ 40
        cs := pc + cs * 2 ^ 168
        k := k + 1
      | none => bad := bad + 1
    tot := tot + k
    xrows := s!"({hex U}, {k}, {hex xs}, {hex cs})" :: xrows
  IO.println s!"level 7: {tot} excluded candidates, {bad} problems, largest weight {maxw}"
  -- level 8: the excluded patterns
  let mut x8 : List String := []
  let mut n8 := 0
  for (key, c) in Fast.fm.toList do
    if key.1 == 8 then
      -- decode the pattern code (base 3, combos order)
      let P := (List.range 70).foldl (fun (acc : Array Nat × Nat) _ => (acc.1.push (acc.2 % 3), acc.2 / 3)) (#[], key.2)
      let N := packL (toNested 8 P.1)
      let pc := packCert 8 c
      if !(exclK 8 70 N pc) then IO.println "bad certificate at level 8"
      x8 := s!"({hex N}, {hex pc})" :: x8
      n8 := n8 + 1
  IO.println s!"level 8: {n8} excluded patterns"
  let hdr := fun (title : String) =>
    "import BeatAvg.K8.Search\n\n/-!\n# " ++ title ++ " (generated by `gen/GenL7.lean`)\n-/\n\nset_option maxRecDepth 100000\nset_option maxHeartbeats 0\n\nnamespace BeatAvg.K8.D\n\n"
  let mut s := hdr "Levels of six and seven points, grouped by prefix"
  s := s ++ "def G6 : Grouped := " ++ lst (G6.map trip) ++ "\n\n"
  s := s ++ "def G7 : Grouped := " ++ lst (G7.map trip) ++ "\n\n"
  s := s ++ "def X8 : List (Nat × Nat) := " ++ lst x8 ++ "\n\nend BeatAvg.K8.D\n"
  IO.FS.writeFile "BeatAvg/K8/L7G.lean" s
  let x := hdr "Certificates of non-realizability for seven points" ++
    "def X7 : List (Nat × Nat × Nat × Nat) := " ++ lst xrows.reverse ++ "\n\nend BeatAvg.K8.D\n"
  IO.FS.writeFile "BeatAvg/K8/L7X.lean" x
  IO.println s!"written, {s.length + x.length} characters"

#eval main


==> anc/lean/gen/GenTb.lean <==
import Fast.Check8
import BeatAvg.K8.Eval
/-!
Generator of `BeatAvg/K8/Tables.lean` (run with the compiled `Fast` library loaded):
  lake env lean --load-dynlib=.lake/build/lib/libBeatAvg_Fast.so gen/GenTb.lean
-/
open BeatAvg.K8 Fast

/-- hexadecimal digits of `n`, exactly `d` of them (`n < 16^d`), by halving -/
partial def hexD (n d : Nat) : String :=
  if d ≤ 16 then
    let s := String.ofList (Nat.toDigits 16 n)
    String.ofList (List.replicate (d - s.length) '0') ++ s
  else
    let h := d / 2
    hexD (n >>> (4 * h)) (d - h) ++ hexD (n % 2 ^ (4 * h)) h

def hex (n : Nat) : String := "0x" ++ hexD n (n.log2 / 4 + 1)

def zmax (z : Z4) : Nat := max (max z.a.natAbs z.b.natAbs) (max z.c.natAbs z.d.natAbs)

/-- fields `value + off`, lowest first -/
def packF (w off : Nat) (vs : List Int) : Nat :=
  vs.foldr (fun v acc => (v + (off : Int)).toNat + acc * 2 ^ w) 0

def z4l (z : Z4) : List Int := [z.a, z.b, z.c, z.d]

def lists (l : List (List Nat)) : List Nat := l.map (fun x => x.length)

def main : IO Unit := do
  let t := tabs8
  let asNat := fun (l : List (Fin 8)) => l.map (·.val)
  -- compiled arrangements
  let sqT := repsSq.map (compSq ∘ asNat)
  let degT := repsDeg.map (compDeg ∘ asNat)
  let thrT := repsThr.map (compThr ∘ asNat)
  let objT := repsObj.map (compObj ∘ asNat)
  IO.println s!"compDegOk: {repsDeg.all (compDegOk ∘ asNat)}"
  -- flags and classes
  let ftP := (List.range 2430).foldr (fun k acc => (t.ft.getD k 0) % 300 + acc * 512) 0
  let ctP := (List.range 1215).foldr (fun k acc => (t.ct.getD k 0) + acc * 256) 0
  -- Q
  let bq := (t.QZ.foldl (fun m z => max m (zmax z)) 0).log2 + 1
  let offQ := 2 ^ (bq + 1)
  let wQ := bq + 2 + 10
  let row := fun (f : Nat) => if f < 300 then
      (List.range 300).foldr (fun j acc => packF wQ offQ (z4l (t.QZ.getD (f * 300 + j) Z4.zero)) + acc * 2 ^ (4 * wQ)) 0
    else 0
  let QT := (List.range 7).map fun a => (List.range 7).map fun b => (List.range 7).map fun c => row (49 * a + 7 * b + c)
  -- degree entries
  let dEntry := fun (cls s : Nat) =>
    let lo := t.loZ.getD cls Z4.zero
    let hi := t.hiZ.getD cls Z4.zero
    let U := (lo.mul ((Z4.ofInt (s : Int)).sub b4)).sub (Z4.smul (s : Int) hi)
    (U, hi)
  let allD := (List.range 150).flatMap fun cls => (List.range 5).map fun s => dEntry cls s
  let bd := (allD.foldl (fun m e => max m (max (zmax e.1) (zmax e.2))) 0).log2 + 1
  let offD := 2 ^ (bd + 1)
  let wD := bd + 2 + 10
  let rowD := fun (cls : Nat) => if cls < 150 then
      (List.range 5).foldr (fun s acc => let e := dEntry cls s; packF wD offD (z4l e.1 ++ z4l e.2) + acc * 2 ^ (8 * wD)) 0
    else 0
  let DT := (List.range 12).map fun a => (List.range 13).map fun b => rowD (13 * a + b)
  -- threshold entries
  let tE := (List.range 8).map fun θ =>
    let w1 := t.w1Z.getD θ Z4.zero
    let w2 := t.w2Z.getD θ Z4.zero
    ((Z4.smul (-4) w1, Z4.zero), (Z4.smul 4 w2, Z4.zero), (Z4.zero.sub (w2.mul b4), w1))
  let bt := (tE.foldl (fun m e => max m (max (max (zmax e.1.1) (zmax e.2.1.1)) (max (zmax e.2.2.1) (zmax e.2.2.2)))) 0).log2 + 1
  let offT := 2 ^ (bt + 1)
  let wT := bt + 2 + 13
  let pk := fun (e : Z4 × Z4) => packF wT offT (z4l e.1 ++ z4l e.2)
  let TT := tE.map fun e => (pk e.1, pk e.2.1, pk e.2.2)
  IO.println s!"bits: Q {bq} D {bd} T {bt}; sizes sq {sqT.length} deg {degT.length} thr {thrT.length} obj {objT.length}"
  let tup4 := fun (e : Nat × Nat × Nat × Nat) => s!"({e.1}, {e.2.1}, {e.2.2.1}, {hex e.2.2.2})"
  let tup3h := fun (e : Nat × Nat × Nat) => s!"({hex e.1}, {hex e.2.1}, {hex e.2.2})"
  let tup5 := fun (e : Nat × Nat × Nat × Nat × Nat) => s!"({e.1}, {e.2.1}, {e.2.2.1}, {e.2.2.2.1}, {e.2.2.2.2})"
  let lst := fun (xs : List String) => "[" ++ ",\n  ".intercalate xs ++ "]"
  let mut s := "/-!\n# Tables of the kernel evaluation (generated by `gen/GenTb.lean`)\n\nRaw data only; the rows of `Dn · Q` are in `TablesQ.lean`, and `BeatAvg/K8/Tb.lean` assembles\nthe tables.\n-/\n\nset_option maxRecDepth 100000\nset_option maxHeartbeats 0\n\nnamespace BeatAvg.K8.D\n\n"
  s := s ++ "def sub5 : List (Nat × Nat × Nat × Nat × Nat) := " ++ lst (sub5Spec.map tup5) ++ "\n\n"
  s := s ++ "def sq : List (Nat × Nat × Nat × Nat) := " ++ lst (sqT.map tup4) ++ "\n\n"
  s := s ++ "def deg : List (Nat × Nat × Nat × Nat) := " ++ lst (degT.map tup4) ++ "\n\n"
  s := s ++ "def thr : List (Nat × List (Nat × Nat × Nat)) := " ++ lst (thrT.map fun e => s!"({hex e.1}, " ++ lst (e.2.map tup3h) ++ ")") ++ "\n\n"
  s := s ++ "def obj : List Nat := " ++ lst (objT.map hex) ++ "\n\n"
  s := s ++ s!"def ftP : Nat := {hex ftP}\n\ndef ctP : Nat := {hex ctP}\n\n"
  let mut sQ := "/-!\n# Rows of `Dn · Q` (generated by `gen/GenTb.lean`)\n-/\n\nset_option maxRecDepth 100000\nset_option maxHeartbeats 0\n\nnamespace BeatAvg.K8.D\n\n"
  let mut i := 0
  for a in QT do
    for b in a do
      sQ := sQ ++ s!"def q{i} : List Nat := " ++ lst (b.map hex) ++ "\n\n"
      i := i + 1
  sQ := sQ ++ "def QT : List (List (List Nat)) := " ++ lst ((List.range 7).map fun a => "[" ++ ", ".intercalate ((List.range 7).map fun b => s!"q{7 * a + b}") ++ "]") ++ "\n\nend BeatAvg.K8.D\n"
  IO.FS.writeFile "BeatAvg/K8/TablesQ.lean" sQ
  s := s ++ "def DT : List (List Nat) := " ++ lst (DT.map fun r => "[" ++ ", ".intercalate (r.map hex) ++ "]") ++ "\n\n"
  s := s ++ "def TT : List (Nat × Nat × Nat) := " ++ lst (TT.map tup3h) ++ "\n\n"
  s := s ++ s!"def wQ : Nat := {wQ}\n\ndef offQ : Nat := {hex offQ}\n\ndef wD : Nat := {wD}\n\ndef offD : Nat := {hex offD}\n\ndef wT : Nat := {wT}\n\ndef offT : Nat := {hex offT}\n\ndef Dn : Int := {t.Dn}\n\ndef encLo : Int := {cert8.encLo}\n\ndef encHi : Int := {cert8.encHi}\n\ndef encM : Nat := {cert8.encM}\n\nend BeatAvg.K8.D\n"
  IO.FS.writeFile "BeatAvg/K8/Tables.lean" s
  IO.println s!"written, {s.length} characters"

#eval main


==> anc/lean/gen/GenTf.lean <==
import BeatAvg.K8.Tb
import BeatAvg.K8.EvalF
/-!
Generator of `BeatAvg/K8/TablesF.lean` (the grouped tables of the specialised evaluation):
  lake env lean gen/GenTf.lean
-/
open BeatAvg.K8

partial def hexD (n d : Nat) : String :=
  if d ≤ 16 then
    let s := String.ofList (Nat.toDigits 16 n)
    String.ofList (List.replicate (d - s.length) '0') ++ s
  else
    let h := d / 2
    hexD (n >>> (4 * h)) (d - h) ++ hexD (n % 2 ^ (4 * h)) h

def hex (n : Nat) : String := if n < 1000 then toString n else "0x" ++ hexD n (n.log2 / 4 + 1)

def main : IO Unit := do
  let t := D.tb
  -- for each new subset, the quadruple of its complement and the last point
  let kq : List Nat := (List.range 56).filterMap fun i =>
    let s := subs5.getD i []
    if s.contains 7 then
      let comp := (List.range 7).filter fun p => !s.contains p
      some (2 * posQ8 (comp.getD 0 0, comp.getD 1 0, comp.getD 2 0, 7) - 70)
    else none
  let quads := (List.range 35).map fun k => 70 + 2 * k
  let masks := ((thrFlat t).map fun it => Nat.shiftRight it.1 105).eraseDups
  let f := tfSpec t kq quads masks
  IO.println s!"sNew {f.sNew.length} sqG {(f.sqG.map (·.length)).sum} sqR {f.sqR.length} degG {(f.degG.map (·.length)).sum} degQ {(f.degQ.map (·.2.length)).sum} thrG {f.thrG.length} items {(f.thrG.map (·.2.1)).sum} objO {f.objO.length} objN {f.objN.length}"
  let tup4 := fun (e : Nat × Nat × Nat × Nat) => s!"({e.1}, {e.2.1}, {e.2.2.1}, {hex e.2.2.2})"
  let tup5 := fun (e : Nat × Nat × Nat × Nat × Nat) => s!"({e.1}, {e.2.1}, {e.2.2.1}, {e.2.2.2.1}, {e.2.2.2.2})"
  let lst := fun (xs : List String) => "[" ++ ",\n  ".intercalate xs ++ "]"
  let lst1 := fun (xs : List String) => "[" ++ ", ".intercalate xs ++ "]"
  let mut s := "/-!\n# Grouped tables of the specialised evaluation (generated by `gen/GenTf.lean`)\n\nRaw data only; `BeatAvg/K8/Tb.lean` assembles them.\n-/\n\nset_option maxRecDepth 100000\nset_option maxHeartbeats 0\n\nnamespace BeatAvg.K8.D\n\n"
  s := s ++ "def sNew : List (Nat × Nat × Nat × Nat × Nat) := " ++ lst (f.sNew.map tup5) ++ "\n\n"
  s := s ++ "def kq : List Nat := " ++ lst1 (f.kq.map toString) ++ "\n\n"
  s := s ++ "def sqG : List (List (Nat × Nat × Nat × Nat)) := " ++ lst (f.sqG.map fun g => lst1 (g.map tup4)) ++ "\n\n"
  s := s ++ "def degG : List (List (Nat × Nat × Nat × Nat)) := " ++ lst (f.degG.map fun g => lst1 (g.map tup4)) ++ "\n\n"
  s := s ++ "def sqR : List (Nat × Nat × Nat × Nat) := " ++ lst (f.sqR.map tup4) ++ "\n\n"
  s := s ++ "def degQ : List (Nat × List (Nat × Nat × Nat × Nat)) := " ++ lst (f.degQ.map fun g => s!"({g.1}, " ++ lst1 (g.2.map tup4) ++ ")") ++ "\n\n"
  s := s ++ "def quads : List Nat := " ++ lst1 (quads.map toString) ++ "\n\n"
  s := s ++ "def masks : List Nat := " ++ lst (masks.map hex) ++ "\n\n"
  let mut i := 0
  for g in f.thrG do
    s := s ++ s!"def thrG{i} : Nat × Nat × List (Nat × Nat) := ({hex g.1}, {g.2.1}, " ++ lst (g.2.2.map fun it => s!"({hex it.1}, {hex it.2})") ++ ")\n\n"
    i := i + 1
  s := s ++ "def thrG : List (Nat × Nat × List (Nat × Nat)) := " ++ lst1 ((List.range f.thrG.length).map fun i => s!"thrG{i}") ++ "\n\n"
  s := s ++ "def objO : List Nat := " ++ lst (f.objO.map hex) ++ "\n\n"
  s := s ++ "def objN : List Nat := " ++ lst (f.objN.map hex) ++ "\n\nend BeatAvg.K8.D\n"
  IO.FS.writeFile "BeatAvg/K8/TablesF.lean" s
  IO.println s!"written, {s.length} characters"

#eval main


==> anc/lean/gen/Prof8.lean <==
import BeatAvg.K8.Check8K

/-!
Profile of the join of every pattern of seven points, used by `gen/gen_k8.py` to cut the order-8
check into pieces. For each pattern `(g, j)` and each candidate of the first stage of its join: the
number of leaves and the number of compatibility tests of the plain join (a measure of the work).
`gen/run_prof.sh` runs this file on 144 ranges of groups in separate processes (threads sharing the
data are much slower) and writes `data/k8_profile.txt`.
-/

open BeatAvg.K8

/-- states after the stages, counting the compatibility tests -/
def runStages (T : Nat) : Nat → Nat → Nat → List Nat → Nat → List Nat × Nat
  | 0, _, _, st, tests => (st, tests)
  | f + 1, j, A, st, tests =>
    let E := candsJ D.G7 40 7 T j
    let st' := extAll (Nat.land A (maskM (avoidT 7 j))) E st
    runStages T f (j + 1) (Nat.lor A (maskM (avoidT 7 j))) st' (tests + st.length * E.length)

/-- for each first-stage candidate: (leaves, tests) -/
def profile (T : Nat) : List (Nat × Nat) :=
  (candsJ D.G7 40 7 T 0).map fun c =>
    let r := runStages T 6 1 (maskM (avoidT 7 0)) [c] 0
    (r.1.length, r.2)

def part (lo hi : Nat) : IO Unit := do
  let mut out := ""
  for g in List.range' lo (hi - lo) do
    let grp := nth (0, 0, 0) D.G7 g
    for j in List.range grp.2.1 do
      let pr := profile (T7 g j)
      out := out ++ s!"{g} {j} " ++ " ".intercalate (pr.map fun p => s!"{p.1}:{p.2}") ++ "\n"
  IO.FS.writeFile s!"scratch/prof/p{lo}.txt" out

#eval part LO HI



==> anc/lean/gen/gen_k8.py <==
"""Generate the modules that prove the finite facts of BeatAvg/K8/Main8K.lean by kernel evaluation.

  python3 gen/gen_k8.py        (run in formal/proof, after the data modules exist)

Reads data/k8_profile.txt (gen/run_prof.sh) and gen/k8_fit.txt (constants of the cost model).
Writes BeatAvg/K8/F/** (table and level facts), BeatAvg/K8/P8/** (the order-8 check, one module per
piece), BeatAvg/K8/Final.lean, and scratch/k8_jobs.txt (the modules in build order, with an
estimate of their cost in seconds and GB) for gen/run_k8.py. Deterministic; a few minutes.

Pieces of the order-8 check: a piece is one declaration in its own module (kernel memory is only
partly released between declarations). Memory model (measured): 0.9 GB + 1.3 GB per prefix
searched + 28 MB per leaf evaluated, kept below 14 GB.
"""
import os, re

ROOT = 'BeatAvg/K8'
HDR = 'set_option maxRecDepth 10000000\nset_option maxHeartbeats 0\n\n'
jobs = []          # (phase, module, estimated seconds, estimated GB)


def write(mod, text, phase, est, mem=10.0):
    path = mod.replace('.', '/') + '.lean'
    os.makedirs(os.path.dirname(path), exist_ok=True)
    if not (os.path.exists(path) and open(path).read() == text):     # keep the date of unchanged files
        with open(path, 'w') as f:
            f.write(text)
    jobs.append((phase, mod, est, mem))


def kfact(mod, name, stmt, imports, phase=1, est=60, mem=10.0):
    write(mod, ''.join(f'import {i}\n' for i in imports) + '\n' + HDR +
          'namespace BeatAvg.K8\n\n' + f'theorem {name} : {stmt} := by decide +kernel\n\nend BeatAvg.K8\n',
          phase, est, mem)


# ---------------------------------------------------------------- static facts
F = 'BeatAvg.K8.F'
SPEC = ['BeatAvg.K8.TbSpec', 'BeatAvg.K8.TbF', 'BeatAvg.K8.EvalFSound']
small = {
    # table checks (TbOk through tbOk_of)
    'tb_sub5': 'D.tb.sub5 = sub5Spec',
    'tb_sq': 'D.tb.sq = Fast.repsSq.map fun l => compSq (nl l)',
    'tb_deg': 'D.tb.deg = Fast.repsDeg.map fun l => compDeg (nl l)',
    'tb_thr': 'D.tb.thr = Fast.repsThr.map fun l => compThr (nl l)',
    'tb_obj': 'D.tb.obj = Fast.repsObj.map fun l => compObj (nl l)',
    'tb_flag': 'flagTabOk Fast.tabs8.ft D.tb.ftP = true',
    'tb_cls': 'clsTabOk Fast.tabs8.ct D.tb.ctP = true',
    'tb_dt': 'dtOk D.tb = true',
    'tb_tt': 'ttOk D.tb = true',
    'tb_misc': 'miscOk D.tb = true',
    # arrangement checks (RepsOk)
    'reps_sq': '∀ l ∈ Fast.repsSq, sqChk l = true',
    'reps_deg': '∀ l ∈ Fast.repsDeg, degChk l = true',
    'encl': 'Fast.enclosureOk D.tb.encLo D.tb.encHi D.tb.encM = true',
    # grouped tables (TfOk)
    'tf_sNew': 'D.tf.sNew = sNewSpec D.tb.sub5 0',
    'tf_psok': 'D.tb.sub5.all psOk = true',
    'tf_newOK': '∀ S, S < 56 → isNewS (8 * S) = Nat.ble 70 (D.tb.sub5.getD S (0, 0, 0, 0, 0)).2.1',
    'tf_sqG': 'D.tf.sqG = D.tf.sNew.map fun s => D.tb.sq.filter fun e => Nat.beq (sqKey e) s.1',
    'tf_sqR': 'D.tf.sqR = D.tb.sq.filter fun e => Nat.beq (sqKey e) 1000',
    'tf_sqK': '∀ e ∈ D.tb.sq, sqKey e ∈ D.tf.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ [1000]',
    'tf_sqSh': '∀ e ∈ D.tb.sq, e.1 % 8 = 0 ∧ e.1 / 8 < 56 ∧ e.2.2.1 % 8 = 0 ∧ e.2.2.1 / 8 < 56',
    'tf_sqNd': '(D.tf.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ [1000]).Nodup',
    'tf_degG': 'D.tf.degG = D.tf.sNew.map fun s => D.tb.deg.filter fun e => Nat.beq (degKey e) s.1',
    'tf_degQ': 'D.tf.degQ = D.quads.map fun k => (k - 70, D.tb.deg.filter fun e => Nat.beq (degKey e) (Nat.add 2000 k))',
    'tf_degK': '∀ e ∈ D.tb.deg, degKey e ∈ D.tf.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ D.quads.map (Nat.add 2000)',
    'tf_degNd': '(D.tf.sNew.map (fun s : ℕ × ℕ × ℕ × ℕ × ℕ => s.1) ++ D.quads.map (Nat.add 2000)).Nodup',
    'tf_degSh': '∀ e ∈ D.tb.deg, e.1 % 8 = 0 ∧ e.1 / 8 < 56 ∧ e.2.2.1 % 2 = 0',
    'tf_quadsOk': '∀ k ∈ D.quads, 70 ≤ k ∧ k % 2 = 0',
    'tf_kqLen': 'D.tf.kq.length = D.tf.sNew.length',
    'tf_kqOk': '∀ p ∈ D.tf.sNew.zip D.tf.kq, p.2 % 2 = 0 ∧ ∀ e ∈ D.tb.deg, degKey e = p.1.1 → e.2.2.1 < 70 ∨ e.2.2.1 = 70 + p.2',
    'tf_thrLen': '∀ e ∈ D.tb.thr, e.2.length = 8',
    'tf_thrIncl': '∀ e ∈ D.tb.thr, ∀ fq ∈ e.2, Nat.land fq.1 e.1 = e.1 ∧ Nat.land fq.2.1 e.1 = e.1 ∧ Nat.land fq.2.2 e.1 = e.1',
    'tf_thrG': 'D.tf.thrG = D.masks.map fun m => (m, ((thrFlat D.tb).filter fun it => Nat.beq (Nat.shiftRight it.1 105) m).length, ((thrFlat D.tb).filter fun it => Nat.beq (Nat.shiftRight it.1 105) m).map fun it => (Nat.land it.1 lowM, it.2))',
    'tf_thrK': '∀ it ∈ thrFlat D.tb, Nat.shiftRight it.1 105 ∈ D.masks',
    'tf_thrNd': 'D.masks.Nodup',
    'tf_objO': 'D.tf.objO = D.tb.obj.filter fun m => Nat.beq (Nat.shiftRight m 105) 0',
    'tf_objN': 'D.tf.objN = (D.tb.obj.filter fun m => !(Nat.beq (Nat.shiftRight m 105) 0)).map fun m => Nat.shiftRight m 105',
    'tf_objSh': '∀ m ∈ D.tb.obj, Nat.shiftRight m 105 = 0 ∨ Nat.land m lowM = 0',
}
for name, stmt in small.items():
    kfact(f'{F}.S.{name}', name, stmt, SPEC, est=300, mem=20.0)
LEV = ['BeatAvg.K8.Level7Sound']
levf = {
    'stat3': 'statOk 3 = true', 'stat4': 'statOk 4 = true', 'stat5': 'statOk 5 = true', 'stat6': 'statOk 6 = true',
    'base4': '∀ t, t ≤ 2 → t ∈ unpackE 2 (lookupG D.G4 0).1 (lookupG D.G4 0).2',
    'lev5': '(allCodes 0 2 D.G4).all chk5 = true', 'lev6': '(allCodes 2 8 D.G5).all chk6 = true',
}
for name, stmt in levf.items():
    kfact(f'{F}.S.{name}', name, stmt, LEV, est=60)

# rows of Dn · Q: one module each
for i in range(300):
    kfact(f'{F}.Row.r{i}', f'row{i}', f'qRowOk D.tb {i} = true', ['BeatAvg.K8.TbSpec', 'BeatAvg.K8.Tb'], est=40, mem=10.0)
lines = ['import BeatAvg.K8.Combine', 'import BeatAvg.K8.TbSpec'] + [f'import {F}.Row.r{i}' for i in range(300)]
proof = ['  have h0 : (List.range\' 0 (0 + 1 - 0)).all (qRowOk D.tb) = true := rall_one row0']
for i in range(1, 300):
    proof.append(f'  have h{i} : (List.range\' 0 ({i} + 1 - 0)).all (qRowOk D.tb) = true :=\n'
                 f'    rall_trans h{i - 1} (rall_one row{i}) (by decide) (by decide)')
write(f'{F}.Rows', '\n'.join(lines) + '\n\n' + HDR + 'namespace BeatAvg.K8\n\n'
      'theorem rows : ∀ i, i < 300 → qRowOk D.tb i = true := by\n' + '\n'.join(proof) +
      '\n  exact rall_forall h299\n\nend BeatAvg.K8\n', 2, 120)

# level 7: pieces of 5 patterns of six points (1290 of them)
N6, S7 = 1290, 5
cuts = list(range(0, N6, S7))
for k, lo in enumerate(cuts):
    if lo + S7 < N6:
        kfact(f'{F}.L7.p{k}', f'l7p{k}', f'lev7T {lo} {lo + S7} = true', ['BeatAvg.K8.Check7K'], est=50, mem=12.0)
    else:
        kfact(f'{F}.L7.p{k}', f'l7p{k}', f'lev7D {lo} = true', ['BeatAvg.K8.Check7K'], est=50, mem=12.0)
lines = ['import BeatAvg.K8.Level7Sound'] + [f'import {F}.L7.p{k}' for k in range(len(cuts))]
last = len(cuts) - 1
proof = [f'  have h{last} : lev7D {cuts[last]} = true := l7p{last}']
for k in range(last - 1, -1, -1):
    proof.append(f'  have h{k} : lev7D {cuts[k]} = true := lev7T_trans l7p{k} h{k + 1} (by decide)')
write(f'{F}.L7', '\n'.join(lines) + '\n\n' + HDR + 'namespace BeatAvg.K8\n\ntheorem lev7 : lev7D 0 = true := by\n'
      + '\n'.join(proof) + '\n  exact h0\n\nend BeatAvg.K8\n', 2, 60)

# all facts
imports = ['BeatAvg.K8.Main8K', 'BeatAvg.K8.Level7Sound', f'{F}.Rows', f'{F}.L7'] + \
    [f'{F}.S.{n}' for n in list(small) + list(levf)]
tf_fields = ['sNew', 'psok', 'newOK', 'sqG', 'sqR', 'sqK', 'sqSh', 'sqNd', 'degG', 'degQ', 'degK', 'degNd',
             'degSh', 'quadsOk', 'kqLen', 'kqOk', 'thrLen', 'thrIncl', 'thrG', 'thrK', 'thrNd', 'objO', 'objN', 'objSh']
body = ('theorem tbOk : TbOk D.tb :=\n  tbOk_of tb_sub5 tb_sq tb_deg tb_thr tb_obj tb_flag tb_cls rows tb_dt tb_tt tb_misc\n\n'
        'theorem tfOk : TfOk D.tb D.tf D.quads D.masks :=\n  ⟨' + ', '.join('tf_' + f for f in tf_fields) + '⟩\n\n'
        'theorem repsOk : RepsOk := ⟨reps_sq, reps_deg⟩\n\n'
        'theorem lev7Ok : LevelOk D.G7 40 6 := levels base4 stat3 stat4 stat5 lev5 lev6 lev7\n')
write(f'{F}.All', '\n'.join(f'import {i}' for i in imports) + '\n\n' + HDR + 'namespace BeatAvg.K8\n\n' + body +
      '\nend BeatAvg.K8\n', 3, 120)

# ---------------------------------------------------------------- order-8 pieces
# Cost model (gen/k8_fit.txt: times from a pilot run with 150 jobs in parallel, memory from single
# runs with the trie join): for a set of first-stage candidates with L leaves and S compatibility
# tests of the plain join (data/k8_profile.txt, a proxy for the work of the trie join),
#   seconds = START + TPRE + TT * S + TL * L,     GB = GBASE + GT * S + GL * L.
fit = dict(l.split() for l in open('gen/k8_fit.txt'))
START, TPRE, TT, TL = (float(fit[k]) for k in ('START', 'TPRE', 'TT', 'TL'))
GBASE, GT, GL = (float(fit[k]) for k in ('GBASE', 'GT', 'GL'))
MEM = float(fit.get('MEM', 14.0))
P8 = 'BeatAvg.K8.P8'
prof = {}
for line in open('data/k8_profile.txt'):
    f = line.split()
    g, j = int(f[0]), int(f[1])
    prof[g, j] = [tuple(map(int, x.split(':'))) for x in f[2:]]
s = open(f'{ROOT}/L7G.lean').read()
body7 = s[s.index('def G7'):s.index('def X8')]
G = [(int(a, 0), int(b), int(c, 0)) for a, b, c in
     re.findall(r'\((0x[0-9a-f]+|\d+), (\d+), (0x[0-9a-f]+|\d+)\)', body7)]
assert len(G) == 1290
npiece = 0
groups = []
big = 0


def piece(stmt, est, mem):
    global npiece
    mod = f'{P8}.D.d{npiece}'
    npiece += 1
    ns = mod.replace('BeatAvg.K8.P8.D.', '')
    write(mod, f'import BeatAvg.K8.Check8K\n\n{HDR}namespace BeatAvg.K8.P8.D.{ns}\n\nopen BeatAvg.K8\n\n'
          f'theorem d : {stmt} = true := by decide +kernel\n\nend BeatAvg.K8.P8.D.{ns}\n', 1, est, mem)
    return mod


for g, (key, cnt, packed) in enumerate(G):
    items = []
    j = 0
    while j < cnt:
        pr = prof[g, j]
        L, S = sum(x[0] for x in pr), sum(x[1] for x in pr)
        if GBASE + GT * S + GL * L > MEM:
            # split along the first-stage candidates
            parts = []
            lo = 0
            while lo < len(pr):
                hi, l_, s_ = lo, 0, 0
                while hi < len(pr) and (hi == lo or GBASE + GT * (s_ + pr[hi][1]) + GL * (l_ + pr[hi][0]) <= MEM):
                    l_ += pr[hi][0]
                    s_ += pr[hi][1]
                    hi += 1
                if GBASE + GT * s_ + GL * l_ > MEM:
                    big += 1
                est, mem = START + TPRE + TT * s_ + TL * l_, GBASE + GT * s_ + GL * l_
                if hi < len(pr):
                    parts.append((lo, piece(f'chkC {g} {j} {lo} {hi}', est, mem)))
                else:
                    parts.append((lo, piece(f'chkCD {g} {j} {lo}', est, mem)))
                lo = hi
            items.append(('S', j, parts))
            j += 1
        else:
            a, mem, est = j, GBASE, START
            while j < cnt and j - a < 6:
                pr = prof[g, j]
                L, S = sum(x[0] for x in pr), sum(x[1] for x in pr)
                if j > a and mem + GT * S + GL * L > MEM:
                    break
                mem += GT * S + GL * L
                est += TPRE + TT * S + TL * L
                j += 1
            items.append(('J', a, j, piece(f'chkJ {g} {a} {j}', est, mem)))
    # group module
    imps = ['BeatAvg.K8.Combine']
    proof = []
    first = True
    for it in items:
        if it[0] == 'J':
            _, a, bb, mod = it
            imps.append(mod)
            h = mod.replace('BeatAvg.K8.P8.', '') + '.d'
        else:
            _, jj, parts = it
            imps += [m for _, m in parts]
            names = [m.replace('BeatAvg.K8.P8.', '') + '.d' for _, m in parts]
            proof.append(f'  have s{jj} : chkCD {g} {jj} {parts[-1][0]} = true := {names[-1]}')
            for (lo, _), nm in reversed(list(zip(parts[:-1], names[:-1]))):
                proof.append(f'  have s{jj} : chkCD {g} {jj} {lo} = true := chkC_trans {nm} s{jj} (by decide)')
            h = f'(chkJ_one (chkCD_zero s{jj}))'
            bb = jj + 1
        if first:
            proof.append(f'  have c : chkJ {g} 0 {bb} = true := {h}')
            first = False
        else:
            proof.append(f'  have c : chkJ {g} 0 {bb} = true := chkJ_trans c {h} (by decide) (by decide)')
    gm = f'{P8}.G.g{g}'
    write(gm, '\n'.join(f'import {i}' for i in imps) + f'\n\n{HDR}namespace BeatAvg.K8.P8\n\n'
          f'theorem g{g} : chkG {g} = true := by\n' + '\n'.join(proof) +
          f'\n  exact chkG_of c (by decide +kernel)\n\nend BeatAvg.K8.P8\n', 2, 30)
    groups.append(gm)
print(f'{big} pieces over the memory cap (one first-stage candidate alone)')

# blocks of 30 groups, then the whole check
NB = 30
blocks = []
for bi, a in enumerate(range(0, 1290, NB)):
    bgs = list(range(a, min(1290, a + NB)))
    proof = [f'  have c : chkGs {a} ({a} + 1) = true := chkGs_one g{a}']
    for g in bgs[1:]:
        proof.append(f'  have c : chkGs {a} ({g} + 1) = true := chkGs_trans c (chkGs_one g{g}) (by decide) (by decide)')
    bm = f'{P8}.B.b{bi}'
    write(bm, 'import BeatAvg.K8.Combine\n' + '\n'.join(f'import {P8}.G.g{g}' for g in bgs) +
          f'\n\n{HDR}namespace BeatAvg.K8.P8\n\ntheorem b{bi} : chkGs {a} {bgs[-1] + 1} = true := by\n' +
          '\n'.join(proof) + '\n  exact c\n\nend BeatAvg.K8.P8\n', 3, 30)
    blocks.append((bi, a, bgs[-1] + 1))
proof = [f'  have c : chkGs 0 {blocks[0][2]} = true := b0']
for bi, a, b in blocks[1:]:
    proof.append(f'  have c : chkGs 0 {b} = true := chkGs_trans c b{bi} (by decide) (by decide)')
write(f'{P8}.All', 'import BeatAvg.K8.Combine\n' + '\n'.join(f'import {P8}.B.b{bi}' for bi, _, _ in blocks) +
      f'\n\n{HDR}namespace BeatAvg.K8.P8\n\n'
      'theorem all8 : ∀ T ∈ codes7, chk8 T = true := by\n' + '\n'.join(proof) +
      '\n  exact chk8_all c (by decide +kernel)\n\nend BeatAvg.K8.P8\n', 4, 60)

# ---------------------------------------------------------------- the final theorem
write('BeatAvg.K8.Final', 'import BeatAvg.K8.F.All\nimport BeatAvg.K8.P8.All\nimport BeatAvg.Lower.Main\n\n/-!\n'
      '# `C ≤ B*` with the finite part checked by the kernel\n\n'
      'No `native_decide`: every finite fact is proved by `decide +kernel` in the modules\n'
      '`BeatAvg.K8.F.*` and `BeatAvg.K8.P8.*` (generated by `gen/gen_k8.py`).\n-/\n\n'
      'namespace BeatAvg.K8\n\n'
      'theorem facts : Facts :=\n  ⟨lev7Ok, stat6, P8.all8, tbOk, tfOk, repsOk, encl⟩\n\n'
      '/-- **The Beat the Average constant is at most `B*`**, with standard axioms only. -/\n'
      'theorem C_le_Bstar_kernel : C ≤ Bstar := C_le_Bstar_of_facts facts\n\n'
      '/-- **`C = B*`**, with standard axioms only. -/\n'
      'theorem C_eq_Bstar_kernel : C = Bstar := le_antisymm C_le_Bstar_kernel Bstar_le_C\n\nend BeatAvg.K8\n', 5, 60)

os.makedirs('scratch', exist_ok=True)
with open('scratch/k8_jobs.txt', 'w') as f:
    for ph, mod, est, mem in jobs:
        f.write(f'{ph} {mod} {est:.0f} {mem:.1f}\n')
p1 = [e for ph, _, e, _ in jobs if ph == 1]
print(f'{len(jobs)} modules; {npiece} order-8 pieces; phase 1: {len(p1)} modules, {sum(p1) / 3600:.0f} CPU-h estimated')


==> anc/lean/gen/k8_fit.txt <==
START 25
TPRE 2
TT 5e-06
TL 0.115
GBASE 1.5
GT 1e-06
GL 0.022
MEM 11.5


==> anc/lean/gen/run_k8.py <==
"""Compile the modules listed by gen/gen_k8.py (scratch/k8_jobs.txt) with bounded parallelism.

  setsid nohup python3 gen/run_k8.py [--jobs N] [--mem GB] [--phase P] [--only REGEX] > scratch/k8_run.log 2>&1 &

Each module is compiled by `lean -o`, with LEAN_PATH taken from `lake env`. Phases run in order
(a phase starts when the previous one is complete); within a phase the most expensive jobs go first.
A job starts only if the estimated memory of the running jobs stays below `--mem` and the system
has that much available. Modules whose .olean is newer than the source are skipped, so the run can
be restarted. One line per finished job in scratch/k8_status.txt: status, module, seconds, GB.
"""
import argparse, os, re, resource, subprocess, sys, time

ap = argparse.ArgumentParser()
ap.add_argument('--jobs', type=int, default=150)
ap.add_argument('--mem', type=float, default=1650.0)
ap.add_argument('--phase', type=int, default=0, help='run only this phase (0: all)')
ap.add_argument('--only', default=None, help='regular expression on module names')
ap.add_argument('--limit', type=int, default=0, help='at most this many jobs (testing)')
args = ap.parse_args()

env = dict(os.environ)
env['LEAN_PATH'] = subprocess.run(['lake', 'env', 'printenv', 'LEAN_PATH'], capture_output=True,
                                  text=True, check=True).stdout.strip()
LEAN = subprocess.run(['lake', 'env', 'which', 'lean'], capture_output=True, text=True,
                      check=True).stdout.strip()
jobs = []
for line in open('scratch/k8_jobs.txt'):
    ph, mod, est, mem = line.split()
    jobs.append((int(ph), mod, float(est), float(mem)))
if args.phase:
    jobs = [j for j in jobs if j[0] == args.phase]
if args.only:
    jobs = [j for j in jobs if re.search(args.only, j[1])]
if args.limit:
    jobs = jobs[:args.limit]


def paths(mod):
    rel = mod.replace('.', '/')
    return rel + '.lean', '.lake/build/lib/lean/' + rel + '.olean'


def done(mod):
    src, out = paths(mod)
    return os.path.exists(out) and os.path.getmtime(out) >= os.path.getmtime(src)


def mem_available():
    for line in open('/proc/meminfo'):
        if line.startswith('MemAvailable:'):
            return int(line.split()[1]) / 1e6
    return 0.0


os.makedirs('scratch/k8_logs', exist_ok=True)   # scratch/ is created by gen_k8.py
status = open('scratch/k8_status.txt', 'a')
t0 = time.time()
failed = 0
for phase in sorted({j[0] for j in jobs}):
    todo = sorted((j for j in jobs if j[0] == phase and not done(j[1])), key=lambda j: -j[2])
    print(f'[{time.time() - t0:.0f}s] phase {phase}: {len(todo)} modules to build', flush=True)
    running = {}          # pid -> (mod, est mem, start, log file, olean, Popen)
    i = 0
    nok = 0
    while i < len(todo) or running:
        while i < len(todo) and len(running) < args.jobs:
            mod, mem = todo[i][1], todo[i][3]
            used = sum(r[1] for r in running.values())
            if running and (used + mem > args.mem or mem_available() < mem + 40):
                break
            src, out = paths(mod)
            os.makedirs(os.path.dirname(out), exist_ok=True)
            logf = open(f'scratch/k8_logs/{mod}.log', 'w')
            p = subprocess.Popen([LEAN, '-o', out, src], stdout=logf, stderr=subprocess.STDOUT, env=env)
            running[p.pid] = (mod, mem, time.time(), logf, out, p)   # keep p: no reaping by subprocess
            i += 1
        pid, st, ru = os.wait4(-1, 0)
        if pid not in running:
            continue
        mod, mem, start, logf, out, _ = running.pop(pid)
        logf.close()
        ok = os.WIFEXITED(st) and os.WEXITSTATUS(st) == 0
        log = f'scratch/k8_logs/{mod}.log'
        if ok:
            nok += 1
            text = open(log).read()
            if 'error' in text or 'sorry' in text:
                ok = False
        if ok:
            os.remove(log)
        else:
            failed += 1
            if os.path.exists(out):
                os.remove(out)
        status.write(f'{"ok" if ok else "FAIL"} {mod} {time.time() - start:.1f} {ru.ru_maxrss / 1e6:.2f}\n')
        status.flush()
        if nok % 1000 == 0 and ok:
            print(f'[{time.time() - t0:.0f}s] phase {phase}: {nok} done, {len(running)} running, {failed} failed', flush=True)
    print(f'[{time.time() - t0:.0f}s] phase {phase} finished: {nok} built, {failed} failed so far', flush=True)
    if failed:
        print('stopping: failures in this phase (see scratch/k8_logs)', flush=True)
        sys.exit(1)
print(f'[{time.time() - t0:.0f}s] all done', flush=True)


==> anc/lean/gen/run_prof.sh <==
#!/bin/bash
# Profile of the order-8 join (see gen/Prof8.lean). Run in formal/proof. About 1.2 hours with 144
# processes, 70 process-hours. Writes data/k8_profile.txt.
set -e
mkdir -p scratch/prof
for lo in $(seq 0 9 1289); do
  hi=$((lo + 9)); [ $hi -gt 1290 ] && hi=1290
  sed "s/#eval part LO HI/#eval part $lo $hi/" gen/Prof8.lean > scratch/prof/P$lo.lean
done
ls scratch/prof/P*.lean | xargs -P 150 -I{} sh -c 'lake env lean {} > {}.log 2>&1'
for lo in $(seq 0 9 1289); do cat scratch/prof/p$lo.txt; done > data/k8_profile.txt
wc -l data/k8_profile.txt     # 136800 lines


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "d13f23b723b8a846827a245b89c10fc7d3f11612",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "118aa17ee84656b8bd727fef7c458ee8c833385c",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "ddf04cf3949fa556442341e87d47f9f6e6074707",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e928b72544873815af278d38681b31c0293588e3",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "106ff4fafc74ef4ac99d81dbf3ab399118f497a5",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "355695d523e41d0554926416cba2a2b3544fbbc9",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6a489d9af5d0c47e5b259e2e8bcdfc1811b5a259",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f2effa3d803fda822b1f97b806c47cf2adfbcbc2",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "e92c9f15fdfacc8536f31cfb3b7ad26c3c8cd204",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.34.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "BeatAvg",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "BeatAvg"
defaultTargets = ["BeatAvg"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.34.1"

[[lean_lib]]
name = "BeatAvg"

[lean_lib.leanOptions]
pp.unicode.fun = true
autoImplicit = false
maxSynthPendingDepth = 3

[[lean_lib]]
name = "Fast"
precompileModules = true


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.34.1


==> anc/lean/repro/KERNEL.md <==
# `C = B*` in Lean with no `native_decide`

    theorem BeatAvg.K8.C_eq_Bstar_kernel : C = Bstar      -- formal/proof/BeatAvg/K8/Final.lean
    'BeatAvg.K8.C_eq_Bstar_kernel' depends on axioms: [propext, Classical.choice, Quot.sound]

This archive contains the Lean project of `formal/proof` and everything generated for this
theorem. The main theorem of the project, `BeatAvg.C_eq_Bstar` (`BeatAvg/Cert/Final.lean`), is the
same statement proved with one `native_decide` (`main8`); it builds in about an hour and a half and
is the one to build first. `C_eq_Bstar_kernel` replaces that one computation by kernel evaluation:
the kernel checks every finite fact itself, so the proof depends only on the three standard axioms,
not on the Lean compiler. The price is about twelve times the computing time.

## Cost of the two builds

Measured on one machine with 2 × AMD EPYC 7643 (96 cores, 192 hardware threads) and 2 TB of RAM.

| | `BeatAvg.C_eq_Bstar` (with `native_decide`) | `BeatAvg.K8.C_eq_Bstar_kernel` (kernel only) |
|---|---|---|
| Axioms | the three standard ones and `main8` | the three standard ones |
| What is built | `lake build`: 3,570 jobs | `lake build` of the modules of step 2, then 154,374 generated modules with `gen/run_k8.py` (step 4) |
| Wall time | 92 minutes | 63 minutes for the lake stages of step 2, then 18.8 hours |
| CPU time | 285 CPU-hours | 3.6 CPU-hours for the lake stages, then 3,480 CPU-hours |
| Memory per module | up to 81 GB (`Six/Cover`); 30 to 40 GB for each of the 50 `Cert/S8/*` | up to 26 GB for the order-8 pieces, 57 GB for one table check (`F/S/tb_flag`) |
| Memory of the whole machine | not recorded (lake runs up to 192 modules at a time) | 0.8 to 1.2 TB in use at the times it was looked at, with at most 190 jobs and an estimated-peak budget of 2,000 GB |
| Of which the long computation | `main8`: 87 minutes on 192 threads, about 270 CPU-hours | the order-8 pieces: 3,464 CPU-hours |

CPU time for the kernel run is the sum over the modules of the wall time of each `lean` process;
each is single-threaded and ran at full load, with about 180 of them on the 192 hardware threads.
For `lake build` it is the `user` time reported by `time`.

The kernel route uses parts of the native one that are themselves checked by the kernel
(`Cert/Static8`, the 50 modules `Cert/S8/*`, and `Six/Cover`), but not `Cert/Native8` and not the
order-7 bound.

## What the kernel checks

`BeatAvg/K8/Main8K.lean` proves `C_le_Bstar_of_facts : Facts → C ≤ Bstar` with the standard axioms.
`Facts` collects finite statements, each proved by `decide +kernel` in its own module:

| Facts | Modules | CPU time |
|---|---|---|
| the packed tables agree with the certificate of `Fast/Cert8Data.lean` (`TbOk`, `TfOk`, `RepsOk`) | `F/S/*` (44), `F/Row/r0..r299` (one row of `Dn · Q` each) | 4.4 hours |
| levels 5, 6 and 7 of the enumeration of patterns, with 207,828 certificates of non-realizability | `F/S/lev5`, `F/S/lev6`, `F/L7/p0..p257` | 6 hours |
| for each of the 136,800 patterns of seven points, every pattern of eight points found by the search passes the two inequalities of the certificate or carries a certificate of non-realizability (150 of them) | `P8/D/d0..d152433` | 3,464 hours |
| combination of the pieces | `P8/G/g*` (1,290), `P8/B/b*` (43), `P8/All`, `F/Rows`, `F/L7`, `F/All` | 3 hours |

The proofs behind `C_le_Bstar_of_facts`: `Search`, `SearchSound`, `TrieSound` (a search over
patterns stored as numbers, with a trie per stage, and its completeness), `Eval`, `EvalSound`,
`EvalF`, `EvalFSound` (the functional evaluated with operations on large numbers, and its
equality with `LamR`), `FarkasK`, `LevelK`, `Level7Sound` (levels from the checks), `Combine` (from
the pieces to all patterns). Kernel evaluation is slow per step (about 7 µs) but does arithmetic on
natural numbers with GMP; the data are packed into large numbers so that one step handles many
fields, and each module holds a single kernel declaration because the memory of a declaration is
only partly released.

## How to build it

All commands run in `formal/proof`. The order-8 pieces need about 9 GB of RAM per job on average
and up to 26 GB; choose `--jobs` and `--mem` (in GB) of `gen/run_k8.py` for
the machine. The total work is about 3,500 CPU-hours whatever the parallelism, so the wall time is
about 3,500 hours divided by the number of jobs that run at once (19 hours with 180; about 12 days
with 12).

**1. Lean and Mathlib.** Install elan, then

    lake update && lake exe cache get

**2. The modules that lake builds** (63 minutes on 192 threads, 3.6 CPU-hours; 8, 9 and 46 minutes
for the three commands, the last one mostly for the 33 MB module `BeatAvg/K8/TablesQ.lean`):

    lake build BeatAvg.Cert.Static8                  # 50 modules of 30 to 40 GB each
    lake build BeatAvg.Six.Cover                     # one module of 81 GB
    lake build BeatAvg.K8.Main8K BeatAvg.K8.Level7Sound BeatAvg.K8.Combine BeatAvg.K8.Check7K \
      BeatAvg.K8.TbSpec BeatAvg.K8.TbF BeatAvg.K8.Check8K BeatAvg.K8.EvalFSound

This includes the compiled library `Fast`, but not `Cert/Native8` (`main8`). If the native proof
has been built already (`lake build`, as in `LEAN_DATA.md`), the first two commands do nothing.

**3. The list of modules.**

    python3 gen/gen_k8.py

It writes `BeatAvg/K8/F/**`, `BeatAvg/K8/P8/**` and `BeatAvg/K8/Final.lean` (identical to the files
of the archive; files whose content does not change keep their date) and `scratch/k8_jobs.txt`:
one line per module with its phase, an estimate of its time in seconds, and of its peak memory in
GB. A few minutes.

**4. The kernel run.**

    setsid nohup python3 gen/run_k8.py --jobs 190 --mem 2000 > scratch/k8_run.log 2>&1 &

Phases: 1, the 153,036 independent modules (pieces of the order-8 check and the facts about
tables and levels); 2, the 1,292 modules that combine the pieces of a group; 3 to 5, the 46
modules that combine the rest, ending with `BeatAvg/K8/Final.lean`. Within a phase the most
expensive modules go first. A module starts only when the estimated peak memory of the running
ones stays below `--mem` and the system has that much memory available. The log gives the
progress; `scratch/k8_status.txt` has one line per module (status, seconds, peak GB) and
`scratch/k8_logs/` the output of failed modules. If the run stops, start it again with the same
command: a module whose `.olean` is newer than its source is not built again.

Do not run `lake build BeatAvg.K8.Final`: lake has no limit on the number of parallel jobs and
would start all 150,000 modules at once.

**5. Check.**

    lake env lean CheckKernel.lean

prints the statement and `[propext, Classical.choice, Quot.sound]`.

## Regenerating the generated files

They are in this archive; the scripts below reproduce them. `gen/gen_k8.py` writes nothing new if
run on the archive.

| File | Command (after step 2, or the parts of it named) | Time |
|---|---|---|
| `BeatAvg/K8/Tables.lean`, `TablesQ.lean` | `lake env lean --load-dynlib=.lake/build/lib/libBeatAvg_Fast.so gen/GenTb.lean` | 1 minute |
| `BeatAvg/K8/TablesF.lean` | `lake build BeatAvg.K8.Tb`, then `lake env lean gen/GenTf.lean` | seconds |
| `BeatAvg/K8/L56.lean` | `lake env lean --load-dynlib=.lake/build/lib/libBeatAvg_Fast.so gen/GenL56.lean` | 20 seconds |
| `BeatAvg/K8/L7G.lean`, `L7X.lean` | `lake env lean --load-dynlib=.lake/build/lib/libBeatAvg_Fast.so gen/GenL7.lean` | 25 minutes |
| `data/k8_profile.txt` | `lake build BeatAvg.K8.Check8K`, then `gen/run_prof.sh` (144 processes) | 1.2 hours, 70 process-hours |
| `BeatAvg/K8/F/**`, `P8/**`, `Final.lean` | `python3 gen/gen_k8.py` | minutes |

The generators that need `--load-dynlib` read the certificate through the compiled library `Fast`
(`lake build Fast BeatAvg.K8.Eval BeatAvg.K8.Excl` first). The inputs are the files of `data/`
(`cert8.txt`, `farkas.txt`, see `LEAN_DATA.md`). `data/k8_profile.txt` gives, for each pattern of
seven points and each candidate of the first stage of its search, the number of leaves and a
measure of the work of the search; `gen/gen_k8.py` uses it, with the constants of `gen/k8_fit.txt`
(time and memory per module, measured on this machine), to cut the order-8 check into pieces of
at most 11.5 GB estimated peak memory. Other cuts are equally valid: any set of pieces whose
combination modules compile proves the theorem.

## What was re-run

The build described here was done once, in the working directory, with the modules generated as
above (the run of step 4: 18.8 hours, no failure). From this archive, extracted into a new
directory with an existing download of Mathlib, the following were re-run:

| Step | Result |
|---|---|
| Step 2 (the three `lake build` commands) | all modules built; the times above come from this run |
| Every generator of the table above | `Tables`, `TablesQ`, `TablesF`, `L56`, `L7G`, `L7X`, `data/k8_profile.txt` identical to the archive (the profile in 73 minutes, 69 CPU-hours; `GenL7` in 33 minutes while sharing the machine) |
| `gen/gen_k8.py` | writes nothing new; `scratch/k8_jobs.txt` identical |
| `gen/run_k8.py` on 814 modules: the 602 modules of facts about tables and levels, the 11 pieces of group 851 and their combination `P8/G/g851`, and 200 pieces chosen at random | all succeed (56 minutes, the longest being `F/S/tf_thrG`) |

Not re-run from the archive: the other 152,000 pieces and the final combination, that is the run
of step 4.

Wrong or different generated data cannot make the theorem false: a check that does not hold makes
its module fail.


==> anc/lean/repro/LEAN_DATA.md <==
# From the certificates to the inputs of the Lean project

The Lean project reads three text files in `formal/proof/data/` and several generated Lean files.
All of them are in the archive already. This note says how each is produced.

## 1. The independent verifier (`indep_check/`)

It re-checks both certificates with its own code, and its by-products are what Lean uses for the
patterns that cannot occur.

    cd indep_check
    gcc -O2 -fopenmp -shared -fPIC -o libkern.so kern.c
    python kfield.py
    OMP_NUM_THREADS=1 python enum567.py          # writes R567.pkl
    python cert.py                               # writes cert_loaded.pkl
    OMP_NUM_THREADS=96 python verify_indep.py    # writes own_exclusions8.pkl

`run_all.sh` runs these and the remaining tests (15 minutes on 96 cores). `REPORT.md` describes
what is checked.

## 2. The three data files

    python export_lean.py   ../formal/proof/data/cert8.txt     # from cert_loaded.pkl
    python export_cert7.py  ../results/order7/cert7_full.json ../formal/proof/data/cert7.txt
    python export_farkas.py ../formal/proof/data/farkas.txt    # from R567.pkl, own_exclusions8.pkl

| File | Content |
|---|---|
| `cert8.txt` | the eight-point certificate, plus an integer factor `G` of `Y`, an enclosure of `r`, a common denominator and a bound on the multipliers |
| `cert7.txt` | the seven-point certificate: one line per flag with its key, block and integer row |
| `farkas.txt` | 210,600 certificates of non-realizability for 5, 6, 7 and 8 points |

Steps 1 and 2, run from this archive, reproduced the three files byte for byte.
On other library versions the certificates of non-realizability and the factor `G` may differ;
any valid ones will do, since Lean checks them.

## 3. The generated Lean files

    cd formal/proof
    python data/gen_cert8_data.py data/cert8.txt Fast/Cert8Data.lean
    python data/gen_static8.py        # BeatAvg/Cert/S8/*.lean, BeatAvg/Cert/Static8.lean
    python data/gen_six.py            # BeatAvg/Six/Data.lean, Six/Chk/*.lean, Six/Checks.lean

`gen_six.py` reads `starting_point/cert_6_json.txt` (three directories up) and `data/farkas.txt`.

## 4. Build

    cd formal/proof
    lake update && lake exe cache get      # fetches Mathlib and its prebuilt files
    lake build BeatAvg.Cert.Static8        # 50 modules evaluated by the kernel, 30 to 40 GB each
    lake build BeatAvg.Six.Main            # 43 modules of 33 GB, one of 81 GB
    lake build                             # everything else, including the 87-minute check
    lake env lean Check.lean               # statements and axioms

`lake build` alone does the same. The first two commands only keep the memory-hungry groups from
running at the same time, since lake starts as many modules in parallel as there are cores.
See `formal/proof/README.md` for times and for what the result depends on.


==> anc/lean/repro/ORDER7.md <==
# The seven-point flag certificate

Run in `work/`. Output: `results/order7/cert7_full.json` and `farkas7_excluded.json`.

## 1. Build the C kernels

    gcc -O3 -march=native -fopenmp -shared -fPIC -o libkern2.so kern.c
    gcc -O3 -march=native -fopenmp -shared -fPIC -o libflag82.so flag8.c

`ipm.py` loads both by these names.

## 2. Enumerate the patterns

    python patterns.py 7

Writes `pat5.npy`, `pat6.npy`, `pat7.npy` (30, 1,290 and 136,800 realizable patterns) and
`cover5.npy`, `cover6.npy`, `cover7.npy`. A few seconds on 96 processes. Realizability is decided
by linear programming here; the exact proof of it is step 4.

## 3. Solve the semidefinite program

    python cutplane.py --s 7 --out sol7.pkl --init 8000 --add 12000 --trace 2000

The driver solves over a growing set of patterns and stops when no pattern is violated. Rounds
take 5 to 10 minutes on 192 threads. The recorded run was stopped after two rounds and resumed:

    cp sol7.pkl sol7_r1.pkl
    python cutplane.py --s 7 --out sol7.pkl --resume sol7_r1.pkl --add 12000 --trace 2000

Logs of the recorded run: `cut7.log`, `cut7b.log` (last line: value `0.4007544385`, 0 violators).

`sol7.pkl` in this directory is the saved result of that run. Steps 5 and 6 applied to it give
the published certificate byte for byte. A new solve gives a slightly different floating-point
solution, hence a different certificate, valid if step 7 accepts it.

## 4. Certificates for the excluded patterns

    OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 python farkas.py

Reads `cover7.npy` and `pat7.npy`; writes `farkas7_excluded.json` (207,293 exact certificates).
About 15 seconds.

## 5. Round to an exact certificate

    OPENBLAS_NUM_THREADS=16 python certify7.py

Reads `sol7.pkl`; writes `cert7_full_factors.npz` and `cert7_full_meta.json`, and prints the
exact bound `26045773183190596756749048383 / 64991852062482464432204021760`.

The rounding starts from a floating-point factorisation, whose last digits depend on the number
of BLAS threads and on the machine. With 16 threads, as in the recorded run, the result on this
machine is the published certificate. With another setting the bound changed in its 17th digit
(`0.400754438543319`); such a certificate is equally valid if step 7 accepts it, and the Lean
check only needs the bound to be at most `0.4007545`.

## 6. Export

    OPENBLAS_NUM_THREADS=8 python export7.py

Writes `cert7_full.json`. Copy it and `farkas7_excluded.json` to `results/order7/`.

## 7. Verify

    cd ../results/order7
    python verify7_full.py --starting-point ../../starting_point

Integer arithmetic only, no code shared with the solver, about 80 seconds. Expected output:
`verification_output.txt`.


==> anc/lean/repro/ORDER8_EXACT.md <==
# The exact eight-point certificate

Output: `results/order8_exact/cert8_exact.json`. Run in `work/`.

Only the last stage is a replayable computation. The search that produced the floating-point
starting point was done interactively, with restarts chosen by hand. Its scripts are not in the
archive; its history is in `summary.md` (sections 5e to 5i). What is saved from it:

| File | Content |
|---|---|
| `fcentre_x7.pkl` | the floating-point solution used to identify the forced equalities |
| `fcentre_int.pkl` | a floating-point solution in the interior of the optimal face |
| `face300.npz` | the subspace on which `Q` may be nonzero |
| `kcert_face.pkl` | the same subspace with exact entries in `Q(r)` |
| `forced_all.npz` | the 138,141 patterns on which equality is forced (from `forced_all.py`) |
| `kfull_viol_cover8_extra.npy` | the 243 patterns that need a certificate of non-realizability (from `kfull_float_check.py`) |

## 1. Build the C kernels

    gcc -O3 -march=native -fopenmp -shared -fPIC -o libflag82.so flag8.c
    gcc -O3 -march=native -fopenmp -shared -fPIC -o libdeg.so deg.c
    gcc -O3 -march=native -fopenmp -shared -fPIC -o libqk4.so qk4.c

## 2. Regenerate the pattern arrays (not included, about 8 GB)

    python patterns.py 7
    OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 python enumerate8.py full enum8 110     # 13 minutes
    OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 python prep8.py      # pat8.npy, cover8_extra.npy
    OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 python prep8k.py     # pat8_K.npz, cover8_extra_K.npz

## 3. Coordinates of the forced patterns (needs PyTorch)

    OPENBLAS_NUM_THREADS=32 python -u forced_all.py fcentre_x7.pkl 1e-4 forced_all.npz

Writes `forced_all.npz` (included) and `forced_all.npz.coords.npz` (228 MB, not included).
PyTorch runs on the device named by the environment variable `QIPM_DEVICE` (default `cpu`).

## 4. Exact solve over `Q(r)`

    OPENBLAS_NUM_THREADS=16 python -u kfull_solve.py fcentre_int.pkl

Rounds the solution to multiples of `2^-44` and corrects 204 unknowns by an exact linear solve
so that the forced equations hold exactly. 80 seconds. Writes `kfull_cert.pkl`. Expected log:
`kfull_solve.log`.

## 5. Patterns that need an exclusion

    OPENBLAS_NUM_THREADS=48 python -u kfull_float_check.py 0.4007545

Floating-point evaluation on all patterns; writes `kfull_viol_cover8_extra.npy` (included).
Expected log: `kfull_float_check2.log`.

## 6. Export

    python kfull_export.py kfull_cert.json

Finds the 243 certificates of non-realizability and writes the certificate. The result is
`results/order8_exact/cert8_exact.json`.

## 7. Verify

See `results/order8_exact/README.md`. The link `farkas7_excluded.json` of the original directory
is not in the archive, so pass the file explicitly:

    cd ../results/order8_exact
    python verify8k.py --certificate cert8_exact.json --exclusions7 ../order7/farkas7_excluded.json --slice 0/12

and likewise for slices 1 to 11 (add `--skip-matrix-check` for those).

## What was re-run

Steps 1, 3, 4 and 6 were re-run, steps 4 and 6 with the existing arrays of steps 2 and 3. Step 3
(20 minutes on the default device) gave a `forced_all.npz` identical to the saved one; step 4 gave
the same log as the original; step 6 gave a certificate identical to the published one. Steps 2
and 5 were not re-run.


==> anc/lean/repro/README.md <==
# Reproducing the certificates and the Lean proofs

This archive contains what is needed to recompute the certificates that the Lean proofs use, to
turn them into the inputs of the Lean project, and to compile the Lean project. The Lean
toolchain and Mathlib are not included; they are fetched from the versions pinned in
`formal/proof/lean-toolchain` and `formal/proof/lake-manifest.json`.

The directory layout is the one of the original working directory, so that the relative paths
used by the scripts keep working. Run every command from the directory named in the note.

| What | Note | Directory |
|---|---|---|
| Seven-point flag certificate (`C ≤ 0.4007544385`) | `ORDER7.md` | `work/`, `results/order7/` |
| Exact eight-point certificate (`C ≤ B*`) | `ORDER8_EXACT.md` | `work/`, `results/order8_exact/` |
| Six-point flag certificate (`C ≤ 0.40255`) | `SIX_POINT.md` | `starting_point/` |
| From the certificates to the inputs of Lean | `LEAN_DATA.md` | `indep_check/`, `formal/proof/data/` |
| The Lean project | `formal/proof/README.md` | `formal/proof/` |
| The Lean proof with no `native_decide` (separate archive, `make_kernel_bundle.py`) | `KERNEL.md` | `formal/proof/` |
| Written proofs and history | | `results/theorem_D_proof.md`, `results/C_equals_Bstar.md`, `formal/proof/THEOREM_D_EXPLAINED.md`, `summary.md` |

## What is reproducible, and how far it was re-run

Re-run in a scratch copy, with the C libraries rebuilt from the sources here:

| Step | Result |
|---|---|
| Patterns of 5, 6, 7 points (`patterns.py 7`) | files identical to the originals |
| First round of the seven-point solver | same row set; value `0.4007374118` against `0.4007374099` in the original log |
| Rounding and export of the seven-point certificate from the saved solver state `sol7.pkl` | `cert7_full.json` identical (with the recorded thread setting, see `ORDER7.md`) |
| Verification of the seven-point certificate (`verify7_full.py`) | accepted, bound matches |
| Exclusion certificates for seven points (`farkas.py`) | `farkas7_excluded.json` identical |
| Forced patterns, exact solve and export of the eight-point certificate from the saved states | `forced_all.npz` and `cert8_exact.json` identical |
| Independent verifier from scratch, then export of the three Lean data files | identical |
| Six-point verification (`verify_cert.py`); start of the eight-point verifier (`verify8k.py`, first 16,666 patterns) | accepted |
| Generators of the Lean files (`gen_cert8_data.py`, `gen_static8.py`, `gen_six.py`) | identical |
| Lean project built from scratch from the extracted archive, in the three stages of `LEAN_DATA.md` | all 3,570 jobs succeed in 96 minutes on 192 threads; `Check.lean` reports the expected axioms. Mathlib was taken from an existing download, not fetched again |

Not re-run: the remaining rounds of the seven-point solver, and the search that led to the saved
states of the eight-point certificate. That search was interactive (many runs with hand-picked
restarts) and is not a script; see `ORDER8_EXACT.md`.

## Not included

Arrays that the scripts regenerate, some of them large: the pattern lists (`pat8.npy` 1.7 GB,
`cover8_extra.npy` 1.5 GB, `pat8_K.npz` 4.7 GB), `forced_all.npz.coords.npz` (228 MB), and the
intermediate files of the independent verifier. The notes say which command writes each of them.
The scripts of the interactive eight-point search are not included either.

The copies of the working notes in this archive (`summary.md`, `results/*.md`) have had dates and
some details of the machine removed; the scripts `work/qipm2.py` and `work/forced_all.py` differ
from the originals in one line each, which names the device used by PyTorch.

## Requirements

* Certificates: Python 3 with numpy and scipy (used here: Python 3.11, numpy 2.2, scipy 1.13),
  gcc with OpenMP. `forced_all.py` also needs PyTorch.
  The scripts start up to 96 worker processes.
* Lean: elan, then `lake` fetches Lean 4.34.1 and Mathlib v4.34.1. A full build needs about
  270 CPU-hours and, for some modules, 30 to 80 GB of memory.

Wrong or different certificate data cannot make the Lean theorems false: the checks would fail.


==> anc/lean/repro/SIX_POINT.md <==
# The six-point flag certificate

Files in `starting_point/`: `cert_6_json.txt` (flags and rational factors) and
`farkas_6_json.txt` (the list of patterns, as a search tree with 6,961 pruning certificates).
They were supplied with the problem; they were not computed here.

## Verify (Python standard library only)

    cd starting_point
    python3 verify_cert.py

Expected: `CERTIFIED: C <= 201272564718335614989/500000000000000000000  ~= 0.40254513`.

## Search again for a certificate

Needs the packages of `requirements.txt` (Clarabel or SCS). Not re-run here.

    python reproduce_sdp.py --solver clarabel --output outputs/reproduction.json --certificate outputs/certificate.json
    python3 verify_cert.py --certificate outputs/certificate.json

## Use in Lean

`formal/proof/data/gen_six.py` reads `cert_6_json.txt` and `formal/proof/data/farkas.txt` and
writes the Lean files of the six-point bound; see `LEAN_DATA.md`. The Lean proof does not use
`farkas_6_json.txt`: it runs its own search for the patterns.


==> anc/lean/tools/check_five.py <==
"""Kernel-check the five-point certificate in sequential, memory-bounded batches.

Run from any directory: python3 anc/lean/tools/check_five.py
Requires the pinned Lean toolchain. Uses only Lean's kernel (`decide +kernel`),
not native_decide. This checks finite certificate identities, not yet C = Bstar.
Each module gets a separate compiler process; no eight-point data is imported.
Timing and peak RSS are saved to .lake/five-check-report.json (not versioned).
"""
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import time

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / '.lake/build/lib/lean'
REPORT = ROOT / '.lake/five-check-report.json'


def main():
    lean = subprocess.check_output(
        [shutil.which('elan') or str(Path.home() / '.elan/bin/elan'), 'which', 'lean'], cwd=ROOT, text=True
    ).strip()
    env = dict(os.environ, LEAN_PATH=str(OUT))
    imports = re.findall(r'^import (Fast.Five.Checks.\w+)$',
                         (ROOT / 'Fast/Five/Checked.lean').read_text(), re.M)
    modules = ['Fast.K', 'Fast.Five.Basic', 'Fast.Five.Check', 'Fast.Five.Data']
    modules += imports + ['Fast.Five.Checked']
    records = []
    for index, module in enumerate(modules):
        source = ROOT / (module.replace('.', '/') + '.lean')
        output = OUT / (module.replace('.', '/') + '.olean')
        output.parent.mkdir(parents=True, exist_ok=True)
        log = ROOT / '.lake' / 'five-check-current.log'
        started = time.monotonic()
        result = subprocess.run(['/usr/bin/time', '-f', 'peak_rss_kb=%M',
                                 lean, '-o', str(output), str(source)],
                                cwd=ROOT, env=env, text=True,
                                stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        elapsed = time.monotonic() - started
        log.write_text(result.stdout)
        rss = re.search(r'peak_rss_kb=(\d+)', result.stdout)
        records.append(dict(module=module, seconds=round(elapsed, 3),
                            peak_rss_kb=int(rss[1]) if rss else None,
                            returncode=result.returncode))
        REPORT.write_text(json.dumps(records, indent=2) + '\n')
        print(f'[{index+1}/{len(modules)}] {module}: '
              f'{elapsed:.2f}s, {records[-1]["peak_rss_kb"]} KB', flush=True)
        if result.returncode:
            print(result.stdout, flush=True)
            raise SystemExit(result.returncode)
    print(f'Total compiler time: {sum(r["seconds"] for r in records):.2f}s; '
          f'peak RSS: {max(r["peak_rss_kb"] or 0 for r in records)} KB')
    print('All finite checks kernel-verified. Full probability bridge is still pending.')


if __name__ == '__main__':
    main()


==> anc/lean/tools/check_five_assembly.py <==
"""Generate and kernel-check the finite identities connecting the sample functional
with the original certificate scores. No native_decide or Mathlib is needed.
Use --jobs 2 to check two patterns concurrently (about 1.3 GB per worker).
"""
import argparse
from concurrent.futures import ThreadPoolExecutor, as_completed
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import time

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / '.lake/build/lib/lean'

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--jobs', type=int, default=1)
    args = parser.parse_args()
    if args.jobs < 1:
        parser.error('--jobs must be positive')
    cover = ROOT.parent / 'proofs/s3/0.400695372__c2/five_point/n5_cut2_exact_cover.json'
    count = len(json.loads(cover.read_text())['patterns'])
    dest = ROOT / 'Fast/Five/AssemblyChecks'
    dest.mkdir(exist_ok=True)
    header = 'import Fast.Five.AssembledCheck\nset_option maxRecDepth 10000\nset_option maxHeartbeats 0\nnamespace Fast.Five.AssemblyChecked\n'
    modules = []
    for i in range(count):
        module = f'Fast.Five.AssemblyChecks.Pattern{i:03d}'
        modules.append(module)
        (ROOT / (module.replace('.', '/') + '.lean')).write_text(header +
            f'theorem pattern{i} : assembledOk Data.patterns[{i}]! = true := by decide +kernel\n' +
            'end Fast.Five.AssemblyChecked\n')
    expr = 'true'
    for i in reversed(range(count)):
        expr = f'(assembledOk Data.patterns[{i}]! && {expr})'
    (ROOT / 'Fast/Five/AssemblyChecked.lean').write_text('\n'.join('import ' + m for m in modules) +
        '\nset_option maxRecDepth 10000\nset_option maxHeartbeats 0\nnamespace Fast.Five.AssemblyChecked\n' +
        'theorem all : Data.patterns.toList.all assembledOk = true := by\n' +
        f'  change {expr} = true\n  simp only [' + ', '.join(f'pattern{i}' for i in range(count)) +
        ', Bool.true_and]\nend Fast.Five.AssemblyChecked\n')
    lean = subprocess.check_output([shutil.which('elan') or str(Path.home()/'.elan/bin/elan'),
                                    'which', 'lean'], cwd=ROOT, text=True).strip()
    env = dict(os.environ, LEAN_PATH=str(OUT))
    report = []
    def compile_module(module):
        source = ROOT / (module.replace('.', '/')+'.lean')
        output = OUT / (module.replace('.', '/')+'.olean')
        output.parent.mkdir(parents=True, exist_ok=True)
        start = time.monotonic()
        proc = subprocess.run(['/usr/bin/time', '-f', 'peak_rss_kb=%M', lean,
                               '-o', str(output), str(source)], cwd=ROOT, env=env,
                              text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        elapsed = time.monotonic()-start
        rss = re.search(r'peak_rss_kb=(\d+)', proc.stdout)
        return dict(module=module, seconds=round(elapsed,3), returncode=proc.returncode,
                    peak_rss_kb=int(rss[1]) if rss else None), proc.stdout
    def record(result):
        row, log = result
        report.append(row)
        (ROOT/'.lake/five-assembly-report.json').write_text(json.dumps(report,indent=2)+'\n')
        print(f'{row["module"]}: {row["seconds"]}s, {row["peak_rss_kb"]} KB, exit {row["returncode"]}',flush=True)
        if row['returncode']:
            print(log,flush=True)
            return False
        return True
    base = ['Fast.K','Fast.Pat','Fast.Gen','Fast.Canon','Fast.Five.Basic','Fast.Five.Check',
            'Fast.Five.Data','Fast.Five.Config','Fast.Five.FlagCodes','Fast.Five.PatternConfig',
            'Fast.Five.Arrangements','Fast.Five.AssembledCheck']
    for module in base:
        if not record(compile_module(module)):
            raise SystemExit(1)
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        futures = [pool.submit(compile_module,module) for module in modules]
        for future in as_completed(futures):
            if not record(future.result()):
                for pending in futures:
                    pending.cancel()
                raise SystemExit(1)
    if not record(compile_module('Fast.Five.AssemblyChecked')):
        raise SystemExit(1)
    print('All sample-to-certificate identities are kernel-verified.',flush=True)

if __name__ == '__main__':
    main()


==> anc/lean/tools/check_five_proof.py <==
"""Compile and audit the complete five-point probability proof.

First run check_five.py and check_five_assembly.py. This script deliberately
builds the new mathematical modules directly, so Lake does not launch hundreds
of finite kernel checks concurrently. Existing mathematical lemmas and the
lower construction are built normally by Lake. See anc/lean/README.md for LFS and
Mathlib setup on a fresh clone.
"""
import json
from pathlib import Path
import shutil
import subprocess
import time

ROOT = Path(__file__).resolve().parents[1]

def main():
    lake = shutil.which('lake') or str(Path.home()/'.elan/bin/lake')
    if not (ROOT/'Fast/Cert8Data.lean').is_file():
        raise SystemExit('The reused mathematical modules need the original payload. '
                         'Run git lfs pull, then python3 anc/lean/tools/restore_artifacts.py '
                         'anc/lean/artifacts/beat_the_average_kernel.zip from the repository root.')
    for name in ['Fast/Five/Checked.olean', 'Fast/Five/AssemblyChecked.olean']:
        if not (ROOT/'.lake/build/lib/lean'/name).is_file():
            raise SystemExit('Missing '+name+'; run check_five.py and check_five_assembly.py first.')
    subprocess.run([lake, 'build', 'BeatAvg.Cert.SortedN', 'BeatAvg.Cert.DegTerm',
                    'BeatAvg.Cert.QPsd', 'BeatAvg.ExpectDeg', 'BeatAvg.Atomless',
                    'BeatAvg.Lower.Main'], cwd=ROOT, check=True)
    names = ['Config', 'Flag', 'FlagExpectation', 'Generic', 'Gordan',
             'Field', 'Endpoints', 'Probability', 'ScalarExpectation', 'Matrix',
             'Matrices', 'Cover', 'SamplePattern', 'BitSpecs', 'PatternConfig',
             'Families', 'FlagPermutation', 'Arrangements', 'Sample', 'Functional',
             'ColorFacts', 'ScalarEvaluation', 'SquareEvaluation', 'Evaluation',
             'FinalCore', 'Final']
    report = []
    for name in names:
        output = ROOT/f'.lake/build/lib/lean/BeatAvg/Five/{name}.olean'
        output.parent.mkdir(parents=True,exist_ok=True)
        started = time.monotonic()
        result = subprocess.run([lake, 'env', 'lean', '-DautoImplicit=false',
                                 '-o', str(output), f'BeatAvg/Five/{name}.lean'], cwd=ROOT)
        report.append(dict(module='BeatAvg.Five.'+name, seconds=round(time.monotonic()-started,3),
                           returncode=result.returncode))
        (ROOT/'.lake/five-proof-report.json').write_text(json.dumps(report,indent=2)+'\n')
        if result.returncode:
            raise SystemExit(result.returncode)
        print('Built BeatAvg.Five.'+name,flush=True)
    subprocess.run([lake, 'env', 'lean', '-DautoImplicit=false', 'CheckFive.lean'],cwd=ROOT,check=True)
    print('C = Bstar proved using the five-point colored certificate; axiom audit above.')

if __name__ == '__main__':
    main()


==> anc/lean/tools/check_four.py <==
"""Kernel-check the direct four-point certificate in bounded compiler processes.

No native_decide. Shared Fast definitions are compiled directly first;
all new finite modules are independent of Mathlib.
Reports and individual logs go to the ignored .lake directory.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor
import hashlib
import json
import os
from pathlib import Path
import re
import shutil
import subprocess
import time

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / ".lake/build/lib/lean"
REPORT = ROOT / ".lake/four-check-report.json"


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--jobs", type=int, default=2)
    parser.add_argument("--resume", action="store_true")
    args = parser.parse_args()
    assert args.jobs > 0
    dependencies = ["Fast.K", "Fast.Pat", "Fast.Gen", "Fast.Canon",
                    "Fast.Five.Basic", "Fast.Five.Check", "Fast.Five.Config"]
    lean = subprocess.check_output(
        [shutil.which("elan") or str(Path.home() / ".elan/bin/elan"), "which", "lean"],
        cwd=ROOT, text=True).strip()
    env = dict(os.environ, LEAN_PATH=str(OUT))
    imports = re.findall(r"^import (Fast.Four.Checks.\w+)$",
                         (ROOT / "Fast/Four/Checked.lean").read_text(), re.M)
    shared = ["Fast.Four.Basic", "Fast.Four.Data"]
    seen = set()

    def import_sources(module):
        if module in seen:
            return b""
        seen.add(module)
        source = ROOT / (module.replace(".", "/") + ".lean")
        if not source.is_file():
            return b""
        data = source.read_bytes()
        imported = re.findall(r"^import ([\w.]+)$", data.decode(), re.M)
        return module.encode() + data + b"".join(import_sources(m) for m in imported)

    digest = hashlib.sha256(b"".join(import_sources(m) for m in shared)).hexdigest()
    prior = json.loads(REPORT.read_text()) if args.resume and REPORT.exists() else []
    cache = {r["module"]: r for r in prior}
    records = []
    logs = ROOT / ".lake/four-logs"
    logs.mkdir(exist_ok=True)

    def build(module):
        source = ROOT / (module.replace(".", "/") + ".lean")
        output = OUT / (module.replace(".", "/") + ".olean")
        source_hash = hashlib.sha256(source.read_bytes()).hexdigest()
        previous = cache.get(module)
        if (args.resume and output.exists() and previous and previous["returncode"] == 0
                and previous.get("shared_hash") == digest
                and previous.get("source_hash") == source_hash):
            return previous
        output.parent.mkdir(parents=True, exist_ok=True)
        started = time.monotonic()
        result = subprocess.run(
            ["/usr/bin/time", "-f", "peak_rss_kb=%M", lean, "-DautoImplicit=false",
             "-o", str(output), str(source)], cwd=ROOT, env=env, text=True,
            stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        (logs / (module + ".log")).write_text(result.stdout)
        rss = re.search(r"peak_rss_kb=(\d+)", result.stdout)
        record = dict(module=module, seconds=round(time.monotonic()-started, 3),
                      peak_rss_kb=int(rss[1]) if rss else None,
                      returncode=result.returncode, shared_hash=digest,
                      source_hash=source_hash)
        print(f"{module}: {record['seconds']}s, {record['peak_rss_kb']} KB, "
              f"exit {result.returncode}", flush=True)
        if result.returncode:
            print(result.stdout, flush=True)
        return record

    def save(record):
        records.append(record)
        REPORT.write_text(json.dumps(records, indent=2) + "\n")
        if record["returncode"]:
            raise SystemExit(record["returncode"])

    for module in dependencies + shared:
        save(build(module))
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        for record in pool.map(build, imports):
            save(record)
    save(build("Fast.Four.Checked"))
    print("All four-point finite checks proved by the Lean kernel.", flush=True)


if __name__ == "__main__":
    main()


==> anc/lean/tools/check_four_proof.py <==
"""Compile and audit the direct four-point equality theorem.

First run check_four.py. Shared mathematical lemmas and the existing lower
construction are reused; missing dependencies and new bridge modules are
compiled directly, without loading optional native libraries.
"""
import json
from pathlib import Path
import re
import shutil
import subprocess
import time

ROOT = Path(__file__).resolve().parents[1]


def main():
    lake = shutil.which("lake") or str(Path.home() / ".elan/bin/lake")
    if not (ROOT / "Fast/Cert8Data.lean").is_file():
        raise SystemExit("Restore the original LFS archive first; shared field and "
                         "matrix lemmas import its definitions. See anc/lean/README.md.")
    if not (ROOT / ".lake/build/lib/lean/Fast/Four/Checked.olean").is_file():
        raise SystemExit("Run python3 anc/lean/tools/check_four.py first.")
    # Direct compilation avoids mixing Lake native-library artifacts with the
    # kernel-only runner's manually compiled oleans. External Mathlib oleans
    # still come from the pinned Lake environment.
    seen = set()
    shared = []

    def visit(module):
        if module in seen:
            return
        seen.add(module)
        source = ROOT / (module.replace(".", "/") + ".lean")
        if not source.is_file():
            return
        for dep in re.findall(r"^import ([\w.]+)$", source.read_text(), re.M):
            visit(dep)
        shared.append(module)

    for module in ["BeatAvg.Five.Matrix", "BeatAvg.Five.Cover",
                   "BeatAvg.Cert.SortedN", "BeatAvg.Lower.Main"]:
        visit(module)
    new_modules = ["Fast.Four.Objective"] + [
        "BeatAvg.Four." + name for name in
        ["Config", "Flag", "FlagExpectation", "FlagPermutation", "Generic",
         "Cover", "SamplePattern", "BitSpecs", "PatternConfig", "Matrix",
         "Families", "Arrangements", "Functional", "Evaluation", "Final"]]
    report = []
    logs = ROOT / ".lake/four-proof-logs"
    logs.mkdir(exist_ok=True)
    for module in shared + new_modules:
        source = ROOT / (module.replace(".", "/") + ".lean")
        output = ROOT / (".lake/build/lib/lean/" + module.replace(".", "/") + ".olean")
        if module in shared and output.is_file():
            deps = re.findall(r"^import ([\w.]+)$", source.read_text(), re.M)
            local_deps = [ROOT / (".lake/build/lib/lean/" + dep.replace(".", "/") + ".olean")
                          for dep in deps
                          if (ROOT / (dep.replace(".", "/") + ".lean")).is_file()]
            newest = max([source.stat().st_mtime] +
                         [dep.stat().st_mtime for dep in local_deps])
            if output.stat().st_mtime >= newest:
                continue
        output.parent.mkdir(parents=True, exist_ok=True)
        started = time.monotonic()
        result = subprocess.run(
            ["/usr/bin/time", "-f", "peak_rss_kb=%M", lake, "env", "lean",
             "-DautoImplicit=false", "-o", str(output), str(source)],
            cwd=ROOT, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        (logs / (module + ".log")).write_text(result.stdout)
        rss = re.search(r"peak_rss_kb=(\d+)", result.stdout)
        report.append(dict(module=module, seconds=round(time.monotonic()-started, 3),
                           peak_rss_kb=int(rss[1]) if rss else None,
                           returncode=result.returncode))
        (ROOT / ".lake/four-proof-report.json").write_text(json.dumps(report, indent=2) + "\n")
        print(f"{module}: {report[-1]['seconds']}s, exit {result.returncode}", flush=True)
        if result.returncode:
            print(result.stdout, flush=True)
            raise SystemExit(result.returncode)
    audit = subprocess.run([lake, "env", "lean", "-DautoImplicit=false", "CheckFour.lean"],
                           cwd=ROOT, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
    (ROOT / ".lake/four-axiom-audit.txt").write_text(audit.stdout)
    print(audit.stdout, end="", flush=True)
    if audit.returncode:
        raise SystemExit(audit.returncode)
    for line in audit.stdout.splitlines():
        if "depends on axioms:" in line:
            listed = line.split("depends on axioms:", 1)[1].strip().strip("[]")
            if set(a.strip() for a in listed.split(",") if a.strip()) - {
                    "propext", "Classical.choice", "Quot.sound"}:
                raise SystemExit("Unexpected axiom: " + line)
    if "'BeatAvg.Four.C_eq_Bstar' depends on axioms:" not in audit.stdout:
        raise SystemExit("Final equality axiom audit missing.")
    print("Direct four-point C = Bstar proved; axiom audit passed.", flush=True)


if __name__ == "__main__":
    main()


==> anc/lean/tools/export_five.py <==
"""Export five-point data and rational PSD witnesses; Lean recomputes all checks."""
import sys,json,math
from fractions import Fraction as Q
from pathlib import Path
ROOT=Path(__file__).resolve().parents[2]
DATA=ROOT/'proofs/s3/0.400695372__c2/five_point'
sys.path.insert(0,str(DATA))
from field import F,interval
import numpy as np
OUT=ROOT/'lean/Fast/Five';OUT.mkdir(exist_ok=True)
cert=json.loads((DATA/'n5_field_certificate.json').read_text());cover=json.loads((DATA/'n5_cut2_exact_cover.json').read_text())
def rat(v):
 v=Q(v)
 return str(v.numerator) if v.denominator==1 and v>=0 else f'({v.numerator})' if v.denominator==1 else f'(({v.numerator} : Rat) / {v.denominator})'
def fk(x):return '⟨'+', '.join(rat(v) for v in F(x).v)+'⟩'
def arr(xs):return '#['+', '.join(xs)+']'
def lst(xs):return '['+', '.join(xs)+']'
def mat(A):return arr([arr([fk(v) for v in row]) for row in A])
lo,hi=interval(80)
source=['import Fast.Five.Check','set_option maxRecDepth 10000','namespace Fast.Five.Data',f'def encLo : Int := {int(lo*2**80)}',f'def encHi : Int := {int(hi*2**80)}','def encM : Nat := 80','def low : Rat := (encLo : Rat) / 2^encM','def high : Rat := (encHi : Rat) / 2^encM']
for bi,b in enumerate(cert['blocks']):
 W=[[F(v) for v in row] for row in b['basis']];Y=[[F(v) for v in row] for row in b['matrix']];k=len(Y);d=len(W)
 WY=[[sum((a*c for a,c in zip(row,col)),F(0)) for col in zip(*Y)] for row in W]
 expanded=[[sum((a*c for a,c in zip(row,col)),F(0)) for col in W] for row in WY]
 gram=np.linalg.cholesky(np.array([[float(v) for v in row] for row in Y])-0.05*np.eye(k));den=10**6;G=[[round(float(v)*den) for v in row] for row in gram]
 # Confirm rational interval row dominance before emitting.
 def low(v):return v.v[0]+sum(a*(lo**i if a>=0 else hi**i) for i,a in enumerate(v.v[1:],1))
 def high(v):return v.v[0]+sum(a*(hi**i if a>=0 else lo**i) for i,a in enumerate(v.v[1:],1))
 R=[[Y[i][j]-Q(sum(a*c for a,c in zip(G[i],G[j])),den**2) for j in range(k)] for i in range(k)]
 assert all(low(R[i][i])>sum(max(-low(R[i][j]),high(R[i][j])) for j in range(k) if j!=i) for i in range(k))
 sparse=arr([lst([f'({j}, {fk(v)})' for j,v in enumerate(row) if v]) for row in W])
 source.append(f'''def block{bi} : Block := {{
  roots := {b['t']}, flagSize := {b['f']}, ty := {b['type']}
  flags := {arr(list(map(str,b['flags'])))}
  basis := {sparse}
  matrix := {mat(Y)}
  expanded := {mat(expanded)}
  gram := {arr([lst([str(v) if v>=0 else f'({v})' for v in row]) for row in G])}
  gramDen := {den}
}}''')
source.append('def blocks : Array Block := '+arr([f'block{i}' for i in range(len(cert['blocks']))]))
source.extend(['def wHalf : Rat := 890169 / 200000','def wTwice : Rat := 135203 / 250000','def nu : Array Rat := #[3991657/1000000,3991657/1000000,2903639/500000,544009/250000]'])
patterns={p:i for i,p in enumerate(cover['patterns'])};pruned=cover['pruned']
source.append('def patterns : Array Nat := '+arr([str(sum(1<<i for i,c in enumerate(p) if c=='+')) for p in patterns]))
def tree(prefix):
 if prefix in patterns:return f'(.retained {patterns[prefix]})'
 if prefix in pruned:
  w={int(k):Q(v) for k,v in pruned[prefix].items()};den=math.lcm(*(v.denominator for v in w.values()));ints={k:int(v*den) for k,v in w.items()};g=math.gcd(*ints.values())
  return '(.excluded '+lst([f'({k},{v//g})' for k,v in ints.items()])+')'
 assert len(prefix)<20
 return '(.branch '+tree(prefix+'+')+' '+tree(prefix+'-')+')'
source.append('def cover : Cover := '+tree(''))
source.append('''def endpointOk (p : Pattern) : Bool :=
  decide (0 ≤ lower low high (K.bstar.sub (score blocks wHalf wTwice nu p K.bstar))) &&
  decide (0 ≤ lower low high ((K.ofRat (1-9/10000)).sub (score blocks wHalf wTwice nu p K.one)))
end Fast.Five.Data''')
(OUT/'Data.lean').write_text('\n\n'.join(source)+'\n')
# Separate compiler processes release the kernel evaluator's caches between batches.
CHECKS=OUT/'Checks';CHECKS.mkdir(exist_ok=True)
imports=[]
header=['import Fast.Five.Data','set_option maxRecDepth 10000',
        'set_option maxHeartbeats 0','namespace Fast.Five.Checked']
def emit(name, declarations):
 imports.append('import Fast.Five.Checks.'+name)
 (CHECKS/(name+'.lean')).write_text('\n\n'.join(header+declarations+['end Fast.Five.Checked'])+'\n')
def checked(name,expr):return f'theorem {name} : {expr} = true := by decide +kernel'
emit('Base',[checked('enclosure','enclosureOk Data.encLo Data.encHi Data.encM')]+
 [checked(f'shape{i}',f'blockShape Data.block{i}') for i in range(len(cert['blocks']))])
emit('Cover',[checked('cover','coverOk Data.patterns Data.cover 0 0')])
aggregates=[]
def family(name,expressions,statement):
 names=[f'{name}_{i}' for i in range(len(expressions))]
 for i in range(0,len(expressions),4):
  emit(name.capitalize()+str(i//4),[checked(names[j],expressions[j])
       for j in range(i,min(i+4,len(expressions)))])
 chain='true'
 for expr in reversed(expressions):chain=f'({expr} && {chain})'
 aggregates.append(f'theorem {name} : {statement} = true := by\n'
   f'  change {chain} = true\n  simp only ['+', '.join(names)+', Bool.true_and]')
for bi,b in enumerate(cert['blocks']):
 family(f'psd{bi}',[f'psdRow Data.low Data.high Data.block{bi} {i}' for i in range(len(b['matrix']))],
        f'(List.range {len(b["matrix"])}).all (psdRow Data.low Data.high Data.block{bi})')
 family(f'expanded{bi}',[f'expandedRow Data.block{bi} {i}' for i in range(len(b['basis']))],
        f'(List.range {len(b["basis"])}).all (expandedRow Data.block{bi})')
family('endpoints',[f'Data.endpointOk Data.patterns[{i}]!' for i in range(len(patterns))],
       'Data.patterns.toList.all Data.endpointOk')
(OUT/'Checked.lean').write_text('\n'.join(imports)+'\n\n'+
 '\n\n'.join(header[1:]+aggregates+['end Fast.Five.Checked'])+'\n')
print('Exported',OUT/'Data.lean','and',len(imports),'check batches')


==> anc/lean/tools/export_four.py <==
"""Export the direct four-point certificate; Lean checks all exported witnesses.

Reuses the five-point matrix checker. NumPy proposes a rational Gram matrix;
its residual diagonal dominance, the cover, and all pattern scores are proved
by `decide +kernel`. Run with a Python environment containing NumPy.
"""
import json
import math
import sys
from fractions import Fraction as Q
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / "proofs/s3/0.400695372__c2"))
from field_r import K, r_enclosure

OUT = ROOT / "lean/Fast/Four"


def rat(value):
    v = Q(value)
    if v.denominator == 1:
        return str(v.numerator) if v >= 0 else f"({v.numerator})"
    return f"(({v.numerator} : Rat) / {v.denominator})"


def fk(value):
    return "⟨" + ", ".join(rat(v) for v in K(value).v) + "⟩"


def arr(values):
    return "#[" + ", ".join(values) + "]"


def lst(values):
    return "[" + ", ".join(values) + "]"


def mat(values):
    return arr([arr([fk(v) for v in row]) for row in values])


def bits(pattern):
    return sum(1 << i for i, c in enumerate(pattern) if c == "+")


def main():
    cert = json.loads((ROOT / "proofs/s3/0.400695372__c2/cert_exact.json").read_text())
    cover = json.loads((ROOT / "proofs/s3/0.400695372__c2/cover_n4.json").read_text())
    assert cert["cuts"] == cover["cuts"] == ["7/6", "3/2", "2"]
    lo, hi = r_enclosure(100)

    def lower(v):
        return v.v[0] + sum(a * (lo**i if a >= 0 else hi**i)
                            for i, a in enumerate(v.v[1:], 1))

    def upper(v):
        return v.v[0] + sum(a * (hi**i if a >= 0 else lo**i)
                            for i, a in enumerate(v.v[1:], 1))

    source = ["import Fast.Four.Basic", "set_option maxRecDepth 10000",
              "namespace Fast.Four.Data",
              f"def encLo : Int := {int(lo * 2**100)}",
              f"def encHi : Int := {int(hi * 2**100)}",
              "def encM : Nat := 100",
              "def low : Rat := (encLo : Rat) / 2^encM",
              "def high : Rat := (encHi : Rat) / 2^encM"]
    for bi, b in enumerate(cert["blocks"]):
        assert (b["t"], b["f"]) == (2, 3)
        W = [[K(v) for v in row] for row in b["W"]]
        Y = [[K(v) for v in row] for row in b["Y"]]
        k = len(Y)
        WY = [[sum((a * c for a, c in zip(row, col)), K(0))
               for col in zip(*Y)] for row in W]
        expanded = [[sum((a * c for a, c in zip(row, col)), K(0))
                     for col in W] for row in WY]
        Yn = np.array([[float(v) for v in row] for row in Y])
        margin = float(np.linalg.eigvalsh(Yn)[0]) / 2
        assert margin > 0
        Gfloat = np.linalg.cholesky(Yn - margin * np.eye(k))
        den = 10**10
        G = [[round(float(v) * den) for v in row] for row in Gfloat]
        residual = [[Y[i][j] - Q(sum(a * c for a, c in zip(G[i], G[j])), den**2)
                     for j in range(k)] for i in range(k)]
        assert all(lower(residual[i][i]) >
                   sum(max(-lower(residual[i][j]), upper(residual[i][j]))
                       for j in range(k) if j != i) for i in range(k))
        flags = [3 * bits(p) + [[0, 1], [0, 2], [1, 2]].index(marks)
                 for p, marks in b["flags"]]
        sparse = arr([lst([f"({j}, {fk(v)})" for j, v in enumerate(row) if v])
                      for row in W])
        source.append(f"""def block{bi} : Block := {{
  roots := 2, flagSize := 3, ty := {bits(b['type'])}
  flags := {arr(list(map(str, flags)))}
  basis := {sparse}
  matrix := {mat(Y)}
  expanded := {mat(expanded)}
  gram := {arr([lst([str(v) if v >= 0 else f'({v})' for v in row]) for row in G])}
  gramDen := {den}
}}""")
    source.append("def blocks : Array Block := " +
                  arr([f"block{i}" for i in range(len(cert["blocks"]))]))
    patterns = {p: i for i, p in enumerate(cover["patterns"])}
    source.append("def patterns : Array Nat := " +
                  arr([str(bits(p)) for p in patterns]))
    # The JSON forms are rational; Lean uses positive integer multiples.
    scales = [Q(6), Q(2), Q(1)] * 6 + [Q(1), Q(1)]

    def tree(prefix):
        if prefix in patterns:
            return f"(.retained {patterns[prefix]})"
        if prefix in cover["pruned"]:
            w = {int(i): Q(v) / scales[int(i)]
                 for i, v in cover["pruned"][prefix].items()}
            den = math.lcm(*(v.denominator for v in w.values()))
            ints = {i: int(v * den) for i, v in w.items()}
            g = math.gcd(*ints.values())
            return "(.excluded " + lst([f"({i},{v//g})" for i, v in ints.items()]) + ")"
        assert len(prefix) < 20
        return "(.branch " + tree(prefix + "+") + " " + tree(prefix + "-") + ")"

    source += ["def cover : Cover := " + tree(""),
               "def endpointOk (p : Pattern) : Bool :=\n"
               "  decide (0 ≤ lower low high (K.bstar.sub (score blocks p)))",
               "end Fast.Four.Data"]
    (OUT / "Data.lean").write_text("\n\n".join(source) + "\n")
    checks = OUT / "Checks"
    checks.mkdir(exist_ok=True)
    imports = []
    header = ["import Fast.Four.Data", "set_option maxRecDepth 10000",
              "set_option maxHeartbeats 0", "namespace Fast.Four.Checked"]

    def emit(name, declarations):
        imports.append("import Fast.Four.Checks." + name)
        (checks / (name + ".lean")).write_text(
            "\n\n".join(header + declarations + ["end Fast.Four.Checked"]) + "\n")

    def checked(name, expr):
        return f"theorem {name} : {expr} = true := by decide +kernel"

    emit("Base", [checked("enclosure", "enclosureOk Data.encLo Data.encHi Data.encM")] +
         [checked(f"shape{i}", f"blockShape Data.block{i}") for i in range(4)])
    emit("Cover", [checked("cover", "coverOk Data.patterns Data.cover 0 0")])
    aggregates = []

    def family(name, expressions, statement, batch=4):
        names = [f"{name}_{i}" for i in range(len(expressions))]
        for i in range(0, len(expressions), batch):
            emit(name.capitalize() + str(i // batch),
                 [checked(names[j], expressions[j])
                  for j in range(i, min(i + batch, len(expressions)))])
        chain = "true"
        for expr in reversed(expressions):
            chain = f"({expr} && {chain})"
        aggregates.append(f"theorem {name} : {statement} = true := by\n"
                          f"  change {chain} = true\n  simp only [" +
                          ", ".join(names) + ", Bool.true_and]")

    for bi, b in enumerate(cert["blocks"]):
        family(f"psd{bi}", [f"psdRow Data.low Data.high Data.block{bi} {i}"
                           for i in range(len(b["Y"]))],
               f"(List.range {len(b['Y'])}).all (psdRow Data.low Data.high Data.block{bi})")
        family(f"expanded{bi}", [f"expandedRow Data.block{bi} {i}"
                                for i in range(len(b["W"]))],
               f"(List.range {len(b['W'])}).all (expandedRow Data.block{bi})")
    # One process per score releases the kernel's large rational caches.
    family("endpoints", [f"Data.endpointOk Data.patterns[{i}]!"
                         for i in range(len(patterns))],
           "Data.patterns.toList.all Data.endpointOk", batch=1)
    (OUT / "Checked.lean").write_text("\n".join(imports) + "\n\n" +
                                     "\n\n".join(header[1:] + aggregates +
                                                  ["end Fast.Four.Checked"]) + "\n")
    print("Exported", len(patterns), "patterns,", len(imports), "kernel check modules")


if __name__ == "__main__":
    main()


==> anc/lean/tools/restore_artifacts.py <==
#!/usr/bin/env python3
"""Restore or check ignored proof artifacts from the pinned upstream ZIP."""
import argparse
import hashlib
from pathlib import Path, PurePosixPath
import sys
import zipfile

ARCHIVE_SHA256 = '465728d4b8e3368e59f522f99b10a87a4d0577d1f35a70c6e7f1fb7e1650d4d6'
PREFIX = 'formal/proof/'
ROOT = Path(__file__).resolve().parents[1]
EXACT = {
    'Fast/Cert8Data.lean', 'BeatAvg/Six/Data.lean',
    'BeatAvg/K8/Tables.lean', 'BeatAvg/K8/TablesQ.lean',
    'BeatAvg/K8/TablesF.lean', 'BeatAvg/K8/L56.lean',
    'BeatAvg/K8/L7G.lean', 'BeatAvg/K8/L7X.lean',
}


def is_artifact(name):
    p = PurePosixPath(name)
    return (name in EXACT or name.startswith(('BeatAvg/K8/F/', 'BeatAvg/K8/P8/'))
            or (p.parent == PurePosixPath('data') and p.suffix == '.txt'))


def digest(path):
    h = hashlib.sha256()
    with path.open('rb') as stream:
        for chunk in iter(lambda: stream.read(1024 * 1024), b''):
            h.update(chunk)
    return h.hexdigest()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('archive', type=Path, help='beat_the_average_kernel.zip')
    parser.add_argument('--check', action='store_true', help='compare artifacts without writing')
    args = parser.parse_args()
    if digest(args.archive) != ARCHIVE_SHA256:
        parser.error('Archive SHA-256 does not match the pinned release; no files were written.')
    count = total = bad = 0
    with zipfile.ZipFile(args.archive) as archive:
        for info in archive.infolist():
            if info.is_dir() or not info.filename.startswith(PREFIX):
                continue
            name = info.filename[len(PREFIX):]
            if not is_artifact(name):
                continue
            relative = PurePosixPath(name)
            if relative.is_absolute() or '..' in relative.parts:
                parser.error('Unsafe archive path')
            target = ROOT.joinpath(*relative.parts)
            if not target.resolve().is_relative_to(ROOT):
                parser.error('Artifact path escapes the project through a symlink')
            content = archive.read(info)
            if args.check:
                if not target.is_file() or target.read_bytes() != content:
                    if bad < 10:
                        print(f'Missing or changed: {name}', file=sys.stderr)
                    bad += 1
            else:
                target.parent.mkdir(parents=True, exist_ok=True)
                target.write_bytes(content)
            count += 1
            total += len(content)
    print(f'{"Checked" if args.check else "Restored"} {count:,} artifacts ({total / 2**20:.1f} MiB).')
    if bad:
        print(f'{bad:,} missing or changed artifacts.', file=sys.stderr)
        return 1
    return 0


if __name__ == '__main__':
    sys.exit(main())


==> anc/prepare_data.py <==
"""Restore large JSON inputs compressed when building the arXiv submission."""
import gzip
import hashlib
import json
from pathlib import Path
import tempfile


def main():
    root = Path(__file__).resolve().parent
    manifest = root / 'compressed_inputs.json'
    if not manifest.exists():
        print('Repository inputs are already available; no submission manifest present.')
        return
    records = json.loads(manifest.read_text())
    for name, expected in records.items():
        target = (root / name).resolve()
        if not target.is_relative_to(root):
            raise ValueError(f'Input path leaves anc/: {name}')
        if target.exists():
            with target.open('rb') as stream:
                actual = hashlib.file_digest(stream, 'sha256').hexdigest()
            if actual != expected:
                raise ValueError(f'Existing JSON differs from the packaged input: {name}')
            continue
        temporary = None
        try:
            digest = hashlib.sha256()
            with gzip.open(str(target)+'.gz', 'rb') as source:
                with tempfile.NamedTemporaryFile(dir=target.parent, delete=False) as output:
                    temporary = Path(output.name)
                    while chunk := source.read(1024 * 1024):
                        digest.update(chunk)
                        output.write(chunk)
            if digest.hexdigest() != expected:
                raise ValueError(f'Input checksum mismatch: {name}')
            temporary.replace(target)
        finally:
            if temporary is not None:
                temporary.unlink(missing_ok=True)
    print(f'Checked/restored {len(records)} JSON inputs; all SHA-256 hashes match.')


if __name__ == '__main__':
    main()


==> anc/proofs/common/algebraic_field.py <==
"""Exact root arithmetic for polynomials with an isolated root in (1,2).

No numerical approximations are used for signs. A failed inverse or unresolved
zero raises an error rather than accepting a proof. Intended moduli are the
irreducible endpoint polynomials recorded with each certificate.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from functools import lru_cache
from math import comb

def make_field(polynomial,root_interval=(1,2),local_isolation=False):
    polynomial=tuple(polynomial);degree=len(polynomial)-1
    assert degree>=2 and polynomial[-1]>0
    assert all(type(v)==int for v in polynomial)
    nonzero=[v for v in polynomial if v]
    if not local_isolation:
        assert polynomial[0]<0
        assert sum(a*b<0 for a,b in zip(nonzero,nonzero[1:]))==1
    left,right=root_interval
    assert 0<left<right and all(type(v)==int for v in root_interval)
    if local_isolation:
        coarse=sum(j*v*(left**(j-1) if v>=0 else right**(j-1))
                   for j,v in enumerate(polynomial) if j)>0
        # Positive coefficients of p'(left + y) prove strict increase for
        # every y >= 0, and can be much sharper than the coarse bound.
        shifted=[sum(j*polynomial[j]*comb(j-1,k)*left**(j-1-k)
                     for j in range(k+1,degree+1)) for k in range(degree)]
        assert coarse or (shifted[0]>0 and all(v>=0 for v in shifted))
    assert sum(v*left**j for j,v in enumerate(polynomial))<0<sum(v*right**j for j,v in enumerate(polynomial))
    leading=polynomial[-1]
    if leading != 1:
        polynomial=tuple(Q(v,leading) for v in polynomial)

    @lru_cache(None)
    def interval(bits):
        den=1<<bits;lo=left*den;hi=right*den
        def value(x):return sum(v*x**j*den**(degree-j) for j,v in enumerate(polynomial))
        while hi-lo>1:
            mid=(lo+hi)//2
            if value(mid)<0:lo=mid
            else:hi=mid
        assert value(lo)<0<value(hi)
        return Q(lo,den),Q(hi,den)

    @lru_cache(None)
    def sign(v):
        if not any(v):return 0
        for bits in [80,160,320,640,1280]:
            lo,hi=interval(bits)
            lower=v[0]+sum(a*(lo**i if a>=0 else hi**i) for i,a in enumerate(v[1:],1))
            upper=v[0]+sum(a*(hi**i if a>=0 else lo**i) for i,a in enumerate(v[1:],1))
            if lower>0:return 1
            if upper<0:return -1
        raise ArithmeticError('Unresolved algebraic sign; do not accept this proof')

    def coefficients(x):
        if isinstance(x,F):return x.v
        if isinstance(x,(list,tuple)):
            assert len(x)==degree
            return tuple(map(Q,x))
        return (Q(x),)+(Q(0),)*(degree-1)

    class F:
        __slots__=('v',)
        def __init__(self,x=0):self.v=coefficients(x)
        def __add__(self,other):return F(tuple(a+b for a,b in zip(self.v,coefficients(other))))
        __radd__=__add__
        def __neg__(self):return F(tuple(-a for a in self.v))
        def __sub__(self,other):return self+-F(other)
        def __rsub__(self,other):return F(other)+-self
        def __mul__(self,other):
            b=coefficients(other);out=[Q(0)]*(2*degree-1)
            for i in range(degree):
                if not self.v[i]:continue
                for j in range(degree):
                    if b[j]:out[i+j]+=self.v[i]*b[j]
            for i in range(len(out)-1,degree-1,-1):
                if not out[i]:continue
                for j in range(degree):
                    if polynomial[j]:out[i-degree+j]-=out[i]*polynomial[j]
            return F(tuple(out[:degree]))
        __rmul__=__mul__
        def __truediv__(self,other):return self*F(inverse(coefficients(other)))
        def __rtruediv__(self,other):return F(other)/self
        def inverse(self):return F(inverse(self.v))
        def sign(self):return sign(self.v)
        def __pow__(self,n):
            assert type(n)==int
            if n<0:return (1/self)**(-n)
            result=F(1);base=self
            while n:
                if n%2:result=result*base
                base=base*base;n//=2
            return result
        def __bool__(self):return any(self.v)
        def __hash__(self):return hash(self.v)
        def __eq__(self,other):return self.v==coefficients(other)
        def __lt__(self,other):return sign((self-F(other)).v)<0
        def __le__(self,other):return sign((self-F(other)).v)<=0
        def __gt__(self,other):return sign((self-F(other)).v)>0
        def __ge__(self,other):return sign((self-F(other)).v)>=0
        def __float__(self):
            lo,hi=interval(64);t=float((lo+hi)/2)
            return sum(float(v)*t**i for i,v in enumerate(self.v))
        def json(self):return list(map(str,self.v))

    @lru_cache(None)
    def inverse(v):
        assert any(v)
        columns=[(F(v)*F(tuple(Q(i==j) for i in range(degree)))).v for j in range(degree)]
        a=[[columns[j][i] for j in range(degree)]+[Q(i==0)] for i in range(degree)]
        for j in range(degree):
            k=next(k for k in range(j,degree) if a[k][j]);a[k],a[j]=a[j],a[k]
            p=a[j][j];a[j]=[x/p for x in a[j]]
            for i in range(degree):
                if i!=j and a[i][j]:
                    p=a[i][j];a[i]=[x-p*y for x,y in zip(a[i],a[j])]
        return tuple(a[i][-1] for i in range(degree))

    return F

def solve(F,matrix,rhs,free=None):
    if not matrix:return None
    n=len(matrix[0]);a=[[F(v) for v in row]+[F(b)] for row,b in zip(matrix,rhs)]
    rank=0;pivots=[]
    for j in range(n):
        pivot=next((i for i in range(rank,len(a)) if a[i][j]),None)
        if pivot is None:continue
        a[rank],a[pivot]=a[pivot],a[rank]
        p=a[rank][j];a[rank]=[v/p for v in a[rank]]
        for i in range(len(a)):
            if i!=rank and a[i][j]:
                p=a[i][j];a[i]=[v-p*w for v,w in zip(a[i],a[rank])]
        pivots.append(j);rank+=1
    if any(not any(row[:-1]) and row[-1] for row in a):return None
    out=[F(v) for v in free] if free is not None else [F(0)]*n
    for i,j in reversed(list(enumerate(pivots))):out[j]=a[i][-1]-sum(a[i][k]*out[k] for k in range(j+1,n))
    return out


==> anc/proofs/common/cuberoot_field.py <==
"""Exact arithmetic and signs in Q(t), t=positive cube_root(4)."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from functools import lru_cache

def as_tuple(x):
    if isinstance(x,F):return x.v
    if isinstance(x,(list,tuple)):
        assert len(x)==3
        return tuple(map(Q,x))
    return (Q(x),Q(0),Q(0))

class F:
    __slots__=('v',)
    def __init__(self,x=0):self.v=as_tuple(x)
    def __add__(self,other):return F(tuple(a+b for a,b in zip(self.v,as_tuple(other))))
    __radd__=__add__
    def __neg__(self):return F(tuple(-a for a in self.v))
    def __sub__(self,other):return self+-F(other)
    def __rsub__(self,other):return F(other)+-self
    def __mul__(self,other):
        b=as_tuple(other);out=[Q(0)]*5
        for i in range(3):
            for j in range(3):out[i+j]+=self.v[i]*b[j]
        out[0]+=4*out[3];out[1]+=4*out[4]
        return F(tuple(out[:3]))
    __rmul__=__mul__
    def __truediv__(self,other):return self*F(inverse(as_tuple(other)))
    def __rtruediv__(self,other):return F(other)/self
    def __bool__(self):return any(self.v)
    def __hash__(self):return hash(self.v)
    def __eq__(self,other):return self.v==as_tuple(other)
    def __lt__(self,other):return sign((self-F(other)).v)<0
    def __le__(self,other):return sign((self-F(other)).v)<=0
    def __gt__(self,other):return sign((self-F(other)).v)>0
    def __ge__(self,other):return sign((self-F(other)).v)>=0
    def __float__(self):
        t=4**(1/3)
        return sum(float(v)*t**i for i,v in enumerate(self.v))
    def json(self):return list(map(str,self.v))

@lru_cache(None)
def inverse(v):
    assert any(v)
    columns=[(F(v)*F(tuple(Q(i==j) for i in range(3)))).v for j in range(3)]
    a=[[columns[j][i] for j in range(3)]+[Q(i==0)] for i in range(3)]
    for j in range(3):
        k=next(k for k in range(j,3) if a[k][j]);a[k],a[j]=a[j],a[k]
        pivot=a[j][j];a[j]=[x/pivot for x in a[j]]
        for i in range(3):
            if i!=j:
                scale=a[i][j];a[i]=[x-scale*y for x,y in zip(a[i],a[j])]
    return tuple(a[i][-1] for i in range(3))

@lru_cache(None)
def interval(bits):
    den=1<<bits;lo=den;hi=2*den
    while hi-lo>1:
        mid=(lo+hi)//2
        if mid**3<4*den**3:lo=mid
        else:hi=mid
    assert lo**3<4*den**3<hi**3
    return Q(lo,den),Q(hi,den)

@lru_cache(None)
def sign(v):
    if not any(v):return 0
    for bits in [80,160,320,640,1280]:
        lo,hi=interval(bits)
        lower=v[0]+sum(a*(lo**i if a>=0 else hi**i) for i,a in enumerate(v[1:],1))
        upper=v[0]+sum(a*(hi**i if a>=0 else lo**i) for i,a in enumerate(v[1:],1))
        if lower>0:return 1
        if upper<0:return -1
    raise ArithmeticError('Increase root-isolation precision')

def solve(matrix,rhs,free=None):
    if not matrix:return None
    n=len(matrix[0]);a=[[F(v) for v in row]+[F(b)] for row,b in zip(matrix,rhs)]
    rank=0;pivots=[]
    for j in range(n):
        pivot=next((i for i in range(rank,len(a)) if a[i][j]),None)
        if pivot is None:continue
        a[rank],a[pivot]=a[pivot],a[rank]
        p=a[rank][j];a[rank]=[v/p for v in a[rank]]
        for i in range(len(a)):
            if i!=rank and a[i][j]:
                p=a[i][j];a[i]=[v-p*w for v,w in zip(a[i],a[rank])]
        pivots.append(j);rank+=1
    if any(not any(row[:-1]) and row[-1] for row in a):return None
    out=[F(v) for v in free] if free is not None else [F(0)]*n
    for i,j in reversed(list(enumerate(pivots))):out[j]=a[i][-1]-sum(a[i][k]*out[k] for k in range(j+1,n))
    return out


==> anc/proofs/common/quadratic_tower.py <==
"""Exact ordered arithmetic in Q[u,v]/(u^2-d, v^2-p-q*u), u,v>0.

Signs use successive squaring, not floating point. Elements are stored in
the basis (1,u,v,u*v). Inversion rejects a zero norm.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from math import sqrt


def make_tower(d,p,q):
    d=Q(d);p=Q(p);q=Q(q)
    assert d>0
    def add(a,b):return (a[0]+b[0],a[1]+b[1])
    def neg(a):return (-a[0],-a[1])
    def mul(a,b):return (a[0]*b[0]+d*a[1]*b[1],a[0]*b[1]+a[1]*b[0])
    def inv(a):
        norm=a[0]*a[0]-d*a[1]*a[1]
        assert norm
        return (a[0]/norm,-a[1]/norm)
    def signq(a):
        x,y=a
        if not x:return (y>0)-(y<0)
        if not y:return (x>0)-(x<0)
        sx=(x>0)-(x<0);sy=(y>0)-(y<0)
        if sx==sy:return sx
        diff=x*x-d*y*y
        return sx*((diff>0)-(diff<0))
    rad=(p,q)
    assert signq(rad)>0
    def coeff(x):
        if isinstance(x,F):return x.v
        if isinstance(x,(list,tuple)):
            assert len(x)==4
            return tuple(map(Q,x))
        return (Q(x),Q(0),Q(0),Q(0))
    class F:
        __slots__=('v',)
        def __init__(self,x=0):self.v=coeff(x)
        def __add__(self,x):return F(tuple(a+b for a,b in zip(self.v,coeff(x))))
        __radd__=__add__
        def __neg__(self):return F(tuple(-a for a in self.v))
        def __sub__(self,x):return self+-F(x)
        def __rsub__(self,x):return F(x)+-self
        def __mul__(self,x):
            other=coeff(x);a,b=self.v[:2],self.v[2:];c,e=other[:2],other[2:]
            return F(add(mul(a,c),mul(rad,mul(b,e)))+add(mul(a,e),mul(b,c)))
        __rmul__=__mul__
        def inverse(self):
            a,b=self.v[:2],self.v[2:]
            norm=add(mul(a,a),neg(mul(rad,mul(b,b))))
            ni=inv(norm)
            return F(mul(a,ni)+neg(mul(b,ni)))
        def __truediv__(self,x):return self*F(x).inverse()
        def __rtruediv__(self,x):return F(x)*self.inverse()
        def __pow__(self,n):
            assert isinstance(n,int)
            if n<0:return self.inverse()**(-n)
            out=F(1);a=self
            while n:
                if n%2:out*=a
                a*=a;n//=2
            return out
        def sign(self):
            a,b=self.v[:2],self.v[2:];sa=signq(a);sb=signq(b)
            if not sa:return sb
            if not sb:return sa
            if sa==sb:return sa
            diff=add(mul(a,a),neg(mul(rad,mul(b,b))))
            return sa*signq(diff)
        def __bool__(self):return any(self.v)
        def __eq__(self,x):return self.v==coeff(x)
        def __lt__(self,x):return (self-F(x)).sign()<0
        def __le__(self,x):return (self-F(x)).sign()<=0
        def __gt__(self,x):return (self-F(x)).sign()>0
        def __ge__(self,x):return (self-F(x)).sign()>=0
        def __hash__(self):return hash(self.v)
        def json(self):return list(map(str,self.v))
        def __float__(self):
            u=sqrt(float(d));v=sqrt(float(p)+float(q)*u)
            return float(self.v[0])+float(self.v[1])*u+float(self.v[2])*v+float(self.v[3])*u*v
    return F


def extend_positive(base,radicand):
    """Adjoin a positive square root to a finite-dimensional ordered field."""
    rad=base(radicand)
    assert rad>0
    degree=len(base(0).v)
    def coeff(x):
        if isinstance(x,F):return x.v
        if isinstance(x,base):return x.v+(Q(0),)*degree
        if isinstance(x,(tuple,list)):
            assert len(x)==2*degree
            return tuple(map(Q,x))
        return (Q(x),)+(Q(0),)*(2*degree-1)
    class F:
        __slots__=('v',)
        def __init__(self,x=0):self.v=coeff(x)
        def parts(self):return base(self.v[:degree]),base(self.v[degree:])
        def __add__(self,x):return F(tuple(a+b for a,b in zip(self.v,coeff(x))))
        __radd__=__add__
        def __neg__(self):return F(tuple(-a for a in self.v))
        def __sub__(self,x):return self+-F(x)
        def __rsub__(self,x):return F(x)+-self
        def __mul__(self,x):
            a,b=self.parts();c,e=F(x).parts()
            return F((a*c+rad*b*e).v+(a*e+b*c).v)
        __rmul__=__mul__
        def inverse(self):
            a,b=self.parts();inv=(a*a-rad*b*b).inverse()
            return F((a*inv).v+(-b*inv).v)
        def __truediv__(self,x):return self*F(x).inverse()
        def __rtruediv__(self,x):return F(x)*self.inverse()
        def __pow__(self,n):
            assert isinstance(n,int)
            if n<0:return self.inverse()**(-n)
            out=F(1);a=self
            while n:
                if n%2:out*=a
                a*=a;n//=2
            return out
        def sign(self):
            a,b=self.parts();sa=a.sign();sb=b.sign()
            if not sa:return sb
            if not sb:return sa
            if sa==sb:return sa
            return sa*(a*a-rad*b*b).sign()
        def __bool__(self):return any(self.v)
        def __eq__(self,x):return self.v==coeff(x)
        def __lt__(self,x):return (self-F(x)).sign()<0
        def __le__(self,x):return (self-F(x)).sign()<=0
        def __gt__(self,x):return (self-F(x)).sign()>0
        def __ge__(self,x):return (self-F(x)).sign()>=0
        def __hash__(self):return hash(self.v)
        def json(self):return list(map(str,self.v))
        def __float__(self):
            a,b=self.parts();return float(a)+float(b)*sqrt(float(rad))
    return F


==> anc/proofs/common/tests/data/near_c2_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0"
  ],
  "cuts": [
    [
      "-1",
      "0",
      "1"
    ],
    [
      "0",
      "1",
      "0"
    ]
  ],
  "lower": "5624870277671/12500000000000",
  "bar": "2/3",
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        2,
        3
      ],
      "denominator": 10000000000,
      "factor": [
        [
          11,
          -943664,
          -614835784
        ],
        [
          3,
          -18298333,
          1142036507
        ],
        [
          3,
          17791475,
          1141960684
        ]
      ]
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        4,
        5,
        6,
        7
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          -64,
          7,
          -337,
          -95
        ],
        [
          0,
          0,
          1892,
          12,
          -828650,
          -48347295
        ],
        [
          0,
          0,
          -35009,
          34,
          -14514623,
          45181561
        ],
        [
          0,
          0,
          71375,
          -74,
          -3051765,
          44970611
        ],
        [
          0,
          0,
          -17202,
          -98134,
          8412168,
          44759272
        ],
        [
          0,
          0,
          -17127,
          98187,
          8410430,
          44759603
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        144,
        145,
        151,
        192,
        193,
        194,
        199,
        200,
        202,
        203,
        288,
        289,
        295,
        298,
        336,
        337,
        343,
        346,
        672,
        673,
        720,
        721
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          27,
          781,
          -1411,
          -110731952,
          -277793653,
          -61889619,
          69448711,
          98441711,
          -467819003,
          -1604856692,
          -2536683462,
          -279825946,
          -2267371482,
          -117094123,
          605864532
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          11,
          1503,
          -2278,
          -153834289,
          -35692190,
          147155878,
          51573329,
          -254922696,
          979250740,
          -453174590,
          521119169,
          3355656177,
          -1223593827,
          -183628148,
          -12008433
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          37,
          1134,
          -2234,
          -217028137,
          -369570388,
          407355058,
          297613400,
          548872317,
          -280779081,
          609185631,
          1812316507,
          -964854075,
          -3209423883,
          844947434,
          -566455692
        ],
        [
          -40285,
          -14381,
          -12359,
          -1885,
          395,
          107,
          139,
          -344,
          468,
          -414,
          -7377,
          -480,
          1716,
          2723,
          -169,
          -2170,
          -527,
          812,
          -200,
          4525,
          -1055,
          33813
        ],
        [
          -6657,
          27051,
          -3177,
          68498,
          4268,
          4664,
          -2189,
          -398817,
          451497,
          -9985350,
          310195884,
          50104018,
          -94429298,
          -115330724,
          -26934314,
          89111152,
          -11412592,
          -62411287,
          -3052487,
          -133659263,
          99092484,
          -3255828261
        ],
        [
          -4004,
          -1268,
          45125,
          -21309,
          -11594,
          -6801,
          389,
          -920219,
          7075895,
          -43615976,
          308662971,
          49929989,
          -94607729,
          -115414609,
          -26909610,
          88357999,
          -11460746,
          -62194334,
          -2962428,
          -133024228,
          98723903,
          -3251715228
        ],
        [
          -902,
          -696,
          11176,
          -5098,
          -7870,
          108027,
          645,
          -4445525,
          36785451,
          30014066,
          312551752,
          50173494,
          -94432291,
          -115536072,
          -26927601,
          90035741,
          -11371275,
          -62744581,
          -3161902,
          -134475368,
          99563304,
          -3266204551
        ],
        [
          -1070,
          482,
          10036,
          -5102,
          7418,
          -220930,
          -835,
          -1046623,
          4919181,
          23442276,
          311852685,
          50242620,
          -94305745,
          -115323606,
          -26949849,
          89866963,
          -11368721,
          -62645746,
          -3142583,
          -134305650,
          99466951,
          -3261287599
        ],
        [
          -1219,
          -285,
          13601,
          -6269,
          -6427,
          52255,
          289759,
          2352567,
          -26955636,
          16865034,
          311153364,
          50311735,
          -94179191,
          -115111145,
          -26972077,
          89698060,
          -11366157,
          -62546850,
          -3123225,
          -134135890,
          99370501,
          -3256368759
        ],
        [
          -1121,
          -865,
          13775,
          -6473,
          -5604,
          53333,
          -289120,
          2349887,
          -26939937,
          16871665,
          311153724,
          50311768,
          -94179235,
          -115111187,
          -26972114,
          89698206,
          -11366182,
          -62546938,
          -3123269,
          -134135958,
          99370661,
          -3256371900
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          176,
          0,
          8105,
          149283934,
          344254107,
          -817674832,
          -411814154,
          -720620057,
          -1850907128,
          2045839613,
          -775986007,
          1005703610,
          -706163303,
          923780201,
          1050090067
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          119,
          -2589,
          5689,
          92855036,
          -387187824,
          968118260,
          -2588593040,
          -774168990,
          -547602556,
          -645993796,
          516997573,
          -93431462,
          -50596616,
          -166452302,
          825025085
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          282,
          -4598,
          -36541,
          1209316099,
          -1909858421,
          -264094542,
          304752359,
          491636838,
          -130363862,
          19170550,
          88428282,
          363110030,
          378346033,
          551237924,
          2868367065
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          10,
          5086,
          -45580,
          975145221,
          1323486005,
          850677629,
          304162292,
          -215574000,
          296572162,
          -571039694,
          5976758,
          -77713171,
          -171368165,
          2722096984,
          3384738328
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          100,
          -271,
          6367,
          275860858,
          475643760,
          -1902301695,
          -53315196,
          -604723192,
          -648451098,
          -1673683310,
          1454776670,
          -225368782,
          -302427700,
          -595544343,
          1546874127
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          184,
          -1534,
          3528,
          126968410,
          640450736,
          -195804928,
          -825090498,
          2871768820,
          -640997842,
          -143000431,
          40695615,
          615046186,
          192143899,
          -370332205,
          447984805
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          167,
          1066,
          -33204,
          886638775,
          574258871,
          678691143,
          368432141,
          -280115570,
          -87655251,
          618944781,
          1204077,
          -162543866,
          -840822750,
          -3826948211,
          1874402616
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -45,
          1093,
          -17416,
          134380138,
          135523679,
          -1107540752,
          -1129227772,
          116004421,
          2301116566,
          1023725927,
          -568975720,
          -682585123,
          -883008928,
          88114695,
          2653500235
        ],
        [
          -307,
          -11852,
          27637,
          27310,
          -3939,
          -3909,
          704,
          -14628577,
          -13318276,
          6891784,
          -288322371,
          -46514031,
          87742322,
          107179436,
          25019781,
          -82850630,
          10605422,
          58004876,
          2857115,
          124178314,
          -92080624,
          3025690023
        ],
        [
          -10132,
          41233,
          9713,
          -37215,
          -6352,
          1020,
          -2355,
          -3379907,
          -3642604,
          8677455,
          -288138751,
          -46527115,
          87707673,
          107125196,
          25015357,
          -82780512,
          10600547,
          57972097,
          2840430,
          124141028,
          -92040344,
          3024181456
        ],
        [
          -2245,
          -1851,
          23582,
          20913,
          -99731,
          -19439,
          -1260,
          7869594,
          6033915,
          10463330,
          -287955125,
          -46540198,
          87673023,
          107070954,
          25010929,
          -82710389,
          10595671,
          57939315,
          2823741,
          124103749,
          -92000059,
          3022672726
        ],
        [
          -3437,
          -1235,
          36555,
          15101,
          88692,
          12148,
          1456,
          7868221,
          6032854,
          10463122,
          -287955135,
          -46540200,
          87673024,
          107070958,
          25010932,
          -82710396,
          10595675,
          57939318,
          2823745,
          124103745,
          -92000065,
          3022672900
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 2,
      "flags": [
        150,
        174,
        175,
        178,
        198,
        290,
        294,
        296,
        299,
        322,
        323,
        342,
        370,
        674
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          -10012,
          48649765,
          440906281,
          -107019621,
          -291575226,
          -476054201,
          2849968151,
          2789930511,
          -1650803570,
          -276479186
        ],
        [
          8679,
          -4152,
          -1487,
          -396734,
          19489624,
          248562543,
          -269304165,
          -70890208,
          66367773,
          -181012390,
          -551698226,
          1942132938,
          1323660137,
          3657889294
        ],
        [
          9804,
          -1522,
          1717,
          396105,
          19295169,
          248302845,
          -269340330,
          -70882452,
          66338148,
          -180883801,
          -551641094,
          1942396282,
          1324361862,
          3657510799
        ],
        [
          37,
          112,
          211,
          -1300,
          -40859465,
          244227364,
          -273395783,
          -69449957,
          63477139,
          -180598393,
          -554032703,
          1944061508,
          1314545468,
          3637570145
        ],
        [
          9311,
          113498,
          -2746,
          -10066,
          66015,
          87748,
          18558,
          -7771,
          14713,
          -40779,
          -21223,
          -66833,
          -163332,
          203418
        ],
        [
          0,
          0,
          0,
          0,
          2337,
          58881514,
          -1231678311,
          873257870,
          1610876615,
          1093367416,
          1116074824,
          -326611928,
          -707381364,
          1593278753
        ],
        [
          0,
          0,
          -1,
          2,
          69986,
          43260745,
          -1827050112,
          -1357131525,
          -636366531,
          -354428861,
          136070967,
          40223919,
          -834549214,
          -2770892614
        ],
        [
          0,
          0,
          -1,
          3,
          71254,
          -32623820,
          -623329336,
          1587502759,
          -1823855699,
          417178355,
          -224774236,
          249252464,
          -1359090732,
          1078436220
        ],
        [
          0,
          0,
          0,
          2,
          53575,
          -646818548,
          307464507,
          -645166412,
          183745241,
          1204000410,
          -1176411119,
          1544276454,
          -4412075436,
          1912875329
        ],
        [
          18366,
          -4680,
          188289,
          -5327,
          -1941738,
          720836241,
          94564381,
          301821041,
          303542136,
          -109678646,
          -623768138,
          734590389,
          -1407219951,
          -4172840371
        ],
        [
          18674,
          -6447,
          -187407,
          1534,
          -2011839,
          720850228,
          94567558,
          301820107,
          303544988,
          -109684360,
          -623769830,
          734580142,
          -1407242281,
          -4172815372
        ],
        [
          0,
          0,
          0,
          2,
          57572,
          -780378508,
          -335733307,
          682854803,
          670431641,
          -2276369159,
          -596041522,
          218844548,
          -1709275517,
          203619906
        ],
        [
          2,
          5,
          -2,
          -62,
          74137,
          -920124053,
          -139510697,
          346769125,
          112267892,
          685401079,
          -279050193,
          2371523832,
          2934018370,
          -6305333245
        ],
        [
          51601,
          -15493,
          1226,
          -5371,
          -5507751,
          -606583335,
          28787550,
          -191219875,
          -241710281,
          143660186,
          645771916,
          -1224496337,
          534836489,
          1682678410
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 3,
      "flags": [
        146,
        152,
        176,
        177,
        179,
        189,
        190,
        191,
        201,
        297,
        321,
        338,
        344,
        345,
        347,
        369,
        371,
        722
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          -102,
          163,
          -3143,
          -71166046,
          7906394,
          325728848,
          -365240867,
          -2522518772,
          -1861607602,
          -697748703,
          1219566082,
          -2635228995,
          -202819383
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -109,
          190,
          -3951,
          318111394,
          -612837240,
          266718085,
          -463943396,
          1237866520,
          976012171,
          -2670890891,
          1290471271,
          -2786050480,
          62614823
        ],
        [
          -4321,
          -6749,
          192020,
          6550,
          11348,
          -3504632,
          3886618,
          5950806,
          -388163711,
          9079016,
          12867940,
          424682377,
          66194271,
          -65931159,
          -142459546,
          -460038744,
          -671034586,
          3411573454
        ],
        [
          0,
          -1,
          -3,
          0,
          -1,
          1805645,
          1342307,
          -81631413,
          -595197924,
          51464494,
          -44581309,
          511192506,
          190836988,
          -104159837,
          -111781375,
          -1063038050,
          -1619782340,
          -1762006398
        ],
        [
          0,
          0,
          5,
          2,
          3,
          -51,
          -88,
          11495,
          50546679,
          -781895754,
          -858735281,
          99255261,
          502733372,
          371174246,
          2401010746,
          1869459705,
          -3494752518,
          887993007
        ],
        [
          -8708,
          5015,
          -27536,
          -214819,
          207748,
          -1397952,
          -2852635,
          20016190,
          -594594019,
          51462857,
          -45204507,
          511533433,
          190945425,
          -104694472,
          -112323885,
          -1063867851,
          -1620345083,
          -1777284973
        ],
        [
          -8473,
          5537,
          -30777,
          286760,
          80222,
          -1399749,
          -2846140,
          20016756,
          -594597474,
          51467312,
          -45200176,
          511535668,
          190943712,
          -104697106,
          -112337499,
          -1063883751,
          -1620335042,
          -1777298895
        ],
        [
          -8733,
          5528,
          -18806,
          -73730,
          -292063,
          -1397387,
          -2846190,
          20018667,
          -594592245,
          51458051,
          -45210471,
          511531870,
          190948581,
          -104691813,
          -112307933,
          -1063856763,
          -1620366874,
          -1777327177
        ],
        [
          -8571,
          -107017,
          -19483,
          659,
          -1990,
          -615,
          748,
          1093,
          -12236,
          -5113,
          -4114,
          13111,
          3503,
          -5136,
          -3088,
          -9862,
          -5053,
          -109560
        ],
        [
          0,
          0,
          0,
          0,
          0,
          177,
          -517,
          -19261,
          1800939897,
          1122419341,
          -104460885,
          1286696281,
          273435227,
          -365530918,
          31728767,
          -700031936,
          -2071623528,
          815610918
        ],
        [
          -11875,
          9731,
          -86600,
          -2586,
          -4854,
          -5600865,
          10618537,
          -8104048,
          -181721269,
          -33344105,
          70890432,
          337818476,
          -58527797,
          -27145840,
          -172459725,
          143876716,
          278077992,
          8600011980
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -130,
          58,
          10428,
          -840688470,
          2020565539,
          -657384237,
          -363281255,
          258408804,
          648087111,
          -158640630,
          1933755869,
          -332984352,
          -195091190
        ],
        [
          0,
          0,
          0,
          0,
          0,
          333,
          631,
          25464,
          -50882759,
          406791749,
          2720012672,
          -527340861,
          -34973918,
          985050641,
          1091414979,
          -99880298,
          -1372835659,
          467412228
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -13,
          42,
          7699,
          125584884,
          318965695,
          -267019025,
          -2243563241,
          1372749865,
          -1689897134,
          335318496,
          -1393971937,
          -1165635524,
          2307336928
        ],
        [
          0,
          0,
          0,
          0,
          0,
          293,
          -191,
          7053,
          298472725,
          75606066,
          -957410378,
          -1144382986,
          -1697446454,
          2184876681,
          -29540309,
          -1834293776,
          -1322603829,
          1567271873
        ],
        [
          -1,
          -4,
          15,
          52,
          -42,
          2131036,
          -17189492,
          -9193375,
          -181842626,
          -33350719,
          70985056,
          337786996,
          -58496692,
          -27171272,
          -172503001,
          143858108,
          277944346,
          8599379135
        ],
        [
          -2,
          -4,
          50,
          11,
          42,
          12608359,
          7984890,
          20697999,
          -388130372,
          9054824,
          12685276,
          424772064,
          66264456,
          -66074792,
          -142533534,
          -460107029,
          -671265453,
          3408900398
        ],
        [
          -39111,
          17694,
          26345,
          2082,
          2231,
          3013694,
          -1766421,
          -11460830,
          492055997,
          -24973791,
          7006687,
          -488458028,
          -116063963,
          84898975,
          142531736,
          712059506,
          1063359697,
          -1810908350
        ]
      ]
    }
  ],
  "multipliers": [
    "3299884519/10000000000",
    "24419571/2000000000",
    "11/10000000000",
    "1/5000000000",
    "3/5000000000",
    "1/10000000000",
    "1/2000000000",
    "1/10000000000",
    "335026773/1250000000",
    "132599857/10000000000",
    "184377571/2500000000",
    "1029539719/1250000000",
    "814087913/10000000000",
    "852616797/2000000000",
    "262929833/2500000000",
    "1293968507/2000000000",
    "548549263/5000000000",
    "6543180293/10000000000",
    "1382049087/5000000000",
    "7037476009/10000000000",
    "855636623/2500000000",
    "802905667/1250000000"
  ],
  "lower_witness": {
    "support": [
      "1001/1000",
      "4009/3000"
    ],
    "masses": [
      "666666671/1000000000",
      "333333329/1000000000"
    ],
    "scale_mass": "103696869/200000000"
  },
  "upper": "492990602632173617499254351220397037/1095559935071879592124737500000000000"
}


==> anc/proofs/common/tests/test_algebraic_field.py <==
"""Regression checks for isolated roots and non-monic quotient arithmetic."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import unittest
from fractions import Fraction as Q
from algebraic_field import make_field
from quadratic_tower import extend_positive


class IsolatedQuinticTest(unittest.TestCase):
    def test_branching_candidate(self):
        field = make_field([-2304, 7040, -576, -11136, 2952, 3753],
                           local_isolation=True)
        x = field([0, 1, 0, 0, 0])
        self.assertEqual(3753*x**5+2952*x**4-11136*x**3-576*x*x+7040*x-2304, 0)
        self.assertTrue(Q(1060454, 10**6) < x < Q(1060457, 10**6))
        a = x/2
        b = -(28841805*a**5+19225611*a**4-16124046*a**3-4953896*a**2+2011200*a)/(16514*a)
        t = (37833993*a**5+25282872*a**4-21120918*a**3-6549752*a**2+2655736*a)/(33028*a)
        d = 1-a-b-t
        self.assertTrue(all(z > 0 for z in (a,b,t,d)))
        self.assertEqual(a+b+t+d, 1)
        self.assertEqual(x/x, 1)
        # Derivatives of the one-scale success polynomial after d=1-a-b-t.
        self.assertEqual(-3*a*a-4*a*b-4*a*t+2*a-3*b*b-2*b*t+2*b-2*t*t+2*t, 0)
        self.assertEqual(-2*a*a-6*a*b-2*a*t+2*a-3*b*b-2*b*t+2*b, 0)
        self.assertEqual(-2*a*a-2*a*b-4*a*t+2*a-b*b, 0)
        beta = a*a*(b+t+d)+2*a*b*(t+d)+2*a*t*d+b*b*d
        k = 1-beta
        extended = extend_positive(field, 1-3*k+9*k*k)
        root = extended([0]*5+[1]+[0]*4)
        k = extended(k)
        self.assertTrue(root > 0)
        self.assertEqual(root*root, 1-3*k+9*k*k)
        w = (1+3*k-root)/(3*k)
        bound = Q(2,3)*(root-3*k+1)
        self.assertTrue(0 < w < 1)
        self.assertEqual((1-k*w*w)/(3-3*w+w*w), bound)

    def test_ambiguous_interval_rejected(self):
        with self.assertRaises(AssertionError):
            make_field([-6, 11, -6, 1], local_isolation=True)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/common/tests/test_near_small.py <==
"""Regression checks that the exact near-optimal verifier rejects corrupt proofs."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
import copy
import json
from pathlib import Path
import unittest

from verify_near_small import verify_near
from verify_second_plateau import verify_exact

HERE = Path(__file__).resolve().parent


class NearCertificateTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cover = json.loads((data_path('near_c2_exact_cover.json', family="s2")).read_text())
        cls.cert = json.loads((data_path('near_c2_certificate.json', family="s2")).read_text())

    def test_valid_certificate(self):
        result = verify_near(self.cover, self.cert)
        self.assertLess(result['gap_from_lower'], 1.3e-9)
        self.assertTrue(result['lower_witness_verified'])

    def test_negative_multiplier(self):
        cert = copy.deepcopy(self.cert)
        cert['multipliers'][0] = '-1'
        with self.assertRaises(AssertionError):
            verify_near(self.cover, cert)

    def test_falsified_upper(self):
        cert = copy.deepcopy(self.cert)
        cert['upper'] = cert['lower']
        with self.assertRaises(AssertionError):
            verify_near(self.cover, cert)

    def test_invalid_lower_witness(self):
        cert = copy.deepcopy(self.cert)
        cert['lower_witness']['masses'][0] = '0'
        with self.assertRaises(AssertionError):
            verify_near(self.cover, cert)

    def test_zero_gap_identity_is_not_plateau_certificate(self):
        start=2*(1+2*len(self.cover['cuts']))
        count=start+4*(len(self.cover['cuts'])+1)
        multipliers=[['0','0'] for _ in range(count)]
        for j in range(start+1,count,2):multipliers[j]=['1','0']
        identity=dict(blocks=[],multipliers=multipliers,full_near_optimality=True)
        with self.assertRaises(AssertionError):
            verify_exact(self.cover,identity,minimum_margin=0)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/common/tests/test_quadratic_tower.py <==
"""Exact arithmetic and sign regression tests for the quotient presentation."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import unittest
from fractions import Fraction as Q
from itertools import product
from quadratic_tower import make_tower,extend_positive


class TowerTests(unittest.TestCase):
    def setUp(self):
        self.F=make_tower(3,2,1)
        self.u=self.F([0,1,0,0]);self.v=self.F([0,0,1,0])

    def test_defining_relations(self):
        self.assertEqual(self.u**2,3)
        self.assertEqual(self.v**2,2+self.u)
        self.assertEqual((self.u+self.v)**2,5+self.u+2*self.u*self.v)

    def test_inverse_and_order(self):
        for coeff in product([-1,0,1],repeat=4):
            x=self.F(coeff)
            if not x:continue
            self.assertEqual(x/x,1)
            self.assertGreater(x*x,0)
            self.assertEqual(x.sign(),x.inverse().sign())

    def test_nested_signs(self):
        self.assertGreater(self.u,Q(17,10))
        self.assertLess(self.u,Q(18,10))
        self.assertGreater(self.v,Q(19,10))
        self.assertLess(self.v,2)
        self.assertGreater(self.v-self.u,0)
        self.assertLess(self.v-self.u-1,0)

    def test_invalid_radical(self):
        with self.assertRaises(AssertionError):make_tower(3,1,-1)

    def test_third_extension(self):
        G=extend_positive(self.F,self.F(7))
        u=G(self.u);v=G(self.v);w=G([0,0,0,0,1,0,0,0])
        self.assertEqual(u*u,3);self.assertEqual(v*v,2+u);self.assertEqual(w*w,7)
        for value in [1+u+v+w,1-u+v-w,3*u-2*v+w]:
            self.assertEqual(value/value,1)
            self.assertGreater(value*value,0)
        self.assertGreater(w,2);self.assertLess(w,3)


if __name__=='__main__':unittest.main()


==> anc/proofs/common/verify_psd_interval.py <==
"""Prove positive definiteness using exact enclosures and integer arithmetic.

Floating-point Cholesky supplies only a candidate change of basis. Every
entry enclosure and the final strict diagonal-dominance test are exact.

If M is the integer midpoint matrix and |grid*Y-M|<=1 entrywise, put
H=R*M*R^T and r_i=sum_k |R_ik| for the proposed integer matrix R. Then
|(R*(grid*Y-M)*R^T)_ij|<=r_i*r_j. The tested inequality
H_ii>sum_{j!=i}|H_ij|+r_i*sum_j r_j proves R*Y*R^T is strictly
diagonally dominant with positive diagonal. It is therefore positive
definite, which also forces square R to be invertible and proves Y>0.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction
from math import isfinite, sqrt


def positive_definite_interval(matrix, grid=10**8, transform_scale=10**6):
    n=len(matrix)
    assert n and all(len(row)==n for row in matrix)
    assert all(matrix[i][j]==matrix[j][i] for i in range(n) for j in range(i))
    mids=[[0]*n for _ in range(n)]
    for i in range(n):
        for j in range(i+1):
            x=matrix[i][j]
            value=float(x)
            assert isfinite(value)
            midpoint=round(grid*value)
            assert Fraction(midpoint-1,grid)<=x<=Fraction(midpoint+1,grid)
            mids[i][j]=mids[j][i]=midpoint

    # A numerical inverse Cholesky factor only proposes the congruence.
    lower=[[0.0]*n for _ in range(n)]
    for i in range(n):
        for j in range(i+1):
            z=mids[i][j]/grid-sum(lower[i][k]*lower[j][k] for k in range(j))
            lower[i][j]=sqrt(z) if i==j else z/lower[j][j]
    inverse=[[0.0]*n for _ in range(n)]
    for i in range(n):
        inverse[i][i]=1/lower[i][i]
        for j in range(i):
            inverse[i][j]=-sum(lower[i][k]*inverse[k][j] for k in range(j,i))/lower[i][i]
    R=[[round(transform_scale*x) for x in row] for row in inverse]
    norms=[sum(abs(x) for x in row) for row in R]
    RM=[[sum(R[i][k]*mids[k][j] for k in range(n)) for j in range(n)] for i in range(n)]
    H=[[sum(RM[i][k]*R[j][k] for k in range(n)) for j in range(n)] for i in range(n)]
    for i in range(n):
        error=norms[i]*sum(norms)
        assert H[i][i]>sum(abs(H[i][j]) for j in range(n) if j!=i)+error


==> anc/proofs/paths.py <==
"""Resolve historical names to proof inputs; search fallback is repository-only."""
import json
from pathlib import Path
import sys

ROOT = Path(__file__).resolve().parents[2]
PROOFS = Path(__file__).resolve().parent


def manifest():
    return json.loads((ROOT / "anc/results.json").read_text())


def source_path(previous_path):
    """Return the canonical location of a file, including unmigrated inputs."""
    index = manifest()
    if previous_path in index["moves"]:
        return ROOT / index["moves"][previous_path]
    if previous_path.startswith("graph_experiment/"):
        # Historical research scripts may still use unmigrated search files.
        # Submission proof inputs must have explicit entries in "moves".
        return ROOT / index["search"] / previous_path.removeprefix("graph_experiment/")
    return ROOT / previous_path


def data_path(filename, family="s2"):
    prefix = "graph_experiment/"
    if family == "s3":
        prefix += "three_against_one/"
    return source_path(prefix + filename)


def setup(filename):
    """Expose shared arithmetic and the modules for one probability problem."""
    path = Path(filename).resolve()
    parts = path.relative_to(PROOFS).parts
    if parts[0] == "common" and "tests" not in parts:
        # Arithmetic imports must preserve the caller's S2 or S3 module paths.
        if str(PROOFS / "common") not in sys.path:
            sys.path.insert(0, str(PROOFS / "common"))
        return
    family = "s3" if "s3" in parts else "s2"
    directories = [PROOFS / "common", PROOFS / family / "common"]
    # Cross-bundle imports reuse lower-value fields and the exact SDP verifier.
    # C=C_BF keeps its own, independently implemented verifier separate.
    directories.extend(
        ROOT / row["directory"]
        for row in manifest()["results"]
        if row["family"] == family and row["status"] != "exact_endpoint"
    )
    for directory in reversed(directories):
        if str(directory) not in sys.path:
            sys.path.insert(0, str(directory))


==> anc/proofs/s2/0.430500874__1_c1/README.md <==
# S2: 1_c1

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.430500874__1_c1/verify_first_plateau_flag.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.430500874__1_c1/first_plateau_flag.json <==
{
  "field_polynomial": [
    -12,
    8,
    1
  ],
  "field_generator": "a = 2*sqrt(7)-4",
  "sample_size": 3,
  "root_size": 1,
  "flag_size": 2,
  "flags": [
    "lower nonneighbor",
    "lower neighbor",
    "upper neighbor",
    "upper nonneighbor"
  ],
  "positive_multiplier": [
    "0",
    "1"
  ],
  "rank_one_vector": [
    [
      "-1/2",
      "-1/4"
    ],
    [
      "1",
      "0"
    ],
    [
      "1",
      "0"
    ],
    [
      "0",
      "0"
    ]
  ],
  "J_matrix": [
    [
      [
        "-3",
        "3"
      ],
      [
        "-3",
        "3/2"
      ],
      [
        "-3",
        "3/2"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "-3",
        "3/2"
      ],
      [
        "0",
        "1"
      ],
      [
        "0",
        "1"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "-3",
        "3/2"
      ],
      [
        "0",
        "1"
      ],
      [
        "0",
        "1"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ]
  ],
  "J_upper": [
    "-1",
    "1"
  ],
  "S2_matrix": [
    [
      [
        "-1",
        "1"
      ],
      [
        "-1",
        "1/2"
      ],
      [
        "-1",
        "1/2"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "-1",
        "1/2"
      ],
      [
        "0",
        "1/3"
      ],
      [
        "0",
        "1/3"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "-1",
        "1/2"
      ],
      [
        "0",
        "1/3"
      ],
      [
        "0",
        "1/3"
      ],
      [
        "0",
        "0"
      ]
    ],
    [
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ],
      [
        "0",
        "0"
      ]
    ]
  ],
  "S2_upper": [
    "0",
    "1/3"
  ],
  "S2_upper_decimal": 0.43050087404306037,
  "pattern_checks": [
    {
      "pattern": "0",
      "edge_bits": [
        0,
        0,
        0
      ],
      "J": 0,
      "flag_term": [
        "-1",
        "1"
      ],
      "slack": [
        "0",
        "0"
      ],
      "S2_certificate_score": [
        "0",
        "1/3"
      ]
    },
    {
      "pattern": "H",
      "edge_bits": [
        0,
        0,
        1
      ],
      "J": 1,
      "flag_term": [
        "-2",
        "1"
      ],
      "slack": [
        "0",
        "0"
      ],
      "S2_certificate_score": [
        "0",
        "1/3"
      ]
    },
    {
      "pattern": "L",
      "edge_bits": [
        1,
        0,
        0
      ],
      "J": 0,
      "flag_term": [
        "-1",
        "1"
      ],
      "slack": [
        "0",
        "0"
      ],
      "S2_certificate_score": [
        "0",
        "1/3"
      ]
    },
    {
      "pattern": "P",
      "edge_bits": [
        1,
        0,
        1
      ],
      "J": 0,
      "flag_term": [
        "-1",
        "5/6"
      ],
      "slack": [
        "0",
        "1/6"
      ],
      "S2_certificate_score": [
        "0",
        "5/18"
      ]
    },
    {
      "pattern": "T",
      "edge_bits": [
        1,
        1,
        1
      ],
      "J": -1,
      "flag_term": [
        "0",
        "1"
      ],
      "slack": [
        "0",
        "0"
      ],
      "S2_certificate_score": [
        "0",
        "1/3"
      ]
    }
  ],
  "extremal_top_mass": [
    "2/3",
    "-1/6"
  ],
  "optimality_verified": true
}


==> anc/proofs/s2/0.430500874__1_c1/first_plateau_flag.tex <==
\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,booktabs}
\newtheorem{theorem}{Theorem}
\begin{document}
\title{An explicit optimal three-point flag SDP for the first plateau}
\author{}\date{}\maketitle
Put
\[
s=\sqrt7,\qquad t=\frac{s-1}{2},\qquad
B=2s-5,\qquad V=\frac{2s-4}{3},\qquad a=3V=2s-4.
\]
We give a single rank-one matrix attaining the exact first plateau.
It proves the sharp graph inequality directly, without an edge-elimination
or fixed-point reduction in the upper-bound argument.

\paragraph{The five patterns and four flags.}
Consider an ordered graph with the interval property: for $x<y<z$,
an edge $xz$ implies both $xy$ and $yz$.
Its three-point patterns are $0$ (empty), $L$ (only the lower pair),
$H$ (only the upper pair), $P$ (both consecutive pairs), and $T$ (triangle).
For a single root, order the two-point flags as
\[
(F_1,F_2,F_3,F_4)
=(\text{lower nonneighbor},\text{lower neighbor},
  \text{upper neighbor},\text{upper nonneighbor}).
\]
Let $M(G)$ be the flag-product matrix for a three-point pattern $G$:
choose the root uniformly among its three vertices, and choose the two
remaining vertices as the two disjoint one-vertex extensions, in random
order. This is the standard family $(t_{\rm root},f)=(1,2)$ at sample
size three.

\begin{theorem}[An explicit optimal matrix]
For the graph objective $g(G)=(1+\mathbf1_H(G)-\mathbf1_T(G))/3$,
the three-point flag SDP has optimal upper bound $V$.
A single optimal PSD matrix is
\[
\boxed{
Q=Vvv^\top,
\qquad v=(-t,1,1,0)^\top,
}
\]
or explicitly
\[
Q=\begin{pmatrix}
2s-5&s-3&s-3&0\\
s-3&V&V&0\\
s-3&V&V&0\\
0&0&0&0
\end{pmatrix}.
\]
\end{theorem}
\begin{proof}[Certificate]
Since $V>0$, the displayed rank-one factorization proves $Q\succeq0$.
Direct averaging over the root gives
\[
\begin{array}{c|ccccc}
G&0&L&H&P&T\\\hline
v^\top M(G)v&t^2/3&t^2/3&-2t/3&(1-t)/3&1
\end{array}.
\]
Using $2t^2+2t-3=0$ and $V=2/(3+2t)$, the complete list of
certificate values is
\[
\boxed{
g(G)+\langle Q,M(G)\rangle=
\begin{cases}
V,&G\in\{0,L,H,T\},\\
5V/6,&G=P.
\end{cases}}
\]
Conditional independence of the two extensions implies that the
expectation of the flag term is nonnegative. Consequently $\mathbb E g\le V$.
\end{proof}

\paragraph{The underlying sum-of-squares identity.}
For an iid root $X$, define
\[
d(X)=\mathbb P(Y\sim X\mid X),\qquad
\ell(X)=\mathbb P(Y<X,\ Y\not\sim X\mid X).
\]
The flag vector satisfies $v^\top h(X)=d(X)-t\ell(X)$.
Thus the certificate is equivalently the exact identity
\[
\boxed{
B-(p_H-p_T)
=a\,\mathbb E[(d(X)-t\ell(X))^2]+\frac a6\,p_P.
}
\]
This is a flag sum of squares plus a nonnegative pattern density.
For finite weighted graphs, repeated copies of a vertex are adjacent;
the same identity holds, since the two adjacent flags have equal
coefficients and their relative order does not affect the score.

\paragraph{How to find the matrix analytically.}
The extremal construction consists of ordered disjoint cliques with masses,
from top downward,
\[
q,\ q(1-q),\ q(1-q)^2,\ldots,
\qquad q=\frac{4-\sqrt7}{3}.
\]
At a root in the $k$th clique, its neighbor mass is $q(1-q)^k$, and
its lower nonneighbor mass is $(1-q)^{k+1}$. Their ratio is
$q/(1-q)=t$. This suggests the vanishing flag combination $d-t\ell$
and hence the rank-one direction $v$.

Alternatively, start with $Q_J=a vv^\top$ for the objective $J=p_H-p_T$.
Demand equal certificate values on $0,H,T$, all of which occur in the
extremal construction:
\[
B=\frac{at^2}{3}=1-\frac{2at}{3}=a-1.
\]
These equations give $2t^2+2t-3=0$, its positive root
$t=(\sqrt7-1)/2$, and $a=2\sqrt7-4$.
The remaining pattern $L$ has the same value as $0$, while $P$ has
positive slack $a/6$. Dividing the matrix by three gives $Q$ above.
This constructs the optimal solution without numerical optimization.

\paragraph{Sharpness.}
For the geometric clique construction, $p_P=0$ and $d=t\ell$ almost
surely, so the identity gives $p_H-p_T=B$ and $\mathbb E g=V$.
This is also approached by finite weighted graphs. If the first $N$
cliques retain the displayed masses and the remaining mass $(1-q)^N$
is put in one bottom clique, the defect is
\[
B-(p_H-p_T)=a(1-q)^{3N}\longrightarrow0.
\]
Hence every valid flag SDP upper bound for this graph objective is at
least $V$, and the displayed matrix is optimal.

\paragraph{Application to the additive event.}
Let $1<c\le\sqrt2$, choose $c\le r\le2/c$, and join positive values
$x<y$ when $y<rx$. This graph has the interval property. For a sorted
triple $x<y<z$, let
\[
\sigma=\mathbf1\{x+y<cz\}+\mathbf1\{x+z<cy\}.
\]
A middle win implies $z<cy\le ry$ and
$x<(c-1)y\le y/r$, because $r(c-1)\le1$.
It therefore requires type $H$. A triangle gives $x>z/r$ and
$x+y>2z/r\ge cz$, so it has no wins. It follows that
\[
\sigma\le1+\mathbf1_H-\mathbf1_T.
\]
The actual additive objective is $\sigma/3$; the same matrix $Q$
therefore certifies $S_2(c)\le V$. Retaining the additive labels refines
the five graph patterns but does not change the matrix or the proof.
Positive atomless perturbations extend the upper bound to arbitrary
nonnegative laws, preserving strict winning events in the limit inferior.

For the matching lower bound, put masses $q(1-q)^k$ at $\varepsilon^k$,
where $0<\varepsilon<\min\{c/2,c-1,1/c,1/r\}$.
Within the range $1<c\le\sqrt2$, three equal-scale draws never win;
a largest-scale target wins against two lower-scale draws, and either
of two largest-scale targets wins when the third draw is smaller.
The success probability satisfies
\[
S=(1-q)^3S+q(1-q)^2+2q^2(1-q),
\]
whose solution is $S=V$. Thus the colored/additive three-point SDP itself
is optimal for every $1<c\le\sqrt2$, and
\[
S_2(c)=\frac{2\sqrt7-4}{3}.
\]
The admissible interval $[c,2/c]$ for the ratio cutoff closes at $\sqrt2$.

\paragraph{Exact verification.}
Run
\begin{verbatim}
python3 graph_experiment/verify_first_plateau_flag.py
\end{verbatim}
The standard-library checker enumerates all five interval-graph patterns,
checks the matrix entries and every score, and verifies the sharpness
recurrences in the exact field generated by the root $a\in(1,2)$ of
$a^2+8a-12=0$. The matrix entries lie in $\mathbb Q(\sqrt7)$; positive
semidefiniteness follows from a positive algebraic scalar times a rank-one
outer product. Its JSON output is \texttt{first\_plateau\_flag.json}.
\end{document}


==> anc/proofs/s2/0.430500874__1_c1/verify_first_plateau_flag.py <==
"""Exact optimal three-point ratio-graph flag certificate (standard library).

Let a=2*sqrt(7)-4 be the positive root of a^2+8*a-12=0.
The one-root two-vertex flags are: lower nonneighbor, lower neighbor,
upper neighbor, upper nonneighbor. Q=a*v*v^T with v=(-t,1,1,0),
t=(sqrt(7)-1)/2. The graph score is J=p_H-p_T.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from itertools import product,combinations
from pathlib import Path
import json
from algebraic_field import make_field


def check():
    F=make_field([-12,8,1]);a=F([0,1]);B=a-1;t=(a+2)/4
    assert a>0 and B>0 and t>0
    v=[-t,F(1),F(1),F(0)]
    Q=[[a*x*y for y in v] for x in v]
    assert Q==[[3*B,-a*t,-a*t,F(0)],[-a*t,a,a,F(0)],[-a*t,a,a,F(0)],[F(0)]*4]
    pairs=list(combinations(range(3),2));rows=[]
    labels={(0,0,0):'0',(1,0,0):'L',(0,0,1):'H',(1,0,1):'P',(1,1,1):'T'}
    for bits in product([0,1],repeat=3):
        if bits[1] and not (bits[0] and bits[2]):continue
        edges=dict(zip(pairs,bits));label=labels[bits]
        def flag(root,other):
            adjacent=edges[tuple(sorted([root,other]))]
            return (1 if adjacent else 0) if other<root else (2 if adjacent else 3)
        flag_term=F(0)
        for root in range(3):
            others=[i for i in range(3) if i!=root]
            flag_term+=Q[flag(root,others[0])][flag(root,others[1])]/3
        objective=F(int(label=='H')-int(label=='T'))
        slack=B-objective-flag_term
        expected=(a/6 if label=='P' else F(0))
        assert slack==expected and slack>=0
        plateau_score=(1+objective+flag_term)/3
        assert plateau_score==(5*a/18 if label=='P' else a/3)
        rows.append(dict(pattern=label,edge_bits=bits,J=int(label=='H')-int(label=='T'),
            flag_term=flag_term.json(),slack=slack.json(),S2_certificate_score=plateau_score.json()))
    assert len(rows)==5
    # Sharpness: an ordered sequence of disjoint cliques of geometric masses.
    q=(4-a)/6;r=1-q
    assert 0<q<1 and q/r==t
    assert 3*B-a*t*t==0
    # The recurrence for the geometric construction has J=B exactly.
    assert B==r**3*B+3*r*q*q-q**3
    V=(1+B)/3
    assert V==a/3
    # Success-probability recurrence for separated-scale positive atoms.
    assert V==r**3*V+q*r*r+2*q*q*r
    return dict(field_polynomial=[-12,8,1],field_generator='a = 2*sqrt(7)-4',
        sample_size=3,root_size=1,flag_size=2,
        flags=['lower nonneighbor','lower neighbor','upper neighbor','upper nonneighbor'],
        positive_multiplier=a.json(),rank_one_vector=[x.json() for x in v],
        J_matrix=[[x.json() for x in row] for row in Q],J_upper=B.json(),
        S2_matrix=[[ (x/3).json() for x in row] for row in Q],S2_upper=V.json(),
        S2_upper_decimal=float(V),pattern_checks=rows,
        extremal_top_mass=q.json(),optimality_verified=True)

if __name__=='__main__':
    result=check();Path(__file__).with_name('first_plateau_flag.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.449989622__c1_c2/README.md <==
# S2: c1_c2

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.449989622__c1_c2/verify_second_plateau.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.449989622__c1_c2/near_c2_exact_cover.json <==
{
  "n": 4,
  "field": "algebraic",
  "polynomial": [
    -2,
    -1,
    0,
    1
  ],
  "c": [
    "0",
    "1",
    "0"
  ],
  "cuts": [
    [
      "-1",
      "0",
      "1"
    ],
    [
      "0",
      "1",
      "0"
    ]
  ],
  "patterns": [
    "++++++++++++--------",
    "++++-+++++++-+-+----",
    "++++-+++++++-+------",
    "++++-+++++++--------",
    "++++-+++-+++-+-+--+-",
    "++++-+++-+++-+-+----",
    "++++-+++-+++-+------",
    "++++-+++-+-+-+-+--+-",
    "++++--++++++-+-+----",
    "++++--++-+++-+-+--+-",
    "++++--++-+++-+-+----",
    "++++--++-+-+-+-+--+-",
    "++++--++--++-+-+--+-",
    "++++--++---+-+-+--+-",
    "++++--++-----+-+--+-",
    "++-+-+++++++++------",
    "++-+-+++++++-+------",
    "++-+-+++++++--------",
    "++-+-+++-+++++------",
    "++-+-+++-+++-+------",
    "++-+-+-+-+++++------",
    "++-+--++++++++-+----",
    "++-+--++++++++------",
    "++-+--++++++-+-+----",
    "++-+--++++++-+------",
    "++-+--++-+++++-+--+-",
    "++-+--++-+++++-+----",
    "++-+--++-+++++------",
    "++-+--++-+++-+-+--+-",
    "++-+--++-+++-+-+----",
    "++-+--++-+++-+------",
    "++-+--++-+-+-+-+--+-",
    "++-+--++--++++-+--+-",
    "++-+--++--++-+-+--+-",
    "++-+--++---+++-+--+-",
    "++-+--++---+-+-+--+-",
    "++-+--++----++-+--+-",
    "++-+--++-----+-+--+-",
    "++-+---+-+++++-+----",
    "++-+---+-+++++------",
    "++-+---+--++++-+--+-",
    "++-+---+--++++-+----",
    "++-+---+--++++------",
    "++-+---+---+++-+--+-",
    "++-+---+----++-+--+-",
    "++----++++++++-+----",
    "++----++++++++------",
    "++----++-+++++-+--+-",
    "++----++-+++++-+----",
    "++----++-+++++------",
    "++----++--++++-+--+-",
    "++----++---+++-+--+-",
    "++----++----++-+--+-",
    "++-----+-+++++-+-+--",
    "++-----+-+++++-+----",
    "++-----+-+++++------",
    "++-----+--++++-+-+--",
    "++-----+--++++-+--+-",
    "++-----+--++++-+----",
    "++-----+--++++------",
    "++-----+---+++-+--+-",
    "++-----+----++-+--+-",
    "++--------++++-+-+++",
    "++--------++++-+-++-",
    "++--------++++-+-+--",
    "++--------++++-+--+-",
    "++--------++++-+----",
    "++--------++++------",
    "++---------+++-+-+++",
    "++---------+++-+-++-",
    "++---------+++-+--+-",
    "++----------++-+--+-",
    "-+-+-+++++++--------",
    "-+-+--++++++-+-+----",
    "-+-+--++++++-+------",
    "-+-+--++++++--------",
    "-+-+--++-+++-+-+--+-",
    "-+-+--++-+++-+-+----",
    "-+-+--++-+-+-+-+--+-",
    "-+-+--++---+-+-+--+-",
    "-+-+--++-----+-+--+-",
    "-+----++++++++-+-+--",
    "-+----++++++++-+----",
    "-+----++++++++------",
    "-+----++++++-+-+----",
    "-+----++++++-+------",
    "-+----++++++--------",
    "-+----++-+++++-+-+--",
    "-+----++-+++++-+--+-",
    "-+----++-+++++-+----",
    "-+----++-+++++------",
    "-+----++-+++-+-+--+-",
    "-+----++-+++-+-+----",
    "-+----++-+-+++-+--+-",
    "-+----++-+-+-+-+--+-",
    "-+----++--++++-+--+-",
    "-+----++---+++-+--+-",
    "-+----++---+-+-+--+-",
    "-+----++----++-+--+-",
    "-+----++-----+-+--+-",
    "-+-----+-+++++-+-+--",
    "-+-----+-+++++-+----",
    "-+-----+-+++++------",
    "-+-----+--++++-+-+--",
    "-+-----+--++++-+--+-",
    "-+-----+--++++-+----",
    "-+-----+---+++-+--+-",
    "-+-----+----++-+--+-",
    "-+--------++++-+-+++",
    "-+--------++++-+-++-",
    "-+--------++++-+-+--",
    "-+--------++++-+--+-",
    "-+--------++++-+----",
    "-+---------+++-+-+++",
    "-+---------+++-+-++-",
    "-+---------+++-+--+-",
    "-+----------++-+--+-",
    "------++++++++++++--",
    "------++++++++++-+--",
    "------++++++++++----",
    "------++++++++-+-+--",
    "------++++++++-+----",
    "------++++++++------",
    "------++++++-+-+----",
    "------++++++-+------",
    "------++++++--------",
    "------++-++++++++++-",
    "------++-+++++++++--",
    "------++-+++++++-++-",
    "------++-+++++++-+--",
    "------++-+++++++--+-",
    "------++-+++++++----",
    "------++-+++++-+-++-",
    "------++-+++++-+-+--",
    "------++-+++++-+--+-",
    "------++-+++++-+----",
    "------++-+++-+-+--+-",
    "------++-+++-+-+----",
    "------++-+-++++++++-",
    "------++-+-+++++-++-",
    "------++-+-+++++--+-",
    "------++-+-+++-+--+-",
    "------++-+-+-+-+--+-",
    "------++--++++++-++-",
    "------++--++++++--+-",
    "------++--++++-+-++-",
    "------++--++++-+--+-",
    "------++---+++++-++-",
    "------++---+++++--+-",
    "------++---+++-+-++-",
    "------++---+++-+--+-",
    "------++---+-+-+--+-",
    "------++----++++--+-",
    "------++----++-+--+-",
    "------++-----+-+--+-",
    "-------+-+++++++++--",
    "-------+-+++++++-+--",
    "-------+-+++++-+-+--",
    "-------+-+++++-+----",
    "-------+--++++++-++-",
    "-------+--++++++-+--",
    "-------+--++++-+-++-",
    "-------+--++++-+-+--",
    "-------+--++++-+--+-",
    "-------+--++++-+----",
    "-------+---+++++-++-",
    "-------+---+++++--+-",
    "-------+---+++-+-++-",
    "-------+---+++-+--+-",
    "-------+----++++--+-",
    "-------+----++-+--+-",
    "----------++++-+-+++",
    "----------++++-+-++-",
    "----------++++-+-+--",
    "----------++++-+--+-",
    "-----------+++-+-+++",
    "-----------+++-+-++-",
    "-----------+++-+--+-",
    "------------++-+--+-"
  ],
  "pruned": {
    "+++++++++++++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "6": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++++++++++-+": {
      "4": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "13": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++-----+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++-------+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++-": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-++++++++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "6": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+-+--+": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++-+++++++-+-+---+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+---+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-+-----+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-----+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++++-------+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-++++++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-++++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-++++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "6": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++-+++-+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+-+---+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+---+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++-+-----+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+++--": {
      "4": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "13": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++-+++-++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+-++": {
      "5": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "9": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "12": [
        "1/13",
        "9/26",
        "-3/26"
      ]
    },
    "++++-+++-+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+-+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+-+-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+-+-+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++-+-+-+-+---": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++-+++-+-+-+--": {
      "10": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "13": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "15": [
        "8/13",
        "-3/13",
        "1/13"
      ]
    },
    "++++-+++-+-+--": {
      "4": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "13": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++-+++-+--": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+++--": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-++-": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-+-": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--+++++++": {
      "2": [
        "0",
        "-1/2",
        "1/2"
      ],
      "5": [
        "3/4",
        "0",
        "-1/4"
      ],
      "9": [
        "3/4",
        "0",
        "-1/4"
      ],
      "12": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "++++--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++++++-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++++++-+-+--+": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++--++++++-+-+---+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++++++-+--": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--++++++--": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-++++": {
      "2": [
        "0",
        "-1/2",
        "1/2"
      ],
      "5": [
        "3/4",
        "0",
        "-1/4"
      ],
      "9": [
        "3/4",
        "0",
        "-1/4"
      ],
      "12": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "++++--++-+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+++-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+++-+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+++-+-+---+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+++-+--": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--++-+++--": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--++-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+-++": {
      "0": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "9": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "10": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "12": [
        "11/16",
        "3/8",
        "-7/16"
      ]
    },
    "++++--++-+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+-+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+-+-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+-+-+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-+-+-+-+---": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++--++-+-+-+--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "++++--++-+-+--": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--++-+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++--+++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "6": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++--++--++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++--++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++--++-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++--++-+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++--++-+-+---": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "11/16",
        "3/8",
        "-7/16"
      ],
      "9": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--++--++-+--": {
      "5": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "-2",
        "0",
        "1"
      ]
    },
    "++++--++--++--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++---++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "6": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++--++---+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++---+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++---+-+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++---+-+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++---+-+-+---": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "11/16",
        "3/8",
        "-7/16"
      ],
      "9": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++++--++---+-+--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "++++--++---+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++----+": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "6": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++++--++-----++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-----+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-----+-+-+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-----+-+--++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-----+-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++-----+--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--++------": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++++--+-": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++++---": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "3": [
        "1",
        "0",
        "0"
      ]
    },
    "++-++": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-++++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++++-+": {
      "3": [
        "1",
        "1",
        "-1"
      ],
      "5": [
        "-3",
        "-1",
        "2"
      ],
      "8": [
        "1",
        "1",
        "-1"
      ],
      "12": [
        "1",
        "-2",
        "1"
      ],
      "15": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+-+++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-+-+": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+-+++++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++++-------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-++++++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-++++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++++-+": {
      "5": [
        "2",
        "-1",
        "0"
      ],
      "12": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "-2",
        "0",
        "1"
      ]
    },
    "++-+-+++-+++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++-+-+": {
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+-+++-+++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+++--": {
      "4": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "13": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-+-+++-++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+++-+-": {
      "2": [
        "1754/7091",
        "0",
        "0"
      ],
      "5": [
        "5337/14182",
        "0",
        "0"
      ],
      "10": [
        "5337/14182",
        "0",
        "0"
      ]
    },
    "++-+-+++--": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-+++++-+": {
      "5": [
        "2",
        "-1",
        "0"
      ],
      "12": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "-2",
        "0",
        "1"
      ]
    },
    "++-+-+-+-+++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-+++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-+++-": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-+-+-+-++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+-+-+-": {
      "5": [
        "5337/14182",
        "0",
        "0"
      ],
      "6": [
        "1754/7091",
        "0",
        "0"
      ],
      "10": [
        "5337/14182",
        "0",
        "0"
      ]
    },
    "++-+-+-+--": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+-+--": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--+++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++++-+-+": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+--++++++++-+--+": {
      "2": [
        "5/31",
        "-6/31",
        "4/31"
      ],
      "3": [
        "8/31",
        "9/31",
        "-6/31"
      ],
      "8": [
        "8/31",
        "9/31",
        "-6/31"
      ],
      "12": [
        "5/31",
        "-6/31",
        "4/31"
      ],
      "18": [
        "5/31",
        "-6/31",
        "4/31"
      ]
    },
    "++-+--++++++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+-+--+": {
      "0": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "2": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "8": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "++-+--++++++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++++--": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+--+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++-+-+": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+--++-+++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+++--": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+--++-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+-++": {
      "0": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "9": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "10": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "12": [
        "11/16",
        "3/8",
        "-7/16"
      ]
    },
    "++-+--++-+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+-+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+-+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+-+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-+-+-+-+---": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-+--++-+-+-+--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "++-+--++-+-+--": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+--++-+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++++-+-+": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+--++--++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++++-+---": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+--++--++++--": {
      "5": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "11/16",
        "3/8",
        "-7/16"
      ],
      "15": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+--++--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--++-+-+---": {
      "2": [
        "1",
        "1",
        "-1"
      ],
      "9": [
        "-2",
        "0",
        "1"
      ],
      "12": [
        "1",
        "-2",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+--++--++-+--": {
      "5": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "-2",
        "0",
        "1"
      ]
    },
    "++-+--++--++--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+++-+-+": {
      "3": [
        "8136/86827",
        "0",
        "0"
      ],
      "10": [
        "8845/19519",
        "0",
        "0"
      ],
      "17": [
        "8845/19519",
        "0",
        "0"
      ]
    },
    "++-+--++---+++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+++-+---": {
      "2": [
        "4/59",
        "-9/59",
        "10/59"
      ],
      "3": [
        "31/59",
        "4/59",
        "-11/59"
      ],
      "9": [
        "-11/59",
        "10/59",
        "2/59"
      ],
      "10": [
        "31/59",
        "4/59",
        "-11/59"
      ],
      "18": [
        "4/59",
        "-9/59",
        "10/59"
      ]
    },
    "++-+--++---+++--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "++-+--++---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++---+-+-+---": {
      "2": [
        "4/59",
        "-9/59",
        "10/59"
      ],
      "3": [
        "31/59",
        "4/59",
        "-11/59"
      ],
      "9": [
        "-11/59",
        "10/59",
        "2/59"
      ],
      "10": [
        "31/59",
        "4/59",
        "-11/59"
      ],
      "18": [
        "4/59",
        "-9/59",
        "10/59"
      ]
    },
    "++-+--++---+-+--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "++-+--++---+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-----++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-----+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-----+-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-----+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-----+-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++-----+--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--++------": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+--+-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++++-+-+": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+---+-+++++-+--+": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-+---+-+++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+++-": {
      "5": [
        "3/4",
        "0",
        "-1/4"
      ],
      "6": [
        "0",
        "-1/2",
        "1/2"
      ],
      "9": [
        "3/4",
        "0",
        "-1/4"
      ],
      "12": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "++-+---+-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-+-": {
      "0": [
        "1/184",
        "-7/92",
        "19/184"
      ],
      "5": [
        "105/368",
        "1/184",
        "-29/368"
      ],
      "6": [
        "1/92",
        "-7/46",
        "19/92"
      ],
      "9": [
        "181/368",
        "21/184",
        "-57/368"
      ],
      "10": [
        "19/92",
        "5/46",
        "-7/92"
      ]
    },
    "++-+---+--+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++-+-+": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-+---+--++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+--++-": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-+---+--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+---++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+---+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+---+++-+-+": {
      "3": [
        "8136/86827",
        "0",
        "0"
      ],
      "10": [
        "8845/19519",
        "0",
        "0"
      ],
      "17": [
        "8845/19519",
        "0",
        "0"
      ]
    },
    "++-+---+---+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+---+++-+---": {
      "2": [
        "4/59",
        "-9/59",
        "10/59"
      ],
      "3": [
        "31/59",
        "4/59",
        "-11/59"
      ],
      "9": [
        "-11/59",
        "10/59",
        "2/59"
      ],
      "10": [
        "31/59",
        "4/59",
        "-11/59"
      ],
      "18": [
        "4/59",
        "-9/59",
        "10/59"
      ]
    },
    "++-+---+---+++--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "++-+---+---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+---+-": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-+---+----+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+----++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+----++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-+---+-----": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-+----": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++--+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "++---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "++----+++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++++-+-+": {
      "0": [
        "1/3",
        "0",
        "0"
      ],
      "8": [
        "1/3",
        "1/3",
        "-1/3"
      ],
      "9": [
        "2/3",
        "-1/3",
        "0"
      ],
      "15": [
        "0",
        "-1/3",
        "1/3"
      ],
      "17": [
        "-1/3",
        "1/3",
        "0"
      ]
    },
    "++----++++++++-+--+": {
      "0": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "2": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "8": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "++----++++++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++++-": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++----+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++----+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++-+-+": {
      "0": [
        "1/3",
        "0",
        "0"
      ],
      "6": [
        "1/3",
        "1/3",
        "-1/3"
      ],
      "9": [
        "2/3",
        "-1/3",
        "0"
      ],
      "15": [
        "-2/3",
        "-1/6",
        "1/2"
      ],
      "17": [
        "1/3",
        "1/6",
        "-1/6"
      ]
    },
    "++----++-+++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+++-": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++----++-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-+-": {
      "0": [
        "-2",
        "0",
        "1"
      ],
      "3": [
        "1",
        "-2",
        "1"
      ],
      "9": [
        "1",
        "1",
        "-1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ]
    },
    "++----++--+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++--++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++--++++-+-+": {
      "0": [
        "1/3",
        "0",
        "0"
      ],
      "6": [
        "1/3",
        "1/3",
        "-1/3"
      ],
      "7": [
        "2/3",
        "-1/3",
        "0"
      ],
      "15": [
        "-1/3",
        "1/3",
        "0"
      ],
      "17": [
        "0",
        "-1/3",
        "1/3"
      ]
    },
    "++----++--++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++--++++-+---": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++----++--++++--": {
      "3": [
        "1/2",
        "-1",
        "1/2"
      ],
      "6": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "1/2",
        "-1",
        "1/2"
      ],
      "9": [
        "-2",
        "0",
        "1"
      ],
      "15": [
        "1",
        "1",
        "-1"
      ]
    },
    "++----++--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++--++-": {
      "3": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "9": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "12": [
        "1/13",
        "9/26",
        "-3/26"
      ]
    },
    "++----++--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++---++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++---+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++---+++-+-+": {
      "0": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "7": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "17": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++----++---+++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++---+++-+---": {
      "0": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "2": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "++----++---+++--": {
      "0": [
        "-3/4",
        "-1/2",
        "3/4"
      ],
      "3": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "7": [
        "-1/8",
        "3/4",
        "-3/8"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "++----++---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++---+-": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++----++----+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++----++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++----++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++----++-----": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++----+-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++-+-++": {
      "0": [
        "-3/13",
        "-2/13",
        "4/13"
      ],
      "2": [
        "9/13",
        "-7/13",
        "1/13"
      ],
      "7": [
        "-10/13",
        "15/13",
        "-4/13"
      ],
      "17": [
        "22/13",
        "6/13",
        "-12/13"
      ],
      "18": [
        "-5/13",
        "-12/13",
        "11/13"
      ]
    },
    "++-----+-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++-+--+": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "++-----+-+++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+++-": {
      "5": [
        "3/4",
        "0",
        "-1/4"
      ],
      "6": [
        "0",
        "-1/2",
        "1/2"
      ],
      "9": [
        "3/4",
        "0",
        "-1/4"
      ],
      "12": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "++-----+-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-+-": {
      "0": [
        "-2",
        "0",
        "1"
      ],
      "3": [
        "1",
        "-2",
        "1"
      ],
      "9": [
        "1",
        "1",
        "-1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ]
    },
    "++-----+--+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++-+-++": {
      "0": [
        "-1/2",
        "1/2",
        "0"
      ],
      "3": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "7": [
        "5/4",
        "1/2",
        "-3/4"
      ],
      "17": [
        "1",
        "-1/2",
        "0"
      ],
      "18": [
        "-1",
        "0",
        "1/2"
      ]
    },
    "++-----+--++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+--++-": {
      "3": [
        "-3/13",
        "-2/13",
        "4/13"
      ],
      "6": [
        "-1/26",
        "4/13",
        "-3/26"
      ],
      "9": [
        "17/52",
        "-3/26",
        "-1/52"
      ],
      "11": [
        "17/52",
        "-3/26",
        "-1/52"
      ],
      "12": [
        "8/13",
        "1/13",
        "-2/13"
      ]
    },
    "++-----+--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+---++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+---+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+---+++-+-+": {
      "0": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "7": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "17": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-----+---+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+---+++-+---": {
      "0": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "2": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "++-----+---+++--": {
      "0": [
        "-3/4",
        "-1/2",
        "3/4"
      ],
      "3": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "7": [
        "-1/8",
        "3/4",
        "-3/8"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "++-----+---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+---+-": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++-----+----+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+----++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+----++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----+-----": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "++------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "++-------+": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "++--------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++---------++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++---------+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++---------+++-+-+-": {
      "0": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "2": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "++---------+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++---------+++-+---": {
      "0": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "2": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "++---------+++--": {
      "3": [
        "20814/66161",
        "0",
        "0"
      ],
      "10": [
        "19930/96381",
        "0",
        "0"
      ],
      "15": [
        "41628/86975",
        "0",
        "0"
      ]
    },
    "++---------++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++---------+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++----------+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++-----------": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+-": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "1": [
        "1",
        "0",
        "0"
      ]
    },
    "-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "2": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-++++++++": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-+-+++++++-+": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "5": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "13": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-+-+++++++--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++++++----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++++++-----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++++++-------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-++++++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-++++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+++-": {
      "0": [
        "1754/7091",
        "0",
        "0"
      ],
      "5": [
        "5337/14182",
        "0",
        "0"
      ],
      "8": [
        "5337/14182",
        "0",
        "0"
      ]
    },
    "-+-+-++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+-+-": {
      "0": [
        "1754/7091",
        "0",
        "0"
      ],
      "5": [
        "5337/14182",
        "0",
        "0"
      ],
      "6": [
        "5337/14182",
        "0",
        "0"
      ]
    },
    "-+-+--+++++++": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-+--++++++-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+-+--+": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-+-+--++++++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++++-------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-++++": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-+--++-+++-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+++-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+++-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+++-+--": {
      "0": [
        "1",
        "-2",
        "1"
      ],
      "3": [
        "1",
        "1",
        "-1"
      ],
      "5": [
        "-3",
        "-1",
        "2"
      ],
      "8": [
        "1",
        "1",
        "-1"
      ],
      "15": [
        "1",
        "1",
        "-1"
      ]
    },
    "-+-+--++-+++--": {
      "1": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "8": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "13": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "-+-+--++-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+-++": {
      "3": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "9": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "12": [
        "1/13",
        "9/26",
        "-3/26"
      ]
    },
    "-+-+--++-+-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+-+-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+-+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+-+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-+-+-+-+---": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-+-+--++-+-+-+--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "-+-+--++-+-+--": {
      "5": [
        "-6/31",
        "10/31",
        "-1/31"
      ],
      "6": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "10": [
        "26/31",
        "-2/31",
        "-6/31"
      ],
      "13": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "-+-+--++-+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++--+": {
      "0": [
        "-2",
        "0",
        "1"
      ],
      "3": [
        "1",
        "-2",
        "1"
      ],
      "9": [
        "1",
        "1",
        "-1"
      ],
      "10": [
        "1",
        "1",
        "-1"
      ]
    },
    "-+-+--++---++": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-+--++---+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++---+-+-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++---+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++---+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++---+-+-+---": {
      "0": [
        "-15/31",
        "-6/31",
        "13/31"
      ],
      "2": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "3": [
        "26/31",
        "-2/31",
        "-6/31"
      ],
      "9": [
        "-6/31",
        "10/31",
        "-1/31"
      ],
      "18": [
        "13/31",
        "-1/31",
        "-3/31"
      ]
    },
    "-+-+--++---+-+--": {
      "3": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "10": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "15": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "-+-+--++---+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++----+": {
      "0": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "3": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-+--++-----++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-----+-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-----+-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-----+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-----+-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++-----+--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--++------": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+--+-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-+---": {
      "0": [
        "1/13",
        "-3/26",
        "3/13"
      ],
      "3": [
        "8/13",
        "1/13",
        "-2/13"
      ],
      "6": [
        "4/13",
        "1/26",
        "-1/13"
      ]
    },
    "-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "-+---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----+++++++++": {
      "1": [
        "48387/98843",
        "0",
        "0"
      ],
      "3": [
        "25228/98843",
        "0",
        "0"
      ],
      "14": [
        "25228/98843",
        "0",
        "0"
      ]
    },
    "-+----++++++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++++-+-++": {
      "1": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "-2",
        "0",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "-+----++++++++-+-+-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++++-+--+": {
      "1": [
        "10/19",
        "6/19",
        "-7/19"
      ],
      "2": [
        "1/19",
        "-7/19",
        "5/19"
      ],
      "8": [
        "-4/19",
        "9/19",
        "-1/19"
      ],
      "12": [
        "1/19",
        "-7/19",
        "5/19"
      ],
      "18": [
        "11/19",
        "-1/19",
        "-2/19"
      ]
    },
    "-+----++++++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++++--+": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+-+--+": {
      "1": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "3": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "8": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "-+----++++++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++++-------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-++++++": {
      "1": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "3/4",
        "0",
        "-1/4"
      ],
      "13": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "14": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-+----++-+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++-+-++": {
      "1": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "-2",
        "0",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "-+----++-+++++-+-+-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++--+": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+++-+--": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "8": [
        "1",
        "1",
        "-1"
      ],
      "12": [
        "-2",
        "0",
        "1"
      ],
      "14": [
        "7/2",
        "0",
        "-3/2"
      ],
      "15": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "-+----++-+++--": {
      "1": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "5": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "8": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "13": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "-+----++-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-++++": {
      "1": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "3/4",
        "0",
        "-1/4"
      ],
      "13": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "14": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-+----++-+-+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+++-+-+": {
      "1": [
        "13/23",
        "2/23",
        "-6/23"
      ],
      "9": [
        "17/23",
        "-8/23",
        "1/23"
      ],
      "10": [
        "5/23",
        "-1/23",
        "3/23"
      ],
      "17": [
        "-12/23",
        "7/23",
        "2/23"
      ]
    },
    "-+----++-+-+++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+++-+---": {
      "1": [
        "10/19",
        "6/19",
        "-7/19"
      ],
      "2": [
        "1/19",
        "-7/19",
        "5/19"
      ],
      "10": [
        "-4/19",
        "9/19",
        "-1/19"
      ],
      "12": [
        "1/19",
        "-7/19",
        "5/19"
      ],
      "18": [
        "11/19",
        "-1/19",
        "-2/19"
      ]
    },
    "-+----++-+-+++--": {
      "1": [
        "3/4",
        "0",
        "-1/4"
      ],
      "3": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "7": [
        "-3/8",
        "-1/4",
        "3/8"
      ],
      "10": [
        "-1/2",
        "1/2",
        "0"
      ],
      "15": [
        "3/4",
        "0",
        "-1/4"
      ]
    },
    "-+----++-+-++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-+-+-+-+---": {
      "1": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "3": [
        "4/13",
        "-3/26",
        "1/26"
      ],
      "10": [
        "1/13",
        "9/26",
        "-3/26"
      ],
      "18": [
        "4/13",
        "-3/26",
        "1/26"
      ]
    },
    "-+----++-+-+-+--": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "8": [
        "1",
        "1",
        "-1"
      ],
      "12": [
        "-2",
        "0",
        "1"
      ],
      "14": [
        "7/2",
        "0",
        "-3/2"
      ],
      "15": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "-+----++-+-+--": {
      "5": [
        "-6/31",
        "10/31",
        "-1/31"
      ],
      "6": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "10": [
        "26/31",
        "-2/31",
        "-6/31"
      ],
      "13": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "-+----++-+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++--+++++": {
      "1": [
        "3/2",
        "0",
        "-1/2"
      ],
      "11": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "13": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "14": [
        "3/2",
        "0",
        "-1/2"
      ]
    },
    "-+----++--++++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++--++++-+-+": {
      "1": [
        "1/11",
        "-1/11",
        "3/22"
      ],
      "6": [
        "1/11",
        "-1/11",
        "3/22"
      ],
      "9": [
        "6/11",
        "-1/22",
        "-2/11"
      ],
      "15": [
        "2/11",
        "7/22",
        "-5/22"
      ],
      "17": [
        "1/11",
        "-1/11",
        "3/22"
      ]
    },
    "-+----++--++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++--++++-+---": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+----++--++++--": {
      "0": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "3": [
        "1/2",
        "-1/8",
        "-1/8"
      ],
      "7": [
        "1/4",
        "0",
        "0"
      ],
      "9": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "15": [
        "-1/4",
        "1/8",
        "1/8"
      ]
    },
    "-+----++--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++--++-": {
      "0": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "9": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "10": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "12": [
        "11/16",
        "3/8",
        "-7/16"
      ]
    },
    "-+----++--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---++++": {
      "1": [
        "13/31",
        "3/31",
        "-2/31"
      ],
      "3": [
        "53/124",
        "-7/62",
        "-1/124"
      ],
      "11": [
        "33/124",
        "5/62",
        "-17/124"
      ],
      "14": [
        "-7/62",
        "-2/31",
        "13/62"
      ]
    },
    "-+----++---+++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+++-+-+": {
      "1": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "7": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "17": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-+----++---+++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+++-+---": {
      "1": [
        "43/88",
        "-5/44",
        "-7/88"
      ],
      "2": [
        "-5/44",
        "-3/22",
        "9/44"
      ],
      "9": [
        "-7/88",
        "9/44",
        "-5/88"
      ],
      "10": [
        "29/88",
        "13/44",
        "-17/88"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+----++---+++--": {
      "1": [
        "3/4",
        "0",
        "-1/4"
      ],
      "3": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "7": [
        "-3/8",
        "-1/4",
        "3/8"
      ],
      "10": [
        "-1/2",
        "1/2",
        "0"
      ],
      "15": [
        "3/4",
        "0",
        "-1/4"
      ]
    },
    "-+----++---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+-+-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++---+-+-+---": {
      "1": [
        "43/88",
        "-5/44",
        "-7/88"
      ],
      "2": [
        "-5/44",
        "-3/22",
        "9/44"
      ],
      "9": [
        "-7/88",
        "9/44",
        "-5/88"
      ],
      "10": [
        "29/88",
        "13/44",
        "-17/88"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+----++---+-+--": {
      "3": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "3/2",
        "0",
        "-1/2"
      ],
      "14": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "15": [
        "-5/4",
        "1/2",
        "1/4"
      ]
    },
    "-+----++---+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++----+++": {
      "1": [
        "48387/98843",
        "0",
        "0"
      ],
      "3": [
        "25228/98843",
        "0",
        "0"
      ],
      "14": [
        "25228/98843",
        "0",
        "0"
      ]
    },
    "-+----++----++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++----++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-----++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-----+-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-----+-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-----+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-----+-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++-----+--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----++------": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----+-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-++++++": {
      "1": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "3/4",
        "0",
        "-1/4"
      ],
      "13": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "14": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-+-----+-+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++++-+-++": {
      "1": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "-2",
        "0",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "-+-----+-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++++-+--+": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-----+-+++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++++--+": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++++-----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+++-": {
      "5": [
        "3/4",
        "0",
        "-1/4"
      ],
      "6": [
        "0",
        "-1/2",
        "1/2"
      ],
      "9": [
        "3/4",
        "0",
        "-1/4"
      ],
      "12": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-+-----+-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-+-": {
      "1": [
        "5/31",
        "-6/31",
        "4/31"
      ],
      "3": [
        "5/31",
        "-6/31",
        "4/31"
      ],
      "6": [
        "5/31",
        "-6/31",
        "4/31"
      ],
      "9": [
        "8/31",
        "9/31",
        "-6/31"
      ],
      "10": [
        "8/31",
        "9/31",
        "-6/31"
      ]
    },
    "-+-----+--+++++": {
      "1": [
        "48/97",
        "-2/97",
        "-7/97"
      ],
      "6": [
        "21/97",
        "-13/97",
        "3/97"
      ],
      "11": [
        "42/97",
        "-26/97",
        "6/97"
      ],
      "13": [
        "-47/97",
        "6/97",
        "21/97"
      ],
      "14": [
        "33/97",
        "35/97",
        "-23/97"
      ]
    },
    "-+-----+--++++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+--++++-+-++": {
      "1": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "-2",
        "0",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "-+-----+--++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+--++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+--++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+--++++--": {
      "0": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "3": [
        "1/2",
        "-1/8",
        "-1/8"
      ],
      "7": [
        "1/4",
        "0",
        "0"
      ],
      "9": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "15": [
        "-1/4",
        "1/8",
        "1/8"
      ]
    },
    "-+-----+--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+--++-": {
      "0": [
        "1/8",
        "1/4",
        "-1/8"
      ],
      "6": [
        "1/8",
        "1/4",
        "-1/8"
      ],
      "9": [
        "3/16",
        "-1/8",
        "1/16"
      ],
      "11": [
        "3/16",
        "-1/8",
        "1/16"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-----+--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+---++++": {
      "1": [
        "13/31",
        "3/31",
        "-2/31"
      ],
      "3": [
        "53/124",
        "-7/62",
        "-1/124"
      ],
      "11": [
        "33/124",
        "5/62",
        "-17/124"
      ],
      "14": [
        "-7/62",
        "-2/31",
        "13/62"
      ]
    },
    "-+-----+---+++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+---+++-+-+": {
      "1": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "7": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "17": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-+-----+---+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+---+++-+---": {
      "1": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "2": [
        "-1/31",
        "-7/62",
        "5/31"
      ],
      "6": [
        "13/62",
        "-1/62",
        "-3/62"
      ],
      "10": [
        "7/31",
        "9/31",
        "-4/31"
      ],
      "18": [
        "11/62",
        "-4/31",
        "7/62"
      ]
    },
    "-+-----+---+++--": {
      "1": [
        "3/4",
        "0",
        "-1/4"
      ],
      "3": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "7": [
        "-3/8",
        "-1/4",
        "3/8"
      ],
      "10": [
        "-1/2",
        "1/2",
        "0"
      ],
      "15": [
        "3/4",
        "0",
        "-1/4"
      ]
    },
    "-+-----+---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+---+-": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-+-----+----+++": {
      "1": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "2": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "14": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-+-----+----++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+----++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----+-----": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-+------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-------+": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------+++++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------++++-++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------++++--": {
      "0": [
        "1/3",
        "0",
        "0"
      ],
      "6": [
        "1/3",
        "1/3",
        "-1/3"
      ],
      "7": [
        "2/3",
        "-1/3",
        "0"
      ],
      "15": [
        "-1/3",
        "0",
        "1/3"
      ]
    },
    "-+--------+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-+--------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-+---------++++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+---------+++-++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+---------+++-+-+-": {
      "1": [
        "57/101",
        "-16/101",
        "-7/101"
      ],
      "2": [
        "-16/101",
        "-15/101",
        "25/101"
      ],
      "7": [
        "33/101",
        "12/101",
        "-20/101"
      ],
      "10": [
        "10/101",
        "22/101",
        "-3/101"
      ],
      "18": [
        "17/101",
        "-3/101",
        "5/101"
      ]
    },
    "-+---------+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+---------+++-+---": {
      "1": [
        "57/101",
        "-16/101",
        "-7/101"
      ],
      "2": [
        "-16/101",
        "-15/101",
        "25/101"
      ],
      "7": [
        "33/101",
        "12/101",
        "-20/101"
      ],
      "10": [
        "10/101",
        "22/101",
        "-3/101"
      ],
      "18": [
        "17/101",
        "-3/101",
        "5/101"
      ]
    },
    "-+---------+++--": {
      "3": [
        "20814/66161",
        "0",
        "0"
      ],
      "10": [
        "19930/96381",
        "0",
        "0"
      ],
      "15": [
        "41628/86975",
        "0",
        "0"
      ]
    },
    "-+---------++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+---------+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------+++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------++-++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-+----------+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-----------": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "2": [
        "1",
        "0",
        "0"
      ]
    },
    "---+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "3": [
        "1",
        "0",
        "0"
      ]
    },
    "----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "-----+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "------+++++++++++++": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "------++++++++++++-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------+++++++++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++++-++": {
      "8": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "3/4",
        "0",
        "-1/4"
      ],
      "17": [
        "3/4",
        "0",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "------++++++++++-+-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++++--+": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "------++++++++++---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------+++++++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++-+-++": {
      "8": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "3/4",
        "0",
        "-1/4"
      ],
      "17": [
        "3/4",
        "0",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "------++++++++-+-+-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++-+--+": {
      "8": [
        "-1/2",
        "1/4",
        "1/4"
      ],
      "12": [
        "1/2",
        "-1/4",
        "0"
      ],
      "14": [
        "1/2",
        "-1/4",
        "0"
      ],
      "18": [
        "1/2",
        "1/4",
        "-1/4"
      ]
    },
    "------++++++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++--+": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++---+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++++-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+-+--+": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "------++++++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+---+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+----+": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-+-----+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++--+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++---+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-----+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++------+": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++++-------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------+++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "------++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "------+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++++++++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++++++-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-++++++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++++-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++++-+-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++++--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++++---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-++++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++-+-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++-+-+-+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++++--": {
      "1": [
        "-1",
        "0",
        "1/2"
      ],
      "6": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "0",
        "-3/2",
        "1"
      ],
      "8": [
        "0",
        "1",
        "-1/2"
      ],
      "15": [
        "1",
        "-1/2",
        "0"
      ]
    },
    "------++-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++-+-+---+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+++-+--": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "8": [
        "1",
        "1",
        "-1"
      ],
      "12": [
        "-2",
        "0",
        "1"
      ],
      "14": [
        "7/2",
        "0",
        "-3/2"
      ],
      "15": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "------++-+++--": {
      "5": [
        "-6/31",
        "10/31",
        "-1/31"
      ],
      "6": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "8": [
        "26/31",
        "-2/31",
        "-6/31"
      ],
      "13": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "------++-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++++++++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++++++-": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "------++-+-++++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++++-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++++-+-": {
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "3/4",
        "0",
        "-1/4"
      ],
      "17": [
        "3/4",
        "0",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "------++-+-+++++--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++++---": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "------++-+-++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++-+-+": {
      "9": [
        "1779/7066",
        "0",
        "0"
      ],
      "10": [
        "8845/21198",
        "0",
        "0"
      ],
      "14": [
        "1754/10599",
        "0",
        "0"
      ],
      "17": [
        "1754/10599",
        "0",
        "0"
      ]
    },
    "------++-+-+++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+++-+---": {
      "10": [
        "-1/2",
        "1/4",
        "1/4"
      ],
      "12": [
        "1/2",
        "-1/4",
        "0"
      ],
      "14": [
        "1/2",
        "-1/4",
        "0"
      ],
      "18": [
        "1/2",
        "1/4",
        "-1/4"
      ]
    },
    "------++-+-+++--": {
      "3": [
        "-1/6",
        "0",
        "1/6"
      ],
      "7": [
        "1/2",
        "0",
        "-1/6"
      ],
      "10": [
        "1/3",
        "0",
        "0"
      ],
      "14": [
        "1/2",
        "0",
        "-1/6"
      ],
      "15": [
        "-1/6",
        "0",
        "1/6"
      ]
    },
    "------++-+-++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+-+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-+-+-+-+---": {
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "------++-+-+-+--": {
      "3": [
        "-2",
        "0",
        "1"
      ],
      "8": [
        "1",
        "1",
        "-1"
      ],
      "12": [
        "-2",
        "0",
        "1"
      ],
      "14": [
        "7/2",
        "0",
        "-3/2"
      ],
      "15": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "------++-+-+--": {
      "5": [
        "-6/31",
        "10/31",
        "-1/31"
      ],
      "6": [
        "13/31",
        "-1/31",
        "-3/31"
      ],
      "10": [
        "26/31",
        "-2/31",
        "-6/31"
      ],
      "13": [
        "-2/31",
        "-7/31",
        "10/31"
      ]
    },
    "------++-+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--+++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++++-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++++-+-": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "------++--++++++--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++++---": {
      "7": [
        "19/58",
        "-11/29",
        "9/58"
      ],
      "9": [
        "15/58",
        "2/29",
        "1/58"
      ],
      "14": [
        "9/58",
        "7/29",
        "-11/58"
      ],
      "17": [
        "9/58",
        "7/29",
        "-11/58"
      ],
      "18": [
        "3/29",
        "-5/29",
        "6/29"
      ]
    },
    "------++--+++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++-+-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++-+-+-": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "------++--++++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++++-+---": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "------++--++++--": {
      "1": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "3": [
        "9/8",
        "1/4",
        "-5/8"
      ],
      "7": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "3/2",
        "0",
        "-1/2"
      ],
      "15": [
        "-3/4",
        "-1/2",
        "3/4"
      ]
    },
    "------++--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++--++-": {
      "1": [
        "3/4",
        "0",
        "-1/4"
      ],
      "9": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "10": [
        "3/4",
        "0",
        "-1/4"
      ],
      "11": [
        "-3/8",
        "-1/4",
        "3/8"
      ],
      "12": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "------++--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++++-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++++-+-": {
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "3/4",
        "0",
        "-1/4"
      ],
      "17": [
        "3/4",
        "0",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "------++---+++++--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++++---": {
      "2": [
        "9/13",
        "-7/13",
        "1/13"
      ],
      "9": [
        "20/13",
        "-4/13",
        "-5/13"
      ],
      "10": [
        "-1/13",
        "8/13",
        "-3/13"
      ],
      "16": [
        "-23/13",
        "2/13",
        "9/13"
      ],
      "18": [
        "8/13",
        "1/13",
        "-2/13"
      ]
    },
    "------++---++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++-+-+++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++-+-+-": {
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "3/4",
        "0",
        "-1/4"
      ],
      "17": [
        "3/4",
        "0",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "------++---+++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+++-+---": {
      "2": [
        "9/13",
        "-7/13",
        "1/13"
      ],
      "9": [
        "20/13",
        "-4/13",
        "-5/13"
      ],
      "10": [
        "-1/13",
        "8/13",
        "-3/13"
      ],
      "16": [
        "-23/13",
        "2/13",
        "9/13"
      ],
      "18": [
        "8/13",
        "1/13",
        "-2/13"
      ]
    },
    "------++---+++--": {
      "3": [
        "-1/6",
        "0",
        "1/6"
      ],
      "7": [
        "1/2",
        "0",
        "-1/6"
      ],
      "10": [
        "1/3",
        "0",
        "0"
      ],
      "14": [
        "1/2",
        "0",
        "-1/6"
      ],
      "15": [
        "-1/6",
        "0",
        "1/6"
      ]
    },
    "------++---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+-++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+-+-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+-+-+-+": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+-+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++---+-+-+---": {
      "2": [
        "1",
        "1",
        "-1"
      ],
      "9": [
        "-2",
        "0",
        "1"
      ],
      "12": [
        "1",
        "-2",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "------++---+-+--": {
      "3": [
        "3/2",
        "0",
        "-1/2"
      ],
      "9": [
        "1/2",
        "-1",
        "1/2"
      ],
      "12": [
        "3/2",
        "0",
        "-1/2"
      ],
      "14": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "15": [
        "-5/4",
        "1/2",
        "1/4"
      ]
    },
    "------++---+--": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----+++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++++-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++++--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++++---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----+++-": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-----++": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-----+-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-----+-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-----+-+--++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-----+-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------++-----+--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------++------": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "------+-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "-------++": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-++++++++++": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "16": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+-+++++++++-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-++++++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++++++-++": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+-+++++++-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++++++--": {
      "6": [
        "9/22",
        "1/11",
        "-3/22"
      ],
      "8": [
        "-7/22",
        "-2/11",
        "3/11"
      ],
      "10": [
        "1/11",
        "-1/11",
        "3/22"
      ],
      "14": [
        "9/22",
        "1/11",
        "-3/22"
      ],
      "17": [
        "9/22",
        "1/11",
        "-3/22"
      ]
    },
    "-------+-++++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++++-+-++": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++++-+--+": {
      "6": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "18": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+-+++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++++--": {
      "1": [
        "1/11",
        "-1/11",
        "3/22"
      ],
      "7": [
        "6/11",
        "-1/22",
        "-2/11"
      ],
      "8": [
        "1/11",
        "-1/11",
        "3/22"
      ],
      "15": [
        "3/11",
        "5/22",
        "-1/11"
      ]
    },
    "-------+-++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+++-": {
      "1": [
        "1/19",
        "-7/19",
        "5/19"
      ],
      "6": [
        "-3/19",
        "2/19",
        "4/19"
      ],
      "9": [
        "11/19",
        "-1/19",
        "-2/19"
      ],
      "12": [
        "10/19",
        "6/19",
        "-7/19"
      ]
    },
    "-------+-++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-+-": {
      "6": [
        "-3/13",
        "-2/13",
        "4/13"
      ],
      "8": [
        "4/13",
        "1/26",
        "-1/13"
      ],
      "9": [
        "8/13",
        "1/13",
        "-2/13"
      ],
      "10": [
        "4/13",
        "1/26",
        "-1/13"
      ]
    },
    "-------+--+++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++++-+++": {
      "8": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "14": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "19": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+--++++++-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++++--": {
      "6": [
        "44/103",
        "3/103",
        "-13/103"
      ],
      "9": [
        "16/103",
        "-27/103",
        "14/103"
      ],
      "10": [
        "25/103",
        "-10/103",
        "9/103"
      ],
      "14": [
        "9/103",
        "17/103",
        "-5/103"
      ],
      "17": [
        "9/103",
        "17/103",
        "-5/103"
      ]
    },
    "-------+--+++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++-+-+++": {
      "1": [
        "-2/13",
        "-5/26",
        "3/13"
      ],
      "7": [
        "10/13",
        "-1/26",
        "-2/13"
      ],
      "14": [
        "6/13",
        "1/13",
        "-5/26"
      ],
      "19": [
        "-1/13",
        "2/13",
        "3/26"
      ]
    },
    "-------+--++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++-+---+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++++--": {
      "1": [
        "-5/4",
        "1/2",
        "1/4"
      ],
      "3": [
        "9/8",
        "1/4",
        "-5/8"
      ],
      "7": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "9": [
        "3/2",
        "0",
        "-1/2"
      ],
      "15": [
        "-3/4",
        "-1/2",
        "3/4"
      ]
    },
    "-------+--+++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+--++-": {
      "1": [
        "-7/16",
        "1/8",
        "3/16"
      ],
      "6": [
        "11/32",
        "3/16",
        "-7/32"
      ],
      "9": [
        "23/64",
        "-1/32",
        "-3/64"
      ],
      "11": [
        "23/64",
        "-1/32",
        "-3/64"
      ],
      "12": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+--+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---+++++-+++": {
      "8": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "14": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "19": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+---+++++-+-": {
      "2": [
        "-1/2",
        "3/4",
        "-1/4"
      ],
      "6": [
        "3/2",
        "1/4",
        "-3/4"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "18": [
        "-2",
        "0",
        "1"
      ]
    },
    "-------+---+++++--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---+++++---": {
      "2": [
        "-1/2",
        "3/4",
        "-1/4"
      ],
      "6": [
        "3/2",
        "1/4",
        "-3/4"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "18": [
        "-2",
        "0",
        "1"
      ]
    },
    "-------+---++++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---+++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---+++-+-+++": {
      "7": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "8": [
        "3/8",
        "-1/4",
        "1/8"
      ],
      "19": [
        "3/8",
        "-1/4",
        "1/8"
      ]
    },
    "-------+---+++-+-+-": {
      "2": [
        "-1/2",
        "3/4",
        "-1/4"
      ],
      "6": [
        "3/2",
        "1/4",
        "-3/4"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "18": [
        "-2",
        "0",
        "1"
      ]
    },
    "-------+---+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---+++-+---": {
      "2": [
        "-1/2",
        "3/4",
        "-1/4"
      ],
      "6": [
        "3/2",
        "1/4",
        "-3/4"
      ],
      "10": [
        "0",
        "-1/2",
        "1/2"
      ],
      "16": [
        "2",
        "-1/2",
        "-1/2"
      ],
      "18": [
        "-2",
        "0",
        "1"
      ]
    },
    "-------+---+++--": {
      "3": [
        "-1/6",
        "0",
        "1/6"
      ],
      "7": [
        "1/2",
        "0",
        "-1/6"
      ],
      "10": [
        "1/3",
        "0",
        "0"
      ],
      "14": [
        "1/2",
        "0",
        "-1/6"
      ],
      "15": [
        "-1/6",
        "0",
        "1/6"
      ]
    },
    "-------+---++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+---+-": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-------+----+++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++++-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++++--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++++---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----+++-": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++-++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+----+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+-----": {
      "6": [
        "1",
        "1/2",
        "-1/2"
      ],
      "12": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--------+": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "----------+++++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++++-++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++++-+---": {
      "1": [
        "1",
        "1",
        "-1"
      ],
      "7": [
        "1",
        "-2",
        "1"
      ],
      "17": [
        "-2",
        "0",
        "1"
      ],
      "18": [
        "1",
        "1",
        "-1"
      ]
    },
    "----------++++--": {
      "1": [
        "3508/12353",
        "0",
        "0"
      ],
      "6": [
        "9351/38108",
        "0",
        "0"
      ],
      "15": [
        "33910/72051",
        "0",
        "0"
      ]
    },
    "----------+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "----------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------++++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+++-++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+++-+-+-": {
      "2": [
        "15/59",
        "-19/59",
        "8/59"
      ],
      "7": [
        "-12/59",
        "-32/59",
        "29/59"
      ],
      "10": [
        "21/59",
        "56/59",
        "-36/59"
      ],
      "16": [
        "-53/59",
        "16/59",
        "15/59"
      ],
      "18": [
        "88/59",
        "-21/59",
        "-16/59"
      ]
    },
    "-----------+++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+++-+---": {
      "2": [
        "15/59",
        "-19/59",
        "8/59"
      ],
      "7": [
        "-12/59",
        "-32/59",
        "29/59"
      ],
      "10": [
        "21/59",
        "56/59",
        "-36/59"
      ],
      "16": [
        "-53/59",
        "16/59",
        "15/59"
      ],
      "18": [
        "88/59",
        "-21/59",
        "-16/59"
      ]
    },
    "-----------+++--": {
      "3": [
        "20814/66161",
        "0",
        "0"
      ],
      "10": [
        "19930/96381",
        "0",
        "0"
      ],
      "15": [
        "41628/86975",
        "0",
        "0"
      ]
    },
    "-----------++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "------------+++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "------------++-++": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "------------++-+-+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "------------++-+--++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "------------++-+---": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------------++--": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "------------+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-------------": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    }
  }
}


==> anc/proofs/s2/0.449989622__c1_c2/second_plateau_exact_certificate.json <==
{
  "field": "Q(sqrt(403))",
  "multipliers": [
    [
      "39076967/10000000",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "-893161407/230000000",
      "44491539/230000000"
    ],
    [
      "1530719/2000000",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "0",
      "0"
    ],
    [
      "-400423851/230000000",
      "44491539/230000000"
    ],
    [
      "0",
      "0"
    ],
    [
      "44491539/10000000",
      "0"
    ],
    [
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        2,
        3
      ],
      "W": [
        [
          [
            "5/28",
            "-1/28"
          ]
        ],
        [
          [
            "1",
            "0"
          ]
        ],
        [
          [
            "1",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "-904661293/207000000",
            "14830513/64687500"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        144,
        145,
        151,
        192,
        193,
        194,
        199,
        200,
        202,
        203,
        288,
        289,
        295,
        298,
        336,
        337,
        343,
        346,
        672,
        673,
        720,
        721
      ],
      "W": [
        [
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-5/27",
            "-1/27"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-5/27",
            "-1/27"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-5/27",
            "-1/27"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "-5/27",
            "-1/27"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "5902683/2500000",
            "0"
          ],
          [
            "1248093/2000000",
            "0"
          ],
          [
            "4097787/10000000",
            "0"
          ],
          [
            "751953/5000000",
            "0"
          ],
          [
            "68697/125000",
            "0"
          ],
          [
            "2089041/10000000",
            "0"
          ],
          [
            "-1583679/10000000",
            "0"
          ],
          [
            "367883/10000000",
            "0"
          ],
          [
            "4830193/10000000",
            "0"
          ],
          [
            "418367/2500000",
            "0"
          ],
          [
            "-2199649/10000000",
            "0"
          ],
          [
            "-189219/5000000",
            "0"
          ]
        ],
        [
          [
            "1248093/2000000",
            "0"
          ],
          [
            "25537643/10000000",
            "0"
          ],
          [
            "1747953/10000000",
            "0"
          ],
          [
            "193533/1000000",
            "0"
          ],
          [
            "2812367/5000000",
            "0"
          ],
          [
            "72511/250000",
            "0"
          ],
          [
            "-905917/5000000",
            "0"
          ],
          [
            "-2058283/10000000",
            "0"
          ],
          [
            "6493477/10000000",
            "0"
          ],
          [
            "396157/1000000",
            "0"
          ],
          [
            "-34217/156250",
            "0"
          ],
          [
            "-3222531/10000000",
            "0"
          ]
        ],
        [
          [
            "4097787/10000000",
            "0"
          ],
          [
            "1747953/10000000",
            "0"
          ],
          [
            "4333177/2000000",
            "0"
          ],
          [
            "188849/2000000",
            "0"
          ],
          [
            "706619/2500000",
            "0"
          ],
          [
            "685573/5000000",
            "0"
          ],
          [
            "-1452731/10000000",
            "0"
          ],
          [
            "-542509/5000000",
            "0"
          ],
          [
            "175079/400000",
            "0"
          ],
          [
            "65171/10000000",
            "0"
          ],
          [
            "-93587/5000000",
            "0"
          ],
          [
            "854421/5000000",
            "0"
          ]
        ],
        [
          [
            "751953/5000000",
            "0"
          ],
          [
            "193533/1000000",
            "0"
          ],
          [
            "188849/2000000",
            "0"
          ],
          [
            "4217714017/1380000000",
            "-2547671/21562500"
          ],
          [
            "-208443/625000",
            "0"
          ],
          [
            "-1593413/5000000",
            "0"
          ],
          [
            "-1650489/2500000",
            "0"
          ],
          [
            "-882511/1250000",
            "0"
          ],
          [
            "-535811/2500000",
            "0"
          ],
          [
            "-357701/2000000",
            "0"
          ],
          [
            "-5661659/10000000",
            "0"
          ],
          [
            "-204887/500000",
            "0"
          ]
        ],
        [
          [
            "68697/125000",
            "0"
          ],
          [
            "2812367/5000000",
            "0"
          ],
          [
            "706619/2500000",
            "0"
          ],
          [
            "-208443/625000",
            "0"
          ],
          [
            "20410211/10000000",
            "0"
          ],
          [
            "942541/1250000",
            "0"
          ],
          [
            "151547/250000",
            "0"
          ],
          [
            "3980601/5000000",
            "0"
          ],
          [
            "3750009/5000000",
            "0"
          ],
          [
            "216291/625000",
            "0"
          ],
          [
            "-65563/1000000",
            "0"
          ],
          [
            "1701469/10000000",
            "0"
          ]
        ],
        [
          [
            "2089041/10000000",
            "0"
          ],
          [
            "72511/250000",
            "0"
          ],
          [
            "685573/5000000",
            "0"
          ],
          [
            "-1593413/5000000",
            "0"
          ],
          [
            "942541/1250000",
            "0"
          ],
          [
            "4241777/2500000",
            "0"
          ],
          [
            "3922613/10000000",
            "0"
          ],
          [
            "942303/2000000",
            "0"
          ],
          [
            "6882069/10000000",
            "0"
          ],
          [
            "1144381/2000000",
            "0"
          ],
          [
            "886243/2500000",
            "0"
          ],
          [
            "1592787/10000000",
            "0"
          ]
        ],
        [
          [
            "-1583679/10000000",
            "0"
          ],
          [
            "-905917/5000000",
            "0"
          ],
          [
            "-1452731/10000000",
            "0"
          ],
          [
            "-1650489/2500000",
            "0"
          ],
          [
            "151547/250000",
            "0"
          ],
          [
            "3922613/10000000",
            "0"
          ],
          [
            "16125547/10000000",
            "0"
          ],
          [
            "5773413/5000000",
            "0"
          ],
          [
            "851109/2500000",
            "0"
          ],
          [
            "1988089/10000000",
            "0"
          ],
          [
            "1386869/2500000",
            "0"
          ],
          [
            "1451709/2500000",
            "0"
          ]
        ],
        [
          [
            "367883/10000000",
            "0"
          ],
          [
            "-2058283/10000000",
            "0"
          ],
          [
            "-542509/5000000",
            "0"
          ],
          [
            "-882511/1250000",
            "0"
          ],
          [
            "3980601/5000000",
            "0"
          ],
          [
            "942303/2000000",
            "0"
          ],
          [
            "5773413/5000000",
            "0"
          ],
          [
            "5144499/2000000",
            "0"
          ],
          [
            "3157707/10000000",
            "0"
          ],
          [
            "221453/2000000",
            "0"
          ],
          [
            "-1418489/10000000",
            "0"
          ],
          [
            "7285803/10000000",
            "0"
          ]
        ],
        [
          [
            "4830193/10000000",
            "0"
          ],
          [
            "6493477/10000000",
            "0"
          ],
          [
            "175079/400000",
            "0"
          ],
          [
            "-535811/2500000",
            "0"
          ],
          [
            "3750009/5000000",
            "0"
          ],
          [
            "6882069/10000000",
            "0"
          ],
          [
            "851109/2500000",
            "0"
          ],
          [
            "3157707/10000000",
            "0"
          ],
          [
            "17866813/10000000",
            "0"
          ],
          [
            "319583/1000000",
            "0"
          ],
          [
            "592637/5000000",
            "0"
          ],
          [
            "-424387/10000000",
            "0"
          ]
        ],
        [
          [
            "418367/2500000",
            "0"
          ],
          [
            "396157/1000000",
            "0"
          ],
          [
            "65171/10000000",
            "0"
          ],
          [
            "-357701/2000000",
            "0"
          ],
          [
            "216291/625000",
            "0"
          ],
          [
            "1144381/2000000",
            "0"
          ],
          [
            "1988089/10000000",
            "0"
          ],
          [
            "221453/2000000",
            "0"
          ],
          [
            "319583/1000000",
            "0"
          ],
          [
            "1863261/1250000",
            "0"
          ],
          [
            "4144463/10000000",
            "0"
          ],
          [
            "-218739/10000000",
            "0"
          ]
        ],
        [
          [
            "-2199649/10000000",
            "0"
          ],
          [
            "-34217/156250",
            "0"
          ],
          [
            "-93587/5000000",
            "0"
          ],
          [
            "-5661659/10000000",
            "0"
          ],
          [
            "-65563/1000000",
            "0"
          ],
          [
            "886243/2500000",
            "0"
          ],
          [
            "1386869/2500000",
            "0"
          ],
          [
            "-1418489/10000000",
            "0"
          ],
          [
            "592637/5000000",
            "0"
          ],
          [
            "4144463/10000000",
            "0"
          ],
          [
            "6912643/2500000",
            "0"
          ],
          [
            "6129493/10000000",
            "0"
          ]
        ],
        [
          [
            "-189219/5000000",
            "0"
          ],
          [
            "-3222531/10000000",
            "0"
          ],
          [
            "854421/5000000",
            "0"
          ],
          [
            "-204887/500000",
            "0"
          ],
          [
            "1701469/10000000",
            "0"
          ],
          [
            "1592787/10000000",
            "0"
          ],
          [
            "1451709/2500000",
            "0"
          ],
          [
            "7285803/10000000",
            "0"
          ],
          [
            "-424387/10000000",
            "0"
          ],
          [
            "-218739/10000000",
            "0"
          ],
          [
            "6129493/10000000",
            "0"
          ],
          [
            "1195101/625000",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 2,
      "flags": [
        150,
        174,
        175,
        178,
        198,
        290,
        294,
        296,
        299,
        322,
        323,
        342,
        370,
        674
      ],
      "W": [
        [
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "5/42",
            "-1/42"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5/21",
            "-1/21"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "1550537/500000",
            "0"
          ],
          [
            "2119241/10000000",
            "0"
          ],
          [
            "13663983/10000000",
            "0"
          ],
          [
            "777093/5000000",
            "0"
          ],
          [
            "1739417/2500000",
            "0"
          ],
          [
            "5273637/5000000",
            "0"
          ],
          [
            "-1680769/5000000",
            "0"
          ],
          [
            "7300341/10000000",
            "0"
          ],
          [
            "-10503767/10000000",
            "0"
          ]
        ],
        [
          [
            "2119241/10000000",
            "0"
          ],
          [
            "-329456978027/55890000000",
            "20634560543/55890000000"
          ],
          [
            "3744739/10000000",
            "0"
          ],
          [
            "-7648953/10000000",
            "0"
          ],
          [
            "2259233/10000000",
            "0"
          ],
          [
            "-1751257/10000000",
            "0"
          ],
          [
            "-10149070399/1080000000",
            "145363451/360000000"
          ],
          [
            "-127479/5000000",
            "0"
          ],
          [
            "-1088640290273/111780000000",
            "4570997039/11178000000"
          ]
        ],
        [
          [
            "13663983/10000000",
            "0"
          ],
          [
            "3744739/10000000",
            "0"
          ],
          [
            "4329133/2500000",
            "0"
          ],
          [
            "9991/500000",
            "0"
          ],
          [
            "6155097/10000000",
            "0"
          ],
          [
            "9708903/10000000",
            "0"
          ],
          [
            "-2348909/5000000",
            "0"
          ],
          [
            "152401/312500",
            "0"
          ],
          [
            "-2627981/2500000",
            "0"
          ]
        ],
        [
          [
            "777093/5000000",
            "0"
          ],
          [
            "-7648953/10000000",
            "0"
          ],
          [
            "9991/500000",
            "0"
          ],
          [
            "12192441/10000000",
            "0"
          ],
          [
            "-571721/10000000",
            "0"
          ],
          [
            "1570713/10000000",
            "0"
          ],
          [
            "7721629/10000000",
            "0"
          ],
          [
            "351011/10000000",
            "0"
          ],
          [
            "4663957/5000000",
            "0"
          ]
        ],
        [
          [
            "1739417/2500000",
            "0"
          ],
          [
            "2259233/10000000",
            "0"
          ],
          [
            "6155097/10000000",
            "0"
          ],
          [
            "-571721/10000000",
            "0"
          ],
          [
            "10700291/10000000",
            "0"
          ],
          [
            "9340317/10000000",
            "0"
          ],
          [
            "-3584539/10000000",
            "0"
          ],
          [
            "3711043/10000000",
            "0"
          ],
          [
            "-11203769/10000000",
            "0"
          ]
        ],
        [
          [
            "5273637/5000000",
            "0"
          ],
          [
            "-1751257/10000000",
            "0"
          ],
          [
            "9708903/10000000",
            "0"
          ],
          [
            "1570713/10000000",
            "0"
          ],
          [
            "9340317/10000000",
            "0"
          ],
          [
            "1926069/625000",
            "0"
          ],
          [
            "-42801/400000",
            "0"
          ],
          [
            "3413117/5000000",
            "0"
          ],
          [
            "-16253487/10000000",
            "0"
          ]
        ],
        [
          [
            "-1680769/5000000",
            "0"
          ],
          [
            "-10149070399/1080000000",
            "145363451/360000000"
          ],
          [
            "-2348909/5000000",
            "0"
          ],
          [
            "7721629/10000000",
            "0"
          ],
          [
            "-3584539/10000000",
            "0"
          ],
          [
            "-42801/400000",
            "0"
          ],
          [
            "-102721513063/13972500000",
            "9956417929/22356000000"
          ],
          [
            "-624393/5000000",
            "0"
          ],
          [
            "-797966457277/111780000000",
            "100869518531/223560000000"
          ]
        ],
        [
          [
            "7300341/10000000",
            "0"
          ],
          [
            "-127479/5000000",
            "0"
          ],
          [
            "152401/312500",
            "0"
          ],
          [
            "351011/10000000",
            "0"
          ],
          [
            "3711043/10000000",
            "0"
          ],
          [
            "3413117/5000000",
            "0"
          ],
          [
            "-624393/5000000",
            "0"
          ],
          [
            "6426781/5000000",
            "0"
          ],
          [
            "-4724363/5000000",
            "0"
          ]
        ],
        [
          [
            "-10503767/10000000",
            "0"
          ],
          [
            "-1088640290273/111780000000",
            "4570997039/11178000000"
          ],
          [
            "-2627981/2500000",
            "0"
          ],
          [
            "4663957/5000000",
            "0"
          ],
          [
            "-11203769/10000000",
            "0"
          ],
          [
            "-16253487/10000000",
            "0"
          ],
          [
            "-797966457277/111780000000",
            "100869518531/223560000000"
          ],
          [
            "-4724363/5000000",
            "0"
          ],
          [
            "-43841017103/9315000000",
            "342664213/745200000"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 3,
      "flags": [
        146,
        152,
        176,
        177,
        179,
        189,
        190,
        191,
        201,
        297,
        321,
        338,
        344,
        345,
        347,
        369,
        371,
        722
      ],
      "W": [
        [
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2",
            "0"
          ],
          [
            "-1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "2",
            "0"
          ],
          [
            "-1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "1",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "5/21",
            "-1/21"
          ],
          [
            "5/42",
            "-1/42"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ],
          [
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "33564669/10000000",
            "0"
          ],
          [
            "8642651/5000000",
            "0"
          ],
          [
            "-1798751/10000000",
            "0"
          ],
          [
            "1481249/5000000",
            "0"
          ],
          [
            "10489679/5000000",
            "0"
          ],
          [
            "11068623/10000000",
            "0"
          ],
          [
            "14792273/10000000",
            "0"
          ],
          [
            "7626229/10000000",
            "0"
          ],
          [
            "1367851/2000000",
            "0"
          ],
          [
            "4950893/10000000",
            "0"
          ]
        ],
        [
          [
            "8642651/5000000",
            "0"
          ],
          [
            "29684453/10000000",
            "0"
          ],
          [
            "1062137/10000000",
            "0"
          ],
          [
            "759569/5000000",
            "0"
          ],
          [
            "8388219/5000000",
            "0"
          ],
          [
            "4890147/5000000",
            "0"
          ],
          [
            "11842133/10000000",
            "0"
          ],
          [
            "1156519/1000000",
            "0"
          ],
          [
            "6819937/10000000",
            "0"
          ],
          [
            "7819579/10000000",
            "0"
          ]
        ],
        [
          [
            "-1798751/10000000",
            "0"
          ],
          [
            "1062137/10000000",
            "0"
          ],
          [
            "-434691699479/55890000000",
            "12119187601/27945000000"
          ],
          [
            "-482302993933/55890000000",
            "22933035961/55890000000"
          ],
          [
            "-25472074817/3105000000",
            "5241267907/12420000000"
          ],
          [
            "2238767/10000000",
            "0"
          ],
          [
            "-76857/625000",
            "0"
          ],
          [
            "115371/250000",
            "0"
          ],
          [
            "1248613/2500000",
            "0"
          ],
          [
            "2707301/5000000",
            "0"
          ]
        ],
        [
          [
            "1481249/5000000",
            "0"
          ],
          [
            "759569/5000000",
            "0"
          ],
          [
            "-482302993933/55890000000",
            "22933035961/55890000000"
          ],
          [
            "-2254888811/310500000",
            "605105507/1552500000"
          ],
          [
            "-888182979913/111780000000",
            "44716834213/111780000000"
          ],
          [
            "39637/500000",
            "0"
          ],
          [
            "1953631/10000000",
            "0"
          ],
          [
            "-481887/5000000",
            "0"
          ],
          [
            "-107617/625000",
            "0"
          ],
          [
            "-363319/2000000",
            "0"
          ]
        ],
        [
          [
            "10489679/5000000",
            "0"
          ],
          [
            "8388219/5000000",
            "0"
          ],
          [
            "-25472074817/3105000000",
            "5241267907/12420000000"
          ],
          [
            "-888182979913/111780000000",
            "44716834213/111780000000"
          ],
          [
            "36983453/10000000",
            "0"
          ],
          [
            "531997/400000",
            "0"
          ],
          [
            "3623019/2500000",
            "0"
          ],
          [
            "1207947/1000000",
            "0"
          ],
          [
            "11473619/10000000",
            "0"
          ],
          [
            "4185503/5000000",
            "0"
          ]
        ],
        [
          [
            "11068623/10000000",
            "0"
          ],
          [
            "4890147/5000000",
            "0"
          ],
          [
            "2238767/10000000",
            "0"
          ],
          [
            "39637/500000",
            "0"
          ],
          [
            "531997/400000",
            "0"
          ],
          [
            "16878513/10000000",
            "0"
          ],
          [
            "6906967/10000000",
            "0"
          ],
          [
            "1340137/2000000",
            "0"
          ],
          [
            "1271581/2000000",
            "0"
          ],
          [
            "2448043/5000000",
            "0"
          ]
        ],
        [
          [
            "14792273/10000000",
            "0"
          ],
          [
            "11842133/10000000",
            "0"
          ],
          [
            "-76857/625000",
            "0"
          ],
          [
            "1953631/10000000",
            "0"
          ],
          [
            "3623019/2500000",
            "0"
          ],
          [
            "6906967/10000000",
            "0"
          ],
          [
            "15447793/10000000",
            "0"
          ],
          [
            "674989/1250000",
            "0"
          ],
          [
            "2872987/5000000",
            "0"
          ],
          [
            "18197/40000",
            "0"
          ]
        ],
        [
          [
            "7626229/10000000",
            "0"
          ],
          [
            "1156519/1000000",
            "0"
          ],
          [
            "115371/250000",
            "0"
          ],
          [
            "-481887/5000000",
            "0"
          ],
          [
            "1207947/1000000",
            "0"
          ],
          [
            "1340137/2000000",
            "0"
          ],
          [
            "674989/1250000",
            "0"
          ],
          [
            "20278797/10000000",
            "0"
          ],
          [
            "6158327/10000000",
            "0"
          ],
          [
            "11290341/10000000",
            "0"
          ]
        ],
        [
          [
            "1367851/2000000",
            "0"
          ],
          [
            "6819937/10000000",
            "0"
          ],
          [
            "1248613/2500000",
            "0"
          ],
          [
            "-107617/625000",
            "0"
          ],
          [
            "11473619/10000000",
            "0"
          ],
          [
            "1271581/2000000",
            "0"
          ],
          [
            "2872987/5000000",
            "0"
          ],
          [
            "6158327/10000000",
            "0"
          ],
          [
            "22771909/10000000",
            "0"
          ],
          [
            "3148463/5000000",
            "0"
          ]
        ],
        [
          [
            "4950893/10000000",
            "0"
          ],
          [
            "7819579/10000000",
            "0"
          ],
          [
            "2707301/5000000",
            "0"
          ],
          [
            "-363319/2000000",
            "0"
          ],
          [
            "4185503/5000000",
            "0"
          ],
          [
            "2448043/5000000",
            "0"
          ],
          [
            "18197/40000",
            "0"
          ],
          [
            "11290341/10000000",
            "0"
          ],
          [
            "3148463/5000000",
            "0"
          ],
          [
            "1024497/400000",
            "0"
          ]
        ]
      ]
    }
  ]
}


==> anc/proofs/s2/0.449989622__c1_c2/second_plateau_exact_verification.json <==
{
  "patterns": 179,
  "equality_patterns": 39,
  "reduced_dimensions": [
    1,
    12,
    9,
    10
  ],
  "bound": [
    "-28/27",
    "2/27"
  ],
  "bound_decimal": 0.4499896222136839,
  "second_endpoint_margin": [
    "7792217407/2484000000",
    "-1937696563/12420000000"
  ],
  "second_endpoint_margin_decimal": 0.005000000345155353,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.449989622__c1_c2/verify_second_plateau.py <==
"""Standard-library exact verification of the second plateau certificate."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
import os
import sys
from itertools import combinations
from math import comb
from pathlib import Path
from fractions import Fraction as Q

from algebraic_field import make_field
from hybrid_verify import verify, forms, cover_forms, block_cut_indices
from verify_near_small import scalar_features, scalar_profile

HERE=Path(__file__).resolve().parent
F=make_field([-403,0,1],root_interval=(20,21))
ROOT=F([0,1]); B=2*(ROOT-14)/27


def progress(message):
    if os.environ.get('PLATEAU_PROGRESS'):
        print(message,file=sys.stderr,flush=True)


def positive_definite(Y):
    a=[row[:] for row in Y]
    for k in range(len(a)):
        assert a[k][k]>0
        for i in range(k+1,len(a)):
            for j in range(i,len(a)):
                a[i][j]=a[j][i]=a[i][j]-a[i][k]*a[k][j]/a[k][k]


def verify_exact(cover,cert,*,field=F,bound=B,scale=None,beta=Q(4,27),
                 endpoint=(-2,-1,0,1),expected_c=('0','1','0'),
                 expected_cuts=(('-1','0','1'),('0','1','0')),minimum_margin=Q(1,200),
                 psd_check=positive_definite):
    F=field;B=bound
    n=cover['n'];assert n in (4,5)
    scale=(32-ROOT)/23 if scale is None else scale
    assert 0<scale<1
    assert (1-(1-F(beta))*scale**2)/(3-3*scale+scale**2)==B
    # The existing verifier checks the entire cover, using the endpoint field.
    verify(cover,dict(n=n,c=cover['c'],cuts=cover['cuts'],blocks=[]))
    progress('Exact pattern cover verified')
    assert cover['polynomial']==list(endpoint) and cover['c']==list(expected_c)
    assert cover['cuts']==list(map(list,expected_cuts))
    blocks=[]
    for block in cert['blocks']:
        indices=block_cut_indices(block,cover['cuts'])
        t,f=block['t'],block['f'];assert 0<=t<f and 2*f-t<=n
        assert 0<=block['type']<1<<len(forms(t,indices))
        assert all(type(v)==int and 0<=v<(1<<len(forms(f,indices)))*comb(f,t)
                   for v in block['flags'])
        W=[[F(v) for v in row] for row in block['W']]
        Y=[[F(v) for v in row] for row in block['Y']]
        assert Y and all(len(row)==len(Y) for row in Y)
        assert all(Y[i][j]==Y[j][i] for i in range(len(Y)) for j in range(len(Y)))
        assert len(W)==len(block['flags']) and all(len(row)==len(Y) for row in W)
        psd_check(Y)
        WY=[[sum((W[i][a]*Y[a][b] for a in range(len(Y)) if W[i][a] and Y[a][b]),F(0))
             for b in range(len(Y))] for i in range(len(W))]
        Z=[[sum((WY[i][b]*W[j][b] for b in range(len(Y)) if WY[i][b] and W[j][b]),F(0))
            for j in range(len(W))] for i in range(len(W))]
        blocks.append((block,Z))
        progress(f"Exact PSD and flag block {len(blocks)}/{len(cert['blocks'])} verified")
    mult=[F(v) for v in cert['multipliers']]
    profile=scalar_profile(cert)
    f0=scalar_features(cover,Q(0),**profile)
    f1=scalar_features(cover,Q(1),**profile)
    assert len(mult)==len(f0[0]) and all(v>=0 for v in mult)
    ff=cover_forms(cover)
    lookup={f:i for i,f in enumerate(ff)}
    vals=[]; ends=[]
    for ix,pat in enumerate(cover['patterns']):
        cache={}
        def code(vertices,indices):
            key=(vertices,indices)
            if key not in cache:
                cache[key]=sum(
                    1<<bit for bit,(kind,i,j,k) in enumerate(forms(len(vertices),indices))
                    if pat[lookup[kind,vertices[i],vertices[j],
                                  indices[k] if kind=='pair' else vertices[k]]]=='+')
            return cache[key]
        value=F(Q(sum(pat[i]=='+' for i,f in enumerate(ff) if f[0]=='sum'),
                  3*comb(n,3)))
        for block,Z in blocks:
            t,f=block['t'],block['f'];assert 0<=t<f and 2*f-t<=n
            indices=block_cut_indices(block,cover['cuts'])
            flags={v:i for i,v in enumerate(block['flags'])};assert len(flags)==len(block['flags'])
            marks=list(combinations(range(f),t));total=F(0)
            for roots in combinations(range(n),t):
                if code(roots,indices)!=block['type']:continue
                rest=tuple(i for i in range(n) if i not in roots)
                for ext in combinations(rest,f-t):
                    a=tuple(sorted(roots+ext));ac=code(a,indices)*len(marks)+marks.index(tuple(a.index(i) for i in roots))
                    for ext2 in combinations(tuple(i for i in rest if i not in ext),f-t):
                        b=tuple(sorted(roots+ext2));bc=code(b,indices)*len(marks)+marks.index(tuple(b.index(i) for i in roots))
                        if ac in flags and bc in flags:total+=Z[flags[ac]][flags[bc]]
            value+=total/(comb(n,t)*comb(n-t,f-t)*comb(n-f,f-t))
        intercept=value;slope=F(0)
        for j,m in enumerate(mult):
            intercept+=m*(F(f0[ix][j][0])+B*F(f1[ix][j][0]-f0[ix][j][0]))
            slope+=m*F(f0[ix][j][1])
        vals.append(intercept+B*slope);ends.append(intercept+F(Q(2,3))*slope)
        if (ix+1)%250==0:progress(f'Checked {ix+1}/{len(cover["patterns"])} pattern scores')
    assert max(vals)==B
    margin=F(Q(2,3))-max(ends);assert margin>minimum_margin
    result=dict(patterns=len(vals),equality_patterns=sum(v==B for v in vals),
                reduced_dimensions=[len(b['Y']) for b in cert['blocks']],
                bound=B.json(),bound_decimal=float(B),second_endpoint_margin=margin.json(),
                second_endpoint_margin_decimal=float(margin),all_exact_checks_passed=True)
    return result


if __name__=='__main__':
    cover=json.loads((HERE/'near_c2_exact_cover.json').read_text())
    cert=json.loads((HERE/'second_plateau_exact_certificate.json').read_text())
    result=verify_exact(cover,cert)
    (HERE/'second_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.457361518__c2_c3/README.md <==
# S2: c2_c3

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.457361518__c2_c3/verify_third_plateau.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.457361518__c2_c3/third_plateau_exact_certificate.json <==
{
  "multipliers": [
    [
      "390444573/100000000",
      "0",
      "0",
      "0"
    ],
    [
      "315018484027543/13680880200000",
      "15580897239042817/2104750800000000",
      "-11291650199985217/41042640600000000",
      "-7705313418732403/164170562400000000"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "-129119037991973987/6840440100000000",
      "-17019071809792339/2104750800000000",
      "11465389409874421/41042640600000000",
      "8236183226727193/164170562400000000"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "11756101/20000000",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "11756101/20000000",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "9316337/50000000",
      "0",
      "0",
      "0"
    ],
    [
      "-3288729607/26200000000",
      "-576048949/5240000000",
      "11756101/6288000000",
      "11756101/15720000000"
    ],
    [
      "1446000423/5240000000",
      "-576048949/5240000000",
      "11756101/6288000000",
      "11756101/15720000000"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1446000423/5240000000",
      "-576048949/5240000000",
      "11756101/6288000000",
      "11756101/15720000000"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "1634098039/5240000000",
      "576048949/5240000000",
      "-11756101/6288000000",
      "-11756101/15720000000"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "55934067/50000000",
      "0",
      "0",
      "0"
    ],
    [
      "201344258711/85150000000",
      "-53707318349/78600000000",
      "360451801/85150000000",
      "3964969811/1226160000000"
    ],
    [
      "209616153/100000000",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        8,
        12,
        14,
        15
      ],
      "W": [
        [
          [
            "1811/2882",
            "-2011/8646",
            "-1/8646",
            "25/25938"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "-4087883875141/1532700000000",
            "42893764319/58950000000",
            "-29917499483/4598100000000",
            "-19103945453/6130800000000"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        11520,
        11521,
        11545,
        12288,
        12289,
        12290,
        12313,
        12314,
        12325,
        12326,
        12331,
        12332,
        12334,
        12335,
        18432,
        18433,
        18457,
        18469,
        18475,
        18478,
        21504,
        21505,
        21529,
        21541,
        21547,
        21550,
        23040,
        23041,
        23065,
        23077,
        23083,
        23808,
        23809,
        23833,
        23845,
        43008,
        43009,
        46080,
        46081,
        47616,
        47617,
        48384,
        48385
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "67/1179",
            "-523/1179",
            "20/3537",
            "8/3537"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "307784261/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "76732311/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "166701721/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5270049/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "11872241/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "26596513/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "42382173/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4489343/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-1599763/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16918059/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "116935449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14216197/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-56321/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "3998013/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "63609771/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "44481503/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "119495281/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11190207/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1481901/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "15864587/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "1787779/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "33579/32000",
            "0",
            "0",
            "0"
          ],
          [
            "1511661/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "3055493/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "20782719/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "76732311/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12673327/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "25849151/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1838537/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "41637639/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "30534777/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "8825359/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1284197/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-47304577/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-48272251/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "9545001/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "18615811/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1329967/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-150289/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-19039/500000",
            "0",
            "0",
            "0"
          ],
          [
            "-10780037/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "104643051/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "25118223/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "30940757/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "34832587/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33058581/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "789687/800000",
            "0",
            "0",
            "0"
          ],
          [
            "3068491/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "85233431/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-844571/4000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "166701721/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "25849151/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "160692651/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-236183/390625",
            "0",
            "0",
            "0"
          ],
          [
            "55854407/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "10294599/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "45254761/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "151908649/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "811431/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "29127681/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "109616761/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "49005023/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3531343/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "19790079/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "9590749/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "39575857/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "7154821/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "13445107/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "2393931/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "6399989/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "76328639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "125888711/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-38203/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "106535639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "138441859/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-5270049/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1838537/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-236183/390625",
            "0",
            "0",
            "0"
          ],
          [
            "-3140541254251/3065400000000",
            "82288618129/235800000000",
            "-1284043687/287381250000",
            "-2603075689/2043600000000"
          ],
          [
            "-4324997/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2184849/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54469613/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14520979/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29158519/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-25900461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4654217/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-3833123/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-591633/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "-69091483/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11906381/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-16954909/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30189217/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2478857/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-983457/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "-2067559/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10011437/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-37469897/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3624163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2283533/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-55671313/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "11872241/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "41637639/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "55854407/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4324997/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "247349423/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "141529/200000",
            "0",
            "0",
            "0"
          ],
          [
            "69689663/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36624091/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "174903/312500",
            "0",
            "0",
            "0"
          ],
          [
            "56017203/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "13043049/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "9970481/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "2293321/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "74336417/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7196531/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "1821811/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "32098291/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "72796341/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14483101/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10103467/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "6751701/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "88705591/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5997749/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3847847/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1223647/4000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "26596513/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "30534777/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "10294599/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2184849/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "141529/200000",
            "0",
            "0",
            "0"
          ],
          [
            "22333753/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "807327/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "58481/800000",
            "0",
            "0",
            "0"
          ],
          [
            "-399647/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "488543/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2961487/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "64061103/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "283507/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1714063/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "61713/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-1366443/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "34526607/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "14043089/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "5674703/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3320347/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-291679/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "10207829/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "21784497/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-534137/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-9003699/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "42382173/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8825359/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "45254761/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54469613/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "69689663/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "807327/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "15494041/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "6435317/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "48564499/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20764647/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "15438137/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "11289349/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15406893/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "49081269/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "69349657/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "49460719/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "26583711/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1491313/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "864809/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "57626051/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "58073113/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "30922259/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4124229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "386097/625000",
            "0",
            "0",
            "0"
          ],
          [
            "15809401/20000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "4489343/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "1284197/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "151908649/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14520979/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "36624091/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "58481/800000",
            "0",
            "0",
            "0"
          ],
          [
            "6435317/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "122906919/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-9946087/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3290213/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "6862277/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "23102727/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6837891/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "235745063/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "368001/312500",
            "0",
            "0",
            "0"
          ],
          [
            "36418229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "25975659/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2242833/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "2014847/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "21769229/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "81794369/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1036469/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "5768201/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "139213963/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "68220517/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-1599763/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-47304577/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "811431/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29158519/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "174903/312500",
            "0",
            "0",
            "0"
          ],
          [
            "-399647/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "48564499/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-9946087/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "39265403/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "115381951/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "13653589/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5037893/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "137803583/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7923229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "203639/500000",
            "0",
            "0",
            "0"
          ],
          [
            "13474799/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "30840411/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-35324837/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18321423/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33536137/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "43187557/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "34851639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-62029039/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-24678019/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3867919/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "16918059/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-48272251/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "29127681/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-25900461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "56017203/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "488543/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "20764647/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3290213/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "115381951/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "28329567/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "3163393/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-13213949/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "95534831/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10627449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20846459/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "13021981/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "6049107/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-45802557/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-89882607/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-26803/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "59616289/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "28357847/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6654747/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-101233569/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3872199/12500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "116935449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "9545001/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "109616761/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4654217/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "13043049/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "2961487/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "15438137/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "6862277/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "13653589/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3163393/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "59275887/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "39557937/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "29292143/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "17923/31250",
            "0",
            "0",
            "0"
          ],
          [
            "11671211/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4271599/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "2152709/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "34002229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "13016967/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "39808449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "32843323/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "117428369/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17267121/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8317277/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "18297733/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "14216197/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "18615811/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "49005023/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3833123/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "9970481/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "64061103/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11289349/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "23102727/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5037893/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13213949/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "39557937/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "68829047/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8058627/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11225633/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "865089/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2715377/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6760081/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "96368953/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "19787643/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "36476677/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4802681/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "180049/390625",
            "0",
            "0",
            "0"
          ],
          [
            "3952121/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "2935091/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-967223/20000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-56321/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-1329967/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3531343/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-591633/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "2293321/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "283507/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15406893/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6837891/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "137803583/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "95534831/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "29292143/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8058627/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "215587811/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-17599269/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3869159/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "782389/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "17852293/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-32650991/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3314803/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "16218627/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "46768657/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2294699/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36275581/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-19259647/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1072623/4000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "3998013/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-150289/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "19790079/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-69091483/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "74336417/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1714063/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "49081269/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "235745063/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7923229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "10627449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17923/31250",
            "0",
            "0",
            "0"
          ],
          [
            "11225633/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-17599269/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "297803357/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "136701193/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "41915647/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "56493359/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12452093/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-58463351/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "19056549/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "15816539/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "33311029/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "110877/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "126117911/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "68132239/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "63609771/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-19039/500000",
            "0",
            "0",
            "0"
          ],
          [
            "9590749/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11906381/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "7196531/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "61713/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "69349657/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "368001/312500",
            "0",
            "0",
            "0"
          ],
          [
            "203639/500000",
            "0",
            "0",
            "0"
          ],
          [
            "20846459/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11671211/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "865089/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3869159/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "136701193/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1390209/781250",
            "0",
            "0",
            "0"
          ],
          [
            "3210389/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "3222563/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-6905633/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10708877/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6914229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "63651873/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "18878709/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-621869/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "56373077/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2748767/3125000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "44481503/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10780037/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "39575857/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-16954909/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1821811/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1366443/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "49460719/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36418229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "13474799/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "13021981/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4271599/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-2715377/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "782389/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "41915647/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3210389/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "172368479/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10692481/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4219401/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7310979/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-181971/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "8687781/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "3041971/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41619137/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "746587/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "19761573/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "119495281/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "104643051/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7154821/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-30189217/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "32098291/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "34526607/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "26583711/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "25975659/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "30840411/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6049107/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "2152709/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "6760081/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "17852293/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "56493359/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3222563/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "10692481/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6573027/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "65247723/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6484461/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "31104373/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4811819/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "28514831/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4550753/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "8371093/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "25768209/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "11190207/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "25118223/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "13445107/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2478857/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "72796341/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14043089/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "1491313/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "2242833/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-35324837/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-45802557/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "34002229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "96368953/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-32650991/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12452093/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6905633/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4219401/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "65247723/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11906229/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "108393217/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "78443187/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10540229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8754973/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "74743229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36391491/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2073/2500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-1481901/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "30940757/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "2393931/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-983457/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "14483101/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5674703/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "864809/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "2014847/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-18321423/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-89882607/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "13016967/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "19787643/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3314803/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-58463351/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10708877/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7310979/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "6484461/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "108393217/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "394655903/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12500003/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-13056361/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4838041/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "36418237/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "97042603/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "680803/3125000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "15864587/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "34832587/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6399989/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2067559/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "10103467/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3320347/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "57626051/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "21769229/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33536137/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-26803/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "39808449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36476677/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "16218627/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "19056549/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6914229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-181971/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "31104373/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "78443187/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12500003/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "326292207/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20505307/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "60629369/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "26950627/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "41327009/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "113002063/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1787779/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33058581/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "76328639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10011437/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "6751701/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-291679/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "58073113/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "81794369/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "43187557/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "59616289/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "32843323/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4802681/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "46768657/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15816539/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "63651873/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8687781/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "4811819/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10540229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13056361/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20505307/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "171926959/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36819021/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28763803/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6438249/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "94478327/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "33579/32000",
            "0",
            "0",
            "0"
          ],
          [
            "789687/800000",
            "0",
            "0",
            "0"
          ],
          [
            "125888711/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-37469897/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "88705591/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10207829/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "30922259/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1036469/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "34851639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "28357847/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "117428369/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "180049/390625",
            "0",
            "0",
            "0"
          ],
          [
            "2294699/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "33311029/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "18878709/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3041971/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "28514831/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "8754973/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4838041/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "60629369/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36819021/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "194099657/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2452727/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "9318683/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3034613/6250000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1511661/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "3068491/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-38203/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3624163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5997749/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "21784497/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4124229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5768201/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-62029039/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6654747/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "17267121/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3952121/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36275581/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "110877/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-621869/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41619137/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4550753/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "74743229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "36418237/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "26950627/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28763803/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2452727/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "13534887/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "56560887/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-31811479/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "3055493/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "85233431/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "106535639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2283533/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "3847847/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-534137/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "386097/625000",
            "0",
            "0",
            "0"
          ],
          [
            "139213963/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-24678019/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-101233569/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8317277/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2935091/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-19259647/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "126117911/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "56373077/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "746587/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "8371093/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "36391491/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "97042603/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "41327009/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6438249/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "9318683/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "56560887/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "29585209/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "84781001/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "20782719/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-844571/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "138441859/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-55671313/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1223647/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-9003699/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15809401/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "68220517/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3867919/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3872199/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "18297733/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-967223/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "1072623/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "68132239/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2748767/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "19761573/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "25768209/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2073/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "680803/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "113002063/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "94478327/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3034613/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-31811479/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "84781001/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8776039/4000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 8,
      "flags": [
        11544,
        11928,
        11929,
        11941,
        12312,
        18434,
        18456,
        18458,
        18470,
        18476,
        18479,
        18862,
        18863,
        21528,
        21931,
        21934,
        23064,
        23461,
        23467,
        23832,
        24229,
        43010
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "710/4323",
            "-793/4323",
            "113/25938",
            "19/25938"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "4013/4323",
            "-425/4323",
            "-116/12969",
            "2/4323"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "710/4323",
            "-793/4323",
            "113/25938",
            "19/25938"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "3936401/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "32715049/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "1016739/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "423819/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "34138309/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "73454479/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "963981/781250",
            "0",
            "0",
            "0"
          ],
          [
            "158631201/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10250461/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "45245887/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-46341297/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28279299/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "134740539/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1744603/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "5350013/4000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "32715049/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "59557445737578733/8208528120000000",
            "-68760495198631069/6314252400000000",
            "21931125114099259/123127921800000000",
            "31344947047631959/492511687200000000"
          ],
          [
            "-394713/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-11207823/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11681021/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1439287/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "12536351/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "40132041/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "665626589456683267/41042640600000000",
            "-18871403707061027/1683800640000000",
            "27402585996690223/246255843600000000",
            "31398811341092539/492511687200000000"
          ],
          [
            "-86672163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-78108413/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1677912425015641741/164170562400000000",
            "-13195690246027247/1052375400000000",
            "43037983692188851/246255843600000000",
            "285786426362531/3940093497600000"
          ],
          [
            "3204681/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "47174930913893963/5472352080000000",
            "-33289576209016283/4209501600000000",
            "3275250595057073/32834112480000000",
            "14897466430900931/328341124800000000"
          ],
          [
            "26120993/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1016739/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "-394713/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "5269899/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14092621/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "23857577/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5041211/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "801343/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "3585217/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-7098069/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12786571/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18953771/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11258633/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "9588287/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7510719/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "2757437/12500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "423819/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11207823/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14092621/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "100853227/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1177749/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2247851/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3669957/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "2757763/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1618723/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7864639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "108343417/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "113877729/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6702447/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "4772831/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-68677/250000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "34138309/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11681021/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "23857577/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1177749/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2512307/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "8323157/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2932797/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "8413209/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "17770501/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27160759/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "220663/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8873533/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "10280577/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1653857/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3858219/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "73454479/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1439287/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "5041211/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2247851/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "8323157/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "19169287/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "8623641/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "87693683/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "24851341/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8998853/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39256633/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10441011/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "36759003/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-21939851/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "587939/1250000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "963981/781250",
            "0",
            "0",
            "0"
          ],
          [
            "12536351/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "801343/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "3669957/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2932797/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "8623641/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "139388399/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "89044047/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "5825613/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16881003/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-83278923/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10896603/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "115856767/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-319329/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "70329499/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "158631201/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "40132041/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3585217/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "2757763/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "8413209/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "87693683/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "89044047/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "49707821/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "4761801/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "57427141/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7176097/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-76696509/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "139395867/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1042599/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "23683003/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "10250461/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "665626589456683267/41042640600000000",
            "-18871403707061027/1683800640000000",
            "27402585996690223/246255843600000000",
            "31398811341092539/492511687200000000"
          ],
          [
            "-7098069/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "1618723/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "17770501/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "24851341/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5825613/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "4761801/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-1917602270446888243/902938093200000000",
            "5569783871886647/4630451760000000",
            "-1508787308912237/492511687200000000",
            "-35633412412760009/5417628559200000000"
          ],
          [
            "1461947/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "135958891/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-252694330920333997/180587618640000000",
            "21355064611246841/11576129400000000",
            "-39526209808812407/985023374400000000",
            "-196446837163527337/21670514236800000000"
          ],
          [
            "5631191/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "5627516244322878749/120391745760000000",
            "-1648770192551743493/138913552800000000",
            "-503523396872281/9120586800000000",
            "348305842162684277/5417628559200000000"
          ],
          [
            "246799/2500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "45245887/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-86672163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12786571/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7864639/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27160759/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8998853/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16881003/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "57427141/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1461947/1562500",
            "0",
            "0",
            "0"
          ],
          [
            "72710583/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "78667567/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1560993/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "1848167/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "1230789/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "30259851/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-46341297/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-78108413/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18953771/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "108343417/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "220663/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39256633/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-83278923/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7176097/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "135958891/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "78667567/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "38704333/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "166911331/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-71234931/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17528131/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-64851427/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-28279299/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1677912425015641741/164170562400000000",
            "-13195690246027247/1052375400000000",
            "43037983692188851/246255843600000000",
            "285786426362531/3940093497600000"
          ],
          [
            "-11258633/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "113877729/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8873533/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10441011/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10896603/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-76696509/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-252694330920333997/180587618640000000",
            "21355064611246841/11576129400000000",
            "-39526209808812407/985023374400000000",
            "-196446837163527337/21670514236800000000"
          ],
          [
            "-1560993/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "166911331/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "175421881/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-80898281/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12265502417858008933/300979364400000000",
            "-3657240208810438219/277827105600000000",
            "314466434094211/41042640600000000",
            "394524740755786853/5417628559200000000"
          ],
          [
            "-70016007/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "134740539/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3204681/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "9588287/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6702447/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "10280577/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "36759003/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "115856767/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "139395867/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5631191/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "1848167/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "-71234931/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-80898281/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "165714187/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-26878037/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "90918443/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1744603/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "47174930913893963/5472352080000000",
            "-33289576209016283/4209501600000000",
            "3275250595057073/32834112480000000",
            "14897466430900931/328341124800000000"
          ],
          [
            "-7510719/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "4772831/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1653857/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-21939851/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-319329/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1042599/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "5627516244322878749/120391745760000000",
            "-1648770192551743493/138913552800000000",
            "-503523396872281/9120586800000000",
            "348305842162684277/5417628559200000000"
          ],
          [
            "1230789/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "17528131/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "12265502417858008933/300979364400000000",
            "-3657240208810438219/277827105600000000",
            "314466434094211/41042640600000000",
            "394524740755786853/5417628559200000000"
          ],
          [
            "-26878037/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3397095858371089/171011002500000",
            "-16571444998601149/2104750800000000",
            "1654006452401623/41042640600000000",
            "7213532967314983/164170562400000000"
          ],
          [
            "-755839/2500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "5350013/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "26120993/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2757437/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-68677/250000",
            "0",
            "0",
            "0"
          ],
          [
            "3858219/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "587939/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "70329499/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "23683003/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "246799/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "30259851/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-64851427/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-70016007/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "90918443/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-755839/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "124719539/100000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 12,
      "flags": [
        11371,
        11374,
        11940,
        12132,
        12133,
        12139,
        12142,
        12324,
        18468,
        21506,
        21530,
        21540,
        21542,
        21548,
        21551,
        21932,
        21935,
        22126,
        22127,
        23076,
        23460,
        23659,
        23662,
        23844,
        24228,
        46082
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "8/131",
            "49/131",
            "-5/786",
            "-1/393"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "8/131",
            "49/131",
            "-5/786",
            "-1/393"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "710/4323",
            "-793/4323",
            "113/25938",
            "19/25938"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "4013/4323",
            "-425/4323",
            "-116/12969",
            "2/4323"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "710/4323",
            "-793/4323",
            "113/25938",
            "19/25938"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "4549929/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "48928027/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11596839/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "76743461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10114229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6138189/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6026313/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "20820713/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "19312311/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-26738743/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1718697/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-66375579/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8738881/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13523743/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "149680449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5119257/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "9427/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-28378613/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "48928027/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "69322523/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-51998251/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "102856091/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "35204667/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "4456789/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "22136403/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "92226461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3293999/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "15127991/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "59140551/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "53294699/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "229381/390625",
            "0",
            "0",
            "0"
          ],
          [
            "216923/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "105677727/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17962939/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "11407483/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41234557/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "11596839/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-51998251/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "59557445737578733/8208528120000000",
            "-68760495198631069/6314252400000000",
            "21931125114099259/123127921800000000",
            "31344947047631959/492511687200000000"
          ],
          [
            "-6028567/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39953143/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-17613633/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1829523/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-26429719/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "5097123/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36946733/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14641533/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "10900503/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "729223619887076207/32834112480000000",
            "-41728511938759367/4209501600000000",
            "1192065567657337/24625584360000000",
            "27197093287174123/492511687200000000"
          ],
          [
            "3145487/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "22833486043220159/27361760400000000",
            "-8436192798989177/2104750800000000",
            "13170551654069969/164170562400000000",
            "1941445682614057/82085281200000000"
          ],
          [
            "1167787818622411537/164170562400000000",
            "-121161609721741649/8419003200000000",
            "109288587015341141/492511687200000000",
            "20502871788102563/246255843600000000"
          ],
          [
            "3147087/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "265133779555280899/27361760400000000",
            "-35247105584019191/4209501600000000",
            "3534922859088071/32834112480000000",
            "15936155487024923/328341124800000000"
          ]
        ],
        [
          [
            "76743461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "102856091/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6028567/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "255537311/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "40060349/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7450707/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "26433471/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "66973519/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "682767/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16870753/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "40820999/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "98050913/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "13781559/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-386481/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "133588263/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "92445281/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "8436263/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-34117551/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "10114229/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "35204667/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39953143/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "40060349/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "35112607/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-16257033/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5178723/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "7380621/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "835163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "51409459/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27403879/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "92556637/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "96742889/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14514181/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "33742841/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "170951973/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-71049/781250",
            "0",
            "0",
            "0"
          ],
          [
            "-9591359/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "6138189/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4456789/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-17613633/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-7450707/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-16257033/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "100426703/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3645587/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1665783/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "21137989/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10460343/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "14682287/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30693011/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3816359/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "23787889/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-70049029/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54948699/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20238887/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "96831/2000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "6026313/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "22136403/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1829523/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "26433471/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5178723/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3645587/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "66869469/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12652437/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7053019/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "46378253/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8899087/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "62872491/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4919557/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "21626339/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-856771/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-584791/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "35451037/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "102055377/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "20820713/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "92226461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-26429719/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "66973519/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7380621/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1665783/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "12652437/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "165708323/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2102417/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "14656037/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "62254861/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "88519809/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "107722753/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "9301491/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "17873049/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8706307/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "696079/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-53684967/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "19312311/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3293999/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "5097123/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "682767/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "835163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "21137989/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7053019/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "2102417/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "54302653/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "21810167/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "23563257/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1340703/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "31157127/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "38355401/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-21026083/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-20402367/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4834837/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16163511/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-26738743/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15127991/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36946733/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "16870753/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "51409459/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10460343/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "46378253/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14656037/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "21810167/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "135829911/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "88893257/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "23801893/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "87503697/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "98526867/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-149840713/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "88591873/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "59285313/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "82080387/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-1718697/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "59140551/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14641533/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "40820999/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27403879/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "14682287/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8899087/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "62254861/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "23563257/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "88893257/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2632409/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "4943603/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "151607167/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "77972663/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-104100047/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "107655041/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "54427169/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "112923503/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-66375579/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "53294699/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10900503/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "98050913/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "92556637/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30693011/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "62872491/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "88519809/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1340703/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "23801893/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "4943603/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "330068547/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "104008031/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "34624803/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2047823/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "85762577/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "8036893/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "50754711/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-8738881/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "229381/390625",
            "0",
            "0",
            "0"
          ],
          [
            "729223619887076207/32834112480000000",
            "-41728511938759367/4209501600000000",
            "1192065567657337/24625584360000000",
            "27197093287174123/492511687200000000"
          ],
          [
            "13781559/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "96742889/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3816359/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4919557/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "107722753/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "31157127/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "87503697/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "151607167/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "104008031/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3220461450523886279/902938093200000000",
            "-1025101235089949/23152258800000000",
            "17346456565656073/246255843600000000",
            "-20054663119751957/10835257118400000000"
          ],
          [
            "23109491/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "47180538330492286301/902938093200000000",
            "-84356213503475633/7717419600000000",
            "-50028178075119059/492511687200000000",
            "60986848407368531/1083525711840000000"
          ],
          [
            "57141562391827958801/1805876186400000000",
            "-82865870674024291/5144946400000000",
            "57010066112805083/492511687200000000",
            "24875416849385671/270881427960000000"
          ],
          [
            "5101961/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "502758936988415363/120391745760000000",
            "467402508714017603/138913552800000000",
            "-5851610777737/64129125937500",
            "-104053436993831867/5417628559200000000"
          ]
        ],
        [
          [
            "-13523743/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "216923/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "3145487/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-386481/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14514181/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "23787889/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "21626339/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "9301491/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "38355401/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "98526867/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "77972663/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "34624803/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "23109491/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "159939461/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-59642227/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10246847/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "17490553/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "47294553/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "149680449/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "105677727/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "22833486043220159/27361760400000000",
            "-8436192798989177/2104750800000000",
            "13170551654069969/164170562400000000",
            "1941445682614057/82085281200000000"
          ],
          [
            "133588263/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "33742841/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-70049029/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-856771/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "17873049/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-21026083/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-149840713/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-104100047/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2047823/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "47180538330492286301/902938093200000000",
            "-84356213503475633/7717419600000000",
            "-50028178075119059/492511687200000000",
            "60986848407368531/1083525711840000000"
          ],
          [
            "-59642227/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "107614053/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "29523093/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-106297/400000",
            "0",
            "0",
            "0"
          ],
          [
            "-41692427/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "5119257/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "17962939/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "1167787818622411537/164170562400000000",
            "-121161609721741649/8419003200000000",
            "109288587015341141/492511687200000000",
            "20502871788102563/246255843600000000"
          ],
          [
            "92445281/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "170951973/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54948699/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-584791/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8706307/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-20402367/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "88591873/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "107655041/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "85762577/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "57141562391827958801/1805876186400000000",
            "-82865870674024291/5144946400000000",
            "57010066112805083/492511687200000000",
            "24875416849385671/270881427960000000"
          ],
          [
            "-10246847/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "29523093/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "490332641/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-27244731/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-575684484569848941/33442151600000000",
            "-21709097807855941/138913552800000000",
            "4383837900140581/41042640600000000",
            "2763971894159863/1354407139800000000"
          ]
        ],
        [
          [
            "9427/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "11407483/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3147087/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "8436263/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-71049/781250",
            "0",
            "0",
            "0"
          ],
          [
            "20238887/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "35451037/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "696079/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "4834837/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "59285313/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "54427169/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8036893/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "5101961/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "17490553/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-106297/400000",
            "0",
            "0",
            "0"
          ],
          [
            "-27244731/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "175528367/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "137926567/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-28378613/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41234557/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "265133779555280899/27361760400000000",
            "-35247105584019191/4209501600000000",
            "3534922859088071/32834112480000000",
            "15936155487024923/328341124800000000"
          ],
          [
            "-34117551/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-9591359/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "96831/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "102055377/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-53684967/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "16163511/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "82080387/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "112923503/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "50754711/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "502758936988415363/120391745760000000",
            "467402508714017603/138913552800000000",
            "-5851610777737/64129125937500",
            "-104053436993831867/5417628559200000000"
          ],
          [
            "47294553/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41692427/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-575684484569848941/33442151600000000",
            "-21709097807855941/138913552800000000",
            "4383837900140581/41042640600000000",
            "2763971894159863/1354407139800000000"
          ],
          [
            "137926567/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "151935527839620217/6840440100000000",
            "-18374719986040837/2104750800000000",
            "2252031320685193/41042640600000000",
            "1634074551313739/32834112480000000"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 14,
      "flags": [
        11370,
        11372,
        11375,
        11470,
        11471,
        12138,
        12234,
        12235,
        12238,
        12330,
        18474,
        21546,
        21930,
        23042,
        23066,
        23078,
        23082,
        23084,
        23462,
        23466,
        23468,
        23658,
        23660,
        23663,
        47618
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "8/131",
            "49/131",
            "-5/786",
            "-1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1420/4323",
            "-1586/4323",
            "113/12969",
            "19/12969"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "4013/4323",
            "-425/4323",
            "-116/12969",
            "2/4323"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "107118679/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "150936747/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "145571623/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27536077/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "85510381/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11768711/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-119230903/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-10454581/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "39334733/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "18872279/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "116934151/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3038893/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "71057087/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "86969617/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "112433183/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "21703741/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "150936747/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7628183/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "67080401/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "60553959/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8161289/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "136046183/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2321111/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "7655089/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "69168751/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "86517251/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "108553429/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14914193/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "15186889/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "14951217/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "62210787/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "18712683/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "145571623/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "67080401/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "311459569/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "41302629/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "16377809/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "7421573/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2719497/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12674309/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3004903/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "105995271/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "73633041/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "44698087/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11251709/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "34456247/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "77020577/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "68821123/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "27536077/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "60553959/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "41302629/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "539527141748759903/41042640600000000",
            "-13296700964164081/1578563100000000",
            "5412504047921489/61563960900000000",
            "2368359964749379/49251168720000000"
          ],
          [
            "44962893/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11362443/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-136607771/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4986353/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8355083/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1332611/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "28612533/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1469717/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "781267054809626141/41042640600000000",
            "-37613112514681579/6314252400000000",
            "-281108922413303/123127921800000000",
            "16022252247355621/492511687200000000"
          ],
          [
            "1565367164917211/547235208000000",
            "-11604027956871829/4209501600000000",
            "571531785010519/16417056240000000",
            "344738375353891/21889408320000000"
          ],
          [
            "148071042477749557/5130330075000000",
            "-130350384987485669/12628504800000000",
            "6193876117228973/246255843600000000",
            "56555622764417327/985023374400000000"
          ],
          [
            "15038845448107601/410426406000000",
            "-45016179995822279/3157126200000000",
            "5577947737216921/123127921800000000",
            "19549055416590569/246255843600000000"
          ]
        ],
        [
          [
            "85510381/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "8161289/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "16377809/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "44962893/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "35407949/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "47339347/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12650517/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5545433/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "13176873/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "59719079/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "64166379/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6798011/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "16805931/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "20774827/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "13241347/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "52133467/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "11768711/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "136046183/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "7421573/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "11362443/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "47339347/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "60664317/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "26168353/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1396101/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "7080067/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "66960433/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27774281/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "62078809/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20088161/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "49376047/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11327387/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "49402213/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-119230903/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2321111/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2719497/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-136607771/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12650517/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "26168353/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "394024317/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "374027/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "118085157/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "68018991/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "18480997/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "140194347/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4302947/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "10775941/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-71522687/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "217867189/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-10454581/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "7655089/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "12674309/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4986353/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5545433/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "1396101/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "374027/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "97737329/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12934151/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2720021/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "11091999/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1289349/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6786721/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41865783/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8456391/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41978677/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "39334733/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "69168751/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3004903/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8355083/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "13176873/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "7080067/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "118085157/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12934151/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "130184963/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "25311549/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "16297969/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "97128661/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "110206787/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "137043803/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14150167/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17251677/12500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "18872279/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "86517251/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "105995271/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1332611/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "59719079/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "66960433/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "68018991/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "2720021/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "25311549/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "54099187/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "43322017/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "126681099/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "52167901/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "16238081/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-8775613/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "130913149/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "116934151/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "108553429/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "73633041/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "28612533/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "64166379/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "27774281/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "18480997/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "11091999/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "16297969/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "43322017/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "77302853/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4761449/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "85552859/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "105963741/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "24363137/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "26619893/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "3038893/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "14914193/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "44698087/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1469717/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "6798011/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "62078809/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "140194347/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1289349/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "97128661/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "126681099/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4761449/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "241157457/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "123010291/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "76497233/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11511261/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "154093163/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "71057087/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15186889/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "11251709/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "781267054809626141/41042640600000000",
            "-37613112514681579/6314252400000000",
            "-281108922413303/123127921800000000",
            "16022252247355621/492511687200000000"
          ],
          [
            "16805931/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "20088161/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "4302947/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "-6786721/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "110206787/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "52167901/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "85552859/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "123010291/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "213479706986242141/8208528120000000",
            "859456169891341/350791800000000",
            "-190662179869747/961936889062500",
            "-1689548992039967/98502337440000000"
          ],
          [
            "37988387384956527487/1805876186400000000",
            "1640532457422262879/277827105600000000",
            "-28849567777961537/123127921800000000",
            "-99127048836890807/2708814279600000000"
          ],
          [
            "40870733/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "804735498003931291/902938093200000000",
            "19796624945717407/55565421120000000",
            "-8125945996217821/492511687200000000",
            "-1423649233630477/2708814279600000000"
          ]
        ],
        [
          [
            "86969617/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "14951217/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "34456247/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1565367164917211/547235208000000",
            "-11604027956871829/4209501600000000",
            "571531785010519/16417056240000000",
            "344738375353891/21889408320000000"
          ],
          [
            "20774827/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "49376047/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "10775941/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41865783/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "137043803/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "16238081/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "105963741/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "76497233/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "37988387384956527487/1805876186400000000",
            "1640532457422262879/277827105600000000",
            "-28849567777961537/123127921800000000",
            "-99127048836890807/2708814279600000000"
          ],
          [
            "7995541/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "49463157/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "249000229/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "112433183/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "62210787/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "77020577/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "148071042477749557/5130330075000000",
            "-130350384987485669/12628504800000000",
            "6193876117228973/246255843600000000",
            "56555622764417327/985023374400000000"
          ],
          [
            "13241347/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "11327387/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-71522687/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8456391/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "14150167/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8775613/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "24363137/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11511261/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "40870733/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "49463157/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "38973891/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "24530073/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "21703741/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "18712683/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "68821123/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15038845448107601/410426406000000",
            "-45016179995822279/3157126200000000",
            "5577947737216921/123127921800000000",
            "19549055416590569/246255843600000000"
          ],
          [
            "52133467/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "49402213/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "217867189/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41978677/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17251677/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "130913149/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "26619893/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "154093163/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "804735498003931291/902938093200000000",
            "19796624945717407/55565421120000000",
            "-8125945996217821/492511687200000000",
            "-1423649233630477/2708814279600000000"
          ],
          [
            "249000229/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "24530073/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6485609/2500000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 15,
      "flags": [
        11373,
        11469,
        11522,
        11546,
        11930,
        11942,
        12134,
        12140,
        12141,
        12143,
        12236,
        12237,
        12239,
        12285,
        12286,
        12287,
        12333,
        18477,
        18861,
        21549,
        21933,
        22125,
        23661,
        23810,
        23834,
        23846,
        24230,
        48386
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "147/131",
            "98/131",
            "-5/393",
            "-2/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "147/131",
            "98/131",
            "-5/393",
            "-2/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "147/131",
            "98/131",
            "-5/393",
            "-2/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-8/131",
            "-49/131",
            "5/786",
            "1/393"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "4013/4323",
            "-425/4323",
            "-116/12969",
            "2/4323"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "710/4323",
            "-793/4323",
            "113/25938",
            "19/25938"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "710/4323",
            "-793/4323",
            "113/25938",
            "19/25938"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "520443619/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "72815477/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "43395321/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "335741301/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "105947/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "49896397/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "22446037/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "50881/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "146445281/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3184349/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "24295713/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "23370269/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "6435871/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "133176907/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "53205839/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "72815477/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "369882557/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "123967091/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12765311/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "221504507/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6804831/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "65569189/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2001429/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "80239451/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "20770781/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "148818693/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1167529/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "80521079/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "18090513/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "17020939/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "43395321/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "123967091/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "267316571/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "269303961/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2727467/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "3075751/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "25945047/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "16057049/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6905119/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "1687189/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "15486207/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "13772319/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "51225497/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "120763143/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "93504629/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "335741301/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12765311/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "269303961/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "172185439/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "30486857/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "198589199/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "40923231/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "781267054809626141/41042640600000000",
            "-37613112514681579/6314252400000000",
            "-281108922413303/123127921800000000",
            "16022252247355621/492511687200000000"
          ],
          [
            "182923677/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "460170860012218301/20521320300000000",
            "-25881766229546077/1578563100000000",
            "22242815637855887/123127921800000000",
            "120919508012449/1282582518750000"
          ],
          [
            "28226579/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "29951541/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "120688963/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6554291/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "17476937/12500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "105947/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "221504507/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2727467/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "30486857/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "597763297/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-280279/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "26693657/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "330198549139596511/20521320300000000",
            "-90799916371337903/12628504800000000",
            "421755966937187/9850233744000000",
            "39705851894849411/985023374400000000"
          ],
          [
            "1446623/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "2424223820202310103/82085281200000000",
            "-622203232342927/33676012800000",
            "9494972902993589/49251168720000000",
            "51868996020303511/492511687200000000"
          ],
          [
            "311527919/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2082031/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "48450359/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "67344203/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "21043973/20000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "49896397/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "6804831/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "3075751/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "198589199/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-280279/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "360018303/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "5872703/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1282953/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "17787601/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-35387279/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "95932099/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "326838817/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6517943/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "19028609/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "35526879/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "22446037/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "65569189/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "25945047/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "40923231/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "26693657/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "5872703/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "331159999/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2488407/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "62452373/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "135364789/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11909823/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "-120492223/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15807671/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "1030493/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "84944411/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "50881/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-2001429/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16057049/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "781267054809626141/41042640600000000",
            "-37613112514681579/6314252400000000",
            "-281108922413303/123127921800000000",
            "16022252247355621/492511687200000000"
          ],
          [
            "330198549139596511/20521320300000000",
            "-90799916371337903/12628504800000000",
            "421755966937187/9850233744000000",
            "39705851894849411/985023374400000000"
          ],
          [
            "-1282953/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "2488407/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "539527141748759903/41042640600000000",
            "-13296700964164081/1578563100000000",
            "5412504047921489/61563960900000000",
            "2368359964749379/49251168720000000"
          ],
          [
            "12885419/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "8397948762425201303/225734523300000000",
            "-1948228713521123609/138913552800000000",
            "1946998299179131/49251168720000000",
            "280967225245536343/3611752372800000000"
          ],
          [
            "3452897/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-621873973947901303/90293809320000000",
            "-60490168340531291/9260903520000000",
            "40729106258328461/246255843600000000",
            "417806145467576303/10835257118400000000"
          ],
          [
            "-22100843/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1871073/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "4625819/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "146445281/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "80239451/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6905119/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "182923677/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1446623/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "17787601/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "62452373/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "12885419/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "31050503/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "90549463/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15193201/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "14889487/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "16666673/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "70279483/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17281833/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-3184349/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "20770781/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "1687189/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "460170860012218301/20521320300000000",
            "-25881766229546077/1578563100000000",
            "22242815637855887/123127921800000000",
            "120919508012449/1282582518750000"
          ],
          [
            "2424223820202310103/82085281200000000",
            "-622203232342927/33676012800000",
            "9494972902993589/49251168720000000",
            "51868996020303511/492511687200000000"
          ],
          [
            "-35387279/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "135364789/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "8397948762425201303/225734523300000000",
            "-1948228713521123609/138913552800000000",
            "1946998299179131/49251168720000000",
            "280967225245536343/3611752372800000000"
          ],
          [
            "90549463/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "279414411/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "56493039/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "122243573174329387/10260660150000000",
            "-8039356991232233/420950160000000",
            "35019549277136519/123127921800000000",
            "54884837738478493/492511687200000000"
          ],
          [
            "-898663/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "16137049/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "140903561/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "24295713/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "148818693/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "15486207/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "28226579/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "311527919/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "95932099/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11909823/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "3452897/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "15193201/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "56493039/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "9903739/2500000",
            "0",
            "0",
            "0"
          ],
          [
            "19422163/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "33376271/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "55814903/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "99075923/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "23370269/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1167529/2000000",
            "0",
            "0",
            "0"
          ],
          [
            "13772319/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "29951541/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2082031/1250000",
            "0",
            "0",
            "0"
          ],
          [
            "326838817/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-120492223/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-621873973947901303/90293809320000000",
            "-60490168340531291/9260903520000000",
            "40729106258328461/246255843600000000",
            "417806145467576303/10835257118400000000"
          ],
          [
            "14889487/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "122243573174329387/10260660150000000",
            "-8039356991232233/420950160000000",
            "35019549277136519/123127921800000000",
            "54884837738478493/492511687200000000"
          ],
          [
            "19422163/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "807475591/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-17190897/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "161587703/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "52504089/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "6435871/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "80521079/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "51225497/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "120688963/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "48450359/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "6517943/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "15807671/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-22100843/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "16666673/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-898663/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "33376271/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-17190897/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "141902619/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2715857/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "11477677/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "133176907/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "18090513/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "120763143/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6554291/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "67344203/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "19028609/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "1030493/3125000",
            "0",
            "0",
            "0"
          ],
          [
            "-1871073/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "70279483/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "16137049/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "55814903/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "161587703/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "2715857/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "9164379/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "45452599/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "53205839/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "17020939/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "93504629/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "17476937/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "21043973/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "35526879/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "84944411/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "4625819/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "17281833/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "140903561/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "99075923/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "52504089/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "11477677/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "45452599/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "47986751/25000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    }
  ]
}


==> anc/proofs/s2/0.457361518__c2_c3/third_plateau_exact_verification.json <==
{
  "patterns": 718,
  "equality_patterns": 128,
  "reduced_dimensions": [
    1,
    25,
    15,
    18,
    16,
    15
  ],
  "bound": [
    "-2032/1179",
    "218/393",
    "-20/3537",
    "-8/3537"
  ],
  "bound_decimal": 0.45736151856620544,
  "second_endpoint_margin": [
    "-5511117852397/1532700000000",
    "55597741787/58950000000",
    "-40018521323/4598100000000",
    "-24491157101/6130800000000"
  ],
  "second_endpoint_margin_decimal": 0.004999999391334775,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.457361518__c2_c3/verify_third_plateau.py <==
"""Exact verification for the third S2 plateau; standard-library arithmetic."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from verify_second_plateau import verify_exact

HERE=Path(__file__).resolve().parent
F=make_field([846,540,-186,0,1],root_interval=(11,12),local_isolation=True)
s=F([0,1,0,0])
sqrt3=(s*s-39)/(6*s-15)
assert sqrt3*sqrt3==3 and sqrt3>0
k=1-sqrt3/9
D=s/3-sqrt3
assert D>0 and D*D==1-3*k+9*k*k
B=F(Q(2,3))*(D-3*k+1)
scale=(1+3*k-D)/(3*k)
a=sqrt3/3
b=(1-a)/2
assert a+2*b==1 and a>0 and b>0
assert 2*a*a*b+2*a*b*b==sqrt3/9


def check(cover,cert):
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=sqrt3/9,
        endpoint=(-2,-1,-1,0,1),expected_c=('0','1','0','0'),
        expected_cuts=(('0','-1/2','0','1/2'),('-1','-1','0','1'),
                       ('-1','0','1','0'),('0','1','0','0')),minimum_margin=Q(1,250))


if __name__=='__main__':
    cover=json.loads((HERE/'near_c3_refined_cover.json').read_text())
    cert=json.loads((HERE/'third_plateau_exact_certificate.json').read_text())
    result=check(cover,cert)
    (HERE/'third_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.460603680__c3_tau0/README.md <==
# S2: c3_tau0

Status: band. The directory prefix is the lower value truncated to nine decimal places.

verify_fourth_plateau.py supplies the exact lower arithmetic; its candidate exact upper certificate has not been found. The ordinary cube-root certificate also checks the jump after tau0, with a weaker upper bound.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
cd anc/proofs/s2/0.460603680__c3_tau0
python3 ../common/verify_near_small.py near_tau0_refined_cover.json near_tau0_full_near_certificate.json
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.460603680__c3_tau0/cuberoot_discontinuity.json <==
{
  "threshold": "positive real root of x^3-4",
  "upper": "276450745815134989/600000000000000000",
  "upper_decimal": 0.46075124302522497,
  "uniform_right_lower": "1894991578230087510166462489/4107137270250000000000000000",
  "lower_decimal": 0.461389881452572,
  "jump_lower": "10491902748682508287691441/16428549081000000000000000000",
  "jump_decimal": 0.0006386384273469797
}


==> anc/proofs/s2/0.460603680__c3_tau0/cuberoot_exact_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0"
  ],
  "cuts": [
    [
      "1/2",
      "0",
      "1/4"
    ],
    [
      "0",
      "0",
      "1/2"
    ],
    [
      "0",
      "1/2",
      "1/4"
    ],
    [
      "0",
      "1",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        8,
        12,
        14,
        15
      ],
      "factor": [
        [
          41269,
          -795942,
          3344196,
          38610042,
          -86530058
        ],
        [
          8316,
          619280,
          19214183,
          -209905296,
          69984690
        ],
        [
          4066,
          -895285,
          -45853210,
          -95061445,
          -26045932
        ],
        [
          2416,
          -5031645,
          1387168,
          21498248,
          219416915
        ],
        [
          10732,
          4052563,
          -10686851,
          45350562,
          238983657
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        16,
        17,
        24,
        25,
        28,
        29,
        30,
        31
      ],
      "factor": [
        [
          52870,
          -32157,
          -95,
          170,
          36,
          4581,
          -5558,
          -6285,
          -22940,
          -41986
        ],
        [
          21183,
          64407,
          7318,
          34852,
          -1437,
          182260,
          -210772,
          -258471,
          -987847,
          -61882461
        ],
        [
          4353,
          13235,
          -103304,
          -64506,
          7610,
          -224525,
          -1649586,
          2089250,
          1966519,
          48496761
        ],
        [
          4322,
          12906,
          178539,
          -86572,
          14707,
          -183178,
          -21260,
          1526184,
          -2145069,
          50460916
        ],
        [
          2073,
          6645,
          -50500,
          -30578,
          -7714,
          430617,
          101874,
          -1057187,
          -13649590,
          55351053
        ],
        [
          1949,
          5797,
          14083,
          209799,
          10195,
          -1104328,
          -183121,
          -49235,
          -1750629,
          50971993
        ],
        [
          1119,
          3555,
          2980,
          122957,
          -24306,
          1477700,
          399714,
          1473463,
          2989629,
          48803177
        ],
        [
          1175,
          3904,
          48035,
          -7300,
          7173,
          400689,
          -1297667,
          -3153030,
          5091380,
          49626570
        ],
        [
          5625,
          16801,
          -46270,
          -46463,
          251754,
          -187546,
          1266491,
          -477919,
          4023425,
          49503586
        ],
        [
          5626,
          16753,
          -34511,
          -54280,
          -261196,
          -380952,
          1089618,
          -506828,
          4016317,
          49485176
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        11520,
        11521,
        11545,
        12288,
        12289,
        12290,
        12313,
        12314,
        12325,
        12326,
        12331,
        12332,
        12334,
        12335,
        18432,
        18433,
        18457,
        18469,
        18475,
        18478,
        21504,
        21505,
        21529,
        21541,
        21547,
        21550,
        23040,
        23041,
        23065,
        23077,
        23808,
        23809,
        23833,
        23845,
        43008,
        43009,
        46080,
        46081,
        47616,
        47617,
        48384,
        48385
      ],
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          10,
          1,
          1,
          11,
          17,
          -2092,
          4645244,
          -32420562,
          37370448,
          -94274897,
          39765204,
          16219406,
          -80699978,
          -5499742,
          -6840246,
          -51901304,
          75712667,
          63913654,
          -56340698,
          -119755314,
          304472372,
          -208083749,
          -50353719,
          181762445,
          82822535,
          -31793169,
          62213263,
          -10364551,
          276930351,
          -31591070,
          116132019,
          -221329467,
          -439310518,
          -307825438
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          9,
          1,
          2,
          8,
          26,
          -3250,
          6695227,
          -36756866,
          59817138,
          -126091910,
          13424544,
          1057663,
          -36901624,
          25668251,
          -23634848,
          45193546,
          -94970369,
          -78925794,
          50584645,
          72840125,
          -259204358,
          143103241,
          146701455,
          37069905,
          -39519961,
          71206389,
          58061490,
          103952417,
          310029961,
          -273560038,
          252024293,
          -191695515,
          -362564360,
          -280606997
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          8,
          1,
          1,
          14,
          27,
          -1847,
          7426775,
          -29912217,
          35070030,
          -78536071,
          41495913,
          -6279382,
          -59986930,
          -29147631,
          -7188732,
          -57517409,
          -28923728,
          60364989,
          -76551588,
          10552532,
          -79408044,
          83263841,
          12322459,
          -188443377,
          143134534,
          -44364402,
          -50025734,
          -36188204,
          -341860976,
          349175832,
          -159416654,
          -373741937,
          -645813579,
          -295991045
        ],
        [
          -31242,
          -75473,
          -210628,
          -32661,
          -23380,
          14913,
          -22823,
          -1974,
          -31684,
          -15462,
          16113,
          -30663,
          33864,
          -8032,
          -266984,
          817066,
          387283,
          -127809,
          229385,
          94026,
          -271713,
          192201,
          -426587,
          -108989,
          195772,
          104958,
          -159692,
          215285,
          -636446,
          -720516,
          452543,
          1401582,
          1612715,
          672790,
          -3897636,
          1017520,
          -156401,
          262557,
          688311,
          -606910,
          1374599,
          992531
        ],
        [
          -63503,
          173315,
          -38103,
          -10151,
          18269,
          -262,
          10767,
          -5979,
          3468,
          100213,
          227148,
          74522,
          -166301,
          -903758,
          -42309953,
          5683181,
          350942,
          8586555,
          -1754708,
          5621572,
          4841579,
          3839355,
          -1488557,
          3538096,
          6667793,
          -13664524,
          3316804,
          7229148,
          -1232622,
          4138778,
          -5849781,
          14850904,
          -22502912,
          13525342,
          -9069741,
          -28794500,
          5686893,
          -1959304,
          -57242291,
          -104333489,
          130806809,
          -391107755
        ],
        [
          -50585,
          -100106,
          60345,
          24308,
          56256,
          -4078,
          -22455,
          70958,
          -24500,
          214611,
          423654,
          -312282,
          -163249,
          -2500516,
          -112696937,
          19565145,
          8561736,
          -341741,
          7568145,
          15701586,
          -3268500,
          14997580,
          -6874369,
          2942310,
          21134527,
          -30680252,
          17036443,
          16173253,
          -9801211,
          -5977272,
          15766982,
          29161636,
          -62160825,
          52732268,
          -3737105,
          -77174962,
          72848755,
          29908293,
          -206108657,
          -382333093,
          292460585,
          -181110914
        ],
        [
          -10726,
          -17883,
          6533,
          3892,
          9652,
          -997,
          372106,
          -154899,
          47103,
          33608,
          79505,
          -629341,
          484081,
          -998634,
          37698310,
          46671349,
          -20646988,
          -9376683,
          -32233287,
          -6772314,
          27887342,
          -13604562,
          33328158,
          9048048,
          -24330867,
          2841671,
          17889626,
          -17739417,
          61508509,
          64696149,
          -41731801,
          -138371715,
          -164069242,
          -91298584,
          332921449,
          -109331232,
          19873568,
          -128332754,
          -216021417,
          166982329,
          -226815796,
          -603163108
        ],
        [
          -10283,
          -14640,
          14335,
          4989,
          11305,
          749,
          -513884,
          -680763,
          254017,
          7291,
          78305,
          235182,
          69340,
          158274,
          24779246,
          -42804219,
          -26219874,
          19513199,
          -17139968,
          3958861,
          14147562,
          -3696199,
          11302303,
          4870169,
          -17479639,
          3847326,
          5602244,
          -3916734,
          20791531,
          18037102,
          -22431884,
          -39809462,
          -36448083,
          -43090608,
          33998704,
          -13091964,
          -1741521,
          -131491382,
          -167435403,
          161112792,
          -119099081,
          -574414926
        ],
        [
          -4714,
          -12661,
          6608,
          2739,
          5631,
          -1426,
          191053,
          -85530,
          -92882,
          62077,
          27544,
          -824674,
          153054,
          -1755532,
          24043384,
          39687316,
          2763385,
          3905619,
          561453,
          21743811,
          -17430670,
          21666281,
          -35497722,
          -9273062,
          -11198469,
          30077519,
          -2650539,
          17748050,
          -44054807,
          -70524795,
          35598214,
          90046314,
          133783017,
          2135589,
          -436764650,
          107002478,
          19126018,
          -244883768,
          -337651728,
          221222287,
          -146908215,
          -536987412
        ],
        [
          -4584,
          -11621,
          7271,
          2466,
          6316,
          1170,
          -201022,
          925329,
          -7559,
          -70838,
          96268,
          1975766,
          -473196,
          -1364808,
          27246457,
          75488334,
          2106796,
          -8802594,
          -15339929,
          -598960,
          9205738,
          -1408025,
          2207779,
          1531763,
          -11642331,
          11317037,
          1849143,
          -2231218,
          12943512,
          10924070,
          -13224870,
          -27298630,
          -25330885,
          -42024244,
          19393921,
          -15230681,
          -9827315,
          -107044281,
          -116687260,
          164818324,
          -127231981,
          -572045521
        ],
        [
          -2377,
          -7166,
          5501,
          1680,
          4156,
          -1221,
          -63734,
          483838,
          -346003,
          127007,
          70414,
          -2141022,
          717791,
          3547989,
          5486558,
          -208598200,
          -49130411,
          67321303,
          -9365684,
          714449,
          21193159,
          -12201965,
          17958208,
          10653194,
          -9220542,
          -17358554,
          -8435245,
          -2436058,
          15809907,
          28198132,
          -45200277,
          -3395351,
          5604190,
          -9246481,
          16830753,
          21111935,
          -64003397,
          -4995530,
          119258011,
          91215325,
          84050570,
          -564031788
        ],
        [
          -2344,
          -7026,
          6387,
          1917,
          4091,
          -1671,
          -141001,
          3184,
          1990,
          158956,
          37006,
          -2033380,
          200359,
          -836014,
          9542000,
          202214605,
          53209137,
          -29058106,
          -2060708,
          -20742853,
          7664635,
          -8922385,
          -10306879,
          910848,
          15807918,
          2599631,
          -26655645,
          1966705,
          -8734519,
          14261034,
          -22852723,
          41048060,
          41060619,
          -430017,
          13545256,
          7679130,
          -117992122,
          145785417,
          431309182,
          76969942,
          117255607,
          -556161260
        ],
        [
          -14025,
          -26609,
          10522,
          5596,
          13421,
          -170,
          200199,
          -49058,
          1275689,
          17138,
          63572,
          1103715,
          -573381,
          2054788,
          1132916,
          -67238529,
          -6832123,
          37546067,
          -889786,
          -6807002,
          12370093,
          -9318788,
          104391,
          5912391,
          5311379,
          -10996112,
          -22110651,
          3456702,
          -6955699,
          10955227,
          -33139299,
          48375653,
          61715613,
          12467878,
          -66027662,
          45294130,
          -103632642,
          82030238,
          317515728,
          72884892,
          157396426,
          -551329221
        ],
        [
          -13818,
          -24833,
          16342,
          6515,
          14819,
          -1245,
          128737,
          -354866,
          -1162375,
          -77248,
          71246,
          1941581,
          -722623,
          1365855,
          4843188,
          -22519238,
          310103,
          25139083,
          -3413155,
          -8957592,
          13134174,
          -9843420,
          1461804,
          5586528,
          4666076,
          -8428537,
          -19897233,
          1542711,
          -1753681,
          16119562,
          -32938738,
          33009119,
          41332305,
          2995806,
          -22063066,
          28004076,
          -97357728,
          77731080,
          298570004,
          79260261,
          125581118,
          -556008252
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          10,
          -19,
          -41,
          -215,
          -12872,
          5154640,
          20949837,
          -25940533,
          81037833,
          -53157663,
          6463421,
          144594580,
          28102750,
          8909563,
          -41423857,
          -97049418,
          -47405646,
          -45980167,
          -438149172,
          -7954803,
          104701407,
          83468585,
          -62692037,
          -98475843,
          -10536413,
          -140253518,
          15150301,
          124109224,
          66857365,
          70887885,
          -150489334,
          -152788238,
          -9629855
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -26,
          23,
          22,
          -55,
          -6495,
          1946048,
          2514713,
          -5054675,
          -35168224,
          -55206050,
          -150574539,
          -107954290,
          -15207362,
          42344912,
          -64409538,
          76132835,
          -139574520,
          196276367,
          21414378,
          65437981,
          175583159,
          -273493757,
          -31061912,
          -133524638,
          -241904582,
          -202769500,
          35243437,
          67710389,
          1709850,
          65252134,
          -111575940,
          -61170376,
          103983145
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          1,
          0,
          -4,
          0,
          6,
          66,
          63,
          -385,
          19153,
          -50878655,
          -10471762,
          201091918,
          173748971,
          47312522,
          86611388,
          -148270572,
          189571348,
          -5382177,
          -70923932,
          -134805004,
          43054008,
          34694264,
          -13158266,
          8657442,
          -11850947,
          -59238992,
          -49019192,
          -43509647,
          -87112219,
          34931716,
          13362174,
          -31821011,
          -46495663,
          57484157,
          177974492,
          -174968769,
          82713582
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          -1,
          -2,
          1,
          -17,
          -70,
          62,
          -649,
          34975,
          -74129472,
          -17294560,
          176715722,
          38491938,
          -33806790,
          -74297771,
          137708248,
          -229466046,
          38310830,
          73352614,
          147810909,
          -28886695,
          -27522070,
          -10747742,
          57341514,
          122639551,
          35451110,
          -36677052,
          136506102,
          10193459,
          24034417,
          96692812,
          53111138,
          -50472783,
          -58610277,
          242276877,
          -259230002,
          119120019
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -3,
          -3,
          9,
          0,
          33,
          -115,
          6014,
          -45003624,
          11862548,
          -104759952,
          -7751221,
          -127512891,
          110458365,
          -38969091,
          196622039,
          -66305866,
          -12877021,
          214037386,
          61603093,
          6872099,
          -3467202,
          -13701493,
          190946778,
          35164741,
          -58747003,
          222204786,
          -55290902,
          73859146,
          95454316,
          196943199,
          155962287,
          838914,
          195650019,
          -114649255,
          -20318121
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -3,
          4,
          -7,
          37,
          -83,
          6178,
          -14743850,
          1663163,
          -47796520,
          68194766,
          232762731,
          -99043118,
          -19983802,
          915960,
          44621237,
          26393578,
          120079441,
          -85567563,
          38296726,
          -13636646,
          -154478163,
          -138019786,
          161752639,
          -8571385,
          -12788445,
          -205779755,
          -22805515,
          -218048335,
          198817461,
          231702595,
          20147702,
          218317219,
          -182757984,
          -123522898
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -4,
          -3,
          -44,
          -22,
          31,
          -2252,
          3015827,
          17295525,
          -21062305,
          58367612,
          -33520315,
          18134203,
          176194027,
          75207273,
          -11806865,
          -44628864,
          -109250305,
          -180904601,
          -107525155,
          275200461,
          215748521,
          -33929795,
          145062060,
          -117867387,
          9238063,
          -160181965,
          -76024367,
          68500930,
          102781424,
          42275971,
          87039517,
          -155697396,
          -166312990,
          14832067
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          1,
          -11,
          -61,
          -10,
          16,
          -15788,
          2627335,
          2196202,
          -3023972,
          -24574967,
          154036800,
          295741412,
          116127526,
          -90011995,
          -145121932,
          143535505,
          28573800,
          60759047,
          42867977,
          13176596,
          -13275224,
          58138190,
          -179420691,
          -18742617,
          -100117105,
          -179076007,
          -75982965,
          -5701333,
          27427962,
          -7466907,
          71632467,
          -63678007,
          -53047286,
          81409132
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -14,
          5,
          40,
          -12,
          104,
          -273,
          50009,
          -119725561,
          -16696102,
          -70811030,
          -143807184,
          -90374521,
          -60729146,
          76727704,
          -19205384,
          -56149185,
          -66495555,
          -148885273,
          143630300,
          34303786,
          -13014772,
          -50489333,
          -165794536,
          -10616991,
          -49579755,
          -60060223,
          -160883288,
          -34706230,
          -41914671,
          -97849651,
          -84931264,
          170468302,
          297495871,
          -227907607,
          150056284
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          1,
          -8,
          -45,
          -20,
          -433,
          12695,
          -65398823,
          37353809,
          -127097458,
          -12423351,
          213885007,
          -37608904,
          -64222297,
          13419173,
          98941560,
          79901985,
          -143818820,
          -79306852,
          -106110110,
          -16407850,
          113460381,
          152331900,
          -122211152,
          27921077,
          35051892,
          172348268,
          24917039,
          210442381,
          -23839183,
          -15769900,
          -23209133,
          186917030,
          -242930315,
          96578476
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          2,
          0,
          9,
          -3,
          -448,
          -611647,
          5617160,
          -1094764,
          29612635,
          -115000382,
          72034047,
          -45547995,
          -85652044,
          20972192,
          -8816115,
          5783925,
          -56242862,
          -39666131,
          58122808,
          -108754514,
          -211457843,
          -142901368,
          -101387875,
          -215531345,
          207441748,
          -35957172,
          208498031,
          243981288,
          389247175,
          -47236324,
          136213229,
          -240918602,
          -143202293
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          2,
          -1,
          -9,
          7,
          1614,
          -496872,
          -12465986,
          2616951,
          1896171,
          -25583201,
          -6091498,
          -34103378,
          -10105609,
          -48103125,
          48588312,
          -4346206,
          110289349,
          85993889,
          52878015,
          122335262,
          156430045,
          257756699,
          295900739,
          -309094358,
          -20969037,
          -34284361,
          96682829,
          -129227006,
          278242656,
          -74938265,
          108377192,
          -197737357,
          -36752540
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -6,
          1,
          15,
          -28,
          37,
          3429,
          382744,
          31576580,
          -52323975,
          103949740,
          -60618267,
          68055288,
          60675234,
          -49409090,
          331936361,
          37272642,
          -83573526,
          177663627,
          161191246,
          72419049,
          -58309779,
          -5692105,
          -35965950,
          119395886,
          134884792,
          -65638369,
          11536466,
          -17555961,
          79417075,
          18793909,
          45594358,
          -206220625,
          -223173492,
          3817920
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -9,
          14,
          -13,
          -98,
          5938,
          1304359,
          -9390555,
          30074423,
          -9252046,
          -49648463,
          -93007265,
          17394070,
          145399869,
          111367054,
          223830600,
          111215627,
          116473156,
          -321538785,
          23774656,
          -73872005,
          -12154642,
          -90037940,
          21088939,
          -179412840,
          -117001436,
          -73650565,
          -4569321,
          -22050218,
          -94258794,
          28382165,
          -102082761,
          -59496254,
          92668720
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          5,
          -14,
          21,
          -152,
          10325,
          -31304343,
          24528180,
          -75691827,
          63142982,
          -93685309,
          154671175,
          -191009464,
          -130893321,
          55437489,
          2885153,
          101275075,
          -182835138,
          -86410446,
          -44867862,
          -18863802,
          -64452579,
          138740067,
          15338029,
          -57671657,
          -94673952,
          7964414,
          -4124368,
          -259660556,
          -279242335,
          133567455,
          -59313606,
          -246116163,
          129597985
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          3,
          -24,
          16,
          -137,
          17358,
          -7909708,
          1661204,
          -23359266,
          38214426,
          -8028173,
          626158,
          -7104627,
          26642712,
          -11539765,
          51456742,
          71630484,
          75514319,
          77724325,
          72347463,
          123299126,
          61830504,
          16303108,
          -168625684,
          -92223533,
          339650250,
          -184825362,
          -395262636,
          18892815,
          -116558552,
          214564685,
          40902146,
          -362779675,
          35356961
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -12,
          6,
          -6,
          -52,
          26,
          7356,
          1321511,
          29313759,
          -61693416,
          168847991,
          -78986998,
          -142845347,
          -86519602,
          -85383562,
          -267738510,
          193109170,
          -118287361,
          53290868,
          7045229,
          14739899,
          -18264756,
          -24316863,
          -57798919,
          40508366,
          130253590,
          -51136617,
          67730216,
          -16155279,
          90222371,
          -717046,
          -484441,
          -184208500,
          -189388166,
          12906502
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -6,
          -1,
          2,
          -16,
          17,
          1017,
          -479324,
          19087101,
          -51460495,
          113325508,
          82897179,
          -45043414,
          32108085,
          -91700045,
          -67900109,
          -320281820,
          92070808,
          178235820,
          -158261618,
          89222686,
          -86505236,
          103034335,
          -48252708,
          48795145,
          -111369278,
          16326807,
          23061281,
          66885083,
          83684868,
          -167707085,
          60702176,
          -108582523,
          -74005822,
          32408296
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -5,
          4,
          -31,
          13,
          -168,
          21893,
          -6494147,
          10648240,
          -16311084,
          52938101,
          41838504,
          -58996516,
          168713402,
          151268699,
          -55860032,
          11856308,
          160526467,
          -76612690,
          184622603,
          -20769052,
          -56128571,
          -159750018,
          -70055490,
          72385041,
          -42752040,
          112062811,
          98460265,
          208402806,
          -284785778,
          -132138262,
          4325659,
          -163011046,
          -454969851,
          5215325
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          1,
          3,
          16,
          -20,
          762,
          -1804740,
          -7128913,
          14177157,
          -8268910,
          -76967788,
          45108391,
          83859830,
          32934712,
          -31232496,
          -72496379,
          -58124159,
          -185312332,
          -109632910,
          30575760,
          -97790845,
          75627813,
          -176781678,
          337512699,
          61166082,
          38745440,
          34753609,
          -334534064,
          -27115072,
          106288555,
          -95569862,
          149108038,
          -308818159,
          150974149
        ],
        [
          -38256,
          -15373,
          45764,
          -100447,
          -58356,
          38027,
          -3197,
          15790,
          9142,
          -1002963,
          1830055,
          166337,
          3170935,
          3001632,
          32218532,
          4423282,
          3726689,
          -8434706,
          3218447,
          -4782951,
          -5501837,
          -2345025,
          -1586102,
          -3498621,
          -3309520,
          11322541,
          -4621308,
          -4559269,
          -3294699,
          -7185350,
          6922727,
          -1859242,
          29567242,
          -5689034,
          -14119497,
          29820533,
          -9371034,
          12616429,
          70652933,
          77769147,
          -89543357,
          325693451
        ],
        [
          -35713,
          -2998,
          -4430,
          202324,
          -69838,
          16891,
          -7679,
          27203,
          -2030,
          -296023,
          -127223,
          107674,
          2106114,
          -5532543,
          32551077,
          -6500257,
          836948,
          -5330860,
          2430550,
          -4931525,
          -4139785,
          -3180143,
          26734,
          -2839731,
          -4017524,
          10328855,
          -4528046,
          -5036431,
          -1403666,
          -4708289,
          4315419,
          -4823154,
          26377417,
          -7135530,
          -5457335,
          28467924,
          -11257379,
          12045456,
          73303659,
          81174638,
          -88344768,
          304769623
        ],
        [
          -18895,
          -8002,
          20888,
          -49261,
          -27106,
          -21746,
          -3871,
          13373,
          -12405,
          700248,
          197278,
          -162514,
          -1298740,
          -31385983,
          32262611,
          -39217552,
          -7161989,
          4467701,
          572178,
          -5389323,
          -245047,
          -5565106,
          4190726,
          -880251,
          -5433659,
          6964117,
          -4929702,
          -5991399,
          3065952,
          1907180,
          -3401079,
          -10292291,
          20188978,
          -9543422,
          14104395,
          26332729,
          -19120069,
          14458935,
          90546563,
          88076924,
          -76153438,
          236024765
        ],
        [
          -12816,
          -978,
          -8774,
          10555,
          251546,
          42663,
          -7851,
          31827,
          1656,
          -1491772,
          -323957,
          -359019,
          -590405,
          -4670535,
          33520900,
          -8772453,
          -732367,
          -5329025,
          1649741,
          -4576448,
          -3742596,
          -3224780,
          1016935,
          -2713700,
          -5070576,
          10557716,
          -3337761,
          -5542022,
          325963,
          -3602726,
          4097227,
          -9501968,
          21121176,
          -9643243,
          2457030,
          25409862,
          -7371840,
          4433743,
          55404769,
          84090067,
          -98693467,
          305176583
        ],
        [
          -7882,
          -984,
          -5796,
          189,
          148385,
          -61803,
          -2442,
          10147,
          -13597,
          2106447,
          433212,
          484580,
          2608918,
          5195813,
          33239499,
          3483625,
          2439995,
          -8858522,
          2486826,
          -4389104,
          -5261628,
          -2284236,
          -728327,
          -3449706,
          -4347203,
          11705584,
          -3355778,
          -5047853,
          -1677908,
          -6312714,
          7031688,
          -6516237,
          24332942,
          -8208338,
          -6727359,
          26718680,
          -4934613,
          4498132,
          51053326,
          80513300,
          -100937636,
          329118077
        ],
        [
          -10269,
          -898,
          -1931,
          54286,
          -1301,
          17388,
          -2261,
          13004,
          -15770,
          331171,
          2281133,
          -538424,
          -4273031,
          8604685,
          35433249,
          -1949818,
          -1512342,
          -8954798,
          530495,
          -3345888,
          -4338907,
          -2270433,
          1677272,
          -3158600,
          -7010516,
          12297007,
          -213088,
          -6250825,
          2606882,
          -3724065,
          6715225,
          -18251371,
          10917065,
          -14469499,
          12441127,
          18842366,
          5568638,
          -15714561,
          2910913,
          87113298,
          -127239299,
          329722923
        ],
        [
          -47423,
          -15251,
          40923,
          -34992,
          -32089,
          397000,
          -9066,
          37963,
          -19281,
          494376,
          -1539621,
          -203255,
          -1147089,
          8001516,
          34964650,
          2227913,
          532431,
          -9570980,
          1364485,
          -3860764,
          -4884143,
          -2237481,
          595223,
          -3385351,
          -5931752,
          12330890,
          -1477350,
          -5828702,
          807600,
          -4935174,
          7155681,
          -13679826,
          16412088,
          -12105721,
          4951648,
          22033775,
          1578633,
          -7436591,
          22410808,
          85085189,
          -118498168,
          335383248
        ],
        [
          -47580,
          -16390,
          31822,
          -28286,
          -33261,
          -439775,
          -12247,
          39074,
          -11124,
          -117854,
          -1252341,
          -261835,
          -1209538,
          7995915,
          34932932,
          2302310,
          584204,
          -9570827,
          1390877,
          -3872008,
          -4897377,
          -2236049,
          561819,
          -3389534,
          -5896802,
          12323327,
          -1517703,
          -5811744,
          749453,
          -4972815,
          7163737,
          -13522881,
          16589138,
          -12021315,
          4685967,
          22137098,
          1447957,
          -7181055,
          23011972,
          84989777,
          -118152829,
          335370732
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 8,
      "flags": [
        11544,
        11928,
        11929,
        11941,
        12312,
        18434,
        18456,
        18458,
        18470,
        18476,
        18479,
        18862,
        18863,
        21528,
        21931,
        21934,
        23064,
        23461,
        23467,
        23832,
        24216,
        24217,
        24229,
        43010
      ],
      "factor": [
        [
          0,
          0,
          -1,
          -8,
          -7,
          -26,
          -711,
          -3892,
          -110094,
          48955279,
          50155288,
          -1382277,
          -1925189,
          -176929475,
          -128214481,
          41286694,
          -303821691,
          45011260,
          218410579,
          112530326,
          563124529,
          428663080,
          -691684603,
          -71569877
        ],
        [
          14459,
          9873,
          -697,
          7660,
          -1775454,
          354547,
          2852021,
          2319273,
          1152618,
          -29851144,
          -44290317,
          -63084071,
          -16358298,
          43909419,
          -58718417,
          44722701,
          97241365,
          -30750681,
          -36222485,
          314352251,
          73723702,
          -385005728,
          -655289547,
          538367492
        ],
        [
          14603,
          9916,
          -1328,
          5160,
          1773502,
          323672,
          2909906,
          2300852,
          1127487,
          -29849044,
          -44298591,
          -63097992,
          -16360089,
          43917699,
          -58727617,
          44726131,
          97250372,
          -30749089,
          -36222641,
          314378385,
          73765475,
          -385023044,
          -655266732,
          538372327
        ],
        [
          0,
          0,
          2,
          -4,
          5,
          -13,
          -831,
          58860,
          -116844,
          96716186,
          58007223,
          17929511,
          43674369,
          -110955716,
          -49653984,
          -68661570,
          196638601,
          80348956,
          -461116864,
          -319008873,
          354577144,
          172338403,
          -520084568,
          -36555827
        ],
        [
          28924,
          -285603,
          1230,
          1534,
          237,
          45937,
          63080,
          272746,
          115182,
          -552153,
          -605142,
          -1462728,
          -503464,
          415922,
          -1842942,
          805861,
          1615090,
          -464400,
          -786137,
          7313445,
          1864405,
          -20260542,
          -20576991,
          91523166
        ],
        [
          0,
          0,
          0,
          -8,
          -5,
          -123,
          597,
          -28274,
          -21316,
          14160224,
          159520150,
          -75273899,
          -73029447,
          11711172,
          359805032,
          223901318,
          114816965,
          -15245080,
          74436218,
          12741652,
          354193424,
          52456193,
          -82061800,
          76831663
        ],
        [
          0,
          0,
          0,
          2,
          -5,
          -74,
          2197,
          -18615,
          121478,
          -189998738,
          -9951982,
          -32781077,
          117263230,
          -32127751,
          -25549453,
          29996950,
          169040145,
          470065867,
          132908544,
          -52095857,
          8753278,
          329023575,
          -29327686,
          158957461
        ],
        [
          0,
          0,
          0,
          -3,
          12,
          -77,
          997,
          -8022,
          -56638,
          1143080,
          -35520330,
          352539063,
          69919371,
          137670541,
          -61240524,
          238526818,
          81900108,
          -41382068,
          48763110,
          -49570156,
          208300282,
          4773393,
          -99400531,
          60196107
        ],
        [
          0,
          0,
          1,
          9,
          3,
          -72,
          719,
          -5140,
          134567,
          35885831,
          -319123090,
          24075618,
          7651561,
          -216690977,
          178320112,
          -16171221,
          102162150,
          -68755662,
          120767720,
          -138953527,
          59815773,
          47079284,
          -212347586,
          69051046
        ],
        [
          0,
          -1,
          2,
          17,
          -1,
          179,
          -821,
          45525,
          458114,
          6472551,
          -118080934,
          -171058968,
          -29544882,
          223374952,
          -54238230,
          205471459,
          -147330741,
          4802387,
          -42122231,
          -538050088,
          -51816879,
          266112411,
          -406330428,
          121852874
        ],
        [
          0,
          0,
          0,
          4,
          -6,
          21,
          347,
          23036,
          128007,
          -2041124,
          65395684,
          -28646012,
          -3694692,
          118921316,
          -78039532,
          -237168538,
          267848525,
          -208730183,
          344256847,
          -288105445,
          225050169,
          229351484,
          -287612300,
          93571262
        ],
        [
          51045,
          14264,
          519570,
          59362,
          -1037,
          -340280,
          -15875,
          11673885,
          -15557971,
          24367842,
          5776131,
          15749028,
          -1720462,
          9384388,
          22113173,
          -567053,
          16143784,
          -25856382,
          -22793673,
          105364498,
          -203097164,
          585014272,
          -92534356,
          243886211
        ],
        [
          50170,
          13356,
          -523633,
          134063,
          -1668,
          -74665,
          174890,
          11550351,
          -15730858,
          24748569,
          6319609,
          17121519,
          -1215372,
          8967864,
          23873433,
          -1335230,
          14523074,
          -25309261,
          -21911940,
          97652830,
          -204056009,
          602929007,
          -71727522,
          146306179
        ],
        [
          0,
          0,
          4,
          0,
          9,
          -224,
          1661,
          -53353,
          378038,
          -297405774,
          -5041954,
          5026801,
          12238466,
          -62320574,
          15033753,
          -6108685,
          -78446702,
          -300008958,
          -189175144,
          -46804255,
          253664244,
          320448520,
          147545105,
          187225699
        ],
        [
          31,
          -388,
          94,
          41,
          690,
          9901,
          -82141,
          1316006,
          35768621,
          69870386,
          -67208892,
          -50729984,
          3901928,
          75391190,
          -36133122,
          18637237,
          80045963,
          -17769745,
          -59975645,
          317652016,
          176911189,
          794527323,
          571399401,
          170155519
        ],
        [
          3073,
          -27,
          -1393,
          -229579,
          355,
          241872,
          -563585,
          -23336814,
          -21018018,
          32792467,
          -25356714,
          -17928705,
          -4467423,
          38973109,
          -8481938,
          14521086,
          56445716,
          -31550977,
          -43628121,
          240442884,
          -85671149,
          574944625,
          -59050088,
          519340698
        ],
        [
          0,
          0,
          1,
          6,
          4,
          9,
          -644,
          -20730,
          216332,
          -48165326,
          -59824668,
          113205636,
          -351515403,
          129280397,
          80303660,
          -189142630,
          -77829414,
          192539283,
          -66928877,
          27419253,
          200316110,
          97780396,
          -200415131,
          17920323
        ],
        [
          26123,
          9574,
          25531,
          -20643,
          13587,
          1965174,
          -2090426,
          -1846453,
          18369091,
          -24390088,
          69269247,
          68307177,
          -5457175,
          -52051568,
          63850081,
          -13546479,
          -36223961,
          -26637155,
          15664798,
          -91773526,
          -482422276,
          192086842,
          -714819799,
          19383658
        ],
        [
          728,
          -518,
          -25844,
          8719,
          2901,
          -954044,
          -8402438,
          1636439,
          2080502,
          -29249121,
          -29389291,
          -42239897,
          -12744002,
          31463727,
          -36611389,
          35215135,
          75499753,
          -27752511,
          -25590867,
          230837523,
          8581402,
          -243518287,
          -569285676,
          -83591043
        ],
        [
          0,
          0,
          -1,
          -2,
          4,
          -4,
          -183,
          -19432,
          19967,
          13790341,
          -35120868,
          19267153,
          284148443,
          196623316,
          206764757,
          -210681516,
          -184922328,
          43469872,
          -58809577,
          116245850,
          198567199,
          -43720682,
          -354208822,
          -11737535
        ],
        [
          14307,
          -1474,
          -6646,
          -1057732,
          -2885,
          48133,
          978904,
          2379159,
          -1478412,
          -22034808,
          -21039413,
          -18282167,
          -3287898,
          25350709,
          -4953450,
          21569803,
          46916458,
          -17440853,
          -9606647,
          90970347,
          -602925,
          91645705,
          -170074868,
          -1955026954
        ],
        [
          14404,
          -1431,
          32150,
          1015661,
          2005,
          186456,
          809546,
          -5382926,
          -2752137,
          -19985910,
          -27372754,
          -24675720,
          -3585432,
          31455505,
          -10456002,
          24363255,
          54647336,
          -18386695,
          -13589632,
          115603129,
          23635262,
          100619871,
          -151246658,
          -1952756261
        ],
        [
          1877,
          -2102,
          -27565,
          11081,
          -14744,
          -2033614,
          2962574,
          -6447732,
          16744529,
          -22538588,
          58747695,
          57213435,
          -6132177,
          -42312363,
          54129264,
          -8633972,
          -23645198,
          -27780341,
          9835900,
          -52530494,
          -438241205,
          183779141,
          -691730702,
          17142192
        ],
        [
          154301,
          41290,
          -7888,
          -53570,
          -2698,
          -265780,
          -403661,
          -6973867,
          7507390,
          -2598157,
          -2788132,
          -6315170,
          5926272,
          -11268317,
          -13356389,
          -10287952,
          -33209149,
          31605685,
          22024174,
          -136179184,
          205781183,
          -376362368,
          344282280,
          103284673
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 12,
      "flags": [
        11371,
        11374,
        11940,
        12132,
        12133,
        12139,
        12142,
        12324,
        18468,
        21506,
        21530,
        21540,
        21542,
        21548,
        21551,
        21932,
        21935,
        22126,
        22127,
        23076,
        23460,
        23659,
        23662,
        23844,
        24228,
        46082
      ],
      "factor": [
        [
          0,
          0,
          0,
          1,
          51,
          12,
          889,
          1199,
          -14674148,
          45655630,
          -111091581,
          -20875120,
          -21785217,
          59954477,
          245063823,
          -12704401,
          -374742620,
          212317749,
          225426863,
          -5652594,
          167320438,
          -142035525,
          83745457,
          -304414458,
          562298513,
          -7703980
        ],
        [
          0,
          1,
          1,
          0,
          -211,
          -38,
          -5115,
          -46186,
          30616239,
          76520823,
          -113676971,
          -151601941,
          35209298,
          -46267539,
          -308112616,
          -3566454,
          224623163,
          184738566,
          94749749,
          23723129,
          87919780,
          -299405112,
          294999194,
          -267515351,
          541473952,
          338082495
        ],
        [
          0,
          0,
          0,
          -13,
          48,
          43,
          -8148,
          -38228,
          -70988196,
          18500039,
          1428397,
          -50358358,
          63012241,
          -41639090,
          -31269220,
          146498433,
          -143494220,
          -89456401,
          -85202629,
          -103658482,
          -586918892,
          -265984520,
          95773373,
          94756580,
          578819030,
          -728636391
        ],
        [
          20987,
          5322,
          36,
          -34068,
          -120062,
          2693429,
          2746694,
          3754302,
          -31970404,
          -52132838,
          74913188,
          -12099561,
          86484951,
          -55458094,
          -23351145,
          35075383,
          -12812578,
          49996497,
          -121436124,
          -28856155,
          123046347,
          277977116,
          220318528,
          -465679577,
          244913011,
          -719942028
        ],
        [
          20263,
          4933,
          -123,
          -40142,
          104976,
          -2695709,
          2730814,
          3719391,
          -32015218,
          -52127877,
          74919174,
          -12094365,
          86545270,
          -55471700,
          -23350769,
          35050699,
          -12834024,
          50022695,
          -121446660,
          -28847425,
          123086028,
          278001898,
          220457165,
          -465442685,
          244911031,
          -719957408
        ],
        [
          1,
          0,
          10,
          4,
          484,
          69,
          -7262,
          -159903,
          -133818655,
          29763037,
          25574984,
          323632111,
          -110528411,
          181493553,
          -186596828,
          -30933736,
          8820175,
          -38421246,
          -17692197,
          -62186035,
          157893920,
          -221893887,
          -33219601,
          -87727528,
          346957597,
          -409258235
        ],
        [
          0,
          0,
          0,
          0,
          -98,
          -53,
          -2325,
          -21501,
          3792583,
          47831850,
          -110621085,
          -45720441,
          9208973,
          79458992,
          228852271,
          -50752352,
          130980081,
          -358928728,
          -296397281,
          135035654,
          152911049,
          -186934511,
          200799594,
          -196482051,
          496207878,
          271615850
        ],
        [
          43655,
          -452906,
          -543,
          46877,
          -77901,
          -3977,
          -140765,
          -112190,
          -888558,
          317081,
          5494,
          -149420,
          1830391,
          -633804,
          255775,
          -1124287,
          -38363,
          637101,
          -226403,
          272562,
          1938690,
          -76841,
          1843304,
          8359837,
          1379262,
          -4271372
        ],
        [
          -1,
          0,
          1,
          -3,
          -158,
          7,
          -5891,
          37371,
          152087480,
          -18125905,
          26532762,
          175669867,
          190806808,
          8106690,
          -5957742,
          -374989554,
          -41019797,
          -16433186,
          34039819,
          -104593737,
          -214919341,
          -39314659,
          232308591,
          -194499296,
          102005765,
          265879393
        ],
        [
          0,
          -1,
          -1,
          -1,
          151,
          -29,
          -13456,
          -26390,
          -18029129,
          91330364,
          339704746,
          -67283823,
          -167758605,
          -56136172,
          170057124,
          -136806853,
          161201753,
          88845949,
          71230142,
          12625623,
          -44635863,
          -168302767,
          99067018,
          -23112560,
          325824107,
          -82234294
        ],
        [
          1,
          -1,
          -2,
          3,
          143,
          -24,
          29246,
          135131,
          -46645495,
          -246053647,
          -103206007,
          108891417,
          3335307,
          -130653802,
          209605916,
          49512095,
          288617083,
          122055613,
          129883909,
          -26466267,
          -60687089,
          -224608280,
          50771300,
          -50462666,
          27044945,
          -238944303
        ],
        [
          0,
          0,
          -1,
          -11,
          219,
          19,
          7208,
          8859,
          197889758,
          -57211759,
          111125786,
          117881923,
          -22005761,
          -7090330,
          -17879735,
          303930541,
          -93191568,
          32091601,
          -75882662,
          126644952,
          139528989,
          -180624566,
          361357546,
          386951711,
          232706774,
          48795912
        ],
        [
          0,
          -1,
          -5,
          4,
          195,
          18,
          20159,
          108926,
          4981479,
          -237755101,
          42823651,
          -198155616,
          -99298621,
          276175737,
          -98622894,
          -142623020,
          -78938920,
          -104215627,
          65238193,
          -100376220,
          44562389,
          -36348391,
          195285035,
          226716643,
          144446993,
          -226138293
        ],
        [
          0,
          0,
          1,
          -2,
          -63,
          54,
          -1615,
          -2770,
          19395757,
          51037708,
          -97891618,
          35709290,
          -114061829,
          185294569,
          93699469,
          21495731,
          137681418,
          293451434,
          -214043194,
          -234474599,
          -176461010,
          373475467,
          195985035,
          304123408,
          353199619,
          373394195
        ],
        [
          0,
          0,
          1,
          -2,
          2,
          27,
          2443,
          -1636,
          4179910,
          55716688,
          -18644511,
          34181361,
          -35070759,
          -97367497,
          10580402,
          105833998,
          67257219,
          -316537437,
          347290974,
          -350904285,
          63044295,
          295289234,
          285697059,
          133746250,
          371582980,
          201843630
        ],
        [
          111,
          -1601,
          -189,
          -432,
          -10425,
          -2548,
          15733917,
          7124586,
          -25728822,
          -13874848,
          11271853,
          -1438705,
          80114626,
          -39036692,
          -3704379,
          -50691583,
          -6595656,
          11094308,
          949164,
          6858891,
          65691200,
          -37832665,
          -270370014,
          501065567,
          493464732,
          506183219
        ],
        [
          8132,
          -3083,
          -1865,
          -987430,
          -1166110,
          -59484,
          -5872087,
          -919180,
          -59857526,
          -36876114,
          40682917,
          690072,
          95214933,
          -57734840,
          -13816133,
          -29440436,
          -30595538,
          25619383,
          -38542743,
          20943901,
          74636751,
          49505088,
          -69083993,
          291919062,
          428711648,
          546343203
        ],
        [
          68206,
          22706,
          -795316,
          346905,
          756036,
          40885,
          -3231260,
          -10712111,
          -58423161,
          -52585730,
          49492224,
          7332574,
          54926691,
          -49839065,
          -23315267,
          1566153,
          -44294591,
          13212516,
          -40481262,
          28941597,
          20351146,
          63046651,
          -36918158,
          68120715,
          356870638,
          831221059
        ],
        [
          68020,
          22314,
          797415,
          343605,
          750063,
          40027,
          -3225260,
          -10715165,
          -58421117,
          -52589930,
          49494458,
          7327535,
          54926081,
          -49840221,
          -23313676,
          1568018,
          -44294710,
          13212935,
          -40483066,
          28941811,
          20349827,
          63054562,
          -36912524,
          68100270,
          356867126,
          831206680
        ],
        [
          0,
          0,
          -1,
          -1,
          60,
          -22,
          -1748,
          17960,
          21754787,
          -38429726,
          -116526177,
          30922115,
          -284409878,
          -298887217,
          -93814285,
          -197173065,
          -128512877,
          -31729552,
          -96905883,
          175230065,
          -32489913,
          145883137,
          105579877,
          177634375,
          306610572,
          -342861478
        ],
        [
          77630,
          36465,
          225,
          532331,
          -1718883,
          -108432,
          -3677452,
          -183697,
          70959141,
          20539127,
          -19662792,
          -21560841,
          54612904,
          -894290,
          12983589,
          -40722915,
          65625894,
          10449156,
          2111740,
          -73539073,
          114953477,
          5329254,
          -395741481,
          258332803,
          452677193,
          -941349435
        ],
        [
          2458,
          -3583,
          -680,
          -281646,
          -367193,
          -18835,
          5140124,
          -30351681,
          92340956,
          -31825064,
          4286193,
          2164081,
          -104750505,
          36515467,
          -19908783,
          72444402,
          24530731,
          -41328848,
          5831457,
          -52382208,
          -91381814,
          34974119,
          -346877042,
          -549606289,
          207583506,
          58787429
        ],
        [
          8838,
          1248,
          55,
          63007,
          -234114,
          -16162,
          -2042380,
          25997923,
          56675998,
          -70238141,
          33999206,
          16120272,
          -112819442,
          17462045,
          -41821371,
          92757457,
          -15950507,
          -50775879,
          -4672182,
          -20949405,
          -139988826,
          40962864,
          -388241113,
          -598380410,
          367252118,
          999458338
        ],
        [
          0,
          0,
          0,
          1,
          35,
          21,
          90,
          20818,
          -6288040,
          14105145,
          -9636693,
          40766575,
          39930396,
          159807211,
          218787,
          20046985,
          103514496,
          -31629361,
          243580524,
          559299364,
          -196172744,
          328518619,
          44609224,
          46031938,
          417972080,
          -279465839
        ],
        [
          5952,
          -9433,
          518,
          -368595,
          2140382,
          129850,
          -3345840,
          4227102,
          86220446,
          17198975,
          -20712826,
          -20491416,
          32610731,
          7507712,
          10028826,
          -27643482,
          69137014,
          2208336,
          5463227,
          -80568588,
          94053524,
          5860223,
          -441780060,
          160467382,
          458268015,
          -920633493
        ],
        [
          226916,
          60559,
          116,
          -346018,
          151427,
          4741,
          3039704,
          5071544,
          13473567,
          37917934,
          -38896709,
          5065285,
          -66514219,
          41246627,
          15828996,
          4239669,
          6120789,
          -19276193,
          47056192,
          15718609,
          -73020859,
          -94077202,
          150204086,
          -31897710,
          -458072045,
          -80501983
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 14,
      "flags": [
        11370,
        11372,
        11375,
        11470,
        11471,
        12138,
        12234,
        12235,
        12238,
        12330,
        18474,
        21546,
        21930,
        23042,
        23066,
        23078,
        23462,
        23466,
        23468,
        23658,
        23660,
        23663,
        47618
      ],
      "factor": [
        [
          -1,
          1,
          14,
          2,
          -46,
          181,
          -720,
          -7629,
          -304,
          -960254,
          -9490799,
          7034805,
          -12229575,
          -85623301,
          50128396,
          -3971332,
          -252869455,
          420501820,
          -396682727,
          -309576138,
          -538123640,
          -306673666,
          -540798754
        ],
        [
          1,
          -1,
          -10,
          -7,
          -55,
          506,
          1325,
          2011,
          4607,
          -490811,
          -12379852,
          -1170323,
          -41150252,
          -83793474,
          -94103905,
          441352906,
          349648873,
          109672477,
          137711792,
          -343587919,
          160700455,
          -416221396,
          -805063992
        ],
        [
          0,
          1,
          20,
          10,
          -83,
          1365,
          -654,
          -309,
          8972,
          -985452,
          -30644535,
          -144306376,
          -68898545,
          -223270133,
          -127021451,
          -406964331,
          91653800,
          -176532965,
          47662728,
          -326249099,
          132887926,
          -498319172,
          -673635965
        ],
        [
          22727,
          -4530,
          61378,
          -3501,
          -3597338,
          3495339,
          1511486,
          5127108,
          -2098702,
          -17620793,
          1029953,
          -5313273,
          -2185613,
          459713,
          34028582,
          28292204,
          -81338154,
          -886102,
          -21234623,
          237447177,
          212733739,
          -606971010,
          -217399834
        ],
        [
          22108,
          -4140,
          76146,
          11635,
          3595156,
          3526211,
          1609983,
          4939931,
          -1989628,
          -17690632,
          1186792,
          -5255233,
          -2135360,
          392232,
          34044699,
          28304967,
          -81510393,
          -848322,
          -21492263,
          237622026,
          213958451,
          -607259255,
          -218203481
        ],
        [
          3,
          -8,
          -136,
          -55,
          495,
          -1345,
          -7706,
          -33638,
          -15379,
          -18828,
          150310960,
          146216575,
          50397645,
          112847921,
          178472811,
          -200545284,
          236282291,
          69289222,
          241674512,
          -57607743,
          -531237346,
          -614620337,
          -296550933
        ],
        [
          47993,
          -17404,
          61898,
          1676199,
          -9563,
          -4061587,
          -563875,
          1470072,
          3000662,
          -15608570,
          58162821,
          -81859433,
          -20341457,
          23884665,
          -19458438,
          67527621,
          -94235104,
          -46441265,
          -28005945,
          203117029,
          24567778,
          -467768319,
          -183031889
        ],
        [
          47228,
          -16741,
          88576,
          -1681040,
          11713,
          -3510494,
          867503,
          -528392,
          7005725,
          -15322910,
          59253863,
          -72339870,
          -17500888,
          20634544,
          -15297071,
          62771804,
          -94702581,
          -42168942,
          -33640777,
          200096022,
          66141414,
          -462142848,
          -204473316
        ],
        [
          9,
          -29,
          108,
          187,
          2104,
          23493,
          -33827,
          22353,
          -456597,
          79997270,
          14690899,
          -30509394,
          -5159697,
          7735114,
          14260237,
          40646433,
          -88840937,
          -21210151,
          -25591823,
          213982231,
          133038196,
          -583365959,
          -243565928
        ],
        [
          37102,
          640441,
          87729,
          2306,
          -4217,
          -25192,
          114397,
          -348481,
          -366526,
          -112005,
          6702455,
          -6188318,
          -1452171,
          954548,
          -3890767,
          4049793,
          -3304916,
          -3788393,
          -1888303,
          -4674853,
          -6142300,
          651656,
          15079610
        ],
        [
          2,
          -7,
          -23,
          9,
          47,
          1687,
          -3805,
          10020,
          32086,
          -284310,
          -54680122,
          -68531654,
          -126194825,
          454978265,
          50650447,
          -72599007,
          73928166,
          -16900449,
          -166632441,
          -337858952,
          317646345,
          -241541975,
          -90808192
        ],
        [
          1,
          -2,
          -18,
          -1,
          105,
          1019,
          -1554,
          -11321,
          7853,
          -564280,
          -16120662,
          1632297,
          -31187534,
          34064913,
          134628839,
          72620950,
          -484262817,
          -54506239,
          463236932,
          -330284872,
          55754867,
          155544841,
          -624711152
        ],
        [
          273,
          4620,
          -4208,
          -2120,
          12692,
          362593,
          1140686,
          11342749,
          5753844,
          10130136,
          115191054,
          -5181243,
          12368522,
          40202751,
          -78301736,
          -30266366,
          35278857,
          -35114918,
          -106434466,
          -49547730,
          70619655,
          959099491,
          -1069743321
        ],
        [
          0,
          6,
          39,
          7,
          -143,
          659,
          1905,
          -12625,
          5202,
          -1112334,
          -32217631,
          -48249980,
          454070739,
          93889135,
          -105217208,
          22136177,
          -43329057,
          -113569786,
          -43194239,
          -194997571,
          -27404629,
          -254083581,
          -160892485
        ],
        [
          1,
          -3,
          -34,
          -26,
          161,
          -1398,
          -330,
          -3294,
          752,
          -795215,
          -5701835,
          257388172,
          -91584733,
          61022508,
          -381939947,
          23109316,
          -160669482,
          -247637794,
          -68143560,
          -73245087,
          -261052983,
          -333728999,
          -37654983
        ],
        [
          1,
          -1,
          -23,
          -12,
          111,
          4,
          2489,
          -124,
          11006,
          -741303,
          -15624509,
          43644894,
          -18225899,
          -94019795,
          331905815,
          139985179,
          34437715,
          -502913791,
          -279091594,
          -145516570,
          -250545185,
          -29601944,
          -236843851
        ],
        [
          153416,
          -70166,
          736259,
          17942,
          -28461,
          1244049,
          1616229,
          -7339271,
          -7441830,
          2136416,
          40036890,
          -67378357,
          -13099345,
          52370361,
          -66176146,
          14869439,
          19798921,
          -47315966,
          -18033900,
          76133967,
          -251073430,
          426545677,
          -629631711
        ],
        [
          3386,
          10253,
          -316981,
          -7867,
          11749,
          2623301,
          -10775903,
          -4301303,
          6378519,
          -5207808,
          19447183,
          -81375358,
          -19500936,
          50853852,
          -46730849,
          36529460,
          -15205322,
          -47697864,
          -1022770,
          182867319,
          -242482894,
          39954955,
          -527719066
        ],
        [
          5818,
          6395,
          25648,
          -278663,
          32234,
          -2954837,
          -5503250,
          4540796,
          -13243297,
          -4130400,
          -97248265,
          103991151,
          28079684,
          8085604,
          56469473,
          -74220704,
          45291097,
          54295069,
          -4917878,
          225628613,
          172015876,
          79500355,
          -908325124
        ],
        [
          2979,
          13067,
          -295875,
          -3884,
          7557,
          -202537,
          4470848,
          3188558,
          2181914,
          2061486,
          -157594494,
          -98480055,
          -34676296,
          81125834,
          -34293594,
          17336270,
          89958626,
          -30386584,
          148427599,
          274975804,
          -867224251,
          57090651,
          -390504997
        ],
        [
          5072,
          8786,
          32507,
          275627,
          -30559,
          193050,
          2980736,
          -7459452,
          11431397,
          -2424027,
          -89920798,
          164084597,
          46016293,
          -12477662,
          82641776,
          -104179483,
          42259447,
          81158353,
          -40665314,
          205790219,
          434945429,
          115617549,
          -1042692913
        ],
        [
          9663,
          14144,
          -1010861,
          -19200,
          14690,
          -44777,
          4030607,
          -5993032,
          -8997999,
          -5793656,
          92320340,
          -29144740,
          -642605,
          19758892,
          -34771596,
          18766850,
          -46276132,
          -32928908,
          -77367231,
          69572695,
          161196391,
          126091081,
          -530567739
        ],
        [
          259380,
          -44222,
          -443486,
          -13959,
          24914,
          83537,
          -1292470,
          3619612,
          3271013,
          7869107,
          -44447840,
          67710617,
          14415718,
          -41679100,
          39695640,
          -35831850,
          36526114,
          44384183,
          28141864,
          -176607709,
          90598161,
          12360084,
          552044049
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 15,
      "flags": [
        11373,
        11469,
        11522,
        11546,
        11930,
        11942,
        12134,
        12140,
        12141,
        12143,
        12236,
        12237,
        12239,
        12285,
        12286,
        12287,
        12333,
        18477,
        18861,
        21549,
        21933,
        22125,
        23661,
        23810,
        23834,
        23846,
        24218,
        24230,
        48386
      ],
      "factor": [
        [
          0,
          0,
          0,
          0,
          -4,
          -8,
          -4,
          -8,
          -65,
          206,
          4355,
          15321,
          501365,
          -34803,
          15347374,
          -25078733,
          138724659,
          6548886,
          -266381701,
          -3160173,
          -228434278,
          360988956,
          -22566337,
          236971019,
          -198297360,
          35846126,
          629817703,
          -286469642,
          -927189424
        ],
        [
          2425,
          454,
          -42541,
          535,
          13610,
          409570,
          235360,
          252591,
          -53517,
          -11702433,
          -1389361,
          685311,
          10878052,
          -3227097,
          -16009490,
          -2650146,
          2641977,
          48482119,
          34956306,
          -15524596,
          23929333,
          16770081,
          12360711,
          20664860,
          -37576738,
          191812128,
          -130852686,
          -427127861,
          -44642741
        ],
        [
          0,
          0,
          1,
          0,
          0,
          -2,
          -4,
          -10,
          22,
          1735,
          -257,
          5735,
          346594,
          -300437,
          51195751,
          -115844339,
          -240382790,
          -113321508,
          -191803114,
          -326709215,
          13439899,
          -165148009,
          -341415296,
          123964160,
          193145152,
          61570678,
          101626138,
          -529570143,
          -273057771
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -3,
          -4,
          -15,
          -4,
          208,
          -3551,
          2472,
          185183,
          -171143,
          36919747,
          -156559510,
          85905634,
          -308065913,
          -44295032,
          443774494,
          126999765,
          -78062349,
          -109972310,
          16690374,
          142741449,
          225907720,
          72972790,
          -461893270,
          -431707278
        ],
        [
          9358,
          7303,
          -325872,
          -508646,
          19076,
          -145142,
          -341525,
          421710,
          -157334,
          -900921,
          4985857,
          3186170,
          538670,
          1497755,
          -19855511,
          -12481002,
          -3999015,
          29121725,
          9845385,
          -6359171,
          4304778,
          -2694392,
          15572230,
          34487180,
          4585189,
          53850352,
          -314477112,
          68070541,
          -756911204
        ],
        [
          0,
          0,
          -1,
          -2,
          -2,
          -5,
          -4,
          -2,
          -41,
          -331,
          10280,
          2795,
          220274,
          833812,
          2491101,
          -133088068,
          131593103,
          225977395,
          -7050669,
          4276800,
          -135157158,
          75810265,
          -46237141,
          -416086577,
          435528081,
          -195940513,
          145974024,
          -697867388,
          -477591081
        ],
        [
          4305,
          819,
          -82038,
          -14039,
          55359,
          697620,
          380934,
          341271,
          -181642,
          7132789,
          3979909,
          1970438,
          3307773,
          1439453,
          -20161720,
          -5532123,
          -10444940,
          34270914,
          30196580,
          -7871396,
          10477624,
          1773672,
          12741861,
          32769909,
          2737805,
          91074729,
          -242343462,
          4452482,
          -721582875
        ],
        [
          0,
          0,
          0,
          0,
          1,
          8,
          3,
          18,
          -47,
          12035,
          41352,
          -3193,
          -508282,
          -3450506,
          -21706546,
          20650526,
          -81670538,
          61208877,
          58417604,
          53127518,
          313685940,
          104498233,
          123309383,
          301012369,
          106503111,
          -675215213,
          72012783,
          -978930890,
          -221028982
        ],
        [
          0,
          0,
          -1,
          0,
          -1,
          -2,
          1,
          0,
          -32,
          1050,
          -240,
          -23096,
          282325,
          -119469,
          28808669,
          -135827805,
          119551778,
          78021999,
          -68922867,
          -63187962,
          84961780,
          -422770253,
          173050523,
          -112340255,
          -374891524,
          -132461543,
          532725018,
          -332725761,
          -810049154
        ],
        [
          0,
          0,
          1,
          0,
          1,
          3,
          0,
          -4,
          21,
          -1779,
          3356,
          11336,
          538448,
          137277,
          83153448,
          20738758,
          -217312797,
          -123846465,
          176123376,
          106469280,
          -471366535,
          -87534067,
          94727502,
          3406370,
          -123423784,
          -251389975,
          -191568329,
          -823064356,
          -171956209
        ],
        [
          5346,
          1936,
          -169878,
          5826,
          51821,
          -95319,
          -29930,
          230781,
          -149246,
          3205655,
          -18655142,
          -2147603,
          18645398,
          -3880848,
          -17837898,
          6102800,
          -1302230,
          67068327,
          67083958,
          -22057948,
          39342262,
          29396557,
          11139642,
          18961225,
          -57134390,
          296954708,
          -35142609,
          -696045952,
          175071908
        ],
        [
          2,
          2,
          -30,
          15,
          13,
          189,
          47,
          -797,
          4322,
          225532,
          59016,
          73923,
          -51016558,
          -77305563,
          -12709941,
          3403196,
          992445,
          46847947,
          46375009,
          -17729666,
          15111875,
          17707690,
          5802070,
          5619039,
          -39909039,
          226831057,
          -49663671,
          -460860445,
          23481016
        ],
        [
          2,
          2,
          -53,
          17,
          -9,
          22,
          -63,
          -971,
          5088,
          -51913,
          50982,
          52476,
          -45432926,
          79319261,
          -19872559,
          19575383,
          -16592533,
          52478540,
          79493100,
          -17200924,
          41381179,
          27054185,
          4516288,
          16770208,
          -42849727,
          260002731,
          97688391,
          -616405641,
          117317150
        ],
        [
          27963,
          8317,
          124138,
          -128627,
          684645,
          -185955,
          153457,
          -702655,
          -167370,
          632831,
          6174111,
          -2198084,
          16506960,
          -4139750,
          -14794014,
          15944726,
          -14137871,
          56075848,
          83820117,
          -17750744,
          37291306,
          26545196,
          3249699,
          13178612,
          -38759321,
          267707523,
          77022215,
          -549817380,
          70495092
        ],
        [
          27761,
          7973,
          69858,
          237763,
          -154786,
          268155,
          -749949,
          64126,
          4403,
          892781,
          6251847,
          -2233273,
          16543823,
          -4125233,
          -14805054,
          16072082,
          -14292513,
          56122426,
          84183445,
          -17754672,
          37365933,
          26585273,
          3191859,
          13167520,
          -38684732,
          268113976,
          78153243,
          -549812182,
          69500068
        ],
        [
          27734,
          8097,
          57573,
          -113164,
          -640308,
          -319924,
          421740,
          -34781,
          86920,
          1109276,
          6016237,
          -2075220,
          16464688,
          -4042875,
          -14935317,
          15437745,
          -13715453,
          56174894,
          82782175,
          -17776953,
          37070156,
          26367816,
          3570217,
          13538622,
          -38891679,
          266823951,
          70460310,
          -548478985,
          65624816
        ],
        [
          28535,
          -252046,
          2377,
          -17890,
          -619,
          238,
          -8962,
          14901,
          -16072,
          -2276,
          -55610,
          57866,
          -34941,
          15413,
          -20300,
          -123137,
          96140,
          -30623,
          -293638,
          12315,
          -83446,
          -66988,
          67504,
          73064,
          23493,
          -463333,
          -1522798,
          944798,
          -1433847
        ],
        [
          0,
          0,
          0,
          0,
          -2,
          0,
          -1,
          -26,
          -3,
          -240,
          -6220,
          -6479,
          181165,
          108724,
          75032416,
          330396856,
          331276172,
          1647539,
          52796940,
          -30767944,
          -87956588,
          -225771522,
          -219629632,
          188399987,
          133227997,
          -74725291,
          -81351038,
          -349990857,
          -178887235
        ],
        [
          37306,
          13153,
          359807,
          -27043,
          19035,
          -129034,
          -53475,
          628916,
          -361573,
          87182,
          -3486148,
          14319844,
          -993224,
          4261655,
          -24851719,
          -56069543,
          46703578,
          37904019,
          -91848371,
          -11736752,
          -10387289,
          -9945320,
          41344615,
          50774191,
          -34716189,
          11500351,
          -781700222,
          -88761698,
          -567361600
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -2,
          -1,
          -4,
          -4,
          -19,
          -1336,
          16210,
          273756,
          -85107,
          47359706,
          129877393,
          -18907684,
          -120144742,
          27854381,
          -25556689,
          171125951,
          189239364,
          -316501606,
          -388797564,
          -372585689,
          -233515533,
          -236009027,
          -343962998,
          -540624052
        ],
        [
          2157,
          106,
          -1501,
          15925,
          -140859,
          48085,
          -49713,
          -1121166,
          -700233,
          -487483,
          -1914773,
          -16059306,
          -4526802,
          5517474,
          -26517386,
          -64690121,
          51765499,
          33109556,
          -113203254,
          -9732918,
          -18323790,
          -15854388,
          45095316,
          56337942,
          -28536061,
          -33885031,
          -893446235,
          26479258,
          -729122370
        ],
        [
          16804,
          5841,
          172189,
          -21423,
          74987,
          -83656,
          3670,
          856849,
          169922,
          -872719,
          -2373268,
          -16832271,
          -4045176,
          -474264,
          -15585517,
          51866296,
          -91840694,
          4864191,
          161565108,
          7773458,
          16773527,
          -2810095,
          -23178280,
          19320009,
          96230231,
          39161846,
          313722901,
          638954612,
          -1571917009
        ],
        [
          2077,
          372,
          -1071,
          15630,
          -136485,
          44370,
          -49482,
          -1083250,
          -671618,
          -868715,
          -4018071,
          14535841,
          -321630,
          -1885404,
          -13734002,
          61148711,
          -97315240,
          9807655,
          184397026,
          5683113,
          25205938,
          3500971,
          -27282908,
          13241249,
          89735854,
          87154542,
          434561463,
          516738430,
          -1397506450
        ],
        [
          0,
          -1,
          1,
          0,
          1,
          -5,
          -5,
          -28,
          64,
          5885,
          -3092,
          9454,
          747233,
          -1180351,
          -467132389,
          104368939,
          -11728824,
          -127099152,
          -81905163,
          -701093,
          -76527939,
          -79057031,
          -5550840,
          -75920964,
          14477620,
          -70588242,
          129767092,
          -295313173,
          -60071908
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -3,
          -1,
          -16,
          22,
          -331,
          2981,
          -6238,
          337117,
          -292381,
          90281854,
          299441589,
          -222413618,
          108086355,
          -340660322,
          170436163,
          56394940,
          -72410414,
          179097635,
          -147913929,
          94321836,
          165316841,
          46626440,
          -185872149,
          -278999083
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          0,
          -21,
          94,
          4418,
          -10424,
          269243,
          118356,
          73040241,
          63726172,
          115377505,
          -353462829,
          15044264,
          -286875456,
          59417673,
          98516343,
          386914250,
          -130342511,
          167246571,
          88250930,
          -13585612,
          -287805797,
          -336182843
        ],
        [
          9345,
          -1417,
          -279975,
          514410,
          133061,
          -379971,
          150066,
          386410,
          -360882,
          -711385,
          5289488,
          3152176,
          572650,
          1495703,
          -19812618,
          -12168837,
          -4319765,
          29102570,
          10575501,
          -6342766,
          4437966,
          -2609134,
          15388926,
          34342249,
          4752574,
          54447205,
          -310973067,
          68070360,
          -756612140
        ],
        [
          1364,
          -1444,
          -24201,
          39234,
          16771,
          -4713,
          -9300,
          -452015,
          2667057,
          26303,
          -1324469,
          3080398,
          1601516,
          1478158,
          -20822005,
          -14602124,
          -1085471,
          32836035,
          7274879,
          -7735272,
          5514363,
          -1473057,
          17559593,
          36107497,
          -654275,
          65883015,
          -340103352,
          21826451,
          -728576224
        ],
        [
          140661,
          41630,
          -116043,
          13326,
          -3187,
          100055,
          49667,
          -178025,
          135503,
          -450228,
          -2398529,
          -921871,
          -10050550,
          1246278,
          22284625,
          1166148,
          8431964,
          -53203981,
          -50974140,
          15051490,
          -24283847,
          -13638748,
          -13734081,
          -31742897,
          21948602,
          -192367771,
          188694573,
          289363489,
          453590508
        ]
      ],
      "denominator": 1000000000
    }
  ],
  "bound": "276450745815134989/600000000000000000"
}


==> anc/proofs/s2/0.460603680__c3_tau0/near_tau0_full_near_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0"
  ],
  "cuts": [
    [
      "1/2",
      "0",
      "1/4"
    ],
    [
      "0",
      "0",
      "1/2"
    ],
    [
      "0",
      "1/2",
      "1/4"
    ],
    [
      "1/2",
      "1/4",
      "1/4"
    ],
    [
      "0",
      "1",
      "0"
    ]
  ],
  "lower": "46060368036519/100000000000000",
  "bar": "2/3",
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        16,
        24,
        28,
        30,
        31
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          -74710,
          -126725,
          -46352,
          3737486,
          -8057422
        ],
        [
          0,
          -273,
          -5682920,
          -13496741,
          -12102755,
          5870410
        ],
        [
          0,
          -8639,
          -3863717,
          522524,
          16159573,
          25485935
        ],
        [
          0,
          -12226,
          10571330,
          -7071122,
          -548902,
          12365512
        ],
        [
          0,
          -420521,
          -100548,
          6559514,
          -13315640,
          11449078
        ],
        [
          0,
          396450,
          107354,
          6733076,
          -13092902,
          11566567
        ]
      ]
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        32,
        33,
        48,
        49,
        56,
        57,
        60,
        61,
        62,
        63
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          1,
          -1354,
          -592,
          404,
          19,
          -713,
          -543,
          51,
          -112,
          -348,
          632
        ],
        [
          0,
          0,
          1483,
          328,
          -245,
          -46,
          68894,
          46368,
          193319,
          134130,
          -191242,
          24072476
        ],
        [
          0,
          0,
          4728,
          5711,
          -4956,
          168,
          96046,
          64328,
          -198677,
          478617,
          -4596709,
          -20781726
        ],
        [
          0,
          0,
          -448,
          859,
          25634,
          16648,
          -34761,
          -167241,
          692858,
          322495,
          -395337,
          -19262127
        ],
        [
          0,
          0,
          4728,
          5710,
          -4956,
          171,
          92249,
          71841,
          2519006,
          -2779282,
          824126,
          -17629662
        ],
        [
          0,
          0,
          2318,
          -23853,
          -1374,
          -19137,
          -35391,
          -166073,
          693398,
          322821,
          -395672,
          -19261734
        ],
        [
          0,
          0,
          4727,
          5710,
          -4956,
          172,
          95978,
          70888,
          911358,
          3846444,
          1803576,
          -19096053
        ],
        [
          0,
          0,
          -18085,
          2384,
          -6352,
          1883,
          -243479,
          146682,
          635431,
          307652,
          -381159,
          -19283951
        ],
        [
          0,
          0,
          -9812,
          1323,
          -3405,
          764,
          353976,
          -333440,
          -1088300,
          -609035,
          795819,
          -19727761
        ],
        [
          0,
          0,
          482,
          -6219,
          6542,
          -580,
          119803,
          619977,
          -1225449,
          -655094,
          826795,
          -19788167
        ],
        [
          0,
          0,
          8158,
          -3760,
          -10553,
          29505,
          -178369,
          -126858,
          -1172300,
          -622305,
          822819,
          -19750530
        ],
        [
          0,
          0,
          5037,
          12541,
          4074,
          -29651,
          -181324,
          -123235,
          -1170279,
          -621046,
          821707,
          -19749942
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        95232,
        95233,
        95281,
        95305,
        98304,
        98305,
        98306,
        98353,
        98354,
        98377,
        98378,
        98389,
        98390,
        98395,
        98396,
        98398,
        98399,
        147456,
        147457,
        147505,
        147529,
        147541,
        147547,
        147550,
        172032,
        172033,
        172081,
        172105,
        172117,
        172123,
        172126,
        184320,
        184321,
        184369,
        184393,
        184405,
        184411,
        184414,
        190464,
        190465,
        190513,
        190537,
        190549,
        193536,
        193537,
        193585,
        193609,
        193621,
        344064,
        344065,
        368640,
        368641,
        380928,
        380929,
        387072,
        387073,
        390144,
        390145
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -1,
          -17,
          -15,
          -8,
          -104,
          -15690,
          12408,
          -36355,
          9891454,
          -31782843,
          6357622,
          -48211379,
          63716497,
          126226917,
          -17830649,
          -38397273,
          57607942,
          -59533667,
          -15814444,
          -8575038,
          -18234560,
          -49565512,
          180395416,
          -94934228,
          -2868420,
          -357479464,
          378394171,
          -222851911,
          207076986,
          1038365649,
          -251144431,
          -1502867807,
          394808308,
          -243394452,
          29945941,
          -37883681,
          490768047,
          -965923,
          19114556,
          -46286534,
          -811933265,
          141229052,
          -276493760,
          712035822
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -1,
          -21,
          -16,
          -5,
          -126,
          -19926,
          12799,
          -34777,
          9734699,
          5844153,
          16926067,
          -4525249,
          108268549,
          66634625,
          -800831,
          -753558,
          33288985,
          -21814195,
          -19435871,
          -119971314,
          -95888611,
          44990592,
          26209993,
          -529466086,
          249582146,
          -627747828,
          212777637,
          192630316,
          -22198071,
          82772180,
          -94382208,
          75765105,
          -1338502173,
          -866927638,
          303564577,
          -33264486,
          -571037291,
          -632307301,
          -681633328,
          -130269738,
          -128858546,
          -147984041,
          -660358321,
          501656307
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          5,
          1,
          28,
          9,
          -4,
          -13,
          -6135,
          8487,
          -24159,
          -13865633,
          -42211452,
          54747959,
          65238081,
          -61186823,
          131342849,
          -29088846,
          -65703680,
          -29554142,
          51402071,
          9173950,
          -124879157,
          -58269889,
          56476524,
          109537917,
          -126713264,
          -12192555,
          -188578009,
          -18208090,
          -214933616,
          -71786371,
          -245306291,
          494059903,
          249747816,
          -32504459,
          646204492,
          -906061065,
          883818929,
          545236088,
          -1088763043,
          -316812625,
          -327387070,
          -1343215869,
          539733567,
          -305859828,
          255657601
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          4,
          1,
          28,
          10,
          -3,
          -6,
          -6257,
          8268,
          -25145,
          -13160675,
          -14294220,
          17107782,
          131394471,
          -73466436,
          92043329,
          -27453230,
          -90623479,
          -6002210,
          6286207,
          -33683083,
          23403671,
          60713639,
          112872296,
          62492244,
          -188897371,
          9365366,
          66994788,
          -185465605,
          -620371478,
          -377561565,
          -305625417,
          188144962,
          66609534,
          384519194,
          -131946595,
          355473232,
          -925985896,
          -1107641403,
          113164053,
          357951743,
          -334624092,
          -1718180921,
          731966418,
          -127834642,
          246963330
        ],
        [
          0,
          0,
          0,
          0,
          -12,
          -38,
          -26,
          206,
          819,
          937,
          -571,
          -1837,
          150,
          1583,
          3363,
          -404,
          -1270,
          -438,
          588,
          19,
          1045,
          106,
          -91,
          164,
          -120,
          -100,
          -60,
          -2,
          -44,
          -102,
          -145,
          -67,
          18,
          66,
          -59,
          89,
          16,
          -28,
          72,
          -49,
          55,
          -107,
          -162,
          -61,
          36,
          -34,
          -38,
          4,
          -57,
          -7,
          67,
          69,
          101,
          -112,
          223,
          -445,
          446,
          2820
        ],
        [
          0,
          0,
          0,
          0,
          -7,
          21,
          1,
          -13019,
          3556,
          -26608,
          -81300,
          13660,
          78352,
          14051,
          146033,
          -176639,
          -34678,
          95326,
          -364390,
          -11677165,
          198393,
          2874961,
          65228328,
          5775149,
          21416444,
          -8943699,
          4865039,
          -29421786,
          4035749,
          3244010,
          21840375,
          3577449,
          -4150339,
          -5685229,
          -7717145,
          -12983723,
          -2566728,
          751351,
          1812760,
          -2710872,
          5191039,
          12804123,
          10928515,
          14249324,
          -4533113,
          10779666,
          -562856,
          -14628070,
          2359133,
          -5297835,
          13280060,
          -9168547,
          17029128,
          -1254405,
          -76914858,
          31998009,
          -90109257,
          -1751804543
        ],
        [
          0,
          0,
          0,
          0,
          10,
          -9,
          11,
          6397,
          -55457,
          27945,
          -154064,
          -128262,
          -46882,
          47623,
          8401,
          -365150,
          -92232,
          239926,
          -768997,
          -42562255,
          1628478,
          2056842,
          57943659,
          2421733,
          23619959,
          -9926754,
          8019318,
          -32034555,
          4691524,
          5004617,
          24015887,
          5100832,
          -4094557,
          -6086698,
          -8104910,
          -15608610,
          -3634615,
          2096280,
          -884719,
          -1643276,
          4125548,
          14376970,
          15619884,
          15860692,
          -2561048,
          11576275,
          1100342,
          -15154830,
          2748417,
          -7189642,
          11497358,
          -12398416,
          19975985,
          1635297,
          -75870583,
          27712107,
          -117011908,
          -1743355724
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          1,
          5,
          22679,
          -69240,
          -12810,
          -15174,
          -50262,
          -85917,
          -12050,
          -151477,
          337807,
          19725,
          876572,
          -3045009,
          14355413,
          40346930,
          -59707986,
          71205493,
          8726423,
          19808169,
          -7297532,
          2026256,
          -26226285,
          3270004,
          1409278,
          19289649,
          2089917,
          -4068914,
          -5577845,
          -6859440,
          -10571178,
          -1378816,
          -250250,
          4210634,
          -3629424,
          6277573,
          10733676,
          5920490,
          12174397,
          -6461260,
          9857120,
          -1608205,
          -13414611,
          2014788,
          -3103098,
          14397509,
          -5391819,
          13105980,
          -3511514,
          -74865544,
          35966714,
          -63038798,
          -1749204014
        ],
        [
          0,
          0,
          0,
          0,
          3,
          -2,
          4,
          -43266,
          153520,
          -181725,
          -43018,
          -41710,
          107365,
          268138,
          26295,
          -104765,
          -37136,
          -54827,
          1128812,
          10494412,
          830049,
          -18142417,
          71361158,
          8361028,
          20091064,
          -8125326,
          2536951,
          -27549353,
          3510763,
          1873373,
          20219079,
          2374415,
          -4178796,
          -5503756,
          -7367072,
          -11117441,
          -1704819,
          -240324,
          3895606,
          -3585919,
          6126369,
          11598732,
          7279256,
          13017351,
          -6152627,
          10213173,
          -1705289,
          -14173368,
          2142188,
          -3799798,
          14678274,
          -6555379,
          14495854,
          -3407781,
          -77844951,
          35876426,
          -69835059,
          -1779050904
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          1,
          5,
          22913,
          -69010,
          -13817,
          -15994,
          -50441,
          -86918,
          -80806,
          -112057,
          -736368,
          107951,
          -984308,
          6613811,
          5588007,
          28439991,
          12369416,
          72406465,
          8122450,
          21140395,
          -8792528,
          3263191,
          -29311264,
          3893700,
          2372524,
          21723104,
          3030403,
          -4450895,
          -5815352,
          -7951727,
          -12066616,
          -2162268,
          102723,
          3443469,
          -3381316,
          6007227,
          12384523,
          8735919,
          13901288,
          -5770001,
          10874565,
          -1450886,
          -15055267,
          2153758,
          -4436303,
          14860957,
          -7870200,
          16548903,
          -2848027,
          -80792687,
          35151852,
          -79339865,
          -1828863545
        ],
        [
          0,
          0,
          0,
          0,
          19,
          -7,
          -29,
          -33327,
          -12110,
          110200,
          62723,
          58349,
          67545,
          173279,
          58135,
          -110222,
          -30590,
          -60228,
          1133255,
          10485733,
          792569,
          -18146829,
          71367290,
          8361277,
          20092503,
          -8126520,
          2537643,
          -27551710,
          3510982,
          1873708,
          20220554,
          2374611,
          -4178907,
          -5503939,
          -7367792,
          -11118449,
          -1705108,
          -240258,
          3895444,
          -3586181,
          6126750,
          11599824,
          7280644,
          13018486,
          -6152635,
          10213837,
          -1705163,
          -14174358,
          2142471,
          -3800552,
          14678957,
          -6556450,
          14497203,
          -3407724,
          -77849975,
          35877789,
          -69844915,
          -1779162092
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          1,
          5,
          22739,
          -69387,
          -13193,
          -16064,
          -53292,
          -92827,
          -50938,
          -144592,
          -86555,
          -265788,
          -18712,
          1302196,
          7505258,
          -62745044,
          -39118269,
          70708680,
          8042956,
          19978210,
          -8237667,
          2645546,
          -27431875,
          3372506,
          1910695,
          19826763,
          2045410,
          -3989261,
          -5328152,
          -7227189,
          -11078777,
          -1573767,
          -432107,
          3887311,
          -3759728,
          6197902,
          11759624,
          7378048,
          13063342,
          -6259155,
          10012302,
          -1755719,
          -13993218,
          2397164,
          -3898669,
          14699352,
          -6389215,
          13594700,
          -3590853,
          -77916115,
          37081805,
          -69191080,
          -1787289788
        ],
        [
          0,
          0,
          0,
          0,
          -11,
          -1,
          14,
          -1944,
          73717,
          138110,
          -67006,
          84782,
          120877,
          -272884,
          459394,
          -70534,
          -34303,
          -60792,
          934078,
          10627921,
          772618,
          -18424662,
          71356160,
          8369957,
          20077692,
          -8117009,
          2523852,
          -27527799,
          3506021,
          1864224,
          20201384,
          2366325,
          -4176862,
          -5500982,
          -7360800,
          -11103815,
          -1698595,
          -245937,
          3905391,
          -3589909,
          6129962,
          11587801,
          7255829,
          13005150,
          -6160074,
          10206084,
          -1710143,
          -14164252,
          2140424,
          -3789566,
          14679869,
          -6536245,
          14472225,
          -3418163,
          -77817574,
          35888893,
          -69691638,
          -1778563249
        ],
        [
          0,
          0,
          0,
          0,
          -7,
          1,
          4,
          -5081,
          15181,
          83261,
          -34036,
          -103978,
          -208316,
          639990,
          -661912,
          19758,
          34764,
          55398,
          -1083478,
          16484037,
          -2851661,
          30142775,
          70837346,
          8627850,
          19103860,
          -8189254,
          2064765,
          -27051339,
          3506183,
          1769231,
          19941782,
          2323439,
          -4218892,
          -5192752,
          -7457735,
          -10571538,
          -1710878,
          -443429,
          4099085,
          -3553848,
          5958596,
          11467602,
          6994436,
          12878499,
          -6086720,
          10052645,
          -2144836,
          -14251190,
          1928429,
          -3744715,
          14772477,
          -6586887,
          14864649,
          -3797122,
          -77697436,
          34944373,
          -66780371,
          -1734747489
        ],
        [
          0,
          0,
          0,
          0,
          5,
          -3,
          -3,
          -19997,
          26801,
          -16851,
          -24818,
          -146711,
          -265115,
          -907021,
          -182363,
          34895,
          53725,
          99893,
          -1615874,
          16803792,
          -2455867,
          29316122,
          70759538,
          8642220,
          19069124,
          -8162407,
          2036227,
          -26989464,
          3494483,
          1747785,
          19893706,
          2306423,
          -4213350,
          -5187788,
          -7438678,
          -10537529,
          -1696168,
          -454370,
          4119429,
          -3559320,
          5963529,
          11435748,
          6935922,
          12843819,
          -6101151,
          10033000,
          -2152895,
          -14223645,
          1922874,
          -3718362,
          14769428,
          -6538523,
          14804183,
          -3816623,
          -77594965,
          34957062,
          -66419437,
          -1732942895
        ],
        [
          0,
          0,
          0,
          0,
          2,
          3,
          -20,
          27794,
          -58180,
          50545,
          -130560,
          143918,
          211359,
          148526,
          378353,
          87045,
          42863,
          19430,
          -1441271,
          16765478,
          -3397814,
          30197982,
          70860685,
          8647996,
          19075558,
          -8179550,
          2037235,
          -27018603,
          3499068,
          1753923,
          19913955,
          2307975,
          -4216752,
          -5184339,
          -7450211,
          -10545818,
          -1700075,
          -456037,
          4119315,
          -3562324,
          5964881,
          11452563,
          6954479,
          12861607,
          -6101355,
          10041616,
          -2160091,
          -14240742,
          1924858,
          -3728432,
          14781510,
          -6556906,
          14831106,
          -3821722,
          -77679306,
          34972966,
          -66525888,
          -1734082958
        ],
        [
          0,
          0,
          0,
          0,
          4,
          -5,
          28,
          15421,
          -59929,
          -109259,
          93402,
          -795,
          172373,
          142111,
          345165,
          121089,
          56021,
          17774,
          -1424444,
          16755441,
          -3440515,
          30082514,
          70869857,
          8648859,
          19077069,
          -8179691,
          2037242,
          -27019174,
          3498716,
          1753470,
          19913818,
          2307347,
          -4216551,
          -5184662,
          -7450098,
          -10546195,
          -1699738,
          -456081,
          4119622,
          -3562926,
          5965775,
          11452569,
          6954058,
          12861455,
          -6102025,
          10041633,
          -2159538,
          -14240380,
          1925355,
          -3728186,
          14781712,
          -6556074,
          14829308,
          -3821747,
          -77680060,
          34975986,
          -66526850,
          -1734180806
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -2,
          -30,
          -14,
          -15,
          -79,
          51541,
          -12813,
          -62539,
          20388368,
          83606856,
          -17685678,
          -144603964,
          11737124,
          -355189302,
          36558796,
          303555585,
          -228420835,
          250412267,
          61733328,
          -159116607,
          -119077920,
          -115118283,
          159656171,
          152116442,
          -306598233,
          317175879,
          -127869219,
          -996935564,
          746816259,
          54736421,
          -198238514,
          335687945,
          -114492904,
          -510705127,
          868590970,
          843308754,
          134649676,
          -184951098,
          232096592,
          -35210342,
          -347651965,
          -45893213,
          281415318,
          797165312
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -6,
          -2,
          -45,
          -15,
          -4,
          -118,
          42213,
          -18628,
          -66241,
          20553378,
          44848507,
          23992505,
          9549103,
          -67390309,
          24144073,
          -696649817,
          209008632,
          428772942,
          383353885,
          -901232085,
          328100044,
          -956313120,
          -32936907,
          -256220390,
          47768815,
          -144866499,
          -19683395,
          -173441585,
          -10503715,
          6553143,
          42284711,
          75554184,
          -74119842,
          6017924,
          87314322,
          939811,
          -47088948,
          -75786293,
          -66839342,
          -864268,
          4375899,
          81683337,
          -71214891,
          -98794187,
          645388264
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -9,
          -2,
          -51,
          -8,
          -20,
          -87,
          -74852,
          -28705,
          -2365,
          28553245,
          80787659,
          52911239,
          -44802414,
          -62820239,
          -120436835,
          -188030221,
          16969014,
          655294534,
          -139133808,
          -629873359,
          -1156444417,
          727824582,
          -155530883,
          -18708981,
          72096497,
          -94903939,
          97863478,
          -65007228,
          -107384013,
          -126171756,
          45253895,
          -21109934,
          -1162196,
          -21299589,
          -30977760,
          -112254098,
          44152815,
          -55363766,
          97810566,
          -82351389,
          12395668,
          96803231,
          6850162,
          71037426,
          895496365
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -16,
          -4,
          -100,
          -26,
          2,
          -353,
          -216802,
          -37532,
          6365,
          49807298,
          156122282,
          218520609,
          19597360,
          56485425,
          106889558,
          336018833,
          -113489153,
          744653139,
          1003682154,
          531969879,
          132888363,
          -10034724,
          -106817533,
          -74267680,
          57245487,
          150797980,
          54384643,
          357473033,
          -241828205,
          -456417800,
          -1266965,
          -155006557,
          37361697,
          120391732,
          -167577363,
          -272040755,
          382123176,
          -268719379,
          296025620,
          -195707765,
          298597330,
          78598941,
          46524946,
          102636383,
          1189892106
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -10,
          -41,
          -13,
          -245,
          -70,
          150,
          -1836,
          -886106,
          -13971,
          155126,
          119824588,
          224415565,
          588273657,
          83591706,
          -43044192,
          131826798,
          -75524130,
          140525575,
          -471010031,
          -385260563,
          -51577560,
          -166213772,
          -221432740,
          253862550,
          -247553751,
          140711697,
          -11447170,
          62249420,
          748606350,
          -314683666,
          -600133352,
          4106276,
          -275800917,
          96223031,
          24846668,
          466317590,
          400260565,
          77400901,
          50893748,
          160172617,
          -468704877,
          -403664755,
          320700658,
          294473533,
          108540479,
          1940008087
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -5,
          -13,
          -55,
          -19,
          -342,
          -118,
          284,
          -2961,
          -1377164,
          3528,
          101050,
          163422510,
          62582113,
          -257475527,
          -324036919,
          -771826392,
          365466710,
          -121052652,
          -351783171,
          -282203575,
          109072486,
          149892114,
          -218523906,
          -159121306,
          -107560190,
          -62657600,
          -5563825,
          391824604,
          -57298764,
          -194545162,
          -246762082,
          11010122,
          -298712829,
          227112590,
          -274055540,
          -319438744,
          -263186282,
          -243458682,
          -194442238,
          268558272,
          100107203,
          311538974,
          77315133,
          214272780,
          -57999536,
          1374657739,
          1954205134
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -9,
          -41,
          -13,
          -260,
          -86,
          239,
          -2468,
          -1164426,
          9600,
          99592,
          120417585,
          402739404,
          -518294005,
          351120916,
          464911100,
          59244827,
          143558286,
          316493382,
          30029608,
          -41444859,
          -164738873,
          43574385,
          30728192,
          509521381,
          249582989,
          -291255611,
          291214520,
          -143814062,
          -315813119,
          146669799,
          -289832383,
          -185749971,
          -287035518,
          -19944189,
          219306467,
          91070664,
          153710074,
          247729842,
          225204321,
          143855443,
          -146716081,
          -63387239,
          -350703812,
          -665766072,
          1541595273,
          1382058810
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -8,
          -3,
          -54,
          -24,
          -15,
          -150,
          31928,
          -13649,
          -57481,
          27239757,
          88290629,
          -21096224,
          -110351762,
          60698578,
          -274277826,
          135467720,
          40631292,
          -100801330,
          -23889554,
          39677902,
          -340842,
          80789596,
          -133882997,
          -740499338,
          828882891,
          796144759,
          -338426139,
          -427992032,
          249362254,
          -46311103,
          599905107,
          241967762,
          -57858158,
          182077083,
          282832742,
          281316320,
          307465982,
          -700000459,
          -588759515,
          167821252,
          -41175801,
          -169968115,
          -109522715,
          149368744,
          792031007
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -7,
          -2,
          -51,
          -22,
          -8,
          -136,
          42258,
          -17409,
          -75743,
          24234575,
          27930669,
          32864282,
          -28429061,
          -91519900,
          -71598639,
          883529495,
          -434322777,
          574521060,
          -492805493,
          -44958472,
          -196709362,
          -684744408,
          586062664,
          -175475342,
          43710133,
          -350463947,
          47867368,
          -97149203,
          -32257711,
          409018496,
          -45747960,
          167302012,
          -34578024,
          17341488,
          71625669,
          138862233,
          -167992697,
          13978575,
          -228529765,
          129757690,
          -16960895,
          105155698,
          -147219053,
          -152678209,
          771391947
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -4,
          -14,
          -2,
          -65,
          -12,
          -28,
          14,
          -77724,
          -11233,
          -12876,
          40187021,
          246918161,
          416731268,
          10253739,
          -10640262,
          324877800,
          127070091,
          209781689,
          262146142,
          186842484,
          61525115,
          351250402,
          425899254,
          -235204225,
          251365402,
          -75621703,
          -99873717,
          -81755475,
          -697784967,
          39689403,
          400882611,
          127002049,
          300632304,
          -81974072,
          -539166286,
          727480623,
          631880007,
          -673952001,
          527854933,
          -234374155,
          26178067,
          -360837290,
          74485557,
          -4129542,
          116771099,
          906668102
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -18,
          -4,
          -101,
          -27,
          -14,
          -152,
          -157978,
          -25558,
          8097,
          53651545,
          232330897,
          502069092,
          32989033,
          39688913,
          309322134,
          96231037,
          214532469,
          -188514407,
          -386044637,
          -141856633,
          233670407,
          85118055,
          -50955840,
          95480199,
          -45620288,
          -239571960,
          66171740,
          -632167212,
          134778535,
          254527058,
          66100669,
          62264730,
          -68800674,
          249230139,
          -832030731,
          -935771390,
          471110394,
          -594807845,
          191510975,
          94560210,
          677452040,
          -45062145,
          -92097664,
          77025758,
          1019068775
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -7,
          -25,
          -7,
          -167,
          -56,
          20,
          -631,
          -395802,
          -5447,
          69641,
          79655985,
          -154776618,
          198953108,
          189511441,
          131875207,
          -633131851,
          -425975724,
          -764618523,
          2237090,
          -13830211,
          158275944,
          62500429,
          -33688757,
          165101925,
          590692663,
          20805701,
          135952997,
          -327229814,
          -467029549,
          12825470,
          265664713,
          -194515337,
          -42744232,
          -270598016,
          -33642902,
          321351584,
          57558386,
          356336496,
          -319296710,
          510364563,
          -384716471,
          -141318806,
          276024516,
          608289626,
          15092263,
          1429497346
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -7,
          -29,
          -8,
          -185,
          -68,
          70,
          -951,
          -578079,
          1798,
          19431,
          85844484,
          -13266889,
          -129322238,
          1688513,
          -88025242,
          -395912894,
          -63205917,
          -297365334,
          163294019,
          -179708609,
          -190352249,
          732828923,
          529872592,
          -43219312,
          -177646849,
          -239879364,
          -539398025,
          154333010,
          422552131,
          -179357164,
          -170230321,
          597101677,
          291155810,
          357815897,
          63686978,
          -273850805,
          -242398530,
          -120318247,
          -100614191,
          -598008527,
          6275508,
          -495315528,
          341128598,
          35940977,
          1537772068,
          1291300176
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -12,
          -3,
          -80,
          -32,
          10,
          -296,
          -231030,
          5140,
          -3873,
          34888397,
          47923318,
          -131503249,
          -114530464,
          354326309,
          184163067,
          -55629479,
          -41153546,
          153740694,
          -291232340,
          119086442,
          18215552,
          -214205366,
          -617935329,
          310716428,
          709540041,
          -336082876,
          273776469,
          569071150,
          401410665,
          280822300,
          -219971743,
          32241185,
          -136922026,
          -692067431,
          304487598,
          -178982044,
          78012972,
          -486423714,
          344698733,
          184008059,
          -273749749,
          -855023625,
          -241824054,
          1209362210,
          717187538
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -12,
          -4,
          -93,
          -47,
          -4,
          -239,
          18627,
          -13345,
          -44156,
          42007729,
          119271524,
          -28433873,
          -166711508,
          -81856070,
          -538761473,
          -347513,
          412830975,
          -84000025,
          17298211,
          449932750,
          -274882462,
          -258693253,
          -400307035,
          -63555631,
          -704394281,
          -492558373,
          275265813,
          -179903084,
          351547761,
          -346201811,
          -290661605,
          18127398,
          -758174859,
          140487880,
          430078435,
          -11850588,
          -30408940,
          -514945871,
          -623052248,
          143420893,
          134563010,
          300209906,
          -173173867,
          -53233622,
          841638177
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -7,
          -3,
          -49,
          -31,
          -19,
          -167,
          52242,
          -14452,
          -59842,
          26401162,
          73357232,
          113620583,
          61680678,
          -92654371,
          44381996,
          -713752065,
          262967854,
          480818034,
          -271372573,
          619771750,
          22575174,
          141485675,
          596031270,
          46952230,
          93682211,
          312261312,
          41902007,
          490365048,
          255871394,
          584821781,
          -324581981,
          213261099,
          81668872,
          360678208,
          -259697346,
          152324430,
          -110750178,
          15296145,
          -516189825,
          532206723,
          151795832,
          -36815496,
          -514576732,
          -304837474,
          729590197
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -16,
          -2,
          -63,
          -3,
          -56,
          231,
          -56769,
          -24246,
          -28171,
          58545379,
          -467581276,
          227261787,
          498855753,
          200213732,
          -11485619,
          141125671,
          88088913,
          -120303097,
          271804348,
          11180565,
          -285916653,
          -188380676,
          -137528741,
          -10277523,
          130511987,
          233779427,
          462057423,
          -202941347,
          282192933,
          -16654408,
          -66922537,
          -79793326,
          -118006525,
          85962422,
          -640508945,
          -254733552,
          -268860682,
          313761999,
          -360531897,
          395125738,
          -1465690407,
          204705137,
          -337908049,
          386555728,
          1080315897
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -7,
          -24,
          -4,
          -128,
          -31,
          -47,
          87,
          -149042,
          -21545,
          -6449,
          81266906,
          -514279340,
          110750018,
          366829178,
          74776860,
          -101950802,
          8624276,
          32696309,
          -98453359,
          38117453,
          -5034534,
          -87025966,
          -23660248,
          -30155895,
          -55924809,
          61537106,
          -38185629,
          166186179,
          27249167,
          -99808108,
          -103428672,
          207676486,
          81811779,
          151662505,
          -251191466,
          221495448,
          138740306,
          -421740659,
          235976417,
          -249123298,
          -173107012,
          1995017335,
          -546920619,
          -787269416,
          690670743,
          1336642497
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -6,
          -12,
          -42,
          -8,
          -267,
          -91,
          -16,
          -545,
          -471148,
          63,
          57081,
          135640277,
          -450729709,
          -334779948,
          127821574,
          -109177383,
          481150096,
          139923846,
          389263239,
          117970646,
          -29313319,
          -16082289,
          100371539,
          182621337,
          -79669086,
          -82674362,
          18837970,
          -242304741,
          -129271624,
          56950046,
          163882184,
          437360573,
          -136762733,
          -97440080,
          -6982231,
          360505812,
          199454111,
          304765782,
          323324131,
          -480976093,
          -25153804,
          -492484018,
          -16398495,
          525083342,
          1790950971,
          -727379057,
          1692240534
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -1,
          -35,
          -18,
          -11,
          -128,
          -88107,
          8501,
          -61912,
          18090342,
          -64911311,
          80800528,
          -398380746,
          16354661,
          -91567427,
          -23377262,
          1060539,
          -94903197,
          263356520,
          -74258258,
          -7684286,
          99847541,
          632717244,
          140146561,
          230705172,
          -378970824,
          167816068,
          -155312136,
          863762250,
          -609123079,
          166086195,
          -129254217,
          63677859,
          -361021488,
          -302617493,
          340363492,
          220167838,
          387983636,
          -3457219,
          772349837,
          255142971,
          -565922600,
          1545985277,
          -7789863,
          1071883468
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -4,
          -1,
          -34,
          -15,
          -8,
          -97,
          -55986,
          2769,
          -40199,
          15787880,
          -6768726,
          31140792,
          -175697549,
          145787683,
          36394034,
          -66147765,
          -140889303,
          49990280,
          -62854530,
          -811293,
          -3298728,
          -42889575,
          -16348308,
          -271972476,
          -597874966,
          500282701,
          392423765,
          -25211454,
          -65819941,
          536453092,
          390056935,
          -1286404616,
          428888821,
          -243022109,
          562794104,
          -537754249,
          -183964622,
          -150160303,
          -86806178,
          583188567,
          49061989,
          -188592425,
          667873448,
          53671145,
          738033612
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -15,
          -5,
          -121,
          -54,
          0,
          -279,
          -4934,
          -8744,
          -55461,
          56626533,
          -152061463,
          17884788,
          -616522722,
          180857908,
          -385580649,
          258362761,
          520656522,
          -150049488,
          250291574,
          -252081181,
          76087876,
          80490315,
          433456597,
          460835847,
          331036334,
          242181057,
          -165211578,
          224470386,
          -306378666,
          243409971,
          -217642101,
          111347187,
          -52032991,
          4749017,
          116338211,
          -774807973,
          -757213394,
          -136078738,
          -31296554,
          -366078620,
          -114931846,
          201524470,
          -235521880,
          -327824057,
          1117969931
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -11,
          -5,
          -76,
          -44,
          -8,
          -246,
          26962,
          -30241,
          -57363,
          39819513,
          90123598,
          121107405,
          4542448,
          -106094260,
          297348,
          334951683,
          -370524945,
          -232001795,
          253614529,
          -680135012,
          170028590,
          209205692,
          -343270170,
          367771743,
          -210305869,
          269864433,
          -154307556,
          597555628,
          473020138,
          235892663,
          -568712287,
          -106745902,
          -3005812,
          488518881,
          75983984,
          454988687,
          254270883,
          -137950237,
          -426595902,
          683378385,
          288825009,
          -81778705,
          -762509119,
          -886690188,
          1060784456
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -21,
          -6,
          -97,
          -29,
          -18,
          -27,
          -43681,
          -29270,
          -70585,
          65732130,
          -233029134,
          -84325024,
          127762733,
          -76911590,
          -25638122,
          38634827,
          226470190,
          8532157,
          -45224991,
          667979,
          114272718,
          166445202,
          243705569,
          -188128951,
          -270534942,
          -115914142,
          -201277290,
          39955983,
          -280605633,
          -188464408,
          271360808,
          427402922,
          -47504398,
          -620636808,
          439031924,
          -203592605,
          556975303,
          -221412076,
          883739957,
          1086164189,
          -384608055,
          -24090327,
          -1243499323,
          -1634011453,
          1017862987
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -18,
          -6,
          -101,
          -39,
          -2,
          -177,
          -58562,
          -19062,
          -47976,
          55104983,
          -62691836,
          -142355880,
          -132920564,
          -228068776,
          125143674,
          -135258287,
          -143117067,
          128197470,
          -184409240,
          196572773,
          170802291,
          45041703,
          -114790486,
          264080530,
          540102248,
          -451797360,
          -150814213,
          -447583802,
          -75440960,
          -532233555,
          -6487798,
          -1071027371,
          258240565,
          187792323,
          -57434039,
          -11794575,
          -115058034,
          81378232,
          -461135896,
          -264870274,
          -245611069,
          -219732132,
          -1448563484,
          -1633535851,
          994062769
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -9,
          -3,
          -66,
          -37,
          -16,
          -172,
          -48490,
          6566,
          -47260,
          33583386,
          -17137684,
          -5549543,
          -263713654,
          -203757676,
          -28475073,
          -34584965,
          -107962465,
          -104328447,
          170070120,
          6888242,
          -8857354,
          70026169,
          144715482,
          -258978561,
          -332504526,
          83779394,
          763432627,
          -44415011,
          653030510,
          383731704,
          317447244,
          299988575,
          187645596,
          249209869,
          -10405824,
          223742267,
          101663170,
          -4048998,
          607454777,
          -1176918191,
          -377600301,
          -1004053815,
          -1041709916,
          -622340059,
          964846542
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -5,
          -15,
          -5,
          -126,
          -67,
          -5,
          -278,
          -1981,
          -11159,
          -29675,
          60432358,
          -228846202,
          41039145,
          -630894830,
          801555039,
          275696818,
          -157659644,
          -269890497,
          122266192,
          -276262976,
          100238687,
          8277241,
          -83259915,
          -334804973,
          -275700841,
          -362041140,
          127091600,
          -85466725,
          -190234720,
          -274429730,
          -318202727,
          -278753917,
          430716779,
          166487354,
          391009428,
          -221911346,
          324247384,
          67756588,
          414099984,
          18333653,
          128480160,
          42578662,
          182508636,
          -172593239,
          -315143917,
          1082086068
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -13,
          -4,
          -98,
          -54,
          3,
          -270,
          -90,
          -22791,
          -13421,
          45872194,
          287206096,
          -150456335,
          143080777,
          423394045,
          272252511,
          -211424656,
          -427902352,
          -510841448,
          588719227,
          98273080,
          -406133774,
          93571633,
          310726153,
          -383162098,
          158904148,
          -757466467,
          -149409480,
          53826606,
          -986234,
          469996501,
          162729075,
          157065766,
          18557194,
          49827274,
          119264800,
          -274753476,
          -449635634,
          -245157549,
          -275196480,
          109029880,
          78670751,
          331034481,
          -222560302,
          -760530791,
          341174078
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -4,
          -16,
          -5,
          -79,
          -28,
          -9,
          -194,
          -28455,
          -22235,
          -49905,
          49296496,
          304610880,
          -260465119,
          184443668,
          85445228,
          -3285901,
          -6120461,
          -79202875,
          -15742357,
          -171243947,
          23133892,
          -22622200,
          -231232503,
          -218555853,
          646286737,
          119329929,
          448843261,
          799111863,
          39354838,
          -145087862,
          -291450371,
          601869325,
          542322473,
          196612155,
          -127729341,
          -100606931,
          -85076771,
          -187680416,
          51265006,
          -231756513,
          56519419,
          309746050,
          488430428,
          766360949,
          -2058830447,
          1083198523
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -11,
          -3,
          -62,
          -26,
          -10,
          -205,
          -30820,
          -9832,
          -60872,
          34818831,
          208961559,
          -95230694,
          218408810,
          71587065,
          -411450140,
          53829257,
          -12227295,
          39168287,
          -137264647,
          -67922067,
          357668432,
          272473328,
          -177390214,
          -792864145,
          225404754,
          50954564,
          175516170,
          19343212,
          -114915941,
          128579115,
          -867951981,
          -179335579,
          -488533516,
          -388852306,
          -354650620,
          -219864965,
          -227827532,
          692827355,
          227937231,
          -161552015,
          188574376,
          -471057845,
          711640221,
          -1405677110,
          1311200369
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -11,
          -4,
          -85,
          -34,
          -11,
          -241,
          -43741,
          -10569,
          -77379,
          40904270,
          143242041,
          -3914538,
          105008602,
          -119498703,
          -345361282,
          60735938,
          223205525,
          -3832471,
          -39934537,
          225740189,
          -241128967,
          -321911851,
          -527023174,
          23140667,
          -132146647,
          -157483606,
          -889897261,
          121332365,
          381304425,
          169876098,
          337494214,
          111685818,
          932477574,
          412709495,
          -204301776,
          -173439328,
          -454035813,
          498713325,
          568564655,
          189648526,
          -74631568,
          -453061714,
          459459369,
          -227368534,
          1812842332
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          2,
          2,
          -20990,
          -63455,
          10433,
          19797,
          -105010,
          -22387,
          44050,
          176210,
          -762794,
          1075580,
          5022499,
          1428907,
          9682345,
          -2215760,
          4467450,
          -52474313,
          -4641129,
          -17279354,
          7134460,
          -3916968,
          23610807,
          -3229807,
          -2588809,
          -17518014,
          -2857840,
          3325851,
          4597578,
          6165407,
          10449149,
          2040023,
          -617899,
          -1460257,
          2188278,
          -4195459,
          -10249432,
          -8719805,
          -11415181,
          3672211,
          -8656915,
          413258,
          11703941,
          -1905372,
          4223352,
          -10655738,
          7289235,
          -13564903,
          984767,
          61662221,
          -25817915,
          72251310,
          1410531257
        ],
        [
          0,
          0,
          0,
          0,
          4,
          17,
          -24,
          27132,
          82763,
          46058,
          -89953,
          -42641,
          122413,
          -74931,
          -225430,
          -958103,
          -185360,
          366560,
          27958,
          9856872,
          -288957,
          -2224919,
          -52805003,
          -4650333,
          -17377761,
          7264768,
          -3977547,
          23873280,
          -3276329,
          -2646066,
          -17721486,
          -2915475,
          3362957,
          4612627,
          6261643,
          10548857,
          2093082,
          -622387,
          -1440396,
          2189530,
          -4198034,
          -10392206,
          -8907358,
          -11560983,
          3651603,
          -8743493,
          433222,
          11858797,
          -1916645,
          4314368,
          -10741161,
          7466519,
          -13830969,
          983648,
          62314945,
          -25880181,
          73317853,
          1419585161
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          2,
          3,
          -20858,
          -63990,
          9814,
          19768,
          -101178,
          -28931,
          50629,
          155927,
          -2473299,
          2565054,
          -2773360,
          -1441956,
          10069481,
          -1755839,
          -9884386,
          -53252196,
          -4673001,
          -17531037,
          7404000,
          -4051591,
          24200831,
          -3340687,
          -2716417,
          -17992000,
          -3002560,
          3418492,
          4651001,
          6381292,
          10683139,
          2161214,
          -645705,
          -1415142,
          2182443,
          -4199492,
          -10550169,
          -9122587,
          -11733342,
          3627248,
          -8862799,
          444229,
          12047449,
          -1919584,
          4416234,
          -10842069,
          7676826,
          -14181392,
          962284,
          63083344,
          -25920093,
          74668052,
          1431242933
        ],
        [
          0,
          0,
          0,
          0,
          8,
          -13,
          22,
          73394,
          90562,
          5570,
          -12213,
          -7925,
          157360,
          -35413,
          -170148,
          -974370,
          -182948,
          367095,
          36392,
          9856183,
          -289788,
          -2224690,
          -52805084,
          -4650294,
          -17377844,
          7264841,
          -3977612,
          23873273,
          -3276339,
          -2646075,
          -17721513,
          -2915467,
          3362965,
          4612646,
          6261674,
          10548873,
          2093070,
          -622395,
          -1440379,
          2189509,
          -4198050,
          -10392228,
          -8907400,
          -11560993,
          3651595,
          -8743497,
          433202,
          11858805,
          -1916664,
          4314364,
          -10741140,
          7466559,
          -13831017,
          983636,
          62315017,
          -25880179,
          73318087,
          1419586501
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          2,
          3,
          -20854,
          -64305,
          9535,
          19783,
          -102534,
          -25612,
          42256,
          157695,
          -1102350,
          -4495129,
          -603485,
          -322617,
          10358504,
          2889761,
          -990925,
          -52677974,
          -4598202,
          -17379063,
          7285031,
          -4018302,
          23878122,
          -3270805,
          -2660920,
          -17709798,
          -2912840,
          3348359,
          4604367,
          6254326,
          10566039,
          2097940,
          -623425,
          -1407131,
          2189923,
          -4192525,
          -10413437,
          -8962228,
          -11567429,
          3631751,
          -8732795,
          409970,
          11844717,
          -1935122,
          4336327,
          -10708534,
          7491862,
          -13800546,
          957882,
          62256804,
          -25879164,
          73525689,
          1418773094
        ],
        [
          0,
          0,
          0,
          0,
          2,
          -9,
          11,
          -23348,
          -21140,
          -65367,
          -256374,
          259252,
          -236984,
          46724,
          -18561,
          -892356,
          -170305,
          351329,
          52970,
          9841380,
          -272327,
          -2210715,
          -52803024,
          -4650769,
          -17376284,
          7263845,
          -3976373,
          23870983,
          -3275829,
          -2645294,
          -17719801,
          -2914755,
          3362750,
          4612300,
          6260877,
          10547455,
          2092440,
          -621864,
          -1441188,
          2189652,
          -4198191,
          -10391281,
          -8905389,
          -11559828,
          3652180,
          -8742698,
          433768,
          11857815,
          -1916510,
          4313373,
          -10741057,
          7464837,
          -13828636,
          984546,
          62312043,
          -25881379,
          73304078,
          1419514993
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -4,
          -2,
          -13570,
          -40292,
          -10703,
          -150148,
          -395555,
          430361,
          -15143,
          -24500,
          1359216,
          276572,
          -604828,
          590131,
          8985537,
          -35483,
          -2460073,
          -52807222,
          -4704305,
          -17291369,
          7211630,
          -3892940,
          23754596,
          -3256734,
          -2603261,
          -17634038,
          -2873787,
          3356544,
          4590783,
          6230897,
          10467050,
          2060287,
          -592017,
          -1499083,
          2200275,
          -4207271,
          -10334627,
          -8777138,
          -11506300,
          3691062,
          -8707344,
          481975,
          11823137,
          -1901831,
          4259274,
          -10762480,
          7371167,
          -13734071,
          1052567,
          62210705,
          -25931629,
          72518198,
          1416547090
        ],
        [
          0,
          0,
          0,
          0,
          4,
          2,
          -3,
          25262,
          46380,
          15898,
          -39178,
          -167994,
          -546942,
          251701,
          615477,
          1567998,
          294094,
          -671359,
          605383,
          8942580,
          -17013,
          -2384817,
          -52798982,
          -4704016,
          -17287710,
          7207244,
          -3889782,
          23746431,
          -3255470,
          -2601555,
          -17629466,
          -2871969,
          3355858,
          4590202,
          6227594,
          10463231,
          2058390,
          -590789,
          -1500721,
          2200261,
          -4207414,
          -10332045,
          -8771566,
          -11502639,
          3693232,
          -8704979,
          483101,
          11819608,
          -1901665,
          4255764,
          -10761051,
          7365780,
          -13725078,
          1054291,
          62199901,
          -25938307,
          72474422,
          1416311196
        ],
        [
          0,
          0,
          0,
          0,
          0,
          5,
          -18,
          11505,
          -96846,
          -114732,
          -25006,
          194854,
          30529,
          -115669,
          -244248,
          1464305,
          292673,
          -590507,
          646271,
          8970651,
          6310,
          -2484238,
          -52807896,
          -4706487,
          -17289027,
          7212211,
          -3891358,
          23753808,
          -3256161,
          -2602072,
          -17631996,
          -2872769,
          3356331,
          4589925,
          6231214,
          10465425,
          2059908,
          -591147,
          -1500538,
          2200868,
          -4207788,
          -10333538,
          -8774779,
          -11505502,
          3691189,
          -8706705,
          483092,
          11823006,
          -1901425,
          4258851,
          -10763668,
          7369911,
          -13733992,
          1054502,
          62210267,
          -25929621,
          72507511,
          1416510675
        ],
        [
          0,
          0,
          0,
          0,
          4,
          -2,
          38,
          -36042,
          -18556,
          137691,
          -12563,
          129449,
          85909,
          -59724,
          -210771,
          1457818,
          290297,
          -600073,
          638568,
          8973409,
          7500,
          -2484452,
          -52808109,
          -4706425,
          -17289143,
          7212244,
          -3891436,
          23753936,
          -3256206,
          -2602110,
          -17632120,
          -2872836,
          3356333,
          4589938,
          6231258,
          10465474,
          2059899,
          -591182,
          -1500472,
          2200848,
          -4207786,
          -10333615,
          -8774916,
          -11505576,
          3691159,
          -8706778,
          483035,
          11823052,
          -1901417,
          4258905,
          -10763627,
          7370002,
          -13734097,
          1054432,
          62210412,
          -25929548,
          72508311,
          1416513701
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 16,
      "flags": [
        95280,
        96816,
        96817,
        96841,
        98352,
        147458,
        147504,
        147506,
        147530,
        147542,
        147548,
        147551,
        149086,
        149087,
        172080,
        173662,
        184368,
        185947,
        185950,
        190512,
        192085,
        192091,
        193584,
        195145,
        195157,
        344066
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          7,
          428,
          462,
          563863,
          -9433336,
          35419392,
          -30293265,
          -31142378,
          8310228,
          70398872,
          102613428,
          -118231744,
          152581434,
          235606495,
          -108484695,
          -31986317,
          31609522,
          -2170149574,
          218756575,
          -1341716965,
          588586042,
          -914336461
        ],
        [
          -1,
          -106,
          2506,
          321549,
          -6909,
          -25284,
          1158677,
          52785868,
          -10892104,
          13750788,
          67779505,
          54810790,
          107393537,
          34991312,
          -89769482,
          49859974,
          -37025699,
          110847722,
          -36647331,
          41726190,
          78612646,
          120181114,
          -979456228,
          -861129693,
          2729269097,
          1459399546
        ],
        [
          -1,
          -263,
          -568,
          -322268,
          -17512,
          10199,
          1155742,
          52789385,
          -10860751,
          13846907,
          67779466,
          54804210,
          107449956,
          34911244,
          -89848191,
          49909257,
          -37002281,
          110887530,
          -36618461,
          41732325,
          78684957,
          120156291,
          -979446044,
          -860980381,
          2729429971,
          1459471429
        ],
        [
          0,
          -2,
          -2,
          -57,
          -947,
          -182426,
          -416381,
          -100331327,
          -75778208,
          18782851,
          84943490,
          57226820,
          97146300,
          62421382,
          -74010042,
          45146775,
          -60591456,
          158743425,
          -45573696,
          48058685,
          76117933,
          153136179,
          -1215668901,
          -1168732449,
          2249844957,
          1358419849
        ],
        [
          -1,
          44006,
          -761,
          -1328,
          7023,
          -9667,
          -5161,
          1738,
          -14615,
          -11555,
          -1964,
          -1252,
          -3177,
          5595,
          9212,
          -5116,
          2841,
          -9992,
          6853,
          940,
          -4073,
          9786,
          88693,
          -47666,
          -36201,
          52042
        ],
        [
          0,
          0,
          0,
          0,
          -9,
          -699,
          -2587,
          -471648,
          5448703,
          -141038178,
          408514741,
          276941980,
          12646489,
          -1019378727,
          564361116,
          -251279351,
          -142491687,
          82201638,
          -3899413,
          2338491,
          -140450492,
          -147036488,
          -181267872,
          72915556,
          -348270249,
          1335359970
        ],
        [
          0,
          0,
          0,
          0,
          21,
          722,
          3075,
          716712,
          -4196624,
          31172830,
          145036564,
          257951571,
          258483559,
          142965241,
          -95930076,
          57658926,
          -331813736,
          1138669870,
          -482925407,
          470395620,
          -1020938074,
          204034355,
          855989676,
          346823109,
          471181392,
          -1587608828
        ],
        [
          0,
          0,
          0,
          0,
          4,
          -148,
          -157,
          112439,
          2073572,
          -42337775,
          236412925,
          2916872,
          -162110537,
          -79281346,
          -20752327,
          803077615,
          1263732643,
          -112894412,
          -603593192,
          -131625219,
          -470686826,
          91913198,
          -195863414,
          -341652619,
          -286400925,
          -95336814
        ],
        [
          0,
          0,
          0,
          0,
          6,
          -3,
          399,
          -111408,
          11389217,
          63443130,
          195305804,
          -56683421,
          -80238836,
          -72368262,
          -680028525,
          -1159078670,
          505431482,
          -298643044,
          60386498,
          119781428,
          -668857342,
          99504998,
          -186492445,
          -615042289,
          -261853908,
          -51581210
        ],
        [
          0,
          0,
          0,
          0,
          6,
          -468,
          2566,
          -1099259,
          54008034,
          222167296,
          196467260,
          -389658493,
          539080510,
          327447372,
          829384463,
          -123804116,
          143159303,
          -345175392,
          323117433,
          201439428,
          -495334125,
          257404894,
          184350412,
          -1263448980,
          -291108662,
          274659488
        ],
        [
          0,
          0,
          0,
          -1,
          -8,
          -1760,
          599,
          -1726007,
          84867468,
          -24430433,
          -122335190,
          88067560,
          -186871643,
          47612142,
          153806149,
          -350833452,
          217340883,
          637536683,
          -519968361,
          -274432530,
          795102480,
          580657499,
          1118124634,
          -2673172743,
          -809133353,
          947913939
        ],
        [
          0,
          0,
          0,
          -1,
          -11,
          -1439,
          -607,
          -1386638,
          62672027,
          -33420509,
          -142102390,
          158307525,
          -289258532,
          -177182904,
          -321162372,
          572440099,
          -514559066,
          -398773131,
          569114269,
          308254212,
          -736270734,
          -9940719,
          444664199,
          -2660915097,
          -794097036,
          734040449
        ],
        [
          -4,
          -329,
          90591,
          -6738,
          -45859,
          -149204,
          -1460217,
          11032693,
          -159948610,
          -26333352,
          32485478,
          -47400483,
          -72113082,
          -48669022,
          100362613,
          -27304933,
          29544636,
          32702974,
          171275044,
          86998694,
          93126964,
          233395657,
          67671859,
          -998240988,
          -806376712,
          -2056661471
        ],
        [
          -6,
          -1028,
          -83532,
          3995,
          -47469,
          -141461,
          -1459241,
          11030812,
          -159949782,
          -26333384,
          32485755,
          -47400577,
          -72113485,
          -48668762,
          100363099,
          -27305046,
          29544296,
          32703943,
          171275277,
          86998985,
          93127081,
          233396596,
          67667525,
          -998247761,
          -806387273,
          -2056664755
        ],
        [
          0,
          0,
          0,
          0,
          16,
          354,
          1268,
          527949,
          5022854,
          -68953832,
          103884622,
          272067202,
          358514221,
          88481623,
          -142281315,
          57176802,
          -1956561,
          193591882,
          575917728,
          -1692020486,
          -288905693,
          44743357,
          -47987235,
          -324404331,
          -319754670,
          -848954940
        ],
        [
          0,
          0,
          1,
          53,
          1175,
          16564,
          -456569,
          -3351350,
          38768067,
          577173901,
          27323672,
          -90842053,
          276077852,
          -556861863,
          -396012523,
          286753883,
          180647250,
          281422307,
          362039822,
          126537174,
          558469051,
          72415442,
          198482508,
          -38566372,
          225186901,
          -1638314676
        ],
        [
          0,
          0,
          0,
          0,
          19,
          126,
          511,
          747521,
          17822462,
          -224754492,
          135745307,
          533658538,
          759427271,
          129495361,
          -295679936,
          75347741,
          88393795,
          -458932934,
          -184460900,
          595529252,
          601271609,
          -109725208,
          -168588726,
          -528714080,
          -1742615215,
          -600036144
        ],
        [
          0,
          1,
          0,
          2,
          334,
          6253,
          -234690,
          -2282104,
          138173825,
          -138860991,
          735907,
          -27731204,
          -234565356,
          33226344,
          179540415,
          -61316732,
          -940259,
          329293832,
          220429569,
          186354954,
          63503754,
          126387927,
          -2357594712,
          -322507344,
          -472339990,
          -4241556813
        ],
        [
          0,
          0,
          0,
          0,
          67,
          784,
          2791,
          559969,
          10155045,
          222543002,
          273414897,
          8882389,
          -112533980,
          2532489,
          -20731444,
          9509370,
          -707642919,
          -761608328,
          -1184995361,
          -495328477,
          -8580563,
          43640952,
          -126861590,
          -518688801,
          377025706,
          -2185539434
        ],
        [
          0,
          0,
          0,
          0,
          -9,
          -879,
          -756,
          -153457,
          21951096,
          -244792978,
          682533079,
          -708536309,
          7399718,
          71146366,
          -407922285,
          232331309,
          -316294655,
          315067565,
          144801516,
          9783112,
          374305427,
          -111019956,
          356545267,
          -146105801,
          -689032770,
          608643248
        ],
        [
          -3,
          -516,
          1836,
          -2095,
          958362,
          1447501,
          -9221654,
          -4776379,
          40505263,
          -131145379,
          -3105057,
          -3632658,
          25297947,
          -59414167,
          13687090,
          -19226532,
          88565639,
          -194997844,
          97018702,
          30273630,
          50916363,
          75861793,
          814092932,
          114566453,
          2241480227,
          -1149586309
        ],
        [
          0,
          -48,
          -90,
          -1409,
          -51443,
          -5672514,
          1083341,
          -4349104,
          32486585,
          -130992127,
          -4950644,
          -12594612,
          16152764,
          -76037390,
          23008245,
          -21396290,
          99346372,
          -200507032,
          123242808,
          38541286,
          63657304,
          90382955,
          899910958,
          98284085,
          2085253806,
          -1499676394
        ],
        [
          0,
          0,
          0,
          0,
          8,
          223,
          3191,
          -230159,
          7412220,
          218931757,
          579438084,
          592219159,
          -513204129,
          483039410,
          162995167,
          -6490921,
          68441491,
          -39432184,
          565934279,
          191346126,
          332616117,
          -61166089,
          445682743,
          484073749,
          325004284,
          185335113
        ],
        [
          -3,
          -344,
          1975,
          -222,
          265,
          2211981,
          16074258,
          -13980549,
          20838709,
          -130265161,
          -5216460,
          -20611925,
          6955432,
          -89131045,
          32426510,
          -23399912,
          107048274,
          -200579660,
          146364464,
          46829302,
          75401611,
          106488425,
          952960003,
          56105598,
          1909195564,
          -1812899913
        ],
        [
          0,
          165,
          151,
          2240,
          -958031,
          1850082,
          -9095066,
          -4912973,
          40741380,
          -130388118,
          -3057538,
          -3654152,
          25659821,
          -59931923,
          13122992,
          -18854581,
          88640201,
          -194472505,
          97163030,
          30340687,
          51460098,
          75703388,
          812637775,
          115159880,
          2241805909,
          -1149664211
        ],
        [
          -14,
          -1998,
          10417,
          -4029,
          -136160,
          -581144,
          -499883,
          -13799867,
          98986486,
          63800018,
          -33064384,
          26445079,
          22865562,
          54152336,
          -59832068,
          17118148,
          -49517633,
          30730253,
          -154515383,
          -81046502,
          -101257823,
          -214371350,
          -192271445,
          804669401,
          -732477484,
          1673004574
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 24,
      "flags": [
        95304,
        96840,
        97608,
        97609,
        97621,
        98376,
        147528,
        172034,
        172082,
        172104,
        172106,
        172118,
        172124,
        172127,
        173663,
        174430,
        174431,
        184392,
        186715,
        186718,
        190536,
        192853,
        192859,
        193608,
        195144,
        195925,
        368642
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          -4,
          -7,
          -761,
          -19361,
          -1030,
          8094843,
          -97333838,
          32833698,
          36577829,
          -45206828,
          -30092676,
          -9284,
          -3632748,
          153169942,
          -431953607,
          -138222016,
          180578621,
          -78661145,
          2076087637,
          -661068489,
          1713740933,
          -486761470,
          52185780
        ],
        [
          0,
          0,
          -1,
          7,
          -545,
          39742,
          486789,
          4365970,
          -73729986,
          81926832,
          -59899880,
          -42415923,
          -14218028,
          -8919048,
          24656717,
          52767469,
          -348940,
          -18342291,
          27798839,
          27023537,
          14634795,
          -21053335,
          -83533347,
          286412244,
          1199094137,
          650427937,
          -2658631785
        ],
        [
          1,
          -8,
          1482,
          -325779,
          -2615,
          52094,
          -1464672,
          -20210730,
          15393106,
          95898005,
          -53197323,
          -78539238,
          -2553775,
          -22433571,
          28521511,
          52951298,
          1031973,
          -61060770,
          25341474,
          19793124,
          29419069,
          -19155394,
          -53507836,
          277372272,
          956075270,
          531294087,
          -3249850788
        ],
        [
          1,
          -380,
          -2399,
          325009,
          -18046,
          50472,
          -1476384,
          -20226527,
          15389217,
          95896020,
          -53187232,
          -78555422,
          -2539056,
          -22430780,
          28524105,
          52971365,
          1030324,
          -61097829,
          25336622,
          19802344,
          29435512,
          -19155689,
          -53500227,
          277384468,
          956075950,
          531289391,
          -3249873066
        ],
        [
          0,
          0,
          0,
          3,
          -78,
          -675,
          93612,
          466961,
          712260,
          -449010596,
          -85906079,
          -65248418,
          -128057751,
          -55414810,
          41672491,
          -99543128,
          21305309,
          31489012,
          118209190,
          -1094804,
          -51242613,
          -3817117,
          -44091972,
          -232725335,
          726297941,
          329784296,
          -3084230531
        ],
        [
          -1,
          -53409,
          -912,
          -2187,
          4898,
          -2329,
          -4443,
          10595,
          -694,
          759,
          -9744,
          19688,
          -13128,
          -755,
          -2680,
          -16682,
          1129,
          35353,
          1427,
          -5804,
          -17922,
          242,
          -8604,
          -11799,
          1299,
          36410,
          52693
        ],
        [
          0,
          0,
          0,
          0,
          -11,
          54,
          -696,
          -1967,
          -103846,
          2375242,
          -277037237,
          -288187080,
          -90044440,
          63549723,
          -184819306,
          -72894057,
          28535725,
          -18290038,
          -1007948271,
          -204750068,
          138223292,
          -1344397519,
          -587053609,
          -356944630,
          395267712,
          -1753627250,
          466133053
        ],
        [
          0,
          0,
          0,
          0,
          13,
          -12,
          1042,
          4934,
          74561,
          1346218,
          360718080,
          -127252491,
          -507864055,
          659824009,
          794057455,
          53641872,
          -80035002,
          344448962,
          -331605718,
          -51836386,
          252869526,
          -208718497,
          148959165,
          242802223,
          -555460924,
          1225011979,
          -261635302
        ],
        [
          0,
          0,
          0,
          0,
          1,
          4,
          215,
          -3763,
          27095,
          4103048,
          96511277,
          -8693651,
          -156866424,
          61434265,
          -589238954,
          -30345577,
          -955296883,
          248805374,
          371808376,
          -48151586,
          1294123689,
          -40038908,
          -122677733,
          -395105860,
          73107172,
          128216551,
          -245872818
        ],
        [
          0,
          0,
          0,
          0,
          -8,
          40,
          -704,
          -3777,
          -26996,
          10312615,
          -275464134,
          -318834615,
          -209838946,
          141012036,
          -5278445,
          10717433,
          -7294983,
          21889598,
          -686652664,
          -84170220,
          197237550,
          1629860150,
          -338315958,
          -317788293,
          546701369,
          -1249916547,
          580025743
        ],
        [
          0,
          0,
          0,
          0,
          2,
          10,
          139,
          702,
          11349,
          -334546,
          126916175,
          -53714236,
          -102278307,
          171634883,
          -493454495,
          454227971,
          1186432018,
          319248877,
          317299196,
          -540123968,
          601099040,
          3772112,
          -69953667,
          -308530551,
          12650297,
          71862634,
          -214375969
        ],
        [
          0,
          0,
          0,
          0,
          2,
          21,
          -70,
          14781,
          112230,
          -867739,
          94343740,
          -357629533,
          520278346,
          -269038788,
          319460393,
          511192676,
          -329483316,
          864921596,
          112152686,
          -412537778,
          -354840330,
          -2601998,
          -259352606,
          -954435221,
          421746968,
          549763405,
          197227027
        ],
        [
          0,
          0,
          0,
          0,
          8,
          -4,
          873,
          28922,
          276717,
          42511438,
          120712005,
          -135216938,
          118231582,
          -114183599,
          219498498,
          -645604343,
          417076224,
          -64052904,
          91621592,
          931628938,
          429699182,
          -33490454,
          -275955792,
          -1879380867,
          1156271719,
          1614877049,
          379659584
        ],
        [
          0,
          0,
          0,
          0,
          7,
          -23,
          342,
          -455,
          189301,
          27151533,
          107988066,
          57328077,
          -114088942,
          96456716,
          56665147,
          -273794480,
          -175421480,
          -715658178,
          184855110,
          -1377864109,
          -321922396,
          42039463,
          -188373210,
          -1223286947,
          1223688305,
          1432927896,
          343134082
        ],
        [
          0,
          -35,
          -2,
          -18,
          -24084,
          2604806,
          -1499763,
          -6986764,
          -4063132,
          -43266505,
          -46610590,
          213226973,
          -65130829,
          87687060,
          -9833603,
          41183214,
          -11166021,
          237964557,
          21368096,
          67249819,
          -81057610,
          -23220955,
          -233655899,
          236534651,
          2109001960,
          453499427,
          2380717412
        ],
        [
          5,
          -1005,
          94497,
          5327,
          -24584,
          -1047525,
          361313,
          -11092515,
          -8806266,
          -39280746,
          30115371,
          213361960,
          -95229552,
          75633025,
          12320646,
          -4039097,
          -15242815,
          229773380,
          92887644,
          60836574,
          -148824185,
          -7373082,
          -193535849,
          -95348864,
          1471523500,
          -1274244251,
          1916996028
        ],
        [
          4,
          -355,
          -97822,
          -7640,
          -36148,
          -1048927,
          350930,
          -11082584,
          -8806238,
          -39283294,
          30117601,
          213366941,
          -95231295,
          75635156,
          12320876,
          -4038767,
          -15243333,
          229777444,
          92889666,
          60838204,
          -148827353,
          -7373043,
          -193539308,
          -95353880,
          1471547549,
          -1274284740,
          1917067420
        ],
        [
          0,
          0,
          0,
          0,
          -4,
          13,
          -337,
          6062,
          190624,
          32197023,
          -386997096,
          -466054056,
          -431746720,
          140888916,
          85015240,
          210908290,
          -58416531,
          -151159717,
          1129030769,
          263572509,
          -331736293,
          -285033373,
          325240712,
          -229073789,
          95899594,
          -170185601,
          1570185153
        ],
        [
          0,
          0,
          0,
          0,
          3,
          48,
          -1550,
          -21532,
          -169451,
          -8813449,
          143524394,
          -367988410,
          57659645,
          -430253841,
          235099474,
          -747445212,
          180125552,
          157882048,
          295689749,
          -518481558,
          437210665,
          1591007,
          108423359,
          1639207669,
          1063284689,
          -1462051959,
          1154055101
        ],
        [
          0,
          -2,
          -3,
          -14,
          1493,
          -446,
          -100500,
          -2322555,
          -2693813,
          -77910399,
          318983300,
          -272852469,
          363071804,
          161025459,
          81934301,
          637518118,
          -71838162,
          -932985751,
          -66238750,
          346409844,
          378928814,
          -17667587,
          53503678,
          345954406,
          1554213841,
          -1286797528,
          1262921145
        ],
        [
          0,
          0,
          0,
          0,
          11,
          -18,
          245,
          -12354,
          99765,
          10713144,
          420555467,
          -218467370,
          -579881969,
          -595935529,
          -522528996,
          160047024,
          -73341252,
          7776780,
          -379565189,
          282599287,
          -685026800,
          37441119,
          70577292,
          14472542,
          507222264,
          1201809305,
          360373637
        ],
        [
          3,
          -213,
          -1664,
          2576,
          753249,
          200814,
          -4591498,
          13991752,
          7520698,
          48411169,
          102203807,
          71556846,
          -87986632,
          24857206,
          62173286,
          4268338,
          -18586375,
          51633961,
          173039191,
          61231707,
          -151394351,
          2290487,
          -107403313,
          -296097705,
          856630387,
          -2891855506,
          -1649013915
        ],
        [
          0,
          -24,
          -53,
          210,
          -15401,
          589491,
          11025797,
          2725659,
          10595810,
          57237620,
          97125233,
          54852842,
          -81005078,
          18818306,
          61646044,
          5877594,
          -17331223,
          35559069,
          166033108,
          56907406,
          -139751139,
          2043080,
          -96024250,
          -275808005,
          784028379,
          -2765293480,
          -1873418483
        ],
        [
          0,
          0,
          0,
          0,
          2,
          3,
          -314,
          -6953,
          -22053,
          -8257874,
          161976040,
          -272112269,
          339544197,
          786514518,
          -665459238,
          -503638550,
          -72182690,
          217844683,
          49985551,
          128903679,
          -749501850,
          70512553,
          166794604,
          306999551,
          340451639,
          207777081,
          -342313260
        ],
        [
          3,
          -368,
          -907,
          -533,
          -17597,
          -568367,
          1592206,
          21448689,
          22683255,
          41996845,
          -182822846,
          56085878,
          28123507,
          63450564,
          -19285448,
          170756551,
          -2547708,
          67493606,
          -94526278,
          80659029,
          106569858,
          -55824232,
          -243815100,
          934289300,
          3120220153,
          3537000316,
          -153423046
        ],
        [
          0,
          -148,
          811,
          -3277,
          -769256,
          72310,
          -4791828,
          14023023,
          7496851,
          48314313,
          102808345,
          70748020,
          -87188266,
          25047410,
          62318857,
          5436537,
          -18697639,
          49570514,
          172808991,
          61784481,
          -150497618,
          2275614,
          -107006577,
          -295453364,
          857084051,
          -2892796312,
          -1649158380
        ],
        [
          14,
          -2050,
          -4903,
          -3285,
          -125044,
          771060,
          594685,
          4687581,
          -2507548,
          -7999106,
          4384677,
          -153577979,
          76007333,
          -63520620,
          -21641335,
          -39814031,
          14081310,
          -166178268,
          -82204682,
          -71357356,
          103569195,
          18509965,
          206308467,
          -105684065,
          -1914086048,
          644828451,
          -359801363
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 28,
      "flags": [
        94939,
        94942,
        97620,
        98004,
        98005,
        98011,
        98014,
        98388,
        147540,
        172116,
        184322,
        184370,
        184394,
        184404,
        184406,
        184412,
        184415,
        185948,
        185951,
        186716,
        186719,
        187102,
        187103,
        190548,
        192084,
        192852,
        193243,
        193246,
        193620,
        195156,
        195924,
        380930
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          1,
          1,
          46,
          168,
          114,
          377196,
          240181,
          1356550,
          -6295921,
          158193651,
          10082704,
          -89266969,
          218077603,
          366450814,
          -302080092,
          18869684,
          32404534,
          131633804,
          -179739455,
          -639470893,
          988505282,
          -583726483,
          163384357,
          -270967635,
          737144979,
          -1767360428,
          1134792202,
          -16804023,
          -1654988306
        ],
        [
          0,
          0,
          0,
          1,
          -9,
          23,
          112,
          2571,
          255921,
          226260,
          358910,
          -3364356,
          126523968,
          -52342644,
          69255799,
          168026143,
          274872135,
          100771707,
          -134060677,
          -209943867,
          330926024,
          236570666,
          116295187,
          -21000411,
          1081814008,
          -1195035061,
          137628325,
          -828010476,
          -1457180959,
          704154610,
          -375755979,
          -1542707219
        ],
        [
          0,
          -1,
          1,
          14,
          404,
          2727,
          1471,
          316553,
          669921,
          5481119,
          34104320,
          -225006457,
          -114727349,
          13666014,
          78211161,
          -24520543,
          10590206,
          -50505328,
          -8743539,
          130767387,
          -255648519,
          43983164,
          -59419858,
          -53895207,
          -145388458,
          -261902246,
          -63016874,
          -135282723,
          -588396688,
          1208659931,
          1709761854,
          1972126718
        ],
        [
          -941,
          -5184,
          12574,
          -326661,
          -17546,
          31552,
          -21832,
          -127117,
          -9421227,
          -46542070,
          -30632456,
          24316214,
          -4602289,
          48824757,
          -4814254,
          -46977603,
          -8409810,
          -5410400,
          7078777,
          3144261,
          -51262707,
          71326564,
          6647245,
          -7358923,
          -21116863,
          -52192347,
          14311223,
          -52009308,
          -74775813,
          1801702687,
          2099621905,
          1977299241
        ],
        [
          -637,
          -4308,
          15178,
          325626,
          38735,
          62539,
          7383,
          -101671,
          -9409463,
          -46553311,
          -30616740,
          24354578,
          -4613418,
          48831227,
          -4806504,
          -46970950,
          -8412829,
          -5417197,
          7073021,
          3174604,
          -51304668,
          71321270,
          6630490,
          -7376651,
          -21138028,
          -52236215,
          14290281,
          -52017723,
          -74872900,
          1801621831,
          2099680124,
          1977350446
        ],
        [
          -6,
          4,
          -5,
          -13,
          -700,
          -232,
          -4847,
          -205706,
          372591,
          11132901,
          163271648,
          86041415,
          -7198781,
          47343380,
          -16984837,
          -58665216,
          -15364935,
          2203521,
          12491044,
          -33678305,
          -3742287,
          93150009,
          23760724,
          8110512,
          2706900,
          -8762876,
          28841860,
          -34203141,
          -24899726,
          1827517060,
          2168283684,
          1723770206
        ],
        [
          0,
          0,
          0,
          0,
          -2,
          20,
          38,
          4708,
          113962,
          85442,
          640879,
          -2797196,
          86890409,
          -36168478,
          25395798,
          63362201,
          233627268,
          -299394035,
          -80822587,
          -286335247,
          320081809,
          -111403464,
          730109485,
          -1276190333,
          -979571410,
          -51982891,
          -6882334,
          217827826,
          -881211185,
          803621275,
          -430528698,
          -1212132590
        ],
        [
          86218,
          -12799,
          14176,
          -809,
          -18894,
          -11347,
          -7637,
          -23530,
          -22419,
          -14844,
          18282,
          3343,
          -23298,
          -8394,
          30360,
          16901,
          10726,
          -14868,
          -9788,
          64393,
          -98440,
          -23908,
          -32433,
          -28186,
          -51617,
          -94555,
          -42233,
          -28595,
          -193224,
          -251742,
          -50264,
          40602
        ],
        [
          0,
          0,
          0,
          1,
          16,
          80,
          41,
          5996,
          316573,
          43560,
          2845023,
          -8353697,
          169290870,
          -37071341,
          32628323,
          -352613534,
          -175274279,
          257704888,
          -28807468,
          226033455,
          -193725621,
          -803247041,
          57770331,
          -23635340,
          -54044524,
          410485890,
          -1158315417,
          -1148629765,
          -227135759,
          1062876902,
          -633430858,
          -1560240723
        ],
        [
          0,
          0,
          0,
          1,
          5,
          52,
          -58,
          7570,
          144166,
          -30299,
          2267964,
          -4723259,
          110097618,
          -29715978,
          26684378,
          -353482158,
          -139783405,
          80338636,
          -14022526,
          251088572,
          -346362322,
          -813995508,
          -20441830,
          15485695,
          -18815521,
          -386575351,
          1676701682,
          387550947,
          -180138506,
          727912622,
          -778883304,
          -1022519195
        ],
        [
          0,
          0,
          0,
          -1,
          16,
          -1,
          -128,
          -2968,
          -22018,
          -65016,
          -799212,
          3613481,
          -62001800,
          164908491,
          -199578521,
          -376242290,
          332536475,
          -1116751922,
          29843828,
          -114053131,
          17504404,
          -281163907,
          77682945,
          161771691,
          338429237,
          -10900623,
          42467273,
          -640438847,
          397472608,
          -878520777,
          308621773,
          497598941
        ],
        [
          0,
          0,
          0,
          -1,
          7,
          -22,
          -332,
          -1451,
          -59524,
          -77659,
          -790283,
          2512945,
          -68326524,
          126458005,
          -128050009,
          -157171588,
          288010093,
          230842148,
          -213750510,
          1192558006,
          838040055,
          218073580,
          240946093,
          73510402,
          -204568746,
          234771144,
          296859584,
          -338624722,
          -514141169,
          -423494534,
          336630748,
          129354394
        ],
        [
          0,
          0,
          0,
          -1,
          4,
          -47,
          -342,
          -2808,
          -9238,
          95941,
          -1825530,
          3372511,
          -67291249,
          64116936,
          -216558327,
          53008621,
          -376177975,
          84571775,
          1238723048,
          -117698539,
          471022166,
          -304436535,
          -182703761,
          -91832013,
          -181306035,
          -255747899,
          101510369,
          -345660925,
          -1045308804,
          -629739941,
          643746883,
          432449519
        ],
        [
          0,
          0,
          0,
          -1,
          23,
          21,
          -387,
          9220,
          242018,
          158984,
          -691916,
          -2076763,
          121507909,
          -19197876,
          -37517152,
          -694733822,
          -352480970,
          -107905291,
          103140764,
          71280465,
          -82946292,
          1091003986,
          -267555816,
          -112699189,
          -172043727,
          -429633986,
          -318057745,
          478322069,
          -682437577,
          -320116288,
          -1160646669,
          -515366923
        ],
        [
          0,
          0,
          0,
          -2,
          9,
          -54,
          -620,
          -4535,
          175875,
          63238,
          -2390873,
          3601817,
          -96915355,
          81800890,
          -302707182,
          13910117,
          -741514839,
          -56712191,
          -843993221,
          -327042437,
          336621888,
          -334466668,
          -135372416,
          -51736193,
          160992442,
          138101244,
          -12952409,
          136909680,
          -1702269770,
          -613808307,
          703536439,
          681657702
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -6,
          -42,
          -2322,
          50599,
          -60826,
          -1888952,
          5095282,
          -27170624,
          29498161,
          11574419,
          -37207017,
          6841645,
          77707936,
          203157164,
          -168577010,
          -505039928,
          329608012,
          1259475419,
          606611546,
          162580418,
          787507162,
          283959653,
          -137002117,
          -1892702204,
          -193318701,
          -1234357401,
          752611563
        ],
        [
          0,
          0,
          0,
          0,
          6,
          1,
          -55,
          -773,
          69996,
          -42389,
          229813,
          -135322,
          1623926,
          -17993865,
          42774190,
          -1836319,
          234086464,
          -49559771,
          178318918,
          165460196,
          -173353538,
          67570182,
          -774634948,
          -930608196,
          936684889,
          1163188320,
          171841446,
          266978234,
          -1263403818,
          392117525,
          -661080393,
          420319974
        ],
        [
          2,
          1,
          5,
          -20,
          -1004,
          -155,
          -9119,
          -1614115,
          46658072,
          -39542177,
          37447854,
          2409492,
          -77627323,
          -172638098,
          98944321,
          41045289,
          -2855633,
          -80729583,
          -34040671,
          80933136,
          15182746,
          -93432986,
          -139633566,
          31909322,
          -156953941,
          -151184115,
          -47395213,
          -149300716,
          -283331014,
          -568292026,
          -3951039248,
          1167365229
        ],
        [
          1,
          0,
          0,
          -1,
          48,
          76,
          -1167,
          18418,
          261342,
          -548477,
          3229080,
          -6271611,
          52640994,
          795008465,
          394218743,
          101686569,
          -179639533,
          -21196765,
          -1515961,
          -60588487,
          110069966,
          11484227,
          -97910211,
          -14663516,
          -39660313,
          -3870836,
          28589282,
          -26384108,
          121462242,
          397296753,
          -2792684919,
          616408949
        ],
        [
          0,
          0,
          0,
          0,
          18,
          77,
          -670,
          17148,
          209467,
          -338520,
          4767990,
          -10331258,
          101449652,
          169739129,
          -733426504,
          350637906,
          -52099729,
          -2993902,
          -6415588,
          346680857,
          -584957916,
          237068508,
          36403150,
          -266503833,
          -28746476,
          -226761388,
          3394019,
          -214995778,
          561631427,
          834502733,
          -2677401467,
          709070879
        ],
        [
          294,
          -84,
          620,
          -3261,
          -25716,
          1742189,
          -232749,
          2900575,
          -21415744,
          -1061352,
          12846486,
          15344138,
          -128801062,
          -102761318,
          74564434,
          18061393,
          -9913491,
          -70694139,
          -21471627,
          95274136,
          -75176712,
          -49287568,
          -125189832,
          11271186,
          -135578933,
          -182309403,
          -73694526,
          -119137725,
          -317232225,
          283159775,
          -2988708378,
          -546019549
        ],
        [
          590,
          57903,
          117273,
          -3822,
          81023,
          -700385,
          134453,
          2592496,
          -11083182,
          4195041,
          -1462690,
          25358554,
          -175355523,
          -46877358,
          55325383,
          -1548311,
          -14852779,
          -61720780,
          -8153570,
          106396063,
          -150899912,
          -6360315,
          -109466328,
          -7080456,
          -117827028,
          -206193875,
          -90808631,
          -94659471,
          -327319014,
          1015657354,
          -2055067182,
          -1950895646
        ],
        [
          -6568,
          -92491,
          -16583,
          3268,
          21724,
          -700726,
          119573,
          2585002,
          -11088021,
          4196372,
          -1467139,
          25349726,
          -175352993,
          -46876299,
          55323743,
          -1549826,
          -14852624,
          -61719821,
          -8152785,
          106391755,
          -150894165,
          -6359580,
          -109463673,
          -7078082,
          -117823806,
          -206187579,
          -90805831,
          -94658213,
          -327306739,
          1015666645,
          -2055071244,
          -1950903064
        ],
        [
          0,
          0,
          0,
          -1,
          20,
          9,
          -178,
          -7495,
          16436,
          -327336,
          -796684,
          3360183,
          -110050991,
          202825556,
          -272693089,
          -394665336,
          698264755,
          667924127,
          -81452068,
          -605940414,
          -57738307,
          -275963411,
          -165091366,
          -39839638,
          -126729943,
          -261344069,
          -222821317,
          328822514,
          -305496795,
          -636265475,
          -967688487,
          1656162351
        ],
        [
          -2194,
          -6665,
          27956,
          8966,
          -410004,
          -175294,
          -1959709,
          13008135,
          3811877,
          13702149,
          -19053141,
          4855345,
          66906182,
          -94752068,
          20112602,
          -17252789,
          -9565832,
          -25732580,
          -13779880,
          -68324608,
          202003874,
          -10945929,
          -23544940,
          69140813,
          -31005803,
          64320559,
          75923232,
          -94692053,
          132411929,
          595188990,
          -978564941,
          4206740543
        ],
        [
          -2241,
          -6210,
          27697,
          8785,
          -529145,
          -59900,
          1551526,
          -12743989,
          -9022864,
          13669606,
          -14107476,
          7920765,
          28671782,
          -120035569,
          54041177,
          -1227885,
          -7168212,
          -49713590,
          -24948059,
          -8718565,
          129827724,
          -38479286,
          -70679854,
          54098254,
          -90968270,
          -30216896,
          34953795,
          -136219260,
          -53352441,
          423831730,
          -1760073838,
          4073687651
        ],
        [
          93,
          -34,
          199,
          -854,
          -6732,
          474407,
          -71766,
          -3193009,
          34235270,
          33320181,
          -68951468,
          44638045,
          -124679057,
          94077609,
          -30562511,
          -79402093,
          -26242477,
          -6810361,
          28347266,
          6302289,
          -114915529,
          129589030,
          6566175,
          -6245858,
          -684707,
          -76780277,
          -9906051,
          -29301167,
          -9886359,
          3167614574,
          1969457447,
          -990873246
        ],
        [
          -2,
          -8,
          48,
          54,
          -724,
          637,
          -3716,
          -1354238,
          -2779910,
          -9199669,
          17226845,
          -66770196,
          5238222,
          -73924199,
          -192935956,
          -133166012,
          -84914434,
          58978677,
          72389219,
          -481527996,
          772695653,
          162669463,
          166950885,
          271147333,
          340188267,
          662327961,
          277640795,
          163162414,
          1423691936,
          2448445578,
          -2751856216,
          -2812107978
        ],
        [
          0,
          0,
          0,
          -1,
          10,
          14,
          -115,
          -381,
          48830,
          -192502,
          1263189,
          -2003346,
          -17380591,
          8248009,
          -6980754,
          -21716602,
          -60538269,
          -118294078,
          181098236,
          427583605,
          133387228,
          -523964935,
          652705382,
          -47764285,
          808718753,
          -463850543,
          -867688420,
          1550930598,
          129374200,
          457403978,
          -713342293,
          1137828256
        ],
        [
          681,
          -2900,
          -98,
          -9916,
          429127,
          74998,
          2096339,
          12281868,
          3785434,
          13364046,
          -18620529,
          5152308,
          66657301,
          -94431798,
          20060616,
          -17308309,
          -9852152,
          -25812232,
          -13807744,
          -68081958,
          201785586,
          -10775161,
          -23716226,
          68983325,
          -31179518,
          63903122,
          75838743,
          -94831472,
          131452792,
          597690016,
          -980087847,
          4205149099
        ],
        [
          565,
          -3237,
          -97,
          -8957,
          559625,
          -133309,
          -1611360,
          -11955582,
          -8815067,
          13844789,
          -14170943,
          7829736,
          29226829,
          -120493402,
          53604911,
          -1387028,
          -7076636,
          -49410136,
          -24768527,
          -10126100,
          131949092,
          -38275518,
          -70000145,
          54825949,
          -89927955,
          -28125184,
          35810616,
          -135624900,
          -48961296,
          424674563,
          -1761013062,
          4073228735
        ],
        [
          -8393,
          -51174,
          149578,
          -5447,
          113586,
          499474,
          -9984,
          -1801187,
          10206771,
          704022,
          12853215,
          -24050875,
          101850069,
          62625766,
          -50281110,
          13267108,
          14764595,
          56805858,
          11375614,
          -58132329,
          49744050,
          174477,
          90348592,
          -16850242,
          106261224,
          142746177,
          38122380,
          116631102,
          220318717,
          -1213095464,
          1511663443,
          -584268289
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 30,
      "flags": [
        94938,
        94940,
        94943,
        95134,
        95135,
        98010,
        98202,
        98203,
        98206,
        98394,
        147546,
        172122,
        184410,
        185946,
        186714,
        190466,
        190514,
        190538,
        190550,
        192086,
        192090,
        192092,
        192854,
        192858,
        192860,
        193242,
        193244,
        193247,
        387074
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          1,
          1,
          24,
          28,
          292,
          3399,
          7996,
          134394,
          399992,
          926063,
          -6814706,
          34519651,
          -227426370,
          -5317245,
          856060305,
          -113792499,
          -58975259,
          -67010545,
          705943660,
          -1079771935,
          19294571,
          -1238590027,
          1058133445,
          -1319074436,
          -351493829,
          -1173872959
        ],
        [
          0,
          0,
          0,
          1,
          1,
          20,
          23,
          365,
          3375,
          8562,
          114149,
          429282,
          989642,
          -5056702,
          149349711,
          -118695356,
          -283305036,
          419678692,
          233108217,
          780227620,
          831593491,
          -1269198460,
          -233063353,
          54612020,
          618193283,
          659472935,
          -1367486853,
          -24661187,
          -524345559
        ],
        [
          0,
          0,
          0,
          1,
          1,
          12,
          22,
          342,
          2514,
          5762,
          74470,
          343341,
          844919,
          -3814946,
          160972885,
          -117810050,
          -461366555,
          290357198,
          -89672468,
          -333852129,
          -413480965,
          884477321,
          583837137,
          300470520,
          1582945410,
          653593088,
          -1566725416,
          326118560,
          29271298
        ],
        [
          0,
          119,
          9268,
          440728,
          110520,
          -141372,
          -214714,
          -2274895,
          68842,
          135392,
          1840649,
          6251563,
          -23067952,
          15321007,
          -175824488,
          70058658,
          -23489289,
          44086125,
          7173485,
          -94404632,
          17493518,
          -64426297,
          84153895,
          -131527786,
          75751426,
          454371014,
          -258248149,
          -2004294291,
          558320931
        ],
        [
          0,
          -286,
          8195,
          -440571,
          -102309,
          -146604,
          -183272,
          -2294130,
          59668,
          105064,
          1877037,
          6268802,
          -23069704,
          15324526,
          -175817679,
          70057268,
          -23489115,
          44086384,
          7173397,
          -94403841,
          17493453,
          -64425617,
          84154774,
          -131528473,
          75748975,
          454369107,
          -258249207,
          -2004288321,
          558318461
        ],
        [
          0,
          5,
          -1,
          13,
          -14,
          1929,
          207,
          2861,
          58120,
          -287192,
          623693,
          1703442,
          120158996,
          29154770,
          -214930026,
          100914060,
          -37520554,
          23016544,
          8930489,
          -105238625,
          18808078,
          -73185292,
          116162747,
          -168325701,
          49060116,
          499290684,
          -336946600,
          -1769592047,
          323328178
        ],
        [
          0,
          -654,
          -5751,
          101056,
          -438424,
          -148275,
          1089974,
          1319001,
          166722,
          293133,
          1594799,
          6088425,
          -23170320,
          15924611,
          -176159434,
          70184124,
          -23673432,
          43984259,
          7283376,
          -95048334,
          17630319,
          -64755094,
          84819705,
          -132101201,
          74906091,
          452870638,
          -261181311,
          -2002873159,
          556514247
        ],
        [
          0,
          1352,
          39215,
          -98948,
          449169,
          -99410,
          1020820,
          1379115,
          229344,
          401696,
          1534376,
          6047059,
          -23157054,
          15987194,
          -176142508,
          70191975,
          -23677273,
          43975888,
          7286266,
          -95068421,
          17634148,
          -64760651,
          84856675,
          -132123013,
          74852278,
          452749162,
          -261306360,
          -2002679497,
          556003866
        ],
        [
          0,
          -60,
          461,
          -2167,
          -15248,
          57331,
          -1936475,
          1920595,
          171559,
          293721,
          1663736,
          6041955,
          -23182081,
          15666338,
          -176196667,
          70156061,
          -23542206,
          43963606,
          7164202,
          -94303021,
          17450809,
          -64431383,
          84162534,
          -131733839,
          75837006,
          455501491,
          -258355185,
          -2003677731,
          558110185
        ],
        [
          0,
          -67708,
          5886,
          599,
          9111,
          2220,
          8218,
          17323,
          10806,
          -3094,
          631,
          3293,
          7136,
          27379,
          7460,
          3,
          -9543,
          1807,
          11038,
          -62252,
          13477,
          -27151,
          49694,
          -29856,
          -77532,
          -209423,
          -237625,
          6997,
          -11704
        ],
        [
          0,
          0,
          0,
          2,
          1,
          44,
          34,
          412,
          5435,
          11719,
          160494,
          681463,
          1475362,
          -7611083,
          84280439,
          -642930058,
          486295295,
          -494184966,
          58686221,
          101295999,
          -1292036,
          184482297,
          -220588177,
          -1721860810,
          529749311,
          16932131,
          -642316620,
          -882119929,
          -785264748
        ],
        [
          0,
          0,
          0,
          1,
          0,
          24,
          19,
          153,
          2241,
          3599,
          53129,
          257816,
          766261,
          -4109531,
          -7056071,
          -590288029,
          395889153,
          -339325157,
          -59809501,
          432401665,
          -22798208,
          -730792,
          1060351222,
          1225620178,
          -759176380,
          985868138,
          -697436579,
          -751139025,
          -495277381
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -3,
          14,
          141,
          321,
          -1211,
          -2685,
          89344,
          161719,
          -996698,
          114161264,
          15238500,
          373952228,
          -382562273,
          307591976,
          -1457611264,
          295118318,
          -502949506,
          -525489410,
          637187121,
          338369362,
          1344154640,
          -185821435,
          386969288,
          -1271514984
        ],
        [
          0,
          1,
          -6,
          34,
          28,
          660,
          -70,
          2669,
          229667,
          549905,
          3246212,
          33516098,
          -4139269,
          -1823308,
          -313373627,
          115271760,
          -120505587,
          -206692403,
          -22428791,
          88143427,
          15214001,
          -13698399,
          267608721,
          -491573926,
          -177127885,
          1151558370,
          -584826298,
          4832283011,
          -3029950562
        ],
        [
          0,
          0,
          0,
          0,
          -2,
          19,
          -12,
          -337,
          342,
          -1586,
          34692,
          312801,
          -132154,
          14180143,
          -340953797,
          -601611396,
          33839860,
          591133467,
          -89853202,
          -221529896,
          69678762,
          -136439420,
          -242923651,
          556637827,
          776933476,
          -1431312794,
          1219241925,
          127570874,
          -3528947129
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          -7,
          -1,
          25,
          -273,
          95,
          4073,
          65765,
          -18991,
          3698348,
          -2395245,
          416766962,
          1082724357,
          836276714,
          -3008710,
          170603117,
          41631855,
          70734352,
          404662565,
          -69313722,
          525110863,
          -120068071,
          -449592952,
          1030920874,
          667513596
        ],
        [
          0,
          0,
          0,
          -1,
          1,
          12,
          -19,
          -273,
          442,
          2081,
          44666,
          41039,
          -750478,
          859598,
          -158809439,
          160274195,
          109587870,
          -501466145,
          1123975136,
          498634964,
          562899310,
          867110919,
          -547948693,
          637890269,
          331640480,
          -832579001,
          -898109073,
          -138346421,
          -183898798
        ],
        [
          0,
          0,
          0,
          0,
          1,
          9,
          -9,
          -139,
          510,
          1324,
          35643,
          37656,
          -410286,
          338058,
          -71383653,
          161574335,
          146843995,
          -525049973,
          -1489275388,
          186228635,
          529811310,
          178505768,
          -564982782,
          470324241,
          389311511,
          -535514564,
          -1078618719,
          -111116040,
          -21617640
        ],
        [
          0,
          0,
          0,
          0,
          2,
          15,
          2,
          -70,
          1503,
          2699,
          67184,
          89850,
          -350685,
          -6042669,
          -63274101,
          85598435,
          133573854,
          -245739361,
          116488769,
          347743420,
          -1623663602,
          -685813308,
          -633205548,
          399706445,
          240665311,
          -402359900,
          -1205593093,
          -91380522,
          -594819968
        ],
        [
          0,
          1658,
          119506,
          21564,
          -111603,
          -509462,
          -154395,
          55630,
          -604226,
          -1219424,
          -16081574,
          -18357064,
          1719612,
          -9311101,
          12991772,
          125392341,
          -25191636,
          -46270611,
          -4170755,
          9267696,
          12275914,
          14104359,
          169028195,
          -128639566,
          -116663096,
          -58009050,
          -221649089,
          43796043,
          -2857307612
        ],
        [
          0,
          -23,
          -17,
          207,
          -585,
          263593,
          39336,
          -12643,
          -12007117,
          1875766,
          4445733,
          20907459,
          1402527,
          -19038643,
          134724270,
          163344122,
          3661962,
          -290908,
          -769678,
          -10886703,
          9794898,
          30925378,
          161224059,
          -7816874,
          -112258105,
          -485809594,
          -53821627,
          -1705082642,
          -3274249320
        ],
        [
          0,
          -7,
          50,
          -14,
          39,
          -430,
          3314,
          6629,
          -6886,
          -51693,
          -563593,
          -1380543,
          4500852,
          -212328987,
          -44329767,
          71187358,
          68547846,
          -34286943,
          -81930937,
          500230145,
          -107206739,
          220049874,
          -333950969,
          156209820,
          577396124,
          1795240176,
          1756890325,
          -815736962,
          -479845207
        ],
        [
          0,
          -1109,
          -56822,
          -22192,
          119216,
          -508152,
          -179310,
          65947,
          -606291,
          -1226278,
          -16092436,
          -18346145,
          1723064,
          -9398784,
          12993457,
          125361532,
          -25150661,
          -46258724,
          -4199311,
          9447962,
          12232271,
          14184543,
          168828271,
          -128505085,
          -116406981,
          -57414852,
          -220878852,
          43454322,
          -2856358094
        ],
        [
          0,
          42,
          33,
          464,
          -217,
          226992,
          35302,
          -6556,
          5084770,
          -13065950,
          6267857,
          22468855,
          -224789,
          -20363545,
          148636136,
          166575004,
          5043930,
          -1517406,
          -1027005,
          -7526092,
          9531906,
          34939722,
          163652858,
          -1574571,
          -119761399,
          -527622266,
          -43900543,
          -1700945474,
          -3420110373
        ],
        [
          0,
          0,
          7,
          11,
          -44,
          -328,
          -312,
          -3789,
          -25876,
          -50543,
          -1062473,
          1884112,
          -2069693,
          210888793,
          131524892,
          73402117,
          76912388,
          -100996534,
          -77326171,
          590338741,
          -158010213,
          265634094,
          -353673503,
          168290635,
          455228210,
          1582764969,
          1648615292,
          -329134635,
          -1802332486
        ],
        [
          0,
          13,
          -431,
          218,
          -4429,
          224029,
          20507,
          -89571,
          7008100,
          12283879,
          -2856800,
          16706782,
          3653880,
          -20234422,
          149490113,
          168458860,
          4916556,
          -2584796,
          -1155567,
          -6729523,
          9522760,
          35629830,
          165823393,
          -2976105,
          -121776945,
          -531061916,
          -47239723,
          -1689946604,
          -3482889066
        ],
        [
          0,
          1,
          -8,
          127,
          102,
          2502,
          3539,
          5308,
          455967,
          1240357,
          29217750,
          -50130569,
          -4199669,
          317489,
          -53329216,
          153076774,
          -39172313,
          -61967642,
          -8422115,
          21655677,
          11862929,
          9457545,
          200369487,
          -200222133,
          -96414344,
          231807993,
          -258301556,
          130425435,
          -3094966447
        ],
        [
          0,
          49,
          -741,
          1394,
          -9819,
          1296681,
          170550,
          -230800,
          -203046,
          -1329984,
          -16789374,
          -26045432,
          -12036118,
          10081225,
          -162419550,
          72741484,
          -40533021,
          -21348007,
          271829,
          -37660147,
          16542482,
          -39650541,
          125363137,
          -198414853,
          -10369744,
          473738007,
          -336136449,
          -122795743,
          -692533190
        ],
        [
          0,
          896,
          91444,
          1614,
          -2907,
          421919,
          -229983,
          -117126,
          338580,
          705864,
          9948458,
          9015868,
          11737180,
          -2442268,
          89364491,
          -124064177,
          30201849,
          6815061,
          -1186187,
          46406215,
          -18073328,
          26406959,
          -161526364,
          160622406,
          36889673,
          -214163668,
          294576918,
          1087656835,
          1624903176
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 31,
      "flags": [
        94941,
        95133,
        95234,
        95282,
        95306,
        96818,
        96842,
        97610,
        97622,
        98006,
        98012,
        98013,
        98015,
        98204,
        98205,
        98207,
        98301,
        98302,
        98303,
        98397,
        147549,
        149085,
        172125,
        173661,
        174429,
        184413,
        185949,
        186717,
        187101,
        193245,
        193538,
        193586,
        193610,
        193622,
        195146,
        195158,
        195926,
        390146
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -3,
          -19,
          -14,
          -45,
          -40,
          -42,
          -21,
          447,
          -53581448,
          126040748,
          -38277543,
          406605499,
          100709639,
          -524305201,
          703450502,
          357427045,
          376692103,
          -950972020,
          214956394,
          -1317463915,
          234637076,
          -321880529,
          126516777,
          -310925675,
          170273304,
          1423301198,
          353448032,
          1110791675,
          -2274158415
        ],
        [
          0,
          7,
          -15,
          -198,
          5977,
          15144,
          -16637,
          44693,
          -81098,
          -90886,
          -1226031,
          938758,
          162143,
          -202608,
          -1296540,
          68684,
          135687,
          9869358,
          -91251390,
          165206871,
          15065430,
          30670076,
          6690629,
          12485398,
          22508362,
          -60624132,
          -32490392,
          35726263,
          72274022,
          -94230381,
          -6626541,
          31332276,
          26269450,
          -834642349,
          1102635724,
          1423887264,
          -424665710,
          692082243
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -4,
          12,
          5,
          14,
          -36,
          -6,
          39,
          35158103,
          -49584021,
          165741089,
          -163707976,
          -69824329,
          258322265,
          -614404231,
          394974895,
          226101840,
          24484742,
          420737984,
          290120511,
          1281967796,
          -1498406818,
          24662989,
          117901821,
          715714514,
          871102690,
          837315295,
          -634034557,
          -429852821
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -4,
          12,
          3,
          12,
          -31,
          4,
          98,
          30351964,
          70011276,
          86909714,
          -206613929,
          -69900546,
          -414381419,
          742138532,
          -1269538169,
          -100418241,
          589164872,
          -837568321,
          -65256715,
          80034244,
          -819621336,
          19126490,
          23641207,
          726756268,
          1119781652,
          1015405533,
          -688761231,
          -681497957
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -4,
          9,
          0,
          10,
          -27,
          6,
          110,
          25728709,
          119198234,
          77588552,
          42190208,
          -29452379,
          -8446813,
          -617368645,
          791655313,
          742395101,
          141881442,
          -1456204145,
          -88342939,
          -731850229,
          -97470469,
          -31341593,
          -232820613,
          731064311,
          1064168761,
          911644870,
          -599187488,
          -780289566
        ],
        [
          0,
          -16,
          14,
          -331,
          647,
          44210,
          10463,
          -108270,
          74433,
          -141195,
          58545,
          123351,
          590041,
          172942,
          -191847,
          398493,
          -361783,
          67110949,
          -9639198,
          36594483,
          -12766721,
          -25161796,
          5465222,
          -10831883,
          -3950390,
          -5129332,
          24688186,
          33437571,
          36946217,
          -41274085,
          -6607915,
          38037197,
          -36009795,
          -295215652,
          -108828186,
          75244773,
          -284681473,
          -2843421159
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -3,
          0,
          -8,
          -538,
          -1105,
          -1639,
          -921,
          3115,
          -960,
          824,
          -93898244,
          216622786,
          131277569,
          40348769,
          223914239,
          212446830,
          -31462763,
          -164852277,
          22288019,
          -236440337,
          -332819479,
          296326413,
          851842493,
          1082416889,
          1550164367,
          640120327,
          700715327,
          1180524030,
          788759884,
          -608078487,
          -1934744294
        ],
        [
          0,
          -19,
          -43,
          336,
          1238,
          -47258,
          13077,
          2677,
          84696,
          -124017,
          55670,
          123880,
          563992,
          168971,
          -191472,
          395396,
          -358822,
          67109667,
          -9636647,
          36596157,
          -12766963,
          -25158703,
          5467875,
          -10832203,
          -3952503,
          -5128937,
          24685141,
          33432551,
          36949309,
          -41262395,
          -6594295,
          38055929,
          -36004175,
          -295205092,
          -108810337,
          75244443,
          -284685987,
          -2843397937
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          10,
          8,
          2,
          -149,
          -44,
          -465,
          -1021,
          23,
          -19,
          -112590651,
          420921019,
          -20293375,
          541163814,
          77063009,
          99097261,
          -17109345,
          84381704,
          -401776103,
          73954914,
          630572344,
          254136936,
          -908075458,
          -267123970,
          -484918323,
          1384366579,
          1186549172,
          1249403456,
          1095787214,
          -824908310,
          -2396314866
        ],
        [
          0,
          15,
          -30,
          -397,
          12316,
          33094,
          -32203,
          109697,
          -63523,
          -97119,
          586881,
          -599152,
          106179,
          615412,
          824903,
          245512,
          -400718,
          67082028,
          -9730172,
          36645363,
          -12817695,
          -25197170,
          5445360,
          -10827591,
          -3864985,
          -5247639,
          24829452,
          33569095,
          36923849,
          -41593398,
          -6926736,
          37600823,
          -36256481,
          -295488886,
          -108435709,
          75640732,
          -283262185,
          -2842740591
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          4,
          11,
          12,
          403,
          -573,
          -20,
          -982,
          -3151,
          -111,
          682,
          -150130053,
          258857484,
          151220018,
          102868055,
          -76358072,
          146198390,
          113542373,
          -21119684,
          -275358732,
          -91025699,
          444520939,
          510165256,
          -235671707,
          135888201,
          81800896,
          -2040599986,
          1029292867,
          103743191,
          1788482311,
          -2380400755,
          -770377731
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -4,
          -3,
          -18,
          -15,
          -42,
          -33,
          -31,
          3,
          369,
          -67518410,
          -50489523,
          10292740,
          705584500,
          -823421504,
          -185947543,
          -238625035,
          -427885425,
          275829616,
          -384162036,
          -349608359,
          531735660,
          757385023,
          612608663,
          -1319839366,
          -17996796,
          -122555094,
          605382989,
          451604531,
          1172652414,
          -1462902915
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -1,
          -11,
          0,
          -15,
          -26,
          -40,
          -33,
          138,
          -29425271,
          227794931,
          303576011,
          -746407022,
          -819241575,
          -315622135,
          -228599180,
          253265728,
          -168107051,
          734659011,
          363350454,
          -1049909094,
          290894335,
          709761961,
          -381320291,
          210990245,
          330858125,
          156340441,
          1436565135,
          -1386770068,
          -75474240
        ],
        [
          0,
          -6,
          -7,
          -111,
          7394,
          3583,
          8460,
          -75458,
          44896,
          -102219,
          -562678,
          -1063868,
          -1545796,
          349645,
          973902,
          -264246,
          78399,
          9866284,
          -91604897,
          165401808,
          14964393,
          30541733,
          6563055,
          12526746,
          22776546,
          -60937937,
          -32149408,
          36173398,
          72155311,
          -95350503,
          -7772700,
          29735309,
          25476200,
          -836228617,
          1104090529,
          1425630881,
          -421939106,
          696916063
        ],
        [
          0,
          0,
          -1,
          -4,
          495,
          142,
          13,
          -1683,
          -10042,
          59041,
          569432,
          -829249,
          85099,
          -1319321,
          -3255094,
          93377,
          248641,
          10007924,
          -91658252,
          165327768,
          14926660,
          30782050,
          6570218,
          12426649,
          22534166,
          -60413594,
          -32517763,
          35284173,
          71933753,
          -93959216,
          -6640875,
          31454010,
          27680538,
          -836704203,
          1104061428,
          1424582747,
          -423316014,
          695845419
        ],
        [
          0,
          0,
          0,
          -19,
          609,
          344,
          345,
          1042,
          8407,
          65225,
          53105,
          27186,
          698079,
          -2083763,
          2881209,
          -298292,
          85960,
          9733532,
          -91535121,
          165464801,
          14998487,
          30636834,
          6652585,
          12529037,
          22716949,
          -60948246,
          -32258982,
          36058667,
          72301705,
          -95017292,
          -7333348,
          30355052,
          25609200,
          -835819836,
          1104728478,
          1426431027,
          -422209458,
          696686508
        ],
        [
          0,
          -10,
          0,
          -51,
          -22894,
          39441,
          70886,
          84493,
          -29584,
          29992,
          359486,
          350971,
          44949,
          857965,
          182540,
          -44778,
          -7119,
          9625764,
          -91406862,
          165477388,
          15041345,
          30779350,
          6740983,
          12512792,
          22622611,
          -60879766,
          -32421482,
          35799938,
          72382240,
          -94464594,
          -6714936,
          31219308,
          26251382,
          -835280166,
          1105179244,
          1426514169,
          -422397170,
          697404551
        ],
        [
          0,
          5,
          22,
          -233,
          36624,
          -40606,
          49988,
          46817,
          -1508,
          -26165,
          365823,
          341941,
          47946,
          860801,
          186051,
          -47497,
          -8116,
          9625645,
          -91405817,
          165478415,
          15041505,
          30779416,
          6741667,
          12512370,
          22622647,
          -60881152,
          -32420306,
          35801516,
          72382916,
          -94466785,
          -6715599,
          31217580,
          26250712,
          -835278194,
          1105189305,
          1426487542,
          -422405613,
          697395940
        ],
        [
          0,
          -9,
          14,
          161,
          -5582,
          -7583,
          -123105,
          -3628,
          34214,
          24143,
          356223,
          336107,
          48136,
          857530,
          186178,
          -53986,
          -5848,
          9625953,
          -91404987,
          165478374,
          15041618,
          30779598,
          6741992,
          12512282,
          22622466,
          -60881342,
          -32420317,
          35801564,
          72383319,
          -94466366,
          -6714677,
          31218687,
          26251227,
          -835275179,
          1105188247,
          1426483247,
          -422406169,
          697392713
        ],
        [
          0,
          0,
          0,
          -19316,
          -3765,
          -4130,
          -461,
          -1346,
          -898,
          -1556,
          1090,
          -2402,
          -689,
          1011,
          830,
          -2037,
          -63,
          972,
          615,
          1033,
          -1832,
          -498,
          1669,
          -1353,
          340,
          -3282,
          3501,
          1214,
          293,
          -1567,
          -231,
          -1227,
          -4914,
          -589,
          20166,
          -37500,
          28205,
          -43350
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -6,
          -4,
          -36,
          -13,
          -64,
          -74,
          -138,
          -90,
          708,
          -105020586,
          -295529829,
          -1283330515,
          -163918253,
          -399546537,
          -417032705,
          353740104,
          528638230,
          -22930906,
          439257171,
          70357939,
          448690351,
          97505637,
          5765412,
          290792632,
          -1429071,
          -179888887,
          1258210584,
          771922788,
          -605094177,
          -1173523649
        ],
        [
          0,
          -1,
          18,
          95,
          -4243,
          -7301,
          -2837,
          69571,
          -17495,
          -107938,
          -191056,
          -117170,
          -262068,
          -444826,
          -9778,
          2171701,
          -4189722,
          201344339,
          93010290,
          -147603211,
          38103856,
          -33843856,
          -35353908,
          40744670,
          876002,
          57368467,
          -79089543,
          28579251,
          57244965,
          -2139101,
          4361967,
          114322363,
          60788922,
          67768410,
          -2095920197,
          3149882579,
          1009277252,
          -2783265479
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -5,
          -3,
          -29,
          -17,
          -53,
          -46,
          -91,
          0,
          476,
          -100833684,
          -339658791,
          -559182648,
          -169322189,
          -99528704,
          642565814,
          -974726958,
          -904157917,
          -152419065,
          -531271742,
          21581286,
          -849951899,
          -366655956,
          -104414965,
          140859483,
          -109555576,
          154024461,
          471459463,
          1132764401,
          -317932953,
          -1278715201
        ],
        [
          0,
          0,
          0,
          3,
          -54,
          -64,
          -37,
          -519,
          -2858,
          3731,
          117211,
          278565,
          -330985,
          -170103,
          -103216,
          -2835195,
          4801186,
          203108994,
          93662125,
          -149460277,
          40964374,
          -34540171,
          -36735547,
          41303490,
          -306021,
          60584217,
          -82764330,
          28631959,
          56258890,
          -1241001,
          4576627,
          113888210,
          64016095,
          65019869,
          -2107157481,
          3148513492,
          943373155,
          -2766196716
        ],
        [
          0,
          -1,
          18,
          101,
          -4345,
          -7619,
          -2453,
          68464,
          -18446,
          -112789,
          -331436,
          -447881,
          241721,
          -61782,
          111415,
          2069484,
          3924249,
          95235129,
          -114449,
          -26230158,
          114570278,
          -76506061,
          -54924847,
          -11443360,
          -82578885,
          169351561,
          -114935054,
          28834108,
          -51203110,
          21943141,
          3461856,
          -29072770,
          73399402,
          -401333148,
          -78366834,
          -2134879363,
          -4666926516,
          -2656630950
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -13,
          -9,
          -22,
          -24,
          -52,
          -13,
          212,
          -42975793,
          -26622176,
          -177984524,
          -167820885,
          813374896,
          427559984,
          262730107,
          457039984,
          -1099265349,
          -137241338,
          -773730962,
          -277571209,
          642759289,
          156426718,
          -1017697673,
          13106805,
          -14099084,
          -276336484,
          730772480,
          -1331811215,
          -1499953981
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -3,
          -14,
          -11,
          -104,
          -100,
          -227,
          -248,
          -169,
          -30,
          1368,
          -461231049,
          -424988305,
          388034689,
          -35257763,
          23836906,
          -236230055,
          141773256,
          83719026,
          345416557,
          30309741,
          -163287089,
          42968742,
          -72297867,
          -328356747,
          115293209,
          409499868,
          -443603076,
          -2830566645,
          1195916990,
          -1204653836,
          -2458930478
        ],
        [
          0,
          0,
          0,
          -3,
          51,
          259,
          -426,
          596,
          -1910,
          8623,
          259249,
          611604,
          -839520,
          -555698,
          -220494,
          -2671360,
          -3314945,
          93392872,
          -795378,
          -24735089,
          112748525,
          -76404162,
          -54014715,
          -12265794,
          -82285874,
          167838778,
          -112158081,
          28702430,
          -51351556,
          21679885,
          3247131,
          -29715211,
          70913777,
          -399173327,
          -63121417,
          -2170771762,
          -4648678627,
          -2678016063
        ],
        [
          0,
          -1,
          18,
          110,
          -4449,
          -7828,
          -2073,
          68556,
          -16314,
          -114548,
          -427600,
          -609716,
          543057,
          94316,
          -131511,
          -2905081,
          -959917,
          -57900354,
          -69197985,
          200320041,
          -209005379,
          -1480867,
          105685313,
          -76858506,
          52835516,
          -206161329,
          305221308,
          41719979,
          81702608,
          -110100529,
          -28562705,
          31883540,
          -283155252,
          -204218779,
          1062848338,
          -1662660609,
          2892981188,
          -5377278467
        ],
        [
          0,
          0,
          0,
          -11,
          153,
          464,
          -802,
          484,
          -4090,
          10355,
          354273,
          772775,
          -1138457,
          -710789,
          18145,
          2269793,
          1676042,
          -56787376,
          -68677166,
          199479414,
          -208663082,
          -1279905,
          105458034,
          -76320430,
          53125991,
          -206196869,
          304337282,
          41799044,
          82305724,
          -110213245,
          -28478152,
          32765700,
          -282283129,
          -203976647,
          1050379441,
          -1625375514,
          2910414867,
          -5367817665
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -2,
          7,
          31,
          33,
          68,
          9,
          -41,
          -334,
          161421192,
          -997507867,
          340524042,
          622940910,
          -126658655,
          -60744483,
          125646336,
          222767578,
          -401334613,
          318950804,
          96977093,
          -242679631,
          -76103352,
          277902023,
          234455324,
          -13875972,
          1576250667,
          242471702,
          141815396,
          -400779735,
          205037261
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          16,
          18,
          30,
          -6,
          3,
          -89,
          58649576,
          -282185670,
          152909203,
          -1035540182,
          -342373569,
          508052047,
          705930639,
          91447921,
          405058770,
          -945675885,
          70048970,
          501772200,
          -336474474,
          171653806,
          -434283346,
          357046355,
          912870147,
          611842485,
          59629348,
          -176893193,
          -356926851
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          8,
          4,
          17,
          -11,
          13,
          47,
          30369233,
          -176921847,
          -2743763,
          -468518149,
          986410207,
          -1284054939,
          -633768349,
          -248652719,
          175220412,
          -253295381,
          335438611,
          329762812,
          -15454276,
          372801915,
          -438175502,
          -31993813,
          601533024,
          554586843,
          329151721,
          -138279777,
          -690797308
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -1,
          -9,
          1,
          -12,
          -5,
          -42,
          11,
          219,
          -13259669,
          -89571734,
          -149375724,
          153776064,
          760189569,
          740385543,
          341597993,
          -204558736,
          1190679507,
          864683899,
          458655268,
          -265704062,
          212986665,
          449984190,
          -581895277,
          -118248750,
          89066800,
          566258498,
          846334597,
          -132035235,
          -661583992
        ],
        [
          0,
          13,
          0,
          -495,
          26612,
          17426,
          5174,
          -161619,
          36538,
          -73029,
          55128,
          120252,
          573761,
          183476,
          -193722,
          409817,
          -361738,
          67109002,
          -9635513,
          36595526,
          -12766030,
          -25158590,
          5468143,
          -10832274,
          -3952604,
          -5129139,
          24685019,
          33433089,
          36949808,
          -41262561,
          -6593510,
          38057136,
          -36000950,
          -295201018,
          -108813851,
          75247857,
          -284686102,
          -2843424457
        ],
        [
          0,
          3,
          -2,
          -198,
          4906,
          8299,
          2039,
          50017,
          233698,
          507817,
          -414876,
          -144694,
          84021,
          340178,
          -172026,
          372923,
          -307142,
          67132727,
          -9719628,
          36582940,
          -12781687,
          -25213544,
          5413190,
          -10820362,
          -3912292,
          -5127312,
          24732867,
          33496896,
          36879970,
          -41440774,
          -6836346,
          37716128,
          -36190670,
          -295453478,
          -108949410,
          75283025,
          -284597941,
          -2842684919
        ],
        [
          0,
          -8,
          -3,
          97,
          794,
          -10454,
          2019,
          -81464,
          -317303,
          339809,
          -115562,
          -223538,
          163478,
          428514,
          257434,
          352145,
          -418706,
          67152930,
          -9628744,
          36583017,
          -12774046,
          -25216821,
          5450883,
          -10826055,
          -3911695,
          -5194180,
          24769139,
          33584902,
          36951016,
          -41533124,
          -6848325,
          37689336,
          -36313396,
          -295236398,
          -109110952,
          75055943,
          -284475249,
          -2844099578
        ],
        [
          0,
          -22,
          2,
          -930,
          45536,
          27277,
          -14660,
          92649,
          -38342,
          47608,
          -63449,
          -9428,
          -134250,
          -503867,
          -117070,
          -214827,
          236951,
          -50886623,
          57535676,
          -117058137,
          277789,
          -71221,
          -7432165,
          360697,
          -9964398,
          37434407,
          1301003,
          -42686493,
          -65358865,
          80797806,
          8405202,
          -42926547,
          9900385,
          665978447,
          -542337895,
          -846267697,
          428366469,
          1538023956
        ]
      ]
    }
  ],
  "multipliers": [
    "267557907/2500000000",
    "1595481/5000000000",
    "1/10000000000",
    "0",
    "1/10000000000",
    "0",
    "0",
    "0",
    "1/10000000000",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "1/10000000000",
    "0",
    "1/10000000000",
    "0",
    "112297663/2000000000",
    "1759153/5000000000",
    "32881359/10000000000",
    "1236738823/1250000000",
    "81171801/2500000000",
    "7315961009/10000000000",
    "128386471/10000000000",
    "9990218899/10000000000",
    "300122487/5000000000",
    "474518413/625000000",
    "108424519/1250000000",
    "9934757079/10000000000",
    "715103911/5000000000",
    "2236367601/2500000000",
    "15897759/156250000",
    "458940207/500000000",
    "214994151/2000000000",
    "1875529139/2000000000",
    "207421027/2000000000",
    "4317632027/5000000000",
    "577616187/10000000000",
    "4833586771/5000000000",
    "436040377/5000000000",
    "2311474519/2500000000",
    "699450207/10000000000",
    "4546199917/5000000000"
  ],
  "lower_witness": {
    "support": [
      "2322389489/2321935800",
      "986413689/773978600",
      "1122341067/773978600",
      "1211063201/773978600"
    ],
    "masses": [
      "548583771/1000000000",
      "150472073/1000000000",
      "6018883/40000000",
      "150472081/1000000000"
    ],
    "scale_mass": "5526241/10000000"
  },
  "full_near_optimality": true,
  "upper": "157697172626634388509918944950703/342370627426298431533660000000000"
}


==> anc/proofs/s2/0.460603680__c3_tau0/verify_cuberoot_discontinuity.py <==
"""Combined exact check of the new cube-root discontinuity. Standard library only.

The uniform lower-family feasibility is proved explicitly in graph_certificates.tex.
This script checks every upper exclusion and Gram score, and the exact lower
probability and positive jump. No optimization package is imported.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from pathlib import Path
import json
from hybrid_verify import verify
from cuberoot_field import F

HERE=Path(__file__).resolve().parent
cover=json.loads((HERE/'cuberoot_exact_cover.json').read_text())
cert=json.loads((HERE/'cuberoot_exact_certificate.json').read_text())
checked=verify(cover,cert)
t=F([0,1,0]);assert t*t*t==4 and 1<t<2 and F(cover['c'])==t
assert list(map(F,cover['cuts']))==[(t+2)/(2*t),2/t,(t+2)/(t*t),t]
a,b,s,d=[Q(v,10**6) for v in [530228,182686,127807,159279]]
assert a+b+s+d==1
beta=a*a*(b+s+d)+2*a*b*(s+d)+2*a*s*d+b*b*d
w=Q(555090,10**6)
lower=(1-(1-beta)*w*w)/(3-3*w+w*w)
upper=Q(checked['exact_bound']);jump=lower-upper
assert jump>Q(6386384,10**10)
saved=json.loads((HERE/'cuberoot_discontinuity.json').read_text())
assert upper==Q(saved['upper']) and lower==Q(saved['uniform_right_lower']) and jump==Q(saved['jump_lower'])
print(json.dumps(dict(upper=str(upper),upper_decimal=float(upper),
    lower=str(lower),lower_decimal=float(lower),jump=str(jump),jump_decimal=float(jump),
    exact_endpoint_and_all_upper_patterns_verified=True),indent=2))


==> anc/proofs/s2/0.460603680__c3_tau0/verify_fourth_plateau.py <==
"""Exact arithmetic and verifier for a fourth-plateau certificate, if found."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from pathlib import Path
from fractions import Fraction as Q
from algebraic_field import make_field
from verify_second_plateau import verify_exact

HERE=Path(__file__).resolve().parent
F=make_field([-22018716,1852200,-29356,0,1],root_interval=(127,128),local_isolation=True)
s=F([0,1,0,0])
sqrt7=(s*s-4472)/(54*s-2450)
assert sqrt7>0 and sqrt7*sqrt7==7
beta=(-20+14*sqrt7)/81
k=1-beta
D=s/27-sqrt7
assert D>0 and D*D==1-3*k+9*k*k
B=F(Q(2,3))*(D-3*k+1)
scale=(1+3*k-D)/(3*k)
a=(sqrt7-1)/3;b=(1-a)/3
assert a>0 and b>0 and a+3*b==1
assert 3*a*a*b+6*a*b*b==beta
PRIMITIVE=B


def check(cover,cert):
    endpoint=make_field([-4,0,0,1]);c=endpoint([0,1,0])
    cuts=([2/c,c] if len(cover['cuts'])==2 else
          [(c+2)/(2*c),2/c,(c+2)/(c*c),(c*c+c+2)/(c**3),c])
    if len(cover['cuts'])==3:
        templates=[sorted([2/c,q,c]) for q in
                   ((c+2)/(2*c),(c+2)/(c*c),(c*c+c+2)/4)]
        actual=[endpoint(q) for q in cover['cuts']]
        matches=[candidate for candidate in templates if candidate==actual]
        assert len(matches)==1,'Unexpected three-cut tau0 cover'
        cuts=matches[0]
    if len(cover['cuts'])==6:
        cuts.append((c*c+c+2)/(c*(c+2)))
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=beta,
        endpoint=(-4,0,0,1),expected_c=('0','1','0'),
        expected_cuts=tuple(tuple(q.json()) for q in sorted(cuts)),
        minimum_margin=Q(0))


if __name__=='__main__':
    cover=json.loads((HERE/'near_tau0_refined_cover.json').read_text())
    cert=json.loads((HERE/'fourth_plateau_exact_certificate.json').read_text())
    result=check(cover,cert)
    (HERE/'fourth_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.461389881__tau0_c4/README.md <==
# S2: tau0_c4

Status: band. The directory prefix is the lower value truncated to nine decimal places.

The exact lower value is in verify_c4_branch_plateau.py. The ordinary endpoint upper is ladder4_exact_certificate.json; no exact plateau is claimed.

Use the shared endpoint and lower-construction checks listed in `anc/README.md`.

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.461389881__tau0_c4/ladder4_exact_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0",
    "0"
  ],
  "cuts": [
    [
      "0",
      "-1/2",
      "-1/2",
      "0",
      "1/2"
    ],
    [
      "-1",
      "-1",
      "-1",
      "0",
      "1"
    ],
    [
      "-1",
      "-1",
      "0",
      "1",
      "0"
    ],
    [
      "-1",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "-1",
      "-1",
      "1",
      "2",
      "-1"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        32,
        48,
        56,
        60,
        62,
        63
      ],
      "factor": [
        [
          -92723,
          1243037,
          1628135,
          -857916,
          7400619,
          -9670555,
          -69019613
        ],
        [
          -9672,
          -547083,
          -17903106,
          -12294979,
          2095671,
          -43187055,
          153624790
        ],
        [
          -28,
          451207,
          17736726,
          7251356,
          11707900,
          -47836494,
          161622188
        ],
        [
          -7826,
          -180571,
          3323097,
          -12031033,
          36170379,
          57948324,
          129493921
        ],
        [
          -14391,
          -33295,
          -9993634,
          27695761,
          2186606,
          24453537,
          109033286
        ],
        [
          -2220,
          6362634,
          1560335,
          -4848984,
          -33325171,
          19264038,
          91791878
        ],
        [
          -23747,
          -5146330,
          5728696,
          -4016486,
          -39893395,
          19686639,
          89405597
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        64,
        65,
        96,
        97,
        112,
        113,
        120,
        121,
        124,
        125,
        126,
        127
      ],
      "factor": [
        [
          116837,
          -56681,
          3834,
          -2647,
          2988,
          -3148,
          -18305,
          5527,
          1275,
          6696,
          -4800,
          2085,
          -37351,
          -336498
        ],
        [
          38090,
          142855,
          -31146,
          51326,
          -12700,
          16493,
          640834,
          -212314,
          142137,
          -143528,
          2171966,
          2663333,
          -4349112,
          -349772636
        ],
        [
          3983,
          16533,
          131125,
          -164185,
          56654,
          -49704,
          315035,
          -419621,
          443974,
          9119836,
          -6098794,
          -1383776,
          -30290166,
          284917609
        ],
        [
          3853,
          13984,
          -396674,
          48124,
          351570,
          -381090,
          -52886,
          -122380,
          1851133,
          427692,
          -950432,
          -1970349,
          1854414,
          281056338
        ],
        [
          19,
          46,
          -136,
          -442,
          407,
          2591,
          75483,
          242789,
          -1352492,
          -7870002,
          10582984,
          -2998388,
          -32550071,
          289348883
        ],
        [
          15,
          30,
          -813,
          138,
          851,
          -696,
          4286,
          -6073,
          -398458,
          -684524,
          -30251,
          25901619,
          -19883,
          292767143
        ],
        [
          3292,
          13235,
          105853,
          -132161,
          45524,
          -41626,
          178762,
          -448250,
          133486,
          5738224,
          16370120,
          -1666623,
          19343349,
          287087528
        ],
        [
          3420,
          12170,
          116990,
          552319,
          71737,
          240133,
          -621309,
          409068,
          2774202,
          2041832,
          437446,
          -1677613,
          -1015746,
          282088432
        ],
        [
          5864,
          22638,
          100383,
          -194585,
          -117123,
          25794,
          -107591,
          -1427795,
          7471846,
          -5246539,
          -3432478,
          -1777290,
          6401920,
          278339824
        ],
        [
          5479,
          17860,
          -305625,
          -2707,
          -497079,
          166656,
          -956730,
          -96858,
          -1093936,
          2829380,
          28855,
          -2018289,
          -357743,
          282120058
        ],
        [
          1083,
          1977,
          -26366,
          -8352,
          -96429,
          76246,
          2592526,
          2942768,
          604059,
          -572515,
          -2471659,
          -2123278,
          7079940,
          279816685
        ],
        [
          1325,
          3074,
          17934,
          133056,
          -672,
          44767,
          1505450,
          -3385289,
          -4305150,
          -1862702,
          -3984109,
          -2787504,
          7774917,
          279736575
        ],
        [
          9547,
          38482,
          213183,
          41269,
          -121052,
          -567202,
          -1045766,
          1157422,
          -2976095,
          -2148529,
          -4270545,
          -2601626,
          8855890,
          278169189
        ],
        [
          9768,
          38082,
          5265,
          -208507,
          289768,
          504770,
          -1098884,
          901680,
          -2939975,
          -2061683,
          -4207780,
          -2597346,
          8787964,
          278199234
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        774144,
        774145,
        774241,
        774289,
        786432,
        786433,
        786434,
        786529,
        786530,
        786577,
        786578,
        786601,
        786602,
        786613,
        786614,
        786619,
        786620,
        786622,
        786623,
        1179648,
        1179649,
        1179745,
        1179793,
        1179817,
        1179829,
        1179835,
        1179838,
        1376256,
        1376257,
        1376353,
        1376401,
        1376425,
        1376437,
        1376443,
        1376446,
        1474560,
        1474561,
        1474657,
        1474705,
        1474729,
        1474741,
        1474747,
        1474750,
        1523712,
        1523713,
        1523809,
        1523857,
        1523881,
        1523893,
        1523899,
        1523902,
        1548288,
        1548289,
        1548385,
        1548433,
        1548457,
        1548469,
        1560576,
        1560577,
        1560673,
        1560721,
        1560745,
        1560757,
        2752512,
        2752513,
        2949120,
        2949121,
        3047424,
        3047425,
        3096576,
        3096577,
        3121152,
        3121153,
        3133440,
        3133441
      ],
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -5,
          -19,
          -9,
          -55,
          -27,
          -91,
          -39,
          -238,
          -1454,
          4194,
          -75486,
          64773,
          -367783,
          1243007,
          -35715036,
          69347092,
          -4564423,
          17683853,
          339035,
          4825055,
          -61416361,
          19914166,
          8254081,
          21584209,
          11746350,
          -581576,
          -1517184,
          -5517197,
          -14846184,
          79298626,
          8951804,
          752350,
          8350806,
          60288460,
          -28258876,
          -23526811,
          -25948416,
          -60253452,
          94817745,
          15889963,
          239761915,
          -65195308,
          -51240977,
          -4767252,
          56255290,
          21358201,
          8500542,
          -39990741,
          -76315340,
          195212848,
          -37977940,
          98133939,
          -164094421,
          97933762,
          -90182711,
          92966109,
          -181307738,
          90146600,
          -70743051,
          -46289757,
          110662164,
          -82740773,
          124606064,
          -160359851,
          181560961,
          -161278291,
          -722093345
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          4,
          -43,
          56,
          -28,
          -30,
          -46,
          -12,
          -287,
          -1578,
          4760,
          -57025,
          71102,
          -396408,
          1878536,
          -56689957,
          106589190,
          -1874150,
          10275421,
          2927684,
          -532586,
          -9957714,
          1237942,
          5180462,
          27823883,
          17006065,
          -20302896,
          -9352903,
          32105694,
          -30175851,
          45442272,
          -11701638,
          -35211022,
          -27838074,
          -46681731,
          -17252492,
          62357863,
          6100496,
          31124201,
          -86221341,
          -4471187,
          -154349436,
          9425378,
          47898365,
          53481316,
          -105961216,
          -57422855,
          -42560005,
          -44976789,
          39585789,
          -171872099,
          -68547709,
          -53686799,
          59931393,
          33204915,
          173851666,
          -15977566,
          -96578579,
          104350772,
          34144981,
          -74373523,
          122694574,
          -271390750,
          264317790,
          -347289798,
          142846099,
          -92425224,
          -551375574
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          5,
          -24,
          56,
          -36,
          -38,
          45,
          46,
          -309,
          -2084,
          5846,
          -52282,
          65748,
          -522849,
          3926953,
          -37327491,
          67467261,
          -7069317,
          13862155,
          9825018,
          914194,
          -24096236,
          -3527643,
          18539637,
          -12041235,
          8861471,
          -15115791,
          6594284,
          -40475160,
          -16571225,
          49580697,
          -23086817,
          -14871797,
          1663927,
          53282081,
          -18325214,
          -26750592,
          21540854,
          44073922,
          -16222377,
          -10529604,
          -73136279,
          -16573756,
          5990816,
          16598394,
          -14214864,
          -109466893,
          31715592,
          -73140418,
          -56412003,
          9123251,
          295604744,
          104833468,
          -134799686,
          -162569701,
          162776373,
          8710099,
          171167832,
          -101386022,
          79159514,
          47343324,
          -96555053,
          151361483,
          -190255640,
          132271424,
          293221039,
          -165663819,
          -778447856
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -3,
          -14,
          4,
          -61,
          -41,
          -106,
          -10,
          -277,
          -2120,
          5875,
          -33623,
          64670,
          -497347,
          3343952,
          -27440757,
          56128573,
          -5120624,
          20333982,
          13660887,
          4481233,
          -36461260,
          11829770,
          6986843,
          5118242,
          6280960,
          2414835,
          2545635,
          -13205775,
          -1917679,
          37524752,
          -4509239,
          -41123742,
          31965166,
          13433164,
          -26044714,
          -16577130,
          -122296,
          -5022799,
          -65689453,
          -7401674,
          19929658,
          20728867,
          39263930,
          -42913939,
          -41439031,
          71112744,
          -25213637,
          61518712,
          -43533996,
          -59314423,
          -296396762,
          -68736493,
          136455303,
          86529470,
          -161800704,
          -118202420,
          188220104,
          -125005649,
          -70771328,
          50337828,
          -159597808,
          237792145,
          -161486041,
          85376941,
          346215192,
          -120084917,
          -782425313
        ],
        [
          71994,
          294923,
          439434,
          -37096,
          -32926,
          -27393,
          -3024,
          -40179,
          -4960,
          222,
          -47762,
          -23279,
          -11234,
          62095,
          4565,
          -1244,
          -75533,
          6558,
          -99207,
          -35146,
          114737,
          -187935,
          -417318,
          -239284,
          -1005017,
          -1198517,
          -114608,
          -78789,
          -451774,
          4880,
          93669,
          72670,
          79600,
          -199283,
          1158,
          7181,
          -14714,
          67554,
          -127765,
          -12361,
          -104115,
          240528,
          131070,
          -387586,
          124717,
          13149,
          -29614,
          -83938,
          -41580,
          -77470,
          228660,
          58230,
          24123,
          16705,
          -117106,
          -104394,
          158732,
          -14834,
          -18257,
          -257724,
          -143935,
          177225,
          -84003,
          -151211,
          -30769,
          -83115,
          322241,
          -17580,
          283500,
          140572,
          -443637,
          -433514,
          -240965,
          625718,
          -38480
        ],
        [
          197300,
          -333492,
          165634,
          5245,
          9842,
          19223,
          -13234,
          -91968,
          -10814,
          -45279,
          -359040,
          516800,
          378323,
          543478,
          -31076,
          321424,
          1182107,
          -2060818,
          -510514,
          1730536,
          12207421,
          -37028694,
          -726159,
          -12190061,
          -1100004,
          5134648,
          -5228536,
          8202618,
          5820118,
          -1209305,
          -2863983,
          -129797,
          -4766107,
          2210339,
          -159618,
          -2251945,
          677020,
          -8030883,
          2041988,
          4543899,
          -6663891,
          -5658065,
          1340213,
          -3597014,
          2570058,
          2370371,
          4190808,
          264350,
          -7303793,
          -4259799,
          456193,
          3814477,
          3975869,
          4772690,
          4068026,
          1958596,
          4707536,
          -4393588,
          3327318,
          5874997,
          4178945,
          7649603,
          3049745,
          7697941,
          -19132118,
          1336842,
          8462045,
          -2135991,
          32601235,
          41618588,
          -21597715,
          -30740345,
          38152923,
          316640330,
          -147663481
        ],
        [
          105284,
          218480,
          -218067,
          53421,
          90888,
          57434,
          -25943,
          136099,
          43083,
          -417,
          -261776,
          1170459,
          619940,
          -1205134,
          -290222,
          906811,
          2338667,
          -4441231,
          2689129,
          -2529692,
          22421931,
          -91104702,
          7220886,
          169837,
          35670873,
          60254199,
          -1258098,
          18584340,
          11538899,
          2825680,
          -6119110,
          8853389,
          -7371645,
          6533968,
          -811162,
          -5422893,
          1032599,
          -14243231,
          5862585,
          -1467533,
          -27682253,
          -20330156,
          7587636,
          -504733,
          12397618,
          -251666,
          2350669,
          8672295,
          -1969618,
          -16651294,
          12222631,
          12848320,
          -4322771,
          1142389,
          5817422,
          3913290,
          -4742791,
          -15646579,
          -7841634,
          27079573,
          260829,
          24296017,
          45954952,
          -13236416,
          -82087205,
          23697477,
          55066368,
          -49345923,
          126416433,
          246798895,
          -35935008,
          -54709433,
          152931209,
          316304251,
          64923476
        ],
        [
          12085,
          30302,
          -34617,
          6320,
          13170,
          6455,
          -1273,
          -776920,
          -201463,
          -462993,
          -559549,
          -274501,
          50434,
          483989,
          -115517,
          -820320,
          -845268,
          3770435,
          33190194,
          23315369,
          13330159,
          9667515,
          -10563291,
          -15253115,
          -42995614,
          -77173997,
          9373455,
          -50983741,
          -32972429,
          213343,
          6602781,
          4337509,
          19354820,
          -13903786,
          6006450,
          -894436,
          -327016,
          1219631,
          -9478965,
          -4869819,
          -5973731,
          37909337,
          21843602,
          -8985892,
          19392256,
          -17055281,
          5931651,
          -14425149,
          -10673709,
          -12850175,
          18105261,
          -1909991,
          -12125951,
          -2945612,
          -8596028,
          -20224210,
          11651896,
          -120776,
          -20649584,
          -33266229,
          -34965111,
          15903887,
          -1233801,
          -64548062,
          -27130991,
          -37762164,
          160109678,
          8848623,
          31367501,
          163390492,
          351962406,
          239967264,
          -302638955,
          278478618,
          -498177183
        ],
        [
          9848,
          21837,
          -18277,
          5430,
          7681,
          5279,
          -9912,
          1198966,
          1604086,
          -1785933,
          -2793666,
          -1223291,
          114010,
          340029,
          -242494,
          -144052,
          108157,
          575329,
          1342443,
          10550656,
          3766897,
          18765668,
          8980640,
          -8751500,
          3411543,
          425136,
          -7317121,
          2145906,
          12735756,
          -455827,
          -5665676,
          -3871301,
          -5820199,
          12311352,
          1232918,
          7247551,
          -4430110,
          -7291691,
          -1199219,
          4089429,
          11437479,
          4518739,
          -699162,
          2373821,
          -3850257,
          11655908,
          7218978,
          -3242954,
          -7839044,
          1518160,
          4189062,
          7359990,
          16234859,
          9128352,
          -3897393,
          1396303,
          3224781,
          2987866,
          14852284,
          2868864,
          15985025,
          13571169,
          -17284459,
          16820921,
          -10073217,
          -50320060,
          4000368,
          8949950,
          -44670131,
          -67108629,
          -58034018,
          -56829856,
          -154644219,
          289204637,
          -365696697
        ],
        [
          84,
          -4,
          171,
          -82,
          28,
          -71,
          -462,
          -1706,
          -145,
          -2841,
          -22405,
          32395,
          12123,
          -25133,
          127778,
          789279,
          952260,
          -4345503,
          -44503788,
          -20109053,
          -9144092,
          29037440,
          32594789,
          7925879,
          57830120,
          43833664,
          18080357,
          -40855129,
          12171205,
          819554,
          -3957272,
          -1043884,
          10236332,
          9296047,
          6322163,
          484718,
          -1371614,
          -7392873,
          1790239,
          -5732063,
          3535849,
          15901937,
          12325088,
          26689763,
          9665327,
          -14325636,
          9995707,
          -5949337,
          -6712938,
          -7660680,
          4485573,
          -1422115,
          -10120627,
          -2203511,
          -280832,
          -9913186,
          -4271574,
          -536397,
          -16002016,
          -3234773,
          -16282970,
          11494373,
          11585665,
          -49937967,
          -45943059,
          -51683763,
          144672252,
          1141450,
          6576265,
          169835990,
          362803020,
          250067018,
          -307647015,
          269177134,
          -530211536
        ],
        [
          72,
          -3,
          54,
          -55,
          33,
          -42,
          -636,
          1188,
          2554,
          -1720,
          -11857,
          41260,
          10665,
          6758,
          139455,
          805862,
          962007,
          -4180191,
          32784035,
          -59924244,
          -3320476,
          22850386,
          5607601,
          -7438564,
          -8310136,
          -16990503,
          -9229077,
          3218979,
          4128814,
          2126204,
          -4961012,
          44528,
          -4643212,
          10003135,
          237999,
          12258323,
          -7140661,
          -5787562,
          -5699013,
          741936,
          7634178,
          9112753,
          3037394,
          -3299036,
          -1305277,
          14879341,
          6889603,
          -2885779,
          -6445092,
          -3130915,
          15350411,
          12704483,
          17538035,
          9294370,
          -9899211,
          -1528736,
          2665554,
          2002266,
          13241126,
          -135521,
          11149825,
          18710405,
          -16581601,
          509831,
          -19184594,
          -42246172,
          26258503,
          -9401107,
          -33276070,
          -31331132,
          -95580279,
          -87663534,
          -218418925,
          275973664,
          -387842489
        ],
        [
          10427,
          24787,
          -27728,
          5078,
          10847,
          5278,
          -902,
          -645747,
          -165061,
          -377821,
          -488397,
          -214344,
          80720,
          775264,
          -24782,
          -86990,
          449888,
          -4742,
          -4464001,
          5646108,
          -1577811,
          30004701,
          43911566,
          14576546,
          65801436,
          29906283,
          11268844,
          62508398,
          25890911,
          7733919,
          -1043254,
          -11913593,
          -16145430,
          -18785498,
          -24028133,
          20817942,
          8159187,
          4031909,
          2619108,
          17771328,
          -12563121,
          -31318574,
          -27701061,
          19439498,
          -33869603,
          5660399,
          4013619,
          15589445,
          -3281749,
          -9399187,
          -33204055,
          -22741147,
          -11418105,
          -2088318,
          13542886,
          -7324250,
          -6415129,
          10392922,
          -6427870,
          -57524031,
          -50252375,
          -131234110,
          -82522569,
          -104850512,
          195165988,
          427645749,
          -55824866,
          -69429828,
          99067828,
          42681018,
          -256837216,
          -159696243,
          -320391268,
          238980803,
          -458605371
        ],
        [
          6022,
          11211,
          -7656,
          3540,
          3822,
          3347,
          -161,
          391836,
          1746515,
          3090283,
          1293239,
          1075238,
          140428,
          800913,
          308678,
          -163595,
          -192368,
          1204461,
          4338523,
          13738801,
          4456759,
          23377414,
          11033423,
          -3755594,
          3126921,
          -8529689,
          -4991341,
          2318574,
          5548478,
          3065492,
          -4757962,
          -238106,
          -4057850,
          9271056,
          -599981,
          12285267,
          -5716777,
          -5725501,
          -4732647,
          1117571,
          5354571,
          8771263,
          3403617,
          -410492,
          -1129281,
          12152314,
          6783634,
          -2330618,
          -6095891,
          -5381976,
          14190922,
          10320704,
          13504303,
          7505610,
          -9016804,
          -3845331,
          1077389,
          2346890,
          9371844,
          -5902893,
          4322129,
          12207680,
          -16660636,
          -14599020,
          -12804409,
          -15552949,
          41157443,
          -16199338,
          -15514756,
          6448885,
          -71196602,
          -69749761,
          -256423309,
          268241762,
          -414541216
        ],
        [
          17691,
          38629,
          -40999,
          8728,
          16527,
          9808,
          -995,
          -585312,
          -1048575,
          -446912,
          323405,
          236780,
          161259,
          1781079,
          81211,
          -234163,
          -34053,
          756390,
          -4413734,
          16150380,
          1261977,
          41203557,
          29676051,
          7794576,
          52096788,
          83921368,
          -21676041,
          6444155,
          44625270,
          3777672,
          -22203581,
          2944988,
          -18363089,
          59869346,
          10509254,
          19325926,
          -20725778,
          -22646879,
          -995413,
          -7373238,
          30182844,
          3374524,
          6717117,
          12045945,
          1329972,
          41331691,
          11549189,
          -389692,
          -1561989,
          3630289,
          40455228,
          44679158,
          51272306,
          22048243,
          -22752319,
          15292059,
          -12202798,
          -1571350,
          44376544,
          66141383,
          80075762,
          107786776,
          25945911,
          85197988,
          -160712421,
          -307722644,
          21486725,
          -11731995,
          -137520329,
          -110777594,
          -268972449,
          -246860499,
          -219888801,
          262032247,
          -358346807
        ],
        [
          13606,
          24395,
          -18210,
          7725,
          8320,
          10203,
          -2893,
          1438691,
          -2135775,
          -66825,
          1410884,
          980895,
          203514,
          2662780,
          621489,
          -224685,
          115327,
          325904,
          1470253,
          6559121,
          5165374,
          4883291,
          -8528280,
          -20978251,
          -37971895,
          -61282819,
          -2305359,
          -737132,
          -10497183,
          -2594715,
          4153978,
          -6299659,
          1550584,
          -14679531,
          -3446981,
          1331725,
          3480028,
          1658776,
          -3351771,
          9784330,
          790236,
          8729723,
          -2646547,
          -8935075,
          -4801459,
          -2669784,
          4405534,
          -6011270,
          -11537355,
          -325014,
          -10717558,
          -10501402,
          -576178,
          3021758,
          3723779,
          -6938337,
          13591755,
          5198626,
          332908,
          -32812420,
          -17726343,
          -30983638,
          -40869655,
          -18094161,
          66174926,
          76731848,
          -3251893,
          19913955,
          4201953,
          -49720901,
          34946896,
          27926282,
          -120223034,
          305792131,
          -360790556
        ],
        [
          4492,
          -2358,
          2569,
          968,
          975,
          728,
          -3292,
          -17435,
          -172076,
          -418480,
          982979,
          325773,
          -398548,
          -9374573,
          -1272461,
          709322,
          705639,
          -586869,
          -10343921,
          5522196,
          4345688,
          6844758,
          -22391528,
          -25683642,
          -72762507,
          -92591277,
          -15707548,
          2572946,
          -21397294,
          57042,
          2300859,
          317905,
          -947413,
          -6042841,
          -983249,
          8802007,
          -4308061,
          -120829,
          -10710044,
          4917117,
          3030861,
          19232596,
          5735106,
          -26883963,
          1828204,
          12818023,
          3871389,
          -8168003,
          -10187349,
          -3391011,
          16340246,
          8330172,
          16542958,
          9532704,
          -11038216,
          -6196960,
          15101981,
          3154468,
          13438574,
          -21899422,
          1417307,
          13491446,
          -31615254,
          1722308,
          11070928,
          -18273616,
          9033265,
          5645229,
          -19677138,
          -74419089,
          -124576105,
          -107250263,
          -162115563,
          298855453,
          -334834131
        ],
        [
          4476,
          -2026,
          4381,
          644,
          441,
          874,
          -1417,
          120635,
          -79896,
          103406,
          561115,
          272078,
          -119423,
          -3054851,
          -415379,
          199250,
          -147946,
          591537,
          18819025,
          5278572,
          1870424,
          9499037,
          49573154,
          -3796044,
          119473171,
          148291890,
          14326621,
          980983,
          79131249,
          -16166369,
          -10705230,
          -30375462,
          -11799164,
          18162927,
          2567437,
          -21542982,
          13725480,
          -13500744,
          29463698,
          22657674,
          31620527,
          -40180472,
          -34826935,
          62852210,
          -30324863,
          -16783963,
          11507398,
          2292581,
          -13847918,
          31900771,
          -85411053,
          -36856076,
          -5528867,
          2549315,
          43853701,
          22098293,
          -1184399,
          9026811,
          10572813,
          25744406,
          27391531,
          -67702919,
          -30349237,
          88296974,
          92949643,
          10212431,
          -148170637,
          111465306,
          -106837389,
          -255643116,
          277369948,
          234806129,
          242667170,
          359115514,
          -275530064
        ],
        [
          25559,
          63544,
          -68570,
          14522,
          26180,
          15237,
          -2633,
          -391339,
          -787414,
          1850464,
          -3312310,
          -1051861,
          221936,
          581573,
          -150640,
          241794,
          652783,
          -1735977,
          -12798426,
          -4319829,
          3379959,
          -12066162,
          -27823733,
          -41958412,
          -69842634,
          -73879695,
          -13896364,
          -1678204,
          -4159850,
          -12054261,
          4114234,
          -13996817,
          -1818583,
          -10949783,
          1671813,
          -11465392,
          5831430,
          -617699,
          2125254,
          17502642,
          15567304,
          4100346,
          -10244014,
          -14203151,
          -8997064,
          -1443085,
          4397052,
          -10947169,
          -17137422,
          17047324,
          -30112292,
          -15387725,
          9981934,
          8795895,
          13251814,
          5248684,
          24163487,
          6674278,
          17301502,
          -14544275,
          13519464,
          -18682624,
          -45297492,
          69267935,
          70315843,
          -30272101,
          -102727306,
          88530072,
          -74275789,
          -263353443,
          30282217,
          29853903,
          159061485,
          367860988,
          -208243812
        ],
        [
          27671,
          64098,
          -65096,
          14213,
          26085,
          14946,
          -7847,
          -562247,
          1291200,
          -1481330,
          2288982,
          1259869,
          293878,
          3497956,
          650410,
          -58383,
          845106,
          -1733543,
          -12256825,
          -4558680,
          3547859,
          -13681523,
          -29261001,
          -43070579,
          -73284102,
          -80072204,
          -12664228,
          -2381943,
          -6670839,
          -12322994,
          5352470,
          -14436300,
          -744179,
          -14477331,
          1041138,
          -12369332,
          7016989,
          514565,
          2071222,
          18236325,
          14100818,
          4405173,
          -10608377,
          -14853445,
          -9203609,
          -3763538,
          4101505,
          -11223684,
          -17585329,
          16770055,
          -32604325,
          -18126487,
          7245242,
          7773132,
          14577714,
          4088858,
          25261373,
          6985181,
          14893696,
          -19298686,
          8558600,
          -25449723,
          -48234978,
          63608193,
          80919948,
          -11545485,
          -102592143,
          89850576,
          -66958601,
          -257964492,
          48808952,
          45937124,
          161991764,
          369555270,
          -210327929
        ],
        [
          0,
          -1,
          -1,
          -1,
          0,
          -1,
          9,
          10,
          -19,
          13,
          97,
          -121,
          173,
          -579,
          -519,
          989,
          12046,
          -4734,
          69239,
          -14872,
          -376649,
          7064187,
          29825819,
          -50369111,
          13190066,
          -12526755,
          6683724,
          -11958132,
          34289614,
          -12280004,
          4363352,
          -23589647,
          -4265186,
          3475899,
          5230584,
          -5003541,
          15933540,
          6605444,
          12336927,
          57582067,
          30042172,
          95653355,
          -57285678,
          20979265,
          -35000691,
          -33064718,
          65278947,
          -57024964,
          -37059760,
          -145394320,
          67319242,
          13277236,
          -240661230,
          322044739,
          -112209717,
          -109847702,
          76168426,
          85522141,
          42587368,
          -46164023,
          36982149,
          -88808105,
          86381493,
          21839572,
          -160302,
          -46994094,
          -58109226,
          -139135115,
          49127801,
          33512415,
          -5081755,
          -30039911,
          136483009,
          -116753697,
          -116418708
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          -1,
          5,
          3,
          21,
          -47,
          52,
          -122,
          10,
          -146,
          423,
          -1137,
          6542,
          -3609,
          128426,
          -70087,
          361941,
          603336,
          -4273367,
          13018930,
          4640151,
          19013736,
          2920693,
          18348516,
          -3603584,
          -324677,
          9848107,
          -5997741,
          5677763,
          -1783644,
          -9182636,
          -41266499,
          -25152559,
          64660465,
          27021416,
          -109737636,
          69928739,
          -51355028,
          253873711,
          1380974,
          -170616811,
          -72905661,
          -48957175,
          51383388,
          9205696,
          42646383,
          -39256438,
          -19496849,
          55465281,
          21097721,
          68422568,
          -91348075,
          158404524,
          42897790,
          95448110,
          -222870950,
          30152428,
          -116274028,
          -135452052,
          28326299,
          -19187939,
          -119574554,
          51928896,
          -126247046,
          67635264,
          46639556,
          28460079,
          -97191163,
          99422351,
          -46976241,
          -83433285
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          9,
          4,
          10,
          42,
          83,
          -19,
          118,
          650,
          1698,
          1812,
          -8902,
          -42573,
          -28593,
          233573,
          -5831118,
          -4559204,
          -1707054,
          1315177,
          15254218,
          -11935353,
          42262799,
          9071454,
          -2836687,
          1513395,
          6713579,
          -51833663,
          -11233558,
          7921830,
          -416680,
          10707734,
          -7512586,
          -13698334,
          37827209,
          -158995098,
          -108849720,
          -179389346,
          -238920480,
          -295543083,
          103904266,
          -37726105,
          51991808,
          -6592530,
          -23596843,
          37949993,
          19220908,
          15666024,
          -5600492,
          -23590390,
          -35943205,
          -2291753,
          23336347,
          -4668631,
          -43206408,
          -14746538,
          -1637408,
          -18167766,
          -6070862,
          -9454946,
          -78478050,
          39742549,
          -4199725,
          -32940365,
          -12699683,
          93195849,
          50519418,
          -75925637,
          -130022948,
          -38874346
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          -9,
          -3,
          26,
          6,
          5,
          5,
          248,
          1175,
          2105,
          -1624,
          -8116,
          -21940,
          51,
          413091,
          -11423323,
          -20094288,
          -10368972,
          -17331004,
          21242496,
          -45702567,
          152802946,
          18794395,
          -44837452,
          68785725,
          37992110,
          -300791983,
          -97442252,
          135345335,
          81438351,
          9834872,
          82247489,
          -17841070,
          4495842,
          81411065,
          -30164937,
          21291548,
          28852271,
          83184241,
          28007870,
          35926159,
          -49564292,
          12096837,
          3342732,
          18989498,
          925323,
          -4026300,
          403461,
          -11735856,
          -8214411,
          -18861426,
          7640475,
          -1573560,
          -22948744,
          -11107905,
          -15748265,
          -23140412,
          -14159057,
          7775224,
          -43330801,
          35128837,
          -12447770,
          -28646445,
          -10494335,
          95291566,
          48267521,
          -91371163,
          -179997688,
          -40780397
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -7,
          2,
          53,
          7,
          105,
          -81,
          579,
          1212,
          2784,
          -982,
          -15568,
          -126294,
          -131206,
          480500,
          -18312632,
          -59002323,
          -37928611,
          -48311356,
          96703315,
          -57176123,
          -58631991,
          -7464802,
          -276434374,
          -38499098,
          124964823,
          26387114,
          177691571,
          3308243,
          -23464163,
          -42090540,
          4345626,
          -36779805,
          -53288638,
          39236069,
          11872569,
          -25248182,
          -9865567,
          8171424,
          25654606,
          42537579,
          -26511040,
          1130570,
          27985456,
          27437349,
          59308779,
          38661250,
          19595178,
          -64109239,
          -6035986,
          -7973843,
          -1475863,
          -2305942,
          -59918588,
          -52397923,
          -44686528,
          -35350681,
          -35206935,
          63554075,
          72196846,
          -8543704,
          -17066644,
          -20540343,
          -29502303,
          14520216,
          10190657,
          -120296678,
          -188759457,
          -58135168
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          -3,
          -3,
          9,
          93,
          -261,
          80,
          -79,
          -529,
          689,
          3337,
          1888,
          -23623,
          -65373,
          -188479,
          1283256,
          -32715002,
          -76617261,
          -32681890,
          149851303,
          -56791438,
          106120522,
          12730996,
          12145939,
          97492720,
          108047348,
          34440235,
          11592807,
          92328524,
          -14016745,
          -3536656,
          18790127,
          19392692,
          -217347849,
          -5489701,
          -4014654,
          39330716,
          46657181,
          -8510613,
          18733295,
          74204823,
          -5916529,
          -41711789,
          25344964,
          -30844065,
          23751243,
          45609949,
          83018020,
          66455346,
          -79161588,
          85340746,
          -4308368,
          -45146417,
          58558139,
          -138861264,
          -90437820,
          31911153,
          -11337681,
          -21154613,
          541442,
          17893211,
          -42277943,
          -8170087,
          -113563430,
          -111395954,
          17137369,
          47473772,
          -48097629,
          -132383748,
          -44116973
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          0,
          -2,
          30,
          51,
          -526,
          -60,
          51,
          -815,
          65,
          2359,
          4586,
          -23262,
          -125707,
          -120784,
          1796258,
          -34471269,
          48655417,
          86865279,
          67762100,
          -99727809,
          -146637452,
          -61086956,
          -12524137,
          -53281858,
          1747065,
          -131676248,
          -39601013,
          76489144,
          260106,
          69607969,
          -54582809,
          -55793347,
          -5948735,
          39046490,
          70370416,
          61100311,
          58758158,
          8955198,
          -54513182,
          117446584,
          -77288842,
          9617737,
          59704421,
          -32242800,
          123851730,
          -47164511,
          46995961,
          56159949,
          108478095,
          22362924,
          -79407279,
          33231915,
          38254598,
          55735218,
          121974869,
          -17951719,
          -19155633,
          -37040536,
          29071240,
          97560363,
          103850489,
          -70343520,
          -50928539,
          -110054830,
          64978909,
          44704068,
          44928044,
          -161202833,
          -25576042
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          2,
          -3,
          11,
          88,
          75,
          134,
          5,
          146,
          337,
          771,
          1122,
          -5322,
          -164954,
          148950,
          576516,
          -9778787,
          29980219,
          -51279319,
          374969,
          -68087171,
          -20785332,
          -4931083,
          70058357,
          41674218,
          -31459336,
          172988335,
          28434110,
          -17353047,
          -12244215,
          73371878,
          6047166,
          22861398,
          72231799,
          -37639087,
          8452158,
          -83538016,
          -8338893,
          86928815,
          -78595853,
          -107713258,
          94684941,
          134135181,
          117086580,
          21110835,
          158974917,
          -13327718,
          -73547948,
          -34187220,
          2824903,
          129602959,
          -99094873,
          -85338496,
          95102055,
          -39228662,
          37861827,
          -48611465,
          69586153,
          -1592867,
          -61100049,
          69862851,
          33659868,
          -53740950,
          -238868912,
          1689780,
          -11283381,
          58812232,
          109836285,
          -124519866,
          -294843829
        ],
        [
          0,
          -1,
          -1,
          -1,
          0,
          -1,
          10,
          14,
          -21,
          17,
          93,
          -93,
          223,
          -591,
          -883,
          878,
          11574,
          -4628,
          70432,
          -17117,
          -418290,
          7450986,
          31779534,
          -55965742,
          14183993,
          -15796480,
          2144750,
          -13891135,
          43100535,
          -19490250,
          5839378,
          -27198077,
          -6261921,
          619490,
          6925710,
          -6093297,
          15209624,
          7551664,
          9545516,
          79135660,
          23108118,
          116387687,
          -50020379,
          -1800339,
          -33758184,
          -37422926,
          146363672,
          -63002622,
          51775045,
          -170753263,
          -6289906,
          -55935459,
          231532340,
          -181319913,
          11209950,
          -122967692,
          42520498,
          -187148521,
          -111136828,
          -90139660,
          85507128,
          -75242816,
          112139797,
          -30825448,
          23708893,
          -52785627,
          -23220983,
          -142557195,
          38486284,
          18633267,
          3576456,
          -57210802,
          153887645,
          -118975371,
          -138256457
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          1,
          6,
          6,
          -22,
          17,
          -28,
          113,
          -49,
          430,
          238,
          2538,
          -5815,
          29347,
          -44838,
          -52353,
          1829100,
          1129237,
          10009044,
          8464160,
          -1350659,
          11144141,
          -49611335,
          -12417748,
          561833,
          -3949360,
          16173764,
          -21264163,
          4552156,
          30363930,
          38799216,
          -8667356,
          -12234935,
          -19193919,
          44428089,
          -84092973,
          18593418,
          -222539406,
          52042009,
          204732463,
          4389302,
          -109436405,
          202439279,
          95028015,
          68963363,
          -11425007,
          -16190291,
          68820739,
          53333654,
          86123570,
          -40206296,
          135851904,
          10871577,
          98161368,
          -156632265,
          49480994,
          -96694261,
          -111829788,
          18356907,
          -9599021,
          -85907326,
          47666423,
          -96245778,
          47859891,
          23000778,
          31377743,
          -75656484,
          69068991,
          -26440327,
          -52037669
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -7,
          -5,
          16,
          -15,
          90,
          -8,
          22,
          729,
          1758,
          -1006,
          -7335,
          -2278,
          147,
          295839,
          -10041732,
          -15996068,
          -5031679,
          -16337746,
          11373685,
          -45945068,
          153954094,
          19900187,
          -8882862,
          -3931217,
          -5014597,
          -31101615,
          -25476327,
          -387090037,
          -53633069,
          884101,
          -28744663,
          17241954,
          9163900,
          46557629,
          46279357,
          -34914603,
          31055569,
          46415630,
          24485486,
          -14095504,
          36689757,
          5547694,
          -8296202,
          20319583,
          11586722,
          11203044,
          -1935942,
          -11321595,
          -14574492,
          -10956497,
          12318153,
          -3238684,
          -24839867,
          -6806880,
          -5422780,
          -16118535,
          -5162678,
          -6425782,
          -67538327,
          34891408,
          -12059052,
          -34028720,
          -15532254,
          87607104,
          41529689,
          -81010989,
          -164145722,
          -40912807
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -9,
          -10,
          29,
          -28,
          27,
          3,
          3,
          1106,
          2257,
          -1932,
          -8295,
          -27134,
          5376,
          357251,
          -11832003,
          -22097513,
          -11841625,
          -30817628,
          16201433,
          -78631755,
          248290365,
          60870244,
          25879032,
          -13053158,
          -83907902,
          253175133,
          51918347,
          143378520,
          53350283,
          -15023156,
          11363955,
          -284592,
          4805419,
          20965359,
          3062547,
          -30587321,
          19223377,
          38211038,
          15762538,
          -888520,
          10756286,
          11376508,
          -3730706,
          7639052,
          -5335651,
          238288,
          -1972369,
          -4644234,
          -16487792,
          -6687354,
          10801800,
          -2825652,
          -31216559,
          -10878686,
          -17581209,
          -19361963,
          -15094196,
          5846319,
          -37279138,
          32812614,
          -14504403,
          -26879304,
          -6201784,
          86856344,
          47371288,
          -92188231,
          -177022379,
          -38899258
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          -3,
          -8,
          7,
          46,
          16,
          134,
          -86,
          454,
          1205,
          2916,
          -1042,
          -16018,
          -148347,
          -133550,
          424526,
          -18627012,
          -67389512,
          -37243911,
          -95813787,
          129103151,
          -140509274,
          -142152111,
          122003933,
          222803764,
          17727219,
          -70338690,
          -38228895,
          9058428,
          -11500622,
          14855362,
          -47377995,
          10959273,
          18555516,
          -76380227,
          15129415,
          31472257,
          -22493474,
          -11841109,
          10879746,
          19028071,
          27192765,
          -21936904,
          -1785643,
          19840613,
          21683157,
          36646594,
          25696883,
          7609086,
          -47002599,
          -8325024,
          -2281108,
          2934261,
          -3387955,
          -48771866,
          -44992795,
          -27151001,
          -25846026,
          -34367261,
          50983526,
          63427318,
          -8468100,
          -19307739,
          -21235421,
          -25836840,
          10381804,
          13878442,
          -116451698,
          -197255002,
          -56108781
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -3,
          -4,
          0,
          69,
          -133,
          129,
          -56,
          -642,
          517,
          2636,
          1219,
          -17673,
          -49498,
          -133530,
          889076,
          -23499125,
          -41601052,
          -6672606,
          91181619,
          -30968365,
          27393875,
          8082121,
          -14296201,
          -17544091,
          -264822321,
          -38971377,
          -28589681,
          -105788620,
          35131573,
          2690667,
          -40259564,
          -19290792,
          133403620,
          -149728409,
          -23370073,
          130228434,
          240627,
          -78979655,
          41103980,
          69635426,
          21985868,
          -3359151,
          -8193797,
          -34442443,
          -77329151,
          -15784366,
          -12485874,
          16221700,
          -43188140,
          71336316,
          6194756,
          -48501897,
          27538940,
          -99378880,
          -75541875,
          24315690,
          -11182194,
          -29834637,
          -26146325,
          -4539976,
          -19184001,
          -29696896,
          -88877199,
          -86795899,
          -12678277,
          22944504,
          -78227388,
          -152224483,
          -45640332
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          33,
          -137,
          12,
          -10,
          -73,
          336,
          1285,
          746,
          -8936,
          -18035,
          -63850,
          510568,
          -13226447,
          26470713,
          32704450,
          6959016,
          10659383,
          -20998260,
          -16175299,
          17596574,
          18991456,
          33501246,
          132917530,
          67912281,
          -93716933,
          5843492,
          -1518110,
          55234298,
          17203387,
          16258119,
          49571617,
          155196928,
          36508054,
          -51945717,
          -126047857,
          18593268,
          -6749188,
          45737473,
          8433249,
          -198213638,
          76193646,
          -91193396,
          -84200785,
          171255777,
          107329124,
          1530975,
          14806267,
          56219884,
          125855201,
          30677651,
          10175806,
          82614393,
          99416319,
          45584299,
          -82556829,
          -60920191,
          125668876,
          138901860,
          -92294284,
          -148382091,
          -40985005,
          -9598100,
          14727822,
          66432771,
          -138748679,
          -68296126
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          1,
          57,
          -39,
          59,
          -27,
          245,
          579,
          1195,
          -875,
          -3859,
          -214748,
          257042,
          416766,
          -8454864,
          8644717,
          -28307186,
          -15397177,
          -15128815,
          -14825065,
          4469190,
          -20686789,
          -12039468,
          -10490169,
          -20327813,
          -4106819,
          -41005351,
          -6223710,
          19201344,
          -33095677,
          -91872683,
          -85857908,
          -45756582,
          -123400750,
          -92065253,
          75513884,
          47169529,
          27935062,
          20238888,
          35567419,
          31940347,
          -36033822,
          -10593967,
          -71949983,
          77120982,
          61484052,
          62042448,
          18762245,
          -15892412,
          154445846,
          326971,
          -137622701,
          248009218,
          -46710100,
          -197505015,
          -14959100,
          -108853367,
          -143246589,
          11313762,
          -75366352,
          -213174164,
          -266815581,
          -18714726,
          -12534506,
          74696479,
          42791360,
          -267598040,
          -362571079
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          3,
          10,
          -11,
          8,
          40,
          33,
          159,
          -96,
          -1329,
          261,
          -4069,
          3082,
          40276,
          -2667,
          -278795,
          6966420,
          30488004,
          -39832885,
          5861224,
          -17163465,
          3809207,
          -11812837,
          31071330,
          -9527377,
          -764071,
          -10269247,
          -1485776,
          3460765,
          3113045,
          20238615,
          -247173,
          -3919094,
          -8497466,
          26480220,
          -12130447,
          47722023,
          -26918158,
          15385516,
          4189401,
          -11259684,
          14934191,
          -46350985,
          -143067461,
          -61106739,
          5802404,
          242688007,
          -49287077,
          -152090259,
          173994559,
          219698609,
          -47292392,
          250604451,
          -81594389,
          -140948924,
          -9154326,
          -46046181,
          -36356099,
          1377835,
          -16485836,
          -58092708,
          22635717,
          -108024033,
          56364267,
          10291784,
          13075125,
          -68956608,
          151929989,
          -124668085,
          -132615769
        ],
        [
          0,
          0,
          1,
          -1,
          -1,
          -1,
          0,
          9,
          -13,
          36,
          -147,
          -67,
          68,
          332,
          472,
          104,
          808,
          9231,
          20352,
          -23986,
          286004,
          2430704,
          7351093,
          19782105,
          4094991,
          -13995334,
          -2229937,
          -25994566,
          -5791247,
          19887330,
          -44988296,
          3855142,
          36796296,
          29072620,
          -68181477,
          44458777,
          -33493112,
          50821580,
          -31541278,
          6905391,
          -31452909,
          -206329915,
          -30048774,
          -89668954,
          109438822,
          64831642,
          157202093,
          -272203760,
          48202699,
          23449254,
          -49943690,
          -143819692,
          -83462018,
          1615980,
          88142246,
          55929768,
          -1926001,
          -26790201,
          86823460,
          -35789479,
          78707413,
          -65761665,
          -107822746,
          2394720,
          -5684496,
          -70789661,
          66649281,
          -109478165,
          41865148,
          14461753,
          45665798,
          -83059382,
          43016627,
          -76721422,
          -55307256
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          -5,
          -17,
          24,
          16,
          169,
          -49,
          672,
          1623,
          3594,
          -1144,
          -20801,
          -130650,
          -223559,
          739754,
          -26612250,
          -81227764,
          -51186824,
          16202977,
          29943734,
          47654081,
          -31257980,
          -16125386,
          -46239932,
          190614841,
          3163607,
          24120279,
          -7690322,
          -8149968,
          88683350,
          -72408492,
          -77201895,
          118777317,
          -31669538,
          -7578010,
          35000508,
          -15171912,
          31377309,
          -38441443,
          2974905,
          -40370396,
          54694359,
          -24777959,
          -141036673,
          -180098980,
          -183527548,
          -125320895,
          -57194835,
          67022112,
          43708079,
          -49293746,
          10078214,
          8539905,
          25234405,
          42955012,
          6985974,
          -28182401,
          -19596191,
          -16468828,
          -62887498,
          46472163,
          -41169115,
          -58604469,
          -53605540,
          -55492670,
          -59166371,
          -228959729,
          -227307768,
          -108956598
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          2,
          -8,
          -14,
          45,
          33,
          157,
          -89,
          757,
          2020,
          4290,
          -2243,
          -22709,
          -157220,
          -245426,
          685923,
          -29163591,
          -87021341,
          -48333447,
          7952213,
          41505505,
          360451,
          -60775138,
          1691299,
          -22348953,
          -154477839,
          -48294357,
          20998230,
          -70733922,
          -3026522,
          -18715789,
          193096772,
          115914322,
          -147394870,
          139311344,
          50404872,
          -54210023,
          19928605,
          89629929,
          -43938635,
          -27612528,
          -67752082,
          50856279,
          1255565,
          -47102037,
          5416510,
          -86561752,
          -63086934,
          -53985562,
          74740025,
          -44166837,
          -39962443,
          56148243,
          -21712288,
          46441774,
          49964147,
          7509341,
          -10619342,
          -19918042,
          1273538,
          -39721522,
          43048497,
          -22312397,
          -53618727,
          -46749956,
          -50109622,
          -41871838,
          -246122634,
          -238535287,
          -103401277
        ],
        [
          0,
          -1,
          -3,
          0,
          1,
          0,
          0,
          0,
          -14,
          23,
          4,
          190,
          -123,
          -1902,
          702,
          3674,
          1369,
          -20867,
          -72078,
          -180203,
          825661,
          -27842687,
          -75880531,
          -41594428,
          77894385,
          5245266,
          96558560,
          -14484165,
          -35110342,
          -20019967,
          51273713,
          -52186215,
          39193661,
          -92901521,
          1197147,
          15865061,
          -44495513,
          -57786699,
          105715671,
          -172219,
          22109054,
          -46162,
          -53780588,
          11326077,
          -12596797,
          -60386541,
          53158582,
          -118884167,
          31382507,
          223068004,
          222413730,
          85452115,
          26243988,
          -39455450,
          44217212,
          -168072327,
          21312168,
          90034623,
          -33390599,
          45255876,
          68492192,
          -22868960,
          -21248221,
          3186536,
          44502308,
          3749545,
          5718827,
          1039280,
          -30482156,
          -63787505,
          -30305518,
          -13676780,
          -148370584,
          -159142338,
          -71866227
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          2,
          -13,
          7,
          162,
          -381,
          61,
          -109,
          -709,
          1327,
          4850,
          61,
          -29530,
          -202317,
          -224955,
          1400518,
          -43512087,
          101282878,
          62712285,
          -137891751,
          38795671,
          201628227,
          11578386,
          36982824,
          22980358,
          -36915436,
          -14576643,
          -19336166,
          79762489,
          -16817576,
          117856278,
          62424326,
          15626154,
          -20348600,
          -56010796,
          -23177903,
          92844345,
          25017175,
          29509560,
          -20602624,
          103125730,
          46604429,
          13252559,
          7350554,
          17856680,
          -13068849,
          25665770,
          -21811709,
          -54162853,
          -26210563,
          -83050736,
          -14553935,
          48944919,
          57675638,
          1649256,
          136666421,
          42156059,
          -62968201,
          -172618,
          25550496,
          45061126,
          -41116800,
          -64946557,
          -95213574,
          -68307844,
          32947202,
          76941993,
          -116536348,
          -179615750,
          -64703874
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          -1,
          -3,
          10,
          17,
          -191,
          -18,
          8,
          -182,
          182,
          1164,
          1360,
          -10091,
          -78918,
          -78239,
          596141,
          -9950268,
          33182863,
          -74243780,
          10101867,
          10188078,
          -48459158,
          24165111,
          -203020952,
          94637472,
          -28512005,
          51748908,
          -23287690,
          98986355,
          18597410,
          -64038917,
          -35689264,
          60462175,
          116024630,
          77889971,
          -5237712,
          -26472794,
          -16546418,
          87461324,
          -12221504,
          62823555,
          -71259827,
          -57232294,
          -72495227,
          -26485935,
          1892143,
          10306033,
          30422436,
          -37421783,
          28051105,
          -47372806,
          15985469,
          12269403,
          118839216,
          -13140545,
          53529584,
          98610907,
          -12575520,
          -71221445,
          -30292566,
          41037742,
          -302292303,
          -54558662,
          -132752180,
          119385282,
          120310533,
          -35104835,
          -104821845,
          -190611131,
          -144963219
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -9,
          24,
          -17,
          -30,
          42,
          26,
          -43,
          52,
          669,
          2473,
          -9543,
          -57636,
          -166226,
          413245,
          -6509501,
          -3620552,
          -10419923,
          -9110891,
          5660492,
          6769041,
          10252003,
          12034718,
          -396901,
          -16279815,
          -17253999,
          -23512050,
          38285692,
          -3768803,
          33151333,
          42113179,
          -106691537,
          10205146,
          26231624,
          -3147141,
          -81891175,
          86468730,
          -203289724,
          111783101,
          -189877301,
          -109173536,
          21275632,
          17526489,
          -249323,
          -42508587,
          65875436,
          26049573,
          47152205,
          30740938,
          -26211240,
          -144531166,
          -40783386,
          32272956,
          -35747713,
          72828327,
          59540179,
          140437184,
          100244159,
          73527422,
          -2846678,
          -180121442,
          -239153830,
          120554821,
          -51555289,
          -7403893,
          154402756,
          -139791546,
          -284221539,
          -442787118
        ],
        [
          0,
          0,
          0,
          1,
          0,
          1,
          -1,
          1,
          -7,
          2,
          -9,
          22,
          -141,
          -251,
          216,
          -1036,
          -1240,
          2235,
          48308,
          -13203,
          -451134,
          7864598,
          29497721,
          -40038812,
          3070219,
          -15904347,
          16379405,
          -9375234,
          21679079,
          3746702,
          -13843632,
          -16228053,
          -20606123,
          35258020,
          16397207,
          -12786488,
          18595128,
          -81867515,
          13113087,
          39697019,
          -50106670,
          -8288823,
          58604367,
          23440786,
          45597267,
          52673845,
          30000263,
          72334099,
          -193387233,
          78142572,
          131289607,
          -227945594,
          33298720,
          -39273253,
          -123355869,
          -53633614,
          -174727181,
          46276062,
          -63695680,
          -33342392,
          -191416725,
          -37158265,
          -157619811,
          136694295,
          -29463891,
          -47296404,
          -11338388,
          -146982055,
          45076237,
          32748220,
          64991725,
          -121994477,
          159243109,
          -146246587,
          -142105341
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -7,
          -8,
          6,
          -65,
          -46,
          146,
          481,
          165,
          -173,
          -3278,
          3196,
          -1219,
          -9619,
          -19478,
          4150933,
          -23029255,
          17458080,
          4401878,
          5575934,
          -77087053,
          45684365,
          -18096077,
          29108060,
          -31955988,
          69779989,
          -39654776,
          20435259,
          18907405,
          22078610,
          74966093,
          -152154264,
          -90967726,
          24275713,
          -97811268,
          203367041,
          -26543891,
          62396330,
          -120955227,
          -145158207,
          -23674469,
          -143442851,
          7339781,
          158996633,
          -84258319,
          -42638573,
          -55056702,
          -42873272,
          -32397310,
          69417026,
          33498579,
          -57797529,
          100516551,
          63173457,
          64211631,
          6833533,
          -113712482,
          -4775951,
          15516057,
          -17303118,
          41490979,
          -90851401,
          68395666,
          29866248,
          40744417,
          -59223943,
          52930533,
          -87992410,
          -80338787
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          -7,
          2,
          37,
          -135,
          233,
          -83,
          -388,
          815,
          3320,
          138,
          -20702,
          -123718,
          -177973,
          840436,
          -29849249,
          26857653,
          39912574,
          39749208,
          -100956331,
          -23355092,
          -11291112,
          -13711454,
          -12556448,
          35195902,
          -143280193,
          -50306062,
          108521570,
          9459546,
          -88587267,
          93252140,
          40971460,
          11180402,
          -160941031,
          73410048,
          -102087536,
          -163635064,
          61648896,
          -21992723,
          -155172098,
          112391847,
          53053638,
          -82627804,
          38130162,
          -102577273,
          29842893,
          -2762525,
          -40463832,
          -110792896,
          4870969,
          -4357073,
          5410654,
          16771488,
          20933888,
          6961396,
          24275811,
          -21857486,
          -9922746,
          1215793,
          -47028853,
          16640632,
          -22056970,
          -23519144,
          20505117,
          -12198269,
          -47991141,
          -146860887,
          -196930482,
          -44807573
        ],
        [
          0,
          1,
          1,
          0,
          0,
          0,
          1,
          -7,
          3,
          38,
          -149,
          254,
          -99,
          -329,
          707,
          3108,
          -695,
          -18089,
          -121114,
          -136799,
          604600,
          -25569548,
          24292526,
          22388110,
          -41544673,
          -8692856,
          88753453,
          889303,
          38411616,
          12153735,
          -70649506,
          -37855103,
          -29572964,
          -3053833,
          16199355,
          -62615173,
          -302086884,
          8259943,
          -64391230,
          201503216,
          118214293,
          -16582156,
          -36599702,
          18500968,
          -62799443,
          -101882822,
          -19788455,
          21271653,
          -8873550,
          57295466,
          -61629713,
          561497,
          -14226785,
          1031981,
          -62382616,
          83561188,
          -7422222,
          -55341268,
          4028661,
          14800466,
          -52639361,
          -17159973,
          -24934134,
          -23555113,
          -10420177,
          -32690797,
          31136226,
          -25719250,
          -9051330,
          -209629,
          -3648350,
          -19008288,
          -110774229,
          -194510876,
          -41746799
        ],
        [
          0,
          1,
          -1,
          0,
          0,
          0,
          4,
          -7,
          28,
          85,
          -48,
          260,
          -308,
          -18,
          3186,
          8020,
          -5583,
          -36315,
          -108685,
          -331373,
          985020,
          -56166027,
          119583486,
          86553675,
          -17116151,
          7828416,
          -36445417,
          -43941239,
          43002903,
          -44861889,
          81754676,
          27942704,
          53164368,
          -87327693,
          12734492,
          -73205158,
          90853853,
          18503098,
          69803016,
          58092080,
          -57568514,
          23812821,
          15327978,
          8711890,
          23252835,
          -38219517,
          -69379811,
          -109839263,
          46988652,
          -161131,
          44466347,
          -6567758,
          -18719678,
          18843834,
          33186866,
          45804660,
          44321407,
          -77081862,
          -20823053,
          -87093943,
          -240219378,
          -14823641,
          -23476522,
          -60335525,
          20756239,
          -143036471,
          -117593876,
          31741259,
          -112891887,
          -122927229,
          -23907111,
          -80883044,
          -302116674,
          -238923653,
          -88011091
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          80,
          -72,
          136,
          -59,
          -285,
          1038,
          3241,
          278,
          -19045,
          -27326,
          -114735,
          1017883,
          -27469902,
          92740116,
          -43864379,
          30742669,
          39996363,
          -63359764,
          -7969732,
          -161060317,
          38118558,
          23923097,
          33505896,
          34945498,
          -42749894,
          788934,
          -21986970,
          -33832908,
          69368644,
          -33394031,
          -533177,
          -40296088,
          24200862,
          21150029,
          -13486340,
          33199026,
          14581610,
          -5500086,
          8247187,
          19403373,
          15648483,
          -44232140,
          36162251,
          -56057803,
          -64224173,
          -164967470,
          -19547883,
          -31454787,
          -133300,
          -89635429,
          -55027438,
          102906696,
          -118032781,
          -23040283,
          188032450,
          -40595797,
          18897160,
          238273477,
          41810094,
          113452212,
          -233762346,
          -206098357,
          256811700,
          -65924138,
          -210634613,
          -216870600
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          3,
          2,
          -70,
          -41,
          -55,
          110,
          394,
          789,
          -1852,
          -1534,
          -64129,
          -40163,
          -249467,
          -681354,
          -9692938,
          -5174402,
          -18810688,
          -36153926,
          157028,
          -3162142,
          50619435,
          -11261019,
          1324958,
          23673237,
          6799672,
          -38600472,
          12201235,
          -52981019,
          -3079735,
          -25592892,
          10499829,
          -16639765,
          -35176485,
          -39454290,
          -9967347,
          164696818,
          -69767245,
          149253415,
          62700283,
          7802020,
          8878803,
          114226242,
          -65448852,
          -39200920,
          81348013,
          96392608,
          46359066,
          43127622,
          -72643256,
          29511967,
          5980822,
          -47976533,
          39825392,
          35928628,
          142163099,
          -134407187,
          -60402290,
          -107755156,
          -139201662,
          9727136,
          436550644,
          -69244391,
          -151574561,
          255837133,
          -45917661,
          -278384481,
          -400206405
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -11,
          33,
          75,
          -21,
          16,
          -25,
          -286,
          116,
          611,
          -154,
          -3507,
          151,
          -95012,
          -13109,
          -1733645,
          -17099995,
          23497170,
          -5290259,
          14751372,
          10468061,
          9259354,
          -3363793,
          17585424,
          -14972551,
          10432138,
          -17152226,
          30786642,
          22666376,
          -37888588,
          36220714,
          -133701196,
          26640940,
          28919699,
          88123300,
          -70383396,
          9523639,
          -12123116,
          18112158,
          44360163,
          31281673,
          30950350,
          29334176,
          -97184223,
          138276135,
          -67235508,
          -52387904,
          -130262854,
          -63851994,
          124649365,
          336352824,
          46455986,
          22792899,
          44233632,
          -38732304,
          150065532,
          -16259345,
          83584665,
          86143157,
          35926819,
          11739741,
          -50700581,
          149442624,
          -53666265,
          -76998504,
          179244749,
          4821805,
          -244142637,
          -326913840
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          1,
          2,
          -6,
          -9,
          20,
          -13,
          50,
          -64,
          -209,
          -700,
          -1860,
          4251,
          -3564,
          18051,
          -19624,
          526312,
          2991622,
          69775893,
          -85331687,
          11490688,
          -36565877,
          -7040719,
          -29082443,
          37921102,
          8224662,
          -13112275,
          41673375,
          23061469,
          -50733465,
          15669089,
          9967285,
          29755186,
          -159741280,
          -44574087,
          -41724843,
          186473057,
          -81648609,
          -40962311,
          11880345,
          -9000264,
          114744860,
          -111808548,
          -45467176,
          95376244,
          4260990,
          -120656224,
          114317350,
          -78814813,
          -63222134,
          -32249874,
          -178198193,
          -58465712,
          -39094971,
          20363262,
          -13574812,
          -92786959,
          81568381,
          -86588441,
          -76223664,
          -5599370,
          -3172797,
          81948864,
          36582360,
          5968728,
          31706054,
          35519894,
          -132902654,
          225690347,
          -175200635,
          -194903858
        ],
        [
          0,
          1,
          1,
          1,
          0,
          1,
          -5,
          -14,
          -5,
          37,
          -86,
          65,
          -68,
          622,
          24,
          -932,
          -4260,
          -1559,
          -18618,
          11246,
          57266,
          2290470,
          -33301292,
          -1416718,
          -2454116,
          15667177,
          23709392,
          -34106853,
          -46093520,
          -20684985,
          21587064,
          -44459106,
          45072820,
          -57261054,
          -21625083,
          118423223,
          96232781,
          26502202,
          126272077,
          114044271,
          42659555,
          -38319468,
          36948458,
          21804993,
          -30573972,
          64864088,
          25425829,
          28599257,
          2592692,
          -11024861,
          -38268872,
          162041854,
          120029048,
          77981194,
          -187313759,
          171077007,
          -26129819,
          -112064328,
          89670486,
          103123789,
          20616907,
          -91622742,
          -144401167,
          35687394,
          122253025,
          -72268666,
          18869247,
          -31098688,
          136824037,
          79959002,
          130894838,
          -134375713,
          34790887,
          -107556680,
          -50298515
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          -6,
          -2,
          14,
          82,
          -153,
          12,
          -220,
          -348,
          2020,
          4952,
          -6423,
          -16078,
          -83565,
          -165321,
          -96491,
          -24576970,
          -5337965,
          12930446,
          68000153,
          -93370780,
          -13122585,
          3298281,
          110625071,
          77465151,
          -38827576,
          173070744,
          -9367754,
          95725669,
          13125888,
          -36673020,
          -15507990,
          64784265,
          58188156,
          5109126,
          9048097,
          45772705,
          34996609,
          -64480128,
          33641191,
          38211963,
          -5958813,
          50474798,
          -21630983,
          -1118439,
          -41632446,
          25182577,
          -38083353,
          -25839049,
          45533857,
          -83763414,
          38223316,
          36688695,
          -114077079,
          203968167,
          60092932,
          -135449958,
          -54313446,
          54766538,
          181276351,
          -122023583,
          -35825884,
          112738884,
          168284763,
          -3938127,
          92668770,
          -132040838,
          -215200565,
          -212894480,
          15889701
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          10,
          61,
          -63,
          50,
          -98,
          -290,
          970,
          2603,
          -2204,
          -10307,
          -60678,
          -47089,
          266140,
          -16045473,
          31400014,
          13019624,
          -13403400,
          12091160,
          -1498236,
          995910,
          -12242689,
          -2078078,
          -35102843,
          53273419,
          26869041,
          -121915231,
          10628135,
          -12972418,
          -89548391,
          -80261638,
          -100317166,
          -126764076,
          -79101036,
          -75951071,
          -25499579,
          112095603,
          -1428161,
          -82081660,
          -31479049,
          -53889702,
          -31612997,
          -195351416,
          63941751,
          -30018223,
          159298732,
          54907499,
          -56500565,
          -262196,
          -57884912,
          120381878,
          69089473,
          11097406,
          103804905,
          51550517,
          -13935240,
          71849736,
          236090428,
          -39038156,
          7216659,
          131702805,
          25625205,
          6526450,
          128709751,
          -160324612,
          -96016527,
          -123040960,
          35502425
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          -1,
          0,
          11,
          51,
          -31,
          49,
          -13,
          363,
          549,
          1212,
          -149,
          -6816,
          2199,
          -57019,
          327150,
          -9453564,
          56955429,
          -32386308,
          5745973,
          36610008,
          -36281314,
          -12566283,
          -104781935,
          -8415668,
          20573201,
          -38993731,
          26835341,
          -66405560,
          -13761227,
          77216405,
          -13966794,
          -40110705,
          -149804003,
          -50063092,
          91467872,
          64413268,
          13774964,
          -110858244,
          -9843740,
          34860502,
          151148592,
          134489436,
          -2847261,
          101273767,
          23252302,
          -49225790,
          -74935035,
          -13205573,
          72384690,
          70697131,
          42066236,
          -35532237,
          -4182092,
          -19376263,
          2239800,
          -50493716,
          116968804,
          26556416,
          43294294,
          -61013590,
          -244779158,
          196983966,
          62230097,
          125951349,
          143775225,
          -241529450,
          -134158702,
          -171549948,
          -142565555
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          6,
          -18,
          -69,
          -153,
          -135,
          -165,
          135,
          1081,
          2067,
          -6189,
          -1054,
          -40144,
          -105490,
          -840227,
          -52843,
          -6772666,
          -26234691,
          -18313131,
          -35765192,
          10620822,
          -322503,
          66912021,
          -28836030,
          5591791,
          -44769374,
          -21780150,
          21766512,
          6628712,
          -56425003,
          28003461,
          -14819690,
          48545077,
          35474386,
          -48497259,
          -13942935,
          28224720,
          36810454,
          -3695483,
          85831771,
          -77449999,
          -73917640,
          98903889,
          106223161,
          -103657261,
          -45554434,
          38011278,
          8429936,
          -77946258,
          77682652,
          58943725,
          104248714,
          -67745092,
          -79972663,
          68907500,
          -42976020,
          245100768,
          275276419,
          4780215,
          120283471,
          58876626,
          107269170,
          -206490636,
          239899135,
          75345137,
          -201298557,
          -40323057,
          -274281085,
          -326143376
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          8,
          -40,
          -4,
          93,
          90,
          26,
          -374,
          -659,
          -1081,
          2359,
          2975,
          97872,
          70730,
          255126,
          6605225,
          67827608,
          -120641901,
          32967963,
          -28627405,
          -16426363,
          -17381433,
          99657784,
          -76697446,
          25158041,
          -56069217,
          17823673,
          -26269010,
          -54042545,
          107623392,
          -61563743,
          206447763,
          -30697407,
          -68667291,
          -76601485,
          40334816,
          -5193493,
          -33991181,
          5433698,
          -44140200,
          -127594357,
          -31170729,
          -25272574,
          58823880,
          23068173,
          -47574251,
          18518561,
          -37802433,
          -43559962,
          28367338,
          106779574,
          -7248847,
          63236781,
          132754626,
          -27019218,
          196313625,
          -36953627,
          -18527600,
          13712260,
          30903978,
          -48960407,
          -30369668,
          117332948,
          32383917,
          -12041483,
          26247497,
          129471258,
          -213335788,
          -268882480
        ],
        [
          0,
          -2,
          -3,
          0,
          0,
          0,
          0,
          11,
          -23,
          16,
          138,
          4,
          -69,
          -1557,
          -187,
          65,
          -539,
          5767,
          131454,
          59820,
          -440227,
          9405443,
          24578813,
          -77725419,
          -41422372,
          43100160,
          59334684,
          31014049,
          6181617,
          -5317253,
          50962727,
          -36784390,
          -6344443,
          -27507860,
          57126888,
          -281511345,
          26025140,
          15768232,
          -2504169,
          -71166589,
          -4291015,
          58034233,
          6664749,
          -66632402,
          32884533,
          59812454,
          -3152434,
          37851334,
          58617060,
          4378416,
          72112099,
          -3715063,
          -23620075,
          47463679,
          88850075,
          123470617,
          -67889157,
          -94741435,
          63613903,
          122643565,
          114367690,
          -5846305,
          -61986523,
          -52586527,
          27492811,
          66473495,
          133686195,
          -155987709,
          30409340,
          -92028642,
          126747292,
          -171347020,
          17038422,
          -103210576,
          -101121855
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          12,
          31,
          67,
          54,
          -68,
          -15,
          571,
          1158,
          -1853,
          -2708,
          30038,
          -51235,
          -99207,
          -2672148,
          33055435,
          -64197760,
          -35758083,
          34237734,
          76095476,
          32728112,
          -87906179,
          63382857,
          -55705095,
          -5927527,
          -41838547,
          122586878,
          -13108185,
          93612152,
          51598649,
          -10769463,
          45665182,
          -62527667,
          72705526,
          -11658912,
          -56926844,
          3896724,
          -39606338,
          -77796178,
          -112884247,
          -75877195,
          -5251627,
          -3805651,
          51989246,
          -84999345,
          98757047,
          119737837,
          110404546,
          82349474,
          24931742,
          -16242780,
          -85990726,
          50237130,
          -154081191,
          -128117423,
          131391642,
          -69964119,
          5694395,
          -37975447,
          205981396,
          158465436,
          107109668,
          -128114995,
          -17141998,
          -80141738,
          63032170,
          -137458484,
          -125774231
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          -5,
          5,
          5,
          16,
          38,
          23,
          -166,
          -205,
          1289,
          2746,
          -5893,
          -4671,
          127590,
          -137381,
          -450905,
          -4928059,
          14749711,
          -33299628,
          18621019,
          14596182,
          -17917672,
          9144769,
          -7264011,
          -1039903,
          -10313234,
          -39151496,
          -33693071,
          57380439,
          -3325516,
          -3233836,
          -1053622,
          -34589872,
          43753744,
          121860154,
          -164103715,
          -28167952,
          126999752,
          -6716086,
          51213185,
          -50384856,
          155739663,
          87726956,
          5419997,
          26479066,
          -59341410,
          42340023,
          -27620097,
          34687566,
          5012364,
          -67446131,
          23758568,
          35388930,
          32079039,
          -62288545,
          -12754564,
          182284502,
          36392513,
          -225221471,
          159990544,
          -10738334,
          226996869,
          228859428,
          -56309362,
          -122008454,
          17513529,
          -157318747,
          159949999,
          -285462671,
          -209506359
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -5,
          2,
          10,
          14,
          -20,
          -51,
          -149,
          -92,
          1041,
          1993,
          -5815,
          -245,
          35256,
          -82856,
          -765588,
          420812,
          -10120322,
          3156210,
          -4299615,
          -5757851,
          15940084,
          974017,
          66209004,
          -21764292,
          1669327,
          -23938632,
          -13406130,
          8359269,
          7879787,
          -28947989,
          26246398,
          -47002626,
          14748187,
          25410185,
          -5717792,
          904526,
          17701966,
          -70115777,
          48144722,
          -61081639,
          -41235099,
          -31099309,
          -56838304,
          -80293568,
          58430375,
          -7998633,
          23571037,
          -24165675,
          -44386738,
          4455150,
          -2683821,
          -13434049,
          91129410,
          -24934045,
          138944255,
          -139790517,
          -163090649,
          -86800694,
          -351459388,
          105318649,
          -95973122,
          449875470,
          66779682,
          57654525,
          -41343759,
          21689883,
          27905388,
          -376201779,
          -378584477
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          3,
          11,
          -77,
          1,
          7,
          36,
          95,
          485,
          729,
          -4868,
          -25286,
          -58239,
          259536,
          -2748442,
          -6683445,
          -2775472,
          -7730747,
          -7073237,
          -1504037,
          3384938,
          7346428,
          -3153320,
          -3461844,
          665805,
          -2646062,
          -4965555,
          -1183631,
          6976995,
          -6139154,
          -1520851,
          -5285271,
          7167939,
          -15740168,
          7032343,
          -24842059,
          58491933,
          -39687892,
          12854209,
          85342950,
          -490262,
          -111633394,
          -31030299,
          -18646134,
          87165651,
          15690886,
          132025649,
          247708269,
          -59150614,
          17008666,
          -209145214,
          -6933916,
          -2323510,
          -69454559,
          142735141,
          -135547987,
          340623553,
          -13087302,
          110602757,
          87337042,
          95588409,
          -14529388,
          105904870,
          -75953415,
          102947894,
          -67648603,
          -384896660,
          -186330874
        ],
        [
          52359,
          20798,
          -60908,
          -119301,
          -141863,
          -133255,
          42612,
          19985,
          5721,
          -21292,
          -250741,
          687107,
          813390,
          -730529,
          883894,
          -10585650,
          -6747930,
          1965932,
          -5136890,
          -9174283,
          79502815,
          40047803,
          2002140,
          13185939,
          5051738,
          1711305,
          5483153,
          -5373562,
          -1920113,
          1176002,
          2356559,
          253600,
          3472896,
          -1089374,
          197158,
          363235,
          -73349,
          7451853,
          -385767,
          -3015435,
          5025495,
          3882640,
          -2519487,
          5000582,
          -2621202,
          -2358435,
          -3533825,
          636422,
          6810292,
          3929581,
          -1494561,
          -4123942,
          -3585717,
          -4448193,
          -3692522,
          -954668,
          -4966447,
          4808705,
          -4263362,
          -3667624,
          -3224270,
          -9746417,
          -1177167,
          -5740642,
          19385349,
          1649601,
          -13132475,
          4862164,
          -29576789,
          -40370196,
          9455231,
          18800162,
          -27550913,
          -302440043,
          142682551
        ],
        [
          40865,
          10790,
          -2340,
          470842,
          238377,
          -393570,
          409774,
          37474,
          9238,
          12462,
          36542,
          110800,
          410490,
          -97585,
          -2288950,
          -1095769,
          553431,
          1252795,
          54853,
          -1657269,
          -3660586,
          30057650,
          -143201,
          9568261,
          -766323,
          -6040506,
          4122434,
          -6779342,
          -5381131,
          974534,
          2507208,
          243264,
          4006886,
          -2154684,
          152848,
          1666595,
          -503156,
          6671906,
          -1778634,
          -3623910,
          5124244,
          4976326,
          -912999,
          2334583,
          -1841498,
          -2000891,
          -3446782,
          -338158,
          5845798,
          3344001,
          -101027,
          -3110426,
          -3257609,
          -3884179,
          -3479781,
          -1732890,
          -3547494,
          3603121,
          -2886348,
          -5178400,
          -3701815,
          -6132524,
          -2515243,
          -6469126,
          15692764,
          -1059747,
          -6547072,
          2108208,
          -25896257,
          -33595733,
          17196885,
          24420094,
          -30592491,
          -256972738,
          120459540
        ],
        [
          32,
          -12,
          33,
          457,
          -266,
          75,
          -22936,
          -10455,
          -135,
          -28555,
          -157878,
          341369,
          -536098,
          327986,
          617359,
          11679035,
          7274466,
          3849161,
          -1820586,
          -1332195,
          88900209,
          40526374,
          403606,
          12779443,
          1698188,
          -2134567,
          5468475,
          -6380767,
          -3515362,
          1134507,
          2792308,
          498044,
          3998984,
          -1785986,
          362827,
          8044,
          63875,
          7856761,
          -637562,
          -3042616,
          4782272,
          4876355,
          -2065165,
          3965496,
          -2070429,
          -2738088,
          -3828942,
          288057,
          6781055,
          3944463,
          -1101632,
          -4274086,
          -3852669,
          -4707261,
          -4078911,
          -1252896,
          -4586473,
          4966641,
          -4712397,
          -4545867,
          -3911450,
          -9273918,
          -1072712,
          -6001784,
          19605556,
          219825,
          -12253524,
          6092608,
          -29395431,
          -40688076,
          12702969,
          21062995,
          -26440418,
          -310450188,
          148802356
        ],
        [
          103,
          40,
          28,
          945,
          579,
          -1061,
          525,
          -2325,
          -449,
          -14,
          -6414,
          -6599,
          -4287,
          26897,
          533189,
          1127988,
          -3135422,
          -31258320,
          7041604,
          14206464,
          7811216,
          32101294,
          -1833776,
          9498135,
          -4670709,
          -10829822,
          3980690,
          -7174565,
          -7177970,
          1119230,
          2968683,
          540497,
          4384605,
          -2865561,
          116336,
          1695695,
          -470579,
          7329753,
          -2239533,
          -3614697,
          4938285,
          6037427,
          -635308,
          945496,
          -1536372,
          -1966270,
          -3781416,
          -729454,
          6017988,
          3266203,
          604692,
          -3220398,
          -3327363,
          -4117230,
          -4175719,
          -2155851,
          -3269220,
          3988866,
          -3123763,
          -6632181,
          -4418271,
          -6119391,
          -3072490,
          -7301076,
          17269768,
          -326242,
          -6728736,
          2450981,
          -26057183,
          -35843611,
          12654751,
          21184138,
          -34100061,
          -271458877,
          127455461
        ],
        [
          42359,
          17384,
          -47273,
          -96155,
          -114411,
          -107005,
          43879,
          17832,
          -2615,
          15066,
          -152107,
          331157,
          778564,
          -468053,
          1968101,
          -3998724,
          24147143,
          -1792952,
          3451668,
          3996713,
          -27463494,
          27560694,
          -741635,
          9140331,
          -1785826,
          -6943356,
          3891406,
          -7978531,
          -6265226,
          932059,
          2472704,
          450168,
          4353262,
          -1933874,
          444311,
          1849775,
          -713520,
          6440428,
          -2086804,
          -4140763,
          5337954,
          5470310,
          -179526,
          1885001,
          -1239896,
          -1990751,
          -3578753,
          -678517,
          5849653,
          3401515,
          633786,
          -2514071,
          -3177419,
          -3928703,
          -3630234,
          -1662338,
          -3536483,
          3260297,
          -2593193,
          -4544196,
          -3230416,
          -3585716,
          -1516195,
          -5757714,
          12084859,
          -6951508,
          -3788306,
          1912965,
          -26355369,
          -31254259,
          22817261,
          28336986,
          -29068720,
          -255857522,
          123826960
        ],
        [
          32414,
          4617,
          1106,
          -185775,
          599168,
          221833,
          -261956,
          57651,
          14261,
          75483,
          386818,
          -710511,
          -439917,
          75332,
          -3170195,
          -3027068,
          2760865,
          670349,
          -379765,
          -2283777,
          7034348,
          31328008,
          84451,
          10067833,
          -45154,
          -5026373,
          4338104,
          -6763044,
          -4984389,
          989590,
          2503307,
          267804,
          3997799,
          -2015259,
          200409,
          1440142,
          -436748,
          6788472,
          -1589025,
          -3579569,
          5107815,
          4886976,
          -1072249,
          2699971,
          -1872450,
          -2118337,
          -3478536,
          -240764,
          5987355,
          3450131,
          -276692,
          -3254712,
          -3355001,
          -4000528,
          -3510384,
          -1615929,
          -3746000,
          3759775,
          -3126586,
          -4918527,
          -3646821,
          -6476321,
          -2194197,
          -6328710,
          15950134,
          -1237454,
          -7194485,
          2635602,
          -26468950,
          -34296310,
          17339529,
          24525749,
          -29785095,
          -264099521,
          124364971
        ],
        [
          71393,
          30493,
          -72950,
          -81191,
          -228480,
          54853,
          26917,
          55119,
          7647,
          62059,
          479270,
          -621948,
          2884116,
          534040,
          -10110960,
          3007666,
          -1865297,
          1042364,
          826737,
          -756463,
          -18619695,
          27810028,
          -908831,
          8470592,
          -2822427,
          -8843770,
          3874264,
          -7124369,
          -6436391,
          874992,
          2690523,
          188683,
          4218873,
          -2809625,
          84685,
          1798474,
          -457583,
          6615933,
          -2091186,
          -3590061,
          4962868,
          5320044,
          -594470,
          1556521,
          -1676677,
          -2144332,
          -3409472,
          -616038,
          5494038,
          3177199,
          -49202,
          -3213255,
          -3393792,
          -3788780,
          -3325312,
          -2067404,
          -2984334,
          3394523,
          -2807199,
          -6115026,
          -4328792,
          -6099335,
          -3279686,
          -7107601,
          16159760,
          223289,
          -5198369,
          1943827,
          -24398071,
          -32118599,
          20438230,
          26862396,
          -31272110,
          -244184537,
          112939461
        ],
        [
          52787,
          23879,
          -13217,
          349524,
          -139955,
          574110,
          -120353,
          34523,
          24868,
          65576,
          448132,
          -1111835,
          -137876,
          -472585,
          2163261,
          -2578633,
          1211209,
          1430496,
          -369311,
          -2204425,
          3954050,
          31199750,
          233800,
          10111219,
          240063,
          -4686288,
          4258010,
          -6617901,
          -4872116,
          1022638,
          2424136,
          264857,
          3910417,
          -1852067,
          181541,
          1596339,
          -522277,
          6709248,
          -1624074,
          -3638326,
          5202224,
          4809633,
          -1076660,
          2720718,
          -1928035,
          -1946013,
          -3466887,
          -200205,
          6018620,
          3425606,
          -141402,
          -3075557,
          -3207048,
          -3939448,
          -3553322,
          -1575845,
          -3823525,
          3708209,
          -2942926,
          -4743647,
          -3426195,
          -6192908,
          -2155473,
          -6192940,
          15532784,
          -1580123,
          -7215525,
          2193959,
          -26610722,
          -34309517,
          15715551,
          23324275,
          -30275297,
          -263380479,
          124177057
        ],
        [
          6109,
          2521,
          -2227,
          27893,
          -41763,
          113475,
          -175708,
          -35520,
          552,
          -212902,
          -1910861,
          4852366,
          -2814127,
          98815,
          -2942571,
          -256830,
          -1320317,
          1245014,
          943185,
          -293172,
          -24094970,
          27696596,
          -478946,
          8721846,
          -1874890,
          -7569699,
          3697323,
          -6772900,
          -5999028,
          959132,
          2467725,
          220105,
          3984653,
          -2282539,
          87992,
          2114520,
          -653751,
          6419115,
          -2117753,
          -3734715,
          5181477,
          5106241,
          -609687,
          1719640,
          -1773377,
          -1720072,
          -3377824,
          -507849,
          5615778,
          3154386,
          290029,
          -2765533,
          -3013960,
          -3648011,
          -3439540,
          -1897134,
          -3234424,
          3305982,
          -2378378,
          -5477821,
          -3632079,
          -5297960,
          -2972730,
          -6572854,
          14844035,
          -1297228,
          -5323224,
          1059065,
          -25025257,
          -32305426,
          16450349,
          23796251,
          -32113153,
          -244205386,
          113612233
        ],
        [
          8094,
          698,
          1937,
          -36269,
          142595,
          63666,
          -7676,
          -26036,
          -3259,
          -143507,
          -813086,
          1889905,
          5180625,
          -1373163,
          5647708,
          3351420,
          -5437010,
          3108344,
          1054956,
          8402,
          -26999153,
          27498516,
          -490733,
          8624509,
          -2009907,
          -7815816,
          3615562,
          -6672926,
          -6084820,
          978115,
          2449529,
          198894,
          3944406,
          -2284298,
          42350,
          2254973,
          -712700,
          6381045,
          -2190105,
          -3760908,
          5245619,
          5098964,
          -600525,
          1601743,
          -1830741,
          -1597395,
          -3382883,
          -495776,
          5599078,
          3111621,
          389879,
          -2654381,
          -2916522,
          -3599123,
          -3482863,
          -1931580,
          -3225326,
          3257901,
          -2241332,
          -5547492,
          -3607426,
          -5181329,
          -3119038,
          -6605139,
          14826609,
          -1045665,
          -5346391,
          677934,
          -24930041,
          -32355938,
          15139523,
          22891199,
          -32661482,
          -242638055,
          112817176
        ],
        [
          118688,
          44875,
          -105081,
          -162695,
          -240,
          26540,
          1204432,
          62073,
          33999,
          39329,
          289647,
          -705660,
          -2339188,
          -299717,
          2885657,
          2703692,
          -5065412,
          2617031,
          839117,
          -662945,
          -29276688,
          27305589,
          -404175,
          8623079,
          -1817331,
          -7623216,
          3626022,
          -6694292,
          -6049809,
          975867,
          2428183,
          185313,
          3946999,
          -2264829,
          39859,
          2287449,
          -726714,
          6349861,
          -2194019,
          -3790773,
          5256921,
          5063766,
          -595973,
          1664588,
          -1832381,
          -1615304,
          -3365499,
          -493067,
          5598211,
          3109808,
          372763,
          -2646896,
          -2939402,
          -3599609,
          -3436817,
          -1920884,
          -3241077,
          3221324,
          -2227328,
          -5497853,
          -3594807,
          -5151213,
          -3096302,
          -6647574,
          14695004,
          -1073088,
          -5161271,
          561468,
          -24869311,
          -32005744,
          15729811,
          23362197,
          -32692338,
          -241873251,
          112421936
        ],
        [
          116906,
          43297,
          -105220,
          -11500,
          -45967,
          -234140,
          -1229049,
          56825,
          17394,
          75479,
          465719,
          -1113691,
          -1569033,
          -325162,
          2789054,
          2513530,
          -4885404,
          2569058,
          834526,
          -671544,
          -29171762,
          27307531,
          -405226,
          8624009,
          -1820281,
          -7623697,
          3631180,
          -6702580,
          -6049731,
          973667,
          2430683,
          185133,
          3950446,
          -2268767,
          42135,
          2280239,
          -723796,
          6353092,
          -2191252,
          -3789485,
          5255986,
          5065024,
          -595995,
          1668100,
          -1830628,
          -1623332,
          -3366041,
          -494540,
          5597699,
          3111000,
          368739,
          -2652803,
          -2945492,
          -3603099,
          -3435558,
          -1921164,
          -3240083,
          3222858,
          -2235253,
          -5498805,
          -3601691,
          -5156009,
          -3091385,
          -6648468,
          14699528,
          -1082113,
          -5158335,
          577636,
          -24872136,
          -32004775,
          15803696,
          23416911,
          -32664741,
          -241942136,
          112456842
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 32,
      "flags": [
        774240,
        780384,
        780385,
        780433,
        780457,
        786528,
        1179650,
        1179744,
        1179746,
        1179794,
        1179818,
        1179830,
        1179836,
        1179839,
        1185982,
        1185983,
        1376352,
        1382590,
        1474656,
        1480894,
        1523808,
        1530037,
        1530043,
        1530046,
        1548384,
        1554613,
        1560672,
        1566889,
        1566901,
        2752514
      ],
      "factor": [
        [
          -2,
          -5,
          -8,
          -284,
          -2095,
          -33681,
          -108476,
          1369279,
          -3068024,
          -1444829,
          -3631162,
          54816149,
          -80804393,
          -153450678,
          46164376,
          6517662,
          61018446,
          27410047,
          175789777,
          -149837687,
          -269889780,
          49741295,
          -119106210,
          199328483,
          -56309733,
          203378837,
          -494790919,
          24513415,
          -795847874,
          -320717081
        ],
        [
          -47046,
          -16863,
          5182,
          -5054947,
          -31583,
          3199854,
          -9556473,
          -10443997,
          -50410721,
          39436887,
          -79393898,
          -12438540,
          16286711,
          4601721,
          19192154,
          -7387837,
          -13573185,
          -1756572,
          -44251353,
          69038031,
          7716011,
          -2203901,
          -5083528,
          -64052488,
          -75795740,
          -260070676,
          -276707920,
          -614152490,
          -269175969,
          -418233981
        ],
        [
          -53304,
          -24658,
          -8561,
          5038679,
          -133289,
          3702648,
          -9466071,
          -11017993,
          -50071831,
          40472258,
          -79126503,
          -12293428,
          16011584,
          4423389,
          18816880,
          -7287881,
          -13523813,
          -1721661,
          -44280229,
          69215833,
          7807672,
          -2193967,
          -4643467,
          -64201160,
          -75501288,
          -258938512,
          -278852909,
          -613315336,
          -267507323,
          -417791908
        ],
        [
          12,
          92,
          1118,
          2305,
          717454,
          -1998568,
          5907870,
          6089942,
          132056791,
          -52307209,
          -69666399,
          -15576403,
          8297869,
          20914830,
          48994995,
          -18737288,
          -21480981,
          -5059803,
          -35009746,
          39459540,
          19874601,
          -5099069,
          -9540759,
          -54247221,
          -88750754,
          -186259541,
          -246577500,
          -556845979,
          -265165486,
          -518732923
        ],
        [
          -2,
          -12,
          12,
          68,
          -3405,
          -147128,
          -449713,
          1718955,
          -711106,
          -726932,
          -21738938,
          56517798,
          -57143259,
          -98210019,
          -35019041,
          -45666223,
          -37210111,
          -11277178,
          -52801361,
          100557239,
          77064879,
          -12702015,
          260057256,
          -72261109,
          344535746,
          392541059,
          456034602,
          -258748909,
          -875903857,
          -729969979
        ],
        [
          -152845,
          930105,
          7775,
          26094,
          -72986,
          -16953,
          45611,
          317149,
          18573,
          -134712,
          -252001,
          169903,
          -275297,
          -355525,
          -260528,
          -162672,
          -160767,
          -5025,
          -174541,
          592822,
          106845,
          -44695,
          616151,
          -438183,
          356296,
          706521,
          -2940437,
          934719,
          38389,
          11680819
        ],
        [
          -1,
          7,
          -1,
          -12,
          -564,
          14233,
          40807,
          1218913,
          -809461,
          -2526530,
          33585309,
          273290467,
          177670339,
          113358513,
          -106113205,
          -49257378,
          -32394766,
          -13558536,
          5047224,
          97550961,
          64021028,
          -14051387,
          -193971947,
          57412664,
          -144739971,
          289800947,
          -74547644,
          -149269156,
          -215130958,
          -11997551
        ],
        [
          0,
          -2,
          4,
          -112,
          5082,
          49020,
          98525,
          563952,
          -1890548,
          6984114,
          -8872000,
          -33369646,
          25865298,
          8436925,
          44829074,
          43780493,
          29074384,
          16064506,
          12009441,
          35863615,
          -102167596,
          -453590224,
          198321093,
          -129657114,
          -399176371,
          247489376,
          119955851,
          180700781,
          -191369107,
          -59059100
        ],
        [
          -1,
          1,
          4,
          -12,
          4075,
          12129,
          33052,
          282149,
          -1862902,
          2320221,
          18010643,
          -65475295,
          -91198673,
          4560373,
          11514965,
          -29917266,
          -164076172,
          416612117,
          -139804061,
          91884812,
          52088959,
          -21830343,
          -207369717,
          89564071,
          -71544654,
          159847691,
          28161156,
          82998464,
          -153888466,
          -73549909
        ],
        [
          0,
          2,
          -1,
          58,
          4860,
          21709,
          32683,
          322985,
          -1598221,
          6477957,
          17361983,
          -91623561,
          -104464273,
          1066425,
          14895886,
          29470368,
          -264569313,
          -324409944,
          -9884637,
          179574341,
          -29024467,
          -25851505,
          -226385007,
          104928245,
          -77419910,
          176216666,
          58018979,
          75040075,
          -98712063,
          -85425405
        ],
        [
          -2,
          -1,
          -7,
          -37,
          6136,
          124946,
          433790,
          -1045961,
          -2518686,
          -3442359,
          -45822501,
          -117635124,
          -60217118,
          21096858,
          -99090084,
          -315502859,
          281074094,
          -57762834,
          9088185,
          76181744,
          109567430,
          -24620667,
          -149193569,
          56359341,
          -81404920,
          206630946,
          -8692178,
          53985029,
          -30498128,
          -165371427
        ],
        [
          0,
          11,
          8,
          280,
          4722,
          322173,
          658915,
          -5104013,
          -3399677,
          -31701413,
          -107674055,
          -82260947,
          30161769,
          -88065276,
          -242314737,
          255540905,
          2222245,
          7387231,
          92331356,
          -114936047,
          251330022,
          -5168627,
          -67908223,
          25535016,
          -91731979,
          176556772,
          -63923893,
          -35637575,
          -98022329,
          -123228560
        ],
        [
          0,
          2,
          3,
          224,
          -9830,
          -74387,
          -297644,
          -3655722,
          -1372177,
          -5177596,
          37554856,
          15457734,
          -29177818,
          -7273487,
          -373152,
          70484301,
          100439067,
          -107211883,
          -457794269,
          -212072908,
          -15443120,
          8300557,
          -63614443,
          38141596,
          -74170659,
          92396109,
          -8753238,
          -80458581,
          -332263437,
          394203329
        ],
        [
          -6,
          -7,
          -4,
          -383,
          434,
          119955,
          -453766,
          -936432,
          -8481203,
          6617369,
          126826208,
          -25147314,
          -69538995,
          127899824,
          117778142,
          -81478156,
          -89431048,
          -26394653,
          135447391,
          -224763826,
          306081985,
          3947732,
          76424985,
          -74963437,
          -91957421,
          72470185,
          -235366818,
          -227900091,
          -515218107,
          421873047
        ],
        [
          -162544,
          -69094,
          -1517286,
          -24300,
          876280,
          -4827635,
          -13203279,
          41560628,
          -2729621,
          -20888950,
          -54417673,
          2788842,
          17743599,
          4040257,
          -10120281,
          -27098628,
          -32924236,
          -9495420,
          -37349317,
          39937125,
          31025626,
          -5284735,
          47061504,
          -43924522,
          53223356,
          -51030307,
          -332513812,
          483046810,
          -267181928,
          612681497
        ],
        [
          -169458,
          -77257,
          1509104,
          19831,
          391474,
          -4667894,
          -13116368,
          41517975,
          -2722085,
          -21019747,
          -54233766,
          2897437,
          17582757,
          3861976,
          -10079255,
          -27076396,
          -32914716,
          -9526507,
          -37517444,
          40126014,
          31186386,
          -5319975,
          47344087,
          -44157943,
          53369710,
          -50228420,
          -334508891,
          483424913,
          -265281034,
          610655511
        ],
        [
          0,
          -1,
          3,
          -43,
          3417,
          44385,
          5298,
          368428,
          -1362707,
          5485312,
          -18431021,
          -32305802,
          17428226,
          10229594,
          72250523,
          52779799,
          42270945,
          11469055,
          -859736,
          98973109,
          -37554564,
          447837596,
          102962256,
          -237375573,
          -361182567,
          291039287,
          170901959,
          214903666,
          -153565613,
          -43063642
        ],
        [
          -630,
          -409,
          20,
          -31559,
          -124679,
          889206,
          6884990,
          -50811803,
          46966483,
          161174090,
          -46550520,
          953897,
          14995184,
          13865056,
          -68622874,
          -13851658,
          -27478727,
          -475625,
          -11371946,
          16936640,
          17174016,
          3953197,
          46848557,
          -14379850,
          64736264,
          -36905476,
          -224043126,
          537109593,
          -346438937,
          783032815
        ],
        [
          0,
          -8,
          3,
          -153,
          9020,
          126099,
          427606,
          1437832,
          442256,
          10711591,
          -7839374,
          -51030570,
          40538942,
          82393512,
          118678808,
          127594573,
          112847076,
          11422376,
          46616326,
          12699363,
          -48770313,
          -85928499,
          -330240418,
          -397456125,
          302252466,
          272028709,
          -70954938,
          -89206634,
          -132328124,
          212238113
        ],
        [
          -107,
          68,
          -291,
          -4264,
          548193,
          10681726,
          31448087,
          -44909454,
          -30625956,
          -123084278,
          -100587403,
          -8048145,
          57764875,
          57761673,
          55915007,
          -63305703,
          -58521127,
          -5108290,
          -5611870,
          -6259178,
          -26986764,
          -1897646,
          -7048046,
          -1965051,
          36043049,
          -159595339,
          80186779,
          371449737,
          -515584779,
          575888520
        ],
        [
          -1,
          10,
          14,
          -152,
          15575,
          13131,
          61233,
          -639735,
          -220214,
          6983388,
          -2759734,
          -52525254,
          74116020,
          81584888,
          194302044,
          165910562,
          154934147,
          5509003,
          -563128,
          180499101,
          117351106,
          5043514,
          97740977,
          439521830,
          76201536,
          153857045,
          -126100637,
          -73705870,
          -127884023,
          282768534
        ],
        [
          -111372,
          -48004,
          -27528,
          -11114,
          -15497790,
          -22337643,
          -8137442,
          -26224332,
          158134,
          -18807247,
          4178083,
          -10760906,
          36684296,
          39082616,
          32538371,
          -1057684,
          -4465614,
          -7292333,
          -7542997,
          -41205399,
          14672802,
          -931563,
          -28833833,
          13808306,
          8818942,
          -56948202,
          54744012,
          298994808,
          -75632163,
          -1066722360
        ],
        [
          -885,
          4328,
          24252,
          36944,
          12660551,
          -20136128,
          -25559609,
          -21918533,
          374698,
          -4140366,
          -12389278,
          -27793854,
          63972081,
          71407166,
          29618456,
          -3074987,
          -3591681,
          -3245406,
          21706714,
          -83204783,
          -11112682,
          4932389,
          -76651023,
          59404290,
          -6533459,
          -159871331,
          399895584,
          319671741,
          -330249829,
          -919977086
        ],
        [
          -17,
          45,
          -21,
          -732,
          31690,
          820592,
          1192394,
          -7776505,
          2374708,
          -26495576,
          188952882,
          20112116,
          -41363968,
          -122971741,
          -62228717,
          93586389,
          133084893,
          1104451,
          20462313,
          210596671,
          82601629,
          -26966948,
          -78339974,
          -102178201,
          -67830789,
          -492387573,
          37900548,
          227429819,
          -612417760,
          122795689
        ],
        [
          -1,
          28,
          10,
          189,
          3840,
          -162995,
          -53914,
          -1128213,
          907608,
          -6092477,
          126039959,
          -189858496,
          281174298,
          -97145077,
          -67686522,
          -93459113,
          -85331814,
          8224575,
          -27796088,
          -15010283,
          -98295849,
          33903052,
          50793979,
          12586182,
          65040213,
          134439054,
          -202684487,
          -254346783,
          -174920692,
          156569155
        ],
        [
          -2992,
          64,
          566,
          -23472,
          2753516,
          17492314,
          -20503042,
          -39681917,
          5359550,
          -49015649,
          47432351,
          30050835,
          -23026992,
          -32135533,
          29645219,
          646485,
          -8348640,
          -16201035,
          -67269856,
          40902243,
          68806429,
          -13516583,
          83403360,
          -77558454,
          68346351,
          218950731,
          -686586480,
          440948823,
          514569697,
          -1223281780
        ],
        [
          -10,
          9,
          -15,
          -508,
          3520,
          -82063,
          -85757,
          -513150,
          -3013900,
          -24277152,
          58689311,
          -59037304,
          -96540300,
          302873010,
          -219525684,
          79380074,
          23908986,
          26578384,
          12090872,
          40273803,
          -206591503,
          41411202,
          143700564,
          23656866,
          74035300,
          14124189,
          -220065386,
          -134090098,
          -249755343,
          -177623687
        ],
        [
          -80857,
          -32784,
          -8316,
          -34681,
          -2329477,
          32469637,
          2060247,
          35191639,
          11734053,
          49016305,
          3928526,
          -35079995,
          69055780,
          74197656,
          11264570,
          13022779,
          5527093,
          -6851572,
          8881491,
          -98198444,
          7646128,
          8246273,
          -76706612,
          67646280,
          -8941367,
          -177904251,
          367088985,
          392601922,
          -331945164,
          -1317770475
        ],
        [
          -12,
          464,
          6138,
          16552,
          4208092,
          -16291301,
          50400946,
          25175952,
          -23704700,
          38342353,
          19269768,
          1574633,
          9868460,
          -1160969,
          8630512,
          15599799,
          1419479,
          -13855494,
          -56943721,
          12073413,
          58781755,
          -3831814,
          27797628,
          -42525433,
          13491533,
          -12580216,
          -401707809,
          223788257,
          132754505,
          -1361124444
        ],
        [
          -504342,
          -213622,
          -12619,
          -59611,
          3382389,
          2095290,
          12157266,
          -24806085,
          9786308,
          2296208,
          49861998,
          8408001,
          -33929192,
          -23881247,
          -6191013,
          17514651,
          24611694,
          9419790,
          34120118,
          -15568389,
          -26928058,
          2891758,
          -12050617,
          28368017,
          -21140610,
          124903310,
          208438672,
          -329197218,
          296634506,
          131605422
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 48,
      "flags": [
        774288,
        780432,
        783504,
        783505,
        783529,
        786576,
        1179792,
        1376258,
        1376354,
        1376400,
        1376402,
        1376426,
        1376438,
        1376444,
        1376447,
        1382591,
        1385662,
        1385663,
        1474704,
        1483966,
        1523856,
        1533115,
        1533118,
        1548432,
        1557685,
        1557691,
        1560720,
        1569961,
        1569973,
        2949122
      ],
      "factor": [
        [
          -299,
          -611,
          -11666,
          639795,
          590312,
          438538,
          417072,
          -260835,
          -1795040,
          -27097881,
          44337212,
          76907043,
          -6282685,
          -124291909,
          123255169,
          106142660,
          78163304,
          -266295037,
          -134694281,
          47621278,
          117969935,
          1939883,
          -63577314,
          272686795,
          -163499331,
          217920188,
          -185585060,
          784568342,
          -355641697,
          -400955084
        ],
        [
          196761,
          -73365,
          1551009,
          -11951997,
          10011529,
          -56089526,
          112833877,
          21294363,
          74768589,
          54133289,
          -3806903,
          -13658228,
          -20290706,
          -4276193,
          -17134787,
          -20898655,
          -12499722,
          21973228,
          -1428142,
          2542430,
          10673643,
          -113868251,
          -54255465,
          -60494163,
          77020028,
          -182239283,
          -181827332,
          571755382,
          535684955,
          -497652869
        ],
        [
          554369,
          -142110,
          593525,
          16261330,
          88150159,
          42270340,
          -64986656,
          5428859,
          36019106,
          62365619,
          8154482,
          -32365505,
          -18831818,
          -16764702,
          -1553390,
          -5438817,
          -16243356,
          28132589,
          -20500851,
          -4541351,
          18108896,
          -78919090,
          -70768653,
          -52445667,
          90065034,
          -205242177,
          -158042231,
          470261161,
          491479891,
          -559386817
        ],
        [
          555655,
          -147731,
          22518,
          -8033584,
          -96893634,
          14786343,
          -63346064,
          4789945,
          30469030,
          71916809,
          8107627,
          -44458604,
          -10794845,
          -26786236,
          8965448,
          6407412,
          -17220856,
          23819076,
          -15733317,
          -8580023,
          16361211,
          -80795105,
          -79212078,
          -55752044,
          97386615,
          -199762355,
          -129955018,
          483237547,
          483148076,
          -559473074
        ],
        [
          3559,
          -1620,
          -62673,
          1587862,
          -1430874,
          -205987,
          -4270526,
          6085492,
          21764217,
          -56699341,
          81030549,
          161992931,
          -59594316,
          30564272,
          -49786253,
          -49021098,
          -29338730,
          150280882,
          28788066,
          45902486,
          -108434046,
          233852793,
          20785453,
          6141707,
          88190012,
          135969855,
          741904630,
          662051748,
          -24517187,
          -818685643
        ],
        [
          1942711,
          9822453,
          -2801870,
          -47126,
          48695,
          -151879,
          829775,
          -2919407,
          109263,
          -1244285,
          24421,
          1488114,
          -844826,
          44680,
          -497209,
          -1007594,
          95975,
          229057,
          1095627,
          1147578,
          -1691101,
          -1467370,
          589947,
          -696567,
          471298,
          1250940,
          -6683696,
          3820379,
          4690784,
          2998651
        ],
        [
          1556,
          958,
          127987,
          72816,
          921774,
          66650,
          -1236638,
          1216573,
          22305458,
          10977073,
          -45452407,
          -25422289,
          -31531376,
          -23004542,
          -30941958,
          -51135366,
          37364645,
          -67801996,
          -197843592,
          -190398482,
          -346115125,
          -130475673,
          -329174393,
          -200751833,
          -19285964,
          358390280,
          114459653,
          -18196831,
          -292225510,
          -61291600
        ],
        [
          233,
          155,
          63376,
          -671500,
          67640,
          309184,
          -516576,
          1177100,
          -8127929,
          -126920467,
          224020837,
          -202167505,
          36151958,
          136581905,
          -62788400,
          -29659236,
          -46795818,
          53407136,
          13231527,
          -80388591,
          87426594,
          -202871842,
          -6202706,
          109977289,
          11145638,
          296614226,
          30577493,
          270706847,
          21933182,
          -9518448
        ],
        [
          1329,
          1169,
          83106,
          558532,
          -242892,
          471316,
          -2507842,
          802574,
          -3019714,
          15986432,
          -91693114,
          76213450,
          56677545,
          6451136,
          98168247,
          24008725,
          284049405,
          326560293,
          -60408238,
          -88180680,
          106993919,
          -245817466,
          57322306,
          119645635,
          42320212,
          194976812,
          37023626,
          71801237,
          -138104641,
          -67769906
        ],
        [
          1469,
          1150,
          127659,
          76441,
          580462,
          732624,
          -2505654,
          2615046,
          22319493,
          19436738,
          -40675544,
          -37342471,
          -32902485,
          -78475813,
          -42338267,
          -52912028,
          3248187,
          23057085,
          154595614,
          373812647,
          239011718,
          -78939504,
          -242818954,
          -238290535,
          20403650,
          383193823,
          120116264,
          -45911613,
          -297714392,
          -38341045
        ],
        [
          1475,
          1487,
          107280,
          200786,
          -154905,
          392792,
          -3234682,
          1992154,
          1766591,
          16557704,
          -102764108,
          93795653,
          64908285,
          39688915,
          161043401,
          -131921392,
          -402189508,
          22314826,
          -27979468,
          -62402948,
          72855361,
          -174793123,
          13614173,
          125219936,
          43678504,
          191494908,
          49641107,
          23680061,
          -92074277,
          -77899813
        ],
        [
          2137,
          2624,
          155171,
          -137933,
          -63410,
          426375,
          -3056476,
          -5191787,
          -11012623,
          97012980,
          -36195621,
          97257332,
          -33603511,
          78016032,
          -314689142,
          290838498,
          -91260477,
          -37799700,
          66180150,
          -85460023,
          52291649,
          -134133429,
          37885483,
          67064704,
          1073992,
          224506442,
          15516320,
          -7356460,
          -26341277,
          -128376085
        ],
        [
          3083,
          966,
          184503,
          158589,
          -195689,
          1867438,
          392918,
          -3056602,
          -51478613,
          161707085,
          62926503,
          47187396,
          -60738203,
          59769693,
          13493309,
          -246189509,
          113857390,
          -142008734,
          192023235,
          -224194415,
          114089719,
          17678531,
          127813966,
          -119005734,
          -108401103,
          237265576,
          -518444,
          132991540,
          42975133,
          -95869741
        ],
        [
          1768,
          184,
          25652,
          -150161,
          -257212,
          3360025,
          -474027,
          19357531,
          -42238250,
          43074360,
          33444516,
          -14276441,
          50509135,
          -24509603,
          -3064610,
          31921629,
          -53921590,
          39344077,
          -210853364,
          176796802,
          -103127638,
          -99865587,
          396980108,
          -349118121,
          -198926275,
          111078822,
          -45833262,
          469306957,
          -140995014,
          311517478
        ],
        [
          1700,
          214,
          64205,
          630862,
          2214104,
          4420385,
          3607990,
          1691821,
          -10496902,
          -59957340,
          -112332931,
          -79739940,
          139328262,
          130315,
          129030581,
          175269943,
          -5272672,
          -25854219,
          288188719,
          -154494272,
          -53598943,
          140734218,
          18665178,
          -201855682,
          110086565,
          208059491,
          -20833422,
          650154333,
          54790123,
          339006581
        ],
        [
          3826500,
          -1693887,
          -26513261,
          -90626,
          -2320921,
          9265713,
          4941894,
          -26651729,
          68522648,
          -26352587,
          8238435,
          53142916,
          -35098251,
          57323287,
          -37680460,
          -45377031,
          -6606730,
          45992850,
          35446345,
          782446,
          -26440104,
          33379543,
          12273288,
          -18555515,
          9421295,
          -7693478,
          -414474528,
          201191209,
          -472723885,
          413155543
        ],
        [
          252596,
          221608,
          15473488,
          -78081790,
          12548819,
          -2063771,
          -32586209,
          31413316,
          85535177,
          -1565461,
          3880728,
          29302112,
          -15291081,
          72919612,
          -26683775,
          -30049598,
          2103640,
          22551333,
          21381664,
          -20243497,
          11489681,
          41174951,
          -2596359,
          -272422,
          -18762837,
          -94632639,
          -179103408,
          211551222,
          -621889249,
          634584006
        ],
        [
          247286,
          228706,
          15623744,
          78164654,
          -14491230,
          -15317402,
          -5925985,
          39707503,
          89865036,
          2380482,
          6834974,
          21791166,
          -22632607,
          67136912,
          -31008809,
          -27600448,
          -7204456,
          34607538,
          7033849,
          -32077611,
          27247298,
          52222978,
          -7865228,
          -12271222,
          -14413983,
          -78136642,
          -240090470,
          207795520,
          -568930092,
          615661160
        ],
        [
          2858,
          1459,
          209090,
          11458,
          -53369,
          565133,
          -1670528,
          -10659289,
          25811123,
          7954202,
          -105535470,
          -87997508,
          75281968,
          -74655378,
          -172395748,
          -147457441,
          54788653,
          -115602857,
          -146487710,
          21552707,
          35251625,
          88557463,
          198424053,
          147891838,
          480539476,
          198374822,
          59764692,
          179967079,
          -47059355,
          217055919
        ],
        [
          78267,
          13411,
          4833152,
          -21218,
          2617094,
          1947901,
          23550722,
          -109017178,
          -92884128,
          154496626,
          79267604,
          -70443078,
          -30127592,
          -8650902,
          68358576,
          57099092,
          -62637336,
          127064742,
          -37370488,
          30684348,
          -39070444,
          83457914,
          -118269998,
          67409300,
          188784197,
          -107335105,
          -22652582,
          311005239,
          -645579518,
          393045586
        ],
        [
          3555,
          2173,
          251956,
          -9879,
          313440,
          1594017,
          -1871648,
          6235366,
          20056847,
          22707301,
          -55718593,
          -120610642,
          -82244035,
          -256967843,
          -95338489,
          -70287447,
          -63715246,
          140138758,
          177525137,
          -34213198,
          -152386160,
          -14713957,
          84305987,
          267562016,
          -319701917,
          68166440,
          15921147,
          219547159,
          -23565389,
          192681417
        ],
        [
          1325700,
          -429086,
          -9225694,
          -1022179,
          6876791,
          -27770881,
          -10194725,
          104961391,
          -8316943,
          101178973,
          -13324115,
          -145532011,
          36057113,
          -1746776,
          40893005,
          72027686,
          -24066008,
          6091116,
          -77367053,
          -96658467,
          129009105,
          90620735,
          -15858231,
          10147699,
          -27602771,
          -165661354,
          464668211,
          -148200073,
          -699491725,
          -639959864
        ],
        [
          14522,
          2086,
          817885,
          322730,
          -1621076,
          7861963,
          9767749,
          13415375,
          -136653788,
          -138770476,
          -48888204,
          54971125,
          -57226148,
          -110220727,
          -128243936,
          -73637964,
          -18307519,
          -12025685,
          17484023,
          -135662915,
          126651388,
          -156196606,
          -55981598,
          -159736252,
          70780364,
          -432034144,
          20077356,
          388202349,
          -500619506,
          12623848
        ],
        [
          2708,
          402,
          157784,
          -70650,
          -1496352,
          2555424,
          642245,
          14048928,
          -66707123,
          -31052945,
          -178525579,
          -105221993,
          -257172390,
          238155889,
          52151951,
          -1461513,
          25225827,
          -19763645,
          -49971891,
          107465194,
          -25710730,
          36149027,
          31399839,
          101855725,
          -51284673,
          60447451,
          -17907793,
          329331188,
          146061206,
          -23350252
        ],
        [
          82334,
          77512,
          4148406,
          -4728236,
          -5026164,
          38519933,
          30275044,
          82974920,
          -73109394,
          -1019945,
          40154515,
          17189139,
          -9772526,
          -34829991,
          -11949982,
          -3267702,
          -39414878,
          118340363,
          882820,
          6852085,
          -61827979,
          167561464,
          -10410634,
          10773063,
          139981051,
          266914885,
          -738810944,
          -273849041,
          -143376298,
          -1076787391
        ],
        [
          25552,
          -8382,
          143693,
          4557518,
          977526,
          -9219582,
          -9533765,
          20980985,
          -15593759,
          16443840,
          23274412,
          18326712,
          37902584,
          54191947,
          50890819,
          -13386505,
          65594004,
          -126524759,
          244040013,
          188868163,
          -296025899,
          -275405855,
          103439813,
          124993324,
          185386456,
          -175987675,
          43595737,
          -72349590,
          -564351307,
          -654745732
        ],
        [
          720,
          805,
          -619,
          1426984,
          -883841,
          1781152,
          2158050,
          -7670715,
          -62130723,
          26355337,
          -74578349,
          -265741,
          262755547,
          145642625,
          -149853399,
          -120978422,
          36526158,
          19678422,
          -14174998,
          108362582,
          -40000349,
          96821075,
          -183372643,
          113773151,
          -300771391,
          -124272167,
          -88540145,
          342600840,
          31505669,
          -271980378
        ],
        [
          563008,
          -77061,
          6932457,
          257341,
          -9514785,
          68884040,
          49487935,
          -71368558,
          95305030,
          -26532158,
          -59665601,
          -70055920,
          8650771,
          33626154,
          224509,
          8634875,
          6535891,
          -42936267,
          -8542363,
          -56630252,
          67523750,
          -21273617,
          122897636,
          -79064423,
          -140090521,
          -110082659,
          178393060,
          -189388485,
          -460972208,
          -1247300651
        ],
        [
          610523,
          -167502,
          3776737,
          370799,
          10055336,
          -84930999,
          -55737785,
          -78405889,
          -8762220,
          -58909827,
          -36058114,
          -23151944,
          -11666177,
          -16804093,
          -18115173,
          -8100508,
          -16966397,
          33661611,
          -5094541,
          -42151802,
          19983690,
          64059581,
          88020308,
          -99639177,
          -50902812,
          91681717,
          -331923756,
          -175857816,
          -175858352,
          -1314977103
        ],
        [
          6696898,
          -1766571,
          15493783,
          -18134,
          375615,
          -719464,
          8016197,
          4455634,
          -56630599,
          -11401159,
          3357542,
          11313061,
          18509491,
          -34651424,
          16860451,
          14403981,
          13874064,
          -36619431,
          -2766830,
          29100676,
          -19874121,
          -29194433,
          -6952236,
          34654342,
          -4965513,
          81962186,
          215528022,
          -168125023,
          422660831,
          186511046
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 56,
      "flags": [
        780456,
        783528,
        785064,
        785065,
        785077,
        786600,
        1179816,
        1376424,
        1474562,
        1474658,
        1474706,
        1474728,
        1474730,
        1474742,
        1474748,
        1474751,
        1480895,
        1483967,
        1485502,
        1485503,
        1523880,
        1534651,
        1534654,
        1548456,
        1559221,
        1559227,
        1560744,
        1566888,
        1569960,
        1571509,
        3047426
      ],
      "factor": [
        [
          -1,
          -19,
          -54,
          -56,
          -454,
          -32071,
          -328439,
          108240,
          6394003,
          -1561254,
          33068532,
          8006046,
          -18058526,
          -26101237,
          -36053882,
          35835201,
          6270773,
          39646184,
          -73148492,
          -32781961,
          -22251259,
          376675355,
          -206017659,
          -47444047,
          266048622,
          -91581332,
          462551801,
          -14701920,
          405534719,
          -427249285,
          -82242299
        ],
        [
          0,
          -16,
          -103,
          593,
          -1125,
          -89189,
          -887504,
          -736161,
          2425937,
          -1211427,
          31950334,
          27235334,
          -40117523,
          -28416370,
          -36023477,
          27702707,
          15596606,
          101118128,
          -191729263,
          -37277067,
          150806730,
          -418657373,
          -105800638,
          -19075048,
          66910674,
          54601255,
          384752748,
          -6530788,
          378495621,
          -338868618,
          -275689330
        ],
        [
          39744,
          11666,
          -6895,
          332465,
          6947004,
          3243187,
          -2103592,
          2694407,
          -11646086,
          -74980097,
          -27358174,
          77303973,
          -53346296,
          -18135589,
          4120523,
          1074755,
          9621294,
          39079823,
          -19546152,
          -8929801,
          -9116909,
          34663783,
          -10899984,
          -10386442,
          -20045279,
          3797800,
          -54669369,
          358295404,
          125531852,
          452762298,
          -760228182
        ],
        [
          42024,
          14768,
          5095,
          -325002,
          -6954126,
          2644533,
          -1667609,
          2460283,
          -11489778,
          -75349631,
          -27732347,
          77578865,
          -53453942,
          -18483297,
          4599762,
          959579,
          9633697,
          39103556,
          -19202755,
          -8492127,
          -9149353,
          34669525,
          -11009544,
          -10443461,
          -21028620,
          2961287,
          -53575127,
          358086718,
          125750435,
          451762790,
          -760005045
        ],
        [
          4,
          8,
          -148,
          739,
          320,
          -113736,
          560711,
          515426,
          -3157266,
          -6495315,
          149622093,
          -59498084,
          101837621,
          4407854,
          -108439671,
          -120139997,
          7090892,
          -3428193,
          117234424,
          36907489,
          -52157374,
          -21328379,
          154247526,
          131675378,
          -123042366,
          -213701320,
          120807927,
          58070868,
          725498802,
          -145587,
          -857872981
        ],
        [
          124722,
          -979240,
          19869,
          -224742,
          11661,
          -87052,
          68066,
          51447,
          -100952,
          389133,
          547973,
          281345,
          -250584,
          187199,
          194589,
          6136,
          24549,
          52720,
          -49605,
          -309641,
          215252,
          -37974,
          -351792,
          161158,
          747037,
          26933,
          -2770966,
          -2637751,
          2395816,
          298455,
          2149645
        ],
        [
          1,
          -1,
          -48,
          700,
          -181,
          14325,
          -28915,
          241554,
          -400265,
          -1125932,
          -34046976,
          31587069,
          -22285989,
          17685251,
          -14770186,
          -10244329,
          12041419,
          69456858,
          -13946213,
          -140751356,
          -442582767,
          -29259918,
          -52079312,
          186801421,
          -122838163,
          290171181,
          83511819,
          -273393451,
          186491395,
          -315147538,
          -85001634
        ],
        [
          1,
          4,
          -54,
          845,
          -382,
          11694,
          -16871,
          254851,
          -387685,
          -1735688,
          -44201545,
          37320416,
          -42124233,
          8699316,
          -35963717,
          848701,
          10005506,
          49031414,
          -7284834,
          -152334556,
          317039756,
          178245811,
          280005545,
          164644241,
          -139201142,
          258832045,
          110712862,
          -266703622,
          200284576,
          -321732016,
          -47280384
        ],
        [
          5,
          20,
          57,
          -2067,
          1658,
          10628,
          103547,
          122758,
          -407101,
          4234373,
          29129870,
          -57643232,
          -202206995,
          -107037892,
          121216916,
          -103398097,
          -3066586,
          -49535997,
          63293857,
          205273195,
          -80698015,
          -18040245,
          219134436,
          -103550772,
          165065855,
          228368422,
          166143045,
          30110081,
          268165858,
          -7025195,
          20360880
        ],
        [
          1,
          -1,
          -43,
          915,
          -433,
          -41313,
          -240627,
          -106522,
          -107040,
          -580422,
          14362565,
          60974845,
          42839737,
          138612370,
          -46773407,
          216664855,
          -200716392,
          162897530,
          151983753,
          225148106,
          -17589711,
          -8844506,
          59518881,
          -128368920,
          3021305,
          132241426,
          65260767,
          -95044230,
          167804037,
          -88401363,
          -87322072
        ],
        [
          1,
          3,
          -64,
          859,
          -556,
          -66231,
          -196392,
          -64398,
          1502671,
          -1015473,
          9756110,
          97729223,
          85733149,
          103939582,
          -18368149,
          74022237,
          341199685,
          -189081199,
          -37291398,
          150273609,
          -26280149,
          762034,
          65544776,
          -89015695,
          13329934,
          126332755,
          84205032,
          -100300721,
          120480029,
          -75196181,
          -127991025
        ],
        [
          -3,
          -19,
          50,
          2065,
          -566,
          -53135,
          -91195,
          165141,
          986817,
          2151823,
          -89467007,
          -6865429,
          -36739993,
          43558077,
          -92511087,
          -17895234,
          -1271516,
          13806535,
          -40776533,
          -205153919,
          -113897448,
          -29348109,
          232149252,
          -405858198,
          18127378,
          -216187474,
          -24494608,
          -250630660,
          316677348,
          40820449,
          104634732
        ],
        [
          4,
          2,
          -57,
          832,
          -628,
          -60749,
          -432180,
          -106029,
          1326588,
          -1956801,
          5358196,
          107719269,
          128076204,
          6937016,
          14176333,
          -167017745,
          -263818801,
          -240263204,
          -148265743,
          20703036,
          950973,
          15677456,
          -4023216,
          -82093964,
          4660363,
          153268893,
          53604334,
          -84990764,
          84308173,
          -25910970,
          -164135296
        ],
        [
          0,
          -26,
          -16,
          2308,
          -698,
          -95359,
          -81600,
          -80123,
          534044,
          -8753746,
          -68481863,
          -48923718,
          236725114,
          -193304614,
          29180472,
          -23823410,
          63724323,
          127029111,
          87722167,
          -18319513,
          40747816,
          -12184989,
          -45277428,
          -109323324,
          129746029,
          234010200,
          -148026193,
          -140287735,
          374044781,
          285854577,
          -6770867
        ],
        [
          0,
          -2,
          95,
          1198,
          966,
          22412,
          -78327,
          -38580,
          166751,
          -6329535,
          -61815906,
          -115987433,
          10237881,
          -39206714,
          63875609,
          222080732,
          -60412896,
          -114928082,
          -232152574,
          94090383,
          -36167889,
          36806627,
          56262805,
          125559960,
          -108640396,
          -81704725,
          -127236000,
          -46558784,
          679807313,
          275787610,
          179160466
        ],
        [
          -2,
          -12,
          160,
          -583,
          2525,
          -51103,
          -87119,
          6098,
          590089,
          6597621,
          16471368,
          -66563194,
          -67953821,
          67051210,
          19918367,
          -26644413,
          12152176,
          -85895212,
          127372831,
          -73101540,
          92794007,
          28481451,
          -282348652,
          -207795551,
          -327651730,
          186754523,
          133891565,
          164013053,
          494114904,
          327210412,
          428649971
        ],
        [
          52,
          389,
          -1087,
          69211,
          -31995,
          -4277605,
          -35317808,
          -27361728,
          -44979085,
          3835829,
          43345504,
          28999832,
          -8384334,
          15422578,
          -21349529,
          -14818199,
          6564561,
          17944546,
          -19081228,
          -20843887,
          -1105234,
          7067385,
          5904894,
          14149822,
          65506337,
          24957815,
          -264609448,
          195278144,
          280623267,
          -188657838,
          874800047
        ],
        [
          19,
          -27,
          293,
          14357,
          621,
          -982168,
          -6944372,
          667047,
          96658319,
          -29451198,
          48778105,
          38688807,
          -18269008,
          14001360,
          -17734194,
          -17811714,
          4056103,
          24311984,
          -8028657,
          -21642077,
          -4133949,
          -8821516,
          23090450,
          25688064,
          42702968,
          24196281,
          -302583984,
          220451689,
          270982073,
          -69580036,
          832043395
        ],
        [
          169283,
          68396,
          1696621,
          142631,
          23767,
          1191764,
          18044660,
          8457221,
          -22324009,
          -5121857,
          50311378,
          13304388,
          -21971984,
          34739375,
          5572991,
          -7602701,
          2772619,
          1985505,
          -12391928,
          -32314319,
          21047328,
          -6065622,
          -33102144,
          -3236680,
          88742931,
          33243903,
          -372185647,
          -23273374,
          285330979,
          -326059338,
          401840982
        ],
        [
          167454,
          55992,
          -1704089,
          95475,
          -22546,
          1777111,
          17817131,
          8672262,
          -22232705,
          -4744572,
          50285640,
          12842184,
          -21809547,
          34920172,
          5544634,
          -7598962,
          2740866,
          1797841,
          -12356749,
          -32309754,
          21111436,
          -6139263,
          -33142624,
          -3364291,
          88859184,
          33472508,
          -372622371,
          -23573806,
          284845496,
          -328625062,
          400653576
        ],
        [
          -1,
          1,
          57,
          2535,
          -266,
          -101081,
          -76187,
          102854,
          1061310,
          519773,
          -174122827,
          -14953225,
          -65470191,
          70876861,
          -191821666,
          -109100082,
          -11140500,
          -77492068,
          107576137,
          135641739,
          51997262,
          -64578469,
          -119030334,
          185850820,
          175107278,
          -34381045,
          -46592965,
          -174588394,
          338633170,
          198751476,
          144391600
        ],
        [
          245,
          -2900,
          -440,
          -7528,
          10407,
          21504,
          387935,
          679753,
          -7973251,
          -104549544,
          -29630686,
          -130993181,
          68480025,
          34172386,
          -33907147,
          -12452042,
          -12779222,
          -58852484,
          23215629,
          30513007,
          -9845283,
          -36205389,
          41813581,
          -37124794,
          -26912190,
          36034162,
          215758003,
          151447489,
          -354398595,
          -918580402,
          754065220
        ],
        [
          1396,
          1236,
          156,
          -124889,
          28957,
          -1113045,
          -3348869,
          12735656,
          -2122983,
          4744522,
          -89092256,
          126763596,
          -1202158,
          -107237917,
          136498791,
          -46339265,
          14959841,
          33917736,
          90541612,
          122775513,
          8412446,
          -10679311,
          -44188280,
          -1522926,
          -218115239,
          -285801565,
          19460551,
          -76498727,
          328171999,
          -832084935,
          370821371
        ],
        [
          1,
          8,
          107,
          245,
          428,
          -59461,
          -7933,
          61599,
          611943,
          3614320,
          -55824040,
          -31238406,
          76292784,
          243220225,
          246117950,
          -105347603,
          14896055,
          98764956,
          -9627322,
          -59993862,
          12139849,
          -20228699,
          52327103,
          84769857,
          132278346,
          -56226455,
          180703128,
          207669952,
          260216301,
          235796373,
          98611438
        ],
        [
          73504,
          51135,
          18621,
          -4296840,
          464914,
          9927070,
          -10901880,
          4398244,
          9643329,
          27297737,
          -32468363,
          -56886754,
          -779036,
          31356308,
          2201910,
          2550368,
          -1284472,
          -19466210,
          -7533945,
          -2307060,
          13096829,
          9589759,
          -27420078,
          -47546959,
          10199621,
          62012522,
          -209116657,
          230161044,
          -25264695,
          -581046489,
          -1132939714
        ],
        [
          1604,
          2469,
          -24201,
          -71325,
          120898,
          -28268282,
          10979935,
          -22890984,
          8702412,
          2069882,
          -39200139,
          -15337989,
          -13892609,
          10021711,
          13271102,
          95245,
          1455642,
          -3369772,
          -3957903,
          5430735,
          7135202,
          15650429,
          -25083717,
          -37776985,
          -16935633,
          26152005,
          -153614714,
          247757908,
          18451784,
          -378567713,
          -1017067409
        ],
        [
          -2,
          -2,
          -9,
          -248,
          -321,
          -18138,
          -59577,
          76152,
          77162,
          3336597,
          -6514125,
          43049529,
          6441620,
          -52770621,
          55318808,
          178939995,
          -52505521,
          -221786649,
          243974796,
          -239420246,
          -4619274,
          -114536919,
          44368222,
          89978314,
          181073496,
          -32929980,
          149017791,
          289230026,
          151645179,
          -95436542,
          -70687670
        ],
        [
          101578,
          34498,
          1958,
          2796,
          718,
          10944867,
          17455188,
          -37732662,
          3847391,
          36186820,
          -53308922,
          31402948,
          36011698,
          -45554926,
          -58799310,
          -16015888,
          5055832,
          37642517,
          -27515975,
          43768885,
          -43557907,
          17726697,
          77660467,
          9574408,
          -80593154,
          1308895,
          194290080,
          743741609,
          9811520,
          -36656470,
          589177468
        ],
        [
          205,
          234,
          -3570,
          12411,
          4357,
          -10005899,
          -4669048,
          45545259,
          -12401432,
          39353584,
          -22663540,
          -444670,
          31894015,
          -11118473,
          -94676315,
          -3853217,
          2533773,
          30898825,
          -58920810,
          6832047,
          -40382994,
          19395528,
          79964835,
          5918143,
          -4653688,
          87203440,
          103127582,
          803845803,
          -25411049,
          89045391,
          525327305
        ],
        [
          41971,
          -12541,
          2277,
          4461575,
          -573342,
          9329504,
          -10119476,
          4046903,
          10294493,
          26478665,
          -37102077,
          -52342962,
          -620416,
          26177114,
          6425611,
          1429096,
          -886772,
          -18063907,
          -4396143,
          2799535,
          12351502,
          9684417,
          -27445845,
          -47270556,
          -430734,
          51453871,
          -191651291,
          230634532,
          -26247938,
          -585667405,
          -1133517030
        ],
        [
          512236,
          182244,
          -11507,
          228256,
          7844,
          -5685539,
          -12592077,
          487571,
          13514521,
          1901036,
          -10150359,
          -15041058,
          15999841,
          -17381939,
          6061236,
          7664747,
          -4140143,
          -10756209,
          17917241,
          13758154,
          -6728446,
          -7208559,
          14533605,
          12722789,
          -40069995,
          -35210223,
          261625929,
          -241536644,
          -205041527,
          285438318,
          -2856778
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 60,
      "flags": [
        773563,
        773566,
        785076,
        785844,
        785845,
        785851,
        785854,
        786612,
        1179828,
        1376436,
        1474740,
        1523714,
        1523810,
        1523858,
        1523882,
        1523892,
        1523894,
        1523900,
        1523903,
        1530036,
        1530038,
        1530044,
        1530047,
        1533116,
        1533119,
        1534652,
        1534655,
        1535422,
        1535423,
        1548468,
        1554612,
        1557684,
        1559220,
        1559995,
        1559998,
        1560756,
        1566900,
        1569972,
        1571508,
        3096578
      ],
      "factor": [
        [
          24,
          24,
          159,
          40,
          1621,
          455,
          8364,
          5221,
          11170,
          39479,
          563409,
          820441,
          -3400454,
          7857589,
          1676475,
          7446414,
          -27761390,
          44328427,
          -6466661,
          -68198964,
          19885874,
          116966147,
          -122154586,
          -115941531,
          -221611316,
          176462146,
          35668342,
          -9919666,
          -54035880,
          93277564,
          -107221206,
          3193975,
          -75690621,
          116952512,
          -10151710,
          17624197,
          -18484669,
          507781877,
          -978959971,
          -547837146
        ],
        [
          5,
          -6,
          37,
          16,
          -150,
          -2143,
          -573,
          -2328,
          2650,
          -153490,
          48358,
          3025,
          685472,
          -1689238,
          -1497857,
          -1499583,
          -4293364,
          -6125158,
          16350405,
          -37948143,
          -48414796,
          -44382844,
          10251655,
          -58614439,
          -41293073,
          -55940140,
          127486861,
          -44829817,
          178615557,
          -158263196,
          234487478,
          -193521361,
          -187757252,
          -62155579,
          199004360,
          536029054,
          -31874609,
          418665320,
          -266446968,
          -92137512
        ],
        [
          5,
          -1,
          18,
          9,
          75,
          -491,
          2325,
          26126,
          14449,
          71121,
          -56970,
          626491,
          330380,
          -1302246,
          -615920,
          3139727,
          -4703704,
          -7211008,
          98214993,
          54246825,
          -126568289,
          106549013,
          173442664,
          97047080,
          -5667850,
          -108673904,
          101305463,
          87428489,
          39707395,
          107133220,
          -93763556,
          203482436,
          -57442167,
          229214281,
          -148720023,
          304699409,
          53093973,
          290982176,
          -284857489,
          -27363631
        ],
        [
          50771,
          -31359,
          -4425,
          2826,
          -3671337,
          1157696,
          -536924,
          595615,
          -1173663,
          12639864,
          8621685,
          11096706,
          -25892051,
          940831,
          -8518732,
          -15647285,
          2173660,
          -2494882,
          -7379787,
          18986107,
          11792430,
          -76671800,
          58371830,
          23950452,
          31059754,
          -36661331,
          863135,
          -8674774,
          -26296652,
          7251107,
          -22301093,
          19744049,
          -16479871,
          -57892295,
          56498607,
          -153035284,
          -250719784,
          306871635,
          -608271390,
          -497097328
        ],
        [
          57020,
          -27698,
          36432,
          -4023,
          3594556,
          -1364419,
          63906,
          -693611,
          1218351,
          13096840,
          8798938,
          10985490,
          -25971101,
          -612247,
          -8307811,
          -16340388,
          3520271,
          -2972661,
          -6962185,
          18403738,
          12684721,
          -75470347,
          58885162,
          23355033,
          30444008,
          -36753692,
          2149526,
          -9434813,
          -27794423,
          8741697,
          -24180300,
          20407108,
          -15928235,
          -61349609,
          58009003,
          -149571013,
          -255962903,
          307727333,
          -598523336,
          -505487503
        ],
        [
          7939,
          191,
          -220351,
          13380,
          -136940,
          616889,
          7191162,
          -2251960,
          880477,
          -18087578,
          -3867543,
          5704508,
          -8238990,
          10085096,
          -1364671,
          4543384,
          12124546,
          5084654,
          -9918587,
          25883206,
          -4258562,
          -48448348,
          7177716,
          41267897,
          46962191,
          -14118564,
          -34526432,
          30938142,
          19431906,
          -40986293,
          48595059,
          -20732463,
          -17260955,
          51632875,
          -14916867,
          -240301538,
          116980305,
          508168377,
          -444269060,
          -270873120
        ],
        [
          4736,
          -7713,
          -138096,
          -10061,
          250046,
          -146159,
          -7204207,
          1276022,
          -325360,
          -20628681,
          -4001497,
          5149721,
          -6931099,
          13749625,
          -5998397,
          102532,
          15047239,
          6276223,
          -9378581,
          24506121,
          -3985525,
          -45686354,
          7473840,
          39254470,
          43582251,
          -13734226,
          -32089927,
          28928774,
          17458848,
          -38105243,
          45665200,
          -18716896,
          -17387934,
          44053078,
          -15020307,
          -228474594,
          116832604,
          486109789,
          -438324883,
          -210896058
        ],
        [
          223408,
          725852,
          96793,
          -8795,
          -53782,
          -104784,
          -51233,
          -8695,
          -38191,
          -506390,
          -364143,
          209452,
          -39874,
          -20282,
          -555879,
          -241799,
          490826,
          -319252,
          -10571,
          168740,
          139691,
          -521498,
          441942,
          -18927,
          9484,
          -277285,
          17162,
          -287976,
          -115159,
          105015,
          -196539,
          235760,
          -47023,
          -589585,
          124313,
          -598458,
          -993591,
          -2115193,
          -10042424,
          -3962957
        ],
        [
          1,
          -24,
          -30,
          28,
          416,
          1274,
          2537,
          -731,
          5596,
          193054,
          451310,
          -133059,
          -423620,
          -1302569,
          866345,
          -447717,
          -10120940,
          7716272,
          -48227924,
          22889776,
          32216237,
          -183189041,
          -74207545,
          -20257310,
          42413972,
          43414100,
          28848513,
          73907210,
          234093659,
          269159589,
          -159843074,
          76086300,
          45748818,
          -160087690,
          -61905306,
          277852946,
          403151164,
          151284088,
          -44648180,
          -164023214
        ],
        [
          3,
          -16,
          -19,
          17,
          321,
          1009,
          1733,
          1005,
          2012,
          117972,
          204522,
          71125,
          -2474,
          -108436,
          1394599,
          1502674,
          -1821575,
          9724937,
          -33526088,
          -1014862,
          49239426,
          -89649556,
          6132648,
          -12535134,
          -13070506,
          -9756495,
          16443830,
          -46013468,
          -114537773,
          -386149610,
          -306144436,
          148069816,
          13207678,
          32529112,
          -42251185,
          284730535,
          294969230,
          144694032,
          -28994790,
          -62261681
        ],
        [
          5,
          -18,
          8,
          28,
          472,
          12,
          2592,
          848,
          2809,
          130550,
          143965,
          -229054,
          -118654,
          -275484,
          1947919,
          9276554,
          2901151,
          10013761,
          -33095815,
          15732832,
          29005214,
          -151580194,
          34108924,
          -10048112,
          -40595011,
          -3011264,
          124455310,
          -24437263,
          -364282432,
          141259199,
          238042205,
          -27568002,
          38642338,
          104586275,
          -132584387,
          216380010,
          255107288,
          26760951,
          19751341,
          25802985
        ],
        [
          3,
          2,
          13,
          -6,
          -598,
          -2326,
          -2388,
          -937,
          -2797,
          -120182,
          -410713,
          -65028,
          838509,
          -627892,
          -1296633,
          278007,
          7560248,
          -33070751,
          64957409,
          -183959116,
          -49046761,
          -51824054,
          -20709653,
          17938670,
          111851017,
          20884070,
          -323328479,
          -24528428,
          -98990913,
          75768671,
          -6070609,
          35316979,
          -136516249,
          53566735,
          574333,
          331109723,
          -85951540,
          224615877,
          -80571911,
          111774121
        ],
        [
          0,
          -5,
          -45,
          -12,
          -74,
          552,
          205,
          142,
          663,
          100809,
          -32719,
          -162310,
          105713,
          272834,
          76990,
          -5343936,
          3316772,
          20954254,
          -60446399,
          175327888,
          12618498,
          68332146,
          130651698,
          -301334566,
          112409298,
          45857761,
          -150378418,
          50180679,
          -30096531,
          14312833,
          26245917,
          -1857971,
          -22031694,
          30224478,
          51913816,
          167070671,
          26918876,
          127021288,
          -16596375,
          -40024578
        ],
        [
          5,
          -1,
          -24,
          -14,
          117,
          566,
          1228,
          916,
          1981,
          111365,
          102923,
          -71226,
          -289152,
          1163158,
          1826871,
          -3444710,
          -2428947,
          -4264095,
          -48048636,
          170167461,
          25302771,
          38550657,
          -161921858,
          97393207,
          -152911581,
          -236374521,
          -175462981,
          -134485487,
          -30837595,
          64002524,
          -8940105,
          -15520844,
          -45976351,
          -5236004,
          51974371,
          188641305,
          -1154866,
          130476160,
          -5663985,
          -90604067
        ],
        [
          11,
          -20,
          -114,
          8,
          -76,
          -445,
          5173,
          -3944,
          -139,
          175557,
          96074,
          -144840,
          -535002,
          957751,
          1701174,
          -12479693,
          5570847,
          25582373,
          -32248070,
          109933102,
          5669832,
          40441097,
          67531717,
          232402267,
          44004725,
          309913434,
          -41821805,
          -160505598,
          18289417,
          -14886275,
          59655506,
          -2644397,
          15135860,
          -25586813,
          76425085,
          255319815,
          2987097,
          -60209324,
          -137001103,
          -180512837
        ],
        [
          3,
          10,
          -5,
          -26,
          -102,
          534,
          -1944,
          9572,
          1094,
          56231,
          272166,
          -827580,
          802524,
          2508398,
          9098486,
          7528945,
          -11230448,
          17002309,
          -68777381,
          -92073259,
          304519419,
          95353024,
          121649021,
          59454962,
          29603295,
          -87345274,
          -15289950,
          15850391,
          85916304,
          28186454,
          73219063,
          25311391,
          -47163466,
          70328731,
          -77060852,
          116764951,
          43306749,
          -16282401,
          -327953282,
          166464175
        ],
        [
          16,
          8,
          7,
          6,
          -86,
          -240,
          538,
          -908,
          -1593,
          113646,
          406401,
          132226,
          -1080684,
          2905865,
          5099207,
          2092043,
          -6931186,
          -26049048,
          24286449,
          46111305,
          31360749,
          49817377,
          -102036745,
          85180627,
          1719666,
          32543163,
          -23584928,
          416412844,
          -111164967,
          -80884990,
          76693607,
          33722099,
          56065578,
          -187998097,
          100486680,
          228075190,
          -82359541,
          -118115143,
          -441106741,
          36662369
        ],
        [
          -1,
          2,
          22,
          -4,
          -231,
          432,
          -2867,
          3108,
          1159,
          -54003,
          42225,
          10591,
          210186,
          -187087,
          3940151,
          3281269,
          -1620904,
          -16111745,
          10477364,
          -2377949,
          4331696,
          22702641,
          29608830,
          40624766,
          78030384,
          -36891949,
          29560334,
          20243119,
          -62874464,
          71484139,
          -250102645,
          -457236686,
          219758990,
          143368999,
          161535251,
          118341443,
          51999060,
          63229936,
          -387440759,
          593054331
        ],
        [
          0,
          7,
          31,
          -9,
          -12,
          117,
          -1149,
          1036,
          -86,
          -33315,
          -33200,
          53932,
          57449,
          422161,
          1414167,
          1942988,
          -1014617,
          -1247211,
          11289732,
          -46203922,
          -10430570,
          9646385,
          -27668970,
          -42015555,
          -6550766,
          -27572363,
          -21705457,
          -78803039,
          58556867,
          -15820980,
          143268743,
          230215679,
          538340947,
          82491277,
          224210914,
          103474941,
          -35106504,
          297181166,
          -294316142,
          342155051
        ],
        [
          74533,
          -54287,
          381267,
          -7360,
          -630920,
          -425386,
          -1248627,
          -3359796,
          7576946,
          -324581,
          4569124,
          11877516,
          -7582728,
          -45561612,
          9325876,
          26808553,
          -37837924,
          26134457,
          -31857601,
          17070321,
          -3875593,
          -33045400,
          -35745954,
          16176356,
          -18193928,
          38313081,
          -26208826,
          56644673,
          45130906,
          -29457095,
          30361446,
          117969,
          -38647191,
          168013814,
          -15298998,
          -44089929,
          -51496321,
          134111324,
          237271369,
          954908781
        ],
        [
          59850,
          10725,
          -1394574,
          15232,
          -109179,
          -398898,
          -944982,
          -2526653,
          334466,
          4362741,
          -5859899,
          -244762,
          6536194,
          -24054393,
          -9906134,
          5679635,
          979687,
          29088006,
          -1023092,
          -7605072,
          7546460,
          24069185,
          7982165,
          2646234,
          -8766127,
          3312951,
          19535124,
          -5504164,
          -34518392,
          24296550,
          -28253663,
          16982840,
          -11890571,
          -92539541,
          28278326,
          19547669,
          -64032169,
          258975578,
          252952017,
          513986741
        ],
        [
          1393,
          698,
          -13589,
          288,
          370,
          8636,
          265443,
          -8166,
          102423,
          -3358588,
          46389387,
          -11636453,
          7397364,
          13207213,
          -75351913,
          -15967361,
          22326772,
          36412317,
          -6592064,
          -1252119,
          -15786025,
          5918380,
          2004160,
          -2410283,
          -18046647,
          -2013501,
          -6874486,
          -10891115,
          487126,
          -1377275,
          7781393,
          19646927,
          -36871225,
          -55490447,
          -29652284,
          -13094462,
          92655452,
          -118410064,
          -437380342,
          1416510473
        ],
        [
          13,
          33,
          77,
          -37,
          384,
          1278,
          -5285,
          14950,
          5202,
          17661,
          309608,
          202140,
          -384864,
          2586013,
          15452020,
          4497633,
          -25040737,
          -124024709,
          245994661,
          92388973,
          129938642,
          -44398161,
          -8595583,
          -50878698,
          -32511182,
          65820200,
          6252105,
          -81223610,
          4907162,
          -607674,
          3599374,
          12433045,
          -39342068,
          -49026666,
          -17687388,
          -90584532,
          71150053,
          217792402,
          -108704011,
          940828824
        ],
        [
          127,
          95,
          -3017,
          -12,
          -9292,
          7815,
          66078,
          -17613,
          -7992,
          -552213,
          -2154365,
          748015,
          -767879,
          -1627327,
          83761216,
          -147986530,
          54942505,
          60880633,
          -361466,
          -13169019,
          -21835809,
          -14628035,
          -540555,
          -11259492,
          -30676750,
          -12223836,
          267962,
          6699177,
          1438003,
          2951804,
          2702341,
          19400534,
          -37097924,
          -17172510,
          -26875438,
          -26664016,
          36076989,
          -103196782,
          -402084550,
          1107066852
        ],
        [
          10,
          30,
          3,
          -49,
          58,
          1598,
          -5652,
          8781,
          466,
          42016,
          281434,
          -43996,
          -265311,
          3865296,
          19060180,
          527675,
          -15184843,
          -213410902,
          -188978227,
          -30388117,
          -64892003,
          58520103,
          39658159,
          5497822,
          -20977290,
          23816602,
          34199601,
          -25755746,
          -27340702,
          18920404,
          -13258649,
          48971785,
          -39986357,
          -96883379,
          -15893346,
          -53776230,
          68245062,
          291780957,
          -172486764,
          851935987
        ],
        [
          514,
          1305,
          -572,
          256,
          20790,
          36794,
          84712,
          -54366,
          94552,
          1370544,
          -7154227,
          18425575,
          -46262698,
          55687396,
          -7516930,
          8298144,
          -17777286,
          50363800,
          3467625,
          -24136381,
          -8382948,
          70572833,
          -24402049,
          -617916,
          -2647074,
          13029535,
          17520114,
          6716874,
          -9746882,
          11110074,
          330478,
          -6538668,
          -2758424,
          -49089367,
          -9498985,
          120740599,
          131025793,
          199564438,
          1043805293,
          1091394527
        ],
        [
          1783,
          -1402,
          -3190,
          2378,
          24890,
          -177761,
          1565060,
          8010216,
          4224488,
          1401767,
          -19683003,
          8551528,
          3015943,
          -24589897,
          -31901447,
          14462951,
          29657665,
          34749094,
          4174486,
          -5054458,
          -6737630,
          29858993,
          13343268,
          5925818,
          5951644,
          -12764098,
          2033536,
          -23997174,
          -30770641,
          8127047,
          -2059201,
          10457443,
          -18199903,
          -145959943,
          -5614116,
          -56884823,
          124949105,
          189814914,
          -337039057,
          667124187
        ],
        [
          138736,
          -91123,
          416040,
          1389106,
          51979,
          388256,
          -332712,
          -2470300,
          -2282114,
          -1189784,
          -10482220,
          -868414,
          6770241,
          -16059047,
          -29362790,
          -13879432,
          56948461,
          10034008,
          12366105,
          -12291264,
          20494871,
          49258473,
          8842423,
          3760912,
          559630,
          -3672478,
          28265837,
          -11167698,
          -47067311,
          29081175,
          -27675341,
          6422166,
          3802924,
          -136987380,
          23464038,
          -2298644,
          47672313,
          430715943,
          243216105,
          99650952
        ],
        [
          134522,
          -93440,
          392857,
          -1405138,
          24459,
          340900,
          -205346,
          -2466951,
          -2294426,
          -1176962,
          -10478825,
          -839774,
          6747908,
          -16036478,
          -29361873,
          -13882138,
          56896694,
          10019095,
          12351805,
          -12274630,
          20505444,
          49153955,
          8888621,
          3768431,
          562931,
          -3687222,
          28278025,
          -11161238,
          -47074143,
          29094151,
          -27713762,
          6442648,
          3797707,
          -136940410,
          23532994,
          -2316480,
          47270749,
          430663291,
          242957224,
          98899125
        ],
        [
          -2,
          20,
          58,
          -27,
          -406,
          -231,
          -4437,
          3029,
          -163,
          -23977,
          -110260,
          -301801,
          414458,
          1047126,
          2559221,
          -123627,
          4394164,
          -550778,
          -12673084,
          30146462,
          19981223,
          70077009,
          -236517730,
          -22678855,
          299186341,
          -20663007,
          162992205,
          -97062038,
          -39551214,
          7577144,
          833747,
          83555309,
          -80249505,
          83914106,
          -99700920,
          102332683,
          -264834732,
          56922056,
          -350542491,
          176827151
        ],
        [
          1721,
          286,
          12600,
          547,
          654201,
          598709,
          802100,
          2254120,
          -8825715,
          -201000,
          3674602,
          14178225,
          -10461659,
          -44520549,
          5944068,
          26710887,
          -38571677,
          25496761,
          -33391649,
          19726015,
          -5664485,
          -41449385,
          -33320070,
          17314898,
          -16559634,
          35915898,
          -29939748,
          56186753,
          48772380,
          -32840295,
          33813383,
          660245,
          -41594106,
          173835074,
          -17800905,
          -58217243,
          -52588448,
          106936373,
          122623903,
          967816851
        ],
        [
          52,
          -4,
          188,
          10,
          859,
          -3346,
          9978,
          31367,
          -17799,
          -9321,
          278417,
          -3512761,
          4072894,
          20348597,
          42460926,
          112788826,
          143173545,
          14595368,
          -20533402,
          21501704,
          11861952,
          -69747278,
          16683407,
          -7286099,
          -57367162,
          23298405,
          15099585,
          17523256,
          28190275,
          25260912,
          -56929051,
          47476325,
          -50899590,
          46477720,
          64496512,
          43935410,
          -396946717,
          -58807881,
          -108643973,
          688650536
        ],
        [
          23740,
          -29886,
          208136,
          5156,
          -804808,
          -5180320,
          556452,
          -392272,
          -1867844,
          -3896259,
          -5558563,
          -8992954,
          14174436,
          13142641,
          21960362,
          29824210,
          -87374239,
          66298315,
          -6241629,
          2149146,
          -25038092,
          -26391723,
          52326555,
          15390967,
          23122778,
          -32390882,
          4741705,
          -33698578,
          -49778600,
          19580423,
          -31099950,
          31585073,
          -26000946,
          -168310675,
          48125167,
          -59848896,
          -175014071,
          159012941,
          -263824786,
          537036154
        ],
        [
          1959,
          3386,
          -1937,
          687,
          30426,
          110,
          534054,
          3044361,
          1029866,
          -4882253,
          34160506,
          -5303066,
          4020287,
          -13684647,
          54431305,
          -2438861,
          1422607,
          9042452,
          11559343,
          -13543961,
          29696380,
          45492337,
          2836797,
          18558021,
          23172425,
          5192645,
          36417382,
          17256104,
          -55169859,
          31879180,
          -37215019,
          -10529457,
          26897771,
          -76056635,
          66767901,
          2212338,
          -96719575,
          825513223,
          1149020258,
          -788263034
        ],
        [
          3268,
          3737,
          10143,
          277,
          -86419,
          -701043,
          -168018,
          108832,
          -274797,
          20147630,
          -2925471,
          -19031848,
          18921571,
          22880211,
          8342715,
          13102160,
          20366165,
          17709928,
          -8381383,
          20472973,
          -20605476,
          1719612,
          -56265417,
          49804426,
          49721834,
          17682626,
          -59869394,
          73521164,
          63121662,
          -82318854,
          112630495,
          -64210656,
          -14986085,
          165526109,
          -83068783,
          -271413466,
          475986964,
          703313910,
          55791349,
          137250790
        ],
        [
          2,
          -1,
          -10,
          -3,
          -71,
          -313,
          467,
          -1138,
          -1294,
          -10397,
          -85197,
          25798,
          97187,
          187390,
          -67158,
          318513,
          1803387,
          -177889,
          -2446459,
          11043675,
          -17514806,
          -3955038,
          3892292,
          -15145952,
          -40723637,
          16104008,
          -53604348,
          -6576946,
          62428272,
          -80523680,
          36089277,
          -151560590,
          219879098,
          -125843790,
          -600823747,
          170571300,
          -408446762,
          289419711,
          -79511093,
          12933429
        ],
        [
          507,
          -617,
          -2462,
          601,
          3887,
          -40033,
          389948,
          1386396,
          638296,
          -2954375,
          -14765884,
          -49656017,
          -19187567,
          -28256,
          -37205646,
          -51733622,
          -13601226,
          -19535484,
          -29792619,
          19019915,
          39332091,
          -76466596,
          885777,
          8802405,
          -37595792,
          30514348,
          19511376,
          59685038,
          14640537,
          15187465,
          -39578499,
          27900017,
          -24917787,
          165369081,
          61453248,
          29119339,
          -437352184,
          219807764,
          451797020,
          269736754
        ],
        [
          255,
          -981,
          -2090,
          870,
          14163,
          -15341,
          291768,
          743035,
          419324,
          1233854,
          -3889351,
          36211804,
          44440464,
          31470653,
          -34307393,
          -55431650,
          -15229236,
          -17229445,
          -28712812,
          18625815,
          39344885,
          -73857394,
          315844,
          11225668,
          -29575454,
          28376309,
          18830410,
          57576028,
          11112200,
          15514588,
          -34491623,
          21523174,
          -19387290,
          150663309,
          60043405,
          14745898,
          -398402410,
          258980375,
          471207751,
          130935451
        ],
        [
          38087,
          -14378,
          104898,
          -9785,
          839336,
          5146816,
          -551483,
          -416644,
          711875,
          1488898,
          -4958083,
          -12502265,
          17135298,
          16338835,
          25467941,
          32232732,
          -91888902,
          68384247,
          -7358224,
          3536476,
          -29026798,
          -28051565,
          47170500,
          18188363,
          26106864,
          -30557052,
          -1282530,
          -28174222,
          -42465552,
          11951587,
          -21239385,
          26473170,
          -27467143,
          -148958600,
          40536605,
          -75552103,
          -143423027,
          174114766,
          -262384827,
          562115120
        ],
        [
          481899,
          -267897,
          -177534,
          -3790,
          46871,
          -160612,
          493717,
          2280869,
          117983,
          -2002542,
          4784452,
          -2486134,
          404993,
          16910647,
          15636811,
          2540538,
          -16367882,
          -21911614,
          972228,
          -177266,
          -11077544,
          -3894174,
          -19847017,
          -14007870,
          -7954443,
          8176230,
          -13678122,
          2750888,
          35155631,
          -17183939,
          21095688,
          -13169272,
          13223896,
          94651676,
          -32149951,
          57016210,
          60225168,
          -409090781,
          -25652533,
          -227788633
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 62,
      "flags": [
        773562,
        773564,
        773567,
        773950,
        773951,
        785850,
        786234,
        786235,
        786238,
        786618,
        1179834,
        1376442,
        1474746,
        1523898,
        1530042,
        1533114,
        1534650,
        1548290,
        1548386,
        1548434,
        1548458,
        1548470,
        1554614,
        1557686,
        1557690,
        1557692,
        1559222,
        1559226,
        1559228,
        1559994,
        1559996,
        1559999,
        3121154
      ],
      "factor": [
        [
          -83,
          -26,
          -867,
          -1426,
          -9644,
          -3957,
          -58165,
          -111614,
          -238636,
          -194835,
          1832971,
          141603,
          355798,
          -2653818,
          -6279040,
          20401380,
          -341442602,
          92914231,
          -33138312,
          -15022814,
          8436517,
          82557712,
          -6139437,
          -8886563,
          -166754159,
          8539976,
          -30255454,
          47557646,
          -76507501,
          27276725,
          201492500,
          -404605014,
          -199759261
        ],
        [
          -3,
          13,
          858,
          -799,
          3860,
          -9043,
          -28102,
          76859,
          -200005,
          38417,
          -233839,
          -1242050,
          1637089,
          -977910,
          -62219225,
          33568924,
          75454683,
          72375943,
          1194060,
          162708186,
          -85551573,
          -59210145,
          -88192233,
          1067395,
          -212911541,
          61872600,
          36361809,
          -56749774,
          -290643896,
          -803535003,
          392853024,
          -394373302,
          161273707
        ],
        [
          46,
          143,
          814,
          -1342,
          262,
          -535,
          4718,
          -17698,
          -71500,
          -13581,
          5052,
          -453318,
          1237721,
          -2930453,
          -9298040,
          37752063,
          -37526933,
          -125721029,
          275594060,
          -76160757,
          -44899736,
          -8968031,
          22330226,
          -38183293,
          192513107,
          53074064,
          -215239529,
          -148246146,
          -41942746,
          -79129504,
          748577307,
          -624326855,
          -187761844
        ],
        [
          -87068,
          -33472,
          439905,
          11240,
          -10540918,
          1091144,
          -121925,
          -15296652,
          5232935,
          423176,
          -12217021,
          1063125,
          7095512,
          -26415384,
          -38213276,
          13282710,
          31465047,
          19631091,
          -26048716,
          10965852,
          -6437682,
          5121562,
          -11035383,
          -40315207,
          -38941244,
          16189340,
          33835637,
          -18494262,
          -5066302,
          282432175,
          291415363,
          -94401410,
          -534073678
        ],
        [
          -87582,
          -29052,
          395990,
          -37283,
          10705374,
          2278975,
          -640516,
          -14991932,
          4604757,
          1029239,
          -11500531,
          2051354,
          5654101,
          -26943580,
          -32152149,
          10646205,
          31003024,
          19271484,
          -25873163,
          9963525,
          -6369306,
          4521844,
          -11163478,
          -41566660,
          -39823571,
          17096954,
          34096603,
          -18695581,
          -7352369,
          271125495,
          291272545,
          -102161618,
          -536357899
        ],
        [
          -165149,
          -52113,
          787376,
          202107,
          -306474,
          1111558,
          2778888,
          -270924,
          2775825,
          -2201171,
          9353500,
          27464741,
          -41952767,
          -33235002,
          172940657,
          -76686414,
          27973671,
          6114977,
          -13408086,
          -26484646,
          -7140591,
          -17626951,
          -20974898,
          -87075865,
          -75397067,
          49447487,
          52759570,
          -3868029,
          -103504435,
          -93279601,
          333399342,
          -320382719,
          -536691294
        ],
        [
          -80976,
          -560,
          -267898,
          227463,
          435852,
          -12447066,
          -10256143,
          4363456,
          -12024887,
          -6598437,
          -7074501,
          9622459,
          -1242248,
          -35986622,
          -9539384,
          9780971,
          32410737,
          18686404,
          -28713219,
          6625270,
          -5204061,
          3911259,
          -11764602,
          -51931408,
          -45361814,
          26082817,
          33795076,
          -26500610,
          -15085704,
          250383438,
          335106836,
          -50482373,
          -469584885
        ],
        [
          -75394,
          20009,
          -449345,
          -981229,
          -593413,
          10985701,
          -8947681,
          11598687,
          -12808739,
          -5476736,
          -894422,
          3103247,
          3947595,
          -39867143,
          -26679021,
          16744012,
          33463604,
          20756830,
          -18476254,
          7613262,
          -10677287,
          7613109,
          -14216217,
          -43067194,
          -48053394,
          16904247,
          34695616,
          -1277046,
          -15653327,
          290868106,
          338902387,
          19525024,
          -370076760
        ],
        [
          -26090,
          -4431,
          -88175,
          -1090554,
          254087,
          -1886683,
          21627849,
          7605750,
          -6858892,
          2888887,
          1826142,
          -9944595,
          11121786,
          -38309583,
          -33140361,
          20881009,
          32772862,
          21514332,
          -26313218,
          10489620,
          -6960302,
          8464418,
          -11843135,
          -44479623,
          -44385160,
          18897643,
          31934073,
          -15730307,
          -6982163,
          303093826,
          353839171,
          21011621,
          -353264178
        ],
        [
          -164234,
          1481877,
          12538,
          154122,
          -20767,
          -83269,
          326820,
          -168498,
          1491275,
          229710,
          -660559,
          723744,
          -440587,
          714233,
          1115595,
          -1691705,
          336771,
          118954,
          -146737,
          -105999,
          -108875,
          -451371,
          -346654,
          -644347,
          -667294,
          157542,
          1246015,
          -221835,
          -725671,
          -875839,
          -998150,
          -17144631,
          -32453078
        ],
        [
          2,
          -160,
          -697,
          1278,
          -2021,
          -1384,
          17789,
          -16123,
          17181,
          -144925,
          65425,
          864089,
          -266064,
          -8957354,
          -978728,
          -8589509,
          -37605107,
          11801317,
          -14960707,
          27733652,
          -148932104,
          -269511132,
          308684295,
          159319764,
          3577677,
          20190411,
          158952042,
          128850896,
          361391406,
          -174231673,
          486899108,
          36470807,
          -148989138
        ],
        [
          -7,
          -132,
          -903,
          2179,
          536,
          -3137,
          -1720,
          -18351,
          58543,
          -54534,
          145445,
          1289455,
          -352446,
          1751788,
          -9422559,
          8902264,
          -25091930,
          24738987,
          -14972872,
          26644990,
          11493899,
          47403583,
          -249163839,
          -258356362,
          178652852,
          -256285302,
          170650891,
          162960097,
          359404954,
          -324892369,
          403253279,
          -11689221,
          21477212
        ],
        [
          34,
          -25,
          115,
          -1607,
          -1657,
          10005,
          -5534,
          -33597,
          -135621,
          -20801,
          -322472,
          -375072,
          -843638,
          2048130,
          -9931371,
          -6408283,
          65872407,
          7301403,
          46548268,
          -199015250,
          176606596,
          253733060,
          140769894,
          127766501,
          -257589894,
          -219613919,
          18080696,
          -130502695,
          201038385,
          -260126396,
          315879036,
          47012551,
          -175080121
        ],
        [
          14,
          93,
          651,
          -1307,
          1583,
          4131,
          -17788,
          -7885,
          -95905,
          67943,
          -94514,
          -459191,
          -98699,
          7682366,
          -919625,
          20067183,
          36737350,
          29307301,
          20195833,
          -20901627,
          137711589,
          125620790,
          -95288901,
          53609862,
          -22751165,
          500037031,
          -13039621,
          287724187,
          292414506,
          -86736804,
          62185486,
          -396484841,
          146882325
        ],
        [
          -7469,
          -8873,
          -507799,
          1573461,
          123868,
          372874,
          3095728,
          -480948,
          2491797,
          -33088079,
          -3402317,
          -10727613,
          -6313899,
          -40911416,
          -42793643,
          -82871146,
          7153465,
          -9430660,
          17281643,
          -28445235,
          -7861732,
          -4577427,
          20886273,
          11585492,
          19725337,
          -65542580,
          20201606,
          80923656,
          8183494,
          -23035149,
          -412437214,
          -1153719777,
          227221042
        ],
        [
          -3085,
          -2356,
          -193061,
          546815,
          -152898,
          146936,
          -389328,
          142646,
          -9931904,
          29514011,
          -7283580,
          19997952,
          -19156422,
          -32159731,
          -54211805,
          -83081636,
          8779403,
          -6624384,
          19276090,
          -30044109,
          -11365625,
          -6362221,
          23240017,
          12049148,
          16738264,
          -71022199,
          25673563,
          88665672,
          4969365,
          8962735,
          -412508527,
          -1229180988,
          182994024
        ],
        [
          -545,
          1914,
          -5015,
          23262,
          27924,
          -11280,
          1124683,
          149757,
          5919280,
          -2020108,
          -9759810,
          36561389,
          -6941929,
          -93309555,
          -6971594,
          62542430,
          -18856950,
          -8790612,
          4546687,
          -20140890,
          6415026,
          26250011,
          22818040,
          15606924,
          5276464,
          -12714552,
          -56320716,
          60032621,
          -18147579,
          -12608238,
          117513960,
          587463101,
          2192571497
        ],
        [
          44,
          411,
          2686,
          -3317,
          -210,
          7081,
          -74090,
          8718,
          -340207,
          83230,
          5461,
          -1298406,
          208564,
          10120248,
          -2138,
          -12801729,
          -15295006,
          -310374530,
          -179291611,
          92065268,
          -58403362,
          79059789,
          -84491309,
          135238649,
          -90832601,
          -64121051,
          -110847150,
          175987026,
          921219,
          10210321,
          380266426,
          -196977231,
          13576902
        ],
        [
          -12,
          3,
          -623,
          -500,
          -1697,
          -1364,
          -24701,
          21469,
          -16245,
          -42870,
          40100,
          494919,
          1367020,
          2459990,
          12135373,
          -17751334,
          46467559,
          176673539,
          -120337513,
          -117220955,
          -271616304,
          135273060,
          -68335756,
          184288430,
          170876333,
          -46570116,
          -296034690,
          38803749,
          28151291,
          -43520053,
          246083572,
          -113224118,
          -106580679
        ],
        [
          -6,
          105,
          -1,
          -647,
          -710,
          990,
          -37640,
          6334,
          -142768,
          -43630,
          173484,
          164895,
          1636461,
          2463771,
          6167222,
          -5978534,
          23318765,
          77942844,
          -26477095,
          50832572,
          313161864,
          -268083073,
          -37507845,
          37755459,
          -27440875,
          -153208710,
          -365655557,
          191285343,
          3566147,
          37706029,
          240427700,
          -122961026,
          -120207616
        ],
        [
          -6,
          154,
          174,
          -1011,
          -235,
          3914,
          -43336,
          9926,
          -152823,
          -64798,
          226104,
          188301,
          761939,
          3798610,
          12060634,
          -9690312,
          7838508,
          50436971,
          -11904925,
          267620764,
          138425737,
          244889954,
          259053512,
          36164759,
          256451149,
          -47468173,
          72334776,
          146247933,
          -204379236,
          -17137914,
          293874232,
          -130959081,
          -67051147
        ],
        [
          3,
          110,
          768,
          -2049,
          1234,
          540,
          -43649,
          -9884,
          -169450,
          -49335,
          372668,
          -344673,
          9139,
          -1535988,
          -4820886,
          100322,
          -28105593,
          3299261,
          -43285327,
          -140212467,
          157576253,
          -96486964,
          -192337410,
          326878645,
          194530947,
          7723897,
          309421177,
          -113337175,
          -203881712,
          13060805,
          354559724,
          -150472946,
          150193337
        ],
        [
          -19763,
          53,
          -1772970,
          -7571414,
          -4399,
          -1344180,
          -2272832,
          527048,
          13025787,
          1456848,
          -3212873,
          -12737146,
          -11480942,
          9271799,
          10276365,
          -37464509,
          14325499,
          10381257,
          322179,
          -26691924,
          -12929977,
          -8163191,
          13413488,
          -38129614,
          -28553377,
          -12691524,
          29765992,
          40337858,
          -35873427,
          91216390,
          110906666,
          -394977693,
          422069064
        ],
        [
          -242,
          -99,
          -8595,
          -7097,
          432,
          8507,
          230441,
          -345271,
          -1815376,
          -1035584,
          1031581,
          27246178,
          101495972,
          38683342,
          43814051,
          -64361238,
          17693098,
          6606866,
          11704890,
          -64564526,
          -22323572,
          -14800455,
          22527188,
          -64977588,
          -49403350,
          -7639732,
          56085775,
          94224901,
          -88275706,
          55605703,
          162848402,
          -370401245,
          554252742
        ],
        [
          -83,
          291,
          -2715,
          8744,
          -1029,
          37438,
          -32217,
          -81947,
          -404188,
          82292,
          -572577,
          -3058166,
          3615697,
          8465559,
          76233691,
          233892978,
          46559083,
          5860045,
          -13336091,
          -26235765,
          -35994520,
          -14092228,
          32983184,
          32098620,
          -27455018,
          -124709242,
          68056562,
          115505799,
          -13838657,
          106292306,
          -329517428,
          -1074833154,
          -44737049
        ],
        [
          -71,
          -49,
          -4479,
          -11476,
          -3867,
          15663,
          -13981,
          -34252,
          -8766,
          -110806,
          -173996,
          2908185,
          6186321,
          6296709,
          45411164,
          -27376647,
          -3624864,
          50748211,
          111667091,
          297109492,
          -32589881,
          32297806,
          -160258088,
          198295981,
          -98735157,
          -63839123,
          -3275312,
          -287731753,
          284403904,
          322608113,
          -1567217,
          -355322320,
          584158755
        ],
        [
          -547665,
          -120163,
          2910841,
          435230,
          145590,
          -770236,
          -2881641,
          8406245,
          12625858,
          4580500,
          -2285043,
          -29476591,
          1661681,
          11831134,
          -27013712,
          -18412136,
          12404340,
          13995626,
          2871379,
          -23831409,
          -14801395,
          -2918472,
          18459068,
          -29145323,
          -23105543,
          -22460846,
          23529007,
          48917067,
          -20424078,
          162631029,
          123527796,
          -279960982,
          702759832
        ],
        [
          -4855,
          -10563,
          -335603,
          1036410,
          45408,
          -57439,
          1337378,
          400669,
          4864275,
          -5312317,
          22310754,
          41877810,
          -39258850,
          96961941,
          -85033473,
          18831350,
          33988832,
          28228434,
          -2875968,
          -15747751,
          -28045079,
          -8762757,
          19850061,
          -39711062,
          -44715357,
          -16979470,
          42257358,
          36624264,
          -26449366,
          379325884,
          306324405,
          -180662189,
          379360407
        ],
        [
          -4317,
          -592,
          19896,
          -11713,
          -32292,
          542287,
          110354,
          619070,
          -467035,
          -173902,
          -1386227,
          3090521,
          4350935,
          11253067,
          -857758,
          18370906,
          -10042625,
          -13980986,
          -229299061,
          -3957886,
          104562353,
          -29535581,
          106293088,
          -150537506,
          108327085,
          120749506,
          -75637889,
          -487971026,
          159641948,
          -136798286,
          91337270,
          -702674127,
          529977265
        ],
        [
          -5443,
          19538,
          -207225,
          602469,
          -62385,
          878940,
          2123249,
          -5291588,
          -20078613,
          -2846843,
          -26399519,
          -27073495,
          -28769296,
          67913018,
          48514987,
          -23247481,
          2185248,
          20478581,
          12198164,
          -43744085,
          -22958293,
          -14968077,
          23170316,
          -58072115,
          -45691956,
          -960757,
          23924755,
          57768070,
          -73727720,
          84026448,
          332712632,
          92022137,
          1343445855
        ],
        [
          -8784,
          32775,
          69456,
          -370247,
          -69847,
          -508021,
          -2656205,
          -9126697,
          -11103869,
          2685328,
          48794628,
          -30467835,
          5431311,
          -44763092,
          1562265,
          -5878782,
          14279695,
          3614051,
          -5473099,
          -18260641,
          -4186871,
          3766107,
          15686055,
          -27206687,
          -11661451,
          -7221659,
          499739,
          20784400,
          -9306531,
          67786528,
          105468683,
          -71584900,
          898221816
        ],
        [
          -40121,
          -35490,
          -2892272,
          4986878,
          -15898,
          63984,
          -1421191,
          3550177,
          15475684,
          10504090,
          -314404,
          -25740181,
          4073096,
          -14375267,
          29808692,
          -10427361,
          20844756,
          16832540,
          -15888892,
          -12635862,
          -8308733,
          -1863215,
          -730013,
          -56077134,
          -47041840,
          18961138,
          30125725,
          2792966,
          -38936036,
          152517312,
          338697373,
          -19864343,
          187378226
        ],
        [
          -933309,
          -175390,
          -1697008,
          -299637,
          -44548,
          219217,
          2311425,
          -3598044,
          -7545674,
          -1834608,
          2379181,
          12790298,
          5270984,
          11587158,
          -5301762,
          21797029,
          -26094982,
          -17969306,
          11819813,
          17211800,
          13253332,
          3354169,
          -3863364,
          54098128,
          45993383,
          -3025082,
          -38526139,
          -22095040,
          36655783,
          -195110063,
          -269401658,
          271309536,
          -172620581
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 63,
      "flags": [
        773565,
        773949,
        774146,
        774242,
        774290,
        780386,
        780434,
        780458,
        783506,
        783530,
        785066,
        785078,
        785846,
        785852,
        785853,
        785855,
        786236,
        786237,
        786239,
        786429,
        786430,
        786431,
        786621,
        1179837,
        1185981,
        1376445,
        1382589,
        1385661,
        1474749,
        1480893,
        1483965,
        1485501,
        1523901,
        1530045,
        1533117,
        1534653,
        1535421,
        1559997,
        1560578,
        1560674,
        1560722,
        1560746,
        1560758,
        1566890,
        1566902,
        1569962,
        1569974,
        1571510,
        3133442
      ],
      "factor": [
        [
          0,
          2,
          22,
          34,
          53,
          63,
          122,
          70,
          108,
          278,
          3883,
          11200,
          10098,
          8267,
          14324,
          23818,
          29632,
          -179018,
          -165867,
          691557,
          708723,
          538317,
          26168,
          -1118489,
          -1119158,
          921522,
          -8482289,
          70588813,
          -89526719,
          19032560,
          -108309895,
          -45774575,
          94739440,
          -27149607,
          -39595419,
          -85042219,
          122712080,
          -68198850,
          18475382,
          -238244172,
          211485510,
          -419671242,
          165555323,
          -93756175,
          -37853110,
          157924474,
          -244009295,
          -104152745,
          162534477
        ],
        [
          -1801,
          -2071,
          -33706,
          54910,
          -33763,
          -371557,
          45137,
          -141949,
          97730,
          136893,
          -71211,
          -9536716,
          14392448,
          48871,
          -53979,
          -2510186,
          19665794,
          7729842,
          -2235978,
          -2440219,
          -3964485,
          6106701,
          5295260,
          -24621,
          -4797334,
          28586335,
          14686311,
          15811058,
          1788046,
          29046,
          -879678,
          -28474158,
          -700551,
          10756807,
          376806,
          13191904,
          -15016955,
          -5727131,
          15076489,
          20520284,
          16030337,
          20579654,
          18548907,
          42397284,
          106493680,
          245741459,
          -309697908,
          -79917473,
          -204978211
        ],
        [
          0,
          4,
          23,
          -21,
          18,
          46,
          -11,
          65,
          -3,
          -195,
          -430,
          9416,
          -2442,
          -5749,
          29047,
          30426,
          -45583,
          -31032,
          -38148,
          -18855,
          -197491,
          -29674,
          -57743,
          163306,
          -1212482,
          1407847,
          -2744539,
          -3971514,
          6344076,
          -56329387,
          121282685,
          20194842,
          -49510729,
          -11319268,
          11845466,
          82988254,
          247966375,
          -63053531,
          242107798,
          194694725,
          -85293870,
          -154322956,
          -259666025,
          -275013700,
          -154714330,
          197160191,
          -533426689,
          -182401985,
          245326212
        ],
        [
          0,
          2,
          8,
          -13,
          22,
          18,
          -8,
          66,
          10,
          180,
          -143,
          4901,
          875,
          -1506,
          16502,
          11694,
          -30187,
          -24968,
          -9747,
          -109420,
          232413,
          399922,
          -347481,
          -58495,
          -970665,
          -280411,
          -324810,
          -6840418,
          2655569,
          -14237585,
          75533183,
          36948303,
          3910421,
          116497873,
          -39719503,
          17964061,
          -6527807,
          426566928,
          -6904892,
          -320831333,
          -47991085,
          58065253,
          -92000058,
          -188730361,
          26137280,
          217196917,
          -425351239,
          -62455506,
          252266375
        ],
        [
          0,
          2,
          0,
          -5,
          22,
          14,
          1,
          44,
          14,
          32,
          -104,
          3762,
          699,
          -4623,
          17585,
          12811,
          -26206,
          -7942,
          1297,
          -202629,
          345509,
          607757,
          -439968,
          99881,
          -1330063,
          493021,
          -29392,
          -29590271,
          7711684,
          -22371019,
          53427255,
          30699218,
          -15072662,
          63087422,
          -42649864,
          17016931,
          8310451,
          -372987202,
          -217683149,
          -304115594,
          -171042451,
          125212117,
          -96279387,
          -144133670,
          24897772,
          164607766,
          -421720535,
          -59372211,
          237741046
        ],
        [
          -12467,
          -3921,
          -956881,
          938151,
          -431909,
          1232149,
          209014,
          1316324,
          -482411,
          -1547163,
          -7103,
          -163346,
          947224,
          -844324,
          223003,
          729497,
          456916,
          5849848,
          4960324,
          -4692355,
          6868984,
          3879292,
          2220251,
          3180936,
          -4516776,
          -5273022,
          -5086358,
          1355653,
          -5622683,
          5692763,
          -2209572,
          -15044782,
          2216239,
          -1732975,
          2196347,
          7743944,
          -9148295,
          -2638124,
          5704763,
          20207600,
          7430694,
          12171117,
          10141140,
          12488232,
          89490922,
          261299244,
          -75218434,
          112248217,
          445661761
        ],
        [
          -15,
          -33,
          -672,
          601,
          -233,
          886,
          107,
          549,
          121,
          866,
          5613,
          -30064,
          -1538,
          104254,
          -49419,
          -23634,
          31248,
          -1421773,
          -1689630,
          4074360,
          -13299999,
          -24161188,
          7096405,
          -4162299,
          157891493,
          12801528,
          2482570,
          20946018,
          -5837445,
          15628765,
          -5086000,
          -10581370,
          4140962,
          -6197376,
          1780448,
          12074374,
          -14509950,
          -3015444,
          -21128555,
          28554785,
          35481794,
          10110982,
          -28965297,
          -35644482,
          143294529,
          185051521,
          -55284257,
          173533490,
          542382787
        ],
        [
          0,
          0,
          -10,
          5,
          -18,
          7,
          -32,
          6,
          27,
          745,
          1651,
          -1911,
          -1084,
          3526,
          -2328,
          -5089,
          12481,
          -171915,
          -109542,
          169575,
          -1090149,
          -2061366,
          246635,
          -52635,
          20477369,
          -2818691,
          -4544520,
          -39179818,
          -2146765,
          -20206216,
          24481721,
          7182936,
          -11455197,
          -2658854,
          7462248,
          -28274311,
          64553320,
          9085921,
          162724317,
          -102876630,
          -327103266,
          -30729554,
          253886872,
          319977391,
          -511144245,
          447481039,
          -218287856,
          204842902,
          139733289
        ],
        [
          -29,
          -20,
          -1820,
          1721,
          -630,
          2650,
          417,
          1795,
          -828,
          9137,
          1376,
          -59112,
          -45332,
          138549,
          2812,
          -103734,
          -107498,
          -2574702,
          -3625149,
          11071871,
          -47886933,
          -99069436,
          41270601,
          4928929,
          -45647873,
          -9456129,
          -7105912,
          279096,
          -8627406,
          5039072,
          -6302907,
          -14364434,
          4574100,
          -6390707,
          2661598,
          7471427,
          -6127148,
          349620,
          2814686,
          15425775,
          -13970295,
          4349784,
          14562693,
          8720850,
          91031525,
          175642655,
          -79377595,
          182212527,
          596290785
        ],
        [
          0,
          0,
          -42,
          31,
          -33,
          20,
          -35,
          37,
          70,
          342,
          1464,
          -4426,
          3531,
          3500,
          2828,
          -5836,
          22549,
          -67135,
          130563,
          289421,
          -1652760,
          -3556270,
          1401879,
          840033,
          1559043,
          -4924363,
          -5704083,
          -46233318,
          -5737784,
          -51534855,
          8906113,
          -42113251,
          -3382366,
          30482440,
          -8455902,
          -27689789,
          -32314802,
          -45428256,
          31325227,
          -22693376,
          414440823,
          233243758,
          -83027055,
          18827576,
          -658864603,
          333902893,
          -295008913,
          183455085,
          187554789
        ],
        [
          -7739,
          -2422,
          -172335,
          -131828,
          1898894,
          267627,
          322686,
          160753,
          1492045,
          -1993156,
          -17495,
          3654974,
          2568083,
          -2677318,
          -1347255,
          1661525,
          1806145,
          6873765,
          6487926,
          -7652059,
          9544517,
          1938683,
          1525946,
          2505813,
          -4676954,
          -5224003,
          -7416236,
          -3137009,
          -8621175,
          6058183,
          -2746000,
          -10735282,
          5209948,
          -5014303,
          1905988,
          5957066,
          -4607968,
          -707829,
          2409229,
          19183691,
          3701559,
          9925683,
          9389062,
          5549841,
          73346622,
          164254353,
          -57404429,
          221743383,
          706486401
        ],
        [
          0,
          -4,
          -15,
          82,
          212,
          -24,
          -7,
          -17,
          201,
          -1679,
          906,
          15900,
          19470,
          -16753,
          -14837,
          26289,
          27429,
          394115,
          331882,
          -476297,
          431765,
          282782,
          20750,
          -79633,
          -1296610,
          1413112,
          -4802836,
          -14445289,
          -26068880,
          -5927705,
          -76345601,
          -68759832,
          84811369,
          27999316,
          -10766549,
          130165310,
          -132887077,
          81868835,
          -327940477,
          153112264,
          -113447173,
          -255662505,
          -237463647,
          101845472,
          -355679136,
          236279879,
          -302770454,
          -86877220,
          67021472
        ],
        [
          -14958,
          -9377,
          -647337,
          715151,
          -285650,
          -1867290,
          437169,
          -375725,
          437149,
          -336308,
          -11466,
          3267663,
          -1589211,
          -3007150,
          369791,
          6362941,
          -3889657,
          3671142,
          2792372,
          -8298411,
          -6323384,
          9253977,
          6389229,
          2005390,
          -4032407,
          17036937,
          2557277,
          -1644614,
          -9469871,
          1720848,
          -5758181,
          -19943282,
          8596718,
          3084425,
          71880,
          8419038,
          -5016300,
          -722610,
          7935622,
          20116279,
          6604034,
          17528262,
          18794182,
          25623273,
          72434187,
          8239641,
          -278833006,
          124634727,
          425422203
        ],
        [
          -2510,
          -4008,
          -147866,
          -319701,
          -105150,
          26486,
          80190,
          -98471,
          -125336,
          -299194,
          8816437,
          1710159,
          1446357,
          -260387,
          2957967,
          1919362,
          2364392,
          -3170144,
          3393942,
          -765527,
          -2408662,
          3160595,
          3448015,
          3701359,
          8487576,
          -78619000,
          -41311127,
          -78908217,
          -28803150,
          7256824,
          -38677348,
          -35006794,
          20427728,
          8184867,
          3033408,
          2755454,
          -12956527,
          1543440,
          25867236,
          32738128,
          7403713,
          35841946,
          47515397,
          29684742,
          121079054,
          -144077111,
          -592410781,
          -618207239,
          -173986571
        ],
        [
          -1678,
          -2037,
          -37514,
          17555,
          117490,
          -32882,
          -639761,
          -187360,
          -326683,
          -369450,
          -71502,
          390375,
          898195,
          -722209,
          234607,
          3543929,
          -5911740,
          1163633,
          9313810,
          16342458,
          68695269,
          -51267756,
          -39396532,
          -18580935,
          -4526485,
          64874072,
          16780347,
          -14444657,
          -4065582,
          -4719997,
          -11919204,
          -45512248,
          10503592,
          12671253,
          -471748,
          12354915,
          -18406179,
          -3331894,
          26311544,
          28563520,
          20553072,
          37105089,
          42539391,
          69267624,
          122000672,
          -4469964,
          -650318059,
          -378223805,
          -247859786
        ],
        [
          -1600,
          -1325,
          -95897,
          -200201,
          -75247,
          6321,
          95763,
          -48022,
          -26982,
          -139686,
          -8432772,
          996793,
          426002,
          -294297,
          2553265,
          969966,
          3311895,
          -6777637,
          3655845,
          -843179,
          -804677,
          1970857,
          2093074,
          3909852,
          9479984,
          -87251255,
          -45705445,
          -85720237,
          -31236070,
          7941200,
          -41514075,
          -35528803,
          22118843,
          7880543,
          3250567,
          1993824,
          -12674873,
          2143414,
          26450163,
          33773537,
          6740112,
          36878754,
          49725255,
          28831329,
          121918949,
          -176741373,
          -617643834,
          -653465714,
          -165117306
        ],
        [
          -2224,
          2997,
          -62521,
          -32911,
          448604,
          21948,
          77714,
          96717,
          344399,
          -669958,
          263682,
          -13573997,
          -10937823,
          3533436,
          6204409,
          4688027,
          -9531190,
          189651,
          -1239739,
          1023067,
          -13246680,
          13860657,
          8106211,
          4076538,
          -2910861,
          10585171,
          6123491,
          6361584,
          -2184126,
          1172826,
          -6172389,
          -33049027,
          804527,
          12300700,
          1124983,
          13187600,
          -18521526,
          -6076727,
          18156953,
          23980719,
          17241362,
          24758131,
          22418672,
          44987013,
          122384699,
          283603258,
          -341013430,
          -225441753,
          -333730901
        ],
        [
          -401,
          -630,
          -15959,
          16477,
          553,
          -65489,
          -24485,
          -30729,
          22846,
          -369236,
          215839,
          4766429,
          -12035005,
          1630327,
          2795596,
          -14370441,
          23065924,
          6721604,
          -1415800,
          2208410,
          753246,
          2504042,
          1104260,
          -1566717,
          -5169515,
          35109077,
          16902218,
          17779819,
          2686561,
          -770005,
          -705559,
          -32252723,
          -1084625,
          12387977,
          422648,
          14233404,
          -17732412,
          -6554671,
          17184479,
          22158658,
          18297106,
          23456502,
          20423621,
          48571086,
          116453044,
          282468387,
          -341130416,
          -142073894,
          -294708530
        ],
        [
          -537,
          -241,
          -13855,
          5893,
          48054,
          -11516,
          -168046,
          -49808,
          -84998,
          -312912,
          127694,
          -832798,
          -467678,
          -2935048,
          -25616399,
          -9448705,
          -9319321,
          -2785690,
          148438,
          780278,
          -15841355,
          14152473,
          8595017,
          4952725,
          -1656399,
          4739297,
          3143512,
          -974936,
          -4650911,
          1434169,
          -9690739,
          -34823959,
          2794088,
          13725315,
          1158321,
          12458873,
          -18112967,
          -5702703,
          20649725,
          24954868,
          17275143,
          27844637,
          26714892,
          47573779,
          124268001,
          224717129,
          -413144607,
          -302128736,
          -410328728
        ],
        [
          -63394,
          -18582,
          410382,
          -6594,
          776839,
          -222613,
          839529,
          806483,
          -2107287,
          1888701,
          -291834,
          4063717,
          2645442,
          946326,
          4203036,
          2562341,
          -5109232,
          1781017,
          -3274479,
          -338410,
          -16480690,
          15178712,
          9635065,
          3744264,
          -4794197,
          29959804,
          16126373,
          22133670,
          2999089,
          -386388,
          26350,
          -31709663,
          -2680433,
          13274175,
          571937,
          14582090,
          -18482317,
          -7245147,
          16772102,
          21271513,
          18516716,
          22793269,
          17934879,
          47599136,
          116832749,
          328377117,
          -301558300,
          -142590746,
          -363473385
        ],
        [
          -62003,
          -18389,
          303145,
          -380993,
          -669427,
          -70177,
          -877137,
          1687880,
          1575683,
          817218,
          -211621,
          4174397,
          2807206,
          941874,
          4162416,
          2740848,
          -5583243,
          1900257,
          -3391785,
          -376523,
          -16640235,
          15261757,
          9741640,
          3844163,
          -4836752,
          30339690,
          16266991,
          22394621,
          3072779,
          -422717,
          88818,
          -31751878,
          -2731491,
          13322432,
          562582,
          14613097,
          -18507515,
          -7271026,
          16794389,
          21249397,
          18554667,
          22811452,
          17929951,
          47749094,
          116904706,
          329001365,
          -301882670,
          -142134610,
          -365783680
        ],
        [
          -62900,
          -21230,
          149228,
          401520,
          -330878,
          1001272,
          341254,
          -2252067,
          614960,
          767743,
          -246714,
          3678826,
          2443140,
          996712,
          4192440,
          2772966,
          -5567489,
          1903689,
          -3247965,
          -364313,
          -16313732,
          15086947,
          9553584,
          3802287,
          -4834840,
          30202661,
          16126710,
          22210818,
          3038088,
          -401001,
          59877,
          -31724942,
          -2689625,
          13258687,
          564615,
          14585735,
          -18484923,
          -7248376,
          16784268,
          21260430,
          18534097,
          22800396,
          17939404,
          47656121,
          116898346,
          328829264,
          -301503560,
          -142378667,
          -362803231
        ],
        [
          -45987,
          813099,
          4576,
          14532,
          -7781,
          -8741,
          25019,
          -504,
          17649,
          -3557,
          32544,
          58032,
          77794,
          -21965,
          -5812,
          -82748,
          29347,
          -78335,
          23523,
          62764,
          277861,
          -347959,
          -230545,
          -111836,
          111292,
          -92598,
          -170175,
          -704003,
          -194297,
          -62315,
          -317425,
          -236376,
          211738,
          128414,
          -15556,
          -54655,
          -8759,
          52538,
          218332,
          72936,
          10369,
          283938,
          417942,
          350939,
          -15732,
          -6043304,
          -6397460,
          -7904011,
          -6468575
        ],
        [
          -1,
          -1,
          20,
          7,
          -20,
          5,
          62,
          -28,
          11,
          -1354,
          1176,
          -4223,
          2048,
          -5511,
          1593,
          -4806,
          -17687,
          -150683,
          -419830,
          -292645,
          -102270,
          1048151,
          -918672,
          -3702820,
          -1872755,
          -604710,
          12636154,
          48938148,
          97664828,
          26417126,
          -184108696,
          -67071976,
          130135549,
          39336336,
          324703416,
          -179390535,
          -82769028,
          -8484901,
          64446548,
          17568344,
          -127652409,
          73812546,
          -14739507,
          -246310874,
          -137635032,
          85021927,
          -157488096,
          -18528813,
          148190632
        ],
        [
          -48476,
          -16202,
          636303,
          69750,
          -317188,
          232865,
          201837,
          133422,
          -73176,
          -473960,
          140230,
          -2307412,
          -2952191,
          -18063573,
          -215377,
          2476479,
          3101732,
          7475146,
          12178973,
          -38595957,
          430242,
          -4339047,
          1439329,
          18577224,
          -766219,
          36426404,
          -19495349,
          -17473479,
          -39211778,
          -2990671,
          -10443985,
          -11093239,
          28311708,
          -3184342,
          270946,
          -4972677,
          11861357,
          6232993,
          4094995,
          12041971,
          -12107038,
          37150970,
          18674693,
          13220364,
          -18294604,
          -306803368,
          -53221632,
          -322457258,
          1461121313
        ],
        [
          -1,
          -1,
          18,
          15,
          -5,
          12,
          60,
          -24,
          12,
          -1401,
          1769,
          -2592,
          2483,
          -10622,
          7816,
          -15649,
          -20158,
          -145879,
          -344950,
          -421238,
          379381,
          829211,
          -926548,
          -2844078,
          -2033043,
          -1452084,
          15753323,
          54847277,
          -35330972,
          38475571,
          -223899550,
          8642289,
          -151692746,
          -126380223,
          -304600418,
          -62777346,
          -182137532,
          -1283231,
          127162841,
          27342937,
          -119301568,
          64052449,
          -48142600,
          -180953458,
          -136147940,
          47846670,
          -179962773,
          -43058957,
          140442363
        ],
        [
          -287,
          -303,
          -5980,
          1053,
          -6001,
          2164,
          -15321,
          -18310,
          56442,
          2400193,
          16596,
          13319,
          770748,
          19714619,
          -1994209,
          -4253320,
          -3006262,
          9281966,
          15618619,
          -45039264,
          3294894,
          -6109165,
          671057,
          18224330,
          -772588,
          30256950,
          -22173788,
          -19683158,
          -38970365,
          -1972669,
          -11081453,
          -9875653,
          28026393,
          -4351430,
          466298,
          -5413980,
          12055514,
          6362557,
          3472683,
          12221608,
          -12631860,
          35363853,
          18060226,
          10033833,
          -17648813,
          -302500948,
          -41713936,
          -295884087,
          1486554210
        ],
        [
          -22,
          132,
          -690,
          559,
          188,
          -1005,
          452,
          -978,
          893,
          11605,
          3556,
          -47952,
          381953,
          1175978,
          -59281,
          -205135,
          867295,
          -2439858,
          -10087338,
          64208836,
          7461000,
          21589941,
          11729022,
          79417003,
          -2487400,
          42446419,
          -41820639,
          -25080389,
          -38834043,
          -840620,
          -16391903,
          -7072976,
          25455191,
          -10728675,
          2479396,
          -9469954,
          5271751,
          7278992,
          3053923,
          12822619,
          -20185984,
          35730712,
          8616549,
          -5434207,
          -19633038,
          -194123694,
          86005864,
          -250527060,
          1586662283
        ],
        [
          0,
          0,
          18,
          -13,
          17,
          59,
          39,
          50,
          15,
          1786,
          682,
          3023,
          -5293,
          -7070,
          7413,
          11538,
          -31712,
          -41812,
          -15082,
          58732,
          -49477,
          34220,
          270968,
          1416945,
          81164,
          -544138,
          -9454175,
          35007683,
          128110310,
          -16651253,
          -7007423,
          15825477,
          -118137009,
          72389798,
          -40364313,
          123148219,
          88104705,
          39748737,
          -207272076,
          157376744,
          25753227,
          18870867,
          432873325,
          -263799649,
          -169268002,
          59505862,
          -166182443,
          -172406267,
          274461445
        ],
        [
          -32,
          -77,
          -942,
          361,
          -316,
          -1791,
          224,
          -1656,
          2783,
          44217,
          -20675,
          -137591,
          367942,
          138861,
          414432,
          -1458748,
          -867943,
          285633,
          -5618429,
          22302338,
          -14439117,
          17795684,
          4122063,
          -113514329,
          -9608950,
          25795824,
          -66899747,
          7007715,
          -51667759,
          -1083979,
          7357930,
          -6558069,
          20693912,
          -2465309,
          2915512,
          -250038,
          8370861,
          4004027,
          -2799274,
          19014264,
          -15397432,
          57170984,
          8313055,
          10047124,
          -8180859,
          87159686,
          287574397,
          -572216951,
          1489548555
        ],
        [
          -14,
          -9,
          -306,
          170,
          5,
          -360,
          -16,
          -910,
          1316,
          14270,
          3099,
          -50844,
          167981,
          49906,
          326506,
          -829471,
          -582489,
          -738581,
          -2114358,
          9318468,
          -108252,
          4144726,
          6308,
          -9048493,
          -1713130,
          -51913106,
          204432502,
          -5654228,
          -56900451,
          -9834040,
          16018729,
          -12332207,
          24013501,
          14709052,
          6642759,
          18206173,
          34304539,
          4441378,
          -19093557,
          16147010,
          6225443,
          23239755,
          34917890,
          26770830,
          -28219177,
          -82600653,
          82798712,
          -511554445,
          1421576823
        ],
        [
          -38806,
          -11488,
          516845,
          54389,
          -258234,
          191671,
          165218,
          114783,
          -88605,
          -1302069,
          49875,
          -23189,
          -3015683,
          6990482,
          -8437575,
          14331127,
          9460765,
          5758120,
          800186,
          13856688,
          4675446,
          12038780,
          5200806,
          -26090674,
          -6419447,
          -16366714,
          10963153,
          -29253056,
          3174991,
          8898376,
          -12900630,
          -12706500,
          8494079,
          -4677367,
          -2409060,
          14306331,
          1125627,
          3776788,
          -1438633,
          28163369,
          7972671,
          -13304287,
          26944753,
          9675642,
          95016251,
          -350996662,
          -665174162,
          1162064646,
          538449322
        ],
        [
          0,
          -2,
          -5,
          -11,
          -6,
          3,
          16,
          -7,
          4,
          636,
          189,
          34,
          3121,
          1119,
          7301,
          9561,
          -13259,
          81844,
          -67330,
          -30416,
          -308233,
          505410,
          999264,
          596187,
          266398,
          -4094717,
          -1329642,
          18526484,
          -28563826,
          -103088814,
          261590914,
          68152623,
          -41415983,
          -140529309,
          75447362,
          -124999607,
          -344390336,
          -22949613,
          6261706,
          31856528,
          15503599,
          -153786370,
          117125172,
          -109903263,
          -50418844,
          -34206828,
          -322259976,
          -144517173,
          249536909
        ],
        [
          0,
          -1,
          7,
          4,
          -28,
          39,
          4,
          38,
          237,
          7928,
          210,
          -2509,
          12544,
          -1535,
          25078,
          -65611,
          -90469,
          71375,
          -418901,
          1772144,
          -814212,
          1186961,
          743428,
          -2055115,
          546188,
          -17242689,
          -1980296,
          45182470,
          315051750,
          -10122802,
          43413903,
          -50453089,
          123379720,
          -58492938,
          -153970912,
          -5293438,
          -35747436,
          -23256613,
          70732096,
          -72909198,
          49642922,
          -82771505,
          -86938366,
          150455921,
          34398850,
          -161738201,
          -97886393,
          -320889642,
          927914813
        ],
        [
          -2,
          -4,
          7,
          20,
          57,
          48,
          96,
          12,
          241,
          4997,
          2858,
          -1999,
          1868,
          -10339,
          25549,
          -39195,
          -59469,
          -162511,
          -185072,
          716917,
          300979,
          45632,
          -75257,
          -601103,
          83586,
          -7517242,
          -5567264,
          33827773,
          51932198,
          6575146,
          -92438455,
          65944896,
          -354569277,
          160905860,
          167886937,
          56408470,
          -75465028,
          -31720486,
          56353368,
          -95626900,
          78501193,
          -155704317,
          -102168932,
          175433122,
          35039803,
          -168879380,
          -117698532,
          -184469466,
          776566899
        ],
        [
          -450,
          -969,
          -12032,
          4403,
          -969,
          -4384,
          -13679,
          -25159,
          81813,
          2948652,
          103058,
          -1850076,
          1847750,
          -5163693,
          7349595,
          -17723931,
          -10948861,
          4988589,
          5867702,
          9526585,
          7414447,
          10150780,
          3929925,
          -14271943,
          -5091811,
          -19856394,
          533381,
          -36103299,
          1970175,
          10249096,
          -16071438,
          -11579426,
          10050599,
          -7438139,
          -1992546,
          12084759,
          598145,
          4367100,
          -1354136,
          28394275,
          6465730,
          -14869993,
          26513998,
          3814391,
          95511869,
          -356645200,
          -647081230,
          1170694189,
          600154079
        ],
        [
          -57791,
          -20012,
          643112,
          195452,
          -397409,
          -407639,
          365399,
          -53319,
          -26110,
          -5061237,
          97163,
          -663165,
          1304643,
          4335462,
          1818615,
          -7582320,
          -5764375,
          7305717,
          10379919,
          3078799,
          31173814,
          -4656091,
          -4715605,
          8428464,
          -5425742,
          -59082912,
          -24533154,
          8513874,
          2171208,
          15165671,
          5769505,
          -3203018,
          -12114217,
          -13362466,
          7176448,
          5902437,
          -18453125,
          -6916468,
          -213950,
          20394410,
          8700575,
          -322563,
          -10697979,
          -19427953,
          127432358,
          848430050,
          414151102,
          97528755,
          533845510
        ],
        [
          -1499,
          1439,
          -18469,
          9257,
          -19257,
          -16122,
          -40139,
          -66221,
          203169,
          7674939,
          159461,
          -897350,
          -2837673,
          -3177998,
          -4311812,
          6305517,
          4876450,
          7373738,
          7691101,
          5961650,
          27943301,
          -2791986,
          -3646733,
          4706722,
          -5874552,
          -52811490,
          -18633316,
          12185534,
          2266428,
          13905655,
          6905435,
          -4655704,
          -12158910,
          -11390649,
          6802457,
          6948403,
          -18195604,
          -7122571,
          306032,
          20253418,
          9437081,
          1477150,
          -9744115,
          -14892254,
          125963919,
          833064771,
          386012930,
          81852379,
          484987447
        ],
        [
          0,
          1,
          19,
          25,
          37,
          -15,
          -26,
          39,
          -60,
          100,
          -2373,
          3587,
          -10873,
          -1945,
          32556,
          31732,
          -47194,
          391633,
          -89498,
          195284,
          -257170,
          -11358,
          1520345,
          98962,
          -3175077,
          6516742,
          4804422,
          -5561693,
          15736629,
          365606204,
          54080534,
          264870104,
          43475749,
          -796222,
          -546074,
          -82236584,
          15732580,
          -6035895,
          -39628509,
          64637966,
          43554252,
          -7702705,
          -20255180,
          32252175,
          -104309921,
          140158686,
          -371607936,
          -167471820,
          108651148
        ],
        [
          0,
          1,
          9,
          9,
          18,
          -1,
          -35,
          14,
          -84,
          300,
          717,
          3644,
          -3681,
          -2887,
          15264,
          844,
          -17629,
          136349,
          -536496,
          -363175,
          -11228,
          1306619,
          546027,
          -276469,
          -1520607,
          -615294,
          1631828,
          19572424,
          22484931,
          3381775,
          -46080347,
          10358880,
          -94589609,
          -433089523,
          151987982,
          95200889,
          131624842,
          73791313,
          -121750140,
          -117039977,
          19854703,
          82612823,
          -42721368,
          47342671,
          -16397624,
          51935578,
          -268018661,
          -136189231,
          3536998
        ],
        [
          -2,
          -5,
          19,
          152,
          526,
          498,
          955,
          417,
          1121,
          4879,
          32942,
          11482,
          27196,
          -19548,
          117017,
          -24284,
          -32301,
          -1618687,
          -420929,
          1277020,
          8953236,
          -2906016,
          -272317,
          7981265,
          -741321,
          -45228834,
          -28982853,
          320542196,
          -76621445,
          1188578,
          74838213,
          -23906864,
          32805934,
          52708549,
          -1728347,
          13680896,
          45290700,
          -2737149,
          -29090142,
          29759898,
          -38756000,
          142027352,
          -32368010,
          115001143,
          -91964204,
          -310037508,
          -352237361,
          -1902829,
          23218993
        ],
        [
          0,
          1,
          -5,
          1,
          -4,
          -25,
          -5,
          4,
          -31,
          307,
          -179,
          -1234,
          1784,
          -161,
          8934,
          2239,
          -5764,
          38180,
          -101683,
          18261,
          -557823,
          175133,
          265926,
          -317348,
          374088,
          17547,
          805442,
          -17108429,
          22162042,
          -66438072,
          27750591,
          -52269270,
          -135300847,
          11450718,
          -63077351,
          -424713945,
          181524862,
          65419691,
          -196308219,
          102740693,
          -20968736,
          -7962750,
          -80858248,
          90159609,
          68692848,
          101368002,
          -165454112,
          -29849968,
          102806919
        ],
        [
          0,
          0,
          -4,
          1,
          3,
          -22,
          28,
          19,
          -14,
          27,
          -298,
          -70,
          2170,
          4194,
          8990,
          7436,
          -16696,
          -77075,
          -56011,
          61188,
          -130484,
          -289596,
          -450867,
          -65397,
          304812,
          -535019,
          -73994,
          19682077,
          6835766,
          -250333067,
          -144056525,
          360930653,
          118239912,
          12776196,
          -9452644,
          -8803250,
          26597953,
          4168320,
          -15456981,
          52774322,
          31534367,
          21797174,
          -5344769,
          76098674,
          94772507,
          166182294,
          -207069995,
          -24129420,
          68236941
        ],
        [
          -12370,
          1682,
          -723610,
          -1546824,
          -522865,
          82733,
          544294,
          -397283,
          -469373,
          -1582702,
          -750441,
          452386,
          -219057,
          -1769908,
          -585520,
          2292360,
          -1950101,
          8835769,
          4874636,
          -7055331,
          5326995,
          5858623,
          3508539,
          2605789,
          -8798663,
          27725079,
          10096681,
          28154773,
          1127168,
          3776129,
          9165163,
          -9880125,
          -1950093,
          -3452172,
          1183404,
          9724998,
          -6493668,
          -3460210,
          -456024,
          15831869,
          7194809,
          5848230,
          159861,
          11097070,
          72995270,
          316370496,
          33825497,
          366978797,
          647812550
        ],
        [
          -21,
          64,
          -1679,
          -6075,
          -3608,
          4655,
          4440,
          -88,
          6771,
          13326,
          346865,
          -173680,
          408522,
          468582,
          875881,
          -250580,
          3715498,
          -63220693,
          20173402,
          -10848864,
          7524347,
          9765509,
          4545201,
          -340262,
          -9503684,
          21425467,
          4243386,
          10168877,
          -344291,
          6458047,
          4141560,
          -12139953,
          1391247,
          -5398147,
          1268790,
          9791119,
          -8737597,
          -2138471,
          473864,
          20466233,
          8182436,
          6581240,
          5126366,
          13674189,
          84703689,
          278927689,
          -41112970,
          303936939,
          652877581
        ],
        [
          -17,
          -23,
          -676,
          -2935,
          -1610,
          1097,
          -518,
          -2222,
          -3345,
          42115,
          97303,
          -87385,
          -220698,
          113194,
          -386137,
          -758968,
          -1035151,
          -9971510,
          -73967542,
          -28824139,
          27830260,
          -4360421,
          -1909923,
          2968749,
          -5124478,
          -6743584,
          -11738174,
          -17155203,
          -9923109,
          6091578,
          -5012996,
          -13735551,
          8251851,
          -2064819,
          659369,
          6780437,
          -6696443,
          -409104,
          3996442,
          22645449,
          6605540,
          9904520,
          13795762,
          9828350,
          79912622,
          135610829,
          -111681640,
          156698567,
          665453361
        ],
        [
          -26,
          8,
          -1363,
          -1257,
          -212,
          -1022,
          742,
          -521,
          1020,
          -3605,
          45658,
          -72959,
          162158,
          167800,
          47489,
          -36185,
          609088,
          -1596502,
          -3841165,
          3101137,
          -52716735,
          -4703949,
          -113041649,
          13806858,
          -9095860,
          -9284889,
          -10377293,
          4471990,
          -9639344,
          9960131,
          1672391,
          -10890152,
          5118576,
          -5603098,
          2074745,
          6964686,
          -5749887,
          -900966,
          -448670,
          20603694,
          6122720,
          9948254,
          9321165,
          10979045,
          74010997,
          174884287,
          -80821707,
          204662309,
          617718255
        ],
        [
          -5987,
          7536,
          -130273,
          63295,
          402566,
          -114125,
          -2200096,
          -665081,
          -1106981,
          -1500529,
          -264759,
          951222,
          100126,
          -1384356,
          2498035,
          2859331,
          739228,
          6699098,
          3185432,
          -12197994,
          -14802185,
          21263362,
          15576070,
          9073770,
          -4556737,
          -18118091,
          -8987115,
          5963546,
          -7215054,
          7569116,
          97926,
          -6743923,
          1740441,
          -5073332,
          2298678,
          6465022,
          -4644140,
          -1700783,
          -456391,
          17391131,
          2871530,
          5771575,
          2455977,
          -1400799,
          72375926,
          259280363,
          44447681,
          284984608,
          683984455
        ],
        [
          -320733,
          -97270,
          -339732,
          -63125,
          187286,
          -88756,
          -197459,
          -75597,
          15283,
          640422,
          103280,
          -2008834,
          -995349,
          863223,
          -1777385,
          -2840776,
          2716908,
          -5294984,
          -2722733,
          4978076,
          2921871,
          -9985973,
          -6390809,
          -3929225,
          5586998,
          -11100789,
          -2973457,
          -8433950,
          4801641,
          -4007415,
          2814887,
          25962582,
          -2455571,
          -4376008,
          -1677799,
          -12283442,
          13891917,
          4524940,
          -11654770,
          -25596799,
          -13103469,
          -20289387,
          -17476513,
          -31298162,
          -117828243,
          -292927153,
          222560667,
          -48679373,
          -256481727
        ]
      ],
      "denominator": 1000000000
    }
  ],
  "bound": "1384336383031430617/3000000000000000000"
}


==> anc/proofs/s2/0.461389881__tau0_c4/verify_c4_branch_plateau.py <==
"""Exact verification scaffold for a possible plateau on (tau0,c4].

The one-scale law and its boost are checked exactly, but a matching upper
certificate is not yet known.  The first generator is twice the smallest
atom's mass, isolated as the unique root in (1,2) of the polynomial below.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from quadratic_tower import extend_positive
from verify_second_plateau import verify_exact

HERE = Path(__file__).resolve().parent
T = make_field([-2304, 7040, -576, -11136, 2952, 3753], local_isolation=True)
a0 = T([0, 1, 0, 0, 0])/2
b0 = -(28841805*a0**5+19225611*a0**4-16124046*a0**3-4953896*a0**2+2011200*a0)/(16514*a0)
t0 = (37833993*a0**5+25282872*a0**4-21120918*a0**3-6549752*a0**2+2655736*a0)/(33028*a0)
d0 = 1-a0-b0-t0
assert min(a0,b0,t0,d0) > 0 and a0+b0+t0+d0 == 1
beta0 = a0*a0*(b0+t0+d0)+2*a0*b0*(t0+d0)+2*a0*t0*d0+b0*b0*d0
k0 = 1-beta0
F = extend_positive(T, 1-3*k0+9*k0*k0)
a = F(a0); beta = F(beta0); k = 1-beta
D = F([0]*5+[1]+[0]*4)
assert D > 0 and D*D == 1-3*k+9*k*k
B = Q(2,3)*(D-3*k+1)
scale = (1+3*k-D)/(3*k)
assert 0 < scale < 1
assert (1-k*scale*scale)/(3-3*scale+scale*scale) == B
assert Q(4613898814527,10**13) < B < Q(4613898814528,10**13)
PRIMITIVE = a+D


def check(cover,cert):
    endpoint = make_field([-2,-1,-1,-1,0,1])
    c = endpoint([0,1,0,0,0])
    cuts = sorted([2/c,c,(c+2)/(c*c),(c+2)/(2*c),
                   (c*c+c+2)/(c**3),4/(c*c)])
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=beta,
        endpoint=(-2,-1,-1,-1,0,1),expected_c=('0','1','0','0','0'),
        expected_cuts=tuple(tuple(q.json()) for q in cuts),minimum_margin=Q(0))


if __name__ == '__main__':
    cover = json.loads((HERE/'near_c4_branch_refined_cover.json').read_text())
    cert = json.loads((HERE/'c4_branch_plateau_exact_certificate.json').read_text())
    result = check(cover,cert)
    (HERE/'c4_branch_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.462747996__c4_tau1/README.md <==
# S2: c4_tau1

Status: band. The directory prefix is the lower value truncated to nine decimal places.

Use the full-near certificate for the width reported in Table 2. verify_tau1_plateau.py supplies the lower arithmetic and is not an accepted exact-upper proof.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.462747996__c4_tau1/verify_tau1_band.py --ratios 31 --full-near-optimality
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.462747996__c4_tau1/branch1_exact_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0"
  ],
  "cuts": [
    [
      "1/2",
      "-1/4",
      "0",
      "1/4"
    ],
    [
      "0",
      "-1/2",
      "0",
      "1/2"
    ],
    [
      "-1/2",
      "-1/4",
      "1/2",
      "1/4"
    ],
    [
      "-1/4",
      "3/8",
      "1/4",
      "1/8"
    ],
    [
      "-1",
      "0",
      "1",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        32,
        48,
        56,
        60,
        62,
        63
      ],
      "factor": [
        [
          80917,
          -955015,
          -1392898,
          4873527,
          -1637837,
          12392472,
          -69497430
        ],
        [
          6681,
          766152,
          -7163002,
          27076926,
          67883546,
          -52374162,
          96918522
        ],
        [
          5590,
          -162492,
          12758879,
          -1006184,
          28680711,
          120342511,
          124234682
        ],
        [
          5681,
          -254960,
          -2525831,
          28421061,
          -64973386,
          -509124,
          156033144
        ],
        [
          9179,
          467611,
          -24078656,
          -28679756,
          -105013,
          22339050,
          112836798
        ],
        [
          3707,
          -6308958,
          7719809,
          -15148301,
          5720543,
          -55999617,
          91992261
        ],
        [
          20560,
          4553149,
          14396701,
          -20022852,
          -6443622,
          -64210241,
          98164053
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        64,
        65,
        96,
        97,
        112,
        113,
        120,
        121,
        124,
        125,
        126,
        127
      ],
      "factor": [
        [
          105289,
          -50127,
          -4826,
          5946,
          -2885,
          -2600,
          -4060,
          26603,
          -16515,
          10862,
          3164,
          -29563,
          -14722,
          419956
        ],
        [
          33741,
          131178,
          36968,
          -60543,
          -7097,
          13473,
          24541,
          -469863,
          261063,
          -475061,
          1151354,
          -1630029,
          807699,
          357718008
        ],
        [
          2765,
          11599,
          -96565,
          144971,
          62462,
          -11165,
          -29514,
          -367896,
          450038,
          -328325,
          12851888,
          8989969,
          -5090189,
          -273193830
        ],
        [
          2809,
          10373,
          430533,
          42413,
          -67638,
          -235882,
          -436690,
          -93082,
          -380556,
          -1340668,
          284136,
          -244400,
          -415644,
          -282726122
        ],
        [
          2206,
          9948,
          -80972,
          122827,
          52732,
          -9367,
          -21971,
          -386632,
          235034,
          974279,
          741983,
          -16496604,
          -22060516,
          -272084904
        ],
        [
          2350,
          9536,
          -4733,
          -112089,
          -490764,
          396014,
          -8199,
          346818,
          -627763,
          -1871408,
          1654266,
          -1710721,
          -67870,
          -283830238
        ],
        [
          2319,
          9920,
          -81802,
          123816,
          52880,
          -9605,
          -22460,
          -387428,
          305948,
          472894,
          1692153,
          -9355561,
          30835524,
          -317494299
        ],
        [
          2531,
          9478,
          -94778,
          -329869,
          -101636,
          -468792,
          297011,
          574763,
          -181323,
          -1661700,
          1523231,
          -1611759,
          -100997,
          -283832429
        ],
        [
          3860,
          14587,
          -87023,
          103785,
          155953,
          69620,
          19010,
          -160056,
          1200172,
          -7495295,
          -5536281,
          3344962,
          -2224318,
          -278175564
        ],
        [
          3775,
          11167,
          202014,
          -242416,
          363565,
          295891,
          140105,
          1284874,
          412136,
          1161932,
          1717623,
          -1205314,
          106285,
          -284186025
        ],
        [
          1862,
          3706,
          28173,
          -112328,
          121564,
          77716,
          164587,
          -2258785,
          -2528501,
          663825,
          -2228900,
          3423153,
          -1019064,
          -280048957
        ],
        [
          2048,
          5113,
          26999,
          -106422,
          -134885,
          117,
          10690,
          -1102239,
          3220148,
          3874821,
          -3665008,
          4661487,
          -1395537,
          -279843941
        ],
        [
          8208,
          35990,
          -284239,
          -65691,
          68380,
          -20779,
          -493623,
          908085,
          -1032745,
          2499637,
          -3845285,
          4658735,
          -1209101,
          -279777156
        ],
        [
          8238,
          34957,
          89368,
          354197,
          -91526,
          -66565,
          412297,
          1042688,
          -745196,
          2400397,
          -3727652,
          4565379,
          -1215396,
          -279785882
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        774144,
        774145,
        774241,
        786432,
        786433,
        786434,
        786529,
        786530,
        786577,
        786578,
        786601,
        786602,
        786613,
        786614,
        786619,
        786620,
        786622,
        786623,
        1179648,
        1179649,
        1179745,
        1179793,
        1179817,
        1179829,
        1179835,
        1179838,
        1376256,
        1376257,
        1376353,
        1376401,
        1376425,
        1376437,
        1376443,
        1376446,
        1474560,
        1474561,
        1474657,
        1474705,
        1474729,
        1474741,
        1474747,
        1474750,
        1523712,
        1523713,
        1523809,
        1523857,
        1523881,
        1523893,
        1523899,
        1548288,
        1548289,
        1548385,
        1548433,
        1548457,
        1548469,
        1560576,
        1560577,
        1560673,
        1560721,
        1560745,
        2752512,
        2752513,
        2949120,
        2949121,
        3047424,
        3047425,
        3096576,
        3096577,
        3121152,
        3121153,
        3133440,
        3133441
      ],
      "factor": [
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          3,
          7,
          13,
          25,
          19,
          14,
          61,
          4,
          195,
          78,
          -874,
          -59,
          7108,
          -2375678,
          4791648,
          -22252399,
          84069995,
          4470760,
          -49756753,
          11177578,
          28402448,
          19301962,
          -33840524,
          -9215216,
          18503940,
          5988664,
          66039515,
          -38425966,
          -14231784,
          -20530241,
          -799112,
          22569412,
          93202610,
          4904486,
          -36035231,
          -25926193,
          -114356786,
          47580382,
          77313269,
          11765534,
          22776618,
          80703535,
          -90068441,
          77406312,
          5540226,
          -10822990,
          -256418627,
          16966527,
          -96556732,
          41425031,
          -165948580,
          46563878,
          -38143834,
          81851631,
          -50375204,
          73324798,
          -12769516,
          22900489,
          -105644165,
          -168652818,
          6174669,
          -87366323,
          304070233,
          -193756157,
          -703414336
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          3,
          6,
          10,
          28,
          18,
          -4,
          62,
          5,
          199,
          77,
          -888,
          31,
          7351,
          -1645425,
          5407453,
          -31497017,
          111217889,
          1428826,
          -44351912,
          13023565,
          19431791,
          2753947,
          -18069904,
          -1878739,
          11585049,
          9952178,
          -18456422,
          30451834,
          -45596207,
          21385957,
          -5326835,
          -12478162,
          -67846879,
          3507224,
          6835394,
          1428977,
          63383831,
          -31094962,
          -72526125,
          -1575756,
          -1637175,
          -103085651,
          76330529,
          -21607243,
          -20893417,
          -20929993,
          272306023,
          45428729,
          12893385,
          7143035,
          -3450617,
          -151458196,
          -39315981,
          60773981,
          -71537054,
          61656627,
          1533015,
          -9080155,
          -202827888,
          -245253573,
          -43049282,
          -228247795,
          272499662,
          -135388328,
          -610298793
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          3,
          5,
          23,
          11,
          8,
          70,
          76,
          4,
          152,
          110,
          -999,
          -1780,
          10612,
          811565,
          8021189,
          -22785500,
          83574809,
          -1460738,
          -25285764,
          9590184,
          12436915,
          12140985,
          10270035,
          -13706351,
          -7407571,
          24100063,
          -40990244,
          5916818,
          -18594010,
          -57832759,
          -57893025,
          -12169976,
          -16440805,
          788039,
          -55348889,
          2517373,
          24741460,
          -14834416,
          4749740,
          -19698112,
          51560066,
          -62716692,
          -28051072,
          -66498954,
          -2500279,
          -68372615,
          -61821888,
          -6983644,
          76230562,
          33525087,
          72042955,
          -152944355,
          214468971,
          -136629152,
          108856186,
          37216373,
          -17387461,
          65819057,
          171733351,
          395311904,
          109350146,
          218812920,
          168685758,
          -338512140,
          -709901951
        ],
        [
          38798,
          -13579,
          439766,
          23147,
          17526,
          10410,
          6632,
          20481,
          35613,
          -3263,
          17736,
          15772,
          13308,
          29265,
          48073,
          -152503,
          50184,
          -75949,
          154678,
          -84338,
          -1405749,
          1402787,
          114395,
          -239109,
          5415,
          19740,
          42319,
          9649,
          96492,
          -68847,
          -85798,
          -29266,
          -3844,
          -224904,
          52145,
          -108967,
          -43562,
          3208,
          -22792,
          -59869,
          -12460,
          -81277,
          -110602,
          -23381,
          28125,
          37580,
          62217,
          36606,
          3208,
          106211,
          -29601,
          -56227,
          -96402,
          -29307,
          45832,
          -114993,
          15334,
          -37388,
          62452,
          196461,
          78676,
          194094,
          47825,
          -43156,
          -192133,
          -306966,
          -21966,
          298215,
          -88830,
          -213774,
          799524,
          -256362
        ],
        [
          105003,
          38699,
          -140081,
          -46968,
          -31164,
          -18875,
          -16845,
          6147,
          85334,
          9098,
          54301,
          56657,
          57025,
          -602820,
          39860,
          -496717,
          -193970,
          639421,
          1508247,
          -2488613,
          -27969246,
          -23994248,
          231807,
          -10736981,
          1235809,
          3490282,
          -2996779,
          -4069682,
          -8122084,
          -3114850,
          2728214,
          -5445623,
          -2206861,
          -1777093,
          3125751,
          9813040,
          3443869,
          740247,
          -4364864,
          1188419,
          1022568,
          4121558,
          3193889,
          -496061,
          -1741584,
          3709843,
          -3983196,
          -46241,
          -2630245,
          1649712,
          -727717,
          -4865046,
          6235350,
          3253901,
          3030012,
          -1803273,
          -9468021,
          3609661,
          4674905,
          -6849882,
          4219696,
          14880312,
          -21403107,
          13185280,
          3161684,
          -10269484,
          6087563,
          73462590,
          18651454,
          44029762,
          262889379,
          -223334345
        ],
        [
          -11788,
          -201272,
          5490,
          -65551,
          -79403,
          2924,
          -16547,
          14694,
          -130229,
          -52678,
          -62510,
          -71129,
          -17772,
          -1152955,
          36560,
          768253,
          -546814,
          1238077,
          2766461,
          -4339917,
          -48407967,
          -88930911,
          -7361413,
          -4951601,
          5477845,
          -891106,
          -5367099,
          -7334024,
          -22054032,
          -9837419,
          5153981,
          -6355656,
          -5348285,
          4215594,
          2412956,
          24635091,
          7871167,
          2336656,
          -15357368,
          7335568,
          4527318,
          7138778,
          7765290,
          -1276660,
          -8006428,
          8530088,
          -13154069,
          497951,
          -11768663,
          2926786,
          -10509464,
          -20173224,
          18665301,
          13087312,
          20856561,
          -18891136,
          -16165732,
          -3773758,
          9387287,
          -2391992,
          28633163,
          35458009,
          -56673976,
          52837635,
          960045,
          -106610106,
          17363532,
          308915036,
          107325783,
          159744669,
          268143133,
          -39064572
        ],
        [
          -1591,
          -18905,
          -870,
          -5296,
          -8138,
          2007,
          -504,
          9352,
          655356,
          114699,
          375362,
          -243720,
          91286,
          -24169,
          9781,
          352632,
          81549,
          871329,
          -730546,
          741597,
          39898214,
          -9402338,
          2561313,
          -6483289,
          -3354923,
          9225652,
          1386410,
          -1446505,
          -5545689,
          6504109,
          532652,
          8248010,
          5392025,
          -8890586,
          -5467035,
          -21194847,
          -19471893,
          32429777,
          -3104620,
          -5266838,
          3273442,
          -4732239,
          7835649,
          -14211076,
          16536547,
          -16127865,
          -13341277,
          4043944,
          -10168521,
          -9025312,
          -23303178,
          -306931,
          8282707,
          1928594,
          -2849277,
          -41973497,
          7630047,
          -25006265,
          -13370601,
          -51036593,
          74777789,
          374314121,
          53333645,
          20575584,
          -490498740,
          -30929187,
          -19056171,
          -67625481,
          48779137,
          -173027660,
          118029273,
          -510894708
        ],
        [
          -928,
          -16126,
          1616,
          -5419,
          -5672,
          -837,
          -1873,
          -10060,
          -837017,
          -949560,
          2645925,
          -769974,
          2490698,
          -9680,
          3492,
          277674,
          -91104,
          66961,
          568370,
          -929030,
          -9362151,
          38760546,
          3704242,
          -15004749,
          -862987,
          8727096,
          176257,
          -1423283,
          -1762929,
          -2767222,
          -167739,
          -3025212,
          -1768660,
          -7054625,
          1939269,
          -4641452,
          -1231565,
          -780616,
          1053198,
          -4431791,
          1410050,
          -2492931,
          1563331,
          -1645437,
          2128595,
          52138,
          -403752,
          7088681,
          7233168,
          1508957,
          -6594711,
          7021455,
          3440961,
          -1695291,
          -7097114,
          8572957,
          -7137576,
          -16478297,
          -14015355,
          -33461828,
          -2712840,
          51327337,
          6783537,
          -7255265,
          56134496,
          14080210,
          -18562640,
          -17788976,
          -35837164,
          -185026016,
          196397322,
          -431684443
        ],
        [
          -1324,
          -14496,
          -825,
          -3979,
          -6225,
          1568,
          -414,
          6826,
          495913,
          87596,
          277337,
          -195012,
          53270,
          -26210,
          -62408,
          603890,
          -245355,
          -387862,
          2037099,
          -505829,
          16886837,
          13937646,
          19967363,
          -6923085,
          -4026544,
          11824293,
          12167228,
          12814725,
          -7774398,
          4177572,
          -30809129,
          21147832,
          -549493,
          -20949286,
          -1858576,
          -867968,
          16633881,
          -5164910,
          -2688518,
          11297008,
          -4816584,
          7250152,
          -50523739,
          15724138,
          -2142264,
          14619526,
          9612195,
          -11293197,
          -11961203,
          801500,
          -9681083,
          -19926276,
          -28888203,
          -252602,
          -1169351,
          -74525771,
          13554259,
          58914516,
          73953351,
          195585439,
          -25945233,
          -294195211,
          48605047,
          439929241,
          -12726510,
          -66431745,
          -60531756,
          15286756,
          108170148,
          -343026219,
          88826148,
          -563171167
        ],
        [
          -771,
          -12295,
          1361,
          -4326,
          -4208,
          -926,
          -1668,
          -5397,
          -442902,
          -1103105,
          -1035233,
          3773057,
          -18248,
          -134721,
          16825,
          295108,
          -18499,
          106904,
          262788,
          -500580,
          14394179,
          19960619,
          2944192,
          -10808886,
          -823020,
          8101266,
          745464,
          -2034517,
          -4446920,
          -2031585,
          -125400,
          333845,
          -240733,
          -6140518,
          720694,
          -6448406,
          -242713,
          2581076,
          -862885,
          -1568764,
          2445465,
          -2708457,
          1018973,
          -2330237,
          2545121,
          -694915,
          -3587213,
          6325773,
          3815678,
          -1125434,
          -12631082,
          4177378,
          5419126,
          473961,
          -5373350,
          -2530874,
          -3347675,
          -16519993,
          -7522422,
          -14662406,
          7125189,
          53955374,
          6014180,
          -159532,
          19902463,
          -27808683,
          -27921889,
          26088340,
          -4203080,
          -260333702,
          149081119,
          -484788648
        ],
        [
          -1069,
          -15097,
          -569,
          -4265,
          -6554,
          1600,
          -442,
          7961,
          526712,
          90791,
          295627,
          -206109,
          56570,
          -1532,
          -6738,
          670717,
          -40402,
          -110688,
          -857237,
          -1336411,
          34787972,
          -10692065,
          4442108,
          -6494839,
          384549,
          -12648586,
          -8207367,
          -24168114,
          12327726,
          6232845,
          28163178,
          -10817764,
          19036593,
          -786934,
          14323217,
          -11793731,
          15163891,
          9341215,
          211593,
          14312202,
          1132880,
          -1118789,
          19631477,
          -7496845,
          3517525,
          -2454029,
          -9570705,
          -15362366,
          -8993165,
          -11461616,
          6854109,
          2564110,
          9046232,
          2178329,
          -11426548,
          19288278,
          21515561,
          44350952,
          61959116,
          135098658,
          147847,
          -198083113,
          -101903695,
          -512896640,
          36171511,
          -159588654,
          -14082778,
          114947766,
          25311504,
          -307676062,
          154784750,
          -510303898
        ],
        [
          -626,
          -12711,
          1523,
          -4862,
          -4294,
          -1620,
          -1967,
          -6814,
          -487796,
          -1031991,
          -2682251,
          -2277582,
          500994,
          -239037,
          130302,
          -3097264,
          246966,
          157791,
          314326,
          -621171,
          19499144,
          9748046,
          3076728,
          -9981670,
          -1177782,
          7614128,
          65481,
          -2033527,
          -3625423,
          -403130,
          549166,
          -347812,
          114209,
          -4743207,
          1104423,
          -4498665,
          632874,
          1923451,
          322226,
          -1137027,
          1518264,
          -878129,
          914134,
          -1402153,
          2414149,
          -580789,
          -2532760,
          4007721,
          3427371,
          -1642328,
          -7939008,
          4714492,
          3759215,
          -314793,
          -6863283,
          168645,
          -3152813,
          -8539555,
          -3823250,
          -9847562,
          1372253,
          32481078,
          5055757,
          -1316357,
          16071587,
          -7810034,
          -22657697,
          -4190382,
          -10761433,
          -214119771,
          169525926,
          -463455142
        ],
        [
          -1395,
          -24823,
          -287,
          -7739,
          -10446,
          1501,
          -1418,
          8783,
          502815,
          863599,
          298247,
          -177065,
          -599478,
          -105117,
          -50149,
          -67191,
          -168440,
          85187,
          50482,
          -844,
          57639416,
          -14823975,
          -14434711,
          -6944302,
          2103374,
          18869117,
          -2917010,
          3162087,
          -20134679,
          -14916138,
          2716078,
          -9105955,
          -17849262,
          13587839,
          -4849252,
          12855569,
          -1654544,
          -22192053,
          1722174,
          -13115472,
          8006941,
          -3209089,
          19169879,
          1653424,
          -8712562,
          2565266,
          -3673981,
          31627478,
          32705903,
          5295273,
          -18722146,
          25425418,
          27239577,
          888395,
          -7683304,
          61548506,
          -40817555,
          -93951101,
          -100732365,
          -219898813,
          -27154075,
          156732862,
          11270593,
          85045149,
          459847215,
          96199243,
          -26159940,
          49591974,
          -122143421,
          -255596454,
          181033639,
          -426113139
        ],
        [
          -1030,
          -21818,
          2076,
          -8713,
          -7481,
          -2503,
          -3432,
          -7348,
          -1029595,
          2279699,
          439574,
          184838,
          -1883751,
          -256459,
          55412,
          -2799805,
          173815,
          101588,
          366850,
          -903120,
          -3746284,
          22822450,
          9127338,
          -12962177,
          -2473127,
          4197812,
          306940,
          -3278875,
          3613194,
          4730789,
          188617,
          137578,
          5121484,
          -10366490,
          3829550,
          -8008255,
          980930,
          7526561,
          1640496,
          1111172,
          -1646418,
          963775,
          -4490279,
          -1604179,
          5788879,
          -1274175,
          186066,
          -5548977,
          -4148140,
          -2636243,
          1498517,
          114031,
          -5711328,
          -2403421,
          -8420041,
          -11612469,
          6708574,
          22684831,
          24801575,
          47299580,
          2203114,
          -15828134,
          3689747,
          -32912168,
          -111015619,
          -4574060,
          -12943854,
          -65269535,
          2544536,
          -129391285,
          205045552,
          -431951606
        ],
        [
          2769,
          -6493,
          2401,
          -3569,
          -3041,
          -668,
          -1359,
          -594,
          -233688,
          6423,
          -739643,
          -896898,
          -1462485,
          -99176,
          -129768,
          7290387,
          -648031,
          -274409,
          399108,
          -952436,
          -50131230,
          67301672,
          8093530,
          -21546037,
          -1800356,
          7578601,
          -349986,
          -1301647,
          5574214,
          -279699,
          -458231,
          -6440451,
          -503654,
          -11461547,
          4688740,
          -5036724,
          -3013682,
          -376818,
          4060718,
          -6727119,
          -1667012,
          -1195200,
          -657240,
          -1394146,
          4164333,
          -111113,
          4633781,
          2320262,
          6369502,
          3756299,
          5779365,
          7615178,
          -4367495,
          -5473049,
          -10029974,
          13434024,
          -5575412,
          1499216,
          -5468512,
          -24547347,
          -11426907,
          33250298,
          9069403,
          -32191655,
          4576043,
          67070425,
          -1177725,
          -110988792,
          -64130035,
          -40168427,
          273124240,
          -349835548
        ],
        [
          2713,
          -6210,
          2501,
          -3523,
          -2874,
          -1063,
          -1388,
          -3972,
          -387041,
          -172608,
          -3834,
          61706,
          241749,
          -99200,
          -18486,
          1800116,
          -134243,
          486113,
          -1053642,
          614295,
          94082793,
          -119306948,
          1642667,
          1733108,
          -5184690,
          4134521,
          -7565577,
          -876725,
          1710792,
          17326689,
          8011653,
          -6558433,
          2584207,
          13428259,
          2772417,
          16867359,
          6961438,
          -2966742,
          12677339,
          2102764,
          -7423144,
          18823748,
          3149082,
          7247118,
          1830967,
          -1783970,
          6413003,
          -18325283,
          24521,
          -8535082,
          38755784,
          12010618,
          -10245605,
          -7915578,
          -22669829,
          28284816,
          -3623349,
          66131220,
          23741741,
          11775859,
          -52305037,
          -131327780,
          4516626,
          11924536,
          -61433847,
          218229432,
          33866039,
          -337290640,
          -80686878,
          287230346,
          378212709,
          -240444430
        ],
        [
          -5780,
          -54076,
          -544,
          -15987,
          -21334,
          2352,
          -3118,
          10435,
          541526,
          1275300,
          -955816,
          673337,
          3022793,
          -151572,
          51176,
          -934177,
          35169,
          198159,
          800115,
          -1746148,
          -54620674,
          51192916,
          10009085,
          -22416215,
          -3111008,
          5980542,
          -2765978,
          -1054724,
          11072006,
          4978574,
          1463270,
          -10756225,
          294406,
          -8725622,
          7152228,
          1685767,
          -844397,
          -3965723,
          9204379,
          -6984833,
          -5727485,
          4859716,
          -1570531,
          1957759,
          3937780,
          733116,
          10525807,
          -5766146,
          6377441,
          3858699,
          25792683,
          10456228,
          -12347052,
          -9703735,
          -16025332,
          27514859,
          -6039514,
          30978105,
          6037423,
          -13195491,
          -35986885,
          -43841884,
          6289216,
          -45048722,
          11043,
          157369617,
          22774891,
          -242822642,
          -103863409,
          165537849,
          373719036,
          -243231417
        ],
        [
          -6141,
          -54434,
          -1408,
          -16070,
          -21275,
          2429,
          -3494,
          10009,
          529012,
          -1527911,
          1004846,
          -17879,
          -2518479,
          -281337,
          61129,
          -3397438,
          159593,
          97487,
          643653,
          -1649713,
          -41431950,
          37481637,
          9004859,
          -20297439,
          -3146888,
          5998293,
          -3085435,
          -1029531,
          9805955,
          5494407,
          1950086,
          -10342015,
          209802,
          -6755567,
          6666455,
          2974598,
          -61651,
          -4303225,
          9253494,
          -6253440,
          -5582569,
          5727626,
          -1011849,
          2409295,
          3470693,
          705316,
          9940691,
          -6088075,
          6285706,
          2946999,
          25814374,
          10695049,
          -11505422,
          -9320630,
          -16288749,
          27915565,
          -6305986,
          31608529,
          6061289,
          -13214646,
          -37145749,
          -50061728,
          5683924,
          -38992686,
          6021061,
          158444266,
          22225529,
          -241589653,
          -101348636,
          162680572,
          368856356,
          -248468797
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          -2,
          -2,
          -5,
          10,
          -30,
          -45,
          -56,
          -2,
          405,
          -231,
          -2085,
          8080,
          -22055,
          13303465,
          1510795,
          17121052,
          -60669852,
          -7596360,
          45358412,
          -9164281,
          -20250109,
          -4125677,
          23434314,
          -13815973,
          -23134622,
          40258526,
          -128214989,
          -10133165,
          -44237710,
          56556591,
          -7682966,
          -118788655,
          -42876130,
          -50043892,
          -138304260,
          -22914527,
          -154821251,
          28012539,
          11880670,
          299599266,
          -41312556,
          -69208297,
          -33753856,
          -31930883,
          -29417229,
          77278335,
          -586140,
          72566717,
          -206134,
          -17939287,
          17182833,
          -16596567,
          -26419412,
          -24163697,
          8875339,
          -36575365,
          -2466219,
          33154766,
          -35471379,
          -54120719,
          3615610,
          47999746,
          151610109,
          -118618378,
          -124804522
        ],
        [
          1,
          2,
          2,
          1,
          1,
          1,
          1,
          -3,
          -1,
          -27,
          57,
          28,
          -17,
          -201,
          -65,
          -551,
          -935,
          2165,
          17920,
          -38700,
          -398145,
          -2329294,
          -6354749,
          14365858,
          861846,
          -12117743,
          -2796482,
          5794037,
          7512461,
          5490175,
          -1145526,
          12110886,
          -2085840,
          38909880,
          -29855274,
          18193976,
          -75559762,
          79670313,
          24611585,
          -43007779,
          -173875599,
          5575100,
          9843334,
          -39907851,
          98265052,
          -100649858,
          -21028407,
          2736171,
          -17589377,
          7347385,
          -50494588,
          -54283239,
          -36252635,
          39353598,
          -42006694,
          -171936303,
          -2934242,
          195942746,
          260639497,
          77538312,
          -155448837,
          204220581,
          4071165,
          -8827980,
          193124266,
          -47861959,
          -104086868,
          -30732708,
          -81347474,
          92964869,
          -96762487,
          -100671484
        ],
        [
          -2,
          -3,
          -1,
          -1,
          -1,
          0,
          0,
          0,
          -8,
          -2,
          -6,
          0,
          12,
          -10,
          94,
          -277,
          479,
          800,
          4898,
          4855,
          -4669620,
          -2696830,
          -3022347,
          -18476,
          2399107,
          -11501554,
          -35139959,
          -14562328,
          7708451,
          1154360,
          8817847,
          -32350187,
          46564092,
          42150891,
          28341381,
          47880060,
          228827461,
          -296737594,
          16933464,
          88096682,
          -124397131,
          33062501,
          -101144348,
          29388284,
          4266298,
          -26650943,
          -12739335,
          3115566,
          -5243453,
          -9018416,
          -19153530,
          -9971635,
          -17898172,
          4222654,
          -10408027,
          -35603951,
          7183290,
          20005331,
          35908674,
          2012597,
          -16979289,
          92747341,
          16114124,
          -20654969,
          -18120248,
          -13111138,
          -25184958,
          -32012127,
          -18954847,
          -35183691,
          -87061823,
          -19823279
        ],
        [
          0,
          0,
          -3,
          0,
          0,
          0,
          0,
          2,
          1,
          -19,
          -30,
          3,
          95,
          -154,
          -43,
          32,
          298,
          46,
          -14403,
          13216,
          -17657666,
          -16053002,
          -68750821,
          -15612388,
          10704813,
          -63681199,
          -267936507,
          -88630391,
          64624601,
          5945576,
          22768695,
          -31253403,
          56290839,
          18090254,
          51480280,
          -60224548,
          -5307811,
          -1659562,
          -275266,
          -20607920,
          59908557,
          -43969491,
          131637181,
          -56126971,
          27867729,
          -38019351,
          -28453022,
          20664224,
          17987249,
          13365175,
          20806974,
          46269903,
          43252917,
          -3247474,
          -19586766,
          31241216,
          15869629,
          812498,
          15650170,
          42932608,
          -19683077,
          -8000638,
          36065207,
          94274215,
          1753327,
          -5184436,
          -37232454,
          -63418024,
          -18758050,
          -98632362,
          -159835074,
          -35967231
        ],
        [
          0,
          0,
          -9,
          -1,
          -1,
          0,
          0,
          0,
          -4,
          -2,
          -21,
          3,
          141,
          -323,
          -339,
          -1230,
          -185,
          4061,
          -7817,
          -11421,
          -18004026,
          -18776482,
          -121792972,
          -43823083,
          18394601,
          48247564,
          85847010,
          98892008,
          -56578190,
          66559609,
          -193739355,
          99924687,
          47309802,
          26400203,
          37858087,
          1220078,
          64787881,
          -47736510,
          38455594,
          -36472150,
          15399276,
          -48761014,
          173441593,
          -65181060,
          40880201,
          -35850093,
          -34694473,
          32203300,
          17224272,
          21002073,
          20030798,
          48559325,
          59450135,
          -1626292,
          -18500552,
          33411745,
          16155196,
          6454664,
          15334857,
          37742792,
          -12759699,
          -17774778,
          11592333,
          -29507203,
          -15545268,
          -5751754,
          -18467307,
          -56244881,
          -18642536,
          -63606185,
          -98357521,
          -28411090
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          5,
          -57,
          -9,
          -10,
          109,
          -117,
          157,
          -463,
          134,
          366,
          -1737,
          -5594,
          -22310773,
          -33357436,
          40103390,
          -8994193,
          -220931065,
          -157350919,
          40475548,
          -40265689,
          -2388002,
          69929350,
          -74728910,
          -62516803,
          -111079156,
          -59764372,
          -71688522,
          -3651630,
          47787386,
          -3601452,
          44450028,
          -23774757,
          17201326,
          -11292690,
          28023205,
          -28711629,
          19460175,
          -17732384,
          -18420884,
          -16087980,
          7059637,
          25623701,
          -17943849,
          -26169137,
          -8533951,
          -22856035,
          30500747,
          53883660,
          25756541,
          -17052308,
          10381338,
          13285605,
          21008648,
          27310966,
          25157437,
          -5424516,
          28822964,
          11464925,
          -37184007,
          -74740004,
          -23850753,
          -127892524,
          -149621205,
          -26219376
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          5,
          -45,
          3,
          21,
          19,
          -17,
          105,
          160,
          275,
          -974,
          -5422,
          8640,
          -14169010,
          -19786377,
          12122418,
          44328837,
          62205047,
          107374013,
          -556509,
          -91334767,
          -15375997,
          -64007298,
          -69077761,
          -102028096,
          -97800524,
          28411512,
          48729697,
          97075886,
          14504394,
          31938409,
          125271994,
          4205677,
          10368299,
          -174447993,
          -16989370,
          -9134941,
          27847229,
          7935200,
          10110135,
          6805931,
          -40574459,
          17420879,
          67635416,
          -109540839,
          -118067751,
          44884138,
          72220789,
          127659099,
          89422188,
          -42259927,
          73513775,
          45723955,
          76599636,
          36724128,
          60337201,
          -19655880,
          22444741,
          25784671,
          -67047493,
          -98598994,
          79564923,
          -102908095,
          -123404236,
          -14628209
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          1,
          1,
          19,
          -27,
          15,
          -32,
          11,
          47,
          -354,
          262,
          -903,
          -7051,
          12185,
          -6441063,
          1245757,
          5020263,
          -35453342,
          -12556264,
          15904602,
          -8639429,
          -49497698,
          -76971887,
          30047688,
          50682359,
          66745892,
          718146,
          84839710,
          -39940582,
          26135238,
          66747756,
          67809278,
          -67657173,
          33689525,
          -7115432,
          68525393,
          -5899101,
          -43048706,
          53516222,
          48977139,
          -12601922,
          -109011559,
          -101106823,
          219622690,
          141228231,
          77924407,
          -21373012,
          23938857,
          -2561210,
          -96499140,
          158448105,
          -44271716,
          -105395784,
          55150896,
          10438409,
          45343729,
          16103969,
          -36234869,
          73968540,
          174354027,
          -90259384,
          -15222515,
          243392053,
          26960343,
          -259312461,
          -231758121
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          -2,
          2,
          10,
          -11,
          -37,
          -37,
          -19,
          -228,
          592,
          -566,
          432,
          -8833,
          -51730,
          10383695,
          1633901,
          16494325,
          -51990971,
          -5032572,
          24247709,
          -351082,
          -7409123,
          -2928881,
          -10518217,
          -6355033,
          -10897306,
          25207814,
          -90303127,
          26807372,
          -81358541,
          -21524356,
          -63712645,
          26058915,
          -89968289,
          10320482,
          -54205351,
          -54882915,
          -39875127,
          119372690,
          279605849,
          -229879128,
          -80352788,
          30985030,
          -24351603,
          46858118,
          -14416736,
          18535039,
          88717961,
          69419183,
          -36713475,
          -64985542,
          58008037,
          2349817,
          -15364179,
          -29900637,
          28796442,
          -26775357,
          -3461896,
          35644488,
          -64145631,
          -19935209,
          -27904708,
          936249,
          116373468,
          -131628520,
          -72509173
        ],
        [
          1,
          2,
          1,
          0,
          1,
          0,
          0,
          1,
          -1,
          -3,
          13,
          20,
          13,
          -98,
          -154,
          -216,
          -377,
          225,
          5998,
          -8488,
          864429,
          771283,
          12813439,
          9972178,
          -2556473,
          489742,
          20344024,
          10555681,
          -7820586,
          5554040,
          -8617114,
          -8525081,
          20490747,
          44504014,
          19768617,
          25290298,
          25353421,
          -54412127,
          -24722969,
          6305708,
          385211135,
          22648011,
          -57795410,
          13958944,
          5405623,
          10938809,
          78948441,
          -25520692,
          -11351867,
          4434492,
          -31336516,
          -17177003,
          -12188260,
          21356562,
          -30580734,
          -79575476,
          19437,
          111085566,
          146441454,
          44601721,
          -82478811,
          131225945,
          5552574,
          -22629782,
          76702084,
          -23148196,
          -56769357,
          -33849524,
          -46921950,
          54889984,
          -60773787,
          -46328603
        ],
        [
          0,
          0,
          -3,
          0,
          0,
          0,
          0,
          3,
          1,
          -21,
          3,
          -4,
          49,
          -245,
          44,
          -420,
          106,
          1104,
          -6140,
          -54,
          -20708650,
          -31910853,
          -155812734,
          -43247293,
          22780000,
          -4609479,
          -76952409,
          2664199,
          21156338,
          12509039,
          -53733843,
          119381053,
          -107659665,
          -107995881,
          -71658646,
          10173266,
          -33746620,
          29523919,
          10120103,
          42940931,
          -4998398,
          36039996,
          -183220601,
          95549265,
          -67353269,
          70785636,
          55810824,
          -15310044,
          -16354490,
          -24862364,
          -35170193,
          -45602057,
          -86578953,
          -9460098,
          13632236,
          -60536391,
          -210960,
          -2641549,
          -17064172,
          -25727426,
          -4200053,
          16012349,
          19234917,
          -88277822,
          19582054,
          16835994,
          -16529633,
          -100386273,
          -37641324,
          -122324746,
          -132041901,
          -35006698
        ],
        [
          0,
          0,
          -4,
          -1,
          0,
          0,
          0,
          3,
          1,
          -35,
          -31,
          3,
          86,
          -218,
          104,
          -110,
          214,
          317,
          -16843,
          15857,
          -23349932,
          -27312704,
          -148561205,
          -50721457,
          13132105,
          5720119,
          159755357,
          -35335665,
          50981699,
          -12603008,
          214146138,
          -127979853,
          8802101,
          3909757,
          -48654979,
          -44289942,
          -13777934,
          -32965921,
          -6811614,
          -23620774,
          16369895,
          -27869321,
          35650273,
          -24408587,
          7561630,
          -26975710,
          -8306703,
          714649,
          4830143,
          -4076605,
          -1415618,
          9951331,
          -15899037,
          -9041531,
          -3809433,
          -10677116,
          12023585,
          -863166,
          -3058225,
          27875565,
          -8093527,
          -23302916,
          38564374,
          50835346,
          -11234723,
          3196874,
          -32302953,
          -95852324,
          -19168869,
          -136041373,
          -186695096,
          -25670857
        ],
        [
          0,
          0,
          -7,
          -1,
          -1,
          0,
          0,
          -1,
          -3,
          10,
          -11,
          24,
          114,
          -171,
          -142,
          -1438,
          -566,
          4335,
          -2602,
          -19162,
          -12992708,
          -9858764,
          23296316,
          26733356,
          -19263960,
          81352935,
          -115538002,
          221750372,
          -133115987,
          -18318821,
          91329357,
          -69833053,
          -111699494,
          -13567652,
          -123758766,
          -15495714,
          -2583777,
          -65432240,
          -14722719,
          -49142701,
          14106085,
          -29761791,
          59212590,
          -26344334,
          -13099841,
          -26952974,
          -17956995,
          -31404957,
          7262471,
          -9491053,
          -5402656,
          -1195931,
          -34061696,
          -11291184,
          7136809,
          -21434651,
          6831273,
          12107903,
          -3524633,
          23039829,
          5044392,
          -28660886,
          12330495,
          -40182705,
          -23952275,
          -8842684,
          -15712941,
          -56200808,
          -3956184,
          -68743895,
          -100654785,
          -11037235
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          5,
          -66,
          -1,
          9,
          91,
          -55,
          221,
          -242,
          210,
          -731,
          -5119,
          7563,
          -15885111,
          -20653322,
          23268946,
          13626266,
          -71092434,
          51193857,
          11030125,
          -8374015,
          88686369,
          -119295358,
          27324122,
          142717857,
          42600285,
          -15648538,
          38239300,
          79462023,
          -20132474,
          -52375035,
          -97892293,
          -65139307,
          -4986921,
          65016789,
          114380743,
          -49355913,
          -42129870,
          -25749356,
          -5553396,
          -176380439,
          29544123,
          -93744017,
          11608082,
          -42879267,
          -191481856,
          -47538108,
          39684614,
          72765613,
          -31612043,
          60535282,
          -21016636,
          -3756946,
          89173994,
          34455252,
          21241074,
          1641137,
          35877191,
          -16229044,
          -59712908,
          -70273757,
          26213092,
          -103098365,
          -113964049,
          -21148331
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          5,
          -14,
          21,
          26,
          13,
          -68,
          52,
          -295,
          24,
          393,
          5029,
          -14194,
          -11659522,
          -9157685,
          5588149,
          8717120,
          34564900,
          -47161576,
          9125335,
          -21126470,
          -89403426,
          -50510124,
          3723042,
          -3068559,
          416864,
          -17501051,
          31077168,
          29288884,
          13586637,
          29963719,
          -64293979,
          41347805,
          453986,
          -27659258,
          -21725430,
          -18676695,
          10698192,
          1293429,
          -35027673,
          116372400,
          41601511,
          109474783,
          -91073855,
          1546026,
          7021130,
          -88191464,
          -57090082,
          43477502,
          -319144826,
          198666282,
          -42904318,
          -24404998,
          190559525,
          -31133949,
          6171636,
          -38365574,
          7980696,
          86336002,
          -190348123,
          -118154199,
          200335405,
          -27892795,
          -288491510,
          -127501069
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          31,
          0,
          -21,
          26,
          -6,
          47,
          -173,
          141,
          -487,
          -2764,
          3530,
          -7349876,
          384977,
          8857236,
          -29731140,
          2773431,
          3313992,
          -3001843,
          7267854,
          20225153,
          -16910563,
          -4248049,
          -4956036,
          -19216167,
          43924987,
          -12791285,
          26473245,
          16111981,
          28796701,
          39103178,
          11749909,
          10489813,
          25053315,
          12214535,
          41084348,
          -40081676,
          -49774633,
          -44117905,
          -59288465,
          -165027340,
          -166729092,
          34709220,
          -64421245,
          218327354,
          17911600,
          -21145935,
          -79682715,
          -69934239,
          -56340971,
          -13812013,
          70062305,
          228400952,
          49852080,
          -221701477,
          41024847,
          127340904,
          -87841833,
          160646081,
          -271781001,
          121885554,
          40761066,
          -261131380,
          -247204857
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -7,
          7,
          7,
          -11,
          -35,
          -28,
          22,
          -341,
          531,
          -605,
          460,
          9939,
          -2400,
          9175750,
          5485052,
          17696480,
          -42388944,
          -1701202,
          40869873,
          825402,
          -23352181,
          -14977633,
          26127955,
          -5491755,
          -22360013,
          13043108,
          -76196952,
          19459486,
          -6464338,
          24960632,
          21244946,
          11648474,
          -648208,
          17048693,
          63354313,
          -32040994,
          -199112901,
          -310517727,
          -52363507,
          -125578210,
          149938072,
          -8588971,
          -4836200,
          89056563,
          -23720741,
          -63345684,
          -5187684,
          36189052,
          -38229569,
          31411375,
          8515795,
          4098806,
          52561713,
          -67979100,
          48630614,
          -66878357,
          5303146,
          25103864,
          -19465559,
          -91528711,
          -5878575,
          -42874559,
          99424603,
          -113396691,
          -58034028
        ],
        [
          2,
          3,
          1,
          1,
          1,
          1,
          1,
          -2,
          -11,
          8,
          0,
          27,
          -30,
          -93,
          -228,
          92,
          -326,
          969,
          1079,
          -10823,
          1479197,
          3965951,
          15000449,
          15698776,
          8521875,
          -17267450,
          22906531,
          2233106,
          8855323,
          -5231910,
          47250210,
          33837582,
          -128616448,
          11859271,
          77078520,
          -63038970,
          40272125,
          1367796,
          3633524,
          100194665,
          -58315919,
          -32727536,
          180431638,
          109743979,
          -177885403,
          209806145,
          94336522,
          -24162625,
          8303412,
          19857077,
          15931106,
          72746889,
          62933614,
          9400409,
          -41698014,
          40868439,
          -3328474,
          72919392,
          105012702,
          80919235,
          -58558021,
          111581415,
          12779181,
          30580064,
          21775594,
          -52750952,
          -77176842,
          -18684769,
          -37340290,
          52120670,
          -65909995,
          -70315588
        ],
        [
          0,
          0,
          -4,
          -1,
          -1,
          0,
          0,
          2,
          -1,
          0,
          23,
          17,
          58,
          -566,
          -81,
          -501,
          170,
          2189,
          -3112,
          -11787,
          -21092479,
          -26516516,
          -26821362,
          -5502863,
          -93359305,
          42042878,
          -14516330,
          59648657,
          -61716662,
          6478173,
          -77969996,
          -153968113,
          159372235,
          108367079,
          114618113,
          -103253588,
          -58665469,
          81813566,
          -56532565,
          58016917,
          -55084484,
          39922037,
          -78482162,
          72462852,
          -76061726,
          62810289,
          42262497,
          -67772395,
          -3539249,
          -37721767,
          -2748865,
          -22950856,
          -74967642,
          -9174255,
          1833477,
          11940794,
          -5511817,
          -5996907,
          -8487912,
          -12412298,
          3297576,
          24382388,
          21785486,
          -19792780,
          27793480,
          4833087,
          -23547147,
          -65911322,
          -24464708,
          -121867581,
          -157306605,
          6613481
        ],
        [
          0,
          0,
          -3,
          0,
          0,
          0,
          0,
          3,
          1,
          -27,
          -5,
          11,
          78,
          -326,
          313,
          -227,
          -161,
          1383,
          -6242,
          -3083,
          -27967122,
          -36828429,
          37520357,
          27547844,
          -107965338,
          65073538,
          -10132550,
          67357239,
          38041902,
          109457,
          122699401,
          102535062,
          117710303,
          -79824394,
          81245995,
          100181729,
          8169834,
          54245324,
          128294967,
          50022925,
          5994896,
          -69749342,
          -26060237,
          25850372,
          42436333,
          50424192,
          28161843,
          173799711,
          -24585329,
          38867910,
          -13222383,
          16670038,
          86098431,
          25903512,
          -5790274,
          -52116604,
          39440186,
          -35338553,
          -13386301,
          -17191267,
          -39596329,
          -7110901,
          42845582,
          -20854803,
          12570350,
          13749063,
          -24443,
          -83804133,
          -36575548,
          -131637220,
          -176914572,
          7454967
        ],
        [
          0,
          0,
          -6,
          -1,
          -1,
          0,
          0,
          2,
          1,
          -25,
          -22,
          22,
          139,
          -391,
          189,
          -954,
          -455,
          3644,
          -2878,
          -18568,
          -30692331,
          -41059737,
          50859591,
          58709797,
          -32986381,
          145443577,
          16173764,
          -126553143,
          37290582,
          -69603081,
          -81814205,
          12858833,
          -39046825,
          43534754,
          -103591738,
          -130587436,
          -45848840,
          -75219313,
          -32828949,
          -50586932,
          -3465239,
          1357216,
          -6012060,
          23650587,
          -30131390,
          -18776313,
          6834126,
          65006637,
          50497694,
          31719337,
          -48909893,
          122485843,
          97267027,
          -5247743,
          -69582487,
          -154544458,
          -13112137,
          -4238976,
          -57809938,
          -10622852,
          -57069217,
          -49480260,
          11658196,
          -52050115,
          -21164346,
          10795218,
          12986171,
          -82151650,
          -43633609,
          -104294873,
          -146918837,
          -17310661
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          1,
          3,
          -46,
          3,
          -6,
          70,
          -75,
          291,
          -401,
          190,
          -688,
          -10908,
          17800,
          -11667207,
          -25637600,
          33527012,
          -226698,
          79598262,
          -51016130,
          14185671,
          89212876,
          118442173,
          -25527844,
          -77389039,
          -143179372,
          -31406084,
          -117959766,
          86943083,
          131985895,
          -36441686,
          5461966,
          -17963135,
          7995001,
          -9737840,
          36107422,
          13750228,
          -24572201,
          -527105,
          -4777579,
          14516774,
          -79413620,
          67779480,
          47776497,
          8558544,
          168983507,
          10447798,
          21217459,
          -72514409,
          -167961800,
          48501031,
          -18589507,
          -103066212,
          -877997,
          -19681514,
          13115954,
          -466982,
          -30009808,
          17755700,
          1001423,
          -41407689,
          -62926081,
          76039913,
          -88217115,
          -134174322,
          -32801566
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          7,
          -26,
          -33,
          -3,
          -37,
          -27,
          21,
          -595,
          55,
          29,
          2892,
          -7603,
          -7710897,
          7554339,
          -3607660,
          5589777,
          -2255857,
          18708818,
          -3591191,
          -36483717,
          -40111895,
          33702746,
          17356172,
          7435439,
          -7863107,
          22643139,
          -16723211,
          54934626,
          30304083,
          46770217,
          -13556060,
          73737626,
          6039498,
          15625987,
          33842586,
          -24121283,
          6741824,
          8421890,
          -24313991,
          -41386532,
          209334890,
          -130596903,
          -174926852,
          -118077909,
          30978719,
          148479015,
          -104127853,
          37338722,
          65159998,
          -87378616,
          -70361933,
          -49071179,
          -217456815,
          -47697540,
          -147247538,
          1265652,
          -50944946,
          41579351,
          -158940328,
          -77440636,
          253309759,
          92465498,
          -242968288,
          -251762335
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          -7,
          -7,
          27,
          59,
          9,
          16,
          73,
          66,
          -349,
          -1887,
          3284,
          -4213624,
          1917215,
          1555048,
          -7355061,
          1495796,
          -2930125,
          -838529,
          3134009,
          2344451,
          -7957008,
          2406421,
          3471162,
          -12680723,
          34607873,
          -2814889,
          14150770,
          15684187,
          23290897,
          -2504913,
          8471490,
          3693766,
          12845415,
          -5475801,
          19346830,
          14468210,
          -18337537,
          -16242402,
          34573035,
          -66641481,
          14032113,
          -94557812,
          262271792,
          -112730931,
          -615364,
          254236632,
          68433412,
          -45756325,
          -54585664,
          166560104,
          -178421437,
          -132657436,
          -49443121,
          -217024067,
          33478095,
          -42656829,
          -112774522,
          97382287,
          -116904678,
          146609348,
          32814163,
          -244181359,
          -288323668
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          -1,
          -1,
          -3,
          11,
          1,
          -5,
          -41,
          -24,
          94,
          -97,
          466,
          -260,
          671,
          2005,
          -9752,
          9824198,
          4283426,
          21842076,
          -56607048,
          -1358005,
          49606172,
          -2734541,
          -33488964,
          -19716653,
          33165248,
          -6312454,
          -31327498,
          21364162,
          -107534543,
          -2026869,
          23653988,
          91076024,
          56687488,
          -147419663,
          -27367536,
          17147629,
          -59278478,
          70963858,
          274129661,
          41833785,
          -86605801,
          -88766153,
          65030144,
          41316071,
          -48430895,
          65748432,
          -21145448,
          -45488127,
          -140729315,
          35904572,
          -62040549,
          39296715,
          -59327473,
          3456167,
          41815715,
          -34902469,
          26503123,
          28311597,
          -9413328,
          35631874,
          -60159530,
          -113044748,
          6335906,
          -62447805,
          171397319,
          -137714748,
          -118252566
        ],
        [
          1,
          3,
          1,
          1,
          1,
          0,
          0,
          -1,
          1,
          -9,
          10,
          3,
          2,
          32,
          -268,
          447,
          -116,
          -23,
          4279,
          -2380,
          2075094,
          5685756,
          -15793266,
          17270913,
          17663150,
          -6471673,
          -12446480,
          -11623627,
          -16926818,
          -76432224,
          -27020571,
          -43401884,
          150858595,
          -35692144,
          -200241059,
          93580184,
          72134299,
          63309908,
          104423557,
          -127487769,
          -16373018,
          67995158,
          -22918021,
          51405147,
          -72389473,
          78613014,
          45831235,
          -52793589,
          56705717,
          34281573,
          2556692,
          90866402,
          78101301,
          -33510061,
          -51926117,
          167126686,
          -3719800,
          8865304,
          53247121,
          107195834,
          -7885496,
          69328060,
          4760186,
          21353139,
          -3737473,
          -60727078,
          -66390200,
          14414304,
          -27657566,
          56482308,
          -58687239,
          -82200026
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          5,
          -33,
          6,
          7,
          59,
          -315,
          875,
          -225,
          -181,
          -369,
          -12657,
          16236,
          -36220754,
          -49333952,
          92029475,
          35144176,
          104180496,
          2457163,
          20332687,
          32265837,
          60444329,
          185295451,
          37129853,
          62044130,
          36838877,
          -20352591,
          -31535058,
          -134922128,
          35940593,
          32239601,
          47881902,
          18840769,
          6658351,
          -60463880,
          -74158153,
          1175037,
          -9263952,
          -75820162,
          -28328852,
          -120687131,
          32047492,
          -4328009,
          26210320,
          36599969,
          -58238216,
          -33242439,
          -55779441,
          128062742,
          -60488766,
          -26049854,
          7144321,
          25767044,
          23749226,
          64144585,
          -38220493,
          21799977,
          56439300,
          20199584,
          -80751196,
          -42449855,
          -56775562,
          -142171612,
          -193289492,
          -50574628
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          4,
          -58,
          -16,
          -3,
          62,
          -212,
          621,
          217,
          -155,
          -441,
          -7970,
          11105,
          -21894220,
          -28356411,
          41088883,
          23379551,
          77326466,
          10219795,
          6959010,
          2013702,
          11732482,
          30337652,
          -17691743,
          -38126315,
          -11842170,
          -42846718,
          -18094748,
          -28211801,
          8238010,
          -247472,
          -65376742,
          -939713,
          -6041513,
          275953164,
          81247674,
          -33581820,
          132143775,
          111536906,
          49163418,
          169285491,
          -96283523,
          -48518391,
          -12348112,
          -112110006,
          -11399676,
          -4746837,
          43390897,
          100290828,
          49510069,
          -40647282,
          25531113,
          18529502,
          -12929579,
          11969109,
          48823359,
          -7432450,
          12193605,
          681773,
          -24057114,
          -97218021,
          -60054193,
          -139323509,
          -184341375,
          715423
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          0,
          6,
          -54,
          -34,
          -5,
          84,
          -194,
          464,
          -71,
          -52,
          -70,
          -6426,
          5050,
          -24404076,
          -27778899,
          35733487,
          4312262,
          72282859,
          -77882630,
          19440460,
          -52097042,
          -152566058,
          -8817767,
          28605236,
          45264254,
          22920635,
          -7448449,
          58030073,
          48482511,
          -74102982,
          -30431175,
          -41061691,
          -38677701,
          -14733313,
          -17522114,
          -37940269,
          -647806,
          -66375023,
          -28008793,
          -27062184,
          -71110339,
          58675714,
          -33684912,
          -64468637,
          -154364,
          166989371,
          -66519305,
          180006529,
          3095306,
          193041003,
          81403743,
          -11454167,
          -32887856,
          -28801232,
          -14113193,
          150320018,
          -14209042,
          7761542,
          -57376558,
          87772801,
          -140931998,
          -165302490,
          -157177831,
          -125787816,
          -2279559
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          -2,
          1,
          -7,
          -10,
          -15,
          -40,
          -64,
          164,
          -417,
          212,
          -423,
          -5697,
          6144,
          -12153368,
          -25753284,
          59728873,
          -111231607,
          33630138,
          -87909158,
          11966786,
          72950937,
          60721362,
          -116570356,
          -21120864,
          38333285,
          4881695,
          98892682,
          -67517457,
          -36732678,
          43922385,
          35986200,
          -74147701,
          -9405588,
          -309742,
          -85580013,
          -39133844,
          2019689,
          -36354086,
          -7037634,
          -10968738,
          91241042,
          -405914,
          -30391698,
          86125984,
          -44188308,
          -11701557,
          118430023,
          -63847940,
          50078375,
          -14020910,
          -43406468,
          31019824,
          -67079017,
          -125975650,
          -22860936,
          267879020,
          -48125876,
          6637903,
          -81726258,
          122998606,
          -68662450,
          151798579,
          -23927094,
          -141737146,
          -142264587
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          1,
          4,
          -28,
          -28,
          20,
          43,
          35,
          8,
          120,
          128,
          -642,
          -7391,
          14322,
          -157033,
          786761,
          -2991081,
          4903531,
          -2989299,
          3962099,
          -1071788,
          -819483,
          -857799,
          15811193,
          2164488,
          -4282811,
          4058208,
          -20918769,
          20009282,
          -8137249,
          -79705372,
          -71454097,
          64085309,
          -27388087,
          -6968271,
          62846858,
          21261424,
          60474644,
          -5947222,
          -49256648,
          92435068,
          -20147077,
          134803192,
          183616352,
          234410794,
          -181452516,
          37407612,
          -44427778,
          27308817,
          8986180,
          -79014713,
          32164194,
          9322988,
          -142650772,
          -122442727,
          -14021479,
          -137265541,
          22604619,
          -41168169,
          -177016289,
          149698100,
          -60862045,
          131511584,
          -2052128,
          -261023176,
          -314581984
        ],
        [
          1,
          1,
          -1,
          0,
          0,
          0,
          0,
          -6,
          9,
          -23,
          -9,
          -45,
          -33,
          -4,
          -120,
          282,
          -1069,
          3630,
          18815,
          -54173,
          9828739,
          -4354140,
          43283715,
          -131610541,
          11443300,
          17276729,
          2876033,
          -16409072,
          -55507662,
          -104642580,
          -8161211,
          4655540,
          24768466,
          -88949148,
          764598,
          -101511282,
          -59591668,
          -33318157,
          175536458,
          162842018,
          23758347,
          68388803,
          62648015,
          10482662,
          43960126,
          -91441986,
          17359806,
          -67409478,
          -17747344,
          63194581,
          -131034497,
          10419370,
          -67910984,
          -12281998,
          -26979901,
          14813738,
          24160098,
          -54731338,
          -24101417,
          54259011,
          44258315,
          -1579063,
          84044144,
          -3092825,
          41892923,
          -59606002,
          10171763,
          28371984,
          -71273840,
          205196353,
          -178286515,
          -156248185
        ],
        [
          0,
          1,
          -1,
          -1,
          0,
          -1,
          -1,
          3,
          2,
          -6,
          -17,
          -11,
          22,
          117,
          35,
          271,
          548,
          1286,
          4101,
          -18543,
          1909876,
          2685961,
          -35960084,
          12733525,
          -53920240,
          52407445,
          4039900,
          23167262,
          3607371,
          -71710641,
          2888225,
          10223506,
          -85635187,
          -52991132,
          70656370,
          -10434192,
          -37345265,
          4292637,
          -113775751,
          90567352,
          -3524092,
          47484378,
          -140664469,
          -40433332,
          87320951,
          -97955067,
          -55923475,
          -15137516,
          28058484,
          -2614341,
          112498287,
          107581368,
          167570114,
          18730096,
          -76694855,
          260875145,
          32176097,
          2506392,
          82742242,
          107268682,
          -59304907,
          58871238,
          -13620094,
          38813335,
          -11477932,
          -47796368,
          -57506646,
          41256336,
          -61522276,
          59504886,
          -80314764,
          -45855107
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          1,
          -17,
          7,
          3,
          83,
          -92,
          246,
          -131,
          24,
          -250,
          -5576,
          7200,
          -11745283,
          -12720570,
          15528750,
          -11346299,
          11817586,
          -72424440,
          13040081,
          -54262181,
          -150066348,
          -38368099,
          19401711,
          29338242,
          -3618076,
          -16680756,
          49704715,
          10162158,
          -36330622,
          -34373328,
          53447417,
          -76876349,
          -8811812,
          -11372304,
          -7608931,
          11789979,
          50617176,
          1515848,
          89051844,
          51145134,
          -43739626,
          -183427402,
          173423597,
          127175041,
          -135191252,
          46863707,
          -187249337,
          -37822196,
          -51136174,
          -38174306,
          -55393485,
          16908931,
          -83028693,
          4401158,
          -153091319,
          22251606,
          -56494479,
          25257387,
          -42327547,
          39700813,
          -127398014,
          -100810605,
          -166188878,
          31387497
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          3,
          -2,
          1,
          -9,
          -12,
          19,
          97,
          127,
          -140,
          700,
          -2923,
          -23423,
          48252,
          -7297696,
          -14320066,
          14708155,
          -14609923,
          23514932,
          -38476191,
          7153145,
          26697761,
          19667380,
          -84624917,
          -15787584,
          9047700,
          6696962,
          22199665,
          12251310,
          31256797,
          -14833151,
          -13355646,
          -60093804,
          -23093877,
          -3806591,
          -60821754,
          3662297,
          -1442010,
          -28746497,
          22597955,
          -46071582,
          -53899076,
          -106446882,
          137141689,
          -81526802,
          -135707065,
          47245574,
          -65592257,
          -8610492,
          -2489350,
          -86684398,
          -199441970,
          56424877,
          70793092,
          -169289455,
          -27017731,
          -215153424,
          7582226,
          -122792461,
          237434412,
          -63472454,
          92819535,
          -362455235,
          -112939068,
          -248022085,
          -78559637
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          2,
          -1,
          3,
          -37,
          10,
          0,
          126,
          98,
          -254,
          646,
          -2903,
          -23217,
          49135,
          -1038189,
          -2555192,
          20010998,
          -58949773,
          6211488,
          -16977268,
          -1299476,
          49069555,
          68015111,
          -45562557,
          -18148630,
          -796125,
          -332448,
          54624309,
          -45167293,
          -39769147,
          -5589377,
          -1961063,
          24611036,
          18156774,
          2462868,
          -21219409,
          -11438384,
          46104002,
          20950438,
          -1491128,
          29967646,
          84913488,
          81601363,
          -44277686,
          42346400,
          -3859117,
          11148939,
          32658719,
          93982481,
          31859892,
          210100663,
          259892712,
          -58706420,
          -59351773,
          163331559,
          -7762915,
          -248881527,
          35786470,
          -43621879,
          238448639,
          -113486663,
          178281041,
          -137851551,
          -11476129,
          -313721137,
          -254948421
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          9,
          -29,
          19,
          53,
          92,
          65,
          -226,
          431,
          -2051,
          -13085,
          28916,
          -2721477,
          7831484,
          -1324554,
          -5899900,
          -9026945,
          28446221,
          -5321369,
          -10063426,
          12219072,
          43514123,
          864293,
          -20880521,
          -13886224,
          -20389621,
          22869653,
          20275692,
          -33748276,
          -25857855,
          80465908,
          -40145663,
          2129055,
          69070629,
          18872351,
          43955551,
          -45258764,
          -49100161,
          -973612,
          -71695354,
          -76387797,
          -118637441,
          60013556,
          18739622,
          117036194,
          26278799,
          71130077,
          -16782976,
          -123642885,
          -1521321,
          127334190,
          -134160305,
          -53430995,
          -92971691,
          256233829,
          -67218782,
          -73307096,
          328297212,
          -168926608,
          266995765,
          144526850,
          30436663,
          -354637103,
          -326333209
        ],
        [
          0,
          0,
          -1,
          0,
          0,
          0,
          0,
          -2,
          -4,
          87,
          -34,
          -41,
          -110,
          -69,
          13,
          223,
          -283,
          1024,
          2805,
          -9474,
          5711494,
          -1844058,
          16559140,
          -97111779,
          -13780721,
          32247297,
          -17225395,
          16966304,
          32277221,
          53448938,
          36411817,
          14649206,
          -101568456,
          124927065,
          135483021,
          19035019,
          1938050,
          -6146793,
          57289920,
          -235228402,
          -19562411,
          62666780,
          -86237368,
          10510483,
          3283805,
          10503741,
          56747735,
          44838803,
          69515064,
          34405283,
          -119904286,
          22100626,
          -950143,
          -89006139,
          -28076089,
          44461373,
          -292283,
          -71079092,
          -61865037,
          123689972,
          52924205,
          5270569,
          38399939,
          -12109988,
          -267302,
          -87486157,
          -58119121,
          21061762,
          -7853346,
          170856697,
          -179507428,
          -211433258
        ],
        [
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          1,
          0,
          27,
          -41,
          -21,
          -5,
          81,
          -13,
          -184,
          347,
          -1386,
          -6365,
          15981,
          2607729,
          3032706,
          26840677,
          -69137278,
          -11612962,
          21315310,
          -11821128,
          -21588210,
          22123907,
          128729739,
          -15288276,
          -11079166,
          34754956,
          69154239,
          -106304959,
          156039713,
          -225600277,
          -127340845,
          -59528588,
          91375533,
          -13284077,
          -57135757,
          23440457,
          23776965,
          -21203171,
          46982813,
          -2925837,
          40083373,
          -68409934,
          5962811,
          11435257,
          39549449,
          -9892394,
          43255877,
          -11208320,
          83374045,
          -40910079,
          3857776,
          -56156971,
          56350480,
          11016415,
          2682069,
          25241412,
          7088556,
          -15593589,
          -131082652,
          -155295657,
          -16778991,
          -78013607,
          58524125,
          -51944694,
          -53404782
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          -2,
          -12,
          26,
          13,
          -14,
          157,
          142,
          -283,
          839,
          -3870,
          -27459,
          59014,
          -4416448,
          1651951,
          574659,
          -18826415,
          -5566672,
          60291963,
          -12635546,
          -29617401,
          12564411,
          29427741,
          -649103,
          -33162353,
          -54857693,
          56021330,
          -14451428,
          81986392,
          113284186,
          115367119,
          28872054,
          71732834,
          10736238,
          18684656,
          13196911,
          -58909307,
          36664527,
          17939865,
          -25387811,
          -72317675,
          -50008059,
          -36058678,
          7895944,
          2177083,
          -2341851,
          -66027261,
          -35081780,
          199685,
          -100527035,
          197427929,
          -180170663,
          -100549070,
          -146501995,
          -57528957,
          80567775,
          29859620,
          -86976490,
          -161167822,
          202823633,
          99457688,
          -373645791,
          -18617843,
          -291569866,
          -191386426
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          -3,
          -3,
          -18,
          -7,
          8,
          105,
          86,
          -27,
          545,
          -2517,
          -19805,
          42423,
          -1138469,
          -2220928,
          153521,
          -5918610,
          -2821741,
          14786990,
          -4323547,
          -23642528,
          -27696683,
          38618980,
          12544377,
          1083868,
          2531942,
          -2765233,
          -14286761,
          46773606,
          19201174,
          25206708,
          -63377432,
          36485474,
          -8161794,
          21011934,
          13865060,
          -29178816,
          6187663,
          7498754,
          44922273,
          15275669,
          203976552,
          15738422,
          32017813,
          36917809,
          -39379244,
          201778824,
          90028338,
          -65744554,
          -126968137,
          -121641639,
          127499662,
          143922975,
          209650319,
          11831599,
          53903027,
          -6029074,
          13064377,
          121468318,
          309614013,
          59178592,
          -268071115,
          22579534,
          -273390121,
          -271130618
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          -1,
          7,
          -30,
          3,
          58,
          105,
          73,
          -75,
          476,
          -2286,
          -15980,
          35682,
          -344330,
          3136728,
          -1408243,
          1087914,
          -4896547,
          18780760,
          -2520776,
          -19421061,
          -15307610,
          40983624,
          4033438,
          -10342242,
          11572304,
          -53955988,
          15921593,
          23196764,
          -11488966,
          -20375283,
          -60265051,
          -50240938,
          -8858450,
          -18739747,
          2626982,
          -7675670,
          -42387931,
          37602680,
          -42784022,
          -8388114,
          -62285860,
          61326835,
          -76050874,
          -9414282,
          -38782713,
          -11864069,
          -299085093,
          41235193,
          170074385,
          15796953,
          213628620,
          -257789081,
          180209237,
          -98609198,
          -2784417,
          23734044,
          -19789679,
          -24915296,
          189834690,
          43758168,
          -34707459,
          74465912,
          -289213513,
          -311566951
        ],
        [
          6823,
          -39490,
          -15591,
          128632,
          134363,
          -40932,
          11117,
          -31534,
          -10881,
          -6664,
          6868,
          -19412,
          -26954,
          -944737,
          -373752,
          262592,
          1385806,
          18909807,
          3059772,
          2122550,
          16464702,
          25740581,
          526458,
          7523495,
          -873665,
          -2892109,
          2599586,
          3177871,
          7123307,
          2084496,
          -2583716,
          4058955,
          1707820,
          521941,
          -1978504,
          -7709264,
          -1921667,
          -1664391,
          3474712,
          -820293,
          -966435,
          -3468258,
          -3620901,
          858043,
          984920,
          -2084986,
          3911719,
          -99814,
          2403712,
          -712234,
          1086968,
          3636133,
          -5803887,
          -2774581,
          -2429477,
          2060398,
          7593555,
          -1521072,
          -1999139,
          10700600,
          -6017563,
          -28519326,
          15206115,
          -11496151,
          15757843,
          6062384,
          -5608418,
          -54227894,
          -16433322,
          -42511377,
          -206143388,
          173916589
        ],
        [
          6037,
          -32188,
          -4332,
          -454978,
          207212,
          282160,
          290867,
          -474232,
          -15743,
          -10302,
          -13105,
          -8905,
          -2692,
          -147687,
          403101,
          53139,
          -1798089,
          947286,
          1554252,
          -1934673,
          20046011,
          21046971,
          -65603,
          8158229,
          -947516,
          -2831774,
          2365929,
          3122169,
          6724761,
          2434626,
          -2081267,
          4154285,
          1807007,
          1169807,
          -2368939,
          -7944406,
          -2885023,
          -437976,
          3432183,
          -1070718,
          -814734,
          -3415421,
          -2428801,
          248514,
          1482193,
          -2994444,
          3195199,
          58194,
          2071687,
          -1195059,
          685676,
          3857325,
          -4987292,
          -2632178,
          -2383115,
          1578345,
          7560561,
          -2988878,
          -3798797,
          5030844,
          -2968790,
          -9912839,
          16771650,
          -13488935,
          -4497795,
          8154653,
          -4439395,
          -58584891,
          -15536263,
          -33582727,
          -206874615,
          177577680
        ],
        [
          5618,
          -33841,
          -16608,
          108616,
          114291,
          -34868,
          9187,
          -6560,
          -5121,
          -2084,
          6560,
          -1383,
          3756,
          -939704,
          585612,
          224764,
          1210943,
          -5356876,
          33669650,
          -1826541,
          24792935,
          14126364,
          -1098244,
          8451243,
          -879172,
          -3186926,
          1388617,
          2036801,
          6869661,
          2979645,
          197483,
          2991907,
          2243786,
          2640386,
          -2185656,
          -7762948,
          -3575400,
          686139,
          3627502,
          -1353714,
          -547230,
          -3304102,
          817803,
          -725786,
          2016009,
          -3978608,
          2095450,
          -74272,
          2180836,
          -1957985,
          1632686,
          5058393,
          -3152698,
          -2514007,
          -3042293,
          5021948,
          7161483,
          -4126338,
          -6172142,
          -3509734,
          -1006285,
          6676972,
          13724158,
          -40228476,
          -16272881,
          12939079,
          -1264832,
          -64637114,
          -20315769,
          -20244492,
          -194698239,
          172913009
        ],
        [
          6762,
          -24566,
          -8306,
          7375,
          -286534,
          456091,
          -456292,
          18920,
          -37513,
          -11828,
          -31844,
          -10995,
          -23018,
          783160,
          227805,
          15580,
          -2240424,
          2071132,
          3960125,
          -5403320,
          20641114,
          20408123,
          -174441,
          8299803,
          -926762,
          -2882031,
          2317781,
          3089300,
          6749720,
          2492529,
          -1957459,
          4116014,
          1817145,
          1348359,
          -2403210,
          -7883899,
          -2936724,
          -378210,
          3434722,
          -1090058,
          -789831,
          -3410978,
          -2233203,
          203199,
          1486047,
          -3069777,
          3144052,
          63441,
          2083717,
          -1250941,
          757827,
          3933056,
          -4879268,
          -2619798,
          -2403024,
          1800190,
          7547913,
          -3154175,
          -4078047,
          4284947,
          -2831871,
          -8778305,
          16718560,
          -14558544,
          -5173119,
          8652750,
          -4180217,
          -59055315,
          -15904413,
          -32471076,
          -207963076,
          179346380
        ],
        [
          5846,
          -33755,
          -15095,
          109585,
          114986,
          -34780,
          9428,
          -8046,
          -6425,
          -2420,
          5706,
          -4619,
          13004,
          -914722,
          246955,
          198462,
          852108,
          -2431465,
          -9355849,
          -42078609,
          23422091,
          18396860,
          -540369,
          9560901,
          -834087,
          -2637172,
          2786659,
          4056857,
          6167064,
          2487645,
          -3098333,
          5095966,
          1237323,
          1845485,
          -3290996,
          -7446296,
          -3347663,
          -373368,
          3169126,
          -1246480,
          -668500,
          -3400547,
          -3131828,
          487171,
          1182900,
          -3249319,
          3290811,
          660955,
          2035965,
          -1149780,
          -166254,
          3509926,
          -5126076,
          -2483687,
          -1769627,
          -234752,
          7383456,
          -5205093,
          -6065606,
          1012679,
          -1639136,
          -1481670,
          21033337,
          7616966,
          -10122285,
          10204633,
          -4671778,
          -58482285,
          -13631007,
          -31386764,
          -227706796,
          198292616
        ],
        [
          6637,
          -24535,
          -5823,
          16888,
          -491062,
          -75297,
          476477,
          353622,
          -45755,
          -15449,
          -34705,
          -12400,
          -22888,
          804277,
          -600926,
          21384,
          -1723374,
          1803988,
          3835089,
          -5127344,
          20635593,
          20411371,
          -169175,
          8299038,
          -927075,
          -2879058,
          2320848,
          3092376,
          6744705,
          2491796,
          -1962283,
          4121965,
          1816706,
          1340883,
          -2404155,
          -7891238,
          -2939130,
          -376487,
          3435257,
          -1089939,
          -791200,
          -3409570,
          -2240748,
          203618,
          1489853,
          -3070927,
          3143903,
          64520,
          2081589,
          -1251646,
          748011,
          3929519,
          -4882100,
          -2620147,
          -2400793,
          1781588,
          7550007,
          -3153617,
          -4071171,
          4304937,
          -2826156,
          -8760711,
          16734421,
          -14485467,
          -5220412,
          8624812,
          -4194582,
          -59045367,
          -15869369,
          -32507330,
          -207964109,
          179317116
        ],
        [
          8596,
          -49933,
          -14870,
          89470,
          118607,
          -154504,
          -75985,
          -27663,
          -15243,
          -20653,
          -21948,
          -742,
          60056,
          -1368417,
          -3321859,
          -434193,
          -8755175,
          -2436214,
          -3249250,
          6942992,
          18958924,
          21924422,
          134847,
          7834454,
          -1035313,
          -2944823,
          2284637,
          2868799,
          6993758,
          2590492,
          -1808127,
          4043815,
          2113120,
          849145,
          -2193554,
          -8432791,
          -3130651,
          113408,
          3486814,
          -1074818,
          -890376,
          -3466823,
          -2195946,
          -42043,
          1846512,
          -3269792,
          3072581,
          -198474,
          1777164,
          -1327782,
          804683,
          3837967,
          -5025172,
          -2700209,
          -2507108,
          1320285,
          7933908,
          -2339100,
          -3078825,
          5960567,
          -2088054,
          -6756440,
          16479888,
          -19680492,
          -13171963,
          7500722,
          -4096006,
          -60944530,
          -15093708,
          -31403385,
          -202524059,
          174137773
        ],
        [
          5204,
          -38309,
          6013,
          -354821,
          -91321,
          -415732,
          -313077,
          36127,
          -31785,
          -19644,
          -38367,
          -21073,
          -35350,
          1632572,
          -1766557,
          204166,
          2280512,
          862777,
          2739928,
          -3866006,
          20603204,
          20538798,
          -138190,
          8315824,
          -922324,
          -2788430,
          2400258,
          3222841,
          6603337,
          2399384,
          -2177801,
          4228910,
          1711199,
          1284575,
          -2448794,
          -7819940,
          -2839992,
          -578046,
          3416512,
          -1070261,
          -791517,
          -3389566,
          -2503966,
          332458,
          1388053,
          -2933537,
          3216376,
          146240,
          2146950,
          -1177401,
          594591,
          3855585,
          -4964035,
          -2604017,
          -2329778,
          1564833,
          7456592,
          -3237282,
          -4057425,
          4667746,
          -3153571,
          -10419062,
          16993752,
          -11142462,
          -2410161,
          8304431,
          -4581656,
          -57908521,
          -15480949,
          -34192676,
          -208792555,
          179135905
        ],
        [
          1905,
          -13884,
          1052,
          -84948,
          -91924,
          -184260,
          -97534,
          198062,
          5809,
          -1637,
          47266,
          1140,
          37713,
          -2454257,
          6247435,
          223513,
          -2068236,
          -299157,
          -4995756,
          6780196,
          18390747,
          22935999,
          227084,
          7780131,
          -998410,
          -2647979,
          2541245,
          3291280,
          6587636,
          2203748,
          -2562406,
          4299487,
          1699932,
          681147,
          -2299679,
          -7997844,
          -2635661,
          -783071,
          3404926,
          -998498,
          -875718,
          -3424165,
          -3132730,
          476450,
          1357865,
          -2664046,
          3399003,
          96451,
          2106672,
          -973103,
          442232,
          3610609,
          -5337239,
          -2652425,
          -2286499,
          934706,
          7509879,
          -2585464,
          -3045894,
          7294892,
          -3668871,
          -14659649,
          16989063,
          -8441859,
          83483,
          6697776,
          -5364226,
          -56418007,
          -14466131,
          -37790483,
          -204559886,
          172791041
        ],
        [
          3636,
          -14514,
          -1127,
          -45117,
          -158362,
          113703,
          -6768,
          -13982,
          3162,
          -11098,
          47548,
          -11617,
          87838,
          -4207915,
          -2857063,
          376885,
          5284323,
          -3727012,
          -6739971,
          10025232,
          17990355,
          23290963,
          328120,
          7678140,
          -1000003,
          -2594125,
          2579834,
          3317627,
          6538795,
          2168026,
          -2632296,
          4342962,
          1682744,
          533360,
          -2282006,
          -8073759,
          -2632663,
          -804914,
          3412250,
          -1000178,
          -895553,
          -3409696,
          -3255304,
          494878,
          1391146,
          -2640661,
          3419842,
          113248,
          2099710,
          -947904,
          343054,
          3564416,
          -5394697,
          -2665152,
          -2271026,
          748929,
          7507824,
          -2530591,
          -2903485,
          7671846,
          -3705669,
          -14959732,
          17086886,
          -7611591,
          229828,
          6346529,
          -5567707,
          -56136436,
          -14158312,
          -38545304,
          -203483086,
          171216654
        ],
        [
          21380,
          -113741,
          -38883,
          196765,
          -55516,
          -51323,
          38603,
          -1126268,
          -35014,
          -13549,
          -39619,
          -21325,
          -42553,
          1847525,
          1101746,
          240003,
          1882254,
          -3259290,
          -6970788,
          10180376,
          18824814,
          22513910,
          219532,
          7912350,
          -1013902,
          -2588194,
          2602014,
          3404484,
          6434051,
          2185444,
          -2707294,
          4448333,
          1661295,
          670805,
          -2373138,
          -8045874,
          -2656944,
          -798622,
          3395395,
          -980079,
          -879007,
          -3398212,
          -3285468,
          523129,
          1356234,
          -2652327,
          3395437,
          141629,
          2083270,
          -990846,
          238891,
          3542231,
          -5362785,
          -2627488,
          -2212674,
          565891,
          7513652,
          -2686576,
          -3051477,
          7458560,
          -3601856,
          -14451487,
          17411970,
          -5889590,
          -197316,
          6286277,
          -5653433,
          -55954444,
          -13713911,
          -38455309,
          -206286474,
          173890307
        ],
        [
          20649,
          -114119,
          -47107,
          33534,
          216244,
          124315,
          44786,
          1132135,
          -72964,
          -24794,
          -44415,
          -22483,
          -29306,
          1783928,
          289759,
          213120,
          1895915,
          -3067367,
          -6763414,
          10078981,
          18848226,
          22485365,
          218583,
          7915499,
          -1011676,
          -2596072,
          2597071,
          3395130,
          6443316,
          2193427,
          -2689926,
          4442292,
          1667499,
          677516,
          -2371257,
          -8049437,
          -2663390,
          -785384,
          3396723,
          -981366,
          -879427,
          -3398128,
          -3265689,
          514191,
          1363011,
          -2663195,
          3389688,
          136683,
          2080015,
          -997929,
          248437,
          3547694,
          -5355456,
          -2628623,
          -2216509,
          584867,
          7519700,
          -2685378,
          -3058825,
          7422729,
          -3580900,
          -14339962,
          17394571,
          -6117473,
          -361630,
          6312063,
          -5626437,
          -56031548,
          -13743537,
          -38344040,
          -206288977,
          173957666
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 32,
      "flags": [
        774240,
        780384,
        780385,
        780433,
        780457,
        786528,
        1179650,
        1179744,
        1179746,
        1179794,
        1179818,
        1179830,
        1179836,
        1179839,
        1185982,
        1185983,
        1376352,
        1382590,
        1474656,
        1480891,
        1480894,
        1523808,
        1530037,
        1530043,
        1530046,
        1548384,
        1554601,
        1554613,
        1560672,
        1566865,
        1566889,
        1566901,
        2752514
      ],
      "factor": [
        [
          0,
          -13,
          -2,
          -698,
          -233,
          -7773,
          -92271,
          -326626,
          -3881915,
          6006072,
          -16811813,
          -5393538,
          73138495,
          565682,
          3810216,
          197443,
          126663721,
          -233146390,
          -43415234,
          -77298012,
          92747484,
          187364810,
          -120382197,
          -7858862,
          45611551,
          -108871318,
          13963447,
          -291773889,
          85644845,
          -133633853,
          -466926789,
          -818165107,
          -405546662
        ],
        [
          37954,
          -13710,
          -2480,
          -1193809,
          -6521739,
          161101,
          7672185,
          12888480,
          5004178,
          -49049703,
          -66172077,
          -326668,
          23436889,
          -35735175,
          60952979,
          -7705442,
          12888459,
          80220162,
          -1848657,
          11803746,
          31643972,
          -28148758,
          -66033230,
          -30700215,
          -47722264,
          36893326,
          -8125073,
          -2403675,
          -255975391,
          384084853,
          -489262415,
          -33415440,
          -599724312
        ],
        [
          37298,
          -9819,
          -936,
          1366853,
          6450422,
          351997,
          7047200,
          12594766,
          4502217,
          -50307641,
          -64599140,
          2200329,
          23385429,
          -33733498,
          61458081,
          -7308538,
          13473645,
          80408953,
          -1982871,
          13724910,
          30899452,
          -25979773,
          -65900687,
          -30082174,
          -48402064,
          38080350,
          -7936910,
          -2518558,
          -258960240,
          394343166,
          -489183327,
          -41493151,
          -597310572
        ],
        [
          7,
          -3,
          -435,
          1585,
          -904,
          -116463,
          -2404862,
          -2138760,
          36095586,
          105613485,
          -4829742,
          78027847,
          38244486,
          15427820,
          -152886502,
          85717506,
          24717775,
          50749421,
          81766402,
          85833841,
          -169750789,
          -139558351,
          -94378963,
          50888428,
          -64880185,
          -183852748,
          -139056961,
          -44686440,
          -9075005,
          216927115,
          -385700486,
          -311652933,
          -359751021
        ],
        [
          1,
          -6,
          -3,
          -205,
          472,
          -858,
          -59464,
          188623,
          -919939,
          3431525,
          -31887495,
          13040828,
          21980209,
          10761524,
          10861371,
          -47203946,
          -1296641,
          -59014468,
          -14096760,
          -16263002,
          4272224,
          -7097523,
          176033940,
          49291802,
          -6833025,
          -97756501,
          147838923,
          618422520,
          207451807,
          49805852,
          -245669018,
          -725632293,
          -663715677
        ],
        [
          115382,
          891043,
          11537,
          -192503,
          41042,
          -14553,
          115182,
          -200819,
          31817,
          357758,
          -78132,
          374636,
          260045,
          216492,
          221710,
          -419855,
          159583,
          208344,
          -8790,
          188823,
          138799,
          110219,
          59152,
          54260,
          -214814,
          18932,
          385111,
          604827,
          -884801,
          -4831866,
          -2451323,
          -765106,
          9974586
        ],
        [
          1,
          -16,
          15,
          -1473,
          583,
          569,
          -164501,
          -293032,
          -798849,
          10574637,
          -23967064,
          -138557090,
          -35769425,
          267454921,
          -11538219,
          -29872250,
          56026090,
          131741872,
          -34474701,
          73386456,
          81137129,
          -65717339,
          -17058815,
          -96798258,
          111106143,
          76353314,
          -65086570,
          -56856253,
          232998158,
          18266795,
          -262238971,
          -300831746,
          -98022195
        ],
        [
          -1,
          1,
          13,
          456,
          -585,
          -1569,
          15632,
          52623,
          -4692578,
          3501522,
          -18502478,
          13701740,
          45173897,
          -16873605,
          21305202,
          22890567,
          -19304612,
          32004696,
          -8571348,
          10956912,
          3625740,
          -46142408,
          -46599314,
          50764078,
          -476341691,
          279851179,
          137138996,
          -120370938,
          399167175,
          -59499057,
          55704791,
          -314884898,
          -90695418
        ],
        [
          1,
          3,
          -14,
          404,
          -177,
          -1069,
          -8102,
          36604,
          -2061044,
          3214074,
          5373999,
          -32283303,
          48821506,
          -83407759,
          117613752,
          -108976974,
          -12315309,
          28951356,
          -61613684,
          103802360,
          -344557983,
          76900199,
          -83985980,
          -168128268,
          171445891,
          127079398,
          -22952183,
          -11801834,
          190076811,
          -62068466,
          -20485374,
          -308655227,
          -82681366
        ],
        [
          1,
          7,
          6,
          442,
          -153,
          -1321,
          137755,
          -367239,
          215064,
          -7409172,
          38246685,
          64739602,
          45160658,
          -58112357,
          92939270,
          -33986899,
          -41186195,
          -4560759,
          328383284,
          106647540,
          180976664,
          -97422503,
          -21509549,
          -125886686,
          142341948,
          29243734,
          -53309701,
          -36094208,
          241808026,
          -15905942,
          -9882178,
          -205816118,
          -72311899
        ],
        [
          1,
          14,
          -15,
          1030,
          -360,
          -6329,
          220771,
          -452543,
          10387097,
          -29329576,
          25484907,
          169911424,
          16802671,
          -1613448,
          -92601406,
          -37308461,
          477670,
          89838412,
          -124752542,
          -271367544,
          28337144,
          -162673353,
          -51324279,
          -169829704,
          145960823,
          100846015,
          -21505054,
          -15903213,
          171345298,
          -72245310,
          -81667290,
          -144988121,
          -92627981
        ],
        [
          2,
          9,
          -13,
          271,
          251,
          -150,
          169589,
          -91637,
          9202908,
          -17640005,
          38036818,
          -20433948,
          37396308,
          -148539381,
          -105462550,
          56018463,
          148996738,
          87606741,
          -105718759,
          159482472,
          78873903,
          -10568825,
          320080354,
          19514048,
          76255943,
          93749289,
          -75286546,
          -131495429,
          72996292,
          -60842425,
          -263978853,
          -181103484,
          50750874
        ],
        [
          4,
          -10,
          -19,
          -2070,
          3245,
          5823,
          -56200,
          440207,
          13042661,
          -34391668,
          -45315043,
          -62513085,
          -57697627,
          13160757,
          -175760081,
          78362344,
          -94407744,
          -100592489,
          176571438,
          -85792896,
          -118301447,
          46581303,
          100843741,
          -103007951,
          41284320,
          284695867,
          51846704,
          -1824342,
          -175380567,
          -66952189,
          -361006503,
          -413507706,
          363721173
        ],
        [
          0,
          -4,
          21,
          -1196,
          -711,
          -4726,
          27959,
          -792798,
          -11749262,
          -3008499,
          19645711,
          -28680777,
          -8489587,
          22653121,
          151854537,
          -74407933,
          -98216911,
          -17003392,
          19674899,
          -152321279,
          -90625967,
          -167026475,
          250583838,
          185698697,
          -35681265,
          -105212504,
          -193267475,
          -258412019,
          -3715671,
          160638937,
          -267606606,
          -491815815,
          336253364
        ],
        [
          161063,
          -62509,
          1535549,
          -84218,
          51607,
          -793398,
          -10208810,
          12395620,
          -21398531,
          52171221,
          -68189070,
          6043754,
          2137866,
          -32747928,
          27113816,
          -28628952,
          2664519,
          74738773,
          -144611,
          -12238598,
          46389425,
          -14955465,
          -4265026,
          -26459287,
          -4583382,
          2853392,
          17148901,
          20420447,
          -171282361,
          -468044511,
          -21322459,
          -340469433,
          454707122
        ],
        [
          154427,
          -53350,
          -1552065,
          -124360,
          71065,
          -173941,
          -9829651,
          12270695,
          -21322647,
          52285379,
          -68210863,
          5779248,
          2137116,
          -32827916,
          27004593,
          -28665841,
          2551294,
          74589955,
          -71609,
          -12391992,
          46276645,
          -15308691,
          -4183967,
          -26379418,
          -4592995,
          2468885,
          17087462,
          20429615,
          -170595273,
          -471828219,
          -21920878,
          -338272351,
          453773039
        ],
        [
          -2,
          7,
          55,
          334,
          -158,
          345,
          511496,
          -579390,
          -11703549,
          -1871702,
          -5416009,
          5564502,
          -64145096,
          -43909416,
          4202850,
          37232057,
          -8810459,
          -7311227,
          -24491368,
          17589295,
          33444300,
          -33277028,
          -201221308,
          442995978,
          207053205,
          250501387,
          -156606422,
          121382464,
          96107905,
          -66245938,
          -183228183,
          -161171815,
          45278323
        ],
        [
          2158,
          -2072,
          -692,
          369722,
          -203991,
          -83618,
          6297605,
          -12312975,
          15625577,
          -58545606,
          77922450,
          180463844,
          -12254020,
          143652379,
          59465957,
          1130280,
          24806999,
          45490612,
          4193207,
          138156264,
          -52887840,
          125452824,
          28943543,
          63512078,
          -67922801,
          31945850,
          25094246,
          14441288,
          -266083137,
          -324543877,
          -168672914,
          -541452248,
          449860438
        ],
        [
          -2,
          14,
          58,
          903,
          -544,
          -4402,
          341495,
          -1500718,
          -6673273,
          4832140,
          14062297,
          5267368,
          -82883477,
          -34124742,
          51785913,
          126452101,
          -116595705,
          -42277317,
          -97003504,
          23665964,
          71525760,
          97694202,
          -29183792,
          -213372706,
          -133881516,
          -21256313,
          -490892417,
          172867315,
          96246502,
          -31563717,
          -278379080,
          -109480788,
          240431839
        ],
        [
          55,
          539,
          -133,
          -13496,
          18696,
          5695,
          643088,
          -1003227,
          102258558,
          -65534624,
          -115559567,
          -15573543,
          -50609644,
          -38811482,
          -23245292,
          -7666260,
          -18823525,
          49876158,
          -5349741,
          19570097,
          16444685,
          22472744,
          -39677514,
          44663172,
          11031981,
          -158922066,
          -69073168,
          -59812975,
          125306393,
          18761399,
          759078321,
          -681256031,
          354748625
        ],
        [
          5,
          41,
          -7,
          -1166,
          1057,
          -26370,
          409957,
          -1599140,
          13238709,
          -21256806,
          146427180,
          -138387648,
          59852876,
          -41511058,
          56367583,
          143895171,
          112450431,
          92784951,
          51097308,
          -132734182,
          -22778596,
          -74974354,
          -125115358,
          -24892361,
          -47500699,
          -40736859,
          24678308,
          158436618,
          -159958282,
          -94853119,
          194422146,
          -609006857,
          202617867
        ],
        [
          -2,
          17,
          68,
          651,
          -550,
          1262,
          374896,
          -1464391,
          -10370823,
          -4119494,
          -328100,
          7392823,
          -63930320,
          -25667243,
          65157493,
          207689925,
          -170740041,
          12638349,
          -102832540,
          79206982,
          17445857,
          -86374033,
          -30766335,
          -30763726,
          132625714,
          -138939589,
          396105418,
          -125677233,
          121282374,
          39254209,
          -356726886,
          -205659821,
          311815699
        ],
        [
          78964,
          -22903,
          27337,
          460917,
          -234681,
          15016120,
          -16548466,
          30127149,
          -15113376,
          -24602055,
          38636852,
          18599790,
          -45438700,
          28144227,
          -14867223,
          48429477,
          -19508147,
          -7563558,
          9532408,
          16313667,
          -40196205,
          18379540,
          31901609,
          19070264,
          10830644,
          -10336325,
          -33389910,
          -66196807,
          26201962,
          -59304875,
          318580517,
          -116990959,
          -925626092
        ],
        [
          985,
          2743,
          -34342,
          -14733,
          -14508,
          -12412829,
          -22886215,
          26134604,
          -46203264,
          -18295040,
          29217279,
          38327174,
          -48284384,
          26415918,
          -20497994,
          51993167,
          -6683722,
          10461352,
          3973930,
          21464130,
          -23187185,
          53437980,
          28723769,
          1444699,
          23829032,
          22872805,
          -28301175,
          -69490086,
          -26637917,
          325574213,
          527373866,
          -435679433,
          -715228845
        ],
        [
          0,
          21,
          22,
          -261,
          138,
          -12834,
          463037,
          -353738,
          6595144,
          -7397133,
          61342175,
          -45179126,
          42084689,
          -7601473,
          -85916833,
          -136229036,
          -123785576,
          -159567359,
          -128350138,
          154848214,
          77995843,
          -257454671,
          -81594665,
          -54313640,
          -38912213,
          59670654,
          -10900803,
          6868387,
          -284629723,
          -38759548,
          237059846,
          -463703269,
          -125632726
        ],
        [
          -3,
          21,
          18,
          1670,
          -1046,
          -5835,
          -182013,
          -1024492,
          -8096699,
          -1706696,
          59557874,
          -11115451,
          -286307430,
          -81868019,
          -36478941,
          -153882989,
          108422433,
          15572319,
          38762286,
          4377224,
          -7956135,
          -24544115,
          -71578577,
          -45313836,
          -107658749,
          -93819124,
          105576494,
          -26486195,
          55196495,
          48896957,
          -360184633,
          -167203207,
          78893048
        ],
        [
          31048,
          7072,
          -6950,
          4862195,
          -1706790,
          -414628,
          6956693,
          -26953656,
          23921732,
          68835910,
          4893294,
          -6430572,
          -53114800,
          -20200319,
          51376864,
          10964762,
          -35031975,
          29882787,
          -13135454,
          -43261652,
          51510170,
          54306560,
          53188419,
          -25318541,
          39763782,
          117804720,
          34126622,
          -58011674,
          -125777086,
          48759671,
          265192603,
          -199887687,
          -858011293
        ],
        [
          3865,
          -3391,
          -6526,
          -535554,
          276846,
          -5303237,
          16533738,
          32306441,
          66017405,
          969579,
          36791134,
          -26473757,
          -35669740,
          11199518,
          33540947,
          16755728,
          -46141663,
          -21430641,
          8529299,
          -15174047,
          -27946785,
          -34653613,
          39957798,
          32855539,
          -9115601,
          -18248986,
          -7887376,
          -42998236,
          43242723,
          -765727277,
          -204643819,
          475216145,
          -1123318117
        ],
        [
          -3,
          7,
          -10,
          799,
          -964,
          -16379,
          -190373,
          -22060,
          -8534229,
          -5603221,
          73034005,
          -50646168,
          72849828,
          -33648300,
          -136043617,
          -119319976,
          -216998497,
          179521546,
          14136684,
          -31105607,
          64978622,
          249854354,
          -46064327,
          92307654,
          -17099096,
          -117617213,
          19347235,
          -41282056,
          58834833,
          -760683,
          -268923940,
          -168723183,
          -139665694
        ],
        [
          63053,
          -23411,
          4935,
          -175989,
          106813,
          276313,
          42570952,
          -2586668,
          -93797231,
          -17731894,
          -36436931,
          3197410,
          -16987190,
          -6068651,
          -78950117,
          37532390,
          8948954,
          24627428,
          28834513,
          13782470,
          -47466994,
          -33715711,
          -1051402,
          -4127069,
          7833684,
          -99356611,
          -64058484,
          -44420758,
          45603870,
          -141387277,
          482656144,
          -351839368,
          -287574880
        ],
        [
          32818,
          -29117,
          9121,
          -4753314,
          1668527,
          1703765,
          3241618,
          -29412297,
          21492069,
          59653424,
          14144296,
          12616121,
          -53941974,
          -6845459,
          55885455,
          13676647,
          -30312881,
          33511238,
          -14494179,
          -29189366,
          48244654,
          72587643,
          53055088,
          -22319441,
          35415404,
          129658308,
          36275938,
          -58547912,
          -153845350,
          152042308,
          273197381,
          -279617282,
          -832049274
        ],
        [
          44,
          25,
          -3209,
          -11407,
          -9850,
          -1255835,
          -22635605,
          -49044926,
          -32506933,
          -77598252,
          -50990933,
          -29268014,
          6012334,
          -17509876,
          -20218633,
          20266621,
          -5016588,
          27126492,
          28489550,
          15313640,
          -49135987,
          -94585502,
          -29876022,
          11969781,
          -39714008,
          -109232692,
          -64685877,
          -29131006,
          -10616466,
          -501674637,
          -173760355,
          252264319,
          -939935261
        ],
        [
          475611,
          -167326,
          -23831,
          63763,
          -16127,
          -2262670,
          1768387,
          -11275452,
          24787669,
          -28736645,
          52029547,
          -8801460,
          12247815,
          24324116,
          -22455145,
          5362843,
          2852041,
          -68621541,
          -3272791,
          5855908,
          -28919668,
          6768589,
          426344,
          22333177,
          3158193,
          -9467845,
          -848641,
          11835746,
          163675643,
          273276101,
          -59438422,
          329214424,
          104807942
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 48,
      "flags": [
        780432,
        783504,
        783505,
        783529,
        786576,
        1179792,
        1376258,
        1376354,
        1376400,
        1376402,
        1376426,
        1376438,
        1376444,
        1376447,
        1382591,
        1385662,
        1385663,
        1474704,
        1483966,
        1523856,
        1533115,
        1533118,
        1548432,
        1557685,
        1557691,
        1560720,
        1566864,
        1569961,
        1569973,
        2949122
      ],
      "factor": [
        [
          4,
          43,
          2,
          56411,
          1007,
          19440,
          298068,
          255275,
          -40126848,
          -18207786,
          138624242,
          -89894196,
          -151235066,
          64868273,
          11289468,
          37525758,
          16430495,
          90819838,
          -82326791,
          -18208039,
          107340212,
          -74256748,
          -5172331,
          190926972,
          -244368497,
          56827913,
          -166020822,
          582015346,
          -123959449,
          -776289449
        ],
        [
          -33280,
          8746,
          1519,
          220634,
          -8229678,
          -69653,
          127124,
          7857374,
          14210412,
          69927573,
          -123144419,
          76170805,
          2753403,
          26266337,
          -2613044,
          -5318369,
          22624385,
          60286279,
          -41124938,
          3103736,
          9683856,
          -34680881,
          44528249,
          57922964,
          -42790899,
          -212850145,
          -18871870,
          298972230,
          -322730108,
          -835911643
        ],
        [
          -33963,
          8525,
          -425,
          303165,
          8223067,
          197929,
          113065,
          7563864,
          14463855,
          70222440,
          -123186087,
          76284166,
          2854126,
          26222377,
          -2659768,
          -5345622,
          22592859,
          60258012,
          -41181539,
          3075297,
          9694188,
          -34871617,
          44738520,
          58174646,
          -43094232,
          -212395187,
          -18607557,
          299654180,
          -322842952,
          -836035872
        ],
        [
          -16,
          12,
          314,
          -4205,
          -1210,
          -38538,
          -609129,
          1071285,
          21725926,
          106337928,
          132197089,
          -3161203,
          -19497963,
          -26014620,
          -8288386,
          -9310215,
          -80906220,
          -200383285,
          67576293,
          162260636,
          -69355724,
          125279497,
          -3636398,
          -213094328,
          145441159,
          -151154812,
          -321863323,
          318970628,
          -349450436,
          -699511395
        ],
        [
          -78774,
          -1014221,
          -3573,
          -18429,
          -6577,
          596463,
          -626256,
          -198593,
          -799895,
          1283472,
          -281527,
          281424,
          -156244,
          186309,
          -40695,
          -24359,
          124837,
          429020,
          -328194,
          659214,
          -23382,
          -132090,
          -253502,
          536849,
          -88918,
          -1444341,
          -1117032,
          1890800,
          -2443149,
          15591248
        ],
        [
          2,
          -7,
          21,
          -260,
          -122,
          -6561,
          7001,
          -74528,
          42050,
          -25172032,
          -27256715,
          17188715,
          -83246748,
          41361826,
          -57766182,
          20431952,
          -18522772,
          14684302,
          -104240430,
          114718737,
          -39917665,
          -90139732,
          264021410,
          164557639,
          499103280,
          263221045,
          -148479312,
          250412628,
          299772174,
          43127043
        ],
        [
          -3,
          14,
          -17,
          -1260,
          -594,
          467,
          -77352,
          -3,
          -2656548,
          -21943006,
          92132983,
          172543404,
          191192447,
          108037183,
          -6435801,
          8925037,
          58602382,
          56176884,
          -126004800,
          -95172365,
          70878126,
          -38544258,
          -214373536,
          -59175251,
          110545960,
          192993732,
          -370282253,
          232987918,
          -121735508,
          -41781515
        ],
        [
          -1,
          -6,
          28,
          1608,
          82,
          -6212,
          -57552,
          126803,
          -1283695,
          26314033,
          -16285908,
          -4109497,
          -48558324,
          -237259362,
          -153520135,
          115259654,
          -57252211,
          200032382,
          99873668,
          -117741632,
          92211226,
          31580877,
          -164309133,
          -141443996,
          126380620,
          128322660,
          -110927204,
          248081873,
          41987132,
          -118642961
        ],
        [
          3,
          -16,
          5,
          -89,
          -268,
          -6013,
          79361,
          -190589,
          -3450303,
          -35119690,
          -77286710,
          37109148,
          -38655992,
          5172024,
          -5275787,
          24976626,
          -8751534,
          38925343,
          -153742935,
          168635893,
          -168391221,
          281141736,
          29293581,
          -234733593,
          -261413879,
          384329789,
          -184457045,
          260891189,
          221088466,
          131897987
        ],
        [
          -1,
          -11,
          -10,
          364,
          52,
          -5259,
          -464,
          -88627,
          -230930,
          24102639,
          -46739837,
          -81923712,
          -53246610,
          -82438706,
          -10683580,
          -108233731,
          356693873,
          -162287386,
          -91176473,
          -98097740,
          60817995,
          -2851932,
          -99745195,
          -79376372,
          74037843,
          120915973,
          -132221072,
          134728341,
          22239600,
          -51440232
        ],
        [
          -2,
          -9,
          5,
          -258,
          29,
          -5222,
          74826,
          -646570,
          5847292,
          30698442,
          -50463683,
          -118557820,
          -24186872,
          86344893,
          78889888,
          -293738986,
          -184938479,
          105674075,
          -20387805,
          -99797293,
          39088705,
          18757371,
          -150040610,
          -109662163,
          116085089,
          141968201,
          -151088960,
          61030844,
          154111,
          -78542605
        ],
        [
          -1,
          -11,
          -14,
          137,
          -152,
          830,
          32471,
          -876118,
          2071964,
          38375666,
          -66580235,
          -147489035,
          29074467,
          181167548,
          53592511,
          252603984,
          14572940,
          -31720191,
          103624491,
          -183525175,
          -117060937,
          -4307407,
          -8838733,
          -100101569,
          64719753,
          145728660,
          -205180318,
          75269949,
          -178449160,
          -3080191
        ],
        [
          0,
          4,
          -33,
          817,
          92,
          8620,
          114926,
          65731,
          7421628,
          -43482052,
          -11129388,
          20025916,
          28834976,
          16302785,
          81398253,
          -63494762,
          113387464,
          99092781,
          302689431,
          121385511,
          203202828,
          29232490,
          244790455,
          -64273866,
          -41114760,
          158248021,
          -399222974,
          131161347,
          -429697174,
          314836808
        ],
        [
          1,
          -1,
          -36,
          753,
          -1940,
          11641,
          -44444,
          -215050,
          -4989728,
          -33822905,
          30011640,
          27172251,
          34958106,
          -115556468,
          -16306347,
          -93894160,
          -44440962,
          -34244246,
          -3000694,
          -286178670,
          -290054696,
          -70884632,
          282319005,
          35839743,
          -99441980,
          -17092769,
          -335683600,
          267371527,
          -382161473,
          326250802
        ],
        [
          -1821,
          880,
          4076,
          7718838,
          -47346,
          -191758,
          -2896133,
          14642353,
          -21403291,
          43522683,
          3041811,
          19325763,
          -56959682,
          -2631926,
          -1868004,
          14775842,
          -7708342,
          9768449,
          -34666718,
          15990293,
          1857594,
          -21738260,
          -31013179,
          38943071,
          -21561294,
          5150754,
          -432977473,
          -450934630,
          -118130428,
          499517558
        ],
        [
          -166193,
          42754,
          -1677773,
          -3124347,
          32748,
          -1158140,
          -4471684,
          18280203,
          -3581441,
          41281458,
          4783195,
          18748730,
          -45519937,
          -772644,
          25232667,
          10500275,
          5573325,
          18464581,
          2024195,
          17675150,
          -25377944,
          -31363693,
          -56024907,
          54814286,
          -29330546,
          -68571718,
          -392100730,
          -159225508,
          270098928,
          650478512
        ],
        [
          -165557,
          40884,
          1680182,
          -3148117,
          40247,
          -753474,
          -3865775,
          18576804,
          -3335340,
          41184696,
          5002448,
          18599567,
          -45297031,
          -952845,
          25265902,
          10500633,
          5402157,
          18115456,
          2216736,
          17452276,
          -25221562,
          -31565007,
          -55823862,
          54941442,
          -29646128,
          -66829672,
          -391622393,
          -160105632,
          272311432,
          647557184
        ],
        [
          2,
          -16,
          -20,
          1599,
          330,
          -4121,
          186573,
          -463735,
          -5939675,
          -68148236,
          -67473067,
          22310711,
          -41699989,
          -16822984,
          -4466558,
          27554818,
          -104496098,
          -148541865,
          -13318233,
          93322007,
          69739288,
          -445237127,
          -88742914,
          -257491686,
          -99390846,
          30848292,
          -97307487,
          246699125,
          -144693873,
          312038277
        ],
        [
          -2734,
          2021,
          -1457,
          29202,
          -35043,
          476048,
          15079692,
          -47899215,
          43769086,
          104370771,
          -7842659,
          36099315,
          -32870504,
          -6602012,
          18733183,
          12190633,
          482202,
          21083423,
          -18456768,
          21109315,
          7295937,
          -73880146,
          -19978382,
          121326206,
          -102350312,
          17215904,
          -326514280,
          -27692306,
          243449604,
          656862414
        ],
        [
          1,
          -15,
          -26,
          1398,
          303,
          -2402,
          109595,
          -442982,
          -3882671,
          -60441629,
          -76914125,
          68013602,
          -49461164,
          11433338,
          -40953902,
          2950153,
          -114760911,
          -230144112,
          99682095,
          -86315821,
          121682673,
          223617732,
          -177754398,
          317672897,
          -9329964,
          94704864,
          -152496752,
          286484284,
          -210306475,
          299769369
        ],
        [
          -764,
          -4689,
          1255,
          1988852,
          -12264,
          -318842,
          -2263550,
          2695540,
          94044910,
          -115495708,
          12738091,
          1080666,
          -42363217,
          15000200,
          69785690,
          5141310,
          48702969,
          45713996,
          72661942,
          -22709943,
          -102879984,
          12377054,
          -114161227,
          -16353391,
          36668325,
          -334899528,
          -185849054,
          339281230,
          842907080,
          -267295072
        ],
        [
          -4,
          -22,
          11,
          704,
          561,
          12551,
          18910,
          -549982,
          924435,
          -21876005,
          -29580948,
          -136207788,
          144206110,
          6024187,
          -161604208,
          11997163,
          -59201743,
          -40418563,
          -131904329,
          8243058,
          224781331,
          76217000,
          188230734,
          -30228731,
          -73546342,
          -303692054,
          -447289679,
          41521962,
          422744515,
          125653876
        ],
        [
          -1,
          -9,
          -17,
          524,
          496,
          4962,
          -9395,
          -13667,
          1190654,
          -26714796,
          -24036517,
          -92002362,
          108029233,
          -189072792,
          259756948,
          82489814,
          -41340445,
          14931349,
          -130356269,
          113169470,
          7782692,
          11794072,
          -75569860,
          164963207,
          83339272,
          7406681,
          -160735820,
          100865754,
          -395517296,
          -48957232
        ],
        [
          -84703,
          43095,
          -28586,
          -38183,
          -91530,
          15173483,
          -3836612,
          2939559,
          18420986,
          7977006,
          1814152,
          10473420,
          24190273,
          -34855525,
          16050398,
          109194,
          -30348692,
          -54535644,
          33735785,
          -32886767,
          26855595,
          -53341583,
          45507771,
          41949423,
          -71208794,
          257860935,
          -120126330,
          -293480918,
          405716248,
          -1059426263
        ],
        [
          -770,
          716,
          28055,
          -77658,
          21022,
          -5780848,
          -40419794,
          -23384722,
          -22047919,
          7729670,
          -21198039,
          25109015,
          7951835,
          -17880512,
          20939948,
          -3002341,
          -9440095,
          -20924141,
          30340966,
          -11610364,
          -1041144,
          -28055453,
          17356221,
          19914554,
          -25926112,
          60507050,
          -165311575,
          -183402878,
          283466116,
          -787092931
        ],
        [
          0,
          -6,
          9,
          595,
          -576,
          -2511,
          -100193,
          -121603,
          2325827,
          -18972961,
          -16714377,
          -100570634,
          100954943,
          12335927,
          -183063944,
          -67271245,
          54175551,
          45778006,
          109580701,
          213052096,
          -243131090,
          -108815646,
          -211434939,
          222487627,
          -49226049,
          94342088,
          -166843709,
          -8522186,
          -287714419,
          -249380700
        ],
        [
          -78840,
          15001,
          -103,
          -1476730,
          10396,
          -261417,
          6159777,
          -12628353,
          21162425,
          -110758296,
          -6258840,
          8170130,
          -105204149,
          22505291,
          -42038260,
          24023389,
          8583501,
          38043138,
          -90988844,
          -23413202,
          -509534,
          61410341,
          -26006605,
          -82927538,
          79282730,
          -149718215,
          -355538858,
          -730345694,
          -864967942,
          -786752582
        ],
        [
          -67397,
          15225,
          -3890,
          339464,
          -856,
          465291,
          16613762,
          -11394189,
          -125251086,
          -30500399,
          -37657388,
          33287938,
          16365955,
          -7079496,
          56829089,
          -19029548,
          19481934,
          -5374202,
          98130161,
          16399174,
          -85815065,
          29922767,
          -46362734,
          -59552626,
          91671258,
          -241105560,
          -209495715,
          37497025,
          584274182,
          -644510172
        ],
        [
          -2764,
          -25807,
          5982,
          -1523,
          63648,
          -10226703,
          19305998,
          13367831,
          31679794,
          12642776,
          6059500,
          7050867,
          36688798,
          -42699019,
          13742056,
          77834,
          -39774169,
          -69559559,
          36123437,
          -42635232,
          41181207,
          -66223544,
          64858520,
          53750776,
          -93521966,
          345828021,
          -85091029,
          -325412927,
          452600319,
          -1249797567
        ],
        [
          -503404,
          118490,
          7077,
          2195930,
          -19862,
          -1982807,
          174030,
          -9969045,
          10400022,
          -17281524,
          18996150,
          -30374882,
          40021218,
          606897,
          -20314605,
          -7559491,
          -5316138,
          -16033264,
          -544837,
          -4975363,
          22317552,
          21615400,
          33568672,
          -31192497,
          13598577,
          83997740,
          369217361,
          227016001,
          -151334437,
          72395568
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 56,
      "flags": [
        780456,
        783528,
        785064,
        785065,
        785077,
        786600,
        1179816,
        1376424,
        1474562,
        1474658,
        1474706,
        1474728,
        1474730,
        1474742,
        1474748,
        1474751,
        1480892,
        1480895,
        1483967,
        1485502,
        1485503,
        1523880,
        1534651,
        1534654,
        1548456,
        1554600,
        1559221,
        1559227,
        1560744,
        1566888,
        1569960,
        1571509,
        3047426
      ],
      "factor": [
        [
          1,
          1,
          10,
          107,
          40,
          590,
          241,
          43736,
          169058,
          -1476796,
          -4757021,
          7833332,
          14569694,
          -6743051,
          -6916323,
          -2269857,
          6878450,
          10639029,
          26602858,
          -21883692,
          -3459782,
          -21406491,
          122126174,
          -326310405,
          -129301039,
          98080973,
          -191437649,
          154840560,
          -429243337,
          525778743,
          -261243721,
          -415601350,
          -103651581
        ],
        [
          -5,
          -5,
          -49,
          -828,
          -9914,
          -23746,
          848,
          -477747,
          -3270239,
          -25441771,
          -47774337,
          33139773,
          5673250,
          -13006855,
          226280087,
          -80131059,
          216497148,
          -36774165,
          -44997959,
          104996407,
          -43232735,
          116030550,
          -74208171,
          70890321,
          64246204,
          64777666,
          -65726590,
          -27746443,
          -7069106,
          259076893,
          -33879275,
          -241739895,
          -452549442
        ],
        [
          -36650,
          10616,
          -127,
          166502,
          -156821,
          206669,
          8192993,
          -3366754,
          5729064,
          55912093,
          -37347984,
          -66659849,
          34054123,
          -29201944,
          -1188066,
          84666492,
          -16913813,
          35107232,
          -89892108,
          45988500,
          -3823569,
          -32514216,
          -28978169,
          2047142,
          -28296750,
          -59795153,
          -39683613,
          -161831246,
          -39174423,
          52698007,
          157322449,
          -333663206,
          -855779211
        ],
        [
          -38362,
          11512,
          288,
          -27566,
          76572,
          -459523,
          -8176140,
          -3338106,
          5825874,
          56207042,
          -37269472,
          -66688955,
          34021534,
          -29330859,
          -1138406,
          84628198,
          -16832552,
          34996643,
          -89805938,
          45959849,
          -3876797,
          -32382638,
          -29013724,
          1953539,
          -28278435,
          -59790764,
          -39667774,
          -161924100,
          -39129740,
          52942458,
          157359455,
          -333553873,
          -855836347
        ],
        [
          -15,
          3,
          86,
          -87,
          1935,
          -4187,
          1484,
          -82915,
          1021674,
          5712393,
          -46725756,
          2714561,
          -123951007,
          -54434740,
          -56099065,
          33056314,
          -16753368,
          25425446,
          22348358,
          36818752,
          -27381668,
          126829221,
          26742027,
          -11628034,
          -42421770,
          -103817487,
          310651988,
          280665641,
          200548760,
          605470223,
          -171148717,
          -97383848,
          -697887076
        ],
        [
          -129831,
          -946576,
          -4088,
          -194467,
          213948,
          -187412,
          23950,
          -102873,
          59363,
          -29323,
          -63865,
          -685688,
          38705,
          -304830,
          661378,
          425865,
          35665,
          -13414,
          -214803,
          -186404,
          -147042,
          165938,
          -36858,
          45719,
          -185857,
          -542423,
          659812,
          426832,
          -385724,
          1941347,
          301485,
          2267987,
          12678072
        ],
        [
          10,
          -9,
          -4,
          99,
          -988,
          4906,
          -862,
          90790,
          -641673,
          -5735325,
          20935069,
          -25860122,
          5502502,
          41757307,
          -62397223,
          70118553,
          28373714,
          112553277,
          -37016627,
          -9873469,
          37752564,
          106895243,
          33665961,
          97169588,
          151810652,
          421268685,
          196424170,
          -184795407,
          -138792595,
          317359493,
          -199104265,
          384107901,
          -41755932
        ],
        [
          5,
          -6,
          -3,
          21,
          -817,
          3691,
          -159,
          62399,
          675426,
          -1118046,
          17262718,
          -25456171,
          15373027,
          32399307,
          -32170259,
          47205818,
          -46642979,
          31087972,
          -98755694,
          -43417069,
          36340101,
          157348118,
          -27349201,
          -43542900,
          249176973,
          -26280465,
          -433921539,
          138471719,
          304785964,
          316277728,
          -200386820,
          233034928,
          33012854
        ],
        [
          1,
          11,
          -3,
          -2076,
          806,
          1312,
          381,
          99054,
          -171602,
          -14384754,
          4165615,
          13234132,
          64269505,
          -231507845,
          -51326905,
          -750423,
          -38393114,
          -46580885,
          94977499,
          -47740184,
          -103996372,
          -111574971,
          -44386883,
          283940968,
          3600803,
          98949507,
          -141794475,
          51316378,
          -17216778,
          334060761,
          -185540189,
          -258697413,
          -32974160
        ],
        [
          -4,
          -2,
          30,
          743,
          -771,
          -1395,
          339,
          -41389,
          -124481,
          14881076,
          -13745325,
          33533974,
          -16851378,
          148093540,
          -11496298,
          191488833,
          120929707,
          -201634325,
          -4321899,
          -167947894,
          -81996800,
          -152853969,
          -19009378,
          89614023,
          -24248859,
          2189841,
          -7212304,
          33409964,
          24288003,
          258727895,
          -98707197,
          71876193,
          -112517097
        ],
        [
          -5,
          -3,
          2,
          176,
          -1634,
          -620,
          288,
          -30218,
          -240002,
          13807786,
          1156244,
          -10578948,
          -22235002,
          122326207,
          132463132,
          56870673,
          -207667997,
          45908214,
          248650300,
          125177458,
          -133432047,
          -18377348,
          -46813906,
          50586757,
          6188683,
          58408559,
          -69645862,
          -35321824,
          30744954,
          166020522,
          -95907188,
          -73584066,
          -97087481
        ],
        [
          8,
          -10,
          3,
          -731,
          -1892,
          4589,
          -405,
          202789,
          -30916,
          -861535,
          38915698,
          -4785067,
          41633609,
          83000138,
          -65376023,
          -57993282,
          18946292,
          6347495,
          -35719225,
          60620426,
          51658419,
          132861239,
          -94096970,
          145324114,
          -468253433,
          20440803,
          -109014098,
          -66591738,
          113199924,
          355308199,
          32798390,
          87573235,
          186287755
        ],
        [
          -12,
          1,
          -16,
          553,
          -383,
          -2567,
          666,
          -75003,
          -709475,
          24751092,
          -359055,
          -9205201,
          -54549426,
          52267437,
          60838029,
          -171334058,
          -7341499,
          207012883,
          -77706934,
          -242211544,
          -123588305,
          -151048348,
          79530774,
          84888565,
          -27893862,
          -38977575,
          -17582190,
          -45408330,
          54438554,
          242729488,
          -59529273,
          12693360,
          -139961775
        ],
        [
          -13,
          5,
          11,
          -28,
          149,
          -1826,
          1010,
          -994,
          -344970,
          19328633,
          17691320,
          -28159346,
          -48195578,
          -6647450,
          77432945,
          -46959211,
          -49595332,
          -100303928,
          -32372064,
          70562701,
          315485319,
          -210834780,
          188153569,
          43061546,
          -7084522,
          156611322,
          -10616360,
          37591788,
          204850819,
          241441983,
          77721236,
          -264537415,
          23079867
        ],
        [
          4,
          -4,
          -13,
          -640,
          -728,
          618,
          1082,
          -36863,
          130502,
          -3195640,
          9664570,
          28960218,
          -5135880,
          -21094628,
          -27123129,
          -47876854,
          -11705615,
          -11091122,
          7324307,
          -25022410,
          29694200,
          -125739723,
          -382824709,
          -250343308,
          59175176,
          50380871,
          100767581,
          -210636184,
          184206690,
          386930654,
          -47648727,
          -443362873,
          390399236
        ],
        [
          2,
          0,
          -3,
          -897,
          -750,
          640,
          1870,
          55454,
          -258337,
          -3635698,
          4512001,
          25865626,
          4428050,
          -15982471,
          -45344415,
          -30027801,
          24516084,
          -81653378,
          93537065,
          -5948558,
          -63476933,
          111884620,
          294430753,
          -53256411,
          67105154,
          -154010396,
          -1172558,
          -443559854,
          124502164,
          370708710,
          49479396,
          -346860707,
          363091868
        ],
        [
          -84,
          -710,
          49,
          -3131,
          15389,
          -41938,
          7630,
          -415031,
          -1387455,
          92132176,
          -88583308,
          19585033,
          -39826150,
          50495054,
          -102986407,
          -87462713,
          58046372,
          -7479533,
          59872931,
          29057339,
          -8426900,
          63558356,
          -12928728,
          66906664,
          44341409,
          142737177,
          -84765403,
          73650013,
          27989499,
          -345489396,
          -292450843,
          -951304255,
          695890186
        ],
        [
          -11,
          -49,
          10,
          -1389,
          -2337,
          -1569,
          391,
          60789,
          -1466418,
          31192643,
          37152475,
          173048821,
          26456166,
          -32578295,
          68224126,
          149994845,
          -50134370,
          133801801,
          -134193959,
          42497469,
          32461824,
          3322167,
          52072772,
          40670363,
          -37898860,
          -50774167,
          45571998,
          2838592,
          21031267,
          -2633279,
          -215688856,
          -524548880,
          581160637
        ],
        [
          -3222,
          1563,
          1453,
          -182005,
          -4098399,
          -5682735,
          231660,
          -8521122,
          9962251,
          -45897977,
          -46706101,
          -45065164,
          11976094,
          11946658,
          15032952,
          27182900,
          -16199066,
          17999357,
          -37667209,
          8300670,
          9175820,
          -29452210,
          13661947,
          23692586,
          -24951571,
          -46042894,
          33031144,
          -11743709,
          3967093,
          12070759,
          -425956538,
          -135061975,
          663545184
        ],
        [
          -184604,
          60185,
          -1674404,
          -124553,
          1460590,
          2576615,
          -108512,
          1870385,
          10754371,
          -35275699,
          -60568983,
          -35108946,
          21880807,
          9477319,
          14591676,
          18578776,
          -20738888,
          14195058,
          -37520605,
          16541132,
          20066631,
          -37308663,
          11122136,
          19954837,
          -24401847,
          -55367692,
          30248052,
          -29111369,
          -2221538,
          31236688,
          -503996356,
          71631138,
          584006839
        ],
        [
          -182071,
          57275,
          1679953,
          -58166,
          1575562,
          2504171,
          -100896,
          1183305,
          10962509,
          -35374318,
          -60175728,
          -34694880,
          21856068,
          9619080,
          14434908,
          18130418,
          -20656674,
          14015584,
          -37138341,
          16468419,
          20096152,
          -37260048,
          11234367,
          19857239,
          -24257335,
          -55097479,
          30269783,
          -28798624,
          -1966505,
          30413403,
          -505639189,
          72784687,
          581332344
        ],
        [
          9,
          -10,
          12,
          109,
          -2172,
          4080,
          -1714,
          248928,
          -980312,
          958846,
          45377999,
          -7385830,
          53941674,
          90385933,
          -100390829,
          -50290818,
          108888724,
          82728219,
          9850536,
          221568349,
          -12656914,
          -176542097,
          -1357846,
          106052568,
          188105539,
          -196900656,
          31849383,
          116223554,
          -137670090,
          384231019,
          132709284,
          -76688008,
          215612933
        ],
        [
          -16,
          -200,
          18,
          -3895,
          4358,
          -4109,
          1078,
          360197,
          -662901,
          -6193382,
          37599742,
          4154072,
          -239328212,
          -40010162,
          -27352732,
          17068185,
          898805,
          -28538600,
          -63127788,
          84849239,
          3604199,
          -23615345,
          -82011168,
          82361003,
          -2147086,
          -70866910,
          -187659727,
          -184979818,
          -236588814,
          -64810432,
          -356551554,
          250024428,
          56174726
        ],
        [
          -3899,
          2596,
          -1305,
          513427,
          111370,
          -178216,
          2022,
          -217941,
          -17000736,
          90167055,
          94006261,
          -96083416,
          28849951,
          -60355569,
          94159721,
          3994260,
          55982670,
          -61831974,
          5266308,
          -13528088,
          -56582273,
          61701769,
          -15163657,
          -40811002,
          -7074814,
          -66824480,
          130983275,
          59852493,
          -8325437,
          67163112,
          -610630079,
          303106541,
          815963630
        ],
        [
          1,
          -5,
          -3,
          -163,
          -1159,
          1211,
          -401,
          -6612,
          236044,
          2483676,
          4912660,
          16355357,
          31948594,
          62579939,
          10337151,
          -117185498,
          -206709264,
          -183860138,
          -168399850,
          -40368316,
          -15642142,
          114002518,
          -56299046,
          114171991,
          115775154,
          -53434016,
          125210432,
          30915769,
          -262605134,
          201999774,
          54685653,
          -419244756,
          -61584840
        ],
        [
          -39933,
          -17231,
          -5760,
          4284606,
          -1119481,
          1623769,
          -320974,
          -1751794,
          -40038856,
          -51805651,
          29810602,
          -32837993,
          -10416302,
          27161487,
          -18415429,
          24965751,
          3612783,
          18480253,
          -19652830,
          -8182633,
          -26534301,
          -4984149,
          17749402,
          9724203,
          -10942787,
          17614338,
          6717866,
          8733838,
          57099488,
          -176845781,
          -141813681,
          -879514424,
          -315253846
        ],
        [
          -66012,
          35352,
          -32638,
          1245718,
          3871256,
          -3972471,
          333689,
          -13191295,
          5858320,
          646208,
          19269607,
          52421571,
          33945495,
          23653895,
          -31737389,
          -62213967,
          -3704921,
          -24246877,
          25425355,
          19863803,
          22234627,
          -29192698,
          15939744,
          -23446069,
          8205635,
          410122,
          6141566,
          -32088119,
          52055335,
          -164526974,
          -678787708,
          251986621,
          -948153962
        ],
        [
          -2671,
          -2964,
          24081,
          -85007,
          -1024624,
          -1523416,
          71000,
          35814941,
          -10990235,
          7073560,
          -12593185,
          17564495,
          36717418,
          11999634,
          -18194373,
          -24628766,
          -11056558,
          -8462482,
          -7307234,
          25813388,
          19788473,
          -34023143,
          6472708,
          -14943954,
          -3961398,
          -22278872,
          3095361,
          -60398939,
          30142351,
          -96613347,
          -540158192,
          154137497,
          -723362719
        ],
        [
          2,
          1,
          8,
          -208,
          -151,
          1021,
          297,
          55929,
          -261770,
          2160486,
          2539251,
          -4131104,
          9309671,
          13224129,
          30126563,
          29798713,
          35881778,
          71989376,
          183443175,
          -171177892,
          311141203,
          106067410,
          -104327632,
          119409506,
          54558455,
          -194807199,
          3120620,
          -33188797,
          -196309572,
          86195660,
          -111969005,
          -343927015,
          -220806720
        ],
        [
          -48042,
          40915,
          6809,
          -4157867,
          1348224,
          -665932,
          251153,
          -2492820,
          -46505092,
          -39996055,
          40749461,
          -42365304,
          -8400037,
          19741507,
          -10069206,
          27752681,
          8954397,
          13137934,
          -19586477,
          -10006874,
          -33140187,
          2491447,
          14712710,
          4526224,
          -11198773,
          12546448,
          16388981,
          12828880,
          54336419,
          -166015422,
          -149038006,
          -858281825,
          -276259874
        ],
        [
          -74211,
          23987,
          1382,
          -82892,
          206531,
          -164061,
          29975,
          7137478,
          69047252,
          -21513759,
          94455506,
          -39188463,
          -24178087,
          12223777,
          11781288,
          12343094,
          46021191,
          -1819720,
          5434561,
          -23732131,
          -60696973,
          38963489,
          11672950,
          2771192,
          6037993,
          45044866,
          29541025,
          59656702,
          57489602,
          -184584892,
          -18855702,
          -992732096,
          -206375380
        ],
        [
          -30867,
          -9136,
          11912,
          -1312149,
          -3930447,
          4092433,
          -338521,
          -12529461,
          8897190,
          12916719,
          30522486,
          46579164,
          33511281,
          17226119,
          -25394270,
          -61514915,
          3378009,
          -29159821,
          27321424,
          18336034,
          15252423,
          -20701741,
          12661330,
          -27327816,
          9798071,
          570624,
          11426876,
          -27575097,
          49786580,
          -160896179,
          -661208224,
          248214642,
          -945807157
        ],
        [
          -559829,
          170425,
          9431,
          81585,
          -1313930,
          -1355573,
          61943,
          990149,
          -11273246,
          24409722,
          22146690,
          35215262,
          -20499249,
          -10961756,
          -4394853,
          -18589518,
          8683696,
          -11301253,
          34606569,
          -15771760,
          -3034985,
          28190100,
          -10090063,
          -10288746,
          19411568,
          36750927,
          -22919458,
          36151265,
          -18651084,
          51853014,
          460732748,
          219560419,
          -38541413
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 60,
      "flags": [
        773563,
        773566,
        785076,
        785844,
        785845,
        785851,
        785854,
        786612,
        1179828,
        1376436,
        1474740,
        1523714,
        1523810,
        1523858,
        1523882,
        1523892,
        1523894,
        1523900,
        1530036,
        1530038,
        1530044,
        1530047,
        1533116,
        1533119,
        1534652,
        1534655,
        1535422,
        1535423,
        1548468,
        1554612,
        1557684,
        1559220,
        1559995,
        1559998,
        1566900,
        1569972,
        1571508,
        3096578
      ],
      "factor": [
        [
          6001,
          1132,
          2347,
          136808,
          7986,
          37563,
          90131,
          390274,
          10553645,
          11273053,
          -8397064,
          -738401,
          -1512407,
          -738684,
          -6426440,
          -4791277,
          24289224,
          -13046119,
          13115878,
          7704300,
          -12036684,
          -6202326,
          6547384,
          4700242,
          -703931,
          -958537,
          -8109203,
          4741112,
          -14456159,
          12674555,
          -13412447,
          26290252,
          -6809997,
          112351326,
          232982160,
          383148006,
          -589641280,
          -193557999
        ],
        [
          3039,
          2904,
          -3291,
          73460,
          213377,
          -304418,
          284255,
          805361,
          1368901,
          -5181470,
          13865630,
          -11930592,
          -19719391,
          -10234625,
          -6173523,
          -3012696,
          17008248,
          -13318526,
          6546560,
          13058078,
          -8350699,
          -681466,
          5187358,
          3893015,
          -1643674,
          -2258964,
          -5497706,
          -1665856,
          -14460972,
          1298168,
          -1248162,
          20912110,
          7367892,
          96260576,
          226709465,
          350734207,
          -559719180,
          -219999764
        ],
        [
          16,
          -19,
          63,
          -74,
          -2355,
          294,
          -2637,
          8694,
          -3853,
          1956,
          -3506,
          -13586,
          795,
          195918,
          76133,
          -363117,
          -7546617,
          5951686,
          -646504,
          -7627448,
          3060873,
          123014318,
          130928456,
          -43449547,
          -157325480,
          -52845444,
          84548374,
          -188127709,
          99060143,
          168498675,
          -142401409,
          -73773846,
          -204382558,
          -477158229,
          7050629,
          299539635,
          -209417632,
          -60759404
        ],
        [
          38956,
          30269,
          -1810,
          -12765,
          3485975,
          2421276,
          -2756671,
          -1644065,
          599530,
          -1665658,
          4442243,
          1637010,
          7442331,
          6045071,
          16280869,
          -12201875,
          -12385377,
          -11805697,
          -42989734,
          -458946,
          10952719,
          4500039,
          -45322141,
          -4348187,
          8102042,
          -23649361,
          26306477,
          -32033957,
          -28293607,
          -25479883,
          44055543,
          29549288,
          75319060,
          29246778,
          -156654847,
          485815696,
          -762545978,
          149610957
        ],
        [
          42724,
          36494,
          5020,
          -31337,
          -3538926,
          -2286535,
          2661800,
          2068783,
          -361124,
          -514270,
          3428249,
          1551127,
          5200220,
          9663674,
          18016894,
          -11258613,
          -16059410,
          -9371745,
          -48778168,
          -3792626,
          8699150,
          129167,
          -42297745,
          -4512825,
          7968780,
          -21637781,
          23606880,
          -26985476,
          -26321715,
          -21365201,
          38528588,
          31651095,
          65561819,
          34135364,
          -152808449,
          491729888,
          -707163487,
          178199575
        ],
        [
          19092,
          4341,
          -8708,
          531360,
          60161,
          -539128,
          -939354,
          -834776,
          -11748260,
          9502554,
          -2320532,
          1277062,
          -1567261,
          -4013069,
          -6769988,
          -4242054,
          18119723,
          -10687942,
          14679215,
          14039904,
          -10745553,
          -6628,
          7350367,
          2521628,
          -3954780,
          -3304380,
          -9580246,
          -2815480,
          -10122010,
          -5085697,
          4826641,
          19912843,
          11137530,
          97117382,
          295563945,
          375551473,
          -518064486,
          -190462919
        ],
        [
          1990,
          2164,
          -4235,
          64956,
          105873,
          -134437,
          140302,
          251444,
          -1219442,
          -12753872,
          -19715202,
          -1846212,
          -2263293,
          -2243664,
          -717265,
          -2309206,
          7744792,
          -8896572,
          4900887,
          18766939,
          -7164162,
          3156966,
          7921001,
          3022449,
          -3226840,
          -3028800,
          -7579902,
          -5524482,
          -10321708,
          -10759567,
          9460698,
          14679446,
          15560930,
          85427981,
          262347285,
          312456462,
          -458677644,
          -264616004
        ],
        [
          339168,
          -678117,
          9211,
          -207454,
          1593,
          -27069,
          21193,
          22134,
          -83283,
          41702,
          -61084,
          119885,
          -18545,
          -531407,
          -690199,
          -355853,
          295917,
          -351754,
          294259,
          1605044,
          1381360,
          2074437,
          -1319052,
          -130451,
          122048,
          -805089,
          1273679,
          -2268668,
          -680482,
          -2875542,
          3225187,
          -970563,
          4840910,
          -3133273,
          -3148352,
          -6418131,
          -20653990,
          -9572603
        ],
        [
          1,
          -14,
          -1,
          80,
          -731,
          1113,
          275,
          4,
          4359,
          -42,
          17740,
          -7681,
          37519,
          45617,
          105852,
          177720,
          -9610,
          325594,
          -4177910,
          10064079,
          -8838127,
          -45782988,
          -77709267,
          39280782,
          99148023,
          -63348861,
          20868700,
          -47385416,
          -401409999,
          -12276776,
          111972807,
          26406739,
          -343098830,
          -352423535,
          310717984,
          -44363136,
          20507478,
          35788996
        ],
        [
          5,
          -15,
          12,
          1,
          -1088,
          179,
          -330,
          589,
          7944,
          -2659,
          14343,
          2415,
          31846,
          50657,
          87782,
          287521,
          -3770770,
          -369975,
          -10560289,
          -5606808,
          -12727861,
          -56167664,
          -56491971,
          36070676,
          130550372,
          -57391589,
          -1999680,
          7476980,
          -58074206,
          77990206,
          -407105574,
          -55293468,
          379069128,
          -349563008,
          347436242,
          -14332697,
          10141827,
          -56065724
        ],
        [
          -12,
          -27,
          1,
          -81,
          -2139,
          2778,
          952,
          -3721,
          5090,
          -15841,
          21080,
          -51248,
          51821,
          -33277,
          -13812,
          358346,
          -2644441,
          3621807,
          -10299916,
          -27236545,
          -33785071,
          -92690299,
          -86775838,
          37433139,
          110386714,
          -87967743,
          -17561559,
          -10612048,
          264584384,
          324011103,
          292262286,
          -62856168,
          -6272834,
          -161540203,
          246978820,
          -193714967,
          -254777088,
          -301808148
        ],
        [
          -2,
          57,
          -40,
          -119,
          3326,
          -1271,
          545,
          -6688,
          -15348,
          -1940,
          -28057,
          58271,
          -52361,
          47021,
          -82525,
          463867,
          1544594,
          3672730,
          8073061,
          -30972350,
          263796657,
          -32155413,
          69946024,
          28556074,
          8828913,
          135573909,
          -45273323,
          200046723,
          -11271401,
          43006127,
          75626239,
          -92481821,
          12538460,
          -285895662,
          20270438,
          345239794,
          -39840866,
          -211379724
        ],
        [
          -1,
          7,
          -39,
          87,
          -114,
          1381,
          542,
          -2247,
          744,
          -241,
          -6027,
          19659,
          12432,
          51698,
          -20295,
          326285,
          -1243988,
          -5825845,
          -13286455,
          39167709,
          -76710531,
          207194697,
          -174634581,
          52106966,
          -118660386,
          30650528,
          -193251411,
          223445339,
          -8663221,
          83088055,
          -13627601,
          13606627,
          -28149137,
          -175374100,
          -3240288,
          72941422,
          -7640847,
          25687310
        ],
        [
          2,
          5,
          -7,
          38,
          -13,
          731,
          -197,
          -849,
          2036,
          -4116,
          5821,
          32250,
          72391,
          87582,
          69843,
          531379,
          4190354,
          -5243971,
          -7376884,
          -11437150,
          -124672168,
          60363331,
          29962919,
          -65612336,
          161929352,
          374489049,
          89274549,
          -35437705,
          -8637771,
          25779825,
          76002125,
          -31003618,
          49875612,
          -177889460,
          -3814302,
          110277272,
          -28162756,
          -31974218
        ],
        [
          0,
          -4,
          -1,
          10,
          -768,
          2092,
          877,
          -4212,
          -291,
          -7582,
          9268,
          -25138,
          77858,
          99004,
          140663,
          786777,
          2398587,
          -2206270,
          -949151,
          -330752,
          -123566004,
          -54950679,
          110685532,
          -72663814,
          -84092202,
          -114918770,
          213139872,
          303262540,
          -45851294,
          -67928829,
          101574190,
          -91743863,
          90606310,
          -215083882,
          -48060591,
          -45137591,
          -216287873,
          -118858244
        ],
        [
          -4,
          12,
          -37,
          2,
          153,
          2035,
          2745,
          -5622,
          2001,
          -16730,
          16636,
          -8633,
          52806,
          8501,
          10578,
          1978444,
          2671150,
          7638278,
          -1224365,
          -20664154,
          -41672168,
          -178488038,
          -120329711,
          121302846,
          -183165782,
          135003893,
          -724561,
          -46422119,
          145963643,
          -242579378,
          -69595641,
          -89547748,
          -116322959,
          -245179311,
          35771576,
          -70072091,
          -336565479,
          -293048238
        ],
        [
          2,
          -15,
          32,
          -69,
          -1166,
          1814,
          2290,
          26,
          -3380,
          -16480,
          17558,
          -27319,
          73762,
          78234,
          74373,
          694037,
          4111550,
          -1252723,
          354350,
          -60775049,
          -68752441,
          -84606246,
          137830858,
          -99159298,
          -54997560,
          -8100446,
          -343599898,
          -67466706,
          -105808654,
          -13787237,
          101486921,
          66645803,
          153548928,
          -222404927,
          -245626259,
          -110682744,
          -278643751,
          -316950076
        ],
        [
          -1,
          -1,
          4,
          13,
          391,
          -347,
          148,
          391,
          -4070,
          1737,
          -753,
          -1325,
          -20857,
          -49800,
          -53047,
          -29412,
          2538408,
          1136730,
          6996374,
          847593,
          22319180,
          -5249022,
          -12081599,
          -14851507,
          8127620,
          -752170,
          71449873,
          34891658,
          104726693,
          -45151368,
          -1747773,
          619522954,
          9183850,
          -245520622,
          27988397,
          6092051,
          146591467,
          -607385242
        ],
        [
          47728,
          53926,
          3979,
          -460940,
          1205328,
          -165825,
          -686445,
          6881054,
          -1478585,
          1557071,
          -2042446,
          2186604,
          -8380035,
          9106273,
          10135544,
          -32823363,
          25367621,
          15562003,
          45670041,
          8405017,
          -32901096,
          -39371597,
          1390100,
          27127184,
          -3283754,
          3265095,
          -7738607,
          14494274,
          -11520726,
          67269835,
          -31759545,
          -26275166,
          -36855315,
          14741569,
          -211940735,
          247292380,
          652368539,
          -601174600
        ],
        [
          84407,
          1772,
          -26577,
          1830646,
          1142591,
          -1841692,
          134962,
          1516482,
          2421157,
          -2238294,
          1702296,
          4856649,
          807734,
          -321234,
          -3752373,
          -3903081,
          -39777972,
          8378201,
          -3054963,
          24343339,
          -6016507,
          -1456921,
          -9243054,
          7476072,
          -8039452,
          -11428972,
          2304593,
          -25711307,
          -1645518,
          -28608266,
          55235552,
          -31889136,
          56346298,
          -49480429,
          -66920920,
          173840531,
          515318127,
          -373891420
        ],
        [
          1669,
          -3055,
          460,
          40113,
          -139684,
          114080,
          -71829,
          -61399,
          165770,
          2589882,
          -989069,
          -5600400,
          1950214,
          -15881340,
          33736927,
          11059506,
          -31517101,
          708750,
          11567142,
          73855515,
          1617100,
          22555790,
          50899866,
          27165614,
          -1015265,
          20828040,
          -13116444,
          2679601,
          -15920607,
          -15867,
          -16521680,
          -42282604,
          -18768824,
          72700406,
          209300078,
          -343403840,
          8616117,
          -1563636572
        ],
        [
          11,
          -36,
          9,
          171,
          -2726,
          3830,
          2346,
          -2080,
          -4728,
          5942,
          -11562,
          -94187,
          -2919,
          -13237,
          123246,
          76747,
          6372545,
          -1895882,
          -6911773,
          -95359127,
          49194612,
          -15548639,
          -174130487,
          -319046626,
          -65374808,
          6278240,
          32001562,
          -5377873,
          -18400392,
          8086372,
          -47745387,
          -65655909,
          -36309810,
          73802277,
          194270378,
          -16516843,
          162658537,
          -934927629
        ],
        [
          1100,
          -2833,
          -227,
          16201,
          -50601,
          157971,
          -156608,
          -150713,
          -618323,
          -133450,
          1490816,
          -17053602,
          8710816,
          25783693,
          -15438431,
          -1493906,
          -21250396,
          -1991224,
          8027808,
          59805031,
          1786535,
          15885180,
          28128393,
          23209578,
          1338513,
          11136206,
          -3466903,
          -4836144,
          -20651937,
          258458,
          -5944755,
          -31184992,
          659469,
          60037204,
          93822784,
          -167681500,
          -96866034,
          -1261635206
        ],
        [
          19,
          -35,
          29,
          129,
          -3060,
          4285,
          867,
          646,
          -5974,
          2461,
          -11186,
          -150749,
          22343,
          131113,
          222322,
          389041,
          9766994,
          2736,
          -12116018,
          -270970274,
          -16208690,
          119955835,
          20054457,
          149094678,
          15449875,
          -47430218,
          43710142,
          -23019176,
          -31883451,
          -94951432,
          60613492,
          -23375504,
          72651342,
          52983808,
          128186141,
          -2136972,
          122014865,
          -871226582
        ],
        [
          53,
          1,
          -72,
          1027,
          8957,
          4734,
          10890,
          8011,
          -52112,
          98636,
          -21142,
          71850,
          511355,
          -14984,
          235545,
          2423748,
          72920631,
          -101002006,
          -137244733,
          58327909,
          11119098,
          -10535436,
          30315185,
          16177472,
          -23318759,
          -16799178,
          -5669425,
          -35456419,
          30541377,
          -33602757,
          43584471,
          -37371113,
          21377245,
          -59938825,
          88719175,
          68327819,
          734204723,
          -408577234
        ],
        [
          6894,
          3871,
          1242,
          142715,
          -2026538,
          5502653,
          1488919,
          1405141,
          -277762,
          -132791,
          1242635,
          10118183,
          -5741324,
          1867640,
          -7277285,
          -6269918,
          -34246726,
          2687097,
          -4471926,
          49482612,
          7428168,
          28266382,
          5314283,
          2136054,
          -10200584,
          -9522209,
          -1251276,
          -36872350,
          -642829,
          -70288504,
          75619925,
          -29677629,
          83386834,
          -19405739,
          229378907,
          52976466,
          36951791,
          -548602047
        ],
        [
          119963,
          134967,
          1482570,
          -662605,
          432018,
          -1793525,
          -882183,
          -1311343,
          474924,
          574558,
          342782,
          4285887,
          -2544531,
          30547,
          -5320179,
          1205673,
          -40287337,
          10006698,
          -8469247,
          38811808,
          2121949,
          24285867,
          4759537,
          -7653022,
          -17336090,
          -14455645,
          -9678666,
          -39610241,
          14561596,
          -90245411,
          98263413,
          -24842097,
          96405121,
          -37995078,
          349125412,
          188593565,
          249254755,
          -162879816
        ],
        [
          121824,
          132345,
          -1465231,
          -711429,
          397387,
          -1783680,
          -879337,
          -1322980,
          517781,
          630504,
          353133,
          4293220,
          -2486925,
          27708,
          -5286768,
          1133178,
          -40306402,
          10037443,
          -8576780,
          38766749,
          2127599,
          24269508,
          4743473,
          -7665368,
          -17317598,
          -14466602,
          -9655724,
          -39610177,
          14536540,
          -90210892,
          98219560,
          -24790264,
          96380072,
          -37959930,
          348741546,
          188765248,
          248627289,
          -162516677
        ],
        [
          3,
          -10,
          -3,
          55,
          -270,
          942,
          762,
          1033,
          -3918,
          -1177,
          11430,
          -20914,
          -36088,
          -46828,
          -64068,
          187817,
          2601066,
          -721529,
          7438946,
          8166540,
          -15931248,
          48844397,
          19409279,
          -63884757,
          253092959,
          -111913223,
          -105698830,
          64208496,
          212825938,
          -272418079,
          -86401260,
          -97133976,
          -243880194,
          -156829375,
          -198386092,
          240298797,
          -100028270,
          -289383022
        ],
        [
          6663,
          6951,
          2437,
          27494,
          -1244905,
          -145216,
          313248,
          -7503377,
          1002046,
          -2033196,
          1940549,
          2004717,
          2778125,
          -3950801,
          628216,
          -40005257,
          44013875,
          5486049,
          71535736,
          30494861,
          -16174040,
          -10739335,
          -20349181,
          26534397,
          -2858529,
          -10651426,
          10346041,
          -20101858,
          -21710589,
          31641003,
          13854597,
          -40670824,
          34674789,
          -29105934,
          -247066669,
          213811009,
          354802808,
          -715995079
        ],
        [
          39472,
          59167,
          5622,
          -362938,
          108607,
          104476,
          377686,
          3263743,
          -204516,
          -1067006,
          1939725,
          -798740,
          15774825,
          -23324186,
          -21296456,
          -13573823,
          -9662202,
          30477196,
          -57154910,
          10039421,
          -8122028,
          -20238502,
          -1580249,
          18883994,
          12446622,
          4560107,
          9975345,
          13600330,
          -35156766,
          51544108,
          -42610380,
          6018674,
          -32904327,
          72818676,
          -293264638,
          166065775,
          -178197179,
          -661010862
        ],
        [
          21229,
          32485,
          1541,
          -305293,
          2145497,
          132004,
          5482367,
          -1223650,
          -1288436,
          1614336,
          -1555341,
          699262,
          -2259842,
          -607720,
          -3132206,
          21008295,
          -34252571,
          -65048293,
          49726518,
          -6876764,
          -9574865,
          -25706776,
          -42703425,
          21982225,
          7937894,
          -14677979,
          26943942,
          -16820679,
          -33410821,
          50005948,
          -2523968,
          -9899359,
          17994159,
          -8434931,
          -491849823,
          339315897,
          65655138,
          -412646786
        ],
        [
          4860,
          -8622,
          859,
          65739,
          -703952,
          1648175,
          262140,
          -205553,
          -406762,
          1678953,
          -2062424,
          -16266062,
          5352598,
          -5522793,
          6616814,
          1136427,
          -24770054,
          15704263,
          6020249,
          -41809020,
          -40767913,
          -47884378,
          -10712710,
          -16395445,
          -25003192,
          -17865733,
          -29558675,
          -707518,
          38930676,
          -22080706,
          57966770,
          12848934,
          23856093,
          -37928313,
          221658359,
          796560096,
          1009400182,
          1044718202
        ],
        [
          6913,
          -3273,
          256,
          -45716,
          355170,
          -19507,
          1038255,
          222023,
          706264,
          -3835271,
          7593444,
          10524016,
          10975292,
          5494290,
          2347802,
          18424799,
          30795365,
          -450619,
          46024889,
          -13449149,
          -56172420,
          -50335527,
          79604622,
          9952228,
          -14696713,
          31939805,
          -66164121,
          74749059,
          19899583,
          78369010,
          -104392537,
          37982934,
          -156043820,
          228111327,
          703657466,
          412144399,
          132161552,
          -217828325
        ],
        [
          282,
          733,
          -591,
          4795,
          -36614,
          206688,
          98657,
          -41245,
          -106818,
          194497,
          -220962,
          294513,
          -1596268,
          3029408,
          1405931,
          40502753,
          73060500,
          101082629,
          -12714033,
          58685518,
          4225600,
          21852183,
          -47101567,
          11716864,
          4984410,
          -38194258,
          31456612,
          -61727963,
          -38293184,
          -18799540,
          81498975,
          -33110158,
          132231702,
          -46701633,
          -330377485,
          396314011,
          59072598,
          -540697204
        ],
        [
          5889,
          -6804,
          452,
          16207,
          -253716,
          106041,
          -176342,
          -3739832,
          -255397,
          1052664,
          -2570224,
          2151811,
          -11213079,
          5758023,
          325449,
          139394,
          -45061769,
          45625717,
          -118933886,
          -35810177,
          -39757220,
          -77377721,
          45077790,
          20774013,
          15224924,
          35179635,
          -25035322,
          87991737,
          -20331184,
          131905680,
          -150391948,
          45332342,
          -190569227,
          190731068,
          -221082050,
          227846229,
          193093653,
          -474280713
        ],
        [
          24948,
          20797,
          2356,
          -47887,
          -2266178,
          93062,
          -5284352,
          726865,
          662902,
          -1275609,
          444383,
          2493239,
          -380494,
          -1252123,
          -4103388,
          26366727,
          -25948120,
          -66522054,
          56221342,
          -14409075,
          -17527681,
          -36683153,
          -32590486,
          24674024,
          8407022,
          -8214323,
          19423638,
          -760769,
          -32796764,
          74203884,
          -30769678,
          -2140481,
          -17581845,
          25940420,
          -457675558,
          364151881,
          77803762,
          -426865015
        ],
        [
          476752,
          395620,
          -1562,
          241566,
          -439813,
          1184026,
          457452,
          -457347,
          -128210,
          -218772,
          -924470,
          -3794790,
          -114880,
          344916,
          2304769,
          5020704,
          30041791,
          -2379886,
          6496350,
          -26682951,
          5131942,
          -3382574,
          9196902,
          -4120591,
          7915380,
          13851798,
          -916565,
          28290128,
          6066036,
          37889553,
          -59049973,
          15036906,
          -65607223,
          5104273,
          -72703024,
          -321070144,
          -121025919,
          320625317
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 62,
      "flags": [
        773562,
        773564,
        773567,
        773950,
        773951,
        785850,
        786234,
        786235,
        786238,
        786618,
        1179834,
        1376442,
        1474746,
        1480890,
        1523898,
        1530042,
        1533114,
        1534650,
        1548290,
        1548386,
        1548434,
        1548458,
        1548470,
        1554602,
        1554614,
        1557686,
        1557690,
        1557692,
        1559222,
        1559226,
        1559228,
        1559994,
        1559996,
        1559999,
        3121154
      ],
      "factor": [
        [
          -8085,
          -15123,
          -145751,
          -137908,
          -203846,
          -91317,
          -1595241,
          -880954,
          -6622618,
          -6843635,
          2164718,
          1554593,
          529032,
          674268,
          1674610,
          13038720,
          46505221,
          -19587772,
          33175996,
          -65952576,
          -30811674,
          21181215,
          -7489809,
          43326323,
          34522197,
          -338391,
          -1360335,
          127623664,
          -8282696,
          32714919,
          -21245795,
          17267278,
          -462005211,
          -289603010,
          -111324527
        ],
        [
          -12787,
          -22170,
          -43683,
          474163,
          -294952,
          119290,
          -110056,
          -41052,
          569293,
          -204586,
          7025608,
          -15587885,
          10660594,
          3344229,
          -592075,
          -6352259,
          -9525569,
          -35692996,
          52262881,
          25700356,
          -5505487,
          -80990726,
          -25874384,
          25178199,
          64096130,
          -11230628,
          114211519,
          -64705320,
          58212771,
          61120371,
          162849342,
          -23971023,
          -149983594,
          -702265380,
          -829973875
        ],
        [
          -2552,
          -7989,
          -7506,
          138982,
          -120573,
          61048,
          211384,
          119698,
          -317651,
          75617,
          -5774448,
          12187344,
          -11584242,
          -4666595,
          -2292681,
          -10792634,
          -8656201,
          -46412232,
          58709821,
          32561993,
          -2043686,
          -102644602,
          -42065202,
          17098881,
          68315258,
          -9124775,
          139788502,
          -114711975,
          69508893,
          80380638,
          210998727,
          -52862049,
          -188048390,
          -757485816,
          -843740312
        ],
        [
          -33684,
          -51588,
          22222,
          -46030,
          -451045,
          156450,
          1781946,
          7389549,
          -4882366,
          2179489,
          -10130315,
          -4675752,
          3305326,
          1554650,
          2126577,
          -1134524,
          -14520881,
          10283825,
          15430209,
          -31512998,
          4220586,
          22435304,
          25554133,
          10090577,
          10983004,
          6630064,
          -20646336,
          111680619,
          -26809839,
          16299268,
          -184721026,
          251395161,
          50284504,
          -262517784,
          -545949596
        ],
        [
          -34369,
          -50135,
          20587,
          -40484,
          -416180,
          392913,
          -411093,
          -8930710,
          196373,
          1058992,
          -10837949,
          -4201165,
          2794740,
          1334594,
          2020792,
          -299600,
          -10916560,
          7992086,
          17293886,
          -33207851,
          1441844,
          23040208,
          24588725,
          13427224,
          13063539,
          5517221,
          -19913958,
          115158183,
          -25278776,
          15910880,
          -173633977,
          236007214,
          20884384,
          -267571292,
          -530550710
        ],
        [
          -35448,
          -66511,
          188987,
          -379766,
          -415821,
          170719,
          2028144,
          1635705,
          7588694,
          5621010,
          -522147,
          522577,
          156404,
          636698,
          -547314,
          13894738,
          40841483,
          -18590164,
          33594228,
          -67512370,
          -28988343,
          23099336,
          -3427362,
          41738210,
          32283314,
          43014,
          -4895657,
          131580684,
          -11305986,
          31545663,
          -39706514,
          44530438,
          -425655864,
          -291002180,
          -175619988
        ],
        [
          -57582,
          -69485,
          -288805,
          -242019,
          -144778,
          431205,
          -3331208,
          -877649,
          -3592156,
          8384445,
          10563180,
          1262138,
          -9670023,
          -2991532,
          -612843,
          2916259,
          -13335917,
          7575480,
          8946867,
          -37997304,
          15091937,
          7685969,
          5759648,
          -13454512,
          1900680,
          18866075,
          -8023480,
          61872580,
          -31328936,
          45972120,
          -199831003,
          280363286,
          18254134,
          -229526465,
          -429823511
        ],
        [
          -58735,
          -74614,
          222868,
          -103537,
          231947,
          -1191973,
          7538595,
          -1158539,
          446340,
          -4908735,
          7051625,
          516079,
          -6841722,
          -2712577,
          -4326999,
          -1735157,
          -16790400,
          8128322,
          7167825,
          -39057386,
          19603414,
          8030347,
          9126385,
          -23679034,
          -7840584,
          22776947,
          -11417631,
          46610092,
          -37003833,
          46324279,
          -217578925,
          311058437,
          96415236,
          -199079628,
          -403118302
        ],
        [
          -25603,
          -43266,
          695,
          449821,
          -96356,
          -1744580,
          -6009226,
          2592052,
          5759346,
          -6279841,
          -354642,
          -121905,
          -3865363,
          -1057297,
          -2219588,
          -4001968,
          -14655218,
          10859792,
          9478468,
          -40329577,
          11645122,
          20622555,
          18178046,
          -6933299,
          -280599,
          15978261,
          -22281561,
          89403437,
          -36309181,
          30771614,
          -214810145,
          288177484,
          59402237,
          -207133240,
          -422887590
        ],
        [
          -607235,
          645911,
          28986,
          -57580,
          -57394,
          -54865,
          -58109,
          49880,
          99117,
          -36043,
          -83296,
          122865,
          347412,
          204936,
          229393,
          343590,
          113350,
          -148731,
          1201513,
          242418,
          -362777,
          -841838,
          -398220,
          875265,
          909176,
          -601360,
          930293,
          196071,
          1021204,
          123302,
          1895360,
          -1330074,
          -5357013,
          -7573827,
          -30725175
        ],
        [
          -20,
          11,
          -99,
          16,
          1061,
          1378,
          1270,
          93,
          -2527,
          -5021,
          -6004,
          -24246,
          -64501,
          -101232,
          18805,
          200748,
          -1284745,
          -5017284,
          -16179774,
          26764199,
          50053563,
          -22738640,
          250740714,
          -179312009,
          -270601503,
          268499767,
          40739207,
          164487267,
          39895041,
          -25310670,
          263217300,
          23066684,
          -534702970,
          -143214667,
          -296900575
        ],
        [
          -5,
          3,
          -44,
          -45,
          261,
          -58,
          936,
          -1092,
          -377,
          -695,
          -1946,
          -5810,
          -16640,
          -57578,
          11502,
          150650,
          -498577,
          408257,
          -7739681,
          5780416,
          27745277,
          -21129924,
          -42620363,
          -31684869,
          46129467,
          10193859,
          4672703,
          -62804916,
          -596001589,
          -451551986,
          138968398,
          66282181,
          -236371208,
          -352773100,
          -98704289
        ],
        [
          -31,
          6,
          -102,
          -173,
          711,
          740,
          1495,
          -640,
          -983,
          -5118,
          -4199,
          7034,
          -4428,
          -26490,
          -21306,
          77250,
          -618682,
          -2425354,
          -14324026,
          -19119995,
          8455743,
          -17541497,
          -138501949,
          -35920951,
          -23541270,
          -15143683,
          -112240319,
          -25902478,
          405045882,
          -551148311,
          135300374,
          459409353,
          -198844667,
          -289354747,
          248566843
        ],
        [
          -13,
          539,
          899,
          750,
          -6665,
          -12229,
          -2273,
          4819,
          10470,
          924,
          76000,
          47503,
          53356,
          98191,
          181325,
          3162550,
          -2154640,
          25832924,
          156186458,
          95123266,
          39347919,
          36492135,
          16232201,
          -5867505,
          30329200,
          7202581,
          17900085,
          25968489,
          -41013349,
          48873507,
          79482787,
          461793054,
          -204363957,
          489329937,
          1424741870
        ],
        [
          -4,
          0,
          -15,
          -14,
          79,
          140,
          -846,
          -549,
          1155,
          1328,
          -3472,
          -2233,
          -22723,
          12691,
          30917,
          -52339,
          214411,
          2048893,
          -3645929,
          16503244,
          11546787,
          -12336707,
          281743303,
          110485861,
          -85509739,
          -257555388,
          -103327251,
          -324958067,
          29432413,
          -57009247,
          -284600570,
          23098380,
          -630919095,
          -431563972,
          263904352
        ],
        [
          -4686,
          -4440,
          -15680,
          -201,
          517166,
          773856,
          -114603,
          180258,
          398745,
          -709497,
          -592264,
          811893,
          6159509,
          -17664002,
          10261189,
          25226487,
          -36408856,
          -59563361,
          -25051147,
          -44964348,
          11430595,
          -2272292,
          -75294108,
          -24469490,
          12582604,
          29835683,
          21575873,
          -18425465,
          -26529895,
          119448205,
          -60822521,
          21813468,
          -534569112,
          -21791196,
          968303017
        ],
        [
          -3089,
          -357,
          -8217,
          3297,
          274923,
          392721,
          -103775,
          79697,
          25307,
          -486540,
          -2383113,
          -4253373,
          -9296865,
          19840562,
          -5723732,
          18512496,
          -9162575,
          45079701,
          -37305457,
          -56163357,
          24835315,
          -101100972,
          -84803221,
          -51068669,
          27664731,
          46460177,
          129080268,
          -159898760,
          6150065,
          172126363,
          79716486,
          57159323,
          -466125400,
          -242927462,
          819766863
        ],
        [
          57,
          107,
          315,
          492,
          -2025,
          -4577,
          -6191,
          -483,
          -339,
          8723,
          -14303,
          -91528,
          -124193,
          9473,
          296090,
          1628255,
          -4355596,
          23948480,
          81392841,
          -13492168,
          25006123,
          42984828,
          -95588982,
          -137612620,
          -116169053,
          102365619,
          -115892287,
          -42932568,
          38086125,
          -101079424,
          -338522303,
          -713678357,
          204917480,
          -957052283,
          599213949
        ],
        [
          -57,
          4,
          -195,
          -342,
          2045,
          1433,
          -5021,
          4001,
          11885,
          1839,
          5624,
          44891,
          -26147,
          108593,
          135353,
          285233,
          -476201,
          8368201,
          -17156107,
          59611301,
          -297730776,
          156012687,
          -58383444,
          -84349538,
          -89974961,
          64313885,
          -22903308,
          -148197245,
          -54999968,
          106783609,
          30201472,
          261049171,
          -114243092,
          -424316812,
          -45111319
        ],
        [
          -30,
          -3,
          -90,
          -233,
          683,
          -234,
          564,
          -603,
          -372,
          415,
          14867,
          5520,
          -8523,
          -8047,
          -172744,
          46300,
          361620,
          5712437,
          -13161086,
          -14753540,
          146277740,
          371746188,
          -40223378,
          93516757,
          -46422743,
          2829186,
          183908412,
          -133773030,
          36607944,
          17626524,
          177120400,
          13005983,
          -28116359,
          -306419581,
          -276807955
        ],
        [
          -26,
          3,
          -82,
          -168,
          652,
          319,
          546,
          -241,
          -350,
          -573,
          16429,
          -3084,
          -8671,
          -3940,
          -83012,
          4724,
          -58733,
          3210225,
          -8683702,
          -2299365,
          59730479,
          34930976,
          41533454,
          44369930,
          215263916,
          212481451,
          -430673754,
          -145652829,
          -13230214,
          198021677,
          290160766,
          64225993,
          -14317563,
          -310210982,
          -168895090
        ],
        [
          -27,
          -1,
          -69,
          -207,
          477,
          413,
          1129,
          -909,
          -597,
          1227,
          10046,
          4193,
          -6360,
          -14228,
          -74838,
          62978,
          388495,
          3072503,
          -8805729,
          -1627743,
          49055806,
          33560356,
          -47064228,
          -282689396,
          -50491651,
          -390964395,
          -137783119,
          152542125,
          -48623341,
          200237377,
          317458580,
          51425030,
          42067834,
          -375899653,
          -35515325
        ],
        [
          -22,
          1,
          -84,
          -30,
          843,
          1039,
          -672,
          -656,
          -132,
          1724,
          7112,
          8309,
          -33038,
          -44064,
          -56988,
          87386,
          -177935,
          3563021,
          -2046344,
          15176293,
          27258369,
          -90596308,
          -162190210,
          298712421,
          -371750962,
          -16570915,
          -126082430,
          67241661,
          -98913439,
          143513665,
          153241182,
          123795839,
          130293733,
          -307881027,
          132477350
        ],
        [
          -75581,
          -82631,
          -179990,
          2275454,
          -1667662,
          794357,
          1142216,
          -298316,
          -319775,
          1310405,
          1375611,
          6812019,
          4680138,
          4435441,
          -2249833,
          -2162283,
          4697751,
          -8416136,
          -20461797,
          -31370850,
          81260,
          10698444,
          32273197,
          -2011446,
          4865569,
          19403355,
          9649444,
          39313908,
          -25103149,
          19471935,
          -39240474,
          103685094,
          167277885,
          -208126270,
          828870614
        ],
        [
          -8494,
          -13979,
          -25142,
          153550,
          1927675,
          -5757637,
          -7645,
          -709227,
          -1463528,
          3516372,
          -1066077,
          2819473,
          6820394,
          4343942,
          116224,
          409886,
          3610636,
          -17751374,
          -7459305,
          -11506498,
          -2248728,
          -13499845,
          20616274,
          7645613,
          23098907,
          11125478,
          40265215,
          11792759,
          -1255541,
          26500698,
          32432071,
          45913966,
          109477049,
          -346803005,
          560596720
        ],
        [
          -120048,
          -195330,
          1523904,
          -858434,
          -1268668,
          369659,
          -1641572,
          -80926,
          -1076277,
          -311501,
          2203704,
          4592121,
          6753421,
          5245542,
          -2433681,
          -7154919,
          -6737130,
          -15266058,
          -13449961,
          -8696706,
          4856002,
          -17638966,
          25495355,
          -5354516,
          13829392,
          16029585,
          42688957,
          -14106390,
          -5796435,
          28172347,
          22452217,
          78520606,
          225836945,
          -322781563,
          654883453
        ],
        [
          -2362,
          -5413,
          -10156,
          -5206,
          331763,
          497136,
          -67169,
          117904,
          380098,
          -289811,
          99206,
          1731264,
          6187657,
          -16339099,
          7245702,
          10761518,
          18252579,
          97344638,
          -8025621,
          -18284098,
          9911806,
          -106184478,
          57757119,
          -12558159,
          30561621,
          16966571,
          136472164,
          -114430107,
          30299203,
          42221702,
          138189217,
          186577581,
          542992588,
          -646804772,
          -126175950
        ],
        [
          -1575,
          -1868,
          13245,
          -11413,
          -1708,
          -7360,
          243431,
          1211,
          97248,
          -345390,
          1328673,
          654087,
          -2226217,
          -1236447,
          -5113010,
          4653730,
          -22388028,
          46953916,
          -32951700,
          76860799,
          -54655631,
          44679785,
          57980007,
          176842643,
          161203736,
          -58805653,
          13330553,
          383628863,
          58432726,
          -85486710,
          116904216,
          -311899457,
          -407315344,
          -661705675,
          463670617
        ],
        [
          -85305,
          -127236,
          -1323922,
          -1346348,
          -1604836,
          -98464,
          485451,
          236048,
          1377423,
          -1551045,
          582149,
          4372456,
          7556858,
          5694309,
          -2738538,
          -7703845,
          -8432974,
          -14601768,
          -13293098,
          -8169444,
          4564925,
          -16101603,
          28849349,
          -4286862,
          13541746,
          15269621,
          40992007,
          -10531680,
          -6288779,
          24915210,
          20315527,
          82281934,
          246491221,
          -323773867,
          645661219
        ],
        [
          -5234,
          -4403,
          -16276,
          721,
          567203,
          844843,
          -133514,
          200097,
          354674,
          -654345,
          -869172,
          -1388206,
          -2835699,
          3601427,
          -370229,
          20729077,
          20969049,
          -46088243,
          -52190741,
          167682662,
          84022914,
          -10297312,
          -12020523,
          -41361077,
          35079544,
          33353228,
          10297332,
          42077067,
          2805741,
          20057890,
          -320651438,
          235413380,
          505187707,
          -581905915,
          18440039
        ],
        [
          -3510,
          -2192,
          7516,
          -23803,
          -25833,
          -46755,
          403033,
          37554,
          515067,
          -16188,
          751862,
          -2027584,
          -4796401,
          1793131,
          34201809,
          -31877555,
          12829902,
          9068879,
          -33550292,
          18371446,
          27397610,
          -10202303,
          -55464457,
          -9824574,
          40709151,
          29354578,
          27139829,
          52872414,
          -6828852,
          81286393,
          -117874945,
          56034057,
          -385276566,
          -247450876,
          614481081
        ],
        [
          -9409,
          1362,
          -7843,
          -15525,
          371263,
          494512,
          -30388,
          145605,
          53605,
          -469700,
          -1537326,
          -8359047,
          -12922725,
          -2554719,
          4201798,
          755182,
          1137909,
          -46856014,
          15880059,
          -71194094,
          -61218590,
          28258730,
          164174715,
          53515620,
          -8628992,
          -19774629,
          18703726,
          28795135,
          -12232037,
          -95483517,
          262247744,
          -17779253,
          876760784,
          -309248003,
          1214137409
        ],
        [
          -9308,
          3977,
          -17354,
          -43461,
          -87687,
          -138078,
          -240032,
          -110224,
          -699989,
          767865,
          -2479357,
          -6615449,
          -2310745,
          -15924385,
          -25803207,
          -26601208,
          21371286,
          -1657505,
          -39578381,
          1583401,
          31119320,
          -15353116,
          -64420150,
          -38623370,
          16896280,
          43708313,
          28935304,
          -8522602,
          -19196384,
          98871787,
          -116410094,
          67166666,
          -343371562,
          -132259835,
          985935120
        ],
        [
          -29809,
          -27218,
          -98778,
          18148,
          3507120,
          3415835,
          -209475,
          364440,
          676436,
          -544412,
          947380,
          5017186,
          7200004,
          7354808,
          -5600435,
          -17119343,
          -2118137,
          -5283128,
          13392641,
          -45297567,
          -10003970,
          14565979,
          28074386,
          13831916,
          10698861,
          7767998,
          770821,
          72842216,
          -20286010,
          16391928,
          -55550292,
          130742824,
          22265015,
          -248747400,
          104713661
        ],
        [
          -494116,
          -677951,
          -148397,
          200956,
          742165,
          -131884,
          -177631,
          68227,
          -129030,
          -403308,
          -1443473,
          -2406891,
          -2824131,
          -2875044,
          2003638,
          3256884,
          4608169,
          8488438,
          -853635,
          31690416,
          -3860492,
          1305672,
          -23171307,
          -754185,
          -16173874,
          -17117661,
          -20760596,
          -48570626,
          19413458,
          -38177167,
          80713952,
          -181349688,
          -104327300,
          365038310,
          -202640245
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 63,
      "flags": [
        773565,
        773949,
        774146,
        774242,
        780386,
        780434,
        780458,
        783506,
        783530,
        785066,
        785078,
        785846,
        785852,
        785853,
        785855,
        786236,
        786237,
        786239,
        786429,
        786430,
        786431,
        786621,
        1179837,
        1185981,
        1376445,
        1382589,
        1385661,
        1474749,
        1480893,
        1483965,
        1485501,
        1530045,
        1533117,
        1534653,
        1535421,
        1559997,
        1560578,
        1560674,
        1560722,
        1560746,
        1566866,
        1566890,
        1566902,
        1569962,
        1569974,
        1571510,
        3133442
      ],
      "factor": [
        [
          281,
          24,
          7756,
          3147,
          3191,
          4370,
          7986,
          9703,
          15160,
          19563,
          4627,
          261048,
          55367,
          301854,
          45347,
          305784,
          310174,
          1805059,
          933104,
          -14583937,
          -11591422,
          -852367,
          3654385,
          20383436,
          -17021808,
          92311210,
          -33809748,
          21558037,
          -18103773,
          -2059848,
          5511524,
          -12327216,
          32250106,
          12236404,
          -18199219,
          12673088,
          -18349288,
          5740772,
          -28414645,
          13980562,
          -52986271,
          -105312727,
          308772080,
          25218444,
          80800646,
          544077584,
          27113990
        ],
        [
          4004,
          -1842,
          53216,
          75269,
          15020,
          73815,
          346440,
          320264,
          -589445,
          310473,
          205059,
          -163087,
          691747,
          1274272,
          774994,
          10076677,
          5001799,
          -6604579,
          -5353512,
          2797480,
          -5989912,
          15273,
          494509,
          -16381671,
          5653056,
          2292096,
          -1572878,
          17913028,
          -2968281,
          -12475335,
          -4543549,
          -21128055,
          27274008,
          13956516,
          -21481051,
          16977112,
          -19928407,
          -4343473,
          -7749898,
          6668017,
          -33903748,
          -175901267,
          -303488472,
          118554810,
          -1400357,
          235046953,
          153440145
        ],
        [
          1,
          8,
          10,
          -2,
          2,
          -8,
          -10,
          -16,
          93,
          -40,
          3,
          78,
          436,
          -104,
          246,
          -6294,
          3965,
          9836,
          -317,
          15189,
          1953,
          5777,
          18855,
          -101212,
          119487,
          -402057,
          3521957,
          19723223,
          18979288,
          38356211,
          38120013,
          50450850,
          -364920950,
          78872727,
          -258987353,
          -177236057,
          356925287,
          -9657124,
          137662430,
          -16710372,
          -71193455,
          -72005947,
          -94263201,
          151601482,
          117623739,
          602855955,
          -273948001
        ],
        [
          1,
          7,
          9,
          -2,
          4,
          -11,
          -16,
          -21,
          102,
          -49,
          -6,
          92,
          40,
          -271,
          941,
          -4663,
          1427,
          6545,
          -416,
          12836,
          3163,
          714,
          10253,
          11868,
          1315,
          -516855,
          1530216,
          -18383054,
          -896550,
          -57931267,
          114378235,
          46342264,
          -169613390,
          -110919368,
          420616005,
          276035389,
          194433766,
          -56947576,
          40545097,
          -16389429,
          -286950009,
          -70101879,
          -149592960,
          64237544,
          115554890,
          501634219,
          -351926172
        ],
        [
          7217,
          1914,
          228566,
          42793,
          -475782,
          680866,
          584907,
          545277,
          1761966,
          -1428304,
          -263633,
          -363574,
          797594,
          638464,
          276884,
          261725,
          288421,
          -676661,
          -1037281,
          820168,
          -1401448,
          804061,
          596665,
          -2482384,
          -4866002,
          975293,
          -14282145,
          8722540,
          -3935095,
          -3369243,
          -13351086,
          -14322837,
          17652653,
          108626,
          -13228498,
          8358702,
          -6451927,
          -2051657,
          6426641,
          2606727,
          -7218858,
          -90043643,
          -219328612,
          -37609942,
          1861739,
          32770047,
          -555727490
        ],
        [
          0,
          -9,
          85,
          -12,
          -97,
          207,
          177,
          289,
          568,
          -509,
          -98,
          -368,
          359,
          -309,
          10890,
          7678,
          -3720,
          -38598,
          -3760,
          -86208,
          110589,
          -5149,
          -30506,
          1015010,
          -739873,
          -3846725,
          -14576243,
          47379879,
          -17344861,
          -124612545,
          -41328496,
          60780506,
          44173952,
          161159923,
          59569695,
          -222291084,
          -102303638,
          32289698,
          -101020220,
          8338866,
          -590527677,
          716295367,
          -317271065,
          406218283,
          255415231,
          386378992,
          -422270844
        ],
        [
          0,
          2,
          1,
          -5,
          8,
          0,
          -23,
          -32,
          36,
          -28,
          -1,
          34,
          -124,
          -949,
          1029,
          25,
          -590,
          2349,
          592,
          1351,
          989,
          -3830,
          -4409,
          460721,
          -218754,
          -966755,
          3618937,
          -42357382,
          49401411,
          303676905,
          354798995,
          36543603,
          134940700,
          149921088,
          24473496,
          -30179754,
          -46001493,
          36965719,
          37167381,
          -24921295,
          18167956,
          125318089,
          -224638447,
          179931909,
          94730627,
          253867916,
          -416082043
        ],
        [
          5050,
          1609,
          116660,
          228601,
          -164572,
          61511,
          171969,
          -548609,
          591889,
          1706417,
          -1923672,
          -486234,
          868448,
          1124776,
          1691009,
          -1361011,
          -164012,
          -472761,
          -1111017,
          1827380,
          -2799753,
          1387415,
          970856,
          -864009,
          -6178277,
          -116671,
          -21650853,
          6489616,
          -4795503,
          26926,
          -15440792,
          -11573928,
          15106764,
          -4066578,
          -10477537,
          5520048,
          -3920349,
          -2285925,
          10555159,
          2514010,
          -2254728,
          -68837717,
          -145222406,
          -52157183,
          26674609,
          -20892687,
          -768978371
        ],
        [
          0,
          -5,
          33,
          33,
          -5,
          22,
          31,
          -126,
          158,
          460,
          -575,
          -349,
          1145,
          119,
          5613,
          1150,
          -1450,
          -26771,
          -10785,
          -29657,
          11680,
          4235,
          547,
          481629,
          -238194,
          -1242408,
          -16074178,
          7325339,
          -12174551,
          -74542081,
          33942872,
          -106508687,
          11593709,
          -77122454,
          -189072949,
          335848461,
          21488088,
          -61056410,
          23489920,
          14430257,
          387028823,
          738335228,
          -232535963,
          545346378,
          230984244,
          660501402,
          -227657853
        ],
        [
          4946,
          1418,
          94648,
          338780,
          -33312,
          -88023,
          352209,
          -325493,
          723431,
          1110497,
          2324736,
          -565766,
          946031,
          883922,
          1131530,
          -2223080,
          -547984,
          474066,
          -357160,
          1266354,
          -1702711,
          1263379,
          593701,
          -1035080,
          -6063826,
          39434,
          -21749314,
          6850174,
          -5067305,
          -100956,
          -15147762,
          -11787933,
          15484923,
          -3753906,
          -10845933,
          5941131,
          -4342442,
          -2075551,
          9962374,
          2634130,
          -2938029,
          -69839337,
          -142392245,
          -53248317,
          23876161,
          -9396056,
          -755257508
        ],
        [
          0,
          3,
          12,
          0,
          3,
          -31,
          -16,
          -36,
          86,
          84,
          156,
          -140,
          648,
          1424,
          1781,
          -6188,
          -314,
          3923,
          -13713,
          9941,
          -17899,
          5794,
          -14169,
          -142961,
          -736586,
          -388380,
          -28603084,
          39950707,
          -3969851,
          -62179488,
          -48704583,
          49896682,
          -14263773,
          149520060,
          280728593,
          -244153239,
          36464193,
          56630776,
          23851970,
          166849639,
          723821793,
          20409101,
          -160483186,
          225922748,
          97388105,
          639083978,
          -82829320
        ],
        [
          11857,
          -1700,
          193188,
          192910,
          -60148,
          393571,
          1092756,
          1220422,
          -1454926,
          196656,
          -140701,
          -330090,
          -45330,
          670204,
          -520334,
          -4557054,
          14636,
          4048628,
          1883797,
          931650,
          -83360,
          1278720,
          -1659604,
          -13218616,
          3139168,
          -1056919,
          -33495367,
          13860551,
          -9888319,
          -147689,
          -9043124,
          -12567912,
          22053408,
          1482775,
          -14546491,
          10238655,
          -15733269,
          -3074608,
          1416155,
          8356266,
          -23601411,
          -110934252,
          42723726,
          63076142,
          71912920,
          165125564,
          -516154258
        ],
        [
          4200,
          4540,
          283328,
          -152141,
          4545,
          -285518,
          49914,
          -267967,
          -139812,
          -241562,
          -28039,
          -69230,
          305962,
          -530881,
          247858,
          -854771,
          -777911,
          7157756,
          -13820372,
          -1014263,
          732243,
          182282,
          2081581,
          25217639,
          -17893500,
          -47225540,
          -20474972,
          39908700,
          -28781332,
          -10758291,
          5022891,
          -29381607,
          48059570,
          26718525,
          -38107583,
          33785316,
          -43413061,
          7238487,
          -37644832,
          8817549,
          -70239727,
          -252911715,
          9351470,
          -12143939,
          -6733536,
          841383208,
          541860109
        ],
        [
          407,
          702,
          10069,
          2192,
          6084,
          8869,
          1284,
          5022,
          32755,
          28845,
          7162,
          381516,
          96715,
          -79371,
          -14146,
          -236933,
          182860,
          -1815259,
          -1257742,
          15524262,
          12050510,
          657094,
          3774721,
          17303162,
          -14233923,
          85746860,
          -33267437,
          24193486,
          -18858629,
          -3281695,
          6133999,
          -14195874,
          34439820,
          14192399,
          -20356449,
          14925939,
          -21787906,
          5806229,
          -30156289,
          14134468,
          -56262180,
          -121741657,
          287320901,
          39435959,
          73184419,
          579919046,
          102134492
        ],
        [
          309,
          -18,
          13211,
          -11205,
          21971,
          19391,
          39634,
          -95167,
          -42728,
          -48288,
          -1944,
          -23458,
          10112,
          398639,
          -196139,
          211493,
          780182,
          -4528351,
          12211912,
          3296139,
          -4378303,
          1564995,
          3355014,
          41024437,
          -26067816,
          -59299875,
          -23883641,
          42473259,
          -33347788,
          -9811212,
          5421580,
          -30284326,
          50590648,
          27504580,
          -40147257,
          35729727,
          -45968035,
          9363847,
          -41225053,
          8523076,
          -72932544,
          -261464060,
          59623969,
          -48000531,
          -2913755,
          923304640,
          546531778
        ],
        [
          5297,
          -1327,
          176014,
          300313,
          311,
          186273,
          -102905,
          -103686,
          341666,
          483707,
          -53483,
          -320767,
          935179,
          -2082331,
          -7990470,
          2520485,
          2290074,
          3218729,
          3299833,
          -7185135,
          11211711,
          -2597850,
          -3706132,
          -16960779,
          6747452,
          547844,
          -5080568,
          23534137,
          -8100221,
          -13246848,
          -456814,
          -23607643,
          33019029,
          18647933,
          -25916661,
          21692933,
          -26690661,
          -1018377,
          -16790713,
          8519836,
          -45189282,
          -197413025,
          -234510292,
          103425720,
          -28942677,
          411947366,
          342384609
        ],
        [
          1974,
          1673,
          71775,
          80460,
          55316,
          96079,
          -88129,
          69491,
          -49111,
          43485,
          12262,
          697029,
          408690,
          -4784443,
          -1389527,
          -5558076,
          -3969183,
          -12367292,
          -4604236,
          -1415951,
          -4173978,
          -502472,
          -3376020,
          -20030667,
          8315396,
          1612722,
          -559970,
          21124278,
          -5105599,
          -13828430,
          -1777420,
          -22866653,
          30282085,
          17490518,
          -24223142,
          19658203,
          -24051936,
          -2501435,
          -13335530,
          7286303,
          -40950140,
          -189173377,
          -295018404,
          106600262,
          -25313459,
          333778480,
          307659590
        ],
        [
          1962,
          1861,
          121008,
          1785,
          9676,
          -65824,
          -74231,
          45888,
          -23365,
          -67600,
          -5762,
          131364,
          108635,
          2547502,
          7509570,
          -617934,
          114737,
          -2909767,
          2182191,
          -10576294,
          14281007,
          -3887541,
          -5403959,
          -17426426,
          7475492,
          -2570857,
          -6423881,
          24062903,
          -9483777,
          -12337185,
          145863,
          -23554318,
          33382260,
          18582080,
          -26344934,
          22307802,
          -27618107,
          -425968,
          -18115775,
          8481178,
          -45792541,
          -200904707,
          -207080797,
          95474084,
          -24652080,
          438650767,
          359768391
        ],
        [
          54464,
          13177,
          -553030,
          1039704,
          96933,
          -928340,
          229908,
          -216926,
          226445,
          -678780,
          -280773,
          -89764,
          -1546061,
          615494,
          248457,
          -302261,
          -1100295,
          3187485,
          1342203,
          3381174,
          -3989031,
          1293399,
          -3819130,
          -24539985,
          11132865,
          8887763,
          -2071103,
          21574054,
          -3750795,
          -14711909,
          -1135348,
          -22844550,
          30868773,
          18191985,
          -24133613,
          19588725,
          -25016332,
          -3689242,
          -12907320,
          9011298,
          -44309744,
          -192573781,
          -284254804,
          152233166,
          -24095513,
          328345576,
          336371537
        ],
        [
          53776,
          11665,
          -82185,
          -896463,
          1151422,
          228195,
          -161476,
          364009,
          654081,
          285818,
          -24251,
          -438947,
          -841362,
          781982,
          244053,
          -465357,
          -1374128,
          3601586,
          1499522,
          3525205,
          -4125420,
          1369109,
          -3953101,
          -24888908,
          11345589,
          9263021,
          -2059570,
          21581826,
          -3711687,
          -14745759,
          -1076544,
          -22837359,
          30877702,
          18242745,
          -24130405,
          19580795,
          -25062408,
          -3702817,
          -12960493,
          9059710,
          -44466988,
          -192543810,
          -283893907,
          153053094,
          -24213039,
          328742337,
          338733108
        ],
        [
          54461,
          11312,
          -241721,
          -520021,
          -1256668,
          450449,
          -611717,
          -471877,
          -459681,
          130163,
          274242,
          -136944,
          -794019,
          672678,
          214279,
          -496888,
          -1325780,
          3466529,
          1528631,
          3228830,
          -3737412,
          1254411,
          -3944333,
          -24447753,
          11115423,
          8982600,
          -2154754,
          21596202,
          -3850488,
          -14668950,
          -1102901,
          -22828863,
          30886658,
          18194307,
          -24142135,
          19597085,
          -25023919,
          -3600500,
          -13021464,
          9009422,
          -44343279,
          -192160535,
          -282403506,
          150421385,
          -24348888,
          330247839,
          335457457
        ],
        [
          38345,
          -513835,
          -820,
          -4078,
          4633,
          -9178,
          -2772,
          -32420,
          8832,
          -19778,
          -2489,
          -14537,
          27994,
          57822,
          24445,
          -90270,
          -51994,
          -50991,
          -112470,
          14901,
          -11886,
          -45177,
          -102914,
          -14606,
          77654,
          -90326,
          -247564,
          196686,
          -310296,
          42282,
          275785,
          15131,
          159466,
          198053,
          -112653,
          131499,
          -299449,
          155408,
          -502174,
          83328,
          -560443,
          -301037,
          7165665,
          -842472,
          430272,
          8525064,
          9258659
        ],
        [
          0,
          0,
          0,
          -7,
          6,
          -7,
          -38,
          -13,
          61,
          -19,
          -19,
          35,
          -1014,
          21,
          -445,
          -3113,
          -7016,
          9646,
          5111,
          23699,
          -7507,
          -11178,
          -2007,
          -824539,
          1007837,
          -1977325,
          86403874,
          403309,
          34873667,
          17930887,
          -86342272,
          -29659995,
          345809701,
          -181847768,
          26419675,
          -135326469,
          362102204,
          -1905595,
          253422681,
          -123207626,
          -72175399,
          66794190,
          130187722,
          144232836,
          71801374,
          481327548,
          -129702183
        ],
        [
          30593,
          6211,
          -517367,
          -199488,
          22534,
          -134499,
          -225789,
          85938,
          -15659,
          -156227,
          -17768,
          -130003,
          388703,
          181172,
          -798208,
          -1222143,
          4053658,
          -2425243,
          -1774646,
          -4125865,
          4009745,
          14893606,
          12314919,
          2817768,
          -9384874,
          -13120129,
          -90566848,
          6580831,
          21197730,
          9993771,
          -25380002,
          -2306773,
          17932295,
          -27162526,
          -2071321,
          611241,
          -16407571,
          -30778685,
          65044085,
          28465145,
          -40064856,
          -220712896,
          220713203,
          997440925,
          -41252860,
          -403823475,
          -1030222902
        ],
        [
          1,
          0,
          2,
          -21,
          -11,
          -13,
          -8,
          4,
          51,
          -52,
          -11,
          7,
          -311,
          354,
          -11,
          -2468,
          4735,
          9446,
          183,
          -5397,
          -5536,
          23440,
          206830,
          9601,
          370521,
          2681440,
          66908408,
          23560035,
          -57156531,
          28688263,
          -26850999,
          31046461,
          -134880033,
          -148749178,
          26424689,
          -30823772,
          -343029567,
          341969126,
          359768155,
          -275199564,
          27945769,
          5856182,
          -16753846,
          193042894,
          123293290,
          402463604,
          -241413303
        ],
        [
          322,
          -130,
          7194,
          -14710,
          -3902,
          20584,
          2616,
          13428,
          -7205,
          30829,
          14281,
          -6635,
          -1675564,
          324099,
          -728808,
          2285229,
          -5590300,
          -557673,
          -217103,
          1102904,
          -336172,
          -17541636,
          -14055709,
          10798271,
          -15307525,
          -10441582,
          -86261384,
          5261234,
          20844297,
          10110131,
          -25822225,
          -1886477,
          15515383,
          -27891599,
          -1274857,
          -322116,
          -14128766,
          -27963322,
          65011439,
          26009238,
          -35279797,
          -202178001,
          189872842,
          935526458,
          -52715551,
          -413060891,
          -1045009742
        ],
        [
          25808,
          7071,
          -438479,
          -161562,
          20007,
          -121606,
          -186850,
          71243,
          -13963,
          -145965,
          -22453,
          -113994,
          970725,
          41628,
          -513169,
          -1581891,
          5805262,
          -1352566,
          -1481380,
          142674,
          -452471,
          -4038735,
          -33531159,
          -4226814,
          -2511054,
          -6113274,
          -61273712,
          5612271,
          -26429555,
          16184055,
          -7912071,
          192294,
          9095368,
          -14716516,
          -6205034,
          -164031,
          -641219,
          37572290,
          3958764,
          -425505,
          -4530370,
          162178069,
          306761700,
          -694949152,
          -844629673,
          556177338,
          -1223189825
        ],
        [
          1,
          3,
          5,
          -10,
          -7,
          -4,
          -5,
          -3,
          40,
          -30,
          -12,
          -16,
          -531,
          712,
          -279,
          -2682,
          3321,
          6879,
          -1676,
          4295,
          -379,
          8537,
          -123301,
          315629,
          33523,
          -65022,
          17099395,
          -14556224,
          188214959,
          -26075222,
          -5657827,
          36208651,
          -47714619,
          -61345560,
          20450972,
          -105467199,
          -134428735,
          -349052654,
          -190459888,
          -515977595,
          143372201,
          -47028469,
          37712576,
          59754929,
          -33259749,
          476537554,
          -380086236
        ],
        [
          1,
          -12,
          -6,
          -41,
          -6,
          3,
          1,
          83,
          67,
          13,
          -9,
          -32,
          -2881,
          1489,
          -2171,
          -2072,
          -8191,
          1915,
          -1765,
          -14372,
          12930,
          61432,
          -460305,
          293624,
          1015288,
          684479,
          166994757,
          47032430,
          -296315330,
          48399350,
          9013833,
          22838055,
          -11329356,
          30261329,
          4636453,
          -1931620,
          48406123,
          -81700630,
          -266006426,
          -104938168,
          80056778,
          -87640064,
          178084026,
          524504514,
          -386027732,
          -26075732,
          -937663948
        ],
        [
          413,
          -418,
          5498,
          -19918,
          -4293,
          24919,
          -2462,
          13078,
          -4930,
          42173,
          20361,
          2575,
          -2077022,
          304118,
          -717137,
          2689274,
          -6035213,
          -1290668,
          -193980,
          -1891517,
          2154934,
          1428247,
          32813937,
          -21563003,
          9502954,
          -12012179,
          -64746714,
          9536863,
          -28407133,
          14684209,
          -6296307,
          -1917703,
          13355966,
          -10702032,
          -9108477,
          2680539,
          -6342557,
          33111949,
          -805740,
          2292802,
          -12923198,
          128481925,
          333941472,
          -623415832,
          -832655148,
          614238019,
          -1159103536
        ],
        [
          25803,
          6562,
          -441109,
          -156030,
          21162,
          -128269,
          -186923,
          66836,
          -12837,
          -158627,
          -27491,
          -113957,
          1440989,
          18478,
          -339638,
          -1521690,
          3293538,
          -461053,
          -490141,
          512979,
          -390588,
          -12949129,
          23484842,
          -14414492,
          4462947,
          -12952556,
          885351,
          15116135,
          -42136978,
          808727,
          -7278382,
          -17176507,
          22223552,
          17931811,
          -18656577,
          13873599,
          -11822563,
          -11942793,
          -46945404,
          -8619227,
          18960394,
          -110777295,
          207898425,
          -421978564,
          1358143393,
          97237900,
          -863713766
        ],
        [
          1,
          -2,
          -2,
          -18,
          12,
          -7,
          -33,
          -16,
          77,
          15,
          -31,
          -15,
          -1295,
          796,
          610,
          -3155,
          -1580,
          -776,
          -4407,
          3836,
          446,
          781,
          -69929,
          132521,
          504626,
          -2559960,
          92221253,
          -23089999,
          206798664,
          -89190935,
          7126452,
          -48147848,
          12845955,
          92996880,
          -27711672,
          99726450,
          101047294,
          450835947,
          -296648366,
          -30728054,
          20610725,
          -137792261,
          256579433,
          225242195,
          -99167208,
          81730100,
          -803494919
        ],
        [
          1,
          -3,
          0,
          -43,
          10,
          -11,
          -40,
          -13,
          89,
          -21,
          -54,
          -218,
          -2028,
          588,
          1892,
          -2961,
          3156,
          -6294,
          -5751,
          -9879,
          36525,
          -6040,
          -138813,
          943199,
          286770,
          -528945,
          168606643,
          -7310988,
          106340472,
          -110059818,
          45638258,
          -47969422,
          -10024676,
          134710057,
          -26211016,
          31358523,
          -185531095,
          -255018422,
          266496256,
          339617103,
          -68545526,
          -117700022,
          382564719,
          -20167032,
          -177792096,
          237052584,
          -856699750
        ],
        [
          541,
          -549,
          6314,
          -26432,
          -5543,
          31457,
          -2800,
          18998,
          -6726,
          53802,
          25055,
          369,
          -2599452,
          387060,
          -965251,
          2578244,
          -4348243,
          -1964957,
          -1062712,
          -2757415,
          3019681,
          11305314,
          -25866870,
          3148975,
          -7390353,
          -4713322,
          6036596,
          9107505,
          -39279662,
          2201336,
          -9526565,
          -15044772,
          17017235,
          13158387,
          -15539336,
          10441968,
          -3355988,
          -4802452,
          -41183021,
          -12082552,
          30869987,
          -58829920,
          132875677,
          -563189137,
          1241536508,
          56241436,
          -964872168
        ],
        [
          35248,
          6508,
          -549266,
          -141943,
          39590,
          -138705,
          -21473,
          336232,
          -440086,
          -120415,
          -70243,
          -213804,
          3111102,
          736934,
          -719085,
          1483519,
          -7086877,
          175247,
          98773,
          -1686108,
          3058906,
          370272,
          1946545,
          25719129,
          -25460010,
          13867909,
          42583616,
          -3544482,
          12223135,
          -14691005,
          -23452643,
          -21032757,
          7633199,
          -427710,
          -11630518,
          4804532,
          17554222,
          3455470,
          16106056,
          -13081684,
          33461618,
          -31881100,
          -986344350,
          -350462244,
          -252434659,
          -261551861,
          -544684968
        ],
        [
          1625,
          -2325,
          13756,
          -56746,
          -2645,
          66227,
          -4406,
          29658,
          -35706,
          108858,
          42126,
          1751,
          -4734306,
          138833,
          -841883,
          -2430386,
          6788431,
          -1502181,
          -1685690,
          -1309256,
          1708698,
          -4023868,
          9429163,
          20047937,
          -21806511,
          10572275,
          38727306,
          -1361499,
          12022085,
          -14853798,
          -22614711,
          -21388033,
          9669631,
          670046,
          -12449376,
          5945245,
          14038176,
          225455,
          15527252,
          -10970752,
          27633316,
          -56128219,
          -941468161,
          -264119281,
          -195679135,
          -257536718,
          -492784909
        ],
        [
          4,
          36,
          42,
          13,
          -17,
          -11,
          -21,
          -91,
          179,
          -110,
          -24,
          206,
          878,
          -618,
          894,
          -17782,
          9204,
          24976,
          -10799,
          47186,
          -13581,
          -21212,
          97254,
          375453,
          -107872,
          -498436,
          -10184298,
          -415829042,
          -77753338,
          -42373267,
          -55215856,
          13375580,
          8537308,
          35687941,
          -25914331,
          -37203472,
          -27799120,
          8718471,
          -9278846,
          8212519,
          -14188637,
          -79506375,
          -87614719,
          139845325,
          57306061,
          483805302,
          -79237328
        ],
        [
          1,
          4,
          12,
          2,
          4,
          -18,
          -21,
          -53,
          84,
          -60,
          -14,
          80,
          -77,
          -1034,
          -750,
          -2252,
          2446,
          8281,
          751,
          15527,
          -17104,
          3675,
          16207,
          505112,
          1668869,
          507793,
          35025442,
          1635655,
          78309228,
          321333502,
          -334604273,
          31202739,
          -62270799,
          89875259,
          68644171,
          152731215,
          -27739443,
          -43724778,
          -43930418,
          106376275,
          -75588780,
          135076377,
          -56581002,
          115446314,
          76231359,
          404899856,
          -1550233
        ],
        [
          1,
          5,
          8,
          1,
          9,
          -9,
          -18,
          -38,
          65,
          -51,
          -3,
          71,
          -247,
          -1785,
          -423,
          -1688,
          1267,
          10313,
          -2955,
          9755,
          -8384,
          4057,
          19032,
          420941,
          688469,
          -1179076,
          21553087,
          -14818509,
          35221743,
          86853175,
          51934737,
          -256711752,
          -100093697,
          -367274839,
          29540778,
          -231904773,
          -83472585,
          989559,
          -216258067,
          307994534,
          -50309036,
          70539690,
          -100454905,
          106712397,
          81986089,
          305956165,
          -143444087
        ],
        [
          1,
          5,
          7,
          0,
          1,
          -11,
          -9,
          -26,
          45,
          -47,
          -27,
          17,
          -34,
          19,
          -292,
          -1836,
          871,
          8331,
          -337,
          10740,
          -5863,
          -4061,
          11792,
          -29324,
          158896,
          -400243,
          18624933,
          9231059,
          37285223,
          -17924665,
          21749814,
          485099188,
          53344130,
          -228005612,
          -108236229,
          19426802,
          -52810739,
          9911209,
          -110231614,
          234333192,
          46770302,
          -48293696,
          -131907969,
          25521393,
          71001671,
          265483278,
          -192059463
        ],
        [
          11487,
          2884,
          914592,
          -474794,
          -289784,
          -1364586,
          -278504,
          363472,
          -32063,
          -267661,
          -90715,
          -285615,
          742113,
          458007,
          -1146228,
          -448335,
          587241,
          -1014901,
          3087654,
          1427566,
          -1652071,
          1118761,
          -278182,
          -11876090,
          222975,
          12586423,
          -17487259,
          2225688,
          791570,
          -800983,
          -16900146,
          -10117997,
          11176178,
          -6126590,
          -7331617,
          2402942,
          460309,
          -4608720,
          16162740,
          2479854,
          4234753,
          -54158379,
          -212100122,
          -19059797,
          21186158,
          -136275328,
          -820936241
        ],
        [
          6688,
          6445,
          285723,
          -183942,
          400342,
          297913,
          676476,
          -1884351,
          -740198,
          -932566,
          -33792,
          -113371,
          819559,
          548341,
          -562914,
          -503413,
          533274,
          -629457,
          1704866,
          170136,
          -21683,
          713411,
          -517392,
          -12051055,
          -52461,
          12028024,
          -17801550,
          2447146,
          393061,
          -647704,
          -16769677,
          -10179252,
          11384213,
          -6043855,
          -7506025,
          2620272,
          213715,
          -4394228,
          15730097,
          2483851,
          3963975,
          -54823552,
          -206071259,
          -22310743,
          21208031,
          -127714004,
          -817477938
        ],
        [
          18,
          -8,
          688,
          -643,
          1417,
          478,
          867,
          -6417,
          597,
          -2447,
          602,
          -34,
          -5909,
          -43155,
          6732,
          8587,
          535,
          71114,
          -116046,
          -78733,
          -65592,
          -100823,
          -481169,
          53780171,
          93548321,
          5390829,
          -27797781,
          13270661,
          -6231818,
          -9605476,
          -11346367,
          -16462102,
          25294139,
          2970354,
          -16472805,
          8991292,
          -9623559,
          -2198455,
          9817965,
          3486961,
          -10761008,
          -127645187,
          -221213876,
          730007,
          16973214,
          67877062,
          -630982687
        ],
        [
          10342,
          1836,
          473652,
          810525,
          376233,
          636393,
          -1490611,
          194906,
          -458723,
          -408621,
          32732,
          -411042,
          703853,
          1303395,
          869719,
          -659881,
          264286,
          1222491,
          -490355,
          2377569,
          -2878797,
          1597549,
          1024018,
          -1152474,
          -6012601,
          851803,
          -21770755,
          6489507,
          -4639125,
          -91907,
          -15400147,
          -11579682,
          15131916,
          -4040728,
          -10482341,
          5561108,
          -3917856,
          -2407999,
          10642166,
          2673475,
          -2365804,
          -68476548,
          -144652569,
          -48244559,
          26740080,
          -22268508,
          -768694768
        ],
        [
          430,
          -3860,
          10295,
          1829,
          2648,
          18497,
          30980,
          45967,
          -44575,
          24297,
          -3090,
          -21321,
          -13971,
          -9189184,
          4822481,
          3077776,
          1358007,
          5197860,
          3414485,
          1003315,
          222090,
          1295120,
          322610,
          -1006886,
          -6938240,
          1969692,
          -21771330,
          5119039,
          -3580324,
          286060,
          -16722269,
          -11147434,
          13993443,
          -5476201,
          -9562321,
          4680841,
          -2108236,
          -2781285,
          13060539,
          2296883,
          1270753,
          -63209663,
          -160176114,
          -50628919,
          25364303,
          -60376310,
          -832792616
        ],
        [
          3449,
          -2230,
          91348,
          34571,
          45133,
          73393,
          29917,
          74877,
          231583,
          242734,
          61225,
          3204151,
          726103,
          1660309,
          -383971,
          629811,
          1026681,
          4114288,
          1176579,
          1203953,
          -1390511,
          1346497,
          -546099,
          -8851788,
          -1252286,
          -15732386,
          -16117228,
          6503134,
          -2140515,
          -2358581,
          -16723951,
          -13582497,
          14968141,
          -2998127,
          -11655204,
          6972378,
          -5144733,
          -4049981,
          13568884,
          1768980,
          -526638,
          -84875807,
          -253251966,
          -27102931,
          5639718,
          -59364414,
          -715510241
        ],
        [
          286082,
          58963,
          280460,
          107735,
          -1910,
          93153,
          141011,
          -23179,
          8616,
          124888,
          28100,
          222766,
          -174147,
          -637999,
          204123,
          635424,
          199371,
          -1678800,
          -416090,
          -1416014,
          1600539,
          -1006803,
          1646269,
          14007352,
          -1821929,
          -3840632,
          16280076,
          -17642874,
          6256497,
          8562885,
          10841622,
          21593179,
          -29018138,
          -8289845,
          21844929,
          -15891083,
          17953028,
          3260429,
          1434225,
          -7023282,
          28243971,
          162265473,
          257973503,
          -47806848,
          -2563045,
          -198952430,
          310233374
        ]
      ],
      "denominator": 1000000000
    }
  ],
  "bound": "347114271361950569/750000000000000000"
}


==> anc/proofs/s2/0.462747996__c4_tau1/ladder4_lower.json <==
{
  "polynomial": [
    -2,
    -1,
    -1,
    -1,
    0,
    1
  ],
  "positive_masses": [
    "263693859/500000000",
    "68940691/500000000",
    "52784483/500000000",
    "52784483/500000000",
    "15449121/125000000"
  ],
  "beta": "27720253388407069153965219/125000000000000000000000000",
  "scale_mass": "17479051/31250000",
  "lower": "92349674377363420947804925268438458436619/199567961576325125000000000000000000000000",
  "lower_decimal": 0.4627479964615669
}


==> anc/proofs/s2/0.462747996__c4_tau1/near_tau1_ratios_31_full_near_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0"
  ],
  "cuts": [
    [
      "1/2",
      "-1/4",
      "0",
      "1/4"
    ],
    [
      "1/4",
      "-1/8",
      "1/4",
      "1/8"
    ],
    [
      "0",
      "-1/2",
      "0",
      "1/2"
    ],
    [
      "-1/2",
      "-1/4",
      "1/2",
      "1/4"
    ],
    [
      "-1/4",
      "3/8",
      "1/4",
      "1/8"
    ],
    [
      "3/8",
      "1/16",
      "1/8",
      "3/16"
    ],
    [
      "0",
      "1",
      "0",
      "0"
    ]
  ],
  "lower": "4627479964631/10000000000000",
  "bar": "2/3",
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        64,
        96,
        112,
        120,
        124,
        126,
        127
      ],
      "denominator": 10000000000,
      "factor": [
        [
          -87630,
          -810887,
          985662,
          441252,
          -118986,
          -513971,
          -1995589,
          -47105152
        ],
        [
          -7185,
          -56799,
          -306171,
          3707987,
          -21437426,
          -12227768,
          -3380057,
          78673874
        ],
        [
          -6168,
          142329,
          232863,
          1732485,
          14231993,
          -24169137,
          -11310868,
          71946723
        ],
        [
          -6183,
          -88936,
          -142821,
          4501885,
          2262794,
          16880393,
          -38344213,
          79025775
        ],
        [
          -9929,
          -93531,
          -67739,
          -16349186,
          -1628945,
          1527545,
          -4640580,
          74716638
        ],
        [
          -1423,
          201229,
          8007893,
          1974763,
          1698322,
          5671268,
          18294257,
          73160005
        ],
        [
          -2249,
          -4186802,
          -3183306,
          2235079,
          3502740,
          4838396,
          20310450,
          72946645
        ],
        [
          -22462,
          3614858,
          -3930888,
          2255555,
          3052036,
          6387248,
          21386723,
          72129896
        ]
      ]
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        128,
        129,
        192,
        193,
        224,
        225,
        240,
        241,
        248,
        249,
        252,
        253,
        254,
        255
      ],
      "denominator": 10000000000,
      "factor": [
        [
          106823,
          61397,
          886,
          -3135,
          3449,
          -624,
          767,
          -12000,
          -6902,
          11830,
          8637,
          -5400,
          -13891,
          11242,
          379,
          -1535
        ],
        [
          41763,
          -131455,
          -43091,
          56168,
          -29721,
          10489,
          -23109,
          459116,
          351578,
          -868221,
          -492034,
          77020,
          -750787,
          745385,
          1539084,
          27099482
        ],
        [
          3426,
          -11512,
          107580,
          -119240,
          104074,
          -17140,
          25945,
          416745,
          331176,
          -399059,
          -637371,
          4349189,
          -18468640,
          7364164,
          -5894902,
          -26594192
        ],
        [
          3336,
          -10406,
          -350553,
          -162394,
          -237442,
          -244153,
          464573,
          -220929,
          273349,
          7168,
          178752,
          -2556265,
          -901323,
          1184878,
          408718,
          -21485936
        ],
        [
          2966,
          -9829,
          92141,
          -102593,
          89375,
          -14692,
          21532,
          346552,
          267907,
          -272782,
          -631508,
          -2604604,
          10687573,
          20615176,
          -12561332,
          -14054607
        ],
        [
          3261,
          -9025,
          12233,
          90676,
          -380892,
          536929,
          6271,
          -33709,
          -168670,
          718477,
          1078282,
          -3201448,
          -1991521,
          3721067,
          2147199,
          -21525625
        ],
        [
          2981,
          -9816,
          92037,
          -102675,
          89106,
          -14659,
          20815,
          365236,
          263358,
          -409212,
          -361537,
          960533,
          3203770,
          2842092,
          37042907,
          -24714312
        ],
        [
          3120,
          -8733,
          93733,
          310719,
          -267282,
          -396889,
          -353684,
          -707823,
          -94615,
          212140,
          -282641,
          -2906354,
          -1837075,
          3557820,
          2109379,
          -21674060
        ],
        [
          4627,
          -15296,
          64174,
          -61687,
          214410,
          24107,
          -23754,
          360994,
          211557,
          231723,
          -1680200,
          -14404781,
          -2191307,
          -8846049,
          -3594786,
          -21181763
        ],
        [
          4124,
          -13343,
          -332021,
          269036,
          355418,
          120158,
          -108695,
          -598857,
          -851332,
          1510675,
          -452280,
          1833242,
          -216867,
          3986646,
          1610676,
          -21710905
        ],
        [
          626,
          -1681,
          -38569,
          44069,
          65271,
          30277,
          -47310,
          -95463,
          -1277244,
          -4880018,
          3510527,
          -354990,
          1326009,
          -2641604,
          -3546916,
          -20856931
        ],
        [
          837,
          -1859,
          -1961,
          21633,
          -72269,
          111452,
          -428,
          -857383,
          1066480,
          -1936641,
          -6093037,
          4868119,
          4264349,
          -6012556,
          -5244455,
          -21785104
        ],
        [
          1093,
          -2646,
          -39784,
          87681,
          53531,
          -1519,
          -92147,
          791864,
          3602352,
          390962,
          3311215,
          2359078,
          2972996,
          -4691773,
          -4763878,
          -20732559
        ],
        [
          1298,
          -2818,
          -10822,
          61237,
          -93784,
          -68982,
          -17179,
          2804031,
          -1659669,
          820288,
          -1229082,
          3734769,
          3618319,
          -5428103,
          -5104578,
          -21319714
        ],
        [
          10780,
          -35092,
          280174,
          132575,
          86779,
          -40268,
          494303,
          -1030632,
          -709684,
          1412576,
          1593151,
          2972343,
          3260429,
          -5246498,
          -4885066,
          -20937325
        ],
        [
          10526,
          -34785,
          -22675,
          -398061,
          -43396,
          -11177,
          -419490,
          -968863,
          -800125,
          1521490,
          1412627,
          2957305,
          3194588,
          -5175494,
          -4859032,
          -20972895
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        6242304,
        6242305,
        6242497,
        6242593,
        6291456,
        6291457,
        6291458,
        6291649,
        6291650,
        6291745,
        6291746,
        6291793,
        6291794,
        6291817,
        6291818,
        6291829,
        6291830,
        6291835,
        6291836,
        6291838,
        6291839,
        9437184,
        9437185,
        9437377,
        9437473,
        9437521,
        9437545,
        9437557,
        9437563,
        9437566,
        11010048,
        11010049,
        11010241,
        11010337,
        11010385,
        11010409,
        11010421,
        11010427,
        11010430,
        11796480,
        11796481,
        11796673,
        11796769,
        11796817,
        11796841,
        11796853,
        11796859,
        11796862,
        12189696,
        12189697,
        12189889,
        12189985,
        12190033,
        12190057,
        12190069,
        12190075,
        12386304,
        12386305,
        12386497,
        12386593,
        12386641,
        12386665,
        12484608,
        12484609,
        12484801,
        12484897,
        12484945,
        12484969,
        12533760,
        12533761,
        12533953,
        12534049,
        12534097,
        22020096,
        22020097,
        23592960,
        23592961,
        24379392,
        24379393,
        24772608,
        24772609,
        24969216,
        24969217,
        25067520,
        25067521,
        25116672,
        25116673
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          -2,
          -4,
          -2,
          0,
          -1,
          0,
          -3,
          0,
          -2,
          -6,
          -1,
          -1,
          -4,
          -37,
          -28,
          -274,
          -116,
          -410,
          -1327,
          -13,
          446,
          1444,
          754,
          1723,
          -15815,
          -10116,
          22740,
          -36051,
          15350516,
          38218156,
          -39925931,
          62746817,
          -66719684,
          87457111,
          -41444523,
          -68776374,
          131277061,
          -131316637,
          15708786,
          79672019,
          50794650,
          -37147032,
          -58388520,
          -94749830,
          208196807,
          -102959004,
          -111137094,
          -115298392,
          20937439,
          22944564,
          17425605,
          102470493,
          116984344,
          -154966201,
          194433681,
          85916965,
          258003607,
          -139829155,
          -313473070,
          96605302,
          182583315,
          -539954257,
          90692709,
          113417655,
          -318395972,
          -116521490,
          174389276,
          -516944667,
          -314202610,
          282956671,
          -339353186,
          89483226,
          -45897478,
          134419665,
          -196215654,
          567239985,
          -79401383,
          -321249018,
          511342055,
          -131655631,
          825484206,
          -4990446,
          470719789,
          -413507607,
          235194702
        ],
        [
          0,
          0,
          -2,
          -4,
          -2,
          0,
          -1,
          0,
          -3,
          1,
          1,
          -6,
          0,
          -4,
          -4,
          -38,
          -30,
          -238,
          -131,
          -317,
          -1198,
          -46,
          -22,
          1231,
          770,
          1960,
          -16451,
          -16174,
          24685,
          -57265,
          20229548,
          53723801,
          -45966956,
          73937163,
          -87486493,
          122776466,
          -84789093,
          -87247290,
          194417550,
          -56564652,
          94045064,
          879696,
          32631262,
          -12555760,
          -114236099,
          55718597,
          95205343,
          -134626637,
          -41152494,
          70713124,
          70917051,
          -61695106,
          -56960152,
          -74325528,
          -189381664,
          234687594,
          -76123766,
          185337384,
          -201795684,
          36073713,
          179729124,
          -78413492,
          -330283406,
          363508430,
          172896664,
          -304378056,
          283013765,
          -9569178,
          124229604,
          109168640,
          112112014,
          -162152064,
          22922816,
          -219004906,
          225281636,
          350519521,
          -489683475,
          -3234599,
          -326170732,
          163499075,
          1155258911,
          34597544,
          94699081,
          429724682,
          626012338,
          14944246,
          187804613
        ],
        [
          0,
          0,
          -3,
          -6,
          -3,
          0,
          -1,
          0,
          -4,
          0,
          3,
          -4,
          3,
          -3,
          -4,
          -47,
          -41,
          -323,
          -366,
          -320,
          -1756,
          -95,
          240,
          1693,
          794,
          1424,
          -11460,
          -3675,
          14960,
          13475,
          15690531,
          49346980,
          -41280848,
          73186641,
          -48768216,
          60541091,
          -41442762,
          -50727111,
          91681095,
          -60985974,
          26269100,
          -32400101,
          18483333,
          16149053,
          -42543303,
          -51164515,
          -65880453,
          49608811,
          32950494,
          -42350222,
          48910941,
          37139142,
          -66083643,
          -5336607,
          27199808,
          144920122,
          -98850330,
          182418289,
          -19165812,
          -21877466,
          48965963,
          -7807046,
          -62690442,
          -545586,
          -18734478,
          -60210201,
          105283020,
          56180137,
          253752265,
          166617703,
          136451648,
          298894140,
          -28969400,
          270429449,
          174639250,
          -64366335,
          -606704211,
          -146241827,
          1015483343,
          617177198,
          -535251022,
          232112754,
          551672501,
          -775646760,
          556069672,
          -1008739964,
          551743582
        ],
        [
          0,
          0,
          -2,
          -5,
          -2,
          0,
          -1,
          0,
          -4,
          -2,
          3,
          -2,
          3,
          6,
          -2,
          -35,
          -26,
          -207,
          -321,
          -194,
          -1120,
          -148,
          31,
          2114,
          466,
          -263,
          -13849,
          10618,
          12526,
          60491,
          12139389,
          33161558,
          -27394295,
          46795800,
          -30971366,
          78163822,
          -107565643,
          -91658194,
          119642457,
          -96161845,
          6431108,
          283579,
          29510748,
          -21364217,
          -67857017,
          -45117906,
          55405524,
          -66864567,
          -51871726,
          -128140849,
          -1141148,
          70479513,
          19901357,
          81845901,
          59538508,
          -53870732,
          15545477,
          -57657943,
          -122685204,
          -90751910,
          97389564,
          -39322527,
          -197078146,
          106293821,
          169502261,
          -150142350,
          103434040,
          -307813078,
          -497540660,
          -94940361,
          2392344,
          -649942699,
          155286747,
          -205655850,
          -122658357,
          62636095,
          517427506,
          53255095,
          -501508789,
          14247157,
          -563096220,
          129413284,
          773007127,
          -958578621,
          570404351,
          -984096614,
          523578930
        ],
        [
          -56895,
          -62743,
          -268097,
          -613214,
          -219538,
          -21465,
          -68806,
          -157,
          -33075,
          1141,
          15088,
          -3569,
          13853,
          8690,
          -5453,
          -36286,
          -17897,
          -92545,
          -99726,
          -23493,
          -147734,
          -8696,
          44912,
          74733,
          28841,
          49466,
          -60699,
          -41277,
          25541,
          21983,
          119918,
          48740,
          -102429,
          -16188,
          -20253,
          -2552,
          -2241,
          22362,
          54357,
          54021,
          10260,
          6814,
          45672,
          31192,
          3978,
          -10867,
          25607,
          13432,
          -35352,
          33483,
          -2977,
          10522,
          13064,
          41884,
          -3079,
          -63382,
          -15740,
          -3438,
          18370,
          11451,
          -15316,
          -21349,
          23993,
          -7879,
          -5314,
          -2683,
          9585,
          32324,
          -15736,
          28379,
          -25155,
          9269,
          3022,
          -32323,
          6242,
          -14708,
          44333,
          -5925,
          3282,
          45327,
          -18988,
          39736,
          -98441,
          46674,
          -174028,
          27004,
          190221
        ],
        [
          -168307,
          361492,
          -14563,
          -5781,
          38204,
          5320,
          29374,
          8773,
          -83014,
          12807,
          25410,
          152355,
          -191162,
          21361,
          107641,
          870919,
          51280,
          -612062,
          -717522,
          -484349,
          -959311,
          -969788,
          854880,
          -2052127,
          3277513,
          388756,
          2528638,
          -6662221,
          -12806632,
          -4784047,
          -61685480,
          -15876405,
          33181223,
          1600107,
          60412,
          -2721349,
          4637130,
          -1175734,
          -16295912,
          -12078068,
          12755695,
          3864165,
          -17291230,
          5033939,
          -3682403,
          -2369582,
          -14654591,
          1463753,
          17368123,
          -3614345,
          4062435,
          -2143817,
          -3928139,
          -5755677,
          -5262884,
          -198067,
          -6564881,
          8478880,
          -5493530,
          -6254925,
          14377781,
          6149126,
          -6239017,
          530566,
          294951,
          2954815,
          -4099220,
          -11092618,
          9140591,
          -5570625,
          1846274,
          -4690551,
          3806106,
          3351981,
          -6496589,
          4477440,
          -10479800,
          -8578935,
          6929316,
          -25571327,
          803475,
          -6045744,
          63888354,
          -32516726,
          167410155,
          51976281,
          -956369125
        ],
        [
          -122779,
          -248988,
          -32156,
          88714,
          132353,
          15854,
          90921,
          28573,
          184471,
          -37728,
          -74587,
          346412,
          -385182,
          -16821,
          307657,
          1990316,
          150411,
          478617,
          363750,
          684935,
          837229,
          -3314670,
          -3480992,
          -7896468,
          8738049,
          141158,
          9276281,
          -24638842,
          -37103605,
          -20812123,
          -45304722,
          -12604723,
          28238721,
          1586933,
          138017,
          -2683640,
          5665543,
          -246707,
          -15241164,
          -10710471,
          12043565,
          2661832,
          -16856539,
          5951837,
          -2665677,
          -1485355,
          -13198975,
          1978491,
          17249420,
          -4451929,
          3780886,
          -1010216,
          -3590527,
          -3764687,
          -5909744,
          -1352146,
          -7127721,
          7637307,
          -5390837,
          -4526965,
          13203150,
          5236902,
          -3381857,
          -689979,
          278899,
          2883255,
          -4318666,
          -9784027,
          9108915,
          -2842409,
          2266467,
          -4399252,
          5334756,
          2825687,
          -7648877,
          2802659,
          -6641771,
          -8393971,
          6665778,
          -23068331,
          2335842,
          -1746262,
          61130085,
          -29662016,
          156554647,
          51613124,
          -909521209
        ],
        [
          -9698,
          -21543,
          -455,
          9993,
          11700,
          833,
          2113,
          -5772,
          -685355,
          63188,
          135116,
          75512,
          -56804,
          219166,
          99079,
          288034,
          -40510,
          1260264,
          -147650,
          1682222,
          -1764520,
          -10413565,
          -4036575,
          -8349357,
          9519670,
          -1524468,
          -11079365,
          -21232489,
          66459556,
          27902883,
          -85260018,
          -20640523,
          36694754,
          558002,
          -453372,
          -2591634,
          2190207,
          -1890298,
          -15823810,
          -12952380,
          12320050,
          5266743,
          -14812951,
          2801998,
          -5067571,
          -3706413,
          -15335491,
          57368,
          15166727,
          -1170637,
          4061347,
          -3848615,
          -4403120,
          -9070082,
          -3058816,
          1908051,
          -4337876,
          8912915,
          -5135662,
          -9298475,
          14626990,
          7101997,
          -10861321,
          3417227,
          287890,
          2653722,
          -3279783,
          -12273584,
          7869793,
          -10081133,
          520354,
          -4535169,
          335697,
          3816797,
          -3599840,
          6745680,
          -16300243,
          -8591724,
          6937856,
          -27596176,
          -2649493,
          -13492192,
          61576763,
          -34534411,
          168767831,
          47661397,
          -935069919
        ],
        [
          -9772,
          -19316,
          -4263,
          6514,
          10297,
          1392,
          12804,
          8970,
          978077,
          1505150,
          1514232,
          1097390,
          921654,
          2383832,
          -130944,
          88709,
          53533,
          -707832,
          -2359220,
          -35875,
          1002466,
          666073,
          688876,
          3272958,
          -1658100,
          2933776,
          -10315262,
          3260534,
          11486333,
          -6849242,
          -76428448,
          -18517362,
          37569157,
          1856708,
          -226225,
          -2765759,
          3864905,
          -1823381,
          -17272083,
          -13481738,
          13692865,
          4912626,
          -18054552,
          4299154,
          -4661227,
          -2930936,
          -15739348,
          804071,
          17851690,
          -3221674,
          4409879,
          -3143934,
          -4293940,
          -7401906,
          -4820190,
          746609,
          -5883278,
          9144456,
          -5592347,
          -7663451,
          15346378,
          6824894,
          -8377184,
          1329164,
          314818,
          3030774,
          -3923730,
          -12404971,
          9372179,
          -7512339,
          1509258,
          -5380022,
          2769667,
          3632473,
          -5703499,
          5440426,
          -13780404,
          -8724708,
          7292403,
          -27752102,
          -489795,
          -9036460,
          66371568,
          -34976406,
          176391222,
          52549288,
          -994532697
        ],
        [
          -8773,
          -18797,
          -506,
          8508,
          10659,
          1072,
          2421,
          -4568,
          -616026,
          74279,
          177589,
          52959,
          -75341,
          87342,
          19773,
          212215,
          87289,
          356962,
          206947,
          -714048,
          3130753,
          15760563,
          -6783428,
          14236187,
          -3429384,
          -8878294,
          7599931,
          -43242417,
          9734805,
          13854044,
          -72491630,
          -17913044,
          38741828,
          2280315,
          -118337,
          -2611126,
          5213452,
          -2001374,
          -18412454,
          -13301372,
          14600878,
          5054146,
          -19182566,
          5285695,
          -4700245,
          -2549583,
          -16353829,
          1230019,
          19408295,
          -3762540,
          4655817,
          -2633975,
          -4527447,
          -6680357,
          -5892134,
          208794,
          -6892957,
          9040430,
          -5567749,
          -7461801,
          15806994,
          6789791,
          -7457298,
          516083,
          454854,
          3224879,
          -4262296,
          -12438631,
          10190325,
          -6486298,
          2069903,
          -5413206,
          3865769,
          3718090,
          -7116173,
          4907992,
          -12313007,
          -9424636,
          7534459,
          -28336290,
          989286,
          -6663214,
          70365218,
          -36135214,
          183310710,
          55850740,
          -1042472693
        ],
        [
          -10185,
          -17354,
          -3314,
          2398,
          10760,
          1828,
          8193,
          1811,
          880653,
          126017,
          -835330,
          -2563638,
          -2167404,
          785115,
          -9618,
          -54771,
          -168537,
          -107729,
          -456012,
          -1807861,
          -1666148,
          1011195,
          3408111,
          4494756,
          430091,
          1812742,
          -12454679,
          -3885314,
          17138703,
          -14880622,
          -77289189,
          -18527915,
          37814098,
          1977661,
          -329100,
          -2737965,
          3934509,
          -1820772,
          -17292826,
          -13621124,
          13944177,
          5029128,
          -18298451,
          4349873,
          -4786638,
          -2836811,
          -15603474,
          639292,
          18087636,
          -3361740,
          4448839,
          -3153529,
          -4385376,
          -7418511,
          -4882462,
          658320,
          -5729893,
          9150459,
          -5588605,
          -7741226,
          15332626,
          6711751,
          -8259621,
          1200838,
          327432,
          3048378,
          -3895700,
          -12555602,
          9501200,
          -7298995,
          1471135,
          -5635810,
          2922928,
          3457899,
          -5816132,
          5163393,
          -13786533,
          -8865905,
          7471524,
          -27791522,
          -452209,
          -8619916,
          66548775,
          -35148965,
          176318831,
          52773741,
          -996210815
        ],
        [
          -8681,
          -18696,
          -1074,
          7140,
          9823,
          719,
          1845,
          -4296,
          -598712,
          80665,
          148122,
          60602,
          -74887,
          99742,
          93224,
          285932,
          -86061,
          1382679,
          1482357,
          3198422,
          1925059,
          963546,
          4800684,
          -2461967,
          -6347646,
          -30969999,
          -5547653,
          25702731,
          11669812,
          -74946800,
          -78390693,
          -18003041,
          39425720,
          3040127,
          -534194,
          -2711598,
          4309674,
          -1664259,
          -17792066,
          -14608644,
          14684335,
          5391496,
          -20355953,
          4251432,
          -5164061,
          -2150168,
          -15392240,
          147588,
          19481613,
          -4455495,
          4680454,
          -3180956,
          -4448795,
          -7318728,
          -5224456,
          1110204,
          -5035586,
          9098261,
          -5791257,
          -7321402,
          15501536,
          6492039,
          -7514964,
          122541,
          361915,
          3076961,
          -3925395,
          -13241761,
          10252950,
          -6263511,
          1780798,
          -6826744,
          3809304,
          3202257,
          -6449955,
          4285630,
          -13882070,
          -8985736,
          7840037,
          -28319439,
          32187,
          -6913857,
          67690183,
          -35423832,
          176194114,
          52952368,
          -993144040
        ],
        [
          -9141,
          -15265,
          -3922,
          3195,
          8799,
          1711,
          11164,
          8795,
          639489,
          813588,
          -2385176,
          1218948,
          1152828,
          -1848059,
          -88427,
          -69342,
          137797,
          -1967701,
          -1881363,
          -1917102,
          -1642900,
          1753289,
          -1147016,
          1381724,
          -1634447,
          -859552,
          -10831239,
          -393797,
          17642753,
          -11830296,
          -77714858,
          -18658598,
          37884424,
          1906676,
          -304991,
          -2752028,
          3847227,
          -1819352,
          -17275539,
          -13590334,
          13838201,
          5069981,
          -18139595,
          4243756,
          -4808040,
          -2885381,
          -15690656,
          642930,
          17927325,
          -3211574,
          4442040,
          -3209246,
          -4359577,
          -7524113,
          -4787935,
          809214,
          -5674069,
          9130658,
          -5566047,
          -7806280,
          15348044,
          6778039,
          -8456916,
          1312648,
          324540,
          3020854,
          -3864272,
          -12544441,
          9429217,
          -7514765,
          1456375,
          -5555204,
          2755715,
          3545496,
          -5694397,
          5322066,
          -13986072,
          -8794449,
          7390654,
          -27862176,
          -551331,
          -8978381,
          66424606,
          -35153344,
          176242789,
          52448957,
          -993601729
        ],
        [
          -13470,
          -30156,
          -1829,
          13448,
          15768,
          1628,
          7242,
          -2419,
          -654981,
          -608956,
          417419,
          150459,
          -35929,
          -248454,
          158694,
          210010,
          239739,
          2176973,
          -1003253,
          -6544071,
          -1847167,
          1958811,
          -9528723,
          2261957,
          -6070339,
          27151405,
          -37170040,
          19495139,
          -2831135,
          -35187254,
          -78149470,
          -18360812,
          38129475,
          2253610,
          -533784,
          -3055729,
          3998218,
          -1534799,
          -17688240,
          -14144722,
          14473221,
          4796101,
          -19104823,
          4545684,
          -4692263,
          -2785182,
          -15825428,
          698954,
          18638998,
          -3922192,
          4631781,
          -3314767,
          -4319575,
          -7244738,
          -5147518,
          407575,
          -6023434,
          9389958,
          -5833686,
          -7332711,
          15681793,
          6814184,
          -7881917,
          906602,
          259732,
          3150031,
          -4051924,
          -12848282,
          9928615,
          -6952175,
          1575213,
          -6208583,
          3360875,
          3414488,
          -6043014,
          4791869,
          -13996693,
          -8357367,
          7506525,
          -28069021,
          -532351,
          -8120780,
          67588212,
          -35306485,
          179278677,
          54100624,
          -1011722638
        ],
        [
          -11853,
          -26605,
          -7113,
          9612,
          11312,
          2100,
          22023,
          24355,
          882375,
          -2415652,
          1264263,
          431035,
          357864,
          -1188950,
          88318,
          -139093,
          -22809,
          -1509375,
          -2251991,
          -1643863,
          -4573421,
          1958125,
          5091362,
          1220319,
          291909,
          -8207368,
          1517601,
          -214642,
          16178160,
          7148740,
          -75882205,
          -18617924,
          37387117,
          1671305,
          -74884,
          -2660326,
          3807687,
          -1971402,
          -17070755,
          -13185434,
          13386776,
          5031523,
          -17592449,
          4202383,
          -4647663,
          -3039166,
          -15742654,
          881629,
          17444961,
          -2839315,
          4280623,
          -3096332,
          -4267265,
          -7483479,
          -4662118,
          850388,
          -5874579,
          9087017,
          -5494774,
          -7842569,
          15250283,
          6815158,
          -8659008,
          1533352,
          325076,
          2986979,
          -3834886,
          -12212087,
          9143925,
          -7813103,
          1443039,
          -4983820,
          2499207,
          3699884,
          -5533121,
          5758377,
          -13691213,
          -8870399,
          7215956,
          -27622324,
          -454312,
          -9512045,
          65920299,
          -34907932,
          175294344,
          51893961,
          -989238278
        ],
        [
          -2227,
          -1468,
          -1792,
          -610,
          459,
          143,
          2292,
          4897,
          73876,
          -320482,
          217178,
          -98116,
          -1025,
          -516110,
          -276599,
          559063,
          461794,
          -7045266,
          7899798,
          6512896,
          11950027,
          -4371069,
          -1187314,
          6209005,
          -2547452,
          9606011,
          -8747082,
          6722202,
          2683972,
          4742113,
          -74068824,
          -18462727,
          37097408,
          1553086,
          13039,
          -2817284,
          3831756,
          -1787054,
          -17370460,
          -13244240,
          13290065,
          4505748,
          -17783879,
          4299177,
          -4443299,
          -2998323,
          -15897852,
          1099312,
          17698935,
          -3212760,
          4401028,
          -2985035,
          -4207928,
          -7296563,
          -4857775,
          801248,
          -6163337,
          9093177,
          -5661582,
          -7418275,
          15339765,
          7037536,
          -8354028,
          1455445,
          355047,
          3012588,
          -4074869,
          -12159752,
          9229233,
          -7649004,
          1664755,
          -5001506,
          2678736,
          3930050,
          -5706030,
          5799249,
          -13598471,
          -8592643,
          7026057,
          -27694678,
          -478556,
          -9335687,
          66375425,
          -34745807,
          177241303,
          52649403,
          -995579102
        ],
        [
          -3003,
          -1438,
          -1355,
          -664,
          1835,
          458,
          1735,
          2837,
          193570,
          -75103,
          -155058,
          -506905,
          -359981,
          126222,
          -228332,
          566660,
          416021,
          -368536,
          -4701478,
          2921543,
          3591027,
          2306072,
          -18157033,
          -10173504,
          -11899737,
          -9325340,
          12583116,
          32030535,
          -5770471,
          46011860,
          -73375288,
          -19018066,
          36795416,
          935445,
          412126,
          -2872434,
          3480734,
          -1893362,
          -17188347,
          -12661151,
          12240819,
          4587300,
          -16404737,
          3808731,
          -4219456,
          -3455327,
          -16565806,
          1585807,
          16379933,
          -2044356,
          4157785,
          -3127504,
          -3902072,
          -7656587,
          -4306395,
          1546799,
          -6431649,
          9037727,
          -5549514,
          -7686456,
          15462612,
          7482641,
          -9519707,
          2280465,
          297273,
          2864004,
          -3938105,
          -11700640,
          8649418,
          -9078538,
          1617452,
          -3859995,
          1641571,
          4631055,
          -4981333,
          7150045,
          -14117374,
          -8210038,
          6383725,
          -27879793,
          -713786,
          -11753079,
          65728112,
          -34538483,
          177012968,
          50765277,
          -985053892
        ],
        [
          -4192,
          -857,
          -3106,
          -2418,
          1242,
          82,
          4244,
          882,
          154281,
          -154110,
          -264648,
          319305,
          -57372,
          -602121,
          506849,
          412733,
          -410490,
          9292180,
          -2543778,
          7063762,
          8271766,
          -2922893,
          8691705,
          9999401,
          1328273,
          7266919,
          1812177,
          10389457,
          -5329611,
          23728013,
          -71867810,
          -18252331,
          36489770,
          1517345,
          164484,
          -2739562,
          3933058,
          -1938686,
          -17243596,
          -12955629,
          12944950,
          4437478,
          -17430096,
          4379162,
          -4141574,
          -3150143,
          -16020853,
          1416789,
          17351885,
          -2990255,
          4204825,
          -2894479,
          -4091971,
          -7100908,
          -4814791,
          729215,
          -6632947,
          9149322,
          -5660584,
          -7353282,
          15311591,
          7039324,
          -8373381,
          1578040,
          320865,
          3023572,
          -4094359,
          -11826821,
          9042282,
          -7810033,
          1695893,
          -4442578,
          2603475,
          4083469,
          -5670879,
          6158531,
          -13067472,
          -8582036,
          6862199,
          -27398308,
          -189584,
          -9661572,
          66159503,
          -34445432,
          176718652,
          52426328,
          -994972431
        ],
        [
          -4576,
          -1314,
          -2795,
          -2808,
          1975,
          267,
          3356,
          -1724,
          296923,
          202870,
          -139435,
          397316,
          28763,
          281144,
          471485,
          446863,
          -163421,
          4196083,
          11979122,
          -5164146,
          -7420381,
          2633775,
          -1028867,
          -1807676,
          -1363229,
          -3841705,
          8509793,
          17396694,
          -1691568,
          35346464,
          -72985893,
          -18774692,
          36857063,
          1098163,
          375149,
          -2813596,
          3706275,
          -1980114,
          -17216906,
          -12803909,
          12679227,
          4613336,
          -16944998,
          4128717,
          -4268935,
          -3287244,
          -16227546,
          1465696,
          16886846,
          -2447277,
          4143905,
          -2981846,
          -4064180,
          -7448791,
          -4571076,
          1047251,
          -6466874,
          9122402,
          -5621578,
          -7657724,
          15421018,
          7196899,
          -8998322,
          1940228,
          310693,
          2958293,
          -3966082,
          -11837170,
          8918442,
          -8434032,
          1605698,
          -4175697,
          2154724,
          4260462,
          -5358890,
          6600452,
          -13582967,
          -8562119,
          6752611,
          -27693353,
          -377502,
          -10574148,
          66218691,
          -34749383,
          177106073,
          51697718,
          -994219504
        ],
        [
          -30864,
          -70175,
          -3778,
          29105,
          37734,
          3919,
          16864,
          -665,
          -766660,
          -902448,
          -1339554,
          355854,
          431889,
          2444425,
          -311793,
          -170311,
          -207243,
          -3535598,
          -2257984,
          -834511,
          -3040007,
          16212,
          11096645,
          4370320,
          -885822,
          2394154,
          6637034,
          17666474,
          -7453665,
          29811442,
          -70837467,
          -18181136,
          36112314,
          1273980,
          369064,
          -2747147,
          3799094,
          -2029562,
          -16929065,
          -12647568,
          12709246,
          4526334,
          -17067628,
          4407023,
          -4110690,
          -3264053,
          -15898185,
          1531652,
          16920767,
          -2677843,
          4102921,
          -2829342,
          -3996095,
          -7069984,
          -4729469,
          568662,
          -6629757,
          9150965,
          -5574940,
          -7376322,
          15226343,
          6937568,
          -8497624,
          1662808,
          291760,
          2997091,
          -3989645,
          -11621943,
          8856244,
          -7915176,
          1587444,
          -4197691,
          2437867,
          3996049,
          -5468399,
          6324300,
          -12909171,
          -8635479,
          6849291,
          -27101893,
          -204829,
          -9890262,
          65560679,
          -34269658,
          175360811,
          51985858,
          -991905513
        ],
        [
          -29541,
          -72579,
          -5469,
          29614,
          36203,
          4031,
          19767,
          2521,
          -576301,
          1578823,
          1187029,
          -565179,
          -601308,
          -2116123,
          -23144,
          -157223,
          -67895,
          -2962409,
          -2338724,
          -2094423,
          -4853230,
          250069,
          10262937,
          2626918,
          -712329,
          1461529,
          6972137,
          17607827,
          -5798265,
          30988592,
          -71103033,
          -18238961,
          36147502,
          1236885,
          381469,
          -2747867,
          3755332,
          -2038811,
          -16904709,
          -12623960,
          12679590,
          4559509,
          -16992466,
          4360849,
          -4132934,
          -3288058,
          -15909075,
          1522498,
          16848613,
          -2600062,
          4090704,
          -2850446,
          -3997034,
          -7128082,
          -4682912,
          612783,
          -6586958,
          9143483,
          -5559319,
          -7428928,
          15229579,
          6950954,
          -8582323,
          1716828,
          281621,
          2992631,
          -3964843,
          -11625202,
          8827550,
          -7997798,
          1565028,
          -4172274,
          2371409,
          4010805,
          -5413237,
          6373609,
          -12982348,
          -8637846,
          6835946,
          -27132579,
          -253278,
          -10023069,
          65503579,
          -34295071,
          175252119,
          51854608,
          -991030553
        ],
        [
          0,
          0,
          1,
          2,
          1,
          0,
          0,
          -1,
          1,
          -8,
          -8,
          16,
          -6,
          21,
          76,
          28,
          43,
          118,
          -140,
          -627,
          504,
          -1804,
          4422,
          -4532,
          -7488,
          4363,
          -11123,
          56611,
          186955,
          50464,
          -1665973,
          -2835719,
          14287491,
          6117023,
          32324031,
          -53203204,
          -13837640,
          22059879,
          -54633676,
          -20661153,
          -8823539,
          -95650927,
          7866761,
          56141925,
          13483284,
          -84271903,
          -97801969,
          104232412,
          -90425803,
          64606868,
          -49578088,
          55608544,
          115158260,
          163796006,
          702170,
          -97286333,
          -340078198,
          155179708,
          11239321,
          69023152,
          57870449,
          -50042331,
          136485553,
          62189481,
          382768623,
          34911505,
          -368904663,
          -44287819,
          522421840,
          599771515,
          461118300,
          -127584239,
          -846452531,
          -341674023,
          -437432297,
          157310946,
          -41293428,
          5556973,
          -269142292,
          -196468479,
          -115833135,
          32556431,
          215503403,
          -179282324,
          -143473421,
          -150438669,
          228138521
        ],
        [
          0,
          0,
          -7,
          -17,
          -7,
          -1,
          -2,
          -1,
          -23,
          46,
          -40,
          28,
          -59,
          116,
          138,
          -14,
          287,
          -1179,
          -972,
          1814,
          -3403,
          -14155,
          -701,
          -21793,
          25223,
          -10550,
          -93148,
          111058,
          182781,
          586155,
          -7629813,
          -5941235,
          4568404,
          -3099609,
          -11865718,
          22809801,
          21247868,
          -9306778,
          -14981369,
          -25478700,
          106571953,
          -3772429,
          -385719677,
          -90665522,
          -39758621,
          178338719,
          141541484,
          314078515,
          -3370065,
          -770533989,
          28845356,
          -501901054,
          -427666921,
          194984898,
          -359040589,
          32190735,
          98512725,
          -76825706,
          -166298680,
          72566583,
          -4030676,
          -96487770,
          185626528,
          -40569801,
          68944043,
          49188182,
          -61103032,
          40355094,
          114939349,
          115929549,
          46348752,
          -25710142,
          74535753,
          23503189,
          -127890585,
          -25091236,
          46981097,
          12058965,
          -15343170,
          4733253,
          64390351,
          128743542,
          67657715,
          -9626503,
          -96653538,
          5676798,
          454904695
        ],
        [
          0,
          0,
          -11,
          -27,
          -11,
          -1,
          -4,
          -1,
          -24,
          80,
          -61,
          17,
          -87,
          125,
          181,
          -51,
          120,
          -1877,
          -1133,
          546,
          -4424,
          -14644,
          -1992,
          -34016,
          45483,
          18773,
          77442,
          -197281,
          -388917,
          50207,
          -7799833,
          -3646213,
          50793432,
          28544280,
          -18535924,
          85304744,
          34113807,
          -89665115,
          -172049069,
          -82454639,
          284029911,
          -136348677,
          -798994240,
          -343820252,
          -47154682,
          -428405409,
          -70571030,
          -101897036,
          -99180267,
          151373682,
          31624703,
          -3173480,
          200192237,
          -146605955,
          32426138,
          -54135170,
          -218590683,
          -7682742,
          172733987,
          -104700588,
          -81497582,
          181827231,
          -179039690,
          71211209,
          19804563,
          -18215805,
          63675400,
          38066516,
          -128186911,
          -84413048,
          -77787689,
          51968072,
          -88487160,
          -26111716,
          117372432,
          88613695,
          -13682634,
          4827086,
          -440896,
          28340179,
          -52745333,
          -72331662,
          -103502565,
          61188975,
          -158153241,
          -114089321,
          869860091
        ],
        [
          0,
          0,
          -10,
          -24,
          -10,
          -1,
          -4,
          -2,
          -27,
          79,
          -59,
          32,
          -104,
          133,
          251,
          -41,
          298,
          -1832,
          -726,
          2083,
          -2633,
          -21308,
          -271,
          -45539,
          54092,
          25524,
          76987,
          -134242,
          -445219,
          -33040,
          -20027549,
          11826821,
          188692422,
          115711844,
          -32932941,
          170143398,
          138903947,
          -427226995,
          -459118000,
          81356736,
          408416087,
          6779116,
          428933635,
          114516032,
          -18960102,
          138270948,
          7093992,
          12815132,
          -8648349,
          -204147173,
          -38282326,
          -98395665,
          69318443,
          -81709388,
          19211172,
          -62083275,
          -224827596,
          -36822548,
          40954974,
          -373320242,
          -156550386,
          48634248,
          -113020483,
          54085937,
          -54210430,
          77719897,
          79148794,
          -143468632,
          -38323548,
          146923462,
          -126917218,
          176283276,
          -27809069,
          -41239641,
          78488527,
          200484350,
          114993169,
          -75410860,
          22411632,
          -43218248,
          25978467,
          149060512,
          -26079190,
          83417671,
          -178647871,
          -118951587,
          903668803
        ],
        [
          0,
          0,
          -9,
          -22,
          -9,
          -1,
          -4,
          -1,
          -25,
          101,
          -46,
          17,
          -117,
          118,
          222,
          66,
          226,
          -2184,
          -227,
          1778,
          -2394,
          -18911,
          -937,
          -41929,
          54995,
          36704,
          154950,
          -268760,
          -699812,
          76238,
          -47591675,
          74307790,
          335628645,
          197181885,
          -14434324,
          -93286756,
          -78800048,
          320836567,
          269013662,
          -65429539,
          -131770549,
          10500893,
          -68984611,
          14319561,
          -16489986,
          97698327,
          -37084587,
          -33014578,
          -1756207,
          -40387479,
          -36777085,
          -56220744,
          75674552,
          -97121778,
          75516558,
          -61873391,
          -173898900,
          -14515464,
          -182863346,
          -247336013,
          -237872739,
          -472161214,
          -27555770,
          -240121706,
          -190444213,
          -88521054,
          273370218,
          210680872,
          -93394858,
          70009697,
          -205466975,
          35091260,
          -264611636,
          16798872,
          100240981,
          574138636,
          209576191,
          -279060765,
          153859416,
          -304962697,
          -59806959,
          370933161,
          -82760616,
          218964535,
          -140731081,
          -278870264,
          840355997
        ],
        [
          0,
          -1,
          -5,
          -12,
          -5,
          0,
          -2,
          3,
          -8,
          162,
          26,
          -67,
          -95,
          7,
          57,
          346,
          -108,
          -3236,
          1626,
          1701,
          190,
          -10624,
          -5558,
          -30705,
          47171,
          2134,
          365890,
          -493990,
          -1378403,
          -261481,
          -192376090,
          324509307,
          -107101964,
          -179045256,
          80239965,
          -194639535,
          254396409,
          -409457569,
          215207885,
          23184473,
          -159028235,
          -109142395,
          -74897533,
          -53104743,
          99412253,
          13916903,
          158413312,
          -22076523,
          -92476947,
          24041099,
          -87086041,
          113005602,
          -114339494,
          2959377,
          210699681,
          42366380,
          22616485,
          13973400,
          -225998521,
          32274192,
          -203491790,
          -152341172,
          110462737,
          364043348,
          51242418,
          78210301,
          -20533810,
          123269151,
          -112829254,
          -51070714,
          64077240,
          430170778,
          -29569094,
          -94886118,
          -16576418,
          116283111,
          190608446,
          -1908366,
          -44804905,
          37161605,
          -983897,
          82031581,
          57805980,
          60363120,
          -187060025,
          -203993565,
          645135860
        ],
        [
          0,
          -1,
          -4,
          -9,
          -4,
          0,
          -1,
          2,
          -7,
          125,
          20,
          -54,
          -74,
          3,
          15,
          241,
          41,
          -2342,
          1775,
          467,
          39,
          -8099,
          -6002,
          -21372,
          37528,
          -2409,
          222312,
          -372804,
          -1002923,
          -238539,
          -111071923,
          -171649044,
          -249782171,
          386385339,
          270458045,
          29780193,
          -36505996,
          -111522618,
          67269251,
          345888903,
          -97889902,
          263118962,
          -106826105,
          10139704,
          -166170262,
          31917813,
          -30513275,
          61066561,
          39133086,
          30776661,
          88952268,
          -155091464,
          293686354,
          -101807718,
          75767855,
          -46817232,
          80448939,
          -5323926,
          -63187971,
          -137275735,
          206806780,
          -202815997,
          125531261,
          28359698,
          63957362,
          -48329438,
          -87227260,
          75443419,
          -2016685,
          117235830,
          -183285860,
          196877995,
          -29530605,
          77335410,
          -215813878,
          166259820,
          287901885,
          139256940,
          12048637,
          457945022,
          151583311,
          -366666029,
          -132733459,
          -222220969,
          47096064,
          70869588,
          694729416
        ],
        [
          0,
          -1,
          -6,
          -13,
          -5,
          -1,
          -2,
          2,
          -8,
          67,
          34,
          -25,
          -36,
          -10,
          12,
          138,
          -10,
          -1631,
          10,
          738,
          -1142,
          -6034,
          -4854,
          -14518,
          28508,
          -1764,
          159333,
          -281656,
          -738359,
          -165804,
          -58491027,
          -142778210,
          9531740,
          -58424289,
          -159329928,
          103041192,
          -122695060,
          -102578074,
          50128539,
          -163020101,
          -143430684,
          -37915510,
          -41622204,
          426298975,
          -270885754,
          -338657320,
          111280583,
          321140487,
          50860429,
          -39907574,
          -655622334,
          28824490,
          290474042,
          -118299972,
          -253690969,
          182595702,
          133218776,
          147226706,
          11709209,
          -7010611,
          -110807330,
          -99911407,
          100479827,
          68114873,
          -123490033,
          29912609,
          209525256,
          72052818,
          33048418,
          71376888,
          -35317308,
          187079504,
          49030165,
          -78991111,
          179068513,
          -209330790,
          14571662,
          6499848,
          -237574472,
          -51584887,
          -77183824,
          -101108035,
          191911329,
          25218620,
          -340786999,
          -46728226,
          575357786
        ],
        [
          0,
          -1,
          -10,
          -25,
          -10,
          -1,
          -4,
          1,
          -15,
          7,
          75,
          -1,
          -13,
          -7,
          26,
          126,
          -111,
          -654,
          -2436,
          1763,
          -3689,
          -7623,
          -4653,
          -18226,
          42090,
          10841,
          224629,
          -427518,
          -1058685,
          -410905,
          -53834821,
          -209515331,
          189968836,
          -358088961,
          259679203,
          60451253,
          -428848083,
          -158310228,
          172163876,
          303199616,
          102629418,
          -28723638,
          -89267444,
          134004722,
          252919539,
          146243238,
          39206958,
          -291173020,
          -191102526,
          -50242015,
          167496644,
          -16937979,
          128721484,
          83420130,
          -52017011,
          34656369,
          146609796,
          -39766566,
          38659423,
          -120086137,
          -35943326,
          -59252512,
          12108129,
          94987877,
          1446493,
          23024359,
          20573366,
          87325173,
          50725202,
          10828139,
          -76898451,
          -39268145,
          -113568746,
          82331498,
          99000756,
          -40840959,
          -244853971,
          -63808735,
          -73318108,
          86896621,
          -64882480,
          -24981398,
          354680546,
          1807341,
          -489867245,
          -267541482,
          623871014
        ],
        [
          0,
          0,
          2,
          5,
          2,
          0,
          0,
          -1,
          2,
          -11,
          -8,
          14,
          -2,
          16,
          32,
          39,
          80,
          272,
          -48,
          -1708,
          1575,
          -1626,
          4578,
          -3020,
          -13825,
          3991,
          2469,
          43734,
          194779,
          25011,
          184559,
          -16358394,
          11640792,
          -17964539,
          40026349,
          -64005667,
          -1802545,
          35755456,
          -77425382,
          -25752806,
          -25064992,
          -75269757,
          15110117,
          37424508,
          57899111,
          -35163071,
          -91030365,
          105016581,
          -46641086,
          84338114,
          -19667619,
          -22375377,
          100878510,
          131111901,
          -32580684,
          -159653298,
          -229044319,
          65453514,
          90354689,
          136320150,
          -40245438,
          -85585115,
          79113218,
          51049413,
          -192234886,
          133186502,
          -291471040,
          367786424,
          -105285276,
          176812629,
          -300500174,
          16145700,
          948970289,
          -340305675,
          -521870674,
          592065117,
          -608209393,
          273793587,
          -131849967,
          -87468261,
          -26129038,
          114363136,
          337511760,
          -171759592,
          -94674885,
          -193375027,
          266825253
        ],
        [
          0,
          0,
          -6,
          -16,
          -6,
          -1,
          -2,
          -1,
          -20,
          38,
          -29,
          20,
          -44,
          90,
          138,
          3,
          319,
          -1020,
          -901,
          1366,
          -3347,
          -11721,
          132,
          -17178,
          21672,
          -9108,
          -94858,
          115820,
          88633,
          507291,
          -6251361,
          -4200276,
          17236560,
          8812418,
          -11887102,
          35231843,
          33554596,
          -30634021,
          -10701530,
          67132873,
          -21463760,
          -40397618,
          24624032,
          -25830095,
          38952800,
          -331524390,
          70593393,
          -692544289,
          832355844,
          -253280599,
          -50098577,
          109714912,
          -39702237,
          -174653306,
          -95642441,
          60535617,
          -47756968,
          -88212629,
          -58609844,
          95901333,
          -4626461,
          -137897142,
          227053836,
          -85282775,
          88158197,
          76415690,
          -66459913,
          69439707,
          142906519,
          142733305,
          67347893,
          -58717650,
          131689043,
          21126079,
          -189011839,
          -44904885,
          52625065,
          -3759378,
          -12591556,
          -35211,
          118510181,
          211030756,
          128916284,
          -29399641,
          -106313086,
          25731103,
          482076347
        ],
        [
          0,
          -1,
          -16,
          -40,
          -16,
          -2,
          -7,
          -2,
          -28,
          92,
          -77,
          23,
          -99,
          158,
          253,
          -129,
          161,
          -2495,
          -1998,
          1206,
          -8607,
          -21658,
          1020,
          -46786,
          66688,
          37151,
          142859,
          -300662,
          -626125,
          -15014,
          -28351275,
          27601702,
          354396218,
          231462621,
          -51770494,
          137916477,
          94519085,
          -117912699,
          -99959836,
          148234682,
          -78839049,
          -178345303,
          61009225,
          -87779417,
          69808966,
          -74835566,
          -13322305,
          -20705572,
          -139526205,
          -77370887,
          -26140500,
          -45660479,
          128089475,
          66326982,
          250228756,
          67847103,
          394153804,
          238578584,
          -205380373,
          829316383,
          99252477,
          -32914187,
          7155319,
          -66175630,
          89177434,
          -122434499,
          -68621221,
          182441010,
          -29401705,
          -186158041,
          31176279,
          -175845921,
          -52203526,
          42245396,
          13003860,
          -133169104,
          -174729586,
          130234422,
          -64372718,
          99577601,
          -110939330,
          -278724352,
          -126322589,
          -5891007,
          -123071087,
          -41959731,
          746738312
        ],
        [
          0,
          -1,
          -13,
          -31,
          -12,
          -2,
          -5,
          -2,
          -25,
          70,
          -57,
          26,
          -85,
          123,
          213,
          -86,
          163,
          -2017,
          -1412,
          1429,
          -5895,
          -18009,
          1121,
          -38755,
          51960,
          38631,
          117405,
          -207997,
          -522873,
          -31914,
          -29088392,
          39313467,
          335956674,
          216113836,
          -32525689,
          33756065,
          20051309,
          69357234,
          206114442,
          107969836,
          -382221657,
          -55982005,
          -27739802,
          -22834168,
          67171797,
          27987637,
          146547039,
          71568877,
          55572583,
          19573152,
          57675637,
          88781461,
          -135430573,
          28232377,
          -226382298,
          25026569,
          -104359303,
          -150714259,
          431922083,
          -303972570,
          146682803,
          495319400,
          -39413231,
          403865022,
          200529320,
          136596733,
          -238562604,
          -358000289,
          18676586,
          67158487,
          45194526,
          263598949,
          237783819,
          -62673823,
          40359123,
          -212983963,
          1684663,
          120821084,
          -86603535,
          151120547,
          57149663,
          -38858145,
          24008465,
          -13165418,
          -170271475,
          -28341516,
          781487889
        ],
        [
          0,
          0,
          -3,
          -8,
          -3,
          0,
          -1,
          -1,
          -14,
          64,
          -24,
          1,
          -66,
          61,
          138,
          34,
          69,
          -1424,
          -86,
          482,
          -1275,
          -11200,
          2903,
          -23702,
          33330,
          18796,
          82823,
          -147738,
          -413792,
          63096,
          -28465370,
          50372076,
          49341958,
          9131147,
          24973922,
          -156612289,
          -123475133,
          118095597,
          -36222707,
          -180956025,
          321549105,
          308171723,
          -28590796,
          150443489,
          -197990575,
          13322627,
          -300981585,
          -89457240,
          260251637,
          88856525,
          -49362054,
          -54530617,
          -3387934,
          575224576,
          91442415,
          119533205,
          408908239,
          106027665,
          163476893,
          111427742,
          177097274,
          96734768,
          -58805304,
          296768227,
          310365664,
          -54749158,
          -239049942,
          16629139,
          -165484720,
          -143211284,
          37808894,
          414457772,
          36364754,
          -96754789,
          141852607,
          252822071,
          186569750,
          -252422268,
          62949453,
          -138064844,
          -26912712,
          167199908,
          -6413134,
          146650171,
          -202512371,
          -244299190,
          742255004
        ],
        [
          0,
          -1,
          -5,
          -12,
          -5,
          -1,
          -2,
          2,
          -12,
          144,
          21,
          -61,
          -80,
          -1,
          33,
          259,
          -86,
          -3438,
          691,
          -199,
          -3264,
          -8822,
          1574,
          -24304,
          43374,
          5361,
          299756,
          -413924,
          -1199605,
          -224128,
          -156580270,
          165742979,
          -142443358,
          -83940799,
          -30423970,
          647213935,
          -142644222,
          304083134,
          -321544642,
          50362012,
          -228842846,
          -22111432,
          32828631,
          -35550198,
          50155566,
          94906891,
          -5686177,
          32985044,
          26553082,
          18495396,
          17780301,
          107603125,
          -86185936,
          130128401,
          -25033837,
          27010243,
          -10261896,
          1124559,
          112757559,
          -62190718,
          -98445396,
          38150639,
          -48459937,
          68339887,
          118863583,
          29712960,
          80202246,
          415380008,
          -84501176,
          -165181138,
          71349337,
          -25816854,
          -97833524,
          13158708,
          -171792219,
          92240449,
          146674153,
          -170279715,
          63168963,
          119855415,
          148690549,
          -33334117,
          99719072,
          51070462,
          -273919861,
          -258262073,
          639601331
        ],
        [
          0,
          0,
          -3,
          -8,
          -3,
          0,
          -1,
          1,
          -6,
          91,
          20,
          -40,
          -50,
          -6,
          3,
          138,
          20,
          -2091,
          777,
          -156,
          -1321,
          -5356,
          -1883,
          -13681,
          25216,
          -2304,
          147579,
          -241916,
          -657399,
          -129466,
          -57064285,
          -114456878,
          -65030962,
          75935405,
          -505082297,
          -203545697,
          -226784491,
          -132286416,
          -125678898,
          119185121,
          -130716822,
          269443770,
          -72272813,
          -105033149,
          287992605,
          67864283,
          -201677320,
          -25998708,
          -52886852,
          -15078354,
          37908593,
          302105367,
          -193863183,
          7888540,
          -200906768,
          -91869692,
          -121665964,
          59966129,
          -202763803,
          154547301,
          -272340979,
          -88187975,
          -178864417,
          -204504190,
          58344556,
          58543282,
          -152579684,
          -155980728,
          -118888811,
          -1909022,
          48862165,
          148155205,
          49263543,
          -169103845,
          129349209,
          66474744,
          67370326,
          -333240237,
          31036223,
          154091818,
          191267262,
          -384789644,
          251978250,
          -234432102,
          -414516758,
          192998809,
          566271376
        ],
        [
          0,
          -1,
          -8,
          -18,
          -7,
          -1,
          -3,
          1,
          -12,
          41,
          36,
          -17,
          -17,
          -8,
          -5,
          37,
          -72,
          -1593,
          -1102,
          176,
          -4371,
          -4585,
          -29,
          -10513,
          24443,
          5846,
          145840,
          -239707,
          -615675,
          -145931,
          -40614037,
          -110689433,
          24542112,
          -64190665,
          -128240341,
          -95940324,
          -150272506,
          -72695928,
          -129752967,
          -217999354,
          -164208280,
          -221994866,
          32281626,
          105012354,
          -362291556,
          -40208971,
          365461592,
          412675,
          109495181,
          120862006,
          558301524,
          -216357052,
          -199961039,
          90906079,
          409762261,
          85952440,
          -186672811,
          -82511663,
          34707585,
          97394646,
          242837500,
          44612520,
          -100571599,
          -241748780,
          -131221820,
          -156260859,
          215678388,
          62816220,
          -30711411,
          148653894,
          45228758,
          372326667,
          11279521,
          13548305,
          -114410982,
          17529903,
          110831899,
          -133021871,
          -226255926,
          32324765,
          -21529121,
          -266173685,
          257727328,
          -111187781,
          -453924993,
          221048632,
          514677775
        ],
        [
          0,
          -1,
          -12,
          -28,
          -12,
          -1,
          -4,
          0,
          -19,
          8,
          42,
          2,
          15,
          11,
          -11,
          -58,
          -205,
          -1589,
          -2554,
          455,
          -7217,
          -4519,
          4373,
          -6138,
          26027,
          24808,
          135414,
          -272175,
          -609774,
          -301090,
          -24074288,
          -95341974,
          61764591,
          -142711287,
          49808277,
          -92943187,
          94542972,
          54524675,
          -97144855,
          -13472918,
          -122811827,
          146620914,
          217343100,
          -749233359,
          -431970028,
          180015112,
          3210717,
          -14947003,
          22598904,
          -53159000,
          -53969198,
          109712326,
          267343608,
          44711346,
          -252953961,
          116198639,
          28396190,
          -41924904,
          -22667244,
          25861130,
          -42189258,
          37096659,
          171712877,
          178508990,
          -234591403,
          -22208037,
          89532081,
          64054199,
          189329124,
          -77831235,
          206093878,
          32259316,
          -42288928,
          59292172,
          291562492,
          238933902,
          -54759077,
          98665307,
          -150684819,
          -59953905,
          -111971433,
          -137331571,
          403770086,
          -334203344,
          -289614630,
          1052127,
          411342082
        ],
        [
          0,
          0,
          -1,
          -4,
          -1,
          0,
          -1,
          -1,
          -5,
          -6,
          13,
          12,
          0,
          11,
          29,
          25,
          -87,
          -113,
          -528,
          19,
          -1789,
          -1974,
          4566,
          -1641,
          -9171,
          12773,
          27869,
          4088,
          81204,
          -63558,
          -1141698,
          -36043085,
          16327447,
          -43126783,
          22149980,
          -68998616,
          64395179,
          50447953,
          -109593878,
          -43268703,
          -58481612,
          -64146250,
          30888462,
          17551609,
          359001,
          -51546490,
          -139275915,
          101359569,
          -55987450,
          74925251,
          125871918,
          21706013,
          66495998,
          31962343,
          -37600601,
          -103644565,
          -152808061,
          -14532927,
          -24639879,
          45226587,
          -152220894,
          -372166477,
          37937441,
          20805947,
          1017750288,
          128561807,
          443582849,
          -166196212,
          275660116,
          -62021289,
          -113597039,
          34781311,
          406882405,
          698742987,
          143771056,
          13595260,
          61550031,
          263016286,
          -147126853,
          -28118067,
          -67199875,
          18147350,
          200747115,
          211171061,
          -156357136,
          9917569,
          95601002
        ],
        [
          0,
          0,
          -8,
          -19,
          -8,
          -1,
          -2,
          -1,
          -26,
          43,
          -41,
          41,
          -72,
          118,
          161,
          64,
          413,
          -1251,
          -1041,
          2299,
          -2579,
          -15272,
          2272,
          -25120,
          22543,
          22892,
          -44915,
          99916,
          114898,
          584331,
          -8710508,
          -5325580,
          47378192,
          24966826,
          -38155478,
          51973437,
          34226817,
          -2210146,
          20939889,
          -130473403,
          167239878,
          57794579,
          -345285230,
          62994882,
          -49942016,
          690145840,
          197138190,
          116682452,
          206543035,
          42414388,
          -73179298,
          470681168,
          309246834,
          -100495192,
          353495573,
          145386573,
          81121688,
          80252818,
          -168416375,
          -41243079,
          -47992940,
          192446732,
          68970499,
          -241589648,
          79029528,
          133760094,
          8778349,
          -61109202,
          208653529,
          169529322,
          170137453,
          -135597969,
          295504239,
          19470008,
          -194533741,
          -218783943,
          7090210,
          7533186,
          -30590707,
          37718437,
          202731789,
          249168357,
          141465335,
          -14076545,
          -109734562,
          85129078,
          570857750
        ],
        [
          0,
          1,
          -6,
          -15,
          -6,
          -1,
          -3,
          -3,
          -21,
          93,
          -55,
          33,
          -128,
          130,
          292,
          18,
          285,
          -1662,
          59,
          2177,
          -1235,
          -23114,
          2233,
          -48811,
          62740,
          20808,
          136168,
          -243245,
          -647768,
          22121,
          -55166838,
          136295986,
          142017095,
          20892229,
          90229458,
          -179718854,
          22973224,
          -206373467,
          27994935,
          -75792560,
          48966159,
          363516325,
          -1543149,
          173259492,
          -138781859,
          -10799977,
          -49677250,
          108750431,
          136736266,
          162011959,
          92942622,
          42482615,
          -128739626,
          88857844,
          -283940493,
          -8621062,
          -263233778,
          -149301227,
          135392450,
          -140926609,
          -65310174,
          37096002,
          355559,
          -284498219,
          60689557,
          -175379188,
          131491581,
          653007028,
          -39549921,
          -382369659,
          280884793,
          -517202445,
          -96871599,
          37992953,
          -162680318,
          -332778154,
          -247284651,
          237126088,
          -53742953,
          246375910,
          -41300874,
          -364750856,
          -185557198,
          -39763124,
          -113115928,
          5796284,
          872185559
        ],
        [
          0,
          0,
          -4,
          -9,
          -4,
          -1,
          -2,
          -1,
          -9,
          83,
          -26,
          -1,
          -82,
          68,
          166,
          94,
          108,
          -1829,
          290,
          1282,
          -607,
          -14564,
          2012,
          -34272,
          46419,
          13322,
          195013,
          -260594,
          -710807,
          93829,
          -83852538,
          198032881,
          -335133,
          -73271646,
          90273259,
          -9864246,
          -91965173,
          -26664350,
          -79323355,
          -61783517,
          -46224300,
          300530222,
          -58092786,
          75125990,
          -67414807,
          -36922340,
          36123171,
          44948032,
          76681599,
          87443475,
          85938629,
          104006615,
          -99536044,
          4149305,
          -156307795,
          3357594,
          26858137,
          4446265,
          82599626,
          446600874,
          4403723,
          225143378,
          -26382418,
          -16557578,
          -291332819,
          167902440,
          210164748,
          -509873493,
          165748013,
          552019704,
          -786578802,
          -340479648,
          -227557442,
          291483569,
          30106129,
          214393751,
          -43499578,
          186088557,
          -2104678,
          48650695,
          -67029967,
          -42727359,
          -132553336,
          24883656,
          -56331791,
          -26547566,
          784282924
        ],
        [
          0,
          0,
          -5,
          -11,
          -4,
          -1,
          -2,
          0,
          -9,
          120,
          -10,
          -25,
          -94,
          50,
          163,
          185,
          26,
          -2637,
          625,
          1319,
          -1197,
          -15072,
          2298,
          -36052,
          53126,
          11971,
          277525,
          -363481,
          -1003409,
          32126,
          -122749327,
          207247854,
          -72989494,
          -64855424,
          72283625,
          23768476,
          -35201912,
          17913947,
          -66806080,
          103022050,
          -69195858,
          35885220,
          -3992123,
          24938014,
          -15932936,
          -33383165,
          -12584272,
          29626548,
          -15856666,
          -34102013,
          132034886,
          -160345679,
          307864980,
          -182861028,
          -182145675,
          -124431938,
          16571283,
          45218113,
          -8126515,
          -42492409,
          377282748,
          -123726845,
          -49168472,
          -614173951,
          60575724,
          -332344563,
          -264906390,
          -492362508,
          90186875,
          -47940835,
          332409574,
          56071760,
          346816289,
          -301547590,
          457599830,
          -95504758,
          -263586866,
          -128986421,
          -54899448,
          -367157740,
          -230555842,
          178561042,
          -183042701,
          304474986,
          -231407959,
          -367366477,
          854588028
        ],
        [
          -1,
          -1,
          -12,
          -29,
          -12,
          -1,
          -4,
          2,
          -18,
          138,
          56,
          -63,
          -63,
          -13,
          7,
          140,
          -184,
          -3517,
          487,
          1958,
          -4503,
          -9863,
          -4406,
          -25300,
          42077,
          17460,
          355197,
          -454435,
          -1249351,
          -165385,
          -124881704,
          -200624808,
          -184706111,
          305086464,
          364919363,
          -30569588,
          94048059,
          25437308,
          60449602,
          -265072618,
          108569349,
          -181833918,
          95239091,
          -20656543,
          94377855,
          39089209,
          83418194,
          -140817741,
          -120804927,
          15572205,
          -99022556,
          227405361,
          -394167664,
          28071203,
          -133123035,
          15080943,
          -12206479,
          12852342,
          90993128,
          185701248,
          -150095206,
          145854471,
          -187417511,
          -94394359,
          -31157945,
          81307312,
          140551154,
          3266724,
          25566321,
          -1125347,
          108910838,
          -137467143,
          51297333,
          -92718242,
          243122208,
          -62139485,
          -157233048,
          -207790519,
          1056557,
          -381327167,
          -131594415,
          2394437,
          275814828,
          315721386,
          -863011119,
          -471606790,
          538240030
        ],
        [
          0,
          -1,
          -11,
          -26,
          -11,
          -1,
          -4,
          1,
          -15,
          47,
          38,
          -32,
          -14,
          -2,
          -32,
          -67,
          -126,
          -1980,
          -315,
          1382,
          -4418,
          -4594,
          -2954,
          -8115,
          18044,
          18419,
          142242,
          -229467,
          -497834,
          -145519,
          -21398301,
          -78551251,
          20234074,
          -38260868,
          11343983,
          -8569259,
          85041017,
          2531163,
          -47672552,
          -347217114,
          -71681096,
          220337858,
          72150325,
          -98554585,
          460567353,
          -132295664,
          142982620,
          126838659,
          74707333,
          -33376692,
          228742668,
          -132794670,
          190181581,
          -96973479,
          -38461106,
          460413229,
          30304337,
          482195942,
          -68127766,
          -221504008,
          306672393,
          -141306269,
          -4713581,
          83201756,
          17248542,
          257048180,
          71943279,
          -170099560,
          -279385090,
          -195375254,
          58859954,
          -129366083,
          -144998895,
          -49117148,
          -242387181,
          112135521,
          -8385324,
          388347980,
          315111259,
          -88248717,
          103660890,
          61449212,
          -133139612,
          -175525578,
          -750229797,
          72316980,
          168464669
        ],
        [
          0,
          -1,
          -7,
          -17,
          -7,
          -1,
          -3,
          0,
          -11,
          8,
          38,
          -3,
          -1,
          1,
          3,
          3,
          -111,
          -626,
          -1373,
          649,
          -3702,
          -3433,
          -948,
          -7297,
          18624,
          12153,
          112280,
          -188446,
          -486916,
          -150983,
          -16667421,
          -58801327,
          35328587,
          -66646581,
          20376864,
          6805922,
          22770896,
          -4427774,
          -12637774,
          -119650113,
          -38234726,
          8629729,
          28134886,
          -9200049,
          -4520717,
          -107361033,
          -156322455,
          324924433,
          235880408,
          -55360797,
          52937241,
          116511692,
          -117318342,
          -395726021,
          165883036,
          -613999341,
          545962847,
          -379188553,
          -158240391,
          -128532603,
          47311027,
          79065229,
          -102263237,
          164470595,
          96341987,
          -140912527,
          53692212,
          -78950089,
          -296110521,
          121513763,
          223961483,
          -28511550,
          -239096072,
          129825099,
          -144453082,
          238125876,
          -519575064,
          70804506,
          53361055,
          -30756513,
          298123689,
          48251172,
          59867332,
          -224802119,
          -497269903,
          -143033501,
          310776501
        ],
        [
          0,
          -1,
          -8,
          -18,
          -7,
          -1,
          -3,
          0,
          -14,
          14,
          26,
          -7,
          2,
          17,
          -8,
          -34,
          -139,
          -1014,
          -1629,
          460,
          -4066,
          -3544,
          3744,
          -3053,
          18041,
          24483,
          82584,
          -175101,
          -449422,
          -215006,
          -2785418,
          -29373007,
          26151259,
          -65603641,
          26054822,
          -89589353,
          88052743,
          101972061,
          -140512982,
          244671726,
          -2998685,
          84439240,
          -54673900,
          -52663451,
          4497965,
          159202667,
          108668206,
          -44498645,
          82637365,
          388344224,
          -371412191,
          -416928024,
          -364686949,
          -354411998,
          64750099,
          423916796,
          205780286,
          -51475496,
          158762674,
          6524494,
          -217075408,
          -32352920,
          -317554336,
          -221601546,
          251292808,
          -325790,
          63177358,
          -159950886,
          121104321,
          -144718448,
          -44307521,
          110427468,
          -91930950,
          -188938903,
          -287359437,
          187542717,
          -232446742,
          -23055750,
          -283378470,
          42840204,
          -192017298,
          152313259,
          -90349227,
          -654373726,
          -8815058,
          -254182194,
          249602868
        ],
        [
          0,
          -1,
          -7,
          -16,
          -7,
          -1,
          -3,
          0,
          -15,
          6,
          37,
          -3,
          0,
          5,
          11,
          11,
          -276,
          -1023,
          -1021,
          1183,
          -5033,
          -2237,
          3202,
          -38,
          -2878,
          21991,
          84642,
          -50655,
          -63320,
          -96941,
          -11766498,
          -65833023,
          5098057,
          -58513094,
          39457468,
          -66166995,
          86539213,
          45064099,
          -123342861,
          -127826215,
          -147002964,
          -59469107,
          -10350640,
          61096076,
          13981771,
          51638708,
          -272123458,
          -9550254,
          14804540,
          -62608543,
          18426524,
          12035374,
          -69614655,
          -160465658,
          194876,
          154267759,
          -59941232,
          92540295,
          -240670259,
          -106617262,
          -76993439,
          97264737,
          -395684061,
          71330480,
          -105053885,
          -693922766,
          -619687609,
          202422860,
          212354623,
          22222262,
          -385443062,
          -446641,
          -48409476,
          225706141,
          110700737,
          -223729774,
          312158100,
          514065845,
          -140043562,
          342075344,
          32628524,
          515260317,
          399834652,
          322017129,
          -383998330,
          -210633255,
          74814070
        ],
        [
          0,
          1,
          -4,
          -9,
          -4,
          0,
          -1,
          -2,
          -15,
          32,
          -35,
          44,
          -77,
          89,
          147,
          140,
          486,
          -683,
          -108,
          1766,
          460,
          -13119,
          3535,
          -21775,
          14268,
          20323,
          -5983,
          31052,
          -32928,
          246991,
          -10082526,
          8620349,
          99440324,
          70687157,
          7628128,
          126789669,
          4938159,
          -90107007,
          -68395847,
          -61983434,
          -3087510,
          -29828141,
          -20159821,
          -98900259,
          -9866975,
          -226863623,
          -181091521,
          -89986934,
          -215306877,
          525492560,
          40375139,
          -61546182,
          -228283656,
          340192332,
          -166067314,
          59122130,
          390387667,
          -146562328,
          -477159741,
          -343417870,
          -6881633,
          -97017186,
          303474348,
          -236934481,
          -272919781,
          127072068,
          98618150,
          -180720080,
          232608082,
          258797266,
          192492117,
          -15134332,
          243712760,
          12393893,
          -212700632,
          -258209302,
          184603837,
          98986810,
          15053168,
          90452879,
          296751149,
          416508599,
          191545722,
          -73291171,
          -8589868,
          91678145,
          429931238
        ],
        [
          0,
          -1,
          -7,
          -16,
          -6,
          -1,
          -2,
          2,
          -14,
          191,
          26,
          -77,
          -101,
          -8,
          131,
          360,
          -425,
          -4294,
          1115,
          1281,
          -2835,
          -10801,
          4749,
          -27932,
          49144,
          6019,
          422664,
          -497575,
          -1371597,
          -124773,
          -134363737,
          134070182,
          4612949,
          13890415,
          -24191672,
          -112821095,
          -136672029,
          426618715,
          52871200,
          -143602480,
          382743654,
          -111748903,
          173985423,
          -36322482,
          11551317,
          -27971525,
          -23823980,
          -165758488,
          -113825327,
          -137187781,
          -118563378,
          -135678288,
          31185321,
          -101321264,
          165885421,
          -80439149,
          -86982933,
          5769068,
          -185734639,
          -131883956,
          -156425663,
          -105988373,
          12124769,
          154231167,
          -97609507,
          89758525,
          -44783398,
          -219765549,
          14785465,
          79400541,
          23651235,
          105345827,
          84494242,
          -61641834,
          -42642373,
          -450775098,
          -166692129,
          392326594,
          -221351604,
          539745643,
          33734490,
          -734915584,
          -120922952,
          -363137763,
          -214376143,
          451374161,
          1152705880
        ],
        [
          0,
          -1,
          -7,
          -16,
          -6,
          -1,
          -2,
          2,
          -15,
          166,
          25,
          -68,
          -86,
          -20,
          80,
          283,
          -293,
          -4294,
          325,
          -290,
          -5846,
          -9454,
          8671,
          -26065,
          48892,
          1095,
          392602,
          -471363,
          -1292636,
          -136163,
          -133808718,
          -37459849,
          -165936517,
          131244658,
          -341971825,
          -232630380,
          -205537882,
          -30862241,
          -122319237,
          83359071,
          -18736418,
          -224544284,
          1779865,
          4637666,
          99799938,
          135288260,
          -8863691,
          -133155035,
          -49227328,
          -34956856,
          9490249,
          -47968052,
          77744743,
          67357801,
          28410067,
          66208028,
          224713480,
          -156707668,
          262368873,
          -118868472,
          92642389,
          123329732,
          160406334,
          187145087,
          -93332389,
          -52883959,
          272164618,
          188774624,
          104806950,
          -1635402,
          138345008,
          -226881749,
          -125698700,
          105185925,
          53673041,
          122388302,
          -146743107,
          726961231,
          -2664767,
          -267940659,
          -343506653,
          637446185,
          -520348874,
          230638213,
          368179754,
          -38951060,
          1035149226
        ],
        [
          0,
          -1,
          -7,
          -17,
          -7,
          -1,
          -2,
          2,
          -15,
          144,
          36,
          -50,
          -70,
          -10,
          57,
          264,
          -194,
          -3391,
          -303,
          -457,
          -5290,
          -9189,
          4214,
          -24915,
          48776,
          8666,
          322644,
          -462063,
          -1289063,
          -293746,
          -116008176,
          -132304896,
          -29800429,
          -87462480,
          -181406209,
          112200292,
          85862528,
          -27204382,
          363582571,
          57098729,
          223379974,
          -195052658,
          191365913,
          -185105365,
          -166238057,
          -85131512,
          -194792878,
          285976495,
          125946437,
          61168394,
          239996743,
          70316976,
          37148350,
          -17256214,
          -82139697,
          326102792,
          -41847995,
          -92195367,
          60321470,
          53717469,
          -166490854,
          -53847551,
          -2998839,
          -155589538,
          32343363,
          148306413,
          -324185249,
          -180595011,
          -190788302,
          -68015998,
          -153985038,
          -118373116,
          -58743445,
          205556704,
          -435448780,
          -61594337,
          -94020117,
          -334847168,
          -150349173,
          167961606,
          -107221236,
          120558751,
          -537869748,
          681469012,
          222770367,
          -704434539,
          997245343
        ],
        [
          0,
          -1,
          -4,
          -10,
          -4,
          0,
          -1,
          2,
          -9,
          134,
          55,
          -38,
          -61,
          -28,
          37,
          267,
          -41,
          -2776,
          807,
          1697,
          963,
          -9407,
          -1662,
          -22068,
          39602,
          7588,
          274792,
          -381953,
          -1126318,
          -181803,
          -87038531,
          -181732625,
          32343040,
          -133050928,
          -198965001,
          52530954,
          186394653,
          57770500,
          91221311,
          -27781985,
          12353353,
          402601314,
          54510445,
          -108766005,
          68373097,
          -117911064,
          312814659,
          -132220478,
          -173995370,
          52757881,
          -272114330,
          -201711589,
          -114340663,
          73970435,
          359769522,
          -371765161,
          -151518084,
          14465669,
          -16609073,
          -32873879,
          230103335,
          102534114,
          61293494,
          121454949,
          76706458,
          -173845753,
          -60301251,
          119127952,
          337677283,
          120404190,
          -91205969,
          -256665120,
          231314851,
          64636391,
          9531148,
          -140421185,
          121021522,
          -169992381,
          254057549,
          -128151438,
          156420965,
          -37139233,
          -396714624,
          224366212,
          31529307,
          -1111938085,
          831370539
        ],
        [
          0,
          -1,
          -5,
          -13,
          -5,
          -1,
          -2,
          0,
          -9,
          10,
          17,
          -7,
          1,
          3,
          -8,
          -49,
          -103,
          -709,
          -892,
          5,
          -3808,
          -1612,
          3196,
          -1771,
          8816,
          15776,
          63246,
          -82291,
          -238549,
          -51981,
          -3924495,
          -11709011,
          7288235,
          -18214949,
          -33375806,
          -63684668,
          186102667,
          110496713,
          -118317425,
          89335306,
          -42985454,
          6388215,
          -84707006,
          275348544,
          -242206649,
          -52946243,
          -133098217,
          -127914638,
          -189997320,
          -116022421,
          411039114,
          195953421,
          -177568181,
          -284898452,
          -35303965,
          84292875,
          214646872,
          445675463,
          -14933294,
          -231962973,
          -78308665,
          -14402005,
          176081633,
          190004496,
          -80405832,
          275105109,
          -200449124,
          224620519,
          125725608,
          28628301,
          -36604596,
          -122390014,
          81193106,
          149011471,
          251185658,
          -63312263,
          -72953310,
          -263535661,
          -337979845,
          -487880107,
          160086797,
          -147104870,
          -503143177,
          -855378389,
          223049267,
          -615233199,
          694870018
        ],
        [
          0,
          -1,
          -5,
          -13,
          -5,
          -1,
          -2,
          0,
          -9,
          8,
          8,
          -3,
          11,
          5,
          -16,
          -89,
          -120,
          -896,
          -1154,
          -72,
          -3967,
          -997,
          5321,
          1993,
          5567,
          18134,
          25778,
          -61668,
          -107983,
          -95935,
          2346021,
          -211565,
          -1683563,
          -5236776,
          12323426,
          -33151913,
          65486057,
          41932860,
          -64283974,
          -7365698,
          -48595647,
          19314986,
          -6812870,
          48285357,
          3118048,
          -50180343,
          -85991063,
          -21962054,
          -121614717,
          -187074147,
          44944590,
          191406670,
          230785509,
          108427238,
          -37496282,
          333966466,
          -35900175,
          -741162876,
          -259902535,
          58537296,
          228934166,
          -108979557,
          -416164685,
          67456662,
          79484245,
          103439502,
          109756212,
          81876959,
          235197281,
          -94964123,
          -352714104,
          222566055,
          -71933549,
          -312895948,
          -251162588,
          -346432379,
          -104535678,
          74568402,
          313016425,
          -688598886,
          228315852,
          -258053717,
          -137054614,
          -395241271,
          186952506,
          -473967050,
          373296022
        ],
        [
          0,
          0,
          -1,
          -3,
          -1,
          0,
          -1,
          0,
          -9,
          30,
          14,
          -4,
          -15,
          11,
          52,
          55,
          -77,
          -728,
          -5,
          1064,
          -1516,
          -3949,
          3237,
          -3481,
          3617,
          6701,
          51877,
          -36215,
          -97461,
          -21118,
          -23125486,
          -73455389,
          10644472,
          -78221484,
          -20278638,
          -33705752,
          185011653,
          109655324,
          -5362693,
          43981731,
          -19197412,
          -18423852,
          1383670,
          120848011,
          -9360087,
          56329830,
          -371431549,
          -24350595,
          -86427707,
          -43108367,
          9630879,
          -64479077,
          -65626371,
          -160104398,
          122114445,
          142928545,
          -216596550,
          -171083342,
          -71661977,
          132818520,
          237812852,
          367979116,
          652418986,
          -228441751,
          211254779,
          157877835,
          309387398,
          48716528,
          -321447075,
          -30519056,
          -223843198,
          12794830,
          -176704903,
          -580101176,
          396999274,
          33452032,
          20956849,
          149839525,
          -14439389,
          472199225,
          292831582,
          224677307,
          399247331,
          92575709,
          -137685506,
          -519551554,
          170765371
        ],
        [
          0,
          1,
          -3,
          -6,
          -2,
          0,
          -1,
          -1,
          -11,
          29,
          -22,
          19,
          -53,
          64,
          134,
          64,
          228,
          -574,
          230,
          1436,
          1340,
          -10514,
          956,
          -15605,
          16269,
          13336,
          23003,
          25531,
          -84578,
          209361,
          -21415453,
          40845641,
          44883937,
          33126022,
          -626374,
          -15457887,
          -123200989,
          -29443301,
          -50768135,
          -113003517,
          145470697,
          101360065,
          29260797,
          -66341263,
          -31143873,
          7530249,
          -8686354,
          50280534,
          -272243742,
          38982445,
          -12036640,
          124822640,
          -126945064,
          -407200130,
          25729708,
          55981813,
          -46345878,
          -201815787,
          623636396,
          323178988,
          261541136,
          -590428918,
          265556399,
          187928963,
          -105771532,
          -87138116,
          -186738094,
          -8993493,
          -22893212,
          -66659917,
          40253664,
          -13802015,
          40076927,
          91504694,
          -147136516,
          -325229808,
          215366349,
          -226233963,
          116059908,
          -1169833,
          436075480,
          608297807,
          471640034,
          -269063487,
          -52108132,
          457558352,
          478696358
        ],
        [
          0,
          0,
          -4,
          -8,
          -3,
          0,
          -1,
          1,
          -7,
          93,
          25,
          -36,
          -45,
          -12,
          18,
          128,
          -59,
          -2154,
          501,
          202,
          -1537,
          -5177,
          1693,
          -11705,
          22274,
          6429,
          164338,
          -198053,
          -640408,
          -19506,
          -70231800,
          -54862,
          -44811450,
          -74175444,
          -121628128,
          6889680,
          283031783,
          -81296777,
          172645652,
          -68033954,
          -25435823,
          -334801174,
          6949996,
          30456453,
          39899813,
          153497841,
          -177864861,
          -126874376,
          14449491,
          42275830,
          -176774386,
          -166001865,
          120066429,
          210365896,
          -97278392,
          -58490843,
          129810446,
          24523379,
          258025294,
          -202364318,
          285653429,
          36030377,
          -120181055,
          -228895416,
          119205226,
          -107504817,
          -76995816,
          88275924,
          35139231,
          102433521,
          -329582677,
          -379307137,
          -47721551,
          177516441,
          93890844,
          180964393,
          24412785,
          -365870600,
          294523895,
          -48642862,
          240067460,
          -316512966,
          267400894,
          -782685409,
          -260183343,
          1459510245,
          1251743175
        ],
        [
          0,
          0,
          -3,
          -7,
          -3,
          0,
          -1,
          1,
          -7,
          63,
          18,
          -26,
          -30,
          -19,
          20,
          69,
          -94,
          -1657,
          126,
          -70,
          -2383,
          -3266,
          3409,
          -8534,
          14844,
          8092,
          134565,
          -138745,
          -442247,
          -21041,
          -33922816,
          -84779440,
          -56740292,
          67265095,
          1294256,
          146634939,
          73792519,
          19044517,
          5437488,
          41564244,
          -95896075,
          194922259,
          -55572168,
          67898952,
          -40848772,
          29728822,
          39964311,
          20265190,
          140986453,
          134913786,
          109907968,
          -234145467,
          57352721,
          192279292,
          173372618,
          -73533630,
          -328220714,
          -49682614,
          -301851219,
          75618389,
          -308228790,
          -42407690,
          149903903,
          353578416,
          -25049720,
          -7364482,
          -145335404,
          -212030980,
          -216474055,
          -277594853,
          -152920715,
          -76607917,
          -188116859,
          -7753098,
          231297790,
          -419229583,
          -603589418,
          -164491787,
          -134453369,
          -408155786,
          -216292684,
          638658059,
          225732031,
          -261549350,
          153095375,
          1268350368,
          1155196478
        ],
        [
          0,
          0,
          -2,
          -6,
          -2,
          0,
          -1,
          1,
          -4,
          34,
          20,
          -6,
          -11,
          -7,
          22,
          56,
          -69,
          -709,
          -381,
          339,
          -813,
          -2318,
          268,
          -4839,
          10392,
          2083,
          73334,
          -89982,
          -289197,
          807,
          -9582277,
          -35556324,
          20276758,
          -30948228,
          -7490069,
          -4293285,
          29713973,
          -7300847,
          10169191,
          -52470059,
          323315,
          -2278412,
          4295396,
          -5483206,
          -34292354,
          6564828,
          -111482870,
          29182134,
          40260101,
          -52995774,
          184081328,
          116635582,
          -101977699,
          -198248376,
          -69344231,
          -277828479,
          213312232,
          271389959,
          -14689619,
          -93372819,
          100564321,
          -7730043,
          -21621796,
          197455162,
          -18878972,
          -43845355,
          363320686,
          -94924491,
          671529650,
          -534452103,
          -313431439,
          17517863,
          14377915,
          -672667370,
          -408121513,
          -25373922,
          109493446,
          -242184400,
          73978743,
          193200033,
          -541353978,
          -18741378,
          273528817,
          578916876,
          340624939,
          715583025,
          1145092730
        ],
        [
          0,
          -1,
          -7,
          -16,
          -7,
          -1,
          -3,
          1,
          -11,
          3,
          16,
          -9,
          6,
          0,
          -16,
          -95,
          -146,
          -1001,
          -1208,
          19,
          -5502,
          -1324,
          4844,
          -1605,
          8355,
          17762,
          82431,
          -98417,
          -215914,
          -71415,
          -5548323,
          -23792232,
          19219026,
          -37256233,
          10621424,
          -65667432,
          55907592,
          49124192,
          -115765674,
          10099419,
          -47745879,
          21085834,
          -8253684,
          -18377189,
          17218477,
          4271949,
          100120723,
          105194197,
          122478531,
          152376289,
          101326458,
          -179968043,
          -8970995,
          -145147753,
          75035826,
          62262170,
          225204089,
          -103880409,
          53363912,
          -55661662,
          -83379603,
          -232844247,
          -247773032,
          60235992,
          53098810,
          539772854,
          -308008426,
          277106184,
          -152553448,
          417598930,
          102854045,
          -293032045,
          717880,
          -225827425,
          469589619,
          -124692310,
          141626564,
          134645603,
          280804354,
          -59466461,
          -151136284,
          -408955794,
          873075128,
          909629802,
          941037532,
          154559724,
          1314991375
        ],
        [
          0,
          1,
          2,
          4,
          2,
          0,
          0,
          -1,
          -7,
          41,
          2,
          16,
          -40,
          31,
          164,
          66,
          94,
          -458,
          643,
          1804,
          857,
          -8979,
          2673,
          -10299,
          9868,
          1361,
          5492,
          31805,
          -17421,
          114815,
          -23943843,
          -85193523,
          630056,
          -74483932,
          -50707998,
          18080579,
          369259840,
          95008408,
          50292088,
          71706796,
          -43666046,
          20696273,
          -99496130,
          216114705,
          2830523,
          156418211,
          -138185568,
          -146766495,
          56973591,
          13502076,
          163151601,
          -167321280,
          235145038,
          202453403,
          -202839108,
          -343100308,
          -17569699,
          95416325,
          305232684,
          307781724,
          -194777952,
          -204092070,
          -423196462,
          16182254,
          -405685996,
          162486569,
          332327519,
          -218636006,
          -64072067,
          -26610281,
          394573763,
          201481867,
          -94522950,
          -28600833,
          -163430755,
          -199999013,
          176584900,
          318417798,
          -57105100,
          237336051,
          323112705,
          242322731,
          172513734,
          -122823392,
          692337,
          -658101668,
          276361587
        ],
        [
          0,
          0,
          1,
          2,
          1,
          0,
          0,
          0,
          -1,
          19,
          2,
          -7,
          -20,
          3,
          -4,
          108,
          -14,
          -499,
          326,
          129,
          526,
          -822,
          2474,
          -2337,
          2137,
          5146,
          82136,
          -59164,
          -175139,
          -37107,
          -39337871,
          82155990,
          -33720699,
          18914702,
          39397180,
          -198946822,
          -170368862,
          65304185,
          66619019,
          89201590,
          34409637,
          38130404,
          167685820,
          -18721759,
          -53216201,
          -208358648,
          28081925,
          31683372,
          -161156577,
          -75815852,
          59651473,
          -297973850,
          304926360,
          -262745450,
          -83334830,
          -59132927,
          -1784037,
          92680794,
          -195404054,
          181066465,
          -158287132,
          712923739,
          -248637331,
          -70822456,
          124564558,
          312022550,
          79281872,
          274249398,
          52481953,
          -46197333,
          166635996,
          -50769916,
          129426485,
          201396728,
          -300647362,
          -82493598,
          311616919,
          -372372852,
          181057765,
          -128610847,
          349887866,
          607651150,
          424083838,
          -133310251,
          -62235332,
          360943104,
          414423648
        ],
        [
          0,
          0,
          -3,
          -8,
          -3,
          0,
          -1,
          1,
          -5,
          40,
          17,
          -16,
          -20,
          7,
          10,
          62,
          -61,
          -932,
          -530,
          -119,
          -2448,
          -2878,
          358,
          -8104,
          16507,
          4532,
          97827,
          -167671,
          -421251,
          -159464,
          -35834844,
          -99375713,
          39641780,
          -97756894,
          57752115,
          214581894,
          8963667,
          14165051,
          211575100,
          42950994,
          135397854,
          83699710,
          32821432,
          141052888,
          10298196,
          -181257496,
          -44255479,
          162166788,
          -9128631,
          -24250893,
          143958794,
          129124436,
          -166095996,
          -81679862,
          119988390,
          166238905,
          -100040146,
          -167508021,
          13530869,
          234533824,
          -309648620,
          120689155,
          -24095635,
          -43471754,
          -15269458,
          -182699604,
          -73688364,
          -97866043,
          275481851,
          -35300334,
          430057956,
          -16840928,
          254931449,
          -208604614,
          304387822,
          565698399,
          457096905,
          574384967,
          383709756,
          -176511860,
          -30467507,
          -49028681,
          -371011308,
          -550785976,
          232375969,
          1001649246,
          926170203
        ],
        [
          0,
          0,
          -1,
          -4,
          -1,
          0,
          -1,
          1,
          -2,
          31,
          10,
          -9,
          -14,
          12,
          20,
          54,
          -80,
          -558,
          -578,
          -252,
          -1779,
          -1522,
          1714,
          -5491,
          10135,
          4479,
          66565,
          -108730,
          -262214,
          -143876,
          -19265885,
          -63560881,
          38167253,
          -78623701,
          39300869,
          122053838,
          37982841,
          11469682,
          111800144,
          9181483,
          63371938,
          162765558,
          50797208,
          -150031723,
          -7093505,
          -2877077,
          -20434308,
          -82765954,
          -128142845,
          -86400556,
          -135619046,
          276647803,
          -232124786,
          -39543663,
          -119745074,
          -152880540,
          -63550223,
          245051588,
          -82827752,
          8247193,
          457713473,
          31527561,
          -290102428,
          -343402857,
          142229505,
          156530980,
          126678383,
          335756690,
          -382641073,
          336481382,
          -43501598,
          567824598,
          -104784314,
          111148234,
          -76117190,
          -168066066,
          -62587226,
          331805274,
          -368697030,
          -137415927,
          -332856421,
          376533433,
          -228115225,
          -42031888,
          720547980,
          891467936,
          1089691426
        ],
        [
          -1,
          -1,
          -12,
          -30,
          -12,
          -1,
          -5,
          1,
          -18,
          7,
          27,
          -28,
          3,
          20,
          -32,
          -188,
          -257,
          -1896,
          -2132,
          -523,
          -10009,
          -1353,
          5393,
          -1475,
          10197,
          28144,
          87239,
          -151339,
          -238238,
          -201488,
          -12332074,
          -48731912,
          11538767,
          -21543928,
          48746171,
          -69508851,
          185230872,
          97400402,
          -183513518,
          -121940333,
          -136030139,
          142425944,
          -80494869,
          254268788,
          86798380,
          -79712406,
          13993449,
          -230054801,
          -309233402,
          -207807821,
          -115159742,
          111640028,
          67162691,
          -8132347,
          34136883,
          249141357,
          -12796182,
          -288247495,
          -74038533,
          -33204773,
          105715465,
          126146935,
          83898165,
          -18964268,
          -177842540,
          -63325081,
          -94380058,
          -265478102,
          -60191243,
          -198176999,
          401201469,
          8618606,
          -9321762,
          511661609,
          -301064885,
          519059324,
          -213623221,
          -367539130,
          -226932784,
          351718290,
          -200497335,
          -197884957,
          294318928,
          584870185,
          679731596,
          442077457,
          1304068738
        ],
        [
          0,
          -1,
          -8,
          -21,
          -9,
          -1,
          -3,
          0,
          -13,
          5,
          15,
          -18,
          6,
          17,
          -26,
          -143,
          -185,
          -1410,
          -1713,
          -239,
          -6806,
          -886,
          5163,
          595,
          5723,
          21720,
          54158,
          -83346,
          -140979,
          -101187,
          -4580910,
          -18905647,
          24621274,
          -46338400,
          61336098,
          -36661488,
          -46824436,
          -1441293,
          -49165928,
          86983236,
          -29818805,
          -64835509,
          -28908971,
          -29597385,
          -24880802,
          148100525,
          -214665304,
          -36897065,
          50162741,
          70685754,
          -72983902,
          -83660565,
          -95633025,
          -128379160,
          -79980936,
          73840354,
          -100117469,
          299593515,
          12548792,
          22119706,
          -157819418,
          164260548,
          299523497,
          107380994,
          1588546,
          -589108534,
          235944044,
          -210414674,
          -406781488,
          205039614,
          82710585,
          127970102,
          68071292,
          122216037,
          -487966160,
          -256527308,
          99600758,
          124011312,
          475771496,
          -830904674,
          159158842,
          -621943668,
          356547644,
          302825609,
          530173978,
          -215434264,
          1179529233
        ],
        [
          0,
          1,
          6,
          14,
          6,
          1,
          2,
          -1,
          8,
          6,
          5,
          12,
          1,
          -10,
          28,
          80,
          -33,
          99,
          214,
          411,
          2395,
          870,
          5656,
          -1265,
          -5859,
          4450,
          33645,
          57473,
          44465,
          50262,
          -28480952,
          -22241631,
          13717122,
          -23232007,
          -10475244,
          -197779888,
          159867968,
          277850440,
          -150868891,
          399904909,
          307757421,
          -167883112,
          10533656,
          97049970,
          109336559,
          -172782492,
          546917720,
          290787829,
          116652300,
          180239076,
          47798885,
          346038950,
          -22115852,
          185461232,
          -285996513,
          -53041150,
          -326140,
          51281402,
          -184233571,
          4742561,
          196938310,
          -27211169,
          102898116,
          22669681,
          -31950002,
          -269697773,
          506076,
          9248033,
          -122244453,
          -190935607,
          -143948827,
          15507398,
          -141278239,
          70087572,
          69680439,
          107807635,
          98767759,
          2390890,
          110748285,
          73534682,
          180687217,
          142904177,
          453394977,
          -147086577,
          71904412,
          -63130086,
          593870762
        ],
        [
          0,
          0,
          -2,
          -6,
          -2,
          0,
          -1,
          -1,
          -5,
          3,
          7,
          7,
          -5,
          18,
          42,
          -22,
          33,
          -266,
          -346,
          1152,
          -1520,
          -3025,
          139,
          -5041,
          5471,
          10695,
          45736,
          -56015,
          -131790,
          -38357,
          -20301274,
          3657015,
          2269703,
          -34563958,
          148977615,
          -164957486,
          -22621317,
          22562506,
          -90598318,
          282441875,
          -151621656,
          30010354,
          14396764,
          -148172886,
          -46518359,
          -317196080,
          -178110318,
          226554239,
          41884562,
          -379922226,
          -125859716,
          216019264,
          -110097574,
          348032882,
          553295019,
          192521654,
          -322033,
          225346127,
          297893635,
          -260575043,
          -120650715,
          -85817696,
          -230413359,
          -177345916,
          -110945981,
          -44678531,
          285328804,
          -171188127,
          15233050,
          116268140,
          55112235,
          -265925219,
          107698269,
          -132483305,
          2364274,
          -209265679,
          -175771396,
          -90225417,
          -38131365,
          103836767,
          436768390,
          245340731,
          56180129,
          130249113,
          57275937,
          304910789,
          231810057
        ],
        [
          0,
          -1,
          -10,
          -24,
          -10,
          -1,
          -4,
          1,
          -11,
          8,
          62,
          -9,
          3,
          -7,
          -5,
          -61,
          -183,
          -657,
          -1895,
          1459,
          -5417,
          -2780,
          -4088,
          -10621,
          14210,
          15061,
          162724,
          -201498,
          -462430,
          -144164,
          -31878790,
          -114250165,
          62856994,
          -96004647,
          192999244,
          -137089906,
          -175258029,
          -51277251,
          -238843841,
          -196286607,
          -223385274,
          -238134386,
          -673824,
          7857845,
          -282240410,
          102080070,
          156983540,
          -126918447,
          -54427473,
          11516198,
          -162832312,
          81009372,
          -24206210,
          70985401,
          -149496342,
          -215079549,
          -86731456,
          102508247,
          -130503755,
          62407074,
          -102754951,
          -94523006,
          -44603606,
          -64902942,
          229272630,
          174359298,
          -269759130,
          -247145283,
          -265248822,
          -244304605,
          -58315202,
          -141047137,
          -68138665,
          -221583222,
          -52786831,
          31812225,
          67677693,
          44375713,
          567113945,
          383160603,
          388134713,
          260131207,
          -942492937,
          -162282380,
          663842680,
          -56046691,
          924778755
        ],
        [
          0,
          -1,
          -8,
          -19,
          -8,
          -1,
          -3,
          1,
          -10,
          4,
          19,
          -17,
          7,
          6,
          -27,
          -151,
          -194,
          -1086,
          -1307,
          142,
          -6640,
          -91,
          2280,
          -2263,
          1607,
          20306,
          80002,
          -79492,
          -94571,
          -104937,
          -16940863,
          -53546608,
          9380894,
          -440148,
          155290977,
          -59917219,
          -25875943,
          -12475546,
          -90602446,
          -294609178,
          -46482691,
          -33927076,
          71123087,
          -130359649,
          530547236,
          -14859834,
          11935067,
          218469713,
          202700120,
          30044151,
          104553841,
          -86693153,
          210154227,
          58441753,
          -53335021,
          -19805062,
          99762898,
          -87668621,
          165321046,
          75885939,
          -251287986,
          96620827,
          181293531,
          -89495468,
          -32600301,
          -292736294,
          128330236,
          201099073,
          168235705,
          164448500,
          -106191595,
          255888655,
          29727079,
          -64028897,
          224872447,
          -137982636,
          110233493,
          -424128524,
          -518217040,
          150951709,
          203458119,
          -19628338,
          -376703606,
          -515015153,
          1171808920,
          -298214147,
          1124152770
        ],
        [
          0,
          -1,
          -9,
          -21,
          -9,
          -1,
          -3,
          0,
          -12,
          -11,
          -5,
          -27,
          6,
          34,
          -41,
          -185,
          -238,
          -1475,
          -1624,
          415,
          -7255,
          -149,
          3281,
          -2566,
          2479,
          26181,
          85198,
          -138599,
          -92264,
          -317659,
          58903,
          4224464,
          13422043,
          -11052474,
          76338424,
          -9347547,
          -181246215,
          -70702950,
          -4602622,
          59214970,
          5383411,
          -178834267,
          -38931357,
          -12893897,
          122985379,
          93101547,
          -293890471,
          227425313,
          298111270,
          118883529,
          -253093785,
          -99696738,
          -210476676,
          -32697631,
          150424013,
          -105801133,
          -356687949,
          68056382,
          -193985633,
          58826917,
          502196412,
          9468723,
          -71656748,
          61163869,
          -382059717,
          433712245,
          -69069975,
          -82836095,
          291684175,
          -528025294,
          132506401,
          2916472,
          -26535258,
          406551131,
          165825189,
          124636830,
          162459960,
          81252789,
          -225860327,
          -271750344,
          241470353,
          -196372454,
          145100693,
          -114669372,
          275804693,
          -491327815,
          1090636979
        ],
        [
          -43645,
          -25212,
          120135,
          28003,
          -154742,
          -10466,
          -54929,
          -33868,
          25042,
          10133,
          -7809,
          283090,
          -335731,
          13147,
          435439,
          1149171,
          391865,
          -644818,
          -564164,
          3637386,
          -9233811,
          -9424170,
          -10927730,
          21092572,
          1496614,
          -11264243,
          -6248382,
          8952468,
          -7223930,
          1673549,
          52624843,
          13491819,
          -26585125,
          -997490,
          127310,
          1972508,
          -3194916,
          1158096,
          12610413,
          9708346,
          -9920690,
          -3331966,
          13356774,
          -3533359,
          3243588,
          2055618,
          11508815,
          -650779,
          -13536052,
          2842506,
          -3200270,
          2077098,
          3305531,
          5239522,
          3802501,
          -333301,
          4513579,
          -6718266,
          4295147,
          5454511,
          -11320342,
          -4909661,
          5648582,
          -893474,
          -190199,
          -2269934,
          2984694,
          8980937,
          -6925435,
          5160272,
          -1327762,
          3664279,
          -2357383,
          -2637100,
          4651094,
          -3783965,
          9192350,
          6928012,
          -5600590,
          20376459,
          -5868,
          6193344,
          -50047892,
          26157833,
          -132041046,
          -40300735,
          751562487
        ],
        [
          -33173,
          -6065,
          -501198,
          267592,
          37205,
          -252406,
          -243660,
          -466051,
          43804,
          -13318,
          180,
          -153298,
          192842,
          -19663,
          286207,
          397715,
          -337356,
          76407,
          15858,
          -2102464,
          1824205,
          -487575,
          -540194,
          3094253,
          -450598,
          -3911080,
          -5958974,
          5920688,
          6632433,
          7668005,
          49145751,
          12529131,
          -26279415,
          -1328279,
          76355,
          2050503,
          -3628887,
          1000115,
          12783136,
          9529703,
          -10189753,
          -3176525,
          13777416,
          -3953352,
          3036336,
          1857585,
          11459426,
          -1007028,
          -13830823,
          2976735,
          -3232667,
          1748961,
          3137037,
          4553072,
          4196742,
          156472,
          5028503,
          -6649776,
          4286337,
          4963207,
          -11317284,
          -4776920,
          4877304,
          -342860,
          -232493,
          -2330713,
          3170728,
          8773941,
          -7228831,
          4314200,
          -1454504,
          3793982,
          -3013149,
          -2531919,
          5170141,
          -3454671,
          8325770,
          6847307,
          -5536417,
          20147638,
          -544491,
          4734186,
          -50318436,
          25715352,
          -131719274,
          -41011478,
          754044545
        ],
        [
          -37355,
          -21652,
          102042,
          21972,
          -133320,
          -9027,
          -47580,
          -27086,
          19821,
          -3632,
          -20550,
          217059,
          -300557,
          11104,
          390935,
          897819,
          547159,
          -785995,
          -281051,
          10951,
          3887785,
          10826246,
          -1362076,
          -1096223,
          30800138,
          -760034,
          -8647564,
          31989848,
          13163327,
          4912006,
          45211852,
          11534650,
          -26137479,
          -1729921,
          142497,
          1836679,
          -4224608,
          1114732,
          12937504,
          9149568,
          -10600022,
          -3200186,
          14306593,
          -4410759,
          3030608,
          1525967,
          11166021,
          -1096551,
          -14521074,
          3543906,
          -3310714,
          1429399,
          3151302,
          3966373,
          4773060,
          559956,
          5303332,
          -6365916,
          4066255,
          4539063,
          -11233293,
          -4615940,
          4036279,
          295620,
          -205697,
          -2334383,
          3245709,
          8565384,
          -7419381,
          3437391,
          -1723939,
          3898754,
          -3509023,
          -2348008,
          5714413,
          -2808789,
          7136982,
          7152223,
          -5650734,
          19765492,
          -1185002,
          3116423,
          -50582969,
          25416950,
          -131097197,
          -41871573,
          757334536
        ],
        [
          -29115,
          -9192,
          -66140,
          -77150,
          413715,
          563060,
          -230776,
          7033,
          43666,
          -18525,
          9984,
          112191,
          -111449,
          -24210,
          92724,
          -784416,
          -1067324,
          55554,
          108474,
          -2246357,
          2237879,
          -973177,
          -1750732,
          3974756,
          1684359,
          -6481416,
          -11056091,
          7010744,
          3174344,
          11014451,
          49510805,
          12535959,
          -26411247,
          -1398842,
          165565,
          1949187,
          -3619298,
          1097227,
          12729055,
          9535689,
          -10303118,
          -3308307,
          13934913,
          -3946379,
          3156577,
          1841642,
          11360880,
          -870961,
          -13984441,
          3117067,
          -3252704,
          1792943,
          3184691,
          4568013,
          4250238,
          153618,
          4891357,
          -6620611,
          4245208,
          4995903,
          -11301250,
          -4706758,
          4836151,
          -261402,
          -228749,
          -2333796,
          3109444,
          8802505,
          -7241746,
          4243932,
          -1465337,
          3870977,
          -3021212,
          -2430459,
          5211248,
          -3384072,
          8344793,
          6964925,
          -5622093,
          20130346,
          -495598,
          4702125,
          -50291318,
          25801266,
          -131493865,
          -41050426,
          754542918
        ],
        [
          -37324,
          -21745,
          101961,
          22003,
          -133382,
          -9072,
          -47952,
          -22752,
          26108,
          -1292,
          -28702,
          247329,
          -284870,
          706,
          308661,
          999120,
          154625,
          57875,
          343878,
          1805319,
          614617,
          2983095,
          6943319,
          -7172051,
          -10286659,
          -11347530,
          -60195059,
          -14124267,
          -16731393,
          41176380,
          52548891,
          12745340,
          -27741590,
          -1897625,
          630342,
          1392839,
          -3479030,
          1643509,
          12581591,
          9789779,
          -10934345,
          -4158226,
          15177599,
          -3720419,
          3929815,
          1754876,
          11028680,
          -101087,
          -14975181,
          3821055,
          -3387554,
          2078389,
          3406308,
          4666469,
          4497993,
          -168417,
          4007797,
          -6501396,
          4204452,
          5220181,
          -11329952,
          -4363586,
          4692723,
          322723,
          -293521,
          -2398409,
          2761760,
          9076169,
          -7512955,
          3889266,
          -1609854,
          4386879,
          -3139332,
          -1995262,
          5549333,
          -3284115,
          8853753,
          7525299,
          -5992277,
          20387856,
          -204675,
          4750335,
          -50520515,
          26433331,
          -130913835,
          -41011633,
          757552380
        ],
        [
          -25379,
          -8784,
          105465,
          -177456,
          475754,
          -467706,
          116248,
          381145,
          16461,
          -2953,
          18533,
          -410805,
          490080,
          -26298,
          -111433,
          -123514,
          554669,
          360611,
          153141,
          -2151494,
          1835546,
          -858904,
          -1249405,
          4066083,
          1764118,
          -6290321,
          -10943840,
          6712284,
          3332437,
          10803266,
          49509152,
          12543839,
          -26407478,
          -1390437,
          161433,
          1952730,
          -3614532,
          1092532,
          12731290,
          9532759,
          -10291467,
          -3302668,
          13923269,
          -3940910,
          3153393,
          1843202,
          11368376,
          -876418,
          -13974489,
          3106095,
          -3253300,
          1791660,
          3181890,
          4571470,
          4244007,
          144125,
          4890696,
          -6619345,
          4248921,
          4996384,
          -11303204,
          -4713792,
          4843225,
          -267290,
          -228756,
          -2334432,
          3111365,
          8800685,
          -7240077,
          4253290,
          -1467202,
          3865293,
          -3015992,
          -2440190,
          5207284,
          -3394531,
          8353484,
          6959184,
          -5614805,
          20137976,
          -493361,
          4717594,
          -50292510,
          25799466,
          -131514546,
          -41041803,
          754462867
        ],
        [
          -54467,
          -29171,
          108236,
          29567,
          -182854,
          42123,
          112202,
          9530,
          26219,
          -33706,
          -20913,
          278863,
          -336969,
          20712,
          688313,
          612900,
          2001156,
          319650,
          -675582,
          -14256875,
          10987502,
          -6078600,
          2130340,
          3367268,
          -7397441,
          -6795373,
          13249329,
          2688340,
          14597720,
          6078770,
          48768058,
          12395034,
          -25817783,
          -1231581,
          44791,
          2290850,
          -3605074,
          734918,
          12774692,
          9532065,
          -10139304,
          -2928028,
          13484397,
          -4065917,
          2813194,
          1933590,
          11565466,
          -1254434,
          -13475232,
          2684592,
          -3216765,
          1700163,
          3005292,
          4424155,
          4126334,
          423454,
          5343101,
          -6757329,
          4329242,
          4847440,
          -11327547,
          -4802035,
          4823538,
          -460051,
          -237130,
          -2348566,
          3295350,
          8698043,
          -7250502,
          4255582,
          -1318771,
          3789647,
          -3148870,
          -2541098,
          5156010,
          -3470429,
          8307098,
          6544770,
          -5424977,
          20083630,
          -508527,
          4564583,
          -50222992,
          25498354,
          -131796808,
          -41181222,
          753900527
        ],
        [
          -33265,
          -5070,
          -235973,
          76321,
          -22824,
          162906,
          688195,
          107888,
          -8633,
          18885,
          -7540,
          -176150,
          171458,
          3874,
          -450338,
          -1807139,
          1514909,
          506523,
          688225,
          2610970,
          -1070243,
          1365284,
          -1748194,
          2595451,
          1199351,
          -2585340,
          -11437867,
          6694264,
          4654170,
          7805172,
          49141179,
          12552424,
          -26404268,
          -1360081,
          61859,
          1982657,
          -3642234,
          1088510,
          12788433,
          9523815,
          -10186481,
          -3246296,
          13859644,
          -3927698,
          3086494,
          1834180,
          11424300,
          -951365,
          -13927316,
          3054045,
          -3231377,
          1751013,
          3173225,
          4579964,
          4218570,
          85397,
          4949279,
          -6621815,
          4274368,
          4990551,
          -11312790,
          -4767634,
          4886958,
          -300956,
          -225889,
          -2329947,
          3134570,
          8789315,
          -7216499,
          4328287,
          -1498852,
          3787544,
          -2978434,
          -2533465,
          5168735,
          -3452886,
          8301859,
          6944043,
          -5571016,
          20155170,
          -582529,
          4770648,
          -50333157,
          25761915,
          -131656057,
          -40948583,
          753979038
        ],
        [
          -3897,
          -581,
          -14189,
          227,
          -7266,
          36274,
          105935,
          89253,
          17254,
          -20999,
          30583,
          15937,
          1414,
          -137237,
          -4379818,
          4098049,
          -5055909,
          565288,
          79436,
          -1093078,
          -122023,
          1149598,
          1481939,
          1398950,
          -3469461,
          2304987,
          3233473,
          4567740,
          13763439,
          -499380,
          48178329,
          12523481,
          -25930752,
          -1143102,
          -129972,
          2256340,
          -3646293,
          790973,
          12877660,
          9490148,
          -9902755,
          -2878223,
          13399569,
          -3957259,
          2768450,
          1886344,
          11656670,
          -1300329,
          -13486585,
          2684716,
          -3178367,
          1646913,
          3042149,
          4537475,
          4071457,
          135566,
          5309842,
          -6698727,
          4379604,
          4898104,
          -11337900,
          -4940330,
          4978921,
          -543363,
          -242482,
          -2312012,
          3304567,
          8691814,
          -7167753,
          4496788,
          -1433090,
          3581944,
          -2960786,
          -2771727,
          5059014,
          -3627817,
          8253610,
          6622498,
          -5349119,
          20173528,
          -641914,
          4862180,
          -50334556,
          25518458,
          -132156966,
          -40901736,
          752592568
        ],
        [
          -6231,
          -2250,
          -18047,
          -15303,
          82055,
          117661,
          -36988,
          13322,
          1598,
          13116,
          -12035,
          -856684,
          991282,
          16045,
          776252,
          4085243,
          6877268,
          353340,
          -17347,
          3361227,
          -3454471,
          3384192,
          3966185,
          -701440,
          -6940744,
          7755894,
          8459471,
          2254953,
          18147620,
          -5387461,
          47808792,
          12545194,
          -25940565,
          -1088771,
          -281880,
          2378457,
          -3681748,
          707633,
          13022466,
          9509447,
          -9748193,
          -2734533,
          13256741,
          -3944293,
          2626345,
          1891989,
          11831596,
          -1479469,
          -13340403,
          2504593,
          -3161005,
          1584876,
          2987927,
          4530632,
          4009025,
          71392,
          5479916,
          -6730136,
          4440935,
          4869658,
          -11384129,
          -5052930,
          5057892,
          -616817,
          -244712,
          -2318835,
          3374908,
          8686854,
          -7179661,
          4611665,
          -1466260,
          3493038,
          -2945542,
          -2945408,
          5015455,
          -3735983,
          8254375,
          6472545,
          -5225966,
          20249648,
          -776077,
          4899853,
          -50486114,
          25441403,
          -132628322,
          -40789649,
          752105695
        ],
        [
          -6830,
          -1460,
          -11509,
          -15085,
          36611,
          2224,
          158046,
          98881,
          2724,
          23146,
          -48142,
          153549,
          -169835,
          79647,
          4718369,
          1843949,
          -5816988,
          -1539459,
          -335643,
          1880179,
          -610463,
          2532826,
          647759,
          -773393,
          -6996292,
          5960301,
          7052033,
          4172220,
          16634859,
          -3572419,
          47886811,
          12504935,
          -25938723,
          -1131212,
          -232924,
          2346050,
          -3699629,
          732028,
          12980504,
          9521883,
          -9832850,
          -2775974,
          13327107,
          -3974527,
          2660464,
          1885422,
          11768452,
          -1420260,
          -13405396,
          2589661,
          -3156530,
          1602503,
          3007865,
          4518161,
          4042101,
          135287,
          5461362,
          -6736568,
          4412250,
          4870304,
          -11364758,
          -4998137,
          5014533,
          -589692,
          -246601,
          -2311083,
          3357008,
          8700363,
          -7183338,
          4551446,
          -1446657,
          3528166,
          -2967208,
          -2865631,
          5038200,
          -3662799,
          8214227,
          6513613,
          -5277047,
          20189746,
          -756821,
          4825438,
          -50448709,
          25461924,
          -132452479,
          -40852817,
          752563197
        ],
        [
          -8228,
          -2583,
          -23788,
          -22111,
          124841,
          -83431,
          -5728,
          -53591,
          49487,
          -29844,
          -98773,
          2346183,
          -2824888,
          54736,
          -616126,
          -365648,
          2384138,
          -513276,
          71846,
          3131348,
          -1670226,
          2746900,
          1681468,
          -1211878,
          -7402332,
          6869580,
          8382237,
          3398886,
          17682145,
          -4583285,
          47779866,
          12503005,
          -25954789,
          -1131153,
          -273021,
          2361943,
          -3701609,
          738946,
          13013155,
          9520054,
          -9791748,
          -2761479,
          13309583,
          -3971533,
          2634556,
          1886423,
          11793999,
          -1464923,
          -13378338,
          2545800,
          -3157129,
          1585833,
          2998403,
          4508914,
          4037414,
          118905,
          5487118,
          -6738114,
          4424433,
          4864859,
          -11374820,
          -5020961,
          5022730,
          -584572,
          -241032,
          -2321722,
          3365651,
          8688752,
          -7184154,
          4566547,
          -1458918,
          3518943,
          -2975728,
          -2903266,
          5031696,
          -3693082,
          8204741,
          6504459,
          -5261579,
          20212571,
          -797034,
          4825428,
          -50470230,
          25440917,
          -132510008,
          -40826131,
          752416126
        ],
        [
          -124209,
          -63635,
          223721,
          -32639,
          32018,
          -32957,
          20317,
          -1053281,
          75988,
          -21891,
          41955,
          -540986,
          687519,
          -78255,
          -632081,
          -2024471,
          -1049863,
          850359,
          1106201,
          3088149,
          -486585,
          2535982,
          100507,
          -1124618,
          -7368161,
          6374258,
          7978162,
          3487122,
          17729869,
          -4253786,
          47509163,
          12459070,
          -25804045,
          -1102762,
          -284704,
          2361704,
          -3692752,
          732935,
          12945369,
          9482006,
          -9764191,
          -2750765,
          13262065,
          -3996636,
          2612707,
          1895355,
          11738428,
          -1469559,
          -13341362,
          2549134,
          -3139421,
          1570671,
          2993097,
          4486786,
          4033937,
          174462,
          5490299,
          -6744919,
          4411140,
          4844417,
          -11349084,
          -4989754,
          4995718,
          -590853,
          -235076,
          -2317662,
          3360783,
          8659831,
          -7146955,
          4542540,
          -1436430,
          3495911,
          -2971885,
          -2864733,
          5009920,
          -3682560,
          8140189,
          6532074,
          -5280058,
          20144006,
          -783443,
          4822414,
          -50343034,
          25395591,
          -132251181,
          -40825931,
          752012775
        ],
        [
          -124378,
          -60220,
          -1402,
          143675,
          -136950,
          -6621,
          -233104,
          1042162,
          42990,
          4301,
          11829,
          -345297,
          412746,
          -38206,
          -519520,
          -2208782,
          -540956,
          840175,
          1105505,
          3033138,
          -478752,
          2450824,
          39594,
          -1013247,
          -7274825,
          6242189,
          7933685,
          3557775,
          17627749,
          -4175083,
          47533631,
          12460458,
          -25812384,
          -1107010,
          -281097,
          2357198,
          -3692028,
          738125,
          12944662,
          9484073,
          -9768722,
          -2755737,
          13269727,
          -3996256,
          2616855,
          1894807,
          11735994,
          -1464268,
          -13346766,
          2554266,
          -3140190,
          1573263,
          2994880,
          4488177,
          4035192,
          174173,
          5485348,
          -6744447,
          4410622,
          4846684,
          -11348881,
          -4987249,
          4994473,
          -588469,
          -234427,
          -2318723,
          3359068,
          8661414,
          -7147434,
          4540526,
          -1437007,
          3498953,
          -2973006,
          -2861666,
          5011311,
          -3679874,
          8141287,
          6536431,
          -5283454,
          20144443,
          -781934,
          4821459,
          -50344157,
          25399366,
          -132249226,
          -40830179,
          752040722
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 64,
      "flags": [
        6242496,
        6267072,
        6267073,
        6267169,
        6291648,
        9437186,
        9437376,
        9437378,
        9437474,
        9437522,
        9437546,
        9437558,
        9437564,
        9437567,
        9462142,
        9462143,
        11010240,
        11035006,
        11796672,
        11821435,
        11821438,
        12189888,
        12214633,
        12214645,
        12214651,
        12214654,
        12386496,
        12411241,
        12484800,
        12509521,
        12509545,
        12533952,
        12558625,
        12558673,
        12558697,
        22020098
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          -14,
          -3,
          -32,
          -181,
          -2961,
          -148517,
          -93392,
          -270128,
          -2041550,
          7132556,
          9510618,
          -5582051,
          -29184716,
          63525827,
          61652145,
          42013195,
          -41491328,
          -82063425,
          -32301278,
          193774641,
          120530602,
          -68278408,
          -17843240,
          207091022,
          -383868007,
          -372571416,
          188308518,
          -54297036,
          1043994489,
          -580803779,
          1164971890,
          -887954185,
          -1114045375,
          -832287254,
          -620158176
        ],
        [
          46634,
          14416,
          3279,
          -6272811,
          2620181,
          -480505,
          -16279954,
          -258484,
          65082550,
          -40487177,
          -7791637,
          30400289,
          44087357,
          -20292889,
          -43833929,
          -54525611,
          -17172038,
          -10885147,
          -56652019,
          30196766,
          2943514,
          -12550277,
          -90130881,
          -185577895,
          114502025,
          113556955,
          -17343748,
          219720542,
          180381164,
          -89222417,
          -116978306,
          -564769443,
          -960603629,
          -796185183,
          1063652124,
          -888627469
        ],
        [
          50667,
          14582,
          435,
          6271859,
          -2567843,
          -239910,
          -15880584,
          -378797,
          65662891,
          -41216220,
          -7244765,
          30512632,
          44084009,
          -20406775,
          -44209962,
          -54558851,
          -16600044,
          -10902685,
          -56852595,
          29818135,
          3327990,
          -12420527,
          -90290736,
          -185513503,
          114964018,
          114340400,
          -17580047,
          219798990,
          181149347,
          -88906966,
          -119342482,
          -566753845,
          -958924494,
          -797768113,
          1063967677,
          -886907449
        ],
        [
          22,
          -44,
          151,
          -1114,
          -4105,
          183829,
          750351,
          782614,
          -16170068,
          12813475,
          11611386,
          -373274209,
          167038903,
          461651609,
          -12585645,
          -139144925,
          52452174,
          22130517,
          53633489,
          -65048290,
          -88260265,
          62815451,
          84404100,
          9174439,
          117997611,
          71663432,
          -24045606,
          66186636,
          11091932,
          31087149,
          -366882466,
          -183179950,
          286010101,
          -826492131,
          108922041,
          -1067564644
        ],
        [
          122221,
          -1179570,
          -86564,
          -77847,
          -243950,
          136189,
          -107553,
          3564,
          70648,
          -227420,
          548224,
          -113538,
          15217,
          -191499,
          -158390,
          145720,
          166166,
          61567,
          -112178,
          -58728,
          224393,
          -120724,
          -175838,
          23071,
          -78834,
          402396,
          109591,
          -86759,
          341951,
          -129793,
          -428794,
          -333063,
          -327842,
          145939,
          -526702,
          -482489
        ],
        [
          1,
          -112,
          0,
          429,
          751,
          55792,
          99594,
          60607,
          1189677,
          647906,
          -13670763,
          37223881,
          23720452,
          121271592,
          -572485138,
          76127475,
          -574988207,
          -182711713,
          -186621951,
          57505767,
          106554531,
          46865779,
          34216319,
          47501746,
          2585017,
          -65950275,
          -36456973,
          -83330367,
          -45535827,
          220233810,
          -64599064,
          154246931,
          247353630,
          344249970,
          619857243,
          531847683
        ],
        [
          0,
          -64,
          1,
          29,
          438,
          -9375,
          -165221,
          -44915,
          1213439,
          -3854553,
          -2961877,
          49421226,
          7236139,
          85213796,
          -81767152,
          23714671,
          118417546,
          -131078106,
          -42150560,
          75076649,
          149270210,
          -176936925,
          -260575739,
          -416987335,
          882552972,
          -59207171,
          147674507,
          666702951,
          327669811,
          -170124393,
          692032807,
          325710043,
          860801883,
          -10885177,
          -931025384,
          -395817284
        ],
        [
          1,
          -83,
          2,
          -44,
          -147,
          4995,
          -52669,
          -135275,
          592662,
          811173,
          1320286,
          16623140,
          -2054883,
          -13571100,
          -80329274,
          -64609517,
          10724488,
          125237103,
          63620149,
          -58149791,
          -290027404,
          -164221344,
          325405591,
          -1120735328,
          -334354233,
          19271325,
          -498487006,
          -10758943,
          -89144192,
          254965735,
          -168752105,
          -27051337,
          281649194,
          564360906,
          -419878220,
          193673741
        ],
        [
          1,
          -71,
          6,
          19,
          341,
          3311,
          -10474,
          -85796,
          1312904,
          2615291,
          -8264262,
          -1446752,
          -22920731,
          -15979448,
          -22722326,
          -188653697,
          1709069,
          63381371,
          -131943057,
          504132529,
          -625288621,
          176005520,
          -723229171,
          97137701,
          -32792985,
          89433148,
          -125232983,
          110937874,
          43458300,
          167359990,
          -385904836,
          88693957,
          229590726,
          761972319,
          -303949885,
          126182223
        ],
        [
          -1,
          -87,
          4,
          302,
          1587,
          95,
          303070,
          222884,
          2549038,
          13723131,
          -34642947,
          18567021,
          3382236,
          -5881630,
          152047803,
          -548540852,
          -211490257,
          87072828,
          -151627621,
          -112275256,
          406919987,
          -557218997,
          -154355811,
          57717812,
          23475933,
          329772209,
          -34594149,
          -172260147,
          122460153,
          114886903,
          -310695374,
          174850634,
          81789254,
          687741137,
          -254233931,
          -49279678
        ],
        [
          -6,
          -79,
          5,
          791,
          2962,
          19111,
          431167,
          452683,
          1509043,
          12351443,
          -62730477,
          -42451505,
          22924564,
          -100435227,
          -179277535,
          -137375656,
          235481318,
          173403304,
          -435724154,
          -364244029,
          -21994925,
          448442644,
          -56217576,
          -248390167,
          10001150,
          392611310,
          478372219,
          -385000118,
          100012847,
          -225866906,
          105517086,
          820547673,
          -3789244,
          -308687660,
          382903199,
          66530855
        ],
        [
          1,
          -48,
          11,
          225,
          424,
          29178,
          212828,
          206363,
          991127,
          -1975846,
          -27675066,
          5883247,
          182715189,
          -74358666,
          -67600902,
          52338544,
          32134696,
          -42345714,
          81802493,
          -45420324,
          36120431,
          -10682324,
          -88008499,
          248288967,
          -125985254,
          740209473,
          -1082620139,
          266254543,
          -301438624,
          -471361045,
          306646097,
          541692361,
          145996506,
          -746629817,
          4049264,
          562103450
        ],
        [
          2,
          -69,
          6,
          -18,
          -203,
          5742,
          205339,
          156916,
          546171,
          -781210,
          -13270053,
          4902138,
          -26568328,
          -6119646,
          -67014680,
          -127344283,
          -76081338,
          20760911,
          257242753,
          -134369178,
          263834876,
          134755592,
          -418513052,
          -192318670,
          -742910827,
          -536796812,
          238454453,
          540636975,
          -36114211,
          -637498782,
          -337374865,
          239815871,
          318681673,
          -1067937696,
          -405811887,
          899243907
        ],
        [
          1,
          -74,
          -19,
          -114,
          -819,
          -7463,
          -10111,
          113255,
          941942,
          9683363,
          -11156843,
          51171546,
          -47132072,
          -36364395,
          3718731,
          -16196459,
          -134556002,
          -103834704,
          372157605,
          193387769,
          -256714775,
          -77610596,
          431745512,
          11186850,
          217404154,
          612289935,
          607536483,
          277266993,
          214819256,
          -259762363,
          -738630486,
          841315793,
          -190794912,
          -490602330,
          -102339219,
          887074387
        ],
        [
          209457,
          94837,
          -1602375,
          -62318,
          -161004,
          2875642,
          -16259287,
          -5883090,
          -28582699,
          4617756,
          150630595,
          -84900197,
          -2418187,
          -52408776,
          -64761514,
          1025504,
          -56063851,
          18282719,
          -61929638,
          82559417,
          8332028,
          -87909978,
          -62097988,
          -62070148,
          -59796665,
          111811950,
          85662449,
          -156985032,
          58989291,
          -122593930,
          242753330,
          -3983403,
          -587714287,
          -388930586,
          -1238211211,
          829748223
        ],
        [
          205388,
          27917,
          1619288,
          -10494,
          -30335,
          2239296,
          -16453531,
          -5971856,
          -28693572,
          4863282,
          150672393,
          -84847187,
          -2487771,
          -52391862,
          -64742895,
          1092766,
          -56091893,
          18298741,
          -61890249,
          82531561,
          8294536,
          -87899382,
          -61995373,
          -61843971,
          -59988440,
          111750460,
          85671215,
          -157343196,
          58803599,
          -122545586,
          242871424,
          -3448105,
          -586416720,
          -388773247,
          -1239713405,
          828687090
        ],
        [
          -1,
          -104,
          -8,
          115,
          397,
          -3253,
          -139456,
          6083,
          2350456,
          -4864997,
          -13649008,
          107244670,
          -17368618,
          158322664,
          -2572794,
          71695149,
          95032104,
          -146338917,
          -63916280,
          -8356621,
          45208170,
          -107381594,
          -189026745,
          -191774160,
          344662309,
          12351290,
          151503820,
          -323054238,
          -1414225055,
          -479234695,
          -510579585,
          -78859205,
          -482254446,
          169773801,
          -601503079,
          186687749
        ],
        [
          904,
          -1006,
          212,
          -17677,
          -706,
          -3313056,
          62149581,
          14836229,
          72894324,
          -3113242,
          6254951,
          -51803459,
          -9230376,
          41000512,
          117658123,
          -100866763,
          -214943765,
          -27771946,
          -54097242,
          137787279,
          -152762740,
          8686842,
          68991109,
          -68980804,
          -48823944,
          -106901767,
          66960274,
          -230700874,
          -119884283,
          -85349369,
          692234503,
          201099689,
          -396114472,
          -1020629532,
          -900039763,
          766228944
        ],
        [
          -1,
          -114,
          -11,
          135,
          445,
          -730,
          104621,
          134886,
          1797457,
          396311,
          -30906963,
          143892444,
          -19804874,
          261563496,
          18761772,
          59625049,
          100357596,
          -56035595,
          -77232260,
          116562204,
          54205023,
          49120928,
          66598856,
          -7277144,
          41208378,
          -306290067,
          -474824730,
          -560760989,
          940749862,
          -791398886,
          -372795159,
          310188112,
          -568834783,
          493305098,
          -666618259,
          484207846
        ],
        [
          -1,
          -256,
          -4,
          631,
          652,
          64131,
          49133,
          811219,
          1551531,
          8965140,
          -121899978,
          19315779,
          474243443,
          -178249202,
          -5686755,
          164150483,
          -17441243,
          -3354351,
          -85927273,
          84349837,
          -17162671,
          -152656078,
          -3969469,
          -5860092,
          -45746444,
          -123437440,
          317663262,
          -190361580,
          176661604,
          92884435,
          -343110615,
          -448404405,
          258139854,
          -381750649,
          -1765853578,
          260509132
        ],
        [
          -3,
          -456,
          -49,
          155,
          -2931,
          36547,
          -14030,
          924830,
          2553514,
          36363962,
          -185424544,
          -210695460,
          -364084022,
          -123959264,
          -149223857,
          124069654,
          65459114,
          -51888714,
          -35067543,
          50791927,
          90677764,
          -135927853,
          -49250743,
          21664559,
          81515885,
          198453195,
          -194564007,
          -113628445,
          129865619,
          7095056,
          -246499507,
          -619697835,
          57910013,
          -904545670,
          -1322150969,
          627039414
        ],
        [
          1,
          -133,
          -16,
          -12,
          -417,
          -9233,
          406228,
          -55317,
          1287275,
          -2340880,
          -41997936,
          178618128,
          -31130562,
          354768787,
          6028132,
          170882843,
          178231620,
          -2230182,
          -62526423,
          65258889,
          119696589,
          -107560018,
          -161224533,
          -11774086,
          -649902827,
          628799211,
          345475545,
          170394145,
          114650706,
          633203426,
          343930750,
          -118120912,
          -260203289,
          -182723091,
          -536535139,
          922164480
        ],
        [
          107400,
          28471,
          -14071,
          35822,
          91324,
          -26349788,
          31460404,
          2733350,
          -9726694,
          -29547595,
          94734767,
          7847582,
          -13449937,
          -63808434,
          -167002617,
          105901808,
          127026815,
          45082695,
          5523534,
          -77330517,
          106168293,
          -83776389,
          -85670353,
          47884129,
          -74145199,
          209803628,
          10692915,
          98442824,
          149828985,
          -70727320,
          -484687749,
          -165940754,
          51943919,
          498355548,
          -297994054,
          -2602469160
        ],
        [
          1020,
          3049,
          18459,
          -23420,
          87372,
          24219544,
          26453516,
          13829375,
          22609278,
          -171564103,
          74638480,
          6543850,
          -37672576,
          -38460982,
          -126526409,
          64298840,
          97443907,
          33663884,
          -68898,
          -89101901,
          61340562,
          -41673816,
          -11110656,
          107394475,
          -84456723,
          169233800,
          7179007,
          17042535,
          92271124,
          -32921038,
          -404225433,
          -74108313,
          385978535,
          356476344,
          -717556461,
          -2252719165
        ],
        [
          3,
          -172,
          -11,
          -53,
          -1914,
          25103,
          45961,
          1166156,
          1645188,
          18088016,
          -28950513,
          66720661,
          32663354,
          19098860,
          -67478965,
          -188173415,
          -113880409,
          84531496,
          536678923,
          -150359153,
          182581741,
          600962336,
          -115228951,
          -62795597,
          307035169,
          269418793,
          -75311252,
          -201222183,
          33155767,
          273517282,
          192934349,
          -526267518,
          -464354941,
          855803111,
          -1546607422,
          -379419126
        ],
        [
          1,
          -174,
          -32,
          -306,
          -4206,
          9085,
          -55258,
          1364218,
          393583,
          39102483,
          -5471980,
          71842540,
          -23598897,
          35354327,
          -53349543,
          -210074684,
          42711489,
          -71833002,
          -369348768,
          -239192261,
          -221937012,
          136526391,
          457647339,
          332283714,
          -67037985,
          -147121290,
          -80574297,
          881117842,
          -130822953,
          -157422289,
          -79109550,
          -431778728,
          -474090015,
          695042885,
          -1705313502,
          432095997
        ],
        [
          2,
          -73,
          -11,
          -119,
          -1198,
          -4402,
          242091,
          87505,
          182265,
          -484428,
          -9341633,
          68015384,
          -25407655,
          75175786,
          -73042862,
          137287928,
          -127797991,
          359060882,
          166661858,
          -675503838,
          -489589531,
          -372898586,
          -304762250,
          206019398,
          250247729,
          -138401819,
          -2722240,
          -60685988,
          151133373,
          50456316,
          39915969,
          65471581,
          -276249691,
          -417185771,
          -115919749,
          776407660
        ],
        [
          402,
          256,
          315,
          -29807,
          -149122,
          341682,
          -10430036,
          -2134577,
          915815,
          -28590739,
          -131357115,
          -180183116,
          19848483,
          2010392,
          -14579906,
          118295536,
          -89794124,
          65776195,
          97995876,
          81324512,
          -32956438,
          -170519857,
          -28946498,
          -10005268,
          -269913658,
          -109165695,
          172185188,
          194586097,
          -129950824,
          -242997036,
          529578140,
          745334427,
          -1164647249,
          1793816357,
          -337094055,
          -2952292895
        ],
        [
          2,
          -109,
          -3,
          -202,
          -1648,
          16170,
          332535,
          219705,
          591451,
          -163338,
          -19135949,
          71820412,
          3514044,
          41520959,
          -243927836,
          -95242391,
          157571892,
          766899100,
          54829712,
          441597950,
          169433544,
          -82266161,
          268747766,
          185591413,
          137293130,
          -211796796,
          -9163772,
          65925932,
          -263506098,
          -44323154,
          99901824,
          42234658,
          -8801459,
          -542667371,
          48640923,
          215021320
        ],
        [
          59306,
          -3078,
          -15368,
          2169958,
          7374184,
          -1712582,
          -643007,
          -451095,
          -73071806,
          -104475907,
          -71071980,
          102966593,
          -32570721,
          18397580,
          70631977,
          -105892835,
          -139635715,
          -35047044,
          -52835921,
          39872943,
          -126571094,
          52426176,
          61371636,
          -44478548,
          -1942498,
          -17531339,
          -14961605,
          -61972555,
          -29241890,
          -60107403,
          222325409,
          -132079122,
          -31993423,
          -1135909603,
          -24005011,
          -1757035500
        ],
        [
          375,
          576,
          4309,
          -12548,
          -71374,
          5889085,
          -1421277,
          81203038,
          -21312902,
          213209893,
          25198575,
          77114238,
          -8093112,
          -13633466,
          -12006958,
          31449920,
          -42844486,
          6386256,
          -14432008,
          29593378,
          -24269060,
          -39881885,
          -51768167,
          -51639876,
          -61019107,
          53179305,
          2827326,
          -18276794,
          30858353,
          -91978968,
          2771863,
          -73008302,
          -85184563,
          -503190688,
          192937143,
          -2665146317
        ],
        [
          -1,
          -109,
          3,
          293,
          378,
          41712,
          124208,
          93614,
          1306048,
          5569294,
          -12918883,
          36359013,
          41718964,
          -42748931,
          -351315966,
          -326823803,
          426456404,
          -418733687,
          281826858,
          -4270575,
          -177797519,
          -280712226,
          52220940,
          201620602,
          -127362643,
          -293265847,
          45917870,
          -319752591,
          -14201243,
          235072017,
          333158488,
          131956195,
          -249730560,
          -346135102,
          228540371,
          -214505175
        ],
        [
          82776,
          24164,
          -2819,
          -1222,
          -21023,
          -5582959,
          -42108147,
          -7438668,
          87316317,
          -2519706,
          17959008,
          60638236,
          -77907991,
          63150118,
          61579465,
          -12403360,
          -79663878,
          826617,
          3346500,
          -32956907,
          -113901850,
          51287038,
          147163639,
          193678364,
          -169179445,
          -40390809,
          -364142,
          -317280584,
          -156434033,
          17373320,
          119738714,
          357727547,
          1264640823,
          -523582917,
          -1388888742,
          -2524490969
        ],
        [
          23449,
          26120,
          15494,
          -2193647,
          -7504702,
          -2101604,
          -36863,
          -809840,
          -71067381,
          -107913318,
          -65087668,
          105252533,
          -32682150,
          16147761,
          65143031,
          -105241357,
          -132893919,
          -35004375,
          -54945164,
          35599716,
          -121532224,
          53163518,
          58700675,
          -43438769,
          2383789,
          -8246506,
          -17711762,
          -61784566,
          -20757910,
          -56929756,
          195398208,
          -153469310,
          -12872754,
          -1150357349,
          -23525029,
          -1741845354
        ],
        [
          312,
          368,
          5408,
          -18526,
          -13271,
          8587124,
          22110257,
          -84179440,
          -7037509,
          181008686,
          12198575,
          74300582,
          -5813880,
          -8886288,
          -16163722,
          19889529,
          -36275429,
          5899698,
          -13355197,
          14219016,
          -24077014,
          -23185845,
          -37822956,
          -39817178,
          -46967155,
          56390097,
          -3179261,
          4373905,
          35385910,
          -85986177,
          -31982593,
          -111041096,
          -67686353,
          -487667189,
          170107828,
          -2635407462
        ],
        [
          620985,
          179824,
          25317,
          -131180,
          -308766,
          3819516,
          13562839,
          4551952,
          8450675,
          22865799,
          -109176116,
          28809304,
          11847489,
          38479555,
          61719068,
          5175619,
          47334260,
          -13831055,
          56014069,
          -47350094,
          7582082,
          61542494,
          42727566,
          42228525,
          57960366,
          -121638781,
          -54432236,
          104271494,
          -69151688,
          114100188,
          -105008481,
          90086153,
          369389069,
          520460096,
          903454536,
          612888460
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 96,
      "flags": [
        6242592,
        6267168,
        6279456,
        6279457,
        6279505,
        6291744,
        9437472,
        11010050,
        11010242,
        11010336,
        11010338,
        11010386,
        11010410,
        11010422,
        11010428,
        11010431,
        11035007,
        11047294,
        11047295,
        11796768,
        11833726,
        12189984,
        12226921,
        12226933,
        12226939,
        12226942,
        12386592,
        12423529,
        12423541,
        12484896,
        12521833,
        12534048,
        12558624,
        12570961,
        12570985,
        23592962
      ],
      "denominator": 10000000000,
      "factor": [
        [
          -1,
          -15,
          -2,
          -28,
          -11,
          -1639,
          -746,
          -29511,
          132859,
          74725,
          814430,
          -12189218,
          43562597,
          -68359439,
          -83212916,
          31010482,
          35848954,
          2521426,
          79395040,
          -149643476,
          -34172400,
          -32822416,
          -58238290,
          -121129241,
          156292236,
          -75778011,
          354703662,
          -515703228,
          854919412,
          -477858586,
          900089571,
          -851846478,
          632843627,
          -856179570,
          -1560853665,
          -855236490
        ],
        [
          1,
          -50,
          9,
          734,
          -517,
          51832,
          -31079,
          67833,
          110520,
          2358826,
          32974898,
          -144805446,
          -29076364,
          -88734857,
          116365917,
          3606879,
          -160226550,
          88558195,
          -62993004,
          -59627799,
          127473968,
          -164755182,
          -227958825,
          793760853,
          -365843790,
          100184761,
          -249042060,
          -216515661,
          148855190,
          -207600584,
          -61247900,
          542381558,
          763459740,
          -1883950952,
          170100969,
          -913502384
        ],
        [
          36510,
          6395,
          57,
          456177,
          8510458,
          436301,
          1582459,
          -22297562,
          18037007,
          10828635,
          -36058332,
          160180562,
          157484969,
          67715453,
          -140090295,
          -122968182,
          121319933,
          -103710999,
          -4754375,
          -44267213,
          -38194085,
          28799828,
          107759661,
          -72618369,
          93921679,
          15538697,
          -31917104,
          57736468,
          -235532387,
          64307504,
          -28035766,
          155351158,
          496873322,
          -1635262931,
          340368535,
          -1292629804
        ],
        [
          37770,
          8082,
          1995,
          -416067,
          -8495078,
          343711,
          1585049,
          -22637777,
          17845341,
          11411902,
          -36417169,
          160259823,
          157447411,
          67733061,
          -139963443,
          -123000769,
          121227030,
          -103659264,
          -4840650,
          -44208202,
          -38216064,
          28780576,
          107807932,
          -72646595,
          94036227,
          15566649,
          -31941481,
          57787238,
          -235290478,
          64283055,
          -28141231,
          155511288,
          497049472,
          -1635561765,
          340354264,
          -1292711224
        ],
        [
          2,
          -56,
          102,
          226,
          -356,
          7731,
          -484163,
          -230840,
          -5648949,
          -5422932,
          54291618,
          -182281979,
          -63489335,
          -162570946,
          220468428,
          -204614689,
          -358005189,
          215253299,
          -110012108,
          -57055992,
          -104343033,
          204953174,
          413640388,
          -358439957,
          467557502,
          6101263,
          51693430,
          499195030,
          215954727,
          183487322,
          -156130956,
          190762819,
          524243212,
          -1154543537,
          -276774898,
          -711753452
        ],
        [
          49593,
          -1385873,
          -14910,
          5064,
          -9710,
          39939,
          -28747,
          -151184,
          -136322,
          246559,
          629499,
          -37944,
          294865,
          -33184,
          -371194,
          -163262,
          223015,
          -255021,
          36031,
          143700,
          -17939,
          -110805,
          -22994,
          -130530,
          6190,
          -86349,
          142682,
          -207180,
          -642346,
          29500,
          236843,
          -433476,
          -353901,
          -381938,
          1455372,
          688601
        ],
        [
          0,
          -68,
          -3,
          -288,
          511,
          2499,
          26197,
          142479,
          516570,
          512472,
          -501557,
          104822384,
          9149052,
          -39787962,
          -190871802,
          -302403708,
          -71929439,
          26069850,
          -56236826,
          28413111,
          -41432244,
          -90835108,
          100631110,
          445214824,
          638842435,
          -233933787,
          -493820940,
          119482425,
          187985626,
          -851589693,
          -436982355,
          -127115242,
          -940901720,
          742846441,
          -786386639,
          -438391057
        ],
        [
          2,
          -107,
          -9,
          533,
          343,
          5620,
          -119355,
          143140,
          -822202,
          -576971,
          1502530,
          69635142,
          -278043575,
          1240811,
          454641132,
          -559889911,
          403126079,
          -144016293,
          -47263905,
          -169269643,
          -134398223,
          -68806673,
          63053072,
          35581842,
          -142877347,
          9873521,
          -3493248,
          -106433278,
          149955232,
          -48197535,
          205760797,
          -97794211,
          15890373,
          109214188,
          793418737,
          502067416
        ],
        [
          -1,
          -84,
          -4,
          32,
          138,
          2518,
          -6016,
          233382,
          -78584,
          1334936,
          5539931,
          -8696716,
          39438359,
          183578752,
          -139674767,
          -1085321,
          -85124440,
          -100173819,
          -331425223,
          37620404,
          -830046665,
          364180391,
          84841486,
          62137709,
          -554121925,
          58027118,
          -131081144,
          105355590,
          483238574,
          -111699538,
          -175480245,
          10178938,
          23223043,
          197209918,
          -248818416,
          34262302
        ],
        [
          1,
          -95,
          -3,
          -97,
          365,
          2225,
          22667,
          277137,
          1060914,
          1527191,
          841235,
          136818990,
          -29480774,
          -113717977,
          -156873372,
          -225407905,
          -146681034,
          23307549,
          37068795,
          104179457,
          14809359,
          -75727539,
          -42418411,
          259404902,
          51982356,
          7850735,
          -97515536,
          -188302935,
          551162208,
          1500922703,
          120759720,
          -9026118,
          -591008681,
          185751473,
          -804688296,
          -156108057
        ],
        [
          -1,
          -79,
          -6,
          -304,
          283,
          2177,
          11469,
          173724,
          271975,
          1601986,
          2588485,
          1308416,
          87771444,
          216623159,
          -32964220,
          -140718018,
          -56405959,
          -162648714,
          -417265627,
          -91696255,
          800882442,
          458493911,
          181751502,
          -34811062,
          -271328026,
          93830015,
          9520137,
          11106388,
          470599273,
          -107805708,
          -70169359,
          30590600,
          -237968517,
          310530087,
          -26164169,
          -186944
        ],
        [
          0,
          -94,
          2,
          -502,
          476,
          2310,
          21896,
          242284,
          -1452319,
          3969805,
          -1383679,
          44208116,
          99622142,
          216589817,
          98910142,
          107516248,
          -128887130,
          88771182,
          295684719,
          -197031968,
          6452572,
          -345161202,
          884562411,
          234584579,
          -288446460,
          219077044,
          -183261913,
          66996524,
          -63814566,
          2428570,
          427396880,
          -184431996,
          -243859591,
          414796713,
          -177436014,
          -40016293
        ],
        [
          1,
          -122,
          12,
          -709,
          477,
          5359,
          8334,
          267369,
          -3787947,
          4400615,
          1779091,
          37745209,
          88849723,
          263103286,
          222931966,
          12167955,
          -217357187,
          -131661451,
          413519776,
          -331024782,
          -25982173,
          394108957,
          -481339702,
          131907673,
          180680844,
          -1158516,
          -468231362,
          537503774,
          -63221568,
          142092564,
          392185406,
          -466444011,
          21974087,
          -66255587,
          34218174,
          279299256
        ],
        [
          0,
          -81,
          2,
          -198,
          169,
          2170,
          5160,
          6955,
          -747996,
          60717,
          599353,
          48356353,
          27473932,
          36024791,
          141001862,
          95975854,
          66410056,
          110839545,
          -75148540,
          -175190789,
          -49127316,
          130257919,
          13706979,
          281545997,
          190780258,
          705662456,
          528366898,
          -203549152,
          -175977222,
          145159446,
          -985468777,
          -1033126948,
          -282914746,
          -560381802,
          -563119046,
          853843752
        ],
        [
          -1,
          -96,
          2,
          -214,
          109,
          1906,
          3817,
          158999,
          -1189314,
          930557,
          3242480,
          41397238,
          6707527,
          48657901,
          116945436,
          108115085,
          70501330,
          76255992,
          121042299,
          -88773116,
          77340363,
          -23436515,
          106860193,
          10509384,
          -307226749,
          -1215592750,
          87765415,
          90819496,
          147129574,
          156847505,
          -748630549,
          -456107181,
          137480460,
          -738237863,
          -644570242,
          1047828213
        ],
        [
          -1,
          -80,
          -14,
          108,
          412,
          -1941,
          15321,
          166709,
          -656638,
          2281111,
          2938167,
          7918678,
          -100348682,
          -38640767,
          -61910418,
          133059114,
          290242444,
          143786894,
          -180963117,
          245889510,
          143973204,
          -320326168,
          -89585039,
          -190968100,
          -179322573,
          349929008,
          -708625883,
          823330098,
          351967766,
          37077007,
          -17027647,
          -676379001,
          230834272,
          -781185876,
          -570726885,
          878688080
        ],
        [
          945,
          3430,
          -2143,
          118125,
          -61104,
          12493073,
          3716285,
          -572964,
          25860255,
          -20161151,
          65166380,
          -114742581,
          62796668,
          21567528,
          -63055862,
          -136150558,
          65924014,
          -99639122,
          -62508500,
          -10587662,
          -1075366,
          -12884977,
          15098248,
          60931309,
          -16658946,
          -33855517,
          -49256642,
          -11784176,
          -421202759,
          116563786,
          112959852,
          -103427624,
          553808157,
          309184158,
          -1433664446,
          1316058362
        ],
        [
          186047,
          36993,
          -1725307,
          196544,
          -9864,
          -4986616,
          -2955499,
          -7322488,
          26576736,
          -41653784,
          -9919739,
          -125229772,
          33269721,
          17656396,
          3131750,
          -103869343,
          36730741,
          -99834045,
          -51441336,
          16328843,
          -3844578,
          -6339458,
          -463473,
          21803845,
          -59342892,
          -20352926,
          -57927225,
          -19847410,
          -381210485,
          75854164,
          114746374,
          -29647497,
          -181292475,
          -14418834,
          -1672671654,
          731044328
        ],
        [
          181927,
          24247,
          1736475,
          72277,
          14281,
          -4965106,
          -2573404,
          -7215191,
          26590628,
          -41628924,
          -10087777,
          -125381660,
          33050177,
          17698323,
          2990576,
          -103845018,
          36814691,
          -99765957,
          -51477535,
          16160246,
          -3839312,
          -6239274,
          -381245,
          21939829,
          -59228699,
          -20424370,
          -57939698,
          -19792394,
          -381252456,
          76004387,
          114794347,
          -29763006,
          -180836066,
          -14124723,
          -1672490013,
          730684126
        ],
        [
          1,
          -108,
          -11,
          497,
          235,
          3684,
          -54630,
          406000,
          851579,
          3740635,
          -4833207,
          151986833,
          -196714457,
          -124311621,
          -181132138,
          -138501781,
          -183183404,
          -3143654,
          65602028,
          -59757466,
          60649680,
          -41095541,
          -85252223,
          203508938,
          -343513331,
          28020067,
          896810301,
          918661260,
          -181343704,
          -284463742,
          288049571,
          102946891,
          -111281294,
          -46131962,
          -703623048,
          554458093
        ],
        [
          1533,
          1212,
          -657,
          -132447,
          34377,
          8146,
          879803,
          4948046,
          -108964493,
          120746280,
          -70349808,
          -23884666,
          182062531,
          -43362845,
          144181957,
          -144514907,
          -71908535,
          -123978280,
          -66941266,
          179691739,
          -13310054,
          -96154338,
          -50010635,
          -92838567,
          -108749871,
          33140136,
          -24270834,
          -60273582,
          -278674928,
          -41167027,
          8138386,
          63407861,
          -114231280,
          -171271511,
          -1590600170,
          595904842
        ],
        [
          0,
          -179,
          -10,
          673,
          58,
          6711,
          -125970,
          643838,
          -1873671,
          1850120,
          437826,
          209965441,
          -315305744,
          -240534524,
          -81637567,
          25485232,
          -290064278,
          114160429,
          -47981828,
          -209425190,
          55573179,
          258927074,
          65513070,
          -250932109,
          -295885618,
          62673423,
          -588999052,
          -544958702,
          -542010333,
          -178370339,
          28026454,
          -268651868,
          354383992,
          -281999491,
          -550688145,
          936088586
        ],
        [
          179,
          316,
          -72,
          -506,
          16747,
          918462,
          4897159,
          -52149287,
          -35115019,
          -45153162,
          -110348383,
          5972445,
          -31235375,
          -62985442,
          155413461,
          34898962,
          -114704170,
          72062851,
          -18109410,
          47339881,
          41553715,
          -62578756,
          -72069999,
          56763158,
          -82491391,
          25458702,
          -1188442,
          67003677,
          177550273,
          -3508393,
          -231309039,
          -129006232,
          1460817211,
          1719647504,
          -381555809,
          -1951882545
        ],
        [
          90,
          -1990,
          -479,
          19598,
          -34049,
          2640803,
          -2589304,
          36147003,
          -31792438,
          -117832886,
          -111030972,
          124699026,
          114361043,
          -20989612,
          188118608,
          -10786233,
          -79235771,
          -69612616,
          26380866,
          149305631,
          -5820491,
          -60812325,
          -54423704,
          -161123347,
          -145344385,
          78894324,
          -19541349,
          8849537,
          11690665,
          -120517631,
          -125779129,
          173307756,
          -738577077,
          -737753739,
          -638098040,
          -2523441508
        ],
        [
          1,
          -242,
          -1,
          -168,
          654,
          748,
          91090,
          875136,
          -6446505,
          7664829,
          30869343,
          169585292,
          22704900,
          -66016203,
          210858699,
          366770896,
          321898484,
          214749820,
          -331867418,
          -310575190,
          -52967313,
          202491176,
          32642127,
          176837419,
          265638848,
          -77395763,
          -13357429,
          161788441,
          -6231002,
          121607979,
          353782180,
          884943389,
          -83127859,
          357091153,
          -1692431876,
          -389813861
        ],
        [
          -1,
          -186,
          -21,
          768,
          440,
          644,
          -5525,
          765174,
          -6845355,
          6772829,
          23691182,
          -5510166,
          -202878780,
          277721799,
          -127299079,
          -55895445,
          104145542,
          17477546,
          519859922,
          -115684805,
          51371619,
          -39063399,
          -67439448,
          -273880065,
          -25785067,
          321528336,
          -13616412,
          -137759948,
          435788416,
          -127076528,
          -661701554,
          947248536,
          454283211,
          -84947574,
          -1712012549,
          318811308
        ],
        [
          1,
          -73,
          -12,
          457,
          70,
          1590,
          -46830,
          238101,
          -1292796,
          -594994,
          2447674,
          43935164,
          -187931755,
          -65416787,
          105617974,
          203245122,
          98454617,
          -324273121,
          263402814,
          717690507,
          40497248,
          463222470,
          318173900,
          312677420,
          193554730,
          3844316,
          13747874,
          372345,
          32592180,
          -47301630,
          131347280,
          -28836924,
          588991439,
          -377037993,
          -307250203,
          571269999
        ],
        [
          71707,
          12004,
          -22080,
          -5504398,
          659298,
          -897241,
          21366336,
          8943407,
          -37705506,
          -4034756,
          89698909,
          -40844263,
          -92890192,
          35977061,
          -110724612,
          -4858117,
          105225239,
          -45189332,
          11690128,
          -56690923,
          15555504,
          46307155,
          29047570,
          36288509,
          -40353595,
          -52784056,
          -11149430,
          48053770,
          -227869620,
          115008891,
          -27903012,
          -265878081,
          84010421,
          174820752,
          -50489851,
          -3307091417
        ],
        [
          403,
          2313,
          8701,
          -36675,
          5332,
          26570,
          -39680045,
          -11900935,
          -12616258,
          5967163,
          190307674,
          79121216,
          62915071,
          -19401458,
          76009746,
          -10431541,
          -18423187,
          -77878632,
          34382104,
          127007544,
          19241684,
          -66051406,
          -70254223,
          -87305209,
          -157275371,
          21808174,
          12517583,
          -10415176,
          -102923452,
          -48959409,
          -113491795,
          -179326153,
          -99281566,
          367822699,
          -275590754,
          -2893342733
        ],
        [
          1,
          -117,
          -22,
          769,
          428,
          1474,
          -66467,
          353768,
          -2519399,
          -785283,
          10059806,
          64493880,
          -277199709,
          343237576,
          73996105,
          210937077,
          -293322054,
          -429846221,
          -420058035,
          -36078107,
          -33911205,
          -475138870,
          -51950886,
          -46172805,
          369867009,
          -108333982,
          91354675,
          -66025297,
          -37940842,
          116613875,
          8033172,
          -246450,
          337517808,
          -385061107,
          -139360140,
          283364583
        ],
        [
          24462,
          5014,
          15886,
          5605255,
          -670915,
          -1159362,
          20787073,
          9096103,
          -40978212,
          -114170,
          87269006,
          -37605935,
          -88462017,
          34485607,
          -107283854,
          -5987397,
          102435697,
          -45398736,
          11222769,
          -52993251,
          15325021,
          44050089,
          28055236,
          33742616,
          -40888296,
          -51309044,
          -10426349,
          47536582,
          -224263340,
          112243566,
          -31296295,
          -262889098,
          94717354,
          171677825,
          -44571077,
          -3308172898
        ],
        [
          1,
          -94,
          -13,
          -2,
          386,
          -511,
          -37432,
          50083,
          -728408,
          -1069583,
          2370185,
          56814739,
          -77308521,
          463362174,
          40446990,
          -171089072,
          -48440214,
          634149425,
          -115016998,
          462179555,
          9912678,
          76862833,
          -131374023,
          34935024,
          48290820,
          -117168129,
          144077912,
          -199078482,
          -300428558,
          -36955104,
          365906420,
          -103232873,
          144495825,
          -201959318,
          -125075635,
          -203264781
        ],
        [
          86473,
          13380,
          1977,
          16890,
          -7855,
          -2422969,
          -4409205,
          41760154,
          15811005,
          4011497,
          6857730,
          114922797,
          180271141,
          -19509372,
          -40319290,
          -122987651,
          -6810959,
          6556221,
          -51498229,
          -13117516,
          8944771,
          -71714096,
          20879334,
          73407482,
          88546796,
          23595517,
          -2831461,
          73615806,
          -21486153,
          70501513,
          -171729099,
          -44650707,
          2874294784,
          972801009,
          224147819,
          622161722
        ],
        [
          74030,
          12395,
          -1475,
          69633,
          -5936,
          612664,
          15838481,
          4132057,
          122237847,
          74806503,
          -992032,
          68663062,
          52325534,
          -65685522,
          285396741,
          34942080,
          -160327040,
          -21136584,
          26529839,
          204540968,
          13393043,
          -93152848,
          -112303151,
          -156549915,
          -176538633,
          68182956,
          8483213,
          -14741042,
          118855624,
          -147116450,
          -188667700,
          4433758,
          -429586483,
          486394533,
          -716209250,
          -2499803241
        ],
        [
          297,
          -811,
          2847,
          -12969,
          -1667,
          1590871,
          -22710709,
          15796210,
          28313675,
          51570114,
          -176458921,
          -168834331,
          -249141618,
          58838040,
          -147957984,
          37775119,
          129812391,
          31745797,
          -21533951,
          -187042235,
          9674976,
          134501776,
          92468808,
          124303180,
          65482544,
          -94010277,
          -41087070,
          99234023,
          -184049557,
          211144931,
          885730,
          -207412513,
          115426079,
          139226325,
          -176115779,
          -3273022293
        ],
        [
          553371,
          97283,
          12416,
          361736,
          -35914,
          3694260,
          -3456635,
          -777234,
          -31930954,
          15769989,
          -4866720,
          41903871,
          -62967490,
          -15102717,
          3652534,
          101636043,
          -36319980,
          90511040,
          37626862,
          -21014299,
          1808980,
          16343058,
          -7282440,
          -1348647,
          44080011,
          7754906,
          44177243,
          -12298566,
          313670063,
          -70468293,
          -15536451,
          51638414,
          -354000608,
          -19108188,
          1143066891,
          500451798
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 112,
      "flags": [
        6279504,
        6285648,
        6285649,
        6285673,
        6291792,
        9437520,
        11010384,
        11796482,
        11796674,
        11796770,
        11796816,
        11796818,
        11796842,
        11796854,
        11796860,
        11796863,
        11821436,
        11821439,
        11833727,
        11839870,
        11839871,
        12190032,
        12233083,
        12233086,
        12386640,
        12429685,
        12429691,
        12484944,
        12509520,
        12527977,
        12527989,
        12527995,
        12534096,
        12558672,
        12570960,
        12577129,
        24379394
      ],
      "denominator": 10000000000,
      "factor": [
        [
          -1,
          -22,
          -16,
          -646,
          -2347,
          -11000,
          -3156,
          365809,
          980476,
          5969602,
          -45263502,
          8950938,
          24694519,
          107804351,
          -42727130,
          -52279604,
          -43403339,
          50371976,
          207389444,
          155977992,
          103185556,
          -531927409,
          -54820156,
          -477903011,
          636322003,
          313450470,
          -208395238,
          132308840,
          -90278474,
          184806974,
          -13759547,
          36384935,
          -163653072,
          775440032,
          803651433,
          -691956342,
          -908780513
        ],
        [
          41716,
          235,
          -1312,
          -150483,
          771343,
          1462547,
          -8427151,
          -1435783,
          -10558583,
          -4986449,
          21078228,
          -96396022,
          -238108992,
          -193127850,
          29942231,
          49950158,
          100686296,
          1491519,
          -98314333,
          -45144806,
          -36328503,
          86922488,
          -7924757,
          8217259,
          -14969847,
          -66312214,
          -27042319,
          15082316,
          -47821325,
          39689711,
          58505904,
          126461344,
          -16054901,
          931464730,
          957015693,
          -1169874039,
          -1197494988
        ],
        [
          45466,
          -5298,
          -436,
          181313,
          -793985,
          -1798187,
          8334199,
          -999731,
          -10753317,
          -5111381,
          21635871,
          -96798998,
          -238792994,
          -192805064,
          29440980,
          49795418,
          100816670,
          1457989,
          -98496711,
          -45373336,
          -36257013,
          86831103,
          -7960762,
          8312138,
          -14815742,
          -66247286,
          -27433532,
          15207426,
          -47820808,
          39958475,
          58761985,
          126441845,
          -15970639,
          932142045,
          956351537,
          -1169656000,
          -1197011479
        ],
        [
          -5,
          -84,
          -134,
          -1143,
          -282,
          -3896,
          -286,
          2308416,
          -1801676,
          -27646734,
          -67006165,
          159940475,
          151734749,
          210684001,
          -126954180,
          98581255,
          -130872366,
          -254484990,
          -332800051,
          116295245,
          22641904,
          -7097480,
          -280303167,
          239887829,
          -273484146,
          38784007,
          -76060375,
          -100895243,
          85175002,
          -33959583,
          212069278,
          -316275671,
          159800470,
          1620544716,
          342701099,
          -626861937,
          -1046138722
        ],
        [
          -26900,
          -1204154,
          40839,
          122930,
          -302654,
          -100567,
          -123517,
          56197,
          42132,
          333189,
          -148758,
          150298,
          319548,
          -7537,
          211588,
          192579,
          94195,
          -1947,
          -40456,
          -71673,
          -119716,
          388655,
          145221,
          -155195,
          260366,
          -243529,
          177935,
          -19925,
          -100466,
          23857,
          -97418,
          554915,
          -155822,
          -182623,
          902346,
          -530710,
          692045
        ],
        [
          -10,
          -51,
          4,
          508,
          -1336,
          1142,
          -132,
          173358,
          -76414,
          -6069124,
          71607108,
          -34413846,
          59997747,
          -186663290,
          -29543242,
          244428519,
          44726799,
          114398008,
          -180185263,
          275985323,
          -73206009,
          46162893,
          -221022216,
          231315165,
          227800137,
          373146672,
          -191381001,
          -371385260,
          -108000603,
          340718437,
          -951253651,
          111084995,
          89110221,
          173787982,
          -785813758,
          1323471580,
          -453305807
        ],
        [
          -10,
          -78,
          8,
          539,
          -1191,
          681,
          -353,
          108884,
          -113177,
          -2753919,
          46738610,
          -27970734,
          33784665,
          -157119831,
          -36775874,
          120496027,
          -317063,
          31154308,
          -117002255,
          177472722,
          -68028288,
          65575696,
          -124245196,
          52991094,
          162474278,
          201338908,
          -107317445,
          24467209,
          20112813,
          -479085871,
          953236413,
          -322286340,
          -1245959669,
          -195933804,
          -266315830,
          972192736,
          -219330111
        ],
        [
          -2,
          -73,
          1,
          -331,
          -111,
          -1651,
          -692,
          301404,
          -291485,
          -4389671,
          18535858,
          -29513415,
          -48847520,
          -106278673,
          81667413,
          -335512549,
          -596731670,
          -192947797,
          -229129174,
          170595169,
          -183490347,
          204146924,
          -201459680,
          -207263429,
          174498786,
          -165133531,
          -235521068,
          -4601103,
          -80678397,
          5767543,
          -130895655,
          119512106,
          15734121,
          -381105623,
          -388980158,
          -613904599,
          256254327
        ],
        [
          -19,
          -77,
          2,
          505,
          -627,
          -826,
          89,
          108706,
          -108611,
          -18073875,
          -1626301,
          14030584,
          -60076004,
          28162055,
          184895210,
          156297756,
          10147121,
          96385501,
          270400538,
          -13943275,
          507927294,
          359308697,
          -545766635,
          -391180181,
          -138709430,
          -113477033,
          -340342179,
          -170267205,
          22897069,
          44329760,
          86757379,
          -367689388,
          157917836,
          -85862030,
          -133556102,
          224894712,
          66292008
        ],
        [
          -15,
          -68,
          3,
          445,
          -636,
          -812,
          -100,
          132975,
          -164596,
          -10503252,
          9023894,
          -2360376,
          -81101004,
          77656101,
          212383117,
          243377448,
          -12026877,
          -251243508,
          301883358,
          -183675304,
          -728394704,
          -185547096,
          -234683067,
          -79645412,
          -112472114,
          44667647,
          -134192347,
          -53292353,
          178752822,
          82167758,
          -71586586,
          -371265417,
          -30697354,
          -211072831,
          -77613166,
          -30324398,
          -101495315
        ],
        [
          -14,
          -94,
          8,
          640,
          2,
          -1084,
          -133,
          231142,
          -278923,
          -12789821,
          85025237,
          -35579649,
          104893035,
          -209046572,
          -111040078,
          95421846,
          -42455519,
          -76183275,
          171997208,
          214073371,
          -48388940,
          143751877,
          -31945362,
          -92893413,
          101123042,
          -10545376,
          267853245,
          954274861,
          338544579,
          -130673721,
          29087177,
          -397955482,
          699131465,
          530204665,
          -92352490,
          600384763,
          800343475
        ],
        [
          -14,
          -85,
          7,
          392,
          -1354,
          -583,
          -336,
          162930,
          -129636,
          -21146064,
          38553854,
          24390870,
          -105320738,
          91525249,
          276376563,
          141190934,
          62340267,
          -295683700,
          -117120372,
          530143361,
          166818251,
          -47744025,
          594990036,
          -144027904,
          -134454344,
          -95052763,
          -238093845,
          31292539,
          47773774,
          -71534402,
          -225521529,
          -370053860,
          -107522896,
          -184551242,
          -49992636,
          75308998,
          -111238821
        ],
        [
          -8,
          -111,
          0,
          171,
          -1749,
          -1304,
          -1106,
          206617,
          -181021,
          -27207359,
          67636378,
          50663343,
          -99747064,
          75877231,
          166963500,
          -53890571,
          -28268079,
          -196016175,
          21464900,
          -140112739,
          220754588,
          -29401642,
          -220424335,
          170137898,
          220016010,
          192019463,
          623439925,
          36017004,
          94826776,
          -884436736,
          -719634462,
          -90149339,
          -416050504,
          85574601,
          303335429,
          -424182101,
          578848727
        ],
        [
          -3,
          -54,
          2,
          -3,
          -382,
          -1569,
          -644,
          63000,
          -2241,
          -8666054,
          15752933,
          -3135615,
          2255235,
          -16658922,
          125702899,
          -156227962,
          -861701,
          38132519,
          -70073860,
          -12384501,
          94100417,
          -11922798,
          -38099823,
          40967947,
          -26425403,
          -5973770,
          292264648,
          -30157285,
          967024094,
          1052840097,
          -58150994,
          -194505654,
          -641717564,
          252492339,
          253947490,
          66250403,
          1139583513
        ],
        [
          -6,
          -46,
          3,
          87,
          -85,
          -988,
          -322,
          15838,
          49175,
          -3914107,
          5003286,
          -8501120,
          5296385,
          -10785635,
          -2607289,
          -77078403,
          11772412,
          -18163479,
          1796890,
          -23519466,
          -28014933,
          40630128,
          -17059042,
          -26643223,
          -71457136,
          -56725820,
          380416843,
          131286315,
          -1075361097,
          625622738,
          -139189334,
          -906041653,
          -360984542,
          229791350,
          255173069,
          105767139,
          1332823375
        ],
        [
          -8,
          -59,
          5,
          36,
          -103,
          -697,
          -567,
          -74102,
          267430,
          -3447545,
          -5736399,
          3649272,
          69552650,
          -14043832,
          -113979543,
          -127955868,
          -34228257,
          261054449,
          84647631,
          -226355047,
          -66678016,
          96719007,
          217300831,
          171306899,
          26823280,
          -194483765,
          -713782062,
          87562784,
          215157115,
          -396014110,
          -641825781,
          -740599153,
          -366179038,
          441883920,
          1026899945,
          -141985961,
          922375145
        ],
        [
          -31,
          -224,
          -3,
          654,
          -3715,
          -2204,
          -1568,
          487044,
          -247365,
          -93663130,
          26011976,
          418917683,
          -206666763,
          -81758780,
          -172797756,
          18346488,
          -1959279,
          68382630,
          34573607,
          100131521,
          -80818393,
          -13597079,
          -58444809,
          -69127962,
          -92904525,
          -12278933,
          -70170306,
          164230961,
          -61169077,
          126502777,
          -57193948,
          371915537,
          -130541265,
          -404204526,
          1309822707,
          875856544,
          1257545446
        ],
        [
          -65,
          -457,
          33,
          2743,
          -3010,
          -4532,
          -210,
          781855,
          -152472,
          -212373954,
          -257276830,
          -235123025,
          51790056,
          17964256,
          17217802,
          54108119,
          -11865411,
          -54310144,
          -37224779,
          64714602,
          -10708556,
          12621382,
          -45687564,
          5749870,
          -27545951,
          -5963007,
          28630798,
          61460651,
          -26740414,
          -69042045,
          -76705227,
          262033657,
          -60849845,
          -167795635,
          1285824693,
          976607799,
          1448166692
        ],
        [
          2446,
          8634,
          -4016,
          226599,
          574712,
          -9397527,
          -1890116,
          -1986387,
          -3172826,
          107366612,
          -83398019,
          28283967,
          30314789,
          -7615902,
          85628292,
          49815617,
          -26538570,
          -68666531,
          11416663,
          -19639748,
          -36747184,
          114128935,
          44856350,
          -85216818,
          66308708,
          -95130296,
          44848698,
          -42115922,
          -33226055,
          -60412537,
          -40855928,
          250272647,
          -87062624,
          510278967,
          603592180,
          1279212779,
          1156194783
        ],
        [
          218783,
          -2800,
          1731086,
          -70761,
          -13140,
          3836492,
          798642,
          2528762,
          1200622,
          115166152,
          -108999654,
          -2732347,
          -57046258,
          -4709867,
          6502585,
          3941436,
          -46504171,
          -56318359,
          19107378,
          28562494,
          -8642076,
          16103566,
          656397,
          -48409028,
          -25197632,
          -40169948,
          49983007,
          -41891929,
          18856459,
          -87827875,
          -57522206,
          82395015,
          -29110634,
          376468441,
          426262303,
          1501941017,
          822353397
        ],
        [
          213392,
          -30496,
          -1735572,
          -146838,
          -151633,
          3849209,
          784696,
          2249973,
          1499770,
          115119630,
          -109013856,
          -2724944,
          -57085578,
          -4792079,
          6556503,
          3952611,
          -46509833,
          -56336329,
          19120868,
          28505233,
          -8666321,
          16184266,
          705177,
          -48439066,
          -25253244,
          -40219633,
          49989686,
          -41837475,
          18815447,
          -87825790,
          -57549422,
          82538223,
          -29244463,
          377156630,
          425815185,
          1501869085,
          821433725
        ],
        [
          -29,
          -229,
          18,
          1192,
          -751,
          -2525,
          -427,
          497064,
          -237274,
          -23809543,
          144069949,
          -53012841,
          147749621,
          -253588604,
          -107440881,
          86149540,
          -192699339,
          -85698129,
          112900715,
          -58142713,
          134916644,
          -488738336,
          46802994,
          -304459470,
          -465088129,
          -262699977,
          136245472,
          -474367347,
          4094155,
          -194519261,
          -111641874,
          123328449,
          -153575326,
          383774710,
          362198835,
          225691236,
          924483996
        ],
        [
          -30,
          -211,
          14,
          829,
          -580,
          -3416,
          -733,
          310394,
          248527,
          -7160251,
          82473235,
          6095322,
          83127424,
          -70283922,
          363298785,
          -416063483,
          280730518,
          20745845,
          -93001431,
          52855823,
          -33452314,
          -272447272,
          -244566089,
          126229614,
          -288071370,
          176927950,
          -309287419,
          250548389,
          -164428604,
          -135785876,
          144704835,
          162972904,
          242972737,
          317137021,
          424318342,
          1228854716,
          110277502
        ],
        [
          1694,
          225,
          637,
          -19135,
          -192309,
          -18972,
          -51307,
          -3185460,
          -3326372,
          -41823465,
          272933124,
          -164430680,
          -144421259,
          337734997,
          -187455212,
          -18299478,
          -27087209,
          -108738146,
          -47276162,
          -132215609,
          6831899,
          93133224,
          17052844,
          -33478511,
          106167547,
          -57630052,
          -161297736,
          28976277,
          -45502825,
          126425216,
          133223599,
          262552426,
          -6779601,
          570080125,
          -4136781,
          1929841750,
          1199967707
        ],
        [
          -9,
          -76,
          7,
          404,
          -157,
          -1166,
          -119,
          225793,
          -71286,
          -3602838,
          17561324,
          -6837080,
          26169608,
          -39799131,
          -39254018,
          -107255154,
          -118572583,
          -108116550,
          189284762,
          -99689758,
          -8890298,
          359696678,
          292526301,
          -180046303,
          -313953400,
          965062867,
          -21985919,
          -220093621,
          12677099,
          13738013,
          90916203,
          -10415722,
          102582016,
          192841061,
          674286757,
          -337201603,
          522639035
        ],
        [
          618,
          1686,
          -833,
          62683,
          137931,
          -2448396,
          -500945,
          6321327,
          17625882,
          52020870,
          -34213157,
          -129851309,
          -223318173,
          43459593,
          -285708339,
          -133407983,
          -46021004,
          19295443,
          -7925237,
          226070774,
          77299553,
          -275900608,
          -211733855,
          130130158,
          -299538015,
          154831105,
          59750479,
          -20346210,
          186952206,
          -55691722,
          -79883983,
          -588537950,
          226055954,
          -989429314,
          838076809,
          570867584,
          -1960011130
        ],
        [
          -32,
          -215,
          8,
          881,
          -781,
          -1171,
          -93,
          207249,
          423654,
          -70701139,
          17580561,
          66046402,
          -20181941,
          -39619972,
          58433891,
          -185951871,
          65067382,
          133779301,
          61357798,
          110079445,
          -170166580,
          100093906,
          136297149,
          -48820602,
          388789313,
          -159260534,
          327566749,
          -800598213,
          142431739,
          -221669727,
          370161753,
          -581145986,
          659651829,
          410645138,
          379191573,
          1120020323,
          -602785021
        ],
        [
          -17,
          -102,
          3,
          517,
          -245,
          -402,
          66,
          230380,
          62201,
          1109155,
          21137314,
          -13530613,
          -8092764,
          -29549182,
          44745125,
          -35526532,
          -185134931,
          -136075828,
          611973305,
          245912641,
          141354972,
          -6541171,
          15466966,
          752854048,
          88908760,
          -109113941,
          -121573155,
          -117628131,
          -149359967,
          211063222,
          241160085,
          265704183,
          -67805173,
          244115806,
          350799135,
          -334405634,
          159784246
        ],
        [
          42351,
          -23575,
          9768,
          -4769423,
          1310058,
          47987,
          541933,
          19241957,
          42358054,
          22666353,
          87225837,
          -16230747,
          115680164,
          20978893,
          46019122,
          75926236,
          52828442,
          -38301624,
          -71323852,
          19128703,
          -41074217,
          135691402,
          -36714420,
          -13758878,
          104253391,
          -74670741,
          18556173,
          -34475552,
          -34391257,
          64413096,
          27526710,
          123271657,
          21864737,
          -368315413,
          1767155359,
          -572290199,
          -152456061
        ],
        [
          70570,
          22335,
          22556,
          -1041185,
          -5873027,
          -412961,
          -1083856,
          -33393566,
          15652056,
          -22934363,
          -752431,
          20355856,
          69796260,
          13546503,
          7620231,
          -53525052,
          -24340367,
          -10387743,
          112197126,
          -10269331,
          -36160724,
          133829209,
          45672068,
          -89446569,
          -92809888,
          -96984574,
          104938667,
          104047380,
          -28545890,
          42694041,
          -198361993,
          127695473,
          -283595863,
          105542567,
          146167763,
          769079953,
          -3512948895
        ],
        [
          792,
          558,
          -5635,
          -27565,
          -76230,
          27955,
          -41738,
          60512520,
          -52607951,
          -11250277,
          18615422,
          9273753,
          86670275,
          43130944,
          -5447624,
          -54693816,
          -16671472,
          -3995799,
          111057346,
          -1723204,
          -32267751,
          123675527,
          39681463,
          -86519195,
          -63542957,
          -90287185,
          100912687,
          90049207,
          -22348701,
          49735742,
          -188433364,
          107845240,
          -247591559,
          -149215884,
          323809065,
          809941501,
          -3169682337
        ],
        [
          -16,
          -119,
          6,
          271,
          -1678,
          -995,
          -589,
          109676,
          -63749,
          -18839075,
          -14235591,
          54908287,
          -18135528,
          -161828007,
          97206828,
          121359281,
          -175732171,
          -288669230,
          -180129751,
          -536981761,
          296512314,
          -189810597,
          158296699,
          199200887,
          284779073,
          100676262,
          -200916164,
          110253739,
          -21709812,
          267995068,
          221669181,
          -312557936,
          344993758,
          -492658907,
          449801225,
          1391667391,
          -1541036472
        ],
        [
          -19,
          -49,
          -2,
          603,
          96,
          686,
          862,
          248418,
          103726,
          -2528293,
          42440370,
          -10646080,
          -48774035,
          124720205,
          279470685,
          207228436,
          -430203492,
          609581670,
          -95694568,
          16236716,
          -32782815,
          -129965335,
          107517666,
          119828853,
          -170710338,
          126047152,
          205841606,
          195009259,
          -62340339,
          -60906858,
          148438217,
          11544535,
          154936492,
          223240958,
          572185013,
          300120202,
          -377063523
        ],
        [
          59760,
          17907,
          -9880,
          4723525,
          -1278658,
          627500,
          -400392,
          19534408,
          42549038,
          23594644,
          86293446,
          -14736853,
          119041909,
          21970619,
          46782805,
          75914305,
          52135743,
          -38501513,
          -70530402,
          19774440,
          -41208629,
          136133148,
          -36553560,
          -14366385,
          104812379,
          -74966808,
          19723487,
          -34772049,
          -34197270,
          63982501,
          26230101,
          123329955,
          21253642,
          -377270667,
          1768806920,
          -565090075,
          -148854008
        ],
        [
          87047,
          -6015,
          -2112,
          -19317,
          -5994,
          474117,
          104826,
          -37847684,
          -62435026,
          49084356,
          73203539,
          -21899566,
          137389384,
          59609790,
          -10896897,
          59789759,
          35007810,
          -28185724,
          -90155304,
          107638724,
          -10291079,
          19114888,
          -111234180,
          39515317,
          82477168,
          2464985,
          21574747,
          -86246913,
          26788171,
          34580038,
          49184025,
          -88261070,
          173082898,
          -991026727,
          2107187917,
          -615824854,
          559817092
        ],
        [
          42668,
          -30209,
          -19068,
          1049788,
          6004552,
          489046,
          1155327,
          -32243577,
          14185502,
          -27927636,
          11116842,
          14180680,
          63408672,
          22849820,
          751981,
          -54219175,
          -23093871,
          -11797499,
          109105161,
          -15209666,
          -35222430,
          134501239,
          45560090,
          -88285467,
          -88786207,
          -96504569,
          97205572,
          105957700,
          -30245134,
          49183777,
          -191222922,
          131773483,
          -281319256,
          117460053,
          133721893,
          774845747,
          -3491533132
        ],
        [
          651604,
          -38212,
          -11673,
          -3537,
          321698,
          -2594727,
          -535255,
          6256307,
          -337181,
          -81923944,
          45030661,
          17372357,
          21636279,
          13696575,
          -14517723,
          -19760812,
          8840112,
          49368296,
          4314727,
          -27970590,
          24724846,
          -70053751,
          13209622,
          43796761,
          7006491,
          64217242,
          -53066499,
          24455503,
          857922,
          30271417,
          53668895,
          -102809038,
          44581532,
          -205027526,
          -996849503,
          -813403620,
          171424327
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 120,
      "flags": [
        6141310,
        6239605,
        6239611,
        6239614,
        6285672,
        6288744,
        6288745,
        6288757,
        6288763,
        6288766,
        6291816,
        9437544,
        11010408,
        11796840,
        12189698,
        12189890,
        12189986,
        12190034,
        12190056,
        12190058,
        12190070,
        12190076,
        12214632,
        12214634,
        12214646,
        12214652,
        12214655,
        12226920,
        12226922,
        12226934,
        12226940,
        12226943,
        12233084,
        12233087,
        12236158,
        12236159,
        12386664,
        12411240,
        12423528,
        12432763,
        12432766,
        12484968,
        12509544,
        12521832,
        12527976,
        12531061,
        12531067,
        12531070,
        12558696,
        12570984,
        12577128,
        24772610
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          14,
          10,
          20,
          270,
          165,
          255,
          704,
          1397,
          1506,
          3139,
          1308,
          2030,
          19424,
          36029,
          56742,
          6568,
          71664,
          -325381,
          -231506,
          -1884662,
          2498411,
          -8608782,
          12897718,
          8749031,
          -13833309,
          -20359414,
          1402987,
          15918733,
          -7638912,
          -4053953,
          -17169674,
          23926810,
          -147420821,
          -29746002,
          92715499,
          2082356,
          -95196888,
          171135436,
          -133216363,
          178342796,
          -148829880,
          102889442,
          -40035536,
          1103846516,
          -162876028,
          -198521443,
          1600130076,
          -327247987,
          1074027605,
          -468059015,
          -174147373
        ],
        [
          0,
          23,
          -22,
          40,
          -122,
          -691,
          -247,
          1050,
          1596,
          834,
          5370,
          4439,
          -5344,
          44743,
          39653,
          -82046,
          178210,
          700071,
          761894,
          690686,
          -549571,
          1627104,
          7157078,
          27166228,
          16605155,
          1563955,
          5187302,
          -21515944,
          -2008253,
          -77896421,
          -29071532,
          -29837927,
          -46585342,
          -93400022,
          -145474427,
          116169269,
          -247623351,
          -86165801,
          -37535604,
          37644390,
          389395873,
          397501150,
          -660089168,
          288149766,
          -602251660,
          97756354,
          -991660756,
          708712803,
          785583004,
          -815921304,
          -1254760917,
          601048634
        ],
        [
          -7426,
          -5858,
          -3613,
          -73799,
          -27339,
          -1100126,
          -211101,
          1711769,
          -7268161,
          780615,
          -18384495,
          5677145,
          8244093,
          556152,
          6236651,
          21652777,
          4225419,
          -13525923,
          -9054224,
          -21191911,
          -20164696,
          22770827,
          -24738130,
          -4618395,
          -5399285,
          12971428,
          27068014,
          6660205,
          3570215,
          9040739,
          -32707737,
          20709941,
          -70906099,
          34682195,
          -37253311,
          41661268,
          -26375379,
          -7211368,
          2197705,
          3977934,
          -26746397,
          5840415,
          51859076,
          -29388375,
          -12231235,
          -18080649,
          -64879141,
          -188799191,
          -113617820,
          1027059521,
          -1264916379,
          522539751
        ],
        [
          -4139,
          -2082,
          4981,
          -84053,
          -85934,
          -369709,
          -186850,
          214730,
          -294970,
          1176989,
          220631,
          -5724714,
          -31106383,
          7648075,
          9623875,
          21319404,
          6844014,
          -14506179,
          -9680509,
          -19333552,
          -15492277,
          22230713,
          -23047567,
          -6738624,
          -4824793,
          14298640,
          27224152,
          9489810,
          583761,
          6552617,
          -30600074,
          19454530,
          -72583391,
          33016607,
          -35825104,
          42916022,
          -24869461,
          -7080933,
          3573961,
          253160,
          -25521577,
          1483176,
          55729985,
          -28699617,
          -5905196,
          -18590957,
          -58788642,
          -191071656,
          -27751830,
          1010864572,
          -1259052967,
          467844924
        ],
        [
          -3,
          59,
          9,
          -152,
          -21,
          1130,
          9610,
          4736,
          -211,
          1175,
          -9054,
          -16180,
          27409,
          -51022,
          -287702,
          60339,
          1028785,
          -1157602,
          -756179,
          10021321,
          -27790092,
          -40868232,
          6740111,
          -152867501,
          56103978,
          -14284570,
          -53595240,
          -17116942,
          -77828207,
          -56244486,
          84314953,
          -83622019,
          494178941,
          101546128,
          682430199,
          49764760,
          51649369,
          1276954,
          -231564043,
          -56339763,
          94842017,
          -18269785,
          -111953275,
          -6404381,
          -14734866,
          59378645,
          -257760981,
          -25322208,
          194961422,
          863084744,
          -1191833507,
          117057770
        ],
        [
          -60749,
          -32924,
          267,
          -37575,
          4599531,
          3142528,
          58032,
          -350919,
          -795801,
          -1134189,
          -710670,
          844006,
          -2457639,
          -12774283,
          -9735888,
          -29389659,
          -6738666,
          -776722,
          28682610,
          -53180450,
          -40785037,
          23754217,
          33184491,
          65165573,
          -48549378,
          -71235039,
          -28209929,
          -54307518,
          46327102,
          -54540992,
          91644748,
          5778640,
          -34913151,
          -89949842,
          -19980604,
          -21829178,
          -24491461,
          -7123274,
          -14412700,
          5809794,
          -37396974,
          -8966183,
          21425099,
          3771331,
          -77494260,
          33539909,
          137628885,
          -130639585,
          39728239,
          1249934260,
          -1182632415,
          1140743541
        ],
        [
          -61001,
          -16930,
          3899,
          64805,
          -4532946,
          -3106844,
          -120214,
          548176,
          791840,
          932725,
          682307,
          -534989,
          -500309,
          -13272486,
          -8693088,
          -31140378,
          -6765129,
          -460855,
          30336673,
          -53266244,
          -41500419,
          24443001,
          32217089,
          65422107,
          -48498759,
          -72062416,
          -29266690,
          -54682467,
          46441624,
          -54891936,
          93002581,
          5683080,
          -33916790,
          -91391325,
          -19684595,
          -23158913,
          -24248660,
          -6953308,
          -14706451,
          6321105,
          -38204466,
          -8735818,
          20914072,
          4571464,
          -78543280,
          35131924,
          140219082,
          -127773680,
          37154887,
          1242094913,
          -1177693733,
          1134541622
        ],
        [
          -9245,
          -5331,
          14939,
          -236610,
          71799,
          243370,
          -20935,
          28301,
          -4264207,
          -2720124,
          12170055,
          -17220804,
          14326973,
          243388,
          8004815,
          17586115,
          3743904,
          -12034100,
          -3370225,
          -20170012,
          -13410331,
          17220446,
          -28324715,
          -5346571,
          -2071544,
          13335237,
          24074275,
          5981769,
          3824717,
          10608110,
          -30086527,
          22863902,
          -66291717,
          32454597,
          -37255415,
          34878718,
          -25491274,
          -7139482,
          620323,
          9098192,
          -30977625,
          10329452,
          48693147,
          -23880121,
          -22091509,
          -9443785,
          -46662632,
          -165217621,
          -164152797,
          986082794,
          -1265389470,
          520055615
        ],
        [
          -10065,
          -1776,
          22310,
          -334497,
          5560,
          964303,
          -247648,
          -2387278,
          12138400,
          -238578,
          -7216626,
          -1957198,
          8648953,
          2623457,
          7684053,
          16908928,
          4321985,
          -11312314,
          -6550677,
          -18511183,
          -16327014,
          20900970,
          -26280276,
          -5700727,
          -3659646,
          13388978,
          25419827,
          7292152,
          2583341,
          8700694,
          -30464033,
          21562956,
          -69418616,
          32244701,
          -37006377,
          38876408,
          -25516356,
          -7358996,
          2015462,
          4797071,
          -28277709,
          6251375,
          51697782,
          -26419070,
          -14843045,
          -14399088,
          -53812679,
          -179523836,
          -105651451,
          1005445196,
          -1260993827,
          504243408
        ],
        [
          -4953,
          463,
          11507,
          -157733,
          -62781,
          96269,
          -250878,
          -298661,
          -350879,
          2327915,
          14979233,
          20178169,
          2847086,
          6237695,
          10225576,
          12912927,
          5023850,
          -8558744,
          -6653576,
          -13722462,
          -12798752,
          20977264,
          -26091760,
          -7846342,
          -2794068,
          14363882,
          24695692,
          9983130,
          -541805,
          6333644,
          -28469531,
          20740469,
          -70531891,
          29561532,
          -36086375,
          39591670,
          -23760546,
          -7356680,
          3529316,
          1208091,
          -27376080,
          2316433,
          55237868,
          -25354646,
          -9243233,
          -14812800,
          -47280529,
          -181369027,
          -25182570,
          985835711,
          -1251370546,
          444251339
        ],
        [
          -221831,
          1160184,
          -66538,
          39027,
          102547,
          -48212,
          -42714,
          214545,
          44812,
          -105823,
          1068,
          -61085,
          76471,
          510550,
          -116016,
          72157,
          272390,
          -576252,
          49551,
          -760862,
          -220230,
          106059,
          -231186,
          135291,
          -60306,
          -255167,
          -166528,
          -207392,
          201782,
          -104478,
          271519,
          -75858,
          109284,
          -306930,
          52217,
          -186124,
          -95566,
          -62167,
          -109824,
          111964,
          -130712,
          -8169,
          -198182,
          148998,
          -218854,
          332251,
          393662,
          122471,
          -480590,
          552170,
          643572,
          613631
        ],
        [
          -3,
          35,
          -18,
          9,
          371,
          -1432,
          271,
          1534,
          3743,
          1358,
          13788,
          10006,
          -9546,
          -41299,
          -4673,
          -550655,
          -318316,
          708990,
          1427944,
          -869803,
          -8803082,
          5722814,
          18447177,
          54489555,
          -49208310,
          -61460045,
          15482236,
          -126341467,
          104880930,
          175460995,
          -200911083,
          -74300712,
          -144528603,
          254542614,
          164126261,
          203299598,
          89065991,
          43266058,
          -112059547,
          -56716997,
          -143695648,
          -655047363,
          83135301,
          958446720,
          -258229106,
          -113502342,
          224089632,
          454269696,
          192393068,
          -468289976,
          -507564442,
          -140729001
        ],
        [
          -4,
          55,
          -5,
          22,
          513,
          -1330,
          801,
          1337,
          4095,
          1131,
          14856,
          8794,
          -5324,
          4179,
          63624,
          -527504,
          -228231,
          788550,
          872570,
          -1782128,
          -8307236,
          1502017,
          9171655,
          36062244,
          -29644217,
          -34604213,
          6537141,
          -75790421,
          52534960,
          120811607,
          -168097667,
          -39056253,
          -44890565,
          167139099,
          46537182,
          32351415,
          30138596,
          18919841,
          -41386242,
          16824070,
          -35851351,
          -444686371,
          -333766225,
          -1191122805,
          -453510809,
          6898505,
          332625737,
          669627697,
          464083788,
          -332764575,
          -589109053,
          -221131578
        ],
        [
          -4,
          49,
          -9,
          25,
          555,
          -2500,
          804,
          1978,
          4062,
          -611,
          15244,
          8782,
          -9478,
          -4463,
          52207,
          -565633,
          -42336,
          499342,
          1159476,
          -250506,
          -14412250,
          -4309440,
          22562960,
          64984186,
          -18048137,
          -39028378,
          18063216,
          -114709483,
          62926136,
          244100553,
          -135596106,
          -12939777,
          -166916637,
          131665022,
          230212245,
          214339861,
          173564691,
          33070844,
          1284532,
          -28922603,
          161987203,
          1058443993,
          64100853,
          -32546650,
          205378764,
          484393162,
          558083531,
          133389656,
          394602682,
          253456074,
          158790788,
          -680663086
        ],
        [
          -12,
          38,
          17,
          -66,
          496,
          -3340,
          2113,
          -719,
          -3715,
          -568,
          6723,
          -14642,
          3417,
          24968,
          131130,
          -255192,
          -8867,
          553061,
          671267,
          -2590955,
          -3823878,
          -3732472,
          10370665,
          25318525,
          -28792918,
          17629102,
          18159478,
          78253646,
          -112863056,
          161318188,
          91705009,
          568707430,
          -277648326,
          -261358518,
          378277053,
          218822696,
          -140435653,
          -219417491,
          -155283444,
          117056570,
          44186795,
          -177208100,
          -103008876,
          -58433120,
          -30769243,
          -171622110,
          -86741318,
          -38901438,
          -143574010,
          -99870208,
          714441322,
          252788513
        ],
        [
          -7,
          64,
          -1,
          -64,
          75,
          -962,
          1401,
          1476,
          43,
          3144,
          5384,
          -7437,
          17615,
          -61030,
          -30442,
          -294494,
          -292524,
          712045,
          280184,
          -285262,
          -5204908,
          1463523,
          7824521,
          8107890,
          -4817876,
          38988930,
          55465043,
          10924236,
          26192625,
          -186991545,
          197005559,
          -52695052,
          -254246240,
          375642922,
          12106147,
          -245010430,
          213338905,
          -717390637,
          -450529489,
          -102384440,
          -42649285,
          131178467,
          97452043,
          -47992489,
          66286847,
          -156250972,
          -99185718,
          231408563,
          -3141752,
          -272780337,
          32900425,
          71825385
        ],
        [
          -3,
          75,
          46,
          -37,
          776,
          -617,
          2013,
          1072,
          1025,
          3395,
          3375,
          -1291,
          14523,
          -88396,
          -89316,
          -156860,
          -282815,
          645760,
          30799,
          385391,
          184227,
          447241,
          -7089872,
          10844,
          2794511,
          -1833212,
          18716419,
          17420262,
          -10928676,
          -148432089,
          162330885,
          -12672496,
          -377733286,
          277209983,
          293675255,
          -307015341,
          -480650864,
          619111591,
          20522073,
          -140424796,
          -18314298,
          108181518,
          102764415,
          -40795821,
          70038947,
          -161232882,
          -97680914,
          327875809,
          -72403940,
          -113409127,
          176451300,
          125704421
        ],
        [
          -10,
          124,
          8,
          -20,
          515,
          -420,
          2204,
          2002,
          1428,
          3837,
          4619,
          -3133,
          20279,
          -28448,
          -89098,
          -279453,
          -253728,
          810526,
          580353,
          194614,
          -7445106,
          -901711,
          22465075,
          -9157042,
          -80388190,
          29936786,
          72644419,
          113422716,
          -98129051,
          -115181146,
          204909227,
          -60553221,
          -46917619,
          188365741,
          -46566891,
          260814951,
          226095319,
          212992023,
          -22616166,
          986149098,
          -30684802,
          -81833472,
          70454069,
          -3244427,
          73539282,
          349017904,
          -126285333,
          322896486,
          127409207,
          237617884,
          254088851,
          263947334
        ],
        [
          -8,
          65,
          -26,
          45,
          147,
          -2078,
          1032,
          1527,
          3389,
          -2248,
          17640,
          4341,
          -3201,
          92654,
          105079,
          -307437,
          -119837,
          564882,
          -175151,
          98757,
          -10577988,
          -4576891,
          49630549,
          78288673,
          -102844400,
          -86575548,
          -18415937,
          102407502,
          -174245107,
          104526394,
          -346640271,
          142437915,
          194363156,
          165092090,
          -28903704,
          -522024015,
          -332756708,
          -196783612,
          -18862998,
          323711236,
          -66137561,
          2415842,
          -51776926,
          165147160,
          191028939,
          383646276,
          -37825397,
          79381729,
          487212720,
          976927516,
          243334534,
          -852738858
        ],
        [
          -13,
          67,
          29,
          -66,
          779,
          -814,
          2555,
          1084,
          -1241,
          766,
          -50,
          -9615,
          18753,
          -24100,
          -51540,
          -108407,
          -38551,
          456129,
          575365,
          -849763,
          -13631111,
          -11634420,
          38734981,
          -34768828,
          -68576170,
          70369940,
          22494458,
          130329536,
          -65499002,
          108480694,
          174671318,
          47402180,
          4811849,
          54963265,
          -73684067,
          89581523,
          62464284,
          16142078,
          124908263,
          -510788335,
          -637485448,
          -78107500,
          72989074,
          -5988913,
          -266346212,
          1103367747,
          -502262294,
          381554932,
          7964347,
          700444169,
          650088152,
          -87194420
        ],
        [
          1,
          28,
          -3,
          64,
          -128,
          309,
          -296,
          115,
          1126,
          996,
          1735,
          6015,
          -12332,
          42881,
          -40165,
          66102,
          53268,
          -204648,
          310822,
          -889168,
          -2988919,
          -3836050,
          13064661,
          2196260,
          -4722093,
          -17142702,
          -44933193,
          16448108,
          47220966,
          5532828,
          -28415027,
          137316881,
          138510313,
          35751453,
          -38751817,
          -5701695,
          183272324,
          102376813,
          66333923,
          90938028,
          -777440293,
          458707111,
          -2968211,
          33273047,
          -348704505,
          -1107262598,
          -242887236,
          497622353,
          460031617,
          1124508213,
          567171712,
          -1251557995
        ],
        [
          0,
          24,
          9,
          44,
          54,
          367,
          23,
          107,
          781,
          1324,
          1384,
          3214,
          -6707,
          32148,
          -27861,
          74745,
          -5801,
          -76891,
          108545,
          -1084228,
          -1635479,
          -1812785,
          3775736,
          8486132,
          4612012,
          -16247393,
          -23459215,
          -11602868,
          20168115,
          8576934,
          -48194626,
          41338396,
          41478555,
          -94318711,
          7279855,
          -73149278,
          53298390,
          -747740,
          -16178059,
          17296583,
          550988333,
          -253314,
          1154731534,
          -117580506,
          -744019306,
          22847248,
          -383976173,
          430253224,
          -43886465,
          584777986,
          439465957,
          -1267585548
        ],
        [
          -84950,
          -40916,
          -26599,
          486317,
          417788,
          53284,
          -1219722,
          -119436,
          114770,
          16659924,
          518032,
          -2626001,
          2041980,
          5668191,
          -14581353,
          -3530432,
          -2281602,
          -13576146,
          59910466,
          -33996990,
          -17616697,
          -14365835,
          -70939211,
          -21938210,
          2193189,
          22645299,
          43181381,
          -462154,
          10977601,
          55981255,
          -117035056,
          -35663301,
          -39644812,
          85849199,
          20712596,
          70597430,
          -19770225,
          -4782818,
          -15640653,
          37876640,
          -39292415,
          4606021,
          -20739731,
          -86235538,
          131065346,
          -21518989,
          -519689130,
          -226469843,
          -794418999,
          -318486729,
          71908231,
          -2220076607
        ],
        [
          -94783,
          -22950,
          125753,
          -2191356,
          -4034,
          -519140,
          -2324898,
          -486640,
          -1139612,
          2397195,
          -931745,
          -164041,
          -1072218,
          8471475,
          -4414895,
          -13913087,
          -1723889,
          3381856,
          6024890,
          6920535,
          52168679,
          -532123,
          -50766413,
          -5630390,
          19557463,
          -21570301,
          -47661637,
          -12366048,
          -2554179,
          6932660,
          52602587,
          10492533,
          3942156,
          -60509829,
          24104968,
          -66310440,
          9872376,
          -9094698,
          -27825492,
          61867404,
          -85036834,
          16652774,
          -20626483,
          43302132,
          -50450350,
          136073400,
          135109238,
          155061864,
          -150933260,
          -426914388,
          -444757809,
          -1546456880
        ],
        [
          -191,
          138,
          477,
          -5168,
          -7103,
          -7646,
          -7597,
          17309,
          -57637,
          -66848,
          -241381,
          -449069,
          778044,
          131219,
          -1431499,
          -2902934,
          582715,
          -8231697,
          8036258,
          -6203467,
          90045428,
          -101683472,
          56689384,
          24856849,
          -56258365,
          -16800903,
          36537528,
          27169605,
          -33476294,
          -69722377,
          -5229728,
          -70393254,
          -154847074,
          -41934301,
          14085021,
          137962203,
          17340629,
          -4317746,
          54665201,
          -126989290,
          20788699,
          -180778471,
          172929854,
          -104146467,
          356805857,
          -123604348,
          -321115311,
          -579804980,
          2704216298,
          414775252,
          -597839840,
          -2234036668
        ],
        [
          -13,
          97,
          -47,
          -37,
          -871,
          -99,
          769,
          2197,
          591,
          9079,
          6608,
          -8620,
          22686,
          10608,
          -101245,
          -164501,
          -190584,
          399680,
          1036479,
          -937523,
          -25398190,
          -18486544,
          58817274,
          71857401,
          13947423,
          228107776,
          -136570233,
          377888379,
          221464260,
          304762714,
          194004036,
          -192836560,
          25895935,
          21509163,
          -5234279,
          1037141,
          -202357874,
          -67417889,
          -25742315,
          42511028,
          246170166,
          -37939162,
          -163978377,
          75273770,
          -123343394,
          -248749115,
          324569265,
          -27201255,
          -84695739,
          798297979,
          -165410588,
          -2171573765
        ],
        [
          -12,
          102,
          -53,
          6,
          -961,
          -182,
          498,
          2031,
          2565,
          10691,
          4942,
          5876,
          639,
          22600,
          -123057,
          7302,
          -52802,
          -180724,
          1183436,
          -2947724,
          -32964608,
          -19839626,
          52891986,
          235255035,
          168799981,
          345628363,
          -54932530,
          -169844060,
          -233049834,
          -297406987,
          -84560492,
          100976282,
          47139763,
          61348047,
          4513490,
          100941633,
          21091136,
          37006695,
          61138782,
          -65425576,
          -3962102,
          -65003677,
          -59877400,
          61691501,
          -90659016,
          111007121,
          318785161,
          57258003,
          -215370387,
          425650513,
          -215019948,
          -2235385810
        ],
        [
          -248,
          3494,
          3136,
          2092,
          24504,
          111731,
          24469,
          97625,
          -6088,
          -1248330,
          -668556,
          416612,
          -993329,
          -19784162,
          54066428,
          -16508199,
          10111539,
          -22967471,
          12854444,
          -6266205,
          -6214218,
          -77901583,
          -54130883,
          26585332,
          -48016723,
          -52112789,
          -22080252,
          -45277024,
          54541218,
          -19899820,
          -11021085,
          -39359981,
          -17546420,
          -34419619,
          36049439,
          1052605,
          -11377664,
          -10946845,
          -34160231,
          56574139,
          -57376186,
          -2902218,
          -85455616,
          -24844408,
          29365383,
          79866152,
          -231595394,
          -46795878,
          -749397894,
          -411475662,
          351141750,
          -2484957938
        ],
        [
          -887,
          4296,
          -3802,
          7106,
          24000,
          -176286,
          70780,
          196576,
          623868,
          -269108,
          1577089,
          1717601,
          -2121243,
          -37423917,
          -22359848,
          40042925,
          -3293518,
          -17361541,
          16700116,
          -8056907,
          102549514,
          -42266509,
          -29791646,
          1319963,
          21570605,
          -20667475,
          -46759544,
          -22294711,
          7020618,
          15114959,
          61435049,
          25183863,
          12335445,
          -55458828,
          20455211,
          -83332553,
          5617386,
          -11930255,
          -35569059,
          79932309,
          -90067531,
          36474295,
          -32659507,
          56465036,
          -103122391,
          157957133,
          214359036,
          230654092,
          -413817975,
          -303829374,
          -633669622,
          -1062735715
        ],
        [
          -230,
          451,
          -754,
          -254,
          16723,
          -1750,
          38933,
          -1085,
          111197,
          -103625,
          573779,
          -26213,
          41552,
          -7846383,
          -1704127,
          14259490,
          -1463703,
          7466906,
          -5879212,
          3365453,
          -152237259,
          149749052,
          -127697940,
          -8642275,
          -29587043,
          -67527772,
          -91709334,
          21731499,
          -29787969,
          -73223161,
          93869017,
          -25352287,
          -16711180,
          -144010207,
          47126148,
          -46186404,
          40380680,
          -5053376,
          274912,
          -14297307,
          -51678915,
          -71677215,
          4589145,
          44632997,
          94371023,
          119353017,
          123579070,
          11215908,
          1444960165,
          -964284304,
          285482895,
          -3287102631
        ],
        [
          -19,
          137,
          -54,
          -113,
          -1227,
          691,
          1051,
          2191,
          -164,
          12397,
          14313,
          -25165,
          51336,
          -17481,
          -66939,
          -184611,
          -193798,
          222642,
          1758509,
          -3471609,
          -41624568,
          -29846795,
          112244127,
          -348448630,
          -83082466,
          120775976,
          -35224749,
          -327820245,
          -154759277,
          166933988,
          115458201,
          -8380789,
          -118796455,
          -30070847,
          -202778552,
          -78137006,
          -143766588,
          -55147732,
          32224238,
          86286666,
          76684028,
          -5614286,
          -59999877,
          67516559,
          -39053260,
          -125993548,
          248658751,
          91201855,
          -47477890,
          372867032,
          -170275376,
          -1948046587
        ],
        [
          -13,
          110,
          -40,
          -67,
          -1168,
          856,
          1314,
          1759,
          1168,
          10974,
          8038,
          -8281,
          21316,
          -34924,
          -113724,
          75221,
          -182594,
          145921,
          1494653,
          -1992396,
          -44837213,
          -37570590,
          107205870,
          -100839313,
          357247385,
          -315929241,
          131009332,
          187364337,
          -21230775,
          -104087938,
          -24602490,
          56492023,
          -102751444,
          49636244,
          -113144839,
          102014494,
          -29684668,
          -32018649,
          56572440,
          -19634187,
          17315490,
          -45298833,
          -82195795,
          52039724,
          -116477750,
          101527726,
          315914621,
          59773803,
          -246306501,
          416011003,
          -114681201,
          -2098423027
        ],
        [
          -18,
          85,
          -60,
          -87,
          -954,
          324,
          1269,
          1376,
          252,
          12130,
          10960,
          -12272,
          42965,
          -8588,
          29272,
          -342286,
          -311910,
          801661,
          -805319,
          -2517047,
          -9506424,
          11280063,
          30722443,
          -17408321,
          -86666464,
          137567096,
          555076089,
          4721085,
          245819670,
          -84540038,
          1320272,
          97497964,
          159844674,
          -176239773,
          83856118,
          -173882266,
          17081967,
          55005837,
          11329927,
          -511794,
          -7085899,
          21025735,
          -36164704,
          73065641,
          -30732517,
          62035561,
          258244651,
          173261792,
          107070292,
          -386879262,
          -663685779,
          -1420323416
        ],
        [
          -5132,
          -1315,
          -932,
          -33075,
          -363699,
          1113173,
          8199082,
          1564377,
          185344,
          2204387,
          -697945,
          -289574,
          549816,
          10768111,
          -510737,
          -11444169,
          4482719,
          -12298483,
          9631401,
          -9678163,
          67926088,
          18289473,
          -102589189,
          -63352201,
          -11959039,
          128933,
          -45916969,
          43291803,
          -14670911,
          -70120217,
          11252779,
          52095558,
          -16848280,
          -11721858,
          -6079606,
          -10009424,
          -7801497,
          -23702512,
          -8335258,
          9251455,
          -5418509,
          23972451,
          -66513447,
          89801865,
          -154041831,
          143595238,
          385707631,
          197690668,
          3285997,
          433624675,
          -531960480,
          -1207081845
        ],
        [
          -200484,
          -119950,
          -1552144,
          628060,
          53547,
          -93128,
          -2681171,
          -600179,
          -22709,
          -2182445,
          -553557,
          -279877,
          558864,
          9774833,
          6662962,
          -5193050,
          -2099087,
          9202647,
          17760790,
          17342310,
          57682741,
          785327,
          -79928162,
          -33572061,
          30560093,
          3908957,
          -48952896,
          25112328,
          -25910502,
          -9712703,
          60903696,
          56366943,
          -11985986,
          -55244877,
          -16060948,
          -76592879,
          10947612,
          -11664408,
          -10036999,
          43392466,
          -71678585,
          27862902,
          18128861,
          88184215,
          -127045585,
          144759848,
          403062625,
          228460700,
          224755166,
          68336841,
          -1080127904,
          -411954979
        ],
        [
          -194092,
          -64950,
          1490272,
          869317,
          157494,
          -260406,
          -2643903,
          -452177,
          -10111,
          -2135549,
          -619648,
          -284529,
          604796,
          9759899,
          6482645,
          -5021511,
          -2078165,
          9152375,
          17715068,
          17322651,
          57599246,
          837463,
          -79975007,
          -33643148,
          30590185,
          4015731,
          -48864638,
          25169423,
          -25915795,
          -9652535,
          60719366,
          56392768,
          -12025603,
          -55097122,
          -16127489,
          -76505445,
          10923972,
          -11693140,
          -10002725,
          43392266,
          -71619493,
          27889238,
          18129502,
          88155312,
          -127012244,
          144643658,
          402858953,
          228293370,
          224368755,
          68616171,
          -1080382796,
          -411556523
        ],
        [
          -1,
          31,
          14,
          8,
          113,
          -299,
          324,
          -39,
          251,
          1146,
          1642,
          -549,
          -2391,
          53550,
          24841,
          49092,
          41368,
          -19055,
          -7765,
          -61660,
          -1037087,
          -4452636,
          3932940,
          11023807,
          14015321,
          -1100633,
          -19569464,
          22820886,
          -23893270,
          101549130,
          -13499990,
          163803828,
          11636675,
          -36560843,
          -261300831,
          -164249889,
          400625757,
          498560531,
          -764271592,
          -180129516,
          281742374,
          -68199385,
          -255954086,
          42481579,
          181921732,
          54160510,
          -166619615,
          18363305,
          91817738,
          823311803,
          181710680,
          -634069507
        ],
        [
          -1356,
          -6303,
          2665,
          -1971,
          -357960,
          -135900,
          115158,
          -300773,
          -40200,
          -16436345,
          -227736,
          2812602,
          -1863421,
          10268560,
          -19855278,
          -3810667,
          -109293,
          -19004627,
          60541624,
          -37560075,
          -21093427,
          -10645133,
          -71274317,
          -23490335,
          2520194,
          24735708,
          45524647,
          1154703,
          10636330,
          56316757,
          -119580654,
          -34903884,
          -41631557,
          89498300,
          19204182,
          73389119,
          -20811484,
          -4687497,
          -14784405,
          36454039,
          -37323561,
          4208483,
          -18866701,
          -87739925,
          132695239,
          -25064791,
          -524553629,
          -233826206,
          -787807214,
          -288193078,
          53125624,
          -2180942564
        ],
        [
          -36228,
          -21296,
          -27291,
          240703,
          1914353,
          -5747400,
          1006385,
          -3812754,
          116606,
          -51919,
          799756,
          -341658,
          1009750,
          7153159,
          -13683606,
          -3742193,
          13319449,
          -22686846,
          -77931914,
          19952006,
          -27321795,
          -77127562,
          -22930993,
          61044675,
          -86262715,
          -90614788,
          -43209339,
          -66514752,
          79262594,
          -75030089,
          50356705,
          -21557288,
          -42912616,
          -95156689,
          8495896,
          -12916758,
          -21559251,
          -17615397,
          -31542617,
          39879395,
          -49314593,
          -12586586,
          -80979570,
          2881078,
          -58803284,
          96418991,
          6339764,
          -45316803,
          -488745752,
          401843822,
          -140151847,
          -1272698729
        ],
        [
          -9,
          118,
          -8,
          33,
          298,
          -1157,
          644,
          1959,
          3913,
          5784,
          12942,
          6592,
          -2019,
          165308,
          24909,
          -209464,
          731418,
          578435,
          -231935,
          2643061,
          -3409958,
          158247,
          20060377,
          26799230,
          -89173306,
          -78580221,
          -80546806,
          -40553098,
          149194168,
          -16175581,
          204056659,
          411052971,
          313978022,
          460799191,
          -234694331,
          170192912,
          -101834928,
          47002904,
          173552269,
          -132714001,
          236512157,
          25998364,
          105819870,
          -30288202,
          185900315,
          -44828470,
          21446646,
          -157545657,
          -8803362,
          -1285369549,
          -1209888769,
          -958372153
        ],
        [
          -2857,
          4820,
          -1981,
          2684,
          126639,
          -280995,
          28945,
          467760,
          137325,
          -484259,
          -30370,
          -241705,
          -1627361,
          -21387667,
          -8001047,
          -28690331,
          -4130747,
          28481498,
          -58861619,
          88996632,
          7457194,
          40435175,
          -104063822,
          -102284857,
          60766724,
          125840011,
          90859418,
          93396220,
          -65403811,
          87772054,
          -191088889,
          39994571,
          -111907436,
          177280417,
          -65548605,
          119334543,
          -20421633,
          -5353809,
          31879390,
          -8623121,
          -13978073,
          20530097,
          100581487,
          -69246961,
          84318652,
          -93357518,
          -318582655,
          -268203352,
          -198338974,
          616825639,
          -1294574285,
          -470078154
        ],
        [
          -1,
          39,
          -5,
          33,
          -140,
          -225,
          -315,
          375,
          865,
          1534,
          3903,
          739,
          -3483,
          71804,
          9860,
          16373,
          19177,
          67340,
          41926,
          -278024,
          675883,
          -1960470,
          -4449732,
          7198705,
          15231948,
          -4958256,
          -22942899,
          -6466565,
          3787242,
          73280080,
          70711994,
          95875418,
          -155070150,
          91581736,
          168946760,
          -377731101,
          591079553,
          15122047,
          669763690,
          -2953168,
          370416066,
          -142164745,
          -388526951,
          110660471,
          -126977063,
          -23386415,
          -311274426,
          -147951677,
          -76660430,
          631549670,
          -65007038,
          -292696968
        ],
        [
          -191,
          1221,
          -150,
          -3890,
          -31490,
          96442,
          518978,
          122373,
          -48274,
          12173,
          -268741,
          -233442,
          235863,
          708426,
          -2177816,
          8298851,
          69360202,
          50428176,
          60673402,
          87705159,
          16276955,
          50807038,
          72190731,
          66448818,
          -63049475,
          -79648781,
          -15512071,
          -78543098,
          62589135,
          -51917989,
          41286954,
          -42710471,
          -43411042,
          -65592357,
          27194290,
          27778326,
          -31848361,
          -14441390,
          -31547698,
          13548694,
          -33524084,
          -28195255,
          -53654768,
          -50695620,
          -6218810,
          29832623,
          -151232225,
          -207045273,
          -478984321,
          855065998,
          -292551139,
          -968195053
        ],
        [
          -37946,
          -19557,
          6660,
          170498,
          -1883224,
          5611139,
          -1782557,
          3619152,
          22128,
          -31105,
          -158621,
          44938,
          208684,
          6570963,
          -15182965,
          -2241828,
          12465321,
          -22286316,
          -80720730,
          20816055,
          -28935781,
          -77187407,
          -24001347,
          59612244,
          -86380817,
          -87900528,
          -39491927,
          -65047500,
          78806606,
          -72703161,
          43466768,
          -21796264,
          -45899325,
          -88727133,
          7568409,
          -7281023,
          -22762692,
          -17700147,
          -30765706,
          38628965,
          -47536879,
          -12804511,
          -79858475,
          -1468374,
          -53383869,
          90790614,
          -13617660,
          -58531049,
          -503924736,
          418351202,
          -139182593,
          -1279994284
        ],
        [
          -22758,
          -32099,
          -28002,
          167934,
          1287124,
          -2496881,
          -429821,
          7366940,
          2802330,
          -939496,
          1471655,
          -625914,
          1566733,
          4247324,
          4064294,
          -4320264,
          780076,
          -4016134,
          -40414073,
          -42806951,
          71469970,
          126110115,
          92377956,
          41464599,
          66946480,
          -24568539,
          -13177735,
          -66057922,
          -10552707,
          100434459,
          58536164,
          -51205288,
          20299818,
          -33784341,
          77584706,
          -40729572,
          7326388,
          7257275,
          -46230583,
          71920278,
          -116910637,
          -1781303,
          36761842,
          -61356735,
          103180378,
          44727819,
          -320194282,
          -94337470,
          -318580537,
          -583843536,
          -536636180,
          -1500231016
        ],
        [
          -1349,
          436,
          -403,
          -7827,
          -94824,
          282310,
          2160328,
          432849,
          58717,
          479932,
          -208413,
          -26988,
          -12140,
          3678216,
          -20679,
          1045929,
          -71197,
          8118693,
          13419457,
          35061467,
          -77067347,
          -107559390,
          1200723,
          109145835,
          163403472,
          18623809,
          5950373,
          -78790159,
          -24136789,
          279511156,
          124307871,
          -4693182,
          -19702842,
          -131102068,
          -32516469,
          -235483170,
          59228599,
          41457973,
          -24442318,
          188019941,
          -318352060,
          24895733,
          312917451,
          -54139667,
          183485481,
          28114784,
          -278336144,
          -3286187,
          215391951,
          -1800562146,
          -2244101965,
          1262873063
        ],
        [
          -29,
          252,
          -57,
          -152,
          -1800,
          1556,
          1206,
          3024,
          4382,
          13487,
          18255,
          -7386,
          50187,
          173978,
          -173712,
          -182980,
          530119,
          850246,
          1608533,
          -5186744,
          -23771612,
          -6094658,
          132799352,
          -138907307,
          -124931659,
          81962651,
          -224753115,
          231393969,
          114604853,
          -264080066,
          -305269677,
          75882855,
          -150378534,
          -131830932,
          92821332,
          -39164978,
          213859129,
          79194968,
          -10476675,
          -14764836,
          -124029622,
          101901597,
          116116365,
          -28112999,
          80540164,
          105138389,
          38502587,
          53185057,
          -441536285,
          -1665601583,
          -1654752086,
          15740112
        ],
        [
          -15,
          164,
          25,
          -122,
          51,
          -61,
          135,
          3508,
          4119,
          -6267,
          11538,
          -295,
          27232,
          196002,
          -91780,
          -91127,
          615363,
          174583,
          344669,
          -1266994,
          -5252016,
          -6541486,
          20140177,
          88335465,
          -204650808,
          -116034612,
          142684470,
          179042601,
          -484458658,
          67405440,
          73966653,
          -151933348,
          37778399,
          -13522089,
          -19317647,
          70187475,
          105763178,
          40487860,
          40338951,
          -267337306,
          133983984,
          120207751,
          15621562,
          12470114,
          -151293060,
          -448291619,
          292460907,
          81123871,
          -721751983,
          -917970929,
          -1205150367,
          -771304497
        ],
        [
          -605,
          2322,
          -230,
          -1511,
          -22549,
          44563,
          714045,
          177361,
          37375,
          -84243,
          -67405,
          -63273,
          -64626,
          5478677,
          4659283,
          9347378,
          -74878567,
          -15716006,
          33979113,
          117585956,
          4100735,
          43005104,
          67280781,
          66223916,
          -72817940,
          -81503298,
          -18064182,
          -74464145,
          63946684,
          -58120015,
          37010415,
          -36719817,
          -45266176,
          -65006611,
          24412521,
          33108471,
          -30361638,
          -14189329,
          -29499489,
          9247875,
          -28703249,
          -23322257,
          -58217948,
          -50843625,
          -12189091,
          28929616,
          -151030909,
          -204447913,
          -505313159,
          838414769,
          -319880808,
          -968175572
        ],
        [
          -623,
          2812,
          -532,
          440,
          -28164,
          9941,
          786807,
          198532,
          62682,
          -440576,
          -45708,
          25438,
          -398944,
          2741050,
          4052982,
          14353442,
          -32143602,
          106697691,
          -25502936,
          -73753726,
          2651094,
          -78637151,
          -39798824,
          21140880,
          -55985696,
          -45976449,
          -12494193,
          -35362623,
          48806331,
          -43681299,
          -11665774,
          -23350342,
          -25714504,
          -18600806,
          16467564,
          31470384,
          -21964937,
          -13329463,
          -21422058,
          18866991,
          -21712111,
          -4929082,
          -59121286,
          -19041274,
          -771674,
          41756991,
          -132040450,
          -123118917,
          -487971763,
          370144866,
          -110476809,
          -1284164893
        ],
        [
          -52062,
          -4870,
          9204,
          239060,
          -1295954,
          2606421,
          829670,
          -7267237,
          -2655166,
          280962,
          -1397004,
          391202,
          -706349,
          -201063,
          2567043,
          -4648938,
          -810836,
          -1213806,
          -45753111,
          -36630319,
          72160222,
          126148926,
          92675141,
          38992158,
          68400370,
          -19981161,
          -8703855,
          -63384216,
          -12748274,
          104310232,
          50291703,
          -51258823,
          17163696,
          -25890151,
          76179316,
          -34809677,
          6971103,
          7488337,
          -44695309,
          70307315,
          -114997048,
          -1684088,
          39701425,
          -66011083,
          109770600,
          37444810,
          -340728293,
          -106347381,
          -327557569,
          -578027676,
          -544744290,
          -1510481251
        ],
        [
          -705061,
          -297023,
          38674,
          -230671,
          -84390,
          45193,
          1908572,
          592540,
          193554,
          -1031366,
          450682,
          577044,
          -484052,
          -6147562,
          1166910,
          10371795,
          1263638,
          -545402,
          -9721352,
          5467610,
          -34289961,
          -9146199,
          49840057,
          1235369,
          -9875474,
          20972535,
          37685224,
          10061068,
          -1426159,
          3254611,
          -51459150,
          -23407020,
          23968172,
          55104835,
          -192545,
          50067603,
          2139863,
          11184558,
          21848176,
          -50701672,
          82600097,
          -15910556,
          -7106678,
          -37487865,
          70996280,
          -117025333,
          -166387642,
          -73310263,
          78233555,
          -192640056,
          1010218764,
          796858896
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 124,
      "flags": [
        6141311,
        6142846,
        6142847,
        6239604,
        6241150,
        6288756,
        6290292,
        6290293,
        6290299,
        6290302,
        6291828,
        9437556,
        11010420,
        11796852,
        12190068,
        12214644,
        12226932,
        12386306,
        12386498,
        12386594,
        12386642,
        12386666,
        12411242,
        12423530,
        12423540,
        12423542,
        12429684,
        12429686,
        12429692,
        12432764,
        12432767,
        12527988,
        12531060,
        24969218
      ],
      "denominator": 10000000000,
      "factor": [
        [
          12,
          210,
          226,
          96,
          290,
          46,
          5065,
          9080,
          6553,
          32174,
          1746,
          32964,
          19181,
          1591264,
          -5003309,
          -3793036,
          31796621,
          -56718514,
          131676664,
          235690832,
          -66325792,
          345374001,
          -254690240,
          -81111265,
          -309462956,
          572327225,
          -48114550,
          466897777,
          -32510053,
          1298673133,
          -744328964,
          665639573,
          -1449487834,
          -448715300
        ],
        [
          -115795,
          8570,
          481050,
          524434,
          14778617,
          -1634649,
          -3646123,
          6887284,
          25585875,
          -4256258,
          -14138139,
          -7456564,
          -3773621,
          8490324,
          -73247734,
          58460544,
          20595558,
          -32503926,
          -66009501,
          -32374599,
          -77319247,
          -49488675,
          16832280,
          -58638822,
          36151535,
          -39789908,
          22588141,
          36123363,
          32007880,
          -23706537,
          46994206,
          -591473643,
          -1182948804,
          723722002
        ],
        [
          -113517,
          -7898,
          397697,
          276519,
          -14511084,
          3648836,
          3498098,
          4830195,
          26904515,
          -3724993,
          -14429373,
          -7263855,
          -4045147,
          4973443,
          -70562584,
          52566050,
          20724615,
          -36342277,
          -66276824,
          -36728986,
          -78905178,
          -48659351,
          16190381,
          -60504553,
          37651239,
          -39616816,
          24418357,
          35112706,
          37051434,
          -25122944,
          39393020,
          -589448577,
          -1184724329,
          732441808
        ],
        [
          63,
          159,
          -250,
          442,
          1346,
          -1052,
          -4548,
          9539,
          -14540,
          -3988,
          10984,
          102254,
          -147966,
          748904,
          -3907940,
          8703720,
          11379601,
          -69846449,
          150879639,
          -361098957,
          139292821,
          211722316,
          -46643085,
          144851872,
          -127989068,
          178504877,
          171215935,
          -732464983,
          -1199327076,
          -342207586,
          53323124,
          1257309776,
          -1799274129,
          -835548353
        ],
        [
          -12646,
          4219,
          69028,
          72536,
          -238955,
          -598899,
          -640680,
          -9187736,
          -29956829,
          7352535,
          -43803975,
          -8937735,
          -7023871,
          12025277,
          -72005948,
          77791846,
          19489196,
          -19530759,
          -67809224,
          -15951518,
          -82448769,
          -50529180,
          18673315,
          -37317232,
          37464994,
          -53834617,
          8230342,
          30413964,
          23967184,
          -21633642,
          44741561,
          -557402477,
          -1190688997,
          670143584
        ],
        [
          -207480,
          -7225,
          911272,
          641671,
          321437,
          645332,
          552880,
          5583789,
          -4408670,
          -2618537,
          -7062028,
          38491739,
          -5210965,
          -93773089,
          80499093,
          -218456669,
          31969199,
          -199445847,
          -83885359,
          -228995042,
          -175864169,
          -6311832,
          -13992169,
          -159537279,
          102138822,
          -23439490,
          141736758,
          -4492414,
          346457811,
          -128986290,
          -282658232,
          -315442013,
          -1317471052,
          1120212786
        ],
        [
          -105206,
          10551,
          -321603,
          274794,
          -2075960,
          -16642860,
          -476195,
          -20702711,
          5104609,
          -1469883,
          21144428,
          3761648,
          -4635879,
          -6302473,
          -28359375,
          13690898,
          20797663,
          -49263312,
          -66726317,
          -53203484,
          -87906391,
          -39032536,
          10545645,
          -73009210,
          38286086,
          -30937678,
          47614194,
          33286688,
          95527950,
          -48478840,
          28904852,
          -470280725,
          -1183656462,
          664721807
        ],
        [
          -100971,
          16277,
          -421430,
          -1747151,
          2901226,
          16182390,
          666449,
          -20459057,
          -305079,
          -772914,
          23484624,
          2916894,
          -4233279,
          36473,
          -27833647,
          26007377,
          19811417,
          -39051239,
          -65935134,
          -43234039,
          -84081507,
          -40277283,
          11517951,
          -68961579,
          33620461,
          -30485886,
          45969544,
          35921353,
          90791820,
          -47782148,
          50691650,
          -450180860,
          -1180612434,
          621435591
        ],
        [
          -136613,
          -32509,
          424729,
          -1833975,
          2122598,
          -2021956,
          17870454,
          16116946,
          -14197039,
          5535122,
          21711394,
          -8162017,
          -4586245,
          25410540,
          -31619221,
          66208617,
          18390074,
          -8396575,
          -63939248,
          -12495194,
          -66685859,
          -47557064,
          15408077,
          -64598751,
          17216599,
          -24172504,
          43917959,
          50163428,
          64204377,
          -42946124,
          132450022,
          -427742960,
          -1193324218,
          586947053
        ],
        [
          -44084,
          26358,
          192826,
          -1466625,
          -3434255,
          161572,
          -18392269,
          15802788,
          -13157161,
          4423286,
          23137491,
          -5210750,
          -6212746,
          17631804,
          -27281182,
          58165081,
          18269402,
          -14156957,
          -67043621,
          -15344890,
          -79784551,
          -45187842,
          15027345,
          -51568792,
          26212210,
          -37623723,
          34859173,
          39655123,
          72575927,
          -44917078,
          92625691,
          -415501431,
          -1207523131,
          585282079
        ],
        [
          70530,
          2083966,
          330741,
          63267,
          -49593,
          -34940,
          552252,
          134105,
          -8826,
          191452,
          103705,
          58513,
          151802,
          -33208,
          542407,
          -221524,
          217252,
          -589767,
          13546,
          -352677,
          262421,
          167371,
          -163714,
          -841686,
          -226542,
          740929,
          741822,
          398299,
          393235,
          -372179,
          1311162,
          -1402327,
          749585,
          971854
        ],
        [
          53,
          308,
          -231,
          103,
          2237,
          -919,
          3796,
          10203,
          10002,
          89847,
          28575,
          756736,
          -1361336,
          -1604854,
          -19144705,
          -11152720,
          39014578,
          -94477007,
          8254503,
          54441393,
          651419992,
          -235816137,
          58743679,
          600718438,
          -252623863,
          -384594286,
          463002085,
          -449759023,
          752796865,
          568729642,
          -7125598,
          325461896,
          -780573790,
          274691789
        ],
        [
          56,
          286,
          -74,
          -775,
          1260,
          -1190,
          2789,
          24562,
          -29997,
          55752,
          77840,
          553162,
          -1059507,
          -261401,
          -11362466,
          746361,
          20479099,
          -59968872,
          60164849,
          -119407745,
          369703262,
          -71283915,
          43158811,
          -407974251,
          622861367,
          51281642,
          -1137451912,
          -169545027,
          395693406,
          235328085,
          335062710,
          997971446,
          -765229722,
          -219828531
        ],
        [
          34,
          239,
          -196,
          -138,
          988,
          -268,
          3357,
          18199,
          -12186,
          65699,
          56941,
          658050,
          -848458,
          -917249,
          -14282887,
          -4727375,
          14599780,
          -55869279,
          57607604,
          -90225125,
          345732983,
          -86732382,
          35550254,
          302477715,
          -148860574,
          -200710622,
          -160847824,
          1308632546,
          -168198501,
          -887805254,
          -550475033,
          691380852,
          -731554018,
          -523206231
        ],
        [
          41,
          245,
          56,
          446,
          -429,
          119,
          2917,
          3503,
          23688,
          49570,
          16784,
          -184148,
          -165295,
          -163077,
          -5353414,
          -6891431,
          10230363,
          19130838,
          -247760470,
          479421323,
          272449157,
          -320540543,
          34582692,
          -660324667,
          327463073,
          179655408,
          391582373,
          -320114335,
          -231176583,
          -458391471,
          -1055134923,
          280685644,
          -362593452,
          -1052597237
        ],
        [
          -14481,
          11784,
          -775338,
          1526341,
          -36118,
          208793,
          56931,
          1339792,
          -5850396,
          -16820947,
          4162371,
          -50370345,
          46087762,
          -51309770,
          -79385502,
          27751598,
          54908180,
          -201900191,
          56252504,
          -378527593,
          19750467,
          44469416,
          -35751698,
          -286807843,
          -11728483,
          168184918,
          249580606,
          18139320,
          414063724,
          -5406374,
          -279974737,
          -407510020,
          804411561,
          -2367031872
        ],
        [
          -6204,
          1653,
          -282631,
          512706,
          32470,
          68919,
          -11921,
          194064,
          3952840,
          18719032,
          -1044188,
          54501126,
          -54646390,
          45248176,
          -20655996,
          101680446,
          49064638,
          -136848333,
          53255173,
          -330821652,
          13379492,
          47265305,
          -35761848,
          -271700265,
          -38426084,
          174257935,
          270020618,
          27426098,
          459670203,
          -34535262,
          -167035897,
          -101056660,
          813582975,
          -2655373554
        ],
        [
          6,
          216,
          506,
          -1758,
          2343,
          -1698,
          6486,
          5237,
          -28302,
          8477,
          125002,
          -172131,
          -196757,
          -1850112,
          -3862081,
          -2598343,
          -62039835,
          163306483,
          -849474197,
          -327183017,
          160127159,
          144586508,
          -104934793,
          121307714,
          -161490305,
          180457495,
          -130788261,
          94533238,
          -139408303,
          330125710,
          -78425493,
          313658675,
          435931678,
          11032956
        ],
        [
          48,
          339,
          160,
          -1347,
          1088,
          -2137,
          5811,
          10960,
          -36552,
          26481,
          117695,
          262838,
          -403637,
          -886552,
          -3207574,
          -15209961,
          -25371210,
          80315052,
          68711041,
          -168642872,
          -191136885,
          -1001595521,
          -689479398,
          248033334,
          64935468,
          333517973,
          -43956088,
          55238412,
          -163998797,
          235501520,
          24102254,
          253756535,
          -8775602,
          -459046651
        ],
        [
          63,
          328,
          165,
          -820,
          286,
          -1512,
          4603,
          757,
          -29424,
          25403,
          102364,
          274558,
          -139259,
          -345064,
          263556,
          -10162394,
          -5370744,
          -6192984,
          -3722166,
          -93975469,
          -176507382,
          -492981420,
          1157112159,
          -48526011,
          -482775580,
          257519683,
          -195885453,
          -8527400,
          -123503079,
          307225103,
          -179124237,
          414809535,
          -21454251,
          -292322792
        ],
        [
          88,
          349,
          118,
          -664,
          538,
          -1705,
          956,
          7463,
          -31756,
          24058,
          102993,
          258965,
          -250386,
          -567634,
          -3509416,
          -12118220,
          -32299543,
          42176680,
          13754029,
          -89606792,
          -56862833,
          -136058085,
          -221886523,
          -746587724,
          -535213977,
          -1122531085,
          -35375200,
          84525477,
          -339619593,
          486399635,
          4442647,
          561298295,
          -5599151,
          -422547392
        ],
        [
          67,
          264,
          191,
          -860,
          58,
          -1778,
          456,
          7510,
          -22784,
          9368,
          95694,
          187779,
          -309958,
          -1005798,
          -4224302,
          -7837872,
          -15522554,
          48156438,
          1748802,
          -122119206,
          -51604653,
          -16499911,
          337522585,
          88139681,
          1048693812,
          -286305682,
          647664216,
          496961264,
          -428535637,
          762676266,
          287488613,
          608717094,
          31158747,
          -524377804
        ],
        [
          -18480,
          24174,
          -1079521,
          -12551585,
          -23733,
          -1841994,
          -545954,
          -800587,
          5274521,
          -1902759,
          -11541375,
          -9040608,
          18006822,
          21654382,
          84230798,
          -27071296,
          18753097,
          -28028366,
          -30879602,
          -38720757,
          -5686304,
          -1883591,
          -5163015,
          -88553226,
          -41487563,
          53712433,
          102854893,
          62516054,
          197581694,
          -59118710,
          259514635,
          -42656383,
          -443209224,
          -1464801017
        ],
        [
          -888297,
          -16749,
          4048849,
          2728746,
          -232993,
          435898,
          -972039,
          -4191670,
          -414551,
          -417845,
          -1385220,
          -16603311,
          25078983,
          57618565,
          111099077,
          23071144,
          12598456,
          25641044,
          -28442724,
          12078178,
          9847860,
          -5521953,
          -2073396,
          -68755686,
          -68242755,
          58021671,
          104000555,
          77726131,
          204990612,
          -68938408,
          384368173,
          156642362,
          -439965608,
          -1764515633
        ],
        [
          -5778,
          7526,
          -302567,
          660395,
          -74699,
          56332,
          186848,
          710522,
          -4662574,
          -28002929,
          -512147,
          -11342239,
          -81937824,
          18644234,
          59592630,
          -42892087,
          -34808331,
          28455487,
          48888262,
          -18930840,
          263302158,
          -35141213,
          35234949,
          -38034806,
          -22297914,
          44782527,
          -113389004,
          80146792,
          -401568245,
          229582850,
          124430962,
          -1893021905,
          -226632012,
          -1249594185
        ],
        [
          -2135,
          1123,
          16015,
          12157,
          15243,
          8598,
          231482,
          40104,
          -161031,
          423743,
          1779094,
          -4664523,
          3449167,
          64270787,
          -35267759,
          -103369403,
          26111666,
          -133258144,
          -112872452,
          53658205,
          -367086351,
          67355998,
          14232466,
          573682307,
          252445849,
          -509529933,
          -447439457,
          -342462807,
          6501643,
          35646422,
          -985160104,
          -338815398,
          -232092444,
          -2640299177
        ],
        [
          -11415,
          3429,
          -588641,
          1056734,
          121698,
          226472,
          -149701,
          172784,
          3801176,
          29071825,
          1185267,
          4500154,
          54161183,
          -19855512,
          22019584,
          -48754549,
          -44663857,
          25193740,
          65311279,
          -38540124,
          315850235,
          -46638412,
          44940758,
          -31490479,
          -1587042,
          32367556,
          -166403495,
          75972700,
          -529343528,
          299295089,
          33357845,
          -2395907208,
          -248975335,
          -1047687817
        ],
        [
          -3278,
          -45,
          7058,
          -865,
          98033,
          -37578,
          414980,
          736625,
          853392,
          -995741,
          -44591,
          9201920,
          -8555304,
          -127900280,
          81072060,
          238787456,
          8898798,
          92188337,
          -62327974,
          163836783,
          -140217483,
          -3694901,
          24794231,
          301127998,
          45332100,
          -241428281,
          -209538811,
          -93164923,
          19345031,
          15597979,
          -76255382,
          -13540469,
          -654946789,
          -2363836392
        ],
        [
          224,
          1160,
          401,
          -7934,
          1854,
          -9579,
          22022,
          119618,
          -99909,
          157727,
          130615,
          678688,
          -2100416,
          -6065762,
          -44960873,
          -38478248,
          -622705411,
          181181997,
          110861258,
          -33570506,
          -31510490,
          85507173,
          40863318,
          -27077395,
          -377349,
          46970597,
          93935781,
          -47667793,
          424209649,
          -149655930,
          -57927668,
          160477639,
          -899289795,
          -1105913281
        ],
        [
          186,
          1092,
          535,
          -167,
          -127,
          -4060,
          13344,
          62468,
          -14722,
          183684,
          28840,
          463104,
          -2178215,
          -7218385,
          -40801203,
          -80734143,
          265270157,
          656663114,
          166411236,
          -167477153,
          -1602762,
          108932060,
          62288590,
          -47018249,
          3163438,
          171845,
          60847325,
          -84887947,
          385112044,
          -128973816,
          -308520603,
          -95999046,
          -736427804,
          -825744211
        ],
        [
          -91984,
          66181,
          -4732569,
          5433400,
          96090,
          568416,
          451986,
          2854185,
          924178,
          -3208946,
          -4259486,
          -1228785,
          22592776,
          57710594,
          128174008,
          24725000,
          9426649,
          23499487,
          -74610369,
          -6505574,
          -108924972,
          -30066750,
          5157564,
          -53822192,
          1393311,
          -26546239,
          105394085,
          49668935,
          293606025,
          -134674649,
          197402091,
          295314580,
          -1286402156,
          -15891573
        ],
        [
          -3588,
          3773,
          -161198,
          379733,
          -191894,
          -53831,
          115681,
          1759497,
          -5003562,
          -20379536,
          130419,
          63625387,
          44978695,
          7709726,
          -111144487,
          -39288930,
          50307316,
          -3227762,
          -92198641,
          264739941,
          8687977,
          -12748851,
          679085,
          27842249,
          -134655361,
          66796035,
          -17581757,
          113600735,
          -157561363,
          -39284491,
          934643909,
          -71993652,
          -328058094,
          -2163312557
        ],
        [
          -14061,
          8824,
          -744671,
          1378455,
          182840,
          300876,
          -15758,
          -44904,
          3067207,
          20037348,
          1171614,
          -42818957,
          -49209090,
          -42009357,
          -50195319,
          -147653541,
          72510612,
          -72798359,
          -130718570,
          255708657,
          -98797596,
          10182688,
          -20471147,
          5458208,
          -140435367,
          77067668,
          63983123,
          110042491,
          61256253,
          -160261383,
          1006424455,
          632209878,
          -415457980,
          -2205701994
        ],
        [
          -1493060,
          105018,
          -2254748,
          -1682927,
          -99538,
          -256778,
          -576306,
          1612504,
          -1680288,
          745946,
          -1024433,
          6872822,
          -13876992,
          -27663314,
          -65908642,
          -3318272,
          -22287787,
          27092087,
          61618846,
          41087330,
          56500130,
          24838020,
          -2978459,
          96809785,
          15087033,
          -18591433,
          -105757474,
          -67510859,
          -217543216,
          82360988,
          -239599074,
          168284159,
          1027274038,
          717294380
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 126,
      "flags": [
        6239606,
        6239610,
        6239612,
        6239615,
        6241151,
        6241918,
        6241919,
        6288762,
        6290298,
        6291066,
        6291067,
        6291070,
        6291834,
        9437562,
        11010426,
        11796858,
        11821434,
        12190074,
        12214650,
        12226938,
        12233082,
        12429690,
        12432762,
        12484610,
        12484802,
        12484898,
        12484946,
        12484970,
        12509522,
        12509546,
        12521834,
        12527978,
        12527990,
        12527994,
        12527996,
        12531062,
        12531066,
        12531068,
        12531071,
        25067522
      ],
      "denominator": 10000000000,
      "factor": [
        [
          -8,
          -57,
          -10,
          -9,
          -1505,
          -583,
          -313,
          -3688,
          -4216,
          -5844,
          -2085,
          -21820,
          -305432,
          -399597,
          2103286,
          986582,
          1401987,
          -41768559,
          140809214,
          -120947614,
          -7664113,
          66588220,
          169204686,
          -132387413,
          853688002,
          63631483,
          491486666,
          -92780030,
          -228969702,
          68360227,
          -279757102,
          586281666,
          -887407375,
          98119263,
          -223063409,
          553667511,
          -371784465,
          948761506,
          29779568,
          -721157664
        ],
        [
          34524,
          36074,
          249783,
          -97482,
          10296427,
          -2477764,
          1916407,
          714378,
          314355,
          -1378485,
          1791450,
          -2881361,
          3783116,
          62539613,
          -48054372,
          -78493497,
          -5476560,
          -292696694,
          -123373662,
          4349118,
          27304606,
          87280092,
          31560864,
          -12921518,
          -45087154,
          -12592650,
          -2048311,
          -6931311,
          -31925263,
          -57434387,
          -49292920,
          -25354567,
          80429985,
          -115852948,
          -108186397,
          -71154296,
          152928588,
          932326350,
          1221099955,
          1025378371
        ],
        [
          65989,
          -74465,
          -367826,
          -416986,
          131467,
          1211290,
          965180,
          3032567,
          -17201346,
          -2131004,
          -1810625,
          1498723,
          -30341,
          499593,
          7118414,
          5866869,
          -30573896,
          109993874,
          88930537,
          -337806990,
          -10475747,
          310411676,
          -29760658,
          -29205183,
          -163764044,
          -22421981,
          -232618954,
          -33531988,
          -43682679,
          -124538541,
          -96641038,
          -15589462,
          178187736,
          -103386540,
          -634350212,
          379025818,
          -479363082,
          323593101,
          1179668666,
          71879434
        ],
        [
          17409,
          -15312,
          -114110,
          -123156,
          -416376,
          -1446200,
          -786123,
          -2934669,
          16993330,
          2284709,
          2270487,
          163596,
          -5809902,
          521027,
          7641500,
          4677532,
          -32168675,
          111612443,
          91378149,
          -351907730,
          -11200789,
          323218806,
          -30113901,
          -28578898,
          -170454673,
          -23212066,
          -240656459,
          -33002427,
          -46964791,
          -128009122,
          -99813536,
          -15591557,
          181246392,
          -104305047,
          -660099128,
          390385676,
          -503925651,
          308587313,
          1186946796,
          56076072
        ],
        [
          3934,
          -1172,
          -24819,
          104410,
          -121335,
          -411955,
          294129,
          407611,
          -572488,
          15121696,
          6559038,
          67214802,
          871600,
          2164087,
          8570710,
          56320415,
          12105397,
          48563349,
          -2489032,
          87767904,
          3359654,
          -71941813,
          -2417802,
          -33176539,
          44917859,
          -2397780,
          21116658,
          -38837664,
          39121828,
          -13148178,
          -2844375,
          -22114971,
          74333467,
          -79634129,
          132687347,
          -29865520,
          265860402,
          807859595,
          1043307693,
          660455556
        ],
        [
          87119,
          -14942,
          106526,
          67613,
          -442741,
          -9471921,
          -7231028,
          3072409,
          -239880,
          -11506598,
          -22300860,
          2673116,
          -14163,
          -20287670,
          11587521,
          63079552,
          14151298,
          71805196,
          9769822,
          83954049,
          1443252,
          -75520252,
          -8406964,
          -36399682,
          44645862,
          -2011236,
          14561903,
          -43750861,
          43215857,
          -13120476,
          -2344469,
          -23506027,
          79693326,
          -79377577,
          131986100,
          529420,
          255551426,
          788113571,
          1042290490,
          606030134
        ],
        [
          86678,
          24263,
          31493,
          41051,
          197837,
          6942214,
          10572389,
          4797915,
          4658379,
          -8592122,
          -20113372,
          1049154,
          -1008609,
          -18123426,
          10979656,
          60035770,
          13477111,
          63410107,
          6383125,
          81420366,
          1889042,
          -71057575,
          -7385793,
          -35525853,
          42076113,
          -2394681,
          13562436,
          -42973522,
          41151002,
          -14274535,
          -3924862,
          -23507487,
          79947742,
          -80779588,
          124631289,
          2133688,
          250910028,
          790427388,
          1045511242,
          612176628
        ],
        [
          72627,
          46921,
          177034,
          625575,
          -10119149,
          2549644,
          -2246591,
          -807390,
          -442106,
          -2796079,
          -1216502,
          -1201131,
          4868300,
          59146127,
          -48314545,
          -77512860,
          -5070108,
          -288535469,
          -121041249,
          3758214,
          27095963,
          86899501,
          30970757,
          -13597749,
          -44550757,
          -12340607,
          -2551096,
          -7247515,
          -31327696,
          -57407405,
          -48570185,
          -25320398,
          80495071,
          -114615323,
          -107122792,
          -73186272,
          153228864,
          929062722,
          1219094354,
          1025507866
        ],
        [
          58855,
          89131,
          393335,
          -105444,
          -711445,
          -1613991,
          1455324,
          -3249972,
          -2332372,
          32724627,
          -6364582,
          -34748296,
          -1518893,
          -29066371,
          6180232,
          46371701,
          13863217,
          25318729,
          -4970131,
          68543054,
          3346596,
          -51188316,
          -5614549,
          -34327600,
          29824903,
          -3399841,
          7996626,
          -41410921,
          32495687,
          -20347967,
          -10157084,
          -25877506,
          83117917,
          -85458144,
          93143847,
          12290534,
          230133730,
          793111788,
          1059376916,
          642824094
        ],
        [
          85167,
          5993,
          17934,
          -58615,
          1308929,
          5275397,
          -7507490,
          13008562,
          2592094,
          -266189,
          17394561,
          -17368259,
          -3158489,
          -12314377,
          11605960,
          64901458,
          14633131,
          76458112,
          13658580,
          83029672,
          -819090,
          -75990030,
          -9126566,
          -36591317,
          47078185,
          -1342899,
          14972778,
          -43266002,
          44585863,
          -10983993,
          428574,
          -24085706,
          80198882,
          -74718654,
          138155757,
          -7090563,
          254818206,
          771997266,
          1031917123,
          563689096
        ],
        [
          86698,
          -37736,
          -9217,
          233383,
          -2672939,
          -6949931,
          8096816,
          -2549691,
          -1509902,
          -12721812,
          23724308,
          -12673431,
          554690,
          -11636766,
          11830201,
          68439290,
          15376232,
          86668223,
          17615019,
          89954006,
          -1416025,
          -84805993,
          -9683684,
          -37388853,
          53742549,
          -414853,
          19398690,
          -43268199,
          48254318,
          -7661835,
          5076327,
          -23415686,
          77926143,
          -69645900,
          157768062,
          -26453312,
          271980864,
          772169649,
          1025676685,
          555522258
        ],
        [
          96687,
          -52413,
          -519391,
          -26368,
          2785217,
          6250382,
          -5454990,
          -15463901,
          -2049902,
          -9593259,
          703182,
          -3055622,
          2453104,
          -14186402,
          10106130,
          63659403,
          14926616,
          73967926,
          11568985,
          88559382,
          304375,
          -80215323,
          -7916473,
          -36566256,
          50041219,
          -866864,
          18675282,
          -42630784,
          45108052,
          -10136039,
          2290335,
          -23041870,
          77250601,
          -73291834,
          149226561,
          -23613212,
          270779762,
          786086080,
          1035322182,
          597352971
        ],
        [
          14519,
          -1915276,
          960457,
          93511,
          40754,
          477494,
          -64705,
          -298534,
          96066,
          503495,
          -244395,
          -94910,
          355752,
          -417286,
          -336161,
          -205335,
          55907,
          3282,
          281666,
          -924694,
          -31534,
          816168,
          -41106,
          -114410,
          -329497,
          64006,
          -595485,
          -49912,
          -212760,
          -293494,
          -24260,
          33156,
          204371,
          98306,
          -1039535,
          -19076,
          -805197,
          -329071,
          708039,
          1359607
        ],
        [
          -4,
          -50,
          -27,
          21,
          -3117,
          -1645,
          -1318,
          -1906,
          -4096,
          -4609,
          13409,
          -81847,
          -161904,
          606331,
          9688393,
          26372372,
          10716228,
          -20613954,
          -73437385,
          20786507,
          -3705967,
          -182104962,
          306470415,
          -72069096,
          -248935050,
          86869430,
          -411894287,
          132158912,
          -205327451,
          -146832827,
          587105115,
          1432123476,
          97533650,
          430505131,
          -169382109,
          175799158,
          271837703,
          -280634542,
          535307714,
          -67692412
        ],
        [
          -18,
          -156,
          24,
          63,
          -2944,
          -602,
          -1651,
          -5335,
          -4968,
          1156,
          -1997,
          -49719,
          206049,
          409642,
          4317099,
          17321435,
          8849556,
          -8538819,
          -74109909,
          -29662497,
          -32153374,
          -58672415,
          210911905,
          -79497955,
          -139419969,
          -33659065,
          -505680914,
          137948560,
          327654906,
          1296870167,
          -270171433,
          -100209330,
          -637828456,
          -14308971,
          -387419219,
          3530775,
          494837240,
          110277132,
          356300747,
          -386181752
        ],
        [
          -8,
          -70,
          3,
          8,
          -1694,
          -500,
          -685,
          -2452,
          -2573,
          -5918,
          -5450,
          -3969,
          110651,
          254450,
          4117689,
          2687581,
          3636012,
          6177132,
          -78529633,
          5082630,
          -119232305,
          -136931524,
          345205314,
          -101684658,
          46276035,
          -14594430,
          -256875917,
          212938922,
          -35652297,
          -553494534,
          647142498,
          -939883430,
          -721732651,
          691340535,
          -528903611,
          337643677,
          313978347,
          676931607,
          -5900400,
          -1085305987
        ],
        [
          -43,
          -424,
          164,
          132,
          -5338,
          1812,
          -6195,
          -19549,
          -13140,
          -52795,
          -18632,
          -90152,
          -1022036,
          3898790,
          41223119,
          124392780,
          52806479,
          -131647566,
          84921590,
          -61843357,
          470988064,
          15230357,
          -113289797,
          30728800,
          -221173203,
          58793009,
          -151019502,
          -225331316,
          -14034807,
          -239935558,
          -430143134,
          59311662,
          -21836878,
          344040190,
          -457354338,
          -557960706,
          1022792766,
          1192078617,
          -1350115078,
          -2421201327
        ],
        [
          -12,
          -112,
          65,
          23,
          -247,
          989,
          -458,
          -1936,
          -755,
          3696,
          -7483,
          -4559,
          339688,
          -775553,
          822647,
          1197230,
          3646537,
          26455934,
          49286171,
          -6460178,
          -19703849,
          -59561045,
          -75018641,
          -97734543,
          -626445681,
          403388261,
          732467765,
          313977232,
          -712732818,
          417194798,
          409412431,
          -103717898,
          -111982674,
          -357932344,
          -296233443,
          -83495816,
          -177000460,
          875574760,
          26797327,
          -1390540713
        ],
        [
          -35,
          -264,
          23,
          116,
          -4791,
          -868,
          -3822,
          -11347,
          -7939,
          -33918,
          -31169,
          -11468,
          33407,
          463879,
          20896777,
          32344239,
          12213920,
          -37634804,
          -83738499,
          16825917,
          -511691010,
          19320330,
          38482488,
          -43941488,
          4416118,
          3193242,
          -305849976,
          -178280231,
          -3659150,
          -330339290,
          -157129709,
          209367493,
          -138483947,
          -1199388762,
          -160588570,
          -714589337,
          264236768,
          737982461,
          -943082301,
          -2368979711
        ],
        [
          -51,
          -428,
          82,
          137,
          -4994,
          570,
          -5475,
          -17292,
          -12349,
          -46743,
          -79326,
          27871,
          -212240,
          1009679,
          33905799,
          83510280,
          39392704,
          -77576918,
          -213213153,
          -45658977,
          -185338330,
          102553622,
          10985429,
          -97568333,
          330228077,
          -74269540,
          68787705,
          30834318,
          29008588,
          411563025,
          187846925,
          -85838349,
          1032921794,
          803350931,
          -68430198,
          -354769466,
          -1477278131,
          990247031,
          -535304266,
          -1763378782
        ],
        [
          -43,
          -333,
          38,
          120,
          -4285,
          1024,
          -4150,
          -12719,
          -10841,
          -29219,
          -30625,
          -52775,
          -212382,
          502323,
          22044727,
          84563217,
          40787835,
          -61015498,
          -135571709,
          -82322142,
          340679580,
          148733169,
          -34028937,
          141476165,
          70177439,
          -154029645,
          -86933195,
          231894607,
          259797975,
          -48733245,
          588327882,
          5723466,
          -573469015,
          -722858061,
          781374407,
          -363006590,
          -1536613174,
          -367439578,
          1026439023,
          -1719552262
        ],
        [
          -46,
          -466,
          221,
          104,
          -4558,
          1103,
          -3982,
          -14785,
          -10544,
          -17437,
          -40566,
          136633,
          -768786,
          2025889,
          56913812,
          -23257461,
          -14213033,
          -106353896,
          227619588,
          157938862,
          -248438255,
          -66470610,
          -270688918,
          74725530,
          -461944771,
          83835108,
          -54015492,
          -173547969,
          145451790,
          -147574158,
          -443598158,
          109147339,
          -597467827,
          810451342,
          476485117,
          -216799519,
          -1397948191,
          -31561046,
          1413366015,
          -1083121735
        ],
        [
          -29,
          -300,
          78,
          131,
          -5007,
          -355,
          -3386,
          -8381,
          -10384,
          -32983,
          -36556,
          -22191,
          -172761,
          1011605,
          14301572,
          71530213,
          29133525,
          18199534,
          -428243982,
          -130306786,
          -143756323,
          262056791,
          -378969623,
          -14195548,
          2257851,
          19863541,
          364829038,
          -82295303,
          -41215275,
          -57233662,
          -102840587,
          79815241,
          -299239565,
          424663867,
          132691605,
          139520613,
          1606675353,
          -1367994424,
          1349003107,
          -1366220736
        ],
        [
          -3,
          -107,
          77,
          -94,
          23,
          -1363,
          217,
          -1353,
          -1329,
          12304,
          12347,
          -208107,
          133170,
          59677,
          1344122,
          -622633,
          -7269799,
          94591309,
          -49941293,
          538332715,
          93699505,
          747475880,
          180456620,
          -331719910,
          -53124462,
          34276149,
          -47331182,
          -48775746,
          -112108310,
          -37502189,
          -47801808,
          59725759,
          -156271515,
          38694028,
          -469813093,
          -223022670,
          -336230978,
          -244723781,
          -199287814,
          303174432
        ],
        [
          -16,
          -144,
          7,
          48,
          -2631,
          -74,
          -1935,
          -4388,
          -5132,
          2481,
          19332,
          -78629,
          80922,
          -53696,
          3712034,
          -17053623,
          -13996964,
          32867672,
          -100766800,
          141991641,
          60707910,
          -95204964,
          -294905537,
          544195192,
          428716093,
          917577941,
          -436997747,
          143277748,
          -301390102,
          12705095,
          -74461389,
          -91959540,
          28978662,
          -53366409,
          -643303098,
          -164647114,
          -377358065,
          -301133568,
          627647035,
          -49750740
        ],
        [
          -20,
          -195,
          89,
          40,
          -1772,
          1097,
          -1516,
          -4744,
          -5787,
          8891,
          17601,
          -138023,
          149156,
          952097,
          -775106,
          -14574734,
          12350472,
          42018795,
          -36085743,
          132717412,
          31931976,
          -205294215,
          -327776079,
          210857944,
          114473631,
          -1008008222,
          -136426897,
          86049821,
          -736546782,
          74946269,
          -60317360,
          28912322,
          -155302180,
          -2892188,
          -796406304,
          -376738690,
          -310799298,
          -182193546,
          481360821,
          22983967
        ],
        [
          -24,
          -241,
          165,
          43,
          -1700,
          1734,
          -1955,
          -7474,
          -3246,
          17504,
          3958,
          -115711,
          287603,
          203591,
          -1988645,
          -5731248,
          -10337252,
          18281637,
          -31416111,
          71459305,
          10636728,
          -133966544,
          192576109,
          403810882,
          -109546300,
          -54657954,
          541456873,
          -745800277,
          650094741,
          42312687,
          351949258,
          102802080,
          -12914387,
          -91316933,
          -1303103223,
          -291006546,
          -310276059,
          -409731395,
          516899403,
          -224498042
        ],
        [
          -23,
          -227,
          172,
          1,
          -295,
          2422,
          -1321,
          -6346,
          -330,
          17641,
          6492,
          -85500,
          281578,
          -1001326,
          -2358290,
          1554930,
          -11562140,
          8592534,
          -19645732,
          67346541,
          10481204,
          -169535082,
          -81506056,
          -205102428,
          13539107,
          -41514214,
          296424741,
          1114876323,
          646451009,
          -306569277,
          -439638597,
          199080363,
          148424449,
          -96309397,
          -847065284,
          -164283002,
          -159196474,
          -225547479,
          338897999,
          -554959541
        ],
        [
          315750,
          -349607,
          -1828152,
          -2060173,
          -1201459,
          -1033002,
          564812,
          1234880,
          2028993,
          2726311,
          -282060,
          -238589,
          36804614,
          -21489516,
          -93898886,
          -65630958,
          4014337,
          -37967581,
          46971071,
          66119479,
          21953445,
          -16027127,
          -53716322,
          -44824858,
          81048313,
          -4138807,
          -16090661,
          -27354328,
          57879146,
          48247334,
          101409841,
          30278007,
          62702705,
          97456589,
          169186421,
          -284917612,
          300668070,
          87663599,
          362716803,
          -1605316451
        ],
        [
          902,
          -5122,
          -8615,
          -9936,
          -2161,
          39782,
          8661,
          -318267,
          -697266,
          -1169692,
          629545,
          3050217,
          -107239450,
          -59345958,
          -101841030,
          -63484468,
          4080290,
          -39273283,
          50933816,
          18826277,
          16408496,
          26778049,
          -52636604,
          -52068549,
          51840969,
          -4062323,
          -45269474,
          -29504209,
          44186543,
          30898460,
          85279073,
          21042873,
          79316191,
          76921836,
          58891922,
          -253772667,
          212458426,
          111226768,
          521904476,
          -1461195883
        ],
        [
          130493,
          -73566,
          -661195,
          3163087,
          1701653,
          -130866,
          77559,
          951893,
          -339183,
          2630941,
          -659648,
          -1451623,
          34713010,
          -34894061,
          -81418251,
          -48352131,
          -3267275,
          55060667,
          98049569,
          -26753387,
          12845014,
          48458332,
          -68402661,
          -48262762,
          46563264,
          -7093551,
          -77454197,
          -33095209,
          52059208,
          28995452,
          87184209,
          32716093,
          88531844,
          99208647,
          21982608,
          -168169906,
          130364687,
          -66956077,
          359335335,
          -1841094064
        ],
        [
          326387,
          434363,
          2403526,
          -812424,
          -54333,
          1038027,
          -587072,
          -1480751,
          -546855,
          -3912794,
          1939175,
          5908671,
          35974390,
          -34567687,
          -80634764,
          -45175680,
          -3059060,
          64887802,
          101978706,
          -24026747,
          12138039,
          43808707,
          -68731870,
          -48611727,
          50820237,
          -6507921,
          -75646103,
          -32953501,
          54379408,
          31024614,
          90256937,
          33485203,
          87016038,
          103080114,
          32422346,
          -181853461,
          139290422,
          -69786333,
          355448726,
          -1850480345
        ],
        [
          430,
          48,
          3725,
          -874,
          3936,
          23085,
          -26129,
          -61011,
          10260,
          -604086,
          742540,
          1302952,
          2006914,
          -24737658,
          -355125,
          -499119,
          20422836,
          -98628840,
          -120659891,
          218447005,
          67295576,
          -146754089,
          -162910590,
          -80002772,
          -127069225,
          -68932664,
          -105552658,
          -198555200,
          59893984,
          -10372104,
          -139673884,
          -41865955,
          252431288,
          -401652719,
          -133933507,
          2291846849,
          -427793839,
          72721521,
          -207510348,
          -2223383851
        ],
        [
          -24,
          -232,
          131,
          62,
          -3088,
          678,
          -2630,
          -6985,
          -6017,
          6183,
          11830,
          -67714,
          7811,
          -20378,
          19315580,
          -65618098,
          24654337,
          88681587,
          -199594933,
          -49142796,
          159597592,
          -312189488,
          598750170,
          -289368107,
          -26121797,
          108773521,
          55345063,
          -242808261,
          -384499576,
          -154404611,
          -689589309,
          -225140171,
          232529845,
          -111938865,
          153902773,
          -441737361,
          -597472449,
          -1033616270,
          1353332301,
          -1543631417
        ],
        [
          -29,
          -196,
          -43,
          79,
          -3360,
          -1409,
          -1714,
          -5599,
          -10343,
          -17191,
          3311,
          -448,
          -549275,
          -2672693,
          -5787599,
          4628382,
          12882792,
          29428721,
          43864120,
          65106591,
          -73000828,
          270528333,
          518983566,
          887460508,
          -110506152,
          -209750744,
          151552647,
          403145145,
          -91694268,
          -6861344,
          -318724813,
          23255228,
          201730402,
          111277357,
          502104811,
          389220796,
          533835347,
          451347860,
          218385907,
          -1459111808
        ],
        [
          2703,
          1893,
          22391,
          -7185,
          -132863,
          -102661,
          91055,
          -246169,
          -165778,
          2208654,
          -2659063,
          -5308834,
          -17877630,
          174255077,
          -56570692,
          44605399,
          6930379,
          240698715,
          130881147,
          83825606,
          -1264171,
          -99759503,
          -89521739,
          -57953472,
          86239980,
          -3150421,
          -42385088,
          -62979801,
          100452146,
          57598891,
          82308409,
          21858311,
          100993892,
          43923278,
          208155538,
          193025668,
          126533592,
          -93870980,
          160574088,
          -2065188580
        ],
        [
          -103,
          -941,
          343,
          244,
          -11316,
          1573,
          -9552,
          -35011,
          -29481,
          -49087,
          -95745,
          101281,
          -1999310,
          6310310,
          124199887,
          1794009,
          -9049121,
          -217254589,
          382775962,
          65029182,
          -32811133,
          70096734,
          81461346,
          -128963178,
          295521638,
          -27789851,
          -10580277,
          73156066,
          -96778352,
          157398224,
          344899120,
          -236101646,
          469682579,
          -234603051,
          -186090908,
          -13251315,
          1021297601,
          -1475367737,
          1431269389,
          -1508279563
        ],
        [
          -95,
          -983,
          483,
          348,
          -14611,
          -1134,
          -11189,
          -30370,
          -37219,
          72625,
          5173,
          -428508,
          -2457776,
          -846463,
          64119601,
          -71101452,
          -413055489,
          57393377,
          -127954150,
          29677033,
          101360863,
          -32704820,
          -51695248,
          -3260964,
          48390220,
          -86450165,
          7509860,
          -26428660,
          65481515,
          47056276,
          76616381,
          84044993,
          30277684,
          29044805,
          269891033,
          -105327338,
          304384588,
          778408297,
          -28362069,
          -1234180580
        ],
        [
          -73,
          -643,
          109,
          247,
          -9477,
          -2059,
          -6222,
          -14911,
          -20331,
          13379,
          1199,
          -40396,
          -3112574,
          5947931,
          125384544,
          -282426418,
          180424763,
          164682622,
          -78544485,
          -10921580,
          78932897,
          54974146,
          -161915575,
          12833621,
          45038890,
          -37957536,
          -13895555,
          10485753,
          223072544,
          30770980,
          175863406,
          149361115,
          21835259,
          22243365,
          152616280,
          -43963683,
          414615847,
          1132031783,
          -39591727,
          -667647940
        ],
        [
          1159647,
          7190,
          -99816,
          407728,
          403202,
          -248049,
          122828,
          -22544,
          264955,
          1920682,
          75230,
          2383351,
          -24125377,
          20863863,
          56994179,
          15788161,
          -3489463,
          -25626192,
          -52245918,
          -20733805,
          -12903639,
          -11273394,
          44770184,
          50647360,
          -45580246,
          7256779,
          44951474,
          42467969,
          -49835479,
          -5591036,
          -51117115,
          -7580864,
          -106784020,
          -15226183,
          -61013096,
          129500646,
          -227460882,
          -446766240,
          -889922314,
          812508629
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 127,
      "flags": [
        6141309,
        6142845,
        6239613,
        6241149,
        6241917,
        6242306,
        6242498,
        6242594,
        6267074,
        6267170,
        6279458,
        6279506,
        6285650,
        6285674,
        6288746,
        6288758,
        6288764,
        6288765,
        6288767,
        6290294,
        6290300,
        6290301,
        6290303,
        6291068,
        6291069,
        6291071,
        6291453,
        6291454,
        6291455,
        6291837,
        9437565,
        9462141,
        11010429,
        11035005,
        11047293,
        11796861,
        11821437,
        11833725,
        11839869,
        12214653,
        12226941,
        12233085,
        12236157,
        12432765,
        12531069,
        12533762,
        12533954,
        12534050,
        12534098,
        12558626,
        12558674,
        12558698,
        12570962,
        12570986,
        12577130,
        25116674
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          3,
          6,
          12,
          0,
          17,
          2,
          0,
          35,
          7,
          1,
          10,
          72,
          189,
          150,
          -191,
          -1416,
          -603,
          -821,
          -2177,
          -1024,
          -449,
          -675,
          -7779,
          -8726,
          -12575,
          10217,
          12442,
          25286,
          -57119,
          -1867,
          734617,
          -677050,
          2165599,
          -11872606,
          24015481,
          -62848277,
          139723136,
          -9071506,
          105741860,
          -163993344,
          41212416,
          -237610108,
          173815174,
          -142345824,
          1378789357,
          -598260569,
          345483046,
          -535472462,
          -387891357,
          174854302,
          -688470233,
          174452300,
          -47772886,
          691771002,
          -832788006
        ],
        [
          -812,
          11664,
          -3589,
          -26046,
          -68138,
          -47475,
          28554,
          33675,
          -366846,
          -177246,
          -70431,
          33024,
          436402,
          938759,
          401251,
          -6421849,
          3104696,
          -3468249,
          4992296,
          -1567223,
          -698870,
          -656310,
          -17153400,
          28663956,
          2682426,
          -11059525,
          11516365,
          3131225,
          -300756,
          -24331884,
          3318280,
          5151972,
          -15045381,
          42019332,
          -2502409,
          37125445,
          -60554122,
          -3673435,
          -38066226,
          3178929,
          7813038,
          -1767282,
          969309,
          32155714,
          -27032402,
          863567,
          17150847,
          40711592,
          8261139,
          224379417,
          -133496007,
          83695388,
          -58403256,
          -18514815,
          1198084782,
          391135372
        ],
        [
          -222,
          1002,
          -6020,
          -6400,
          -9046,
          -14850,
          -2091,
          14028,
          16673,
          -32539,
          145807,
          -241263,
          -58924,
          -19499,
          -30661,
          569800,
          251543,
          1283479,
          6692268,
          18880394,
          2862434,
          -1925283,
          1090303,
          -49524,
          -4278226,
          -5374680,
          -1625462,
          1404530,
          -2214262,
          -3230702,
          -31504,
          -26768897,
          72073319,
          -311075338,
          -31230488,
          77776987,
          17563221,
          -34552297,
          43834831,
          -26444011,
          25052908,
          27118431,
          20855416,
          9050581,
          -4500256,
          40987164,
          -20764098,
          50707049,
          34821512,
          31170993,
          -192093297,
          287924452,
          -81061833,
          283125560,
          1473832672,
          1140516267
        ],
        [
          -35,
          430,
          -584,
          -2029,
          -2659,
          -3293,
          53,
          1735,
          -22020,
          -9581,
          -2740,
          4635,
          7221,
          -53464,
          -14873,
          -173981,
          -62984,
          -376849,
          -248129,
          370004,
          -292681,
          370931,
          4422960,
          -9524862,
          3234963,
          13967555,
          -9458324,
          -6488869,
          -36658745,
          -82539063,
          9957646,
          4914942,
          -19779383,
          58329778,
          -1350881,
          37464837,
          -63987992,
          -3284312,
          -42771710,
          5185740,
          7433782,
          -3479678,
          -236092,
          35307043,
          -29322040,
          -435766,
          18491864,
          41505016,
          6949936,
          237432047,
          -137489929,
          72901224,
          -78325479,
          -47541336,
          1219136968,
          456856050
        ],
        [
          -1816,
          15250,
          -24276,
          -93058,
          -145533,
          -39658,
          -119811,
          15845,
          -444811,
          -415559,
          -57202,
          153366,
          -822532,
          -525957,
          -457269,
          13569699,
          -4939475,
          11321731,
          -4115779,
          -582418,
          -52932,
          -1921717,
          -790492,
          11367040,
          -4792015,
          -10503230,
          8550103,
          5930259,
          -406288,
          -8350052,
          806440,
          16953179,
          -14575865,
          55724843,
          -5366919,
          41612467,
          -61961062,
          -4570036,
          -42492780,
          5214097,
          7887828,
          -2344425,
          1133056,
          36160835,
          -29961821,
          1495085,
          17900585,
          41651379,
          7930392,
          241382750,
          -142544019,
          74518929,
          -81508082,
          -26434007,
          1242715510,
          512631026
        ],
        [
          0,
          5,
          2,
          -1,
          0,
          -5,
          2,
          -3,
          3,
          2,
          -3,
          3,
          -28,
          206,
          -42,
          364,
          1394,
          910,
          -487,
          310,
          -3526,
          -1608,
          4395,
          -669,
          -15428,
          -3151,
          15770,
          25921,
          35760,
          37633,
          -19182,
          24983,
          -1178054,
          -1178168,
          -4061776,
          85373,
          29859769,
          46702458,
          -180189385,
          -250537678,
          432893420,
          156219038,
          -86388520,
          140903503,
          -251268998,
          -507068547,
          456360342,
          1182016158,
          -494130115,
          -826719848,
          337766712,
          -825230368,
          -449291163,
          253216283,
          773320109,
          -301203786
        ],
        [
          0,
          8,
          3,
          1,
          -2,
          -2,
          -3,
          -6,
          34,
          6,
          0,
          4,
          151,
          82,
          -176,
          1095,
          1444,
          637,
          775,
          -14,
          -6101,
          -887,
          4736,
          -1040,
          -7864,
          5732,
          4103,
          14928,
          1908,
          35236,
          -11728,
          332651,
          -359902,
          -3090464,
          -3984493,
          -16782078,
          75904551,
          -60642412,
          -19198251,
          -165667253,
          -908327123,
          -551359777,
          195640874,
          144077103,
          701825638,
          -509466872,
          -566767556,
          271423607,
          -174959707,
          -191562109,
          230492442,
          -658828757,
          -364924974,
          216311573,
          1073609087,
          -457465375
        ],
        [
          0,
          6,
          2,
          -6,
          0,
          -8,
          0,
          -1,
          -4,
          1,
          -2,
          6,
          45,
          -1,
          -219,
          374,
          1509,
          688,
          156,
          224,
          -3284,
          -168,
          2609,
          -784,
          -6992,
          -2214,
          9443,
          18395,
          14914,
          13215,
          -517,
          -18682,
          -18651,
          -3057485,
          -487627,
          -23460687,
          97247992,
          -117752859,
          -235891556,
          290419497,
          858074571,
          -649254981,
          -440402685,
          -390919359,
          132189097,
          -230507241,
          -799576534,
          -273872457,
          90678301,
          -115723534,
          175214513,
          -474424241,
          -202961960,
          199934718,
          857090312,
          -501356166
        ],
        [
          -7189,
          36338,
          -299618,
          -1103250,
          1234565,
          -385085,
          -621066,
          -881804,
          161663,
          1774045,
          558590,
          422432,
          -1127839,
          1322243,
          17964,
          510241,
          -54856,
          293165,
          -216507,
          -19554,
          -347611,
          -149525,
          155182,
          1966276,
          -1910254,
          -563883,
          2847663,
          -2042267,
          -10322,
          -681812,
          -5734106,
          -16655458,
          -31548688,
          -2194676,
          11859191,
          -23781869,
          -41559897,
          -5930889,
          -2964237,
          -17863526,
          5583830,
          10392020,
          -1563195,
          -3883050,
          -3395610,
          -6072647,
          16960895,
          11761757,
          -4684744,
          88467623,
          -9072674,
          154999413,
          22540309,
          7867900,
          579746174,
          -1258580900
        ],
        [
          -1,
          10,
          -38,
          -98,
          94,
          -67,
          -56,
          -27,
          -179,
          128,
          29,
          50,
          -986,
          665,
          -1108,
          5656,
          9170,
          -2176,
          20618,
          -9322,
          163,
          16638,
          -4840,
          29010,
          66600,
          26681,
          -84276,
          -115770,
          82556,
          -18054,
          -45386,
          -3170873,
          1816571,
          -9022300,
          -2635527,
          -117409248,
          299676237,
          -169612598,
          487033887,
          455408667,
          -11877567,
          526116376,
          482489526,
          -86959320,
          -475631868,
          -230583970,
          -355392000,
          -34110947,
          95007784,
          667515637,
          366940210,
          -1431884870,
          -339088406,
          32009864,
          900499486,
          -843056043
        ],
        [
          -5623,
          -6589,
          -164700,
          -607163,
          -279189,
          395051,
          968034,
          2268738,
          267847,
          590287,
          660639,
          995395,
          -1456041,
          164654,
          125292,
          -773504,
          -161307,
          275532,
          -378128,
          197970,
          -1045474,
          46304,
          6661251,
          4431966,
          -451981,
          1525063,
          3455610,
          -2861123,
          647579,
          -653244,
          -6595671,
          -12277510,
          -35545129,
          -19827469,
          14627701,
          -37614301,
          -38456458,
          -5539530,
          2742067,
          -23756743,
          4900720,
          12736333,
          -758339,
          -13944359,
          2880251,
          -7912549,
          18610908,
          3903845,
          -7726946,
          59830426,
          28289080,
          164510644,
          55653589,
          48301573,
          381749421,
          -1749101639
        ],
        [
          -1,
          19,
          -15,
          -37,
          -10,
          -16,
          46,
          134,
          -61,
          36,
          12,
          65,
          -683,
          480,
          44,
          3905,
          554,
          -6839,
          4273,
          -1207,
          -1052,
          2396,
          -30762,
          -11045,
          35557,
          26251,
          -25876,
          -49879,
          64283,
          25248,
          -49568,
          -2117242,
          -5394676,
          -3765643,
          -40375760,
          -138946340,
          293584340,
          -65972823,
          96508626,
          -207921558,
          13377732,
          -390430229,
          -178450767,
          -56365836,
          322275451,
          514653222,
          1060074124,
          -303885475,
          606468025,
          -18588575,
          64786955,
          -1320778062,
          -232226658,
          27980014,
          1294031238,
          -572127773
        ],
        [
          -6133,
          -4877,
          -143482,
          -548625,
          -768579,
          482884,
          -1679357,
          -341063,
          987027,
          -1569077,
          426452,
          1078193,
          -1329153,
          2970998,
          -55243,
          -810913,
          852973,
          -1373257,
          421695,
          152341,
          -1453272,
          209155,
          2183069,
          -309083,
          -1167402,
          1347325,
          1981482,
          -3393215,
          926117,
          883301,
          -6738855,
          -12306619,
          -34817337,
          -19338473,
          14555852,
          -39536030,
          -34912759,
          -6921236,
          6741880,
          -24439526,
          5289431,
          14207471,
          -414298,
          -15077414,
          3879342,
          -7229326,
          17047993,
          2915924,
          -8030349,
          48731513,
          27475860,
          172967730,
          53708889,
          54454082,
          384565663,
          -1739010238
        ],
        [
          0,
          16,
          -11,
          -14,
          -44,
          43,
          -84,
          -40,
          119,
          -19,
          68,
          96,
          -230,
          -3486,
          503,
          -291,
          -846,
          801,
          -157,
          -1812,
          -4282,
          -1956,
          -17167,
          -23230,
          -9353,
          99397,
          31768,
          52827,
          -53073,
          168112,
          -241881,
          3391387,
          7287714,
          -19765314,
          78501053,
          -56610492,
          -37497365,
          205992464,
          -553317080,
          832681773,
          -281254429,
          24636793,
          67691222,
          446136556,
          -299035371,
          -189881665,
          307748526,
          -586449582,
          55621945,
          -990901945,
          117735743,
          -74506402,
          -265535377,
          245166782,
          1079854142,
          -380992799
        ],
        [
          -7869,
          76188,
          -138919,
          -536296,
          -108689,
          -461060,
          -36828,
          -29778,
          -2722278,
          -800654,
          -347338,
          347987,
          -209297,
          786702,
          140372,
          -3509538,
          750475,
          -1007818,
          -712746,
          954846,
          -3169291,
          207754,
          7102150,
          -6962300,
          -2693631,
          -2092738,
          651153,
          -775138,
          5103287,
          5924154,
          -4390058,
          38260838,
          -23581080,
          -12865878,
          3269995,
          -18072055,
          -31704883,
          -10388573,
          -1003123,
          -20828265,
          7530536,
          13934497,
          6437588,
          -7308074,
          -1175075,
          -1019732,
          16181122,
          6973593,
          -5178044,
          78179649,
          -7186865,
          153249043,
          29363961,
          171971605,
          512463068,
          -1261748588
        ],
        [
          -2417,
          -1296,
          -270347,
          241593,
          25411,
          158848,
          -8711,
          -46414,
          -35245,
          89858,
          -13138,
          38650,
          -97506,
          218516,
          -6958130,
          -1476010,
          -1684983,
          697784,
          -3905141,
          3281730,
          -407298,
          21594834,
          -636063,
          1051223,
          -2089418,
          -2988619,
          5006162,
          1895135,
          561999,
          -2986738,
          4150798,
          -10832916,
          16152016,
          66503061,
          4804483,
          -145031899,
          212890055,
          -100759695,
          267485752,
          -51223552,
          31939996,
          109080116,
          28426863,
          -70026714,
          60198907,
          48953454,
          -87192804,
          -53380487,
          -16303130,
          -673382919,
          -114768716,
          723253657,
          -87532114,
          496647355,
          1037547129,
          147787396
        ],
        [
          -1302,
          -3444,
          -94392,
          62304,
          -20399,
          -115254,
          -137542,
          126945,
          71626,
          75311,
          -419438,
          -174789,
          -391535,
          -23775,
          14007652,
          1718619,
          1998174,
          -415097,
          1281779,
          -573900,
          -166197,
          1016161,
          1581664,
          -555841,
          -765850,
          -397526,
          3271085,
          1710332,
          390396,
          -1054793,
          2798961,
          -10008240,
          17588755,
          67150178,
          4349609,
          -148730183,
          220077198,
          -103804610,
          275020919,
          -52617871,
          32681724,
          112034534,
          29368777,
          -72342005,
          62257306,
          50307611,
          -89996682,
          -55655266,
          -16799388,
          -695624290,
          -115082736,
          739487562,
          -87559755,
          509973842,
          1037512164,
          150052263
        ],
        [
          -452,
          1109,
          -13051,
          -12833,
          -14779,
          -35039,
          -6248,
          27298,
          12083,
          -64261,
          275929,
          -442533,
          -150836,
          213185,
          67120,
          -735181,
          -384163,
          -1095394,
          -7280761,
          -18664166,
          -3117481,
          1422275,
          225366,
          -311882,
          -1564534,
          -2104786,
          -1667490,
          372564,
          -2202833,
          -2084013,
          -565477,
          -25755584,
          71456046,
          -310397206,
          -31161615,
          77607846,
          18102122,
          -35041381,
          44268728,
          -26748580,
          25206790,
          27272520,
          20954364,
          8916256,
          -4297611,
          40980823,
          -20979230,
          50649004,
          34786759,
          29846777,
          -191886572,
          289175779,
          -79653215,
          284868366,
          1473271022,
          1142889443
        ],
        [
          -349,
          -4714,
          -10839,
          -305,
          -12177,
          -87921,
          -86022,
          87228,
          41210,
          40817,
          -238933,
          -95321,
          -148360,
          -150095,
          -7127380,
          -821964,
          -416247,
          125800,
          3310087,
          -3046788,
          188451,
          -21624851,
          2056577,
          -709810,
          859814,
          2620452,
          590407,
          4279870,
          -161033,
          770193,
          8296496,
          -12172409,
          19475170,
          69543660,
          5107957,
          -155101640,
          229246700,
          -107238558,
          285579561,
          -54448114,
          33488039,
          115986094,
          30255851,
          -75860044,
          65184915,
          51849383,
          -93486942,
          -59059325,
          -17705829,
          -726076596,
          -114410669,
          760690853,
          -88186799,
          526443262,
          1033369596,
          137714929
        ],
        [
          -1260,
          1382,
          -37682,
          -121298,
          -56535,
          75583,
          193664,
          459061,
          17980,
          115034,
          126848,
          203725,
          -107910,
          4310173,
          -403140,
          2814066,
          1570935,
          -1683644,
          1253950,
          -338934,
          -1470636,
          -523263,
          -26211978,
          -23006038,
          -8663097,
          -9947975,
          -5732507,
          132832,
          2502316,
          8305129,
          -1458550,
          21451862,
          -7326704,
          56427481,
          -7201647,
          32552914,
          -38946316,
          -13998537,
          -17436161,
          1016152,
          10748768,
          7190828,
          4037346,
          29884118,
          -24145976,
          6737322,
          7242940,
          35998029,
          6034885,
          173309521,
          -152247451,
          128149362,
          -100345136,
          23576759,
          1279947780,
          640717349
        ],
        [
          -988,
          -6372,
          -37347,
          -67153,
          -103038,
          -104842,
          320090,
          -212338,
          128857,
          -68229,
          -81906,
          47427,
          -83765,
          2818158,
          1372248,
          -2873329,
          -14685674,
          879182,
          8460930,
          -2604127,
          419874,
          2168313,
          900461,
          3981599,
          9166410,
          5886288,
          -24736240,
          -18809982,
          4306158,
          16952149,
          -4594587,
          25190300,
          -1271670,
          37452458,
          -8521260,
          31497025,
          -30261350,
          -17530649,
          -8428476,
          -2636455,
          12165355,
          10244221,
          5416810,
          25815146,
          -19936341,
          9944236,
          4346513,
          33567077,
          6544184,
          142470401,
          -150645424,
          149269124,
          -93266981,
          57617517,
          1265477462,
          622496917
        ],
        [
          -222,
          -911,
          -6626,
          -6872,
          -6812,
          -15974,
          -8496,
          16198,
          -830,
          -31383,
          156261,
          -239214,
          1334,
          278758,
          174117,
          -1566180,
          1052856,
          5732493,
          410131,
          1071609,
          -1597540,
          855507,
          -5179485,
          -4724965,
          23680798,
          37086448,
          31159696,
          9359750,
          5170764,
          16777112,
          -8576078,
          25608351,
          4102765,
          -6092575,
          -13747203,
          56448530,
          -52538613,
          -9387494,
          -33660611,
          -215734,
          11311551,
          1035755,
          4422777,
          34332764,
          -27515718,
          8155856,
          11606062,
          46567647,
          13575979,
          226996533,
          -155788234,
          96011198,
          -87524524,
          11777565,
          1293467430,
          682742589
        ],
        [
          -229,
          -2494,
          -8649,
          -15564,
          -28315,
          -30380,
          80977,
          -57884,
          36768,
          -17750,
          -21584,
          17979,
          21489,
          253053,
          -205025,
          886192,
          7387333,
          -300666,
          -13935340,
          6413238,
          -1229775,
          -3055074,
          -1957234,
          9110019,
          13673036,
          7429711,
          -31865795,
          -24760471,
          4738858,
          17162177,
          -2997973,
          20430688,
          1340944,
          41997333,
          -6650494,
          19214771,
          -12777024,
          -23759916,
          11876694,
          -5975722,
          13649468,
          17487022,
          6884531,
          19260438,
          -14236935,
          13215121,
          -2698793,
          27302142,
          4673583,
          82685774,
          -150754829,
          190487493,
          -95058563,
          89042228,
          1261137342,
          629133629
        ],
        [
          -2248,
          3357,
          -67865,
          -226515,
          -116179,
          53784,
          -272253,
          -60768,
          287043,
          -81619,
          175417,
          312275,
          -1175329,
          -13051010,
          813607,
          -5652865,
          -2107640,
          2753264,
          -1290171,
          202327,
          412179,
          -638279,
          -4845584,
          -6511512,
          -5996915,
          -7348957,
          -3156866,
          808169,
          1938234,
          7470579,
          -1963084,
          23544825,
          -8959790,
          52673579,
          -7636876,
          41380596,
          -52678940,
          -8872872,
          -33152055,
          3363557,
          9450466,
          1363774,
          2727051,
          34488645,
          -28109984,
          4633151,
          13515147,
          40199434,
          7499162,
          218883762,
          -150291551,
          93893044,
          -96251661,
          1843298,
          1273995904,
          617820388
        ],
        [
          -1093,
          -1671,
          -36603,
          -48122,
          -78785,
          -114801,
          160913,
          -87261,
          73404,
          -114430,
          156182,
          -347477,
          -788933,
          -1671964,
          -432143,
          5979285,
          -4801428,
          -18906513,
          -4244015,
          2955270,
          3380541,
          -1065135,
          4072203,
          1309891,
          -172970,
          4176873,
          15036507,
          6600413,
          2629512,
          6667648,
          -3935508,
          22311762,
          -10068957,
          45797557,
          -7667984,
          44024386,
          -57771376,
          -6743212,
          -38394671,
          3779811,
          8962169,
          -562086,
          2230391,
          35381766,
          -29125990,
          3339039,
          15414737,
          41987094,
          8394634,
          233417591,
          -146323383,
          83619237,
          -88570724,
          -13087482,
          1258074203,
          564300023
        ],
        [
          -1479,
          2181,
          -123352,
          60930,
          -21390,
          1147,
          48407,
          -66667,
          19075,
          28225,
          31748,
          -83430,
          -591712,
          -2176514,
          -2419152,
          6133203,
          10478237,
          -1471658,
          15660986,
          -7055271,
          -34506,
          6398812,
          9152544,
          664966,
          2164374,
          1082504,
          -10224832,
          -6570663,
          2814818,
          13584475,
          -6002211,
          28750542,
          -7105273,
          37618978,
          -9879085,
          46768915,
          -55136798,
          -8682125,
          -36767089,
          2236144,
          9738176,
          177827,
          2870181,
          35145412,
          -27965520,
          5696135,
          14531785,
          41405890,
          8553276,
          224888597,
          -150614779,
          91948169,
          -91668792,
          11341620,
          1271440636,
          619434981
        ],
        [
          -61009,
          -40601,
          445763,
          -169415,
          -1052644,
          1145370,
          -197052,
          -514452,
          -228916,
          1622988,
          -419798,
          -466495,
          2351488,
          2218290,
          327051,
          -2756186,
          744536,
          1357327,
          -1911280,
          102687,
          1662054,
          -697816,
          8317668,
          -1284017,
          -7478162,
          -6360531,
          4641959,
          6102643,
          1130044,
          6250077,
          -2472290,
          27382957,
          -10544047,
          52354506,
          -8637500,
          46355709,
          -59850370,
          -6194525,
          -42567903,
          5224878,
          8584502,
          -1777275,
          2323511,
          37464828,
          -30645568,
          3325066,
          17110948,
          42194959,
          8372522,
          244445282,
          -149091328,
          74347398,
          -93607327,
          -10226184,
          1268153474,
          605817888
        ],
        [
          -59238,
          -44243,
          252678,
          925281,
          5545,
          -1487566,
          -338522,
          243445,
          365829,
          216002,
          1094076,
          1253746,
          1460418,
          2430198,
          339542,
          -3223246,
          872421,
          1466596,
          -1891576,
          159702,
          1713956,
          -667294,
          8475321,
          -1449514,
          -7809693,
          -6385688,
          4611629,
          6211831,
          1169664,
          6426328,
          -2518743,
          27429849,
          -10536873,
          52384672,
          -8631439,
          46522494,
          -60131307,
          -6082390,
          -42851014,
          5269014,
          8558554,
          -1880025,
          2264926,
          37579484,
          -30748906,
          3318249,
          17212565,
          42257672,
          8329579,
          245460511,
          -149173554,
          73775489,
          -94455622,
          -10426803,
          1268662380,
          607486303
        ],
        [
          -60654,
          -27173,
          168004,
          -143592,
          1495309,
          816086,
          485908,
          191920,
          583096,
          -1393293,
          -818471,
          -189533,
          1341060,
          1979088,
          288038,
          -3162902,
          935231,
          1391445,
          -1770496,
          79279,
          1647480,
          -630326,
          8052322,
          -1558229,
          -7593111,
          -6254600,
          4378988,
          6021635,
          1204258,
          6439724,
          -2457594,
          27184819,
          -10462360,
          52043607,
          -8584061,
          46425862,
          -59968953,
          -6135253,
          -42615946,
          5208232,
          8580329,
          -1812680,
          2281629,
          37475156,
          -30661534,
          3337899,
          17129024,
          42233847,
          8359868,
          244742592,
          -149115213,
          74249815,
          -94031715,
          -10234766,
          1268373021,
          606377258
        ],
        [
          -39381,
          986083,
          53901,
          111552,
          -56054,
          18245,
          25649,
          40503,
          262642,
          48338,
          -88740,
          -7740,
          53577,
          56832,
          -27762,
          -28911,
          -75587,
          -42762,
          -47061,
          10874,
          -11724,
          -48704,
          119608,
          -3129,
          -23219,
          339190,
          -111074,
          -26727,
          14959,
          198583,
          -161204,
          433529,
          133815,
          -328155,
          -103402,
          -22808,
          402099,
          -164793,
          394908,
          -83167,
          66046,
          169134,
          99181,
          -135939,
          113736,
          90327,
          -162673,
          -43063,
          50166,
          -1066104,
          -91680,
          866643,
          318593,
          736878,
          403159,
          1063154
        ],
        [
          0,
          -9,
          11,
          14,
          22,
          43,
          -5,
          -5,
          50,
          7,
          93,
          52,
          813,
          -420,
          1250,
          2245,
          427,
          -1039,
          54,
          -5283,
          907,
          7757,
          8545,
          -8520,
          -10944,
          -48573,
          47024,
          20842,
          -89662,
          -77899,
          193844,
          -1431603,
          31009476,
          16712681,
          -38458853,
          210276166,
          -148242785,
          149218614,
          -227742301,
          1744724,
          -327877178,
          425252786,
          -19023751,
          -1333123720,
          102673038,
          -9666465,
          130939018,
          -138929837,
          -87965653,
          -430387348,
          214477152,
          -280324715,
          -218260017,
          -202729297,
          786023785,
          -200586284
        ],
        [
          -35971,
          -28786,
          522931,
          381597,
          217171,
          205609,
          43735,
          -163749,
          -6338,
          131397,
          39906,
          156077,
          -46137,
          -1401384,
          -36197,
          1750140,
          -1042509,
          -1335421,
          1421219,
          1585802,
          -15286077,
          -15061,
          -3501117,
          3979442,
          -16364876,
          15548297,
          -2905980,
          -4783950,
          8480417,
          -3587870,
          -4840084,
          47821192,
          -102403846,
          -64445268,
          -43831746,
          42028832,
          89715755,
          -52672075,
          37943831,
          17962749,
          13936674,
          28851169,
          71422881,
          -20783903,
          26602360,
          -62124408,
          -36902210,
          91074516,
          177161578,
          -330060127,
          -49699093,
          194159280,
          1591972293,
          -1042938542,
          464559763,
          -2525079586
        ],
        [
          1,
          -5,
          17,
          18,
          23,
          64,
          -15,
          -19,
          96,
          33,
          118,
          54,
          710,
          -37,
          1170,
          3348,
          1241,
          -510,
          2909,
          -5946,
          -9977,
          5919,
          13695,
          -5963,
          -50468,
          -12841,
          26456,
          17508,
          -106480,
          -36584,
          48589,
          -276809,
          39827058,
          13610135,
          -15776435,
          90007151,
          -182636054,
          696671658,
          211328874,
          -418130474,
          444601867,
          -176803917,
          874390194,
          127999686,
          94828631,
          14771807,
          -119728222,
          -544679652,
          -178444177,
          -374052792,
          134136808,
          -353960212,
          -1013795,
          -316102735,
          698938581,
          -432225432
        ],
        [
          -179,
          711,
          -3598,
          -2130,
          9165,
          -15199,
          -1274,
          10543,
          9459,
          -40164,
          9186,
          16298,
          1988916,
          -556757,
          -75426,
          677827,
          287669,
          691567,
          -565731,
          -2265343,
          17304269,
          327059,
          -2367181,
          -3071689,
          16512531,
          -11707224,
          3545632,
          -7404586,
          -6998081,
          -3094939,
          -2185399,
          83316912,
          -103732854,
          -81146579,
          -46455722,
          41695649,
          102319308,
          -52267867,
          47557744,
          17072443,
          14122653,
          29666432,
          71553506,
          -24600842,
          30570634,
          -62946976,
          -39275570,
          87767369,
          179570243,
          -364487570,
          -34043418,
          202155745,
          1573090231,
          -1101787653,
          336128472,
          -2718826905
        ],
        [
          -30541,
          -21644,
          449982,
          328688,
          173200,
          191114,
          36376,
          -149887,
          6770,
          143521,
          25314,
          122333,
          -2096112,
          -530016,
          -66726,
          715938,
          -652413,
          -896120,
          632501,
          879555,
          -7420075,
          -187692,
          -553384,
          -1774399,
          17742020,
          -16794915,
          6058753,
          -5228939,
          -34387787,
          9746533,
          -4422966,
          64020142,
          -13503885,
          -62869316,
          62012086,
          -148915943,
          -39091536,
          39999343,
          112122766,
          -60970994,
          -6832795,
          12787990,
          -126494558,
          -26707064,
          5786009,
          29113367,
          31551417,
          -92392205,
          -165382541,
          72968615,
          176959088,
          407148801,
          -2121857824,
          -707783241,
          -184718178,
          -2353844065
        ],
        [
          2,
          -28,
          54,
          12,
          72,
          174,
          -21,
          -130,
          109,
          226,
          441,
          80,
          1348,
          1165,
          3216,
          9498,
          5836,
          4318,
          21227,
          -13679,
          -10937,
          13454,
          43137,
          -23271,
          -221234,
          70924,
          41591,
          133646,
          -431157,
          201673,
          -523287,
          14128779,
          93254967,
          6019122,
          426955116,
          123748535,
          -13141991,
          488246964,
          485943456,
          155512643,
          -93576970,
          -102999448,
          -448196980,
          -89569524,
          -5978747,
          -160572723,
          21051537,
          301387920,
          335616051,
          43590781,
          -329905061,
          -159691032,
          729836543,
          4391363,
          284964414,
          -371096579
        ],
        [
          1,
          40,
          34,
          21,
          98,
          106,
          -47,
          18,
          -116,
          -26,
          304,
          305,
          3034,
          -3736,
          3999,
          14917,
          10921,
          -13476,
          20628,
          -32731,
          16218,
          49853,
          8733,
          40403,
          -107158,
          -108392,
          88862,
          -18103,
          -402698,
          -400208,
          948375,
          -189255,
          241538414,
          39835390,
          -67531856,
          -305797668,
          -218302612,
          -138365910,
          -235072671,
          -9597695,
          17196644,
          55447903,
          219805420,
          -38644803,
          -19785361,
          26864232,
          -187515753,
          296627641,
          473457156,
          -176330374,
          -1449171583,
          -414352810,
          -70247151,
          -746969097,
          -330868388,
          -2529799603
        ],
        [
          -367,
          -2005,
          -5842,
          -3936,
          20670,
          -28195,
          143,
          19140,
          -2379,
          -65803,
          16685,
          25439,
          3817886,
          -1150706,
          -21868,
          1374278,
          -30877,
          269589,
          179567,
          -1380017,
          8202969,
          423181,
          -4195795,
          2406701,
          -15798621,
          18365126,
          -4869660,
          -5011073,
          35303009,
          -16093470,
          -2467405,
          43725556,
          -4320911,
          -63081488,
          68041282,
          -153542658,
          -55720646,
          42839626,
          103336213,
          -66025394,
          -6913842,
          11911283,
          -127804663,
          -27369810,
          3903923,
          34375857,
          37553149,
          -97449826,
          -179491329,
          118436254,
          177688179,
          402981935,
          -2187599567,
          -516045219,
          -138637215,
          -2268445442
        ],
        [
          -30387,
          -21992,
          451319,
          329510,
          166610,
          199749,
          35712,
          -154313,
          22186,
          159020,
          25412,
          116361,
          -2795032,
          -336838,
          -88808,
          585508,
          -264357,
          -215195,
          231711,
          -240811,
          1023314,
          29031,
          -254820,
          -3660435,
          12089934,
          -7431987,
          1182616,
          -5125053,
          44255555,
          -24972170,
          1711245,
          27126273,
          32740661,
          -16752966,
          21814716,
          -73731024,
          -114596116,
          -19051010,
          -85194035,
          -72518433,
          12827477,
          26097513,
          73597392,
          -53864697,
          13167634,
          32220305,
          61006145,
          -55098817,
          -80743638,
          255897682,
          112420422,
          -9448043,
          606827966,
          2845280759,
          -102351563,
          -2047965112
        ],
        [
          0,
          40,
          14,
          44,
          34,
          34,
          -10,
          37,
          127,
          -18,
          59,
          93,
          1802,
          -1205,
          812,
          4382,
          163,
          -4796,
          2691,
          -3928,
          -13745,
          19502,
          9377,
          -5154,
          74121,
          -79296,
          63862,
          -47347,
          112172,
          -205768,
          348969,
          -14917196,
          23637941,
          32506797,
          -78876110,
          565585396,
          303207626,
          -89259382,
          149003800,
          15269607,
          -9982945,
          11318150,
          -220498728,
          166990815,
          -21936919,
          -160833101,
          138720563,
          -406812464,
          -728197315,
          -49513329,
          -1213058162,
          -339203742,
          -484867073,
          353833771,
          -445463421,
          -2794392828
        ],
        [
          0,
          34,
          14,
          44,
          43,
          42,
          -14,
          34,
          100,
          -29,
          107,
          124,
          2415,
          -1963,
          1218,
          6633,
          3136,
          -6300,
          6774,
          -8249,
          -12723,
          25476,
          13427,
          -4518,
          66299,
          -97661,
          62688,
          -107381,
          8754,
          -249879,
          554019,
          -15338631,
          80263144,
          60404540,
          -102108192,
          476512322,
          177998446,
          94427561,
          -62893485,
          214450460,
          36363259,
          -124047022,
          270057611,
          93531453,
          3355621,
          225948654,
          -80659159,
          565261796,
          998045868,
          -13205499,
          696742532,
          744383859,
          -1010578253,
          451995805,
          -361336169,
          -2088478074
        ],
        [
          -491,
          -1352,
          -7327,
          -5004,
          26919,
          -36814,
          781,
          23321,
          -16690,
          -81190,
          16879,
          31733,
          4499154,
          -1330053,
          3559,
          1513033,
          -397803,
          -329610,
          544367,
          -386330,
          847779,
          294346,
          -4526289,
          3952049,
          -9217715,
          8602252,
          563126,
          -5308373,
          -50383902,
          22805929,
          -10982195,
          7436022,
          22062899,
          -8574717,
          22014977,
          -86668006,
          -100946856,
          -20969787,
          -65798529,
          -72606633,
          12028640,
          29516844,
          64344032,
          -56265949,
          16248458,
          29703033,
          55436853,
          -58570729,
          -82284603,
          207171520,
          125771186,
          28385591,
          536345524,
          2626990471,
          -148395748,
          -2231299607
        ],
        [
          -40934,
          -13711,
          575101,
          368946,
          114979,
          180990,
          75853,
          -159951,
          -622981,
          -73143,
          -81276,
          200628,
          -4070053,
          -145825,
          -37655,
          -236409,
          434291,
          393614,
          97440,
          -1624599,
          11347479,
          832139,
          -3673144,
          611180,
          -6994893,
          10121883,
          -1397342,
          -7191629,
          -11869111,
          11449440,
          -16825043,
          -176015070,
          -51772047,
          25113710,
          35741611,
          -41914064,
          -67140042,
          5411855,
          -4570670,
          -10712098,
          217752,
          1767486,
          -25752042,
          5137513,
          -9150085,
          -19714458,
          17974233,
          23869855,
          -5030479,
          111370667,
          -12135783,
          169122967,
          -20663316,
          -481933399,
          769039224,
          -1270961501
        ],
        [
          -780,
          839,
          -7504,
          -1501,
          37180,
          -52173,
          3613,
          35785,
          -8155,
          -117892,
          21596,
          49690,
          6432783,
          -1820100,
          -22450,
          1900415,
          -1034151,
          -1092652,
          904444,
          725906,
          -8199148,
          -173414,
          1572833,
          -5302837,
          17688241,
          -13268170,
          3642806,
          -6736761,
          18253369,
          -6395872,
          -10016074,
          -157713919,
          -50057184,
          25564348,
          31836368,
          -28584924,
          -69685438,
          4226811,
          -16503606,
          -6865720,
          974721,
          -184897,
          -17243472,
          8672063,
          -11516357,
          -21098957,
          18692080,
          31192484,
          5435888,
          127882369,
          -28515950,
          140559080,
          90711837,
          -424392859,
          818475625,
          -1121477861
        ],
        [
          1,
          4,
          29,
          62,
          119,
          144,
          -70,
          35,
          -15,
          -43,
          404,
          286,
          3026,
          -5524,
          3842,
          18506,
          12613,
          -15762,
          22636,
          -31087,
          6669,
          62319,
          3862,
          39464,
          -122631,
          -154957,
          110022,
          -36217,
          -420560,
          -639826,
          1394561,
          1188920,
          290487863,
          56434386,
          -100239892,
          -22296363,
          -5867035,
          -91456359,
          93131904,
          11852993,
          -37294616,
          -50248548,
          -309249277,
          151403713,
          -17774753,
          -153423612,
          229392560,
          -242182342,
          -532874086,
          378867381,
          1173590171,
          391156360,
          1121200213,
          -1083277147,
          912348688,
          -1523201905
        ],
        [
          0,
          -3,
          4,
          -2,
          3,
          1,
          1,
          -6,
          -8,
          -14,
          2,
          7,
          392,
          1073,
          942,
          -2679,
          -2604,
          3184,
          -6239,
          2780,
          1464,
          -1870,
          12633,
          -9416,
          -24920,
          -21531,
          51460,
          48186,
          30742,
          1778,
          195460,
          851268,
          -19685965,
          1842337,
          -31291272,
          181989165,
          -690964737,
          -550892034,
          655432881,
          295675272,
          49780551,
          -265579871,
          58338179,
          20262713,
          9468931,
          -7678386,
          214249679,
          -33576492,
          74758760,
          -673924844,
          158647458,
          -303056430,
          -194863054,
          142359429,
          -145315514,
          177739599
        ],
        [
          0,
          4,
          1,
          -4,
          11,
          3,
          2,
          1,
          -52,
          -9,
          14,
          10,
          143,
          200,
          1140,
          -777,
          -796,
          -908,
          -1368,
          -263,
          2011,
          3701,
          2064,
          1367,
          -6065,
          -31124,
          16625,
          29180,
          21907,
          -67194,
          240928,
          -744312,
          -2867861,
          4070205,
          -21164694,
          89683719,
          -162892696,
          10004381,
          -41686742,
          -211262179,
          182098981,
          934226161,
          -477727659,
          483684266,
          765159988,
          -146939897,
          -326540709,
          -320592235,
          498018539,
          -211459307,
          249783395,
          -546278751,
          -184753821,
          112699029,
          360437846,
          -158125113
        ],
        [
          0,
          13,
          -1,
          0,
          1,
          -4,
          1,
          10,
          -30,
          -18,
          -10,
          -7,
          52,
          65,
          639,
          -944,
          -1148,
          -1259,
          -2428,
          1240,
          2372,
          2467,
          -10,
          4452,
          3773,
          -15953,
          5565,
          17858,
          34910,
          -43985,
          219109,
          -818056,
          -2966153,
          4567580,
          -28461210,
          67589572,
          -53934161,
          -60953367,
          -19978335,
          -731387344,
          -326242212,
          -122768320,
          -374993151,
          84835359,
          -1084081938,
          -190745877,
          -359658935,
          -404664640,
          544112938,
          -378453857,
          188654301,
          -280662978,
          -100136814,
          178148693,
          340092568,
          -201022145
        ],
        [
          1,
          0,
          6,
          -66,
          43,
          31,
          -46,
          -101,
          -297,
          21,
          215,
          72,
          -42,
          95,
          2789,
          2661,
          2566,
          1491,
          16225,
          -4397,
          -286,
          20131,
          -2058,
          17688,
          -128406,
          13882,
          85006,
          145847,
          -271664,
          100847,
          93440,
          6750666,
          50285321,
          3278620,
          381967023,
          207120166,
          100016001,
          -669177343,
          -405233375,
          -321467773,
          139373479,
          89593699,
          494081080,
          30915629,
          61628097,
          256404926,
          -20157014,
          -182722878,
          -105783866,
          -92708406,
          269689268,
          -71073280,
          52197047,
          -525083441,
          158443854,
          -84647554
        ],
        [
          -11942,
          -3273,
          -1334036,
          1170189,
          123844,
          767354,
          -39810,
          -255370,
          -280073,
          395696,
          -60819,
          216257,
          -1137151,
          576465,
          922435,
          -994913,
          -547979,
          194684,
          -805532,
          52224,
          -1064274,
          -5064436,
          1104946,
          -711763,
          -2690342,
          -816497,
          2030544,
          -2365157,
          1035540,
          1437178,
          -7695460,
          -4175282,
          -41997079,
          -21762026,
          11640912,
          8894234,
          -104990040,
          17517634,
          -72526014,
          -9855036,
          -768328,
          -14234139,
          -7240220,
          12389214,
          -19403083,
          -19154480,
          43739694,
          27402244,
          -1816431,
          283626157,
          18851632,
          6681846,
          52542238,
          -77388774,
          443823527,
          -1624248716
        ],
        [
          -3768,
          -32366,
          -116771,
          1793,
          -151414,
          -943204,
          -854872,
          892121,
          578315,
          410978,
          -2542245,
          -1110274,
          -1318206,
          369958,
          -1508105,
          -895922,
          -373241,
          389897,
          -800609,
          526752,
          -1318617,
          1674098,
          590408,
          -370940,
          -2523480,
          -1096865,
          1548711,
          -3716133,
          1223583,
          1364273,
          -8776414,
          -3938335,
          -42031924,
          -23120187,
          11602157,
          9991115,
          -106480082,
          18099444,
          -74084155,
          -9717734,
          -873579,
          -14849993,
          -7418687,
          12823866,
          -19735239,
          -19333562,
          44269349,
          27923693,
          -1640029,
          287909257,
          18870838,
          3677761,
          52906462,
          -79262086,
          443495294,
          -1624232488
        ],
        [
          -27,
          807,
          -462,
          574,
          -1568,
          -4863,
          -4101,
          4597,
          4231,
          3089,
          -11985,
          -4920,
          -716,
          2735,
          339800,
          87525,
          100628,
          -96881,
          217755,
          -44996,
          117462,
          1031681,
          345940,
          -263825,
          338199,
          2821488,
          -222815,
          1218749,
          -1249260,
          15563758,
          118283480,
          -24807467,
          -44564621,
          -13625062,
          18449027,
          -6324696,
          -87889207,
          14935089,
          -48555846,
          -10862802,
          1293592,
          -7194378,
          -6826538,
          7144934,
          -15367265,
          -14133183,
          36522958,
          24982575,
          -5156889,
          230606012,
          -718363,
          65903057,
          27535335,
          -34354366,
          571838947,
          -1450372850
        ],
        [
          -6160,
          -16714,
          -229329,
          -373889,
          -687393,
          -664937,
          1948821,
          -1350121,
          876158,
          -389752,
          -548964,
          279615,
          -1161602,
          723156,
          -72824,
          -1043587,
          2221520,
          1815431,
          -1304018,
          274124,
          -1522643,
          -543100,
          1266618,
          -1742703,
          -5167403,
          -2796388,
          7052860,
          1404223,
          82101,
          -2632788,
          -5732428,
          -12552089,
          -36799278,
          -15343699,
          14780061,
          -37049805,
          -40581825,
          -4679201,
          317779,
          -22803545,
          4555368,
          11911920,
          -1049311,
          -12841770,
          1792091,
          -8620558,
          19491311,
          4501538,
          -7740699,
          67992676,
          27710015,
          158620338,
          53676497,
          40692467,
          385836077,
          -1742068682
        ],
        [
          -26,
          -682,
          -980,
          -837,
          -1459,
          -4624,
          -105,
          882,
          2467,
          472,
          -6996,
          -2873,
          18978,
          -10784,
          244735,
          234453,
          -188617,
          -435193,
          -284262,
          253730,
          167723,
          1396368,
          -1234797,
          2125545,
          9395346,
          3282148,
          -29349128,
          64480134,
          -1565100,
          1035502,
          -9551559,
          -7929551,
          -37948033,
          -10679519,
          13722814,
          -32806734,
          -47756545,
          -1833627,
          -8179401,
          -21081985,
          3711344,
          8600052,
          -1568269,
          -10718141,
          -138500,
          -10483661,
          22948045,
          6338004,
          -7318062,
          91456986,
          32232445,
          137901028,
          57778269,
          24929744,
          356638449,
          -1793178067
        ],
        [
          -3065,
          11452,
          -87766,
          -88048,
          -102136,
          -223470,
          -32503,
          178227,
          101246,
          -428574,
          1839959,
          -2994150,
          -979632,
          998372,
          207139,
          -1951319,
          344219,
          2408105,
          -106251,
          1228826,
          -1042929,
          -507843,
          2228662,
          -549128,
          -5413008,
          -5068556,
          -613108,
          -3089391,
          1183852,
          542811,
          -5968176,
          -988485,
          -54893403,
          69884499,
          20490794,
          -48517607,
          -52488748,
          -322783,
          -12729919,
          -16740330,
          1296977,
          7682462,
          -4828659,
          -8611912,
          -2132857,
          -16182528,
          25854075,
          232742,
          -14705957,
          95905389,
          37686097,
          124218072,
          49856935,
          -13409201,
          336289017,
          -1866430718
        ],
        [
          -305111,
          -97529,
          -327321,
          -266404,
          -146693,
          -191016,
          -12014,
          93638,
          -66309,
          -137310,
          47956,
          -211203,
          184244,
          -1117961,
          -173814,
          1626150,
          -345963,
          -647119,
          893399,
          -129498,
          166881,
          328584,
          -4248668,
          947522,
          4889542,
          3253989,
          -3307319,
          -693780,
          -1364543,
          -3675629,
          5740173,
          -7259254,
          29570491,
          -18568155,
          -4835089,
          -495652,
          58381508,
          8629043,
          19756618,
          13450817,
          -8773270,
          -8843374,
          -1140112,
          -11935684,
          15418773,
          2736710,
          -21223879,
          -26957812,
          484964,
          -175601732,
          70975152,
          -163079843,
          20000043,
          -31577843,
          -1018111356,
          802166094
        ]
      ]
    }
  ],
  "multipliers": [
    "201163019/5000000000",
    "567367/5000000000",
    "79/2000000000",
    "9/1250000000",
    "213/10000000000",
    "39/10000000000",
    "73/5000000000",
    "27/10000000000",
    "111/10000000000",
    "19/10000000000",
    "29/2500000000",
    "19/10000000000",
    "1/78125000",
    "1/500000000",
    "91/10000000000",
    "13/10000000000",
    "77/10000000000",
    "13/10000000000",
    "83/10000000000",
    "7/5000000000",
    "11/1250000000",
    "3/2000000000",
    "63/5000000000",
    "9/5000000000",
    "1/50000000",
    "11/5000000000",
    "109/2500000000",
    "9/2500000000",
    "14235257/1250000000",
    "577381/10000000000",
    "3223597/5000000000",
    "9503865299/10000000000",
    "257907/400000000",
    "9376592467/10000000000",
    "85749/62500000",
    "9495831863/10000000000",
    "1717557/1250000000",
    "9388632647/10000000000",
    "8683399/5000000000",
    "2375125417/2500000000",
    "1738123/1000000000",
    "9403760111/10000000000",
    "10062257/5000000000",
    "4723697141/5000000000",
    "7033971/5000000000",
    "9424629111/10000000000",
    "19697779/10000000000",
    "2365611921/2500000000",
    "5483781/5000000000",
    "9427483351/10000000000",
    "8742667/10000000000",
    "4673978673/5000000000",
    "133851/1250000000",
    "1180189427/1250000000",
    "21440747/10000000000",
    "951164473/1000000000",
    "9360729/5000000000",
    "4738256467/5000000000",
    "13472527/5000000000",
    "9510432497/10000000000",
    "5993663/2500000000",
    "9574253943/10000000000"
  ],
  "lower_witness": {
    "support": [
      "831893700675633838485835800471716589145352011796500453394161/831888951485189983398192487777670341074143263621500453394161",
      "348429508418797866633707949236345414833387959775000000000000/277296317161729994466064162592556780358047754540500151131387",
      "131041899639486002532448924641576109198238616775000000000000/92432105720576664822021387530852260119349251513500050377129",
      "46803196048542901760279376811476201780218704375000000000000/30810701906858888274007129176950753373116417171166683459043",
      "16219495244736405944042165847486248071208748175000000000000/10270233968952962758002376392316917791038805723722227819681",
      "16266987149174956820475292787948728783296229925000000000000/10270233968952962758002376392316917791038805723722227819681"
    ],
    "masses": [
      "527387727/1000000000",
      "1103051/8000000",
      "52784483/500000000",
      "52784483/500000000",
      "0",
      "61796483/500000000"
    ],
    "scale_mass": "279665529/500000000"
  },
  "full_near_optimality": true,
  "upper": "60211854047526690822607401186791/130117673881041412302270000000000"
}


==> anc/proofs/s2/0.462747996__c4_tau1/tau1_lower_proof.md <==
# Algebraic lower law above c4

This is a lower construction for the candidate plateau `(c4,tau1]`.
A matching upper certificate is still missing.
The independently verified near-optimal certificate gives the uniform band
`0.46274799646310<S_2(c)<0.462749332567` throughout this interval.
Run `python3 graph_experiment/verify_tau1_band.py --ratios 31` to check it exactly.

This extends the four-atom construction on `(c3,tau0]`. There, writing the
bottom mass as `a` and the three upper masses as `u1,u2,u3`, the guaranteed
success polynomial is

```
beta0 = a*(1-a) - a*(u1²+u2²+u3²).
```

For fixed `a`, equal upper masses maximize this polynomial. The five-atom
ladder here has the analogous polynomial

```
beta1 = a*(1-a) - a*(b²+2t²+d²) + b²*d.
```

The last term rewards the additional success `(x1,x1,x4)`. The two middle
upper masses remain equal: with their sum fixed, minimizing their sum of
squares gives equal masses. The first and last upper masses satisfy
`b*(a-d)=a*t` and `d-t=b²/(2a)` at the positive stationary point; the verifier
checks both relations exactly. Both intervals use the same recursive boost
from `beta` to `B`, described below. The comparison explains the lower
construction without asserting a matching unrestricted upper bound.

For `c>c4` sufficiently close to `c4`, start with the ladder

```
x0=1, x1=2/c, x2=(1+x1)/c, x3=(1+x2)/c, x4=(1+x3)/c.
```

The threshold equation `c4^5=c4^3+c4^2+c4+2` says `x4=c4`
at `c=c4`. Just to the right, `x4<c`. Add a small positive error
at each step of the recurrence, so `2<c*x1` and
`1+xj<c*x(j+1)` become strict while `x4<c` remains true.
The comparison `2*x1<c*x4` is already strict at `c4`, as checked
exactly in `verify_tau1_plateau.py`, and survives the perturbation.

Assign masses `(a,b,t,t,d)` to these five atoms. The guaranteed
ordered winning triples contribute

```
beta = a²(1-a) + 2ab(2t+d) + 2at(t+2d) + b²d,
d = 1-a-b-2t.
```

The stationary equations in `(a,b,t)` give the sextic

```
9909 a⁶ + 12492 a⁵ - 10848 a⁴ - 3776 a³
       + 3256 a² - 416 a - 16 = 0,
```

with `a` near `0.52738772214867`. The verifier isolates `2a` in
`(1,2)`; its polynomial is strictly increasing there, since all
coefficients of its derivative after shifting by `1` are positive.
The other masses are recorded as exact polynomials in `a`.
It checks all stationary equations, positive masses, and normalization.
Stationarity alone does not assert global optimality.

Writing `k=1-beta`, recursive replacement of zero uses scale mass

```
D = sqrt(1-3k+9k²),
w = (1+3k-D)/(3k),
B = (1-k*w²)/(3-3w+w²) = 2(D-3k+1)/3.
```

The standard-library check gives

```
0.46274799646310 < B < 0.46274799646312.
```

The strict single-scale construction is feasible arbitrarily close
to `c4` from the right. Scale separation and recursive zero replacement
give `S_2(c)>=B` there; monotonicity extends the lower bound to every
`c>c4`. Run `python3 graph_experiment/verify_tau1_plateau.py` to check
the exact identities. The current upper-certificate scaffold in that
file does not prove equality.


==> anc/proofs/s2/0.462747996__c4_tau1/tau1_ratios_31_full_near_plateau_band.json <==
{
  "interval": "(c4,tau1]",
  "lower_algebraic": [
    "-7065524/678147",
    "-30079872/226049",
    "108348359/452098",
    "29928324/226049",
    "-594193021/3616784",
    "-95244207/1808392",
    "2/3",
    "0",
    "0",
    "0",
    "0",
    "0"
  ],
  "lower_rounded_down": "4627479964631/10000000000000",
  "upper": "60211854047526690822607401186791/130117673881041412302270000000000",
  "upper_rounded_up": "231374617497/500000000000",
  "upper_decimal": 0.46274923499304704,
  "maximum_interval_variation": "13/10000000",
  "cover": "near_tau1_ratios_31_cover.json",
  "certificate": "near_tau1_ratios_31_full_near_certificate.json",
  "full_near_optimality": true,
  "exact_plateau_proved": false,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.462747996__c4_tau1/verify_tau1_band.py <==
"""Check an exact uniform band on the candidate plateau (c4,tau1]."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import argparse
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from verify_near_small import verify_near
from verify_tau1_plateau import B

HERE = Path(__file__).resolve().parent


def check(ratios=(), *, full_near_optimality=False):
    ratios = sorted(set(ratios))
    assert all(pair in ('31', '41', '32', '42', '43') for pair in ratios)
    stem = 'near_tau1_ratios_'+'_'.join(ratios) if ratios else 'near_tau1_refined'
    cover = json.loads((HERE/(stem+'_cover.json')).read_text())
    cert_stem=stem+'_full_near' if full_near_optimality else stem
    cert = json.loads((HERE/(cert_stem+'_certificate.json')).read_text())
    assert cert.get('full_near_optimality',False)==full_near_optimality
    polynomial = [-4, 0, -1, 0, 1]
    assert cover['n'] == 4 and cover['polynomial'] == polynomial
    endpoint = make_field(polynomial)
    c = endpoint([0, 1, 0, 0])
    assert cover['c'] == c.json()
    assert c**5-c**3-c**2-c-2 > 0
    r1 = 2/c
    r2 = (1+r1)/c
    r3 = (1+r2)/c
    r4 = (1+r3)/c
    ladder = [endpoint(1), r1, r2, r3, r4]
    extra = [ladder[int(pair[0])]/ladder[int(pair[1])] for pair in ratios]
    assert cover['cuts'] == [q.json() for q in sorted(set(
        [r1, r2, r3, r4, c, r2/r1]+extra))]
    result = verify_near(cover, cert)
    upper = Q(result['upper'])
    lower = Q('0.46274799646310')
    assert lower < B < upper
    # The lower construction holds for every c>c4. Monotonicity extends
    # the verified endpoint upper to every c<=tau1.
    denominator = 10**12
    rounded_upper = Q((upper.numerator*denominator)//upper.denominator+1,
                      denominator)
    gap = rounded_upper-lower
    width = Q((gap.numerator*10**7)//gap.denominator+1, 10**7)
    assert upper < rounded_upper and gap < width <= Q('0.000003')
    return dict(interval='(c4,tau1]', lower_algebraic=B.json(),
                lower_rounded_down=str(lower), upper=str(upper),
                upper_rounded_up=str(rounded_upper),
                upper_decimal=float(upper),
                maximum_interval_variation=str(width),
                cover=stem+'_cover.json', certificate=cert_stem+'_certificate.json',
                full_near_optimality=full_near_optimality,
                exact_plateau_proved=False, all_exact_checks_passed=True)


if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('--ratios', nargs='+', choices=['31', '41', '32', '42', '43'])
    ap.add_argument('--full-near-optimality',action='store_true')
    args = ap.parse_args()
    result = check(args.ratios or (),full_near_optimality=args.full_near_optimality)
    stem = 'tau1_ratios_'+'_'.join(sorted(set(args.ratios))) if args.ratios else 'tau1'
    if args.full_near_optimality:stem+='_full_near'
    (HERE/(stem+'_plateau_band.json')).write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2))


==> anc/proofs/s2/0.462747996__c4_tau1/verify_tau1_plateau.py <==
"""Exact lower-law identities and upper-certificate scaffold on (c4,tau1].

A matching upper certificate is still needed to prove a plateau.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from quadratic_tower import extend_positive
from verify_second_plateau import verify_exact

HERE = Path(__file__).resolve().parent
T = make_field([-1024,-13312,52096,-30208,-43392,24984,9909],
               local_isolation=True)
a0 = T([0,1,0,0,0,0])/2
b0 = (-2412811773*a0**5- Q(15054167457,4)*a0**4
      +1515999129*a0**3+1373405291*a0**2-382391573*a0-13082260)/226049
t0 = (Q(3815787447,4)*a0**5+1488346830*a0**4
      -Q(2394801321,4)*a0**3-543088296*a0**2+150821999*a0+5297225)/226049
d0 = 1-a0-b0-2*t0
assert min(a0,b0,t0,d0)>0 and a0+b0+2*t0+d0==1
# These are the three partial derivatives after eliminating d=1-a-b-2t.
assert (-3*a0*a0-4*a0*b0-8*a0*t0+2*a0-3*b0*b0
        -4*b0*t0+2*b0-6*t0*t0+4*t0)==0
assert -2*a0*a0-6*a0*b0-4*a0*t0+2*a0-3*b0*b0-4*b0*t0+2*b0==0
assert -4*a0*a0-4*a0*b0-12*a0*t0+4*a0-2*b0*b0==0
beta0 = a0*a0*(1-a0)+2*a0*b0*(2*t0+d0)+2*a0*t0*(t0+2*d0)+b0*b0*d0
k0 = 1-beta0
F = extend_positive(T,1-3*k0+9*k0*k0)
a,b,t,d = map(F,(a0,b0,t0,d0))
assert b*(a-d)==a*t and d-t==b*b/(2*a)
beta=F(beta0);k=1-beta
D=F([0]*6+[1]+[0]*5)
assert D>0 and D*D==1-3*k+9*k*k
scale=(1+3*k-D)/(3*k)
B=Q(2,3)*(D-3*k+1)
assert 0<scale<1 and (1-k*scale*scale)/(3-3*scale+scale*scale)==B
assert Q(46274799646310,10**14)<B<Q(46274799646312,10**14)
PRIMITIVE=B
# At c4 the fourth ladder atom meets the upper endpoint. The additional
# success 2*x1<c*x4 is already strict there, so it persists just to the right.
E=make_field([-2,-1,-1,-1,0,1]);c4=E([0,1,0,0,0])
r1=2/c4;r2=(1+r1)/c4;r3=(1+r2)/c4;r4=(1+r3)/c4
assert 1<r1<r2<r3<r4 and r4==c4 and 2*r1<c4*r4


def check(cover,cert):
    endpoint=make_field([-4,0,-1,0,1])
    c=endpoint([0,1,0,0])
    r1=2/c;r2=(1+r1)/c;r3=(1+r2)/c;r4=(1+r3)/c
    cuts=sorted([r1,r2,r3,r4,c,r2/r1])
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=beta,
        endpoint=(-4,0,-1,0,1),expected_c=('0','1','0','0'),
        expected_cuts=tuple(tuple(q.json()) for q in cuts),minimum_margin=Q(1,1000))


if __name__=='__main__':
    print('Exact lower target lies in (0.46274799646310, 0.46274799646312)')
    path=HERE/'tau1_plateau_exact_certificate.json'
    if path.exists():
        cover=json.loads((HERE/'near_tau1_refined_cover.json').read_text())
        result=check(cover,json.loads(path.read_text()))
        (HERE/'tau1_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
        print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.463221002__tau1_c5/README.md <==
# S2: tau1_c5

Status: band. The directory prefix is the lower value truncated to nine decimal places.

Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction.

Use the shared endpoint and lower-construction checks listed in `anc/README.md`.

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.463221002__tau1_c5/branch1_lower.json <==
{
  "polynomial": [
    -4,
    0,
    -1,
    0,
    1
  ],
  "positive_masses": [
    "515633/1000000",
    "163083/1000000",
    "44951/500000",
    "115691/1000000",
    "115691/1000000"
  ],
  "beta": "224225230418916583/1000000000000000000",
  "scale_mass": "560802159/1000000000",
  "lower": "756019563001067760932969902864122823/1632092584539061281000000000000000000",
  "lower_decimal": 0.46322100238852826
}


==> anc/proofs/s2/0.463221002__tau1_c5/ladder5_exact_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0",
    "0",
    "0"
  ],
  "cuts": [
    [
      "0",
      "-1/2",
      "-1/2",
      "-1/2",
      "0",
      "1/2"
    ],
    [
      "-1",
      "-1",
      "-1",
      "-1",
      "0",
      "1"
    ],
    [
      "-1",
      "-1",
      "-1",
      "0",
      "1",
      "0"
    ],
    [
      "-1",
      "-1",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "-1",
      "-1",
      "-1",
      "1",
      "2",
      "-1"
    ],
    [
      "-1",
      "0",
      "1",
      "0",
      "0",
      "0"
    ],
    [
      "-1",
      "-1",
      "1",
      "2",
      "-1",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        128,
        192,
        224,
        240,
        248,
        252,
        254,
        255
      ],
      "factor": [
        [
          49688292,
          2009573,
          3247196,
          -1447982,
          -406365,
          -1211692,
          -1678983,
          -1187344,
          -1147310
        ],
        [
          -87311140,
          154319141,
          3752859,
          -1349453,
          -1128027,
          -1281942,
          -227266,
          -121859,
          -77449
        ],
        [
          -104748889,
          -47552494,
          156912876,
          128880,
          35661,
          -236285,
          -76253,
          66164,
          -94980
        ],
        [
          -109606211,
          -37412273,
          117135246,
          122219249,
          52716,
          48731,
          49506,
          27081,
          24204
        ],
        [
          -112822403,
          22124351,
          50798043,
          160615506,
          122332593,
          170200,
          -66511,
          -144494,
          -65822
        ],
        [
          -139917927,
          3506708,
          13833623,
          51667223,
          58001214,
          189143044,
          -85877,
          -71110,
          -58577
        ],
        [
          -82133539,
          5271997,
          10164294,
          6681579,
          12428731,
          444110,
          45046519,
          -135771,
          -145566
        ],
        [
          -51875711,
          -15485548,
          -33420159,
          -37925839,
          -30072189,
          -33937903,
          -12996618,
          20824118,
          -52371
        ],
        [
          -49171428,
          -31516283,
          -51855268,
          -41064825,
          -38717818,
          -36016210,
          -19177635,
          -3698879,
          809430
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        256,
        257,
        384,
        385,
        448,
        449,
        480,
        481,
        496,
        497,
        504,
        505,
        508,
        509,
        510,
        511
      ],
      "factor": [
        [
          -127944,
          1431662,
          -19464,
          126288,
          87579,
          -15834,
          647203,
          -9924,
          345971,
          67214,
          -186539,
          114245,
          -242849,
          -10874,
          -171617,
          -221762,
          -77545,
          -147049
        ],
        [
          390686329,
          282092053,
          122115,
          -522902,
          2099575,
          -322423,
          139314,
          -296260,
          362665,
          91763,
          -231610,
          98193,
          -554889,
          -395225,
          -596793,
          -543595,
          -711149,
          -1348183
        ],
        [
          -310072891,
          -230005184,
          81376674,
          544872,
          3598543,
          -170142,
          -435784,
          -12134,
          -182767,
          -83595,
          -106256,
          4081,
          -151971,
          64238,
          5582,
          85457,
          -78424,
          -115747
        ],
        [
          -309292905,
          -221995130,
          1712712,
          13973975,
          -148438,
          79881,
          -101679,
          6770,
          -88050,
          -47786,
          -341137,
          20641,
          -24392,
          -153019,
          82337,
          -239894,
          47212,
          -65994
        ],
        [
          -332559877,
          -243869975,
          -69861829,
          38598218,
          89654818,
          130014,
          521004,
          -3339,
          329934,
          -92,
          -31293,
          5769,
          -52644,
          51792,
          29385,
          80845,
          -59166,
          -135674
        ],
        [
          -310528247,
          -222485591,
          1799841,
          13660539,
          416940,
          2903539,
          -2399,
          -60964,
          2388,
          16917,
          -106112,
          9701,
          124891,
          -113674,
          50334,
          -87713,
          29958,
          -75925
        ],
        [
          -326835664,
          -287350022,
          -67536266,
          86333332,
          74202599,
          13215088,
          115696576,
          -13,
          51527,
          -33912,
          -29503,
          715,
          7205,
          2201,
          2483,
          2627,
          4108,
          2038
        ],
        [
          -328260332,
          -233075708,
          1767770,
          12457473,
          14939,
          282745,
          -930980,
          42698763,
          2528,
          11315,
          10220,
          1404,
          7405,
          2050,
          2444,
          3244,
          753,
          4297
        ],
        [
          -308476239,
          -275505422,
          5025441,
          81475403,
          -11529255,
          21620634,
          103427022,
          -74150,
          67954997,
          34010,
          3775,
          -214,
          -67712,
          44933,
          28198,
          73733,
          -59534,
          -108884
        ],
        [
          -313524129,
          -223810714,
          3388973,
          22669295,
          1017772,
          2818218,
          469641,
          107447,
          251624,
          5256067,
          177062,
          136585,
          -56535,
          12472,
          88567,
          -244817,
          -81102,
          -37828
        ],
        [
          -351126004,
          -171387132,
          8082127,
          20353247,
          -73528100,
          4422265,
          -87269278,
          1267205,
          -56423047,
          53664730,
          48049907,
          3953,
          -61102,
          49929,
          28233,
          79192,
          -60788,
          -110473
        ],
        [
          -312556268,
          -223515764,
          3056951,
          19496633,
          947792,
          2878649,
          898802,
          104535,
          481508,
          4903362,
          2055865,
          3271193,
          13653,
          142656,
          -194588,
          -217929,
          -73227,
          -1999
        ],
        [
          -295225131,
          -211882837,
          -2864743,
          1798174,
          -4028052,
          -850560,
          -2754461,
          244851,
          -1198854,
          -15527219,
          -14520227,
          2171160,
          8613794,
          -92941,
          -131304,
          115250,
          -114370,
          -178767
        ],
        [
          -312634855,
          -224936426,
          2562677,
          10941595,
          2325684,
          2521653,
          1938160,
          9903,
          993462,
          9358084,
          7282984,
          1123004,
          -2022745,
          2451628,
          -482169,
          -112329,
          -7285,
          -49460
        ],
        [
          -296394397,
          -214930729,
          -2149451,
          -7188451,
          -941777,
          -2808364,
          -2771732,
          -52270,
          -1334689,
          -7570630,
          -5807361,
          -5360231,
          -1757660,
          -3385493,
          6040762,
          -60483,
          -5449,
          -18265
        ],
        [
          -297325991,
          -215334305,
          -3523848,
          -25404033,
          2912390,
          170983,
          2640524,
          247767,
          2899712,
          -4540483,
          5646050,
          -1596247,
          6844542,
          416838,
          -1554245,
          7007811,
          -30449,
          -30898
        ],
        [
          -290949885,
          -214999074,
          -4114788,
          -23379738,
          -2004104,
          -4360306,
          -1454786,
          -346948,
          -1361038,
          -5129595,
          -3908107,
          -965464,
          -2536013,
          -127817,
          -40743,
          -594581,
          1354289,
          -233163
        ],
        [
          -291345107,
          -214674934,
          -2357739,
          -23236191,
          -2068701,
          -3353501,
          -1561433,
          -216396,
          -952231,
          -3894682,
          -3616281,
          -121692,
          -1464232,
          -190411,
          -127586,
          -128942,
          -879088,
          1132930
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        50135040,
        50135041,
        50135425,
        50135617,
        50331648,
        50331649,
        50331650,
        50332033,
        50332034,
        50332225,
        50332226,
        50332321,
        50332322,
        50332369,
        50332370,
        50332393,
        50332394,
        50332405,
        50332406,
        50332411,
        50332412,
        50332414,
        50332415,
        75497472,
        75497473,
        75497857,
        75498049,
        75498145,
        75498193,
        75498217,
        75498229,
        75498235,
        75498238,
        88080384,
        88080385,
        88080769,
        88080961,
        88081057,
        88081105,
        88081129,
        88081141,
        88081147,
        88081150,
        94371840,
        94371841,
        94372225,
        94372417,
        94372513,
        94372561,
        94372585,
        94372597,
        94372603,
        94372606,
        97517568,
        97517569,
        97517953,
        97518145,
        97518241,
        97518289,
        97518313,
        97518325,
        97518331,
        97518334,
        99090432,
        99090433,
        99090817,
        99091009,
        99091105,
        99091153,
        99091177,
        99091189,
        99091195,
        99091198,
        99876864,
        99876865,
        99877249,
        99877441,
        99877537,
        99877585,
        99877609,
        99877621,
        99877627,
        100270080,
        100270081,
        100270465,
        100270657,
        100270753,
        100270801,
        100270825,
        100270837,
        100466688,
        100466689,
        100467073,
        100467265,
        100467361,
        100467409,
        100467433,
        176160768,
        176160769,
        188743680,
        188743681,
        195035136,
        195035137,
        198180864,
        198180865,
        199753728,
        199753729,
        200540160,
        200540161,
        200933376,
        200933377,
        201129984,
        201129985
      ],
      "factor": [
        [
          1056023882,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          784198998,
          621592553,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          718754947,
          62566380,
          879079277,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          10000,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          111682,
          92399,
          -56356,
          0,
          1141838,
          661690,
          -330907,
          -302138,
          176079,
          -534524,
          -113136,
          -283862,
          -322704,
          246269,
          189412,
          571931,
          -587421,
          -780147,
          258361,
          -78067,
          -326233,
          47128,
          49661,
          8476,
          -8009,
          2976,
          4127,
          4484,
          3297,
          6075,
          -91,
          -2222,
          2237,
          -3226,
          -3223,
          7109,
          7244,
          4608,
          3161,
          7318,
          -992,
          -2278,
          2848,
          -2417,
          -262,
          5337,
          4648,
          2143,
          4429,
          3195,
          -341,
          -2025,
          2393,
          14729,
          769,
          3952,
          5036,
          4771,
          8155,
          3693,
          -361,
          -1042,
          3109,
          -20480,
          -6127,
          6916,
          8092,
          5173,
          10616,
          8143,
          1706,
          783,
          4340,
          -5488,
          -14350,
          9019,
          8516,
          5445,
          7859,
          6035,
          3810,
          4284,
          -6768,
          -6464,
          14084,
          13096,
          10405,
          5563,
          4060,
          4542,
          -3086,
          -6358,
          3956,
          4069,
          4473,
          5380,
          3529,
          87112,
          73775,
          216531,
          -89575,
          550384,
          -2740,
          212972,
          62917,
          -138609,
          49070,
          -163127,
          -30645,
          -116643,
          -112337,
          -47543,
          -162598
        ],
        [
          74367858,
          17340066,
          30058474,
          0,
          91038549,
          253411809,
          -56058,
          -511346,
          117822,
          -768717,
          127942,
          443909,
          324984,
          -215286,
          330979,
          -45797,
          345867,
          237831,
          38353,
          75991,
          406240,
          275210,
          461909,
          -8497,
          10853,
          366,
          -654,
          -1045,
          -991,
          -786,
          -861,
          -918,
          -162,
          7349,
          7489,
          -750,
          -827,
          -1168,
          -975,
          -1455,
          -991,
          -858,
          -63,
          3413,
          8804,
          -1199,
          -792,
          -551,
          -1129,
          -1210,
          -687,
          -887,
          316,
          -670,
          6220,
          -879,
          -957,
          -1133,
          -1289,
          -905,
          -626,
          -546,
          -1518,
          -13982,
          -2717,
          -996,
          -883,
          -1241,
          -1471,
          -786,
          -1149,
          -630,
          -491,
          -2295,
          -4638,
          59,
          498,
          -105,
          372,
          -398,
          -263,
          -935,
          -3327,
          -7371,
          -2577,
          -2347,
          -1888,
          -942,
          -719,
          -863,
          1760,
          -49,
          -677,
          -750,
          -811,
          -1077,
          -738,
          132339,
          -130418,
          630247,
          -174216,
          -58632,
          -148184,
          23237,
          170403,
          -101542,
          38119,
          -312600,
          -135152,
          -269824,
          -230527,
          -142842,
          -488981
        ],
        [
          -28905408,
          -27894422,
          32239989,
          0,
          57762795,
          278329029,
          257457917,
          -135127,
          -229756,
          -372427,
          -8973,
          262343,
          48561,
          49082,
          189927,
          243273,
          -156631,
          -138397,
          -54130,
          -16941,
          -211045,
          -129192,
          -322742,
          -8680,
          11220,
          344,
          -728,
          -1131,
          -1061,
          -873,
          -883,
          -925,
          -195,
          7517,
          7707,
          -858,
          -935,
          -1258,
          -1046,
          -1584,
          -1013,
          -863,
          -101,
          3525,
          9062,
          -1300,
          -872,
          -594,
          -1223,
          -1282,
          -708,
          -896,
          296,
          -721,
          6383,
          -958,
          -1051,
          -1233,
          -1437,
          -981,
          -655,
          -556,
          -1602,
          -14242,
          -2760,
          -1125,
          -1019,
          -1341,
          -1640,
          -898,
          -1218,
          -658,
          -555,
          -2272,
          -4662,
          -16,
          447,
          -153,
          316,
          -486,
          -322,
          -1005,
          -3285,
          -7515,
          -2817,
          -2565,
          -2061,
          -1033,
          -786,
          -936,
          1856,
          8,
          -742,
          -818,
          -885,
          -1167,
          -796,
          134350,
          -135033,
          644031,
          -178362,
          -59239,
          -149735,
          20908,
          174034,
          -102709,
          38335,
          -319547,
          -138729,
          -275953,
          -235525,
          -146312,
          -500860
        ],
        [
          233667915,
          51530484,
          92563326,
          0,
          106002400,
          207689357,
          -152366194,
          711986047,
          557315,
          2712733,
          -62304,
          -211573,
          23942,
          -72358,
          -358375,
          -214834,
          49082,
          4913,
          1711,
          -26077,
          33270,
          -23945,
          -45602,
          4313,
          1469,
          -468,
          -977,
          -1021,
          -773,
          -1257,
          -198,
          252,
          -707,
          -1439,
          33,
          -1842,
          -1661,
          -1168,
          -844,
          -1621,
          -168,
          315,
          -897,
          -1354,
          118,
          -1520,
          -1128,
          -600,
          -1400,
          -1216,
          -325,
          325,
          -637,
          1120,
          111,
          -1218,
          -1412,
          -1464,
          -2324,
          -1651,
          -650,
          113,
          -1041,
          1658,
          1666,
          -2107,
          -2192,
          -1603,
          -2910,
          -1890,
          -1140,
          -234,
          -1127,
          1944,
          2552,
          -1015,
          -657,
          -564,
          -798,
          -1564,
          -1141,
          -1035,
          2519,
          1329,
          -3985,
          -3575,
          -2822,
          -1508,
          -1103,
          -1132,
          1553,
          977,
          -1093,
          -1096,
          -1211,
          -1402,
          -902,
          41256,
          -64889,
          -84442,
          -12401,
          46339,
          -1611,
          10133,
          21039,
          -1788,
          3105,
          -25391,
          -8593,
          -17687,
          -15760,
          -8616,
          -29364
        ],
        [
          176520109,
          50930488,
          50411320,
          0,
          129074082,
          222985458,
          -175154373,
          76484321,
          237120501,
          -221261,
          132067,
          -314224,
          -4611,
          -49987,
          -169933,
          -138168,
          -86465,
          -86171,
          28773,
          110104,
          -96173,
          34382,
          -7633,
          4305,
          1463,
          -466,
          -974,
          -1017,
          -770,
          -1253,
          -198,
          251,
          -705,
          -1438,
          32,
          -1836,
          -1656,
          -1164,
          -841,
          -1616,
          -168,
          314,
          -895,
          -1353,
          116,
          -1515,
          -1124,
          -598,
          -1396,
          -1212,
          -325,
          324,
          -635,
          1120,
          111,
          -1215,
          -1408,
          -1459,
          -2316,
          -1647,
          -648,
          113,
          -1037,
          1651,
          1662,
          -2100,
          -2185,
          -1598,
          -2901,
          -1884,
          -1137,
          -233,
          -1123,
          1938,
          2543,
          -1010,
          -652,
          -561,
          -794,
          -1559,
          -1138,
          -1031,
          2512,
          1324,
          -3972,
          -3564,
          -2813,
          -1503,
          -1100,
          -1128,
          1549,
          973,
          -1090,
          -1092,
          -1207,
          -1397,
          -899,
          41213,
          -64746,
          -84237,
          -12402,
          46369,
          -1612,
          10135,
          21053,
          -1786,
          3105,
          -25409,
          -8605,
          -17707,
          -15775,
          -8628,
          -29407
        ],
        [
          179593528,
          38252789,
          78868500,
          0,
          130074324,
          224210540,
          -148778603,
          22644526,
          228244918,
          676195639,
          44496,
          314692,
          16050,
          111735,
          -260882,
          -195323,
          50959,
          50315,
          -9153,
          14158,
          48489,
          -27405,
          -53556,
          -6289,
          1937,
          71,
          -259,
          -337,
          -337,
          -117,
          -43,
          -137,
          -11,
          2030,
          1660,
          30,
          -166,
          -346,
          -356,
          -538,
          -151,
          -252,
          31,
          2662,
          3427,
          -185,
          -227,
          -126,
          -290,
          -12,
          -24,
          -347,
          98,
          650,
          1893,
          -189,
          -255,
          -327,
          -414,
          229,
          55,
          -300,
          -316,
          -4112,
          -2014,
          -488,
          -448,
          -266,
          -352,
          -279,
          -212,
          -245,
          -63,
          -460,
          -3248,
          -379,
          -289,
          -291,
          -343,
          -366,
          -187,
          -65,
          430,
          -2850,
          -385,
          -332,
          -257,
          -144,
          -102,
          -84,
          119,
          98,
          -107,
          -97,
          -110,
          -109,
          -64,
          -155746,
          66836,
          128377,
          -5547,
          35899,
          -999,
          6642,
          16915,
          -9944,
          8065,
          -20242,
          -5734,
          -19198,
          -17262,
          -9105,
          -31080
        ],
        [
          177803150,
          51006531,
          51217620,
          0,
          126764022,
          223748868,
          -175471466,
          80143843,
          234755539,
          2343541,
          23075872,
          -72308,
          6412,
          -3453,
          86840,
          -40856,
          -38699,
          -37718,
          30222,
          100761,
          -68757,
          21992,
          -12217,
          -6286,
          1934,
          72,
          -258,
          -335,
          -336,
          -116,
          -43,
          -138,
          -10,
          2030,
          1658,
          32,
          -164,
          -344,
          -355,
          -536,
          -151,
          -253,
          32,
          2660,
          3425,
          -184,
          -226,
          -126,
          -289,
          -11,
          -24,
          -347,
          99,
          650,
          1892,
          -188,
          -254,
          -326,
          -411,
          230,
          55,
          -300,
          -315,
          -4114,
          -2014,
          -486,
          -445,
          -265,
          -349,
          -277,
          -211,
          -245,
          -62,
          -462,
          -3249,
          -377,
          -287,
          -290,
          -341,
          -364,
          -186,
          -64,
          427,
          -2851,
          -381,
          -328,
          -254,
          -142,
          -101,
          -83,
          118,
          97,
          -105,
          -96,
          -109,
          -107,
          -63,
          -155632,
          66820,
          128405,
          -5574,
          35929,
          -1001,
          6636,
          16943,
          -9969,
          8082,
          -20284,
          -5744,
          -19234,
          -17296,
          -9121,
          -31135
        ],
        [
          176980451,
          29386786,
          89756535,
          0,
          26393345,
          273074645,
          -137762822,
          10568833,
          204765417,
          477845432,
          51835784,
          442304901,
          0,
          0,
          -5,
          -4,
          2,
          3,
          -1,
          0,
          0,
          -1,
          -2,
          0,
          -1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          -1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          -1,
          -1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          -1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          6,
          12,
          -2,
          3,
          -2,
          0,
          0,
          1,
          3,
          0,
          3,
          1,
          2,
          2,
          1,
          2
        ],
        [
          189218883,
          52375514,
          56760388,
          0,
          75841686,
          228563950,
          -173272778,
          84630321,
          225783889,
          6711668,
          16386366,
          15710200,
          142110403,
          0,
          -5,
          -4,
          2,
          3,
          -1,
          0,
          0,
          -1,
          -2,
          0,
          -1,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          -1,
          1,
          0,
          0,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          -1,
          -1,
          1,
          0,
          0,
          1,
          1,
          0,
          0,
          -1,
          0,
          1,
          1,
          1,
          1,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          6,
          12,
          -2,
          3,
          -2,
          0,
          0,
          1,
          3,
          0,
          3,
          1,
          2,
          2,
          1,
          2
        ],
        [
          181189079,
          34136702,
          82551237,
          0,
          69060512,
          245528600,
          -161207460,
          81921135,
          303571372,
          -21538415,
          87411605,
          642785675,
          -25721361,
          237164867,
          428849,
          221135,
          -189,
          1803,
          -6963,
          3948,
          36847,
          -14723,
          -35845,
          -954,
          -2947,
          834,
          1339,
          1446,
          1102,
          1809,
          113,
          -498,
          809,
          -30,
          -960,
          2304,
          2260,
          1557,
          1121,
          2318,
          -42,
          -534,
          1017,
          -6,
          -851,
          1854,
          1510,
          749,
          1660,
          1265,
          136,
          -476,
          763,
          847,
          -264,
          1458,
          1772,
          1777,
          2889,
          1591,
          339,
          -174,
          1258,
          -2966,
          -1566,
          2557,
          2798,
          1903,
          3635,
          2586,
          1019,
          318,
          1428,
          -2079,
          -3209,
          2208,
          1889,
          1313,
          1874,
          2038,
          1375,
          1364,
          -2800,
          -1407,
          4876,
          4451,
          3524,
          1884,
          1376,
          1473,
          -1487,
          -1689,
          1354,
          1373,
          1514,
          1784,
          1159,
          9649,
          42291,
          58723,
          -3597,
          43274,
          50,
          15318,
          3127,
          -5175,
          212,
          -9946,
          -6916,
          -11808,
          -9184,
          -7082,
          -24173
        ],
        [
          192267685,
          48874031,
          66751520,
          0,
          116990980,
          223830679,
          -164850737,
          146304532,
          290119292,
          53053006,
          24305315,
          48690543,
          2243496,
          10364321,
          52169962,
          239328,
          36435,
          -8391,
          76058,
          56697,
          -55020,
          -27021,
          -14208,
          -953,
          -2938,
          832,
          1335,
          1442,
          1099,
          1805,
          113,
          -497,
          807,
          -28,
          -956,
          2299,
          2254,
          1553,
          1118,
          2312,
          -42,
          -533,
          1015,
          -5,
          -846,
          1849,
          1506,
          747,
          1656,
          1262,
          135,
          -475,
          761,
          847,
          -262,
          1454,
          1768,
          1772,
          2881,
          1587,
          338,
          -174,
          1255,
          -2964,
          -1564,
          2551,
          2791,
          1898,
          3626,
          2580,
          1016,
          317,
          1425,
          -2074,
          -3204,
          2203,
          1884,
          1310,
          1869,
          2033,
          1371,
          1361,
          -2793,
          -1406,
          4864,
          4440,
          3515,
          1880,
          1373,
          1470,
          -1483,
          -1685,
          1350,
          1370,
          1510,
          1780,
          1156,
          9581,
          42199,
          58714,
          -3611,
          43263,
          51,
          15316,
          3110,
          -5191,
          211,
          -9949,
          -6916,
          -11808,
          -9185,
          -7082,
          -24170
        ],
        [
          168825300,
          49039929,
          46693375,
          0,
          161547563,
          232111646,
          -163680886,
          13814612,
          269233087,
          -73739013,
          65461609,
          -4287776,
          3585946,
          -64038296,
          576713869,
          294925519,
          43598,
          34526,
          -10716,
          2380,
          48885,
          -13156,
          -36835,
          -959,
          -2042,
          742,
          1252,
          1340,
          1009,
          1739,
          150,
          -519,
          852,
          494,
          -363,
          2278,
          2196,
          1505,
          1059,
          2192,
          14,
          -550,
          1075,
          285,
          -367,
          1840,
          1463,
          737,
          1652,
          1371,
          205,
          -503,
          814,
          1025,
          -78,
          1444,
          1731,
          1727,
          2828,
          1747,
          435,
          -200,
          1219,
          -4072,
          -1902,
          2537,
          2744,
          1960,
          3722,
          2615,
          1116,
          312,
          1455,
          -2205,
          -3446,
          2097,
          1757,
          1242,
          1780,
          2078,
          1425,
          1367,
          -3017,
          -1630,
          4980,
          4528,
          3581,
          1917,
          1403,
          1483,
          -1614,
          -1651,
          1381,
          1394,
          1539,
          1801,
          1166,
          27091,
          32992,
          105529,
          -9876,
          40427,
          377,
          15268,
          -10476,
          -9959,
          -5622,
          -10947,
          -11048,
          -12284,
          -8472,
          -8699,
          -29741
        ],
        [
          183441964,
          50412373,
          55728034,
          0,
          97127814,
          233374136,
          -178238380,
          91194955,
          181140014,
          35932973,
          21557980,
          45873277,
          7131152,
          3421737,
          44870657,
          3868099,
          31459973,
          189905,
          18888,
          -177669,
          -4053,
          15801,
          -502,
          -959,
          -2029,
          739,
          1248,
          1335,
          1005,
          1733,
          149,
          -518,
          849,
          496,
          -358,
          2271,
          2189,
          1500,
          1055,
          2184,
          14,
          -548,
          1072,
          288,
          -360,
          1834,
          1458,
          735,
          1646,
          1367,
          204,
          -502,
          812,
          1026,
          -75,
          1439,
          1725,
          1721,
          2818,
          1742,
          434,
          -199,
          1214,
          -4071,
          -1899,
          2528,
          2735,
          1954,
          3710,
          2606,
          1112,
          310,
          1450,
          -2199,
          -3440,
          2090,
          1752,
          1238,
          1774,
          2071,
          1421,
          1363,
          -3008,
          -1629,
          4964,
          4513,
          3569,
          1911,
          1398,
          1478,
          -1609,
          -1646,
          1377,
          1390,
          1534,
          1795,
          1162,
          26981,
          32879,
          105559,
          -9916,
          40426,
          373,
          15251,
          -10454,
          -10007,
          -5596,
          -10995,
          -11049,
          -12320,
          -8508,
          -8711,
          -29783
        ],
        [
          208005252,
          64464133,
          50575090,
          0,
          33766329,
          239681054,
          -198329251,
          -44031044,
          465897070,
          -201225225,
          5827597,
          -139076655,
          40135884,
          -60203766,
          -201128470,
          -174104858,
          72143134,
          52995576,
          -98136,
          -16922,
          41209,
          -47160,
          -41183,
          -386,
          4754,
          -330,
          -502,
          -634,
          -556,
          -559,
          -126,
          -137,
          -96,
          2437,
          2747,
          -559,
          -652,
          -598,
          -500,
          -873,
          -91,
          -100,
          -77,
          1574,
          2823,
          -566,
          -490,
          -254,
          -521,
          -251,
          -34,
          -160,
          37,
          921,
          1451,
          -473,
          -586,
          -643,
          -881,
          -192,
          -45,
          -151,
          -643,
          -5217,
          -1326,
          -699,
          -766,
          -494,
          -798,
          -585,
          -239,
          -188,
          -295,
          -290,
          -1142,
          -568,
          -463,
          -373,
          -422,
          -370,
          -210,
          -412,
          -467,
          -1539,
          -1172,
          -1100,
          -884,
          -455,
          -335,
          -409,
          386,
          355,
          -321,
          -349,
          -379,
          -492,
          -333,
          60495,
          -48144,
          203095,
          -50422,
          4211,
          -2095,
          -14407,
          -6103,
          -53699,
          10308,
          -51065,
          -14075,
          -38752,
          -35915,
          -17703,
          -60839
        ],
        [
          154041092,
          44827070,
          42225926,
          0,
          148170791,
          227061761,
          -176797333,
          104004701,
          -23541517,
          113799286,
          14181240,
          88090649,
          -13850997,
          29324634,
          118502313,
          78865938,
          -20522948,
          -18455243,
          13160883,
          14647,
          -76464,
          -28480,
          29721,
          -393,
          4750,
          -328,
          -500,
          -632,
          -554,
          -557,
          -126,
          -138,
          -95,
          2438,
          2746,
          -556,
          -649,
          -596,
          -499,
          -870,
          -91,
          -101,
          -75,
          1576,
          2823,
          -563,
          -488,
          -253,
          -519,
          -249,
          -34,
          -161,
          38,
          921,
          1452,
          -470,
          -583,
          -641,
          -877,
          -190,
          -45,
          -152,
          -642,
          -5222,
          -1329,
          -695,
          -761,
          -492,
          -793,
          -582,
          -237,
          -188,
          -293,
          -294,
          -1148,
          -565,
          -460,
          -371,
          -419,
          -367,
          -208,
          -410,
          -471,
          -1542,
          -1165,
          -1094,
          -879,
          -452,
          -333,
          -407,
          384,
          353,
          -319,
          -347,
          -377,
          -489,
          -332,
          60402,
          -48033,
          203227,
          -50422,
          4269,
          -2097,
          -14400,
          -6071,
          -53686,
          10307,
          -51093,
          -14095,
          -38781,
          -35937,
          -17722,
          -60901
        ],
        [
          137813811,
          49889497,
          21524132,
          0,
          181226821,
          215463804,
          -186559695,
          11114231,
          39574246,
          -8533743,
          -15501736,
          -44492270,
          -17246127,
          7185355,
          -28581230,
          18828098,
          -57600580,
          -21459823,
          2674587,
          29590961,
          -3375,
          48600,
          10587,
          3781,
          6110,
          -967,
          -1476,
          -1621,
          -1313,
          -1638,
          56,
          182,
          -493,
          1242,
          3168,
          -1949,
          -2014,
          -1482,
          -1225,
          -2378,
          164,
          239,
          -608,
          459,
          3188,
          -1591,
          -1410,
          -675,
          -1489,
          -583,
          85,
          167,
          -379,
          3074,
          1280,
          -1322,
          -1686,
          -1797,
          -2754,
          -742,
          -112,
          -74,
          -1279,
          -4799,
          -325,
          -2366,
          -2622,
          -1328,
          -2527,
          -1816,
          -636,
          -292,
          -996,
          1443,
          722,
          -1733,
          -1475,
          -1020,
          -1437,
          -1481,
          -947,
          -986,
          1904,
          10,
          -3449,
          -3171,
          -2518,
          -1339,
          -964,
          -1064,
          814,
          1229,
          -955,
          -980,
          -1078,
          -1292,
          -846,
          78349,
          -85563,
          147685,
          -33290,
          59181,
          2256,
          33359,
          -65078,
          -30463,
          -26755,
          -10011,
          -22824,
          -8889,
          -1585,
          -11331,
          -38850
        ],
        [
          151553314,
          60576072,
          5025699,
          0,
          -83571577,
          298042891,
          -256929363,
          -168520907,
          -448282183,
          -9820666,
          -5325704,
          45946305,
          46862653,
          -29899994,
          -70075924,
          -96637988,
          100721826,
          92869649,
          -35044584,
          -20018540,
          40208475,
          6975,
          -1313,
          3781,
          6111,
          -967,
          -1476,
          -1622,
          -1313,
          -1639,
          56,
          182,
          -494,
          1242,
          3167,
          -1949,
          -2015,
          -1482,
          -1225,
          -2379,
          164,
          239,
          -608,
          459,
          3188,
          -1592,
          -1411,
          -676,
          -1489,
          -584,
          85,
          168,
          -379,
          3073,
          1280,
          -1323,
          -1686,
          -1797,
          -2754,
          -743,
          -113,
          -74,
          -1280,
          -4797,
          -324,
          -2366,
          -2623,
          -1329,
          -2528,
          -1816,
          -637,
          -292,
          -996,
          1444,
          723,
          -1734,
          -1476,
          -1020,
          -1437,
          -1482,
          -947,
          -986,
          1905,
          11,
          -3450,
          -3173,
          -2519,
          -1340,
          -964,
          -1065,
          815,
          1230,
          -955,
          -980,
          -1078,
          -1292,
          -846,
          78356,
          -85582,
          147641,
          -33288,
          59173,
          2256,
          33351,
          -65067,
          -30450,
          -26758,
          -10015,
          -22827,
          -8890,
          -1586,
          -11332,
          -38855
        ],
        [
          110288747,
          54432680,
          -11689729,
          0,
          133126375,
          239714215,
          -224602491,
          -151372450,
          -263849111,
          -64275706,
          -28816877,
          -63205094,
          -5396370,
          -11690493,
          -49555422,
          -5596936,
          -18599407,
          -9493269,
          -4241777,
          2786931,
          3412608,
          10969000,
          -35310,
          -8883,
          -9648,
          3035,
          4595,
          4902,
          3736,
          6056,
          99,
          -1739,
          2602,
          1281,
          -2982,
          7713,
          7548,
          5094,
          3730,
          7770,
          -453,
          -1896,
          3308,
          1573,
          -2138,
          6060,
          5021,
          2447,
          5446,
          3749,
          198,
          -1734,
          2514,
          -274,
          -131,
          4815,
          5926,
          5971,
          9726,
          4924,
          967,
          -622,
          4064,
          -8709,
          -5644,
          8568,
          9449,
          5982,
          11629,
          8304,
          3076,
          912,
          4607,
          -7536,
          -11380,
          7262,
          6277,
          4259,
          6191,
          6614,
          4449,
          4319,
          -9869,
          -6199,
          15552,
          14209,
          11249,
          6022,
          4383,
          4693,
          -4412,
          -5557,
          4322,
          4378,
          4829,
          5681,
          3687,
          -38717,
          171483,
          229723,
          -25756,
          71898,
          -5881,
          -12117,
          88012,
          -20482,
          33905,
          -82155,
          -20020,
          -72595,
          -66846,
          -32877,
          -112464
        ],
        [
          114584373,
          54741657,
          -9284291,
          0,
          118617728,
          243682784,
          -226075411,
          -141576865,
          -278220238,
          -58746633,
          -22030253,
          -54653839,
          -1456119,
          -13106233,
          -42156590,
          -12035540,
          -6287255,
          -3938954,
          534117,
          -1875536,
          2320775,
          -6414539,
          8801470,
          -8883,
          -9646,
          3034,
          4595,
          4901,
          3736,
          6055,
          99,
          -1739,
          2602,
          1282,
          -2981,
          7713,
          7547,
          5093,
          3729,
          7769,
          -453,
          -1896,
          3308,
          1574,
          -2137,
          6059,
          5021,
          2447,
          5446,
          3748,
          198,
          -1734,
          2514,
          -273,
          -131,
          4815,
          5926,
          5970,
          9725,
          4923,
          966,
          -622,
          4063,
          -8710,
          -5644,
          8567,
          9448,
          5982,
          11627,
          8303,
          3076,
          912,
          4607,
          -7535,
          -11380,
          7261,
          6276,
          4259,
          6190,
          6613,
          4449,
          4319,
          -9869,
          -6199,
          15551,
          14207,
          11247,
          6022,
          4382,
          4692,
          -4412,
          -5556,
          4321,
          4378,
          4828,
          5680,
          3686,
          -38725,
          171469,
          229767,
          -25766,
          71898,
          -5880,
          -12115,
          88003,
          -20500,
          33909,
          -82160,
          -20018,
          -72598,
          -66850,
          -32877,
          -112466
        ],
        [
          200145118,
          61166932,
          38930048,
          0,
          -33822416,
          -94720519,
          70848942,
          -24703460,
          -26582089,
          -10181908,
          -4518765,
          -19440356,
          -7157594,
          -1243721,
          -5527528,
          166668,
          -4165530,
          -3570250,
          1676973,
          1065827,
          -144264,
          -777253,
          -1960640,
          482832312,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          301620355,
          94337204,
          54994297,
          0,
          30372579,
          -26222220,
          -30702363,
          -65347278,
          19982726,
          4195562,
          -6979112,
          -6175329,
          -21374341,
          -13716613,
          -15743689,
          9131055,
          -28426070,
          -11607598,
          1649374,
          14146895,
          -5824051,
          5231397,
          -1312059,
          44754530,
          593111353,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          51043479,
          15079441,
          10545634,
          0,
          -21408419,
          -66508828,
          -7737859,
          60813124,
          19499884,
          -15907803,
          -980482,
          -12276674,
          -60760,
          -2456102,
          -9626520,
          -5973042,
          543180,
          1337153,
          -628511,
          1047444,
          -1387560,
          737304,
          299156,
          3455178,
          51065792,
          435223242,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          60574096,
          18434744,
          13271831,
          0,
          -28727554,
          -90699109,
          -29801837,
          34074330,
          39239486,
          99880192,
          -2987793,
          -24446948,
          3342066,
          -14731290,
          -11719007,
          -8736048,
          2508703,
          2094078,
          -270396,
          530653,
          -48053,
          -324537,
          -1350513,
          5314281,
          14688873,
          3376226,
          394967957,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          52422332,
          13691122,
          15032208,
          0,
          -34756274,
          -82661848,
          -25196341,
          43954166,
          36982924,
          61783514,
          8993333,
          67136242,
          -65448,
          15124693,
          4633224,
          1519573,
          870045,
          1151336,
          -253714,
          -112752,
          481289,
          -406519,
          -1460622,
          4820608,
          7025423,
          2443486,
          1942566,
          398806364,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          31156669,
          8577641,
          7490485,
          0,
          -39834680,
          -97295896,
          -34531262,
          46503898,
          60001343,
          15723593,
          9196363,
          49801104,
          1378907,
          19385893,
          -3476428,
          -7672927,
          7227129,
          4316950,
          -943640,
          -1935801,
          612796,
          130755,
          -1579361,
          1732623,
          783255,
          2504830,
          23217661,
          10653651,
          422121066,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          49787082,
          14049456,
          11343678,
          0,
          -50800013,
          -117460327,
          -49094409,
          58422539,
          97078795,
          26458067,
          17285019,
          31707158,
          6850932,
          -894515,
          71465888,
          24196010,
          15919304,
          10680734,
          -2039535,
          -3389098,
          2217164,
          -1534554,
          -1688633,
          1948739,
          652024,
          790223,
          822829,
          379855,
          10733463,
          407582868,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          33839846,
          12923516,
          2453491,
          0,
          -25173582,
          -101493924,
          -51943094,
          24179012,
          64143440,
          2794249,
          3350126,
          2255970,
          1537801,
          1639216,
          -2709580,
          -3270789,
          713923,
          -125483,
          1709615,
          1730159,
          -1265891,
          180603,
          -1013539,
          1103959,
          2538594,
          430672,
          775005,
          896290,
          -1312256,
          8091857,
          415389445,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          100669938,
          34174825,
          18444781,
          0,
          -26357636,
          -107842081,
          -38401740,
          30736911,
          46690040,
          14900170,
          3929740,
          11155702,
          -1030431,
          4055969,
          13593793,
          7971862,
          -2859851,
          -1450119,
          908686,
          3105839,
          -65396,
          332235,
          -1640671,
          8206090,
          11029139,
          1339852,
          2765703,
          2431414,
          903405,
          -1544249,
          41670354,
          425728362,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          237909997,
          26080789,
          173546265,
          0,
          -38265707,
          -54403715,
          16021833,
          7628928,
          35930288,
          -3893690,
          1085920,
          -1031493,
          13662438,
          -2506557,
          -13659018,
          -11906810,
          5551980,
          9032347,
          -2300870,
          -1417750,
          1570931,
          -710997,
          -593000,
          1770329,
          -4664142,
          -517928,
          -1099719,
          -1011256,
          -508597,
          -1134721,
          896045,
          37525720,
          487685626,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          210042025,
          47608934,
          34690170,
          0,
          -39306100,
          -109651454,
          63097967,
          -10573045,
          -30029954,
          -25942281,
          -5298386,
          -19838450,
          -8286334,
          -111661,
          -5676502,
          402357,
          -3632447,
          -3468009,
          443689,
          783301,
          -268273,
          2658014,
          -3265985,
          -6142088,
          49917732,
          4241678,
          2889537,
          3436203,
          2635685,
          3274023,
          1684866,
          10104422,
          -6618268,
          482698125,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          207965008,
          66555950,
          36544105,
          0,
          16239570,
          -16587766,
          -37341661,
          4712904,
          8548968,
          -33780793,
          -3498237,
          -7349648,
          -11090808,
          -5699537,
          -7707868,
          3491412,
          -13294006,
          -4360444,
          -316096,
          7117235,
          -3448402,
          2236723,
          -198526,
          29004682,
          173600568,
          18439327,
          25153175,
          899500,
          -7513233,
          -256799,
          1277217,
          5263980,
          -2439631,
          18447755,
          487090446,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          68859934,
          20911201,
          13787720,
          0,
          -26702664,
          -85528669,
          -71166713,
          34699240,
          85571174,
          28095847,
          5036380,
          22682422,
          621646,
          2481458,
          -19825868,
          -15170367,
          3998326,
          4389289,
          -1120859,
          1259961,
          -83332,
          -257565,
          -1219240,
          2699108,
          20362252,
          -11447236,
          -46688922,
          -37721266,
          -63375955,
          864015,
          602904,
          2314773,
          -781975,
          9658941,
          37580005,
          400632422,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          62940954,
          18339208,
          14740879,
          0,
          -25842229,
          -85756609,
          -56144470,
          40216257,
          63916283,
          84762719,
          2593459,
          16792514,
          1244515,
          1348855,
          -15152654,
          -11091668,
          2909294,
          2944917,
          -514847,
          830739,
          85362,
          -157773,
          -1484480,
          7008148,
          13694576,
          2192851,
          -10713354,
          4276962,
          -50909308,
          1921888,
          424081,
          1900403,
          -597970,
          3817871,
          17474839,
          -28977558,
          394130768,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          45108726,
          12212790,
          11432686,
          0,
          -32739994,
          -87523161,
          -19001739,
          44787549,
          34506752,
          31235368,
          7737501,
          44999148,
          -362171,
          16085451,
          13410819,
          5304205,
          2226530,
          1877590,
          -407765,
          -324388,
          623188,
          -593303,
          -1384149,
          6947313,
          6714192,
          1030454,
          4229099,
          693079,
          5079796,
          1515279,
          734383,
          1950546,
          -766191,
          5086081,
          3026946,
          1907889,
          -1523577,
          411253564,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          42476151,
          13530988,
          8586751,
          0,
          -29527986,
          -70826478,
          -25441799,
          38026540,
          48832169,
          23428637,
          7975867,
          47629496,
          70528,
          16745487,
          -1488911,
          -4544815,
          4299450,
          3136783,
          -511498,
          -869085,
          307230,
          -674122,
          -974752,
          2763073,
          4891136,
          871294,
          1543257,
          1651660,
          -9163137,
          7881979,
          -375767,
          2104892,
          -740760,
          3702543,
          2880218,
          251316,
          11625860,
          1670623,
          432477195,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          74004793,
          22786195,
          15814641,
          0,
          -51094344,
          -99152661,
          -50878111,
          58707732,
          86267478,
          32339757,
          17016652,
          34575344,
          7378483,
          -1433532,
          68437292,
          20359587,
          19048176,
          14078148,
          -2803329,
          -3360215,
          3257966,
          -1572823,
          -1988661,
          3819966,
          3569654,
          1534852,
          4055757,
          4388458,
          -1696220,
          -20434041,
          4237954,
          809726,
          -1226290,
          5653335,
          1445198,
          2837212,
          2778093,
          2408299,
          15796758,
          432376896,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          30208981,
          9803521,
          145589,
          0,
          -21839916,
          -85219947,
          -40465681,
          28685240,
          67571119,
          6568114,
          4043953,
          5017830,
          1351727,
          1646299,
          2174815,
          -1215129,
          701610,
          560412,
          1283544,
          1833703,
          -750303,
          -76507,
          -1055508,
          5157697,
          4578479,
          772111,
          1731230,
          1681165,
          558222,
          1500645,
          -16112324,
          35926894,
          2499556,
          4489026,
          1798459,
          693565,
          853980,
          1116719,
          1936962,
          8102642,
          422566458,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          103581239,
          35357790,
          19860710,
          0,
          -32960544,
          -103736850,
          -27622053,
          38302865,
          53597762,
          21671708,
          5532161,
          18796562,
          -166054,
          4515111,
          17106341,
          7021727,
          145292,
          1451633,
          -115621,
          2054368,
          940356,
          551472,
          -2089689,
          13066006,
          10825878,
          1422014,
          3348147,
          3025599,
          1315552,
          -1316068,
          2483286,
          26086201,
          15541348,
          12527367,
          4265126,
          1828164,
          1982880,
          2083383,
          2319557,
          1751902,
          34455726,
          426753181,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          261331498,
          66886724,
          130230221,
          0,
          -38329049,
          -49069084,
          15828404,
          16759837,
          48111795,
          564176,
          4237124,
          3240088,
          13890179,
          -1783559,
          -9779273,
          -13490797,
          7423225,
          9792739,
          -2607315,
          -1867246,
          1659935,
          -758810,
          -681922,
          4182240,
          -3109323,
          -339513,
          -813813,
          -749439,
          -371173,
          -987703,
          -2506664,
          1525840,
          24463864,
          3078978,
          -1583060,
          -27158,
          -131700,
          -430379,
          -588168,
          -894869,
          4425538,
          28542984,
          484262528,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          187616203,
          59392701,
          44925208,
          0,
          -33862590,
          -95405594,
          55050962,
          -10971149,
          -27842515,
          -22937659,
          -5314407,
          -23234525,
          -7036130,
          -522505,
          -6077085,
          -746658,
          -2490979,
          -2492709,
          182366,
          666016,
          269692,
          2362643,
          -3300770,
          -6712213,
          47731158,
          4495014,
          5813861,
          3050596,
          2109972,
          4523947,
          4001056,
          15383546,
          -3616500,
          -14663000,
          17366739,
          9111547,
          5826034,
          4145554,
          2875907,
          5492175,
          5759977,
          17381170,
          3394198,
          484044811,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          203827620,
          66040898,
          35526056,
          0,
          27427726,
          10362618,
          -37684773,
          9467733,
          -4617331,
          -21712166,
          -6612422,
          -29946841,
          -8284783,
          -10128381,
          -10928795,
          547122,
          -11647018,
          -2228531,
          -1006455,
          6597950,
          -2049050,
          1367250,
          -828137,
          29885757,
          107521406,
          8759784,
          16424199,
          14032150,
          -7199722,
          351857,
          1956688,
          6276785,
          -2967277,
          22712408,
          61001700,
          31978929,
          18219426,
          1573091,
          2579559,
          1966871,
          2518226,
          4907559,
          -2045690,
          18316675,
          509935940,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          39485016,
          11715766,
          7446380,
          0,
          -32535974,
          -89189626,
          -45739999,
          34360792,
          59959448,
          16282927,
          3319082,
          12504908,
          1733037,
          2859688,
          -18449064,
          -14557805,
          5123605,
          4468644,
          -1028361,
          29124,
          484827,
          -371977,
          -1135784,
          2261387,
          8354314,
          492046,
          -16110880,
          -12492626,
          -25741263,
          -283794,
          435898,
          1377363,
          -473042,
          7701173,
          2444864,
          3445205,
          -29464847,
          -33820395,
          371813,
          2388637,
          515798,
          1384433,
          -139981,
          6961585,
          22047696,
          406253835,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          33682641,
          9200520,
          8060501,
          0,
          -34583671,
          -87124157,
          -22158211,
          39004513,
          47679885,
          23738198,
          3426812,
          13284670,
          2048636,
          4816648,
          -10162807,
          -9698955,
          5217765,
          3950765,
          -762373,
          -320236,
          599883,
          -545895,
          -1303222,
          6622138,
          5264867,
          601537,
          -75357,
          6302180,
          -24505522,
          5151308,
          126514,
          1351090,
          -452600,
          2848522,
          1764547,
          1509842,
          -62646,
          -5441960,
          424014,
          -225709,
          588766,
          1298866,
          -209783,
          3617027,
          1348726,
          2897635,
          410065739,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          16908694,
          3533336,
          5571026,
          0,
          -20291990,
          -52451383,
          -5136060,
          26277165,
          20363194,
          18647310,
          4903671,
          26771781,
          -415098,
          9264929,
          11213876,
          5079669,
          1071935,
          1031271,
          -212211,
          -180377,
          491836,
          -441399,
          -806480,
          4349314,
          2363719,
          388179,
          901518,
          565206,
          2522718,
          5635383,
          397022,
          655521,
          -382687,
          3040736,
          603121,
          758187,
          779929,
          5216988,
          -1921657,
          593345,
          -102782,
          590596,
          -209395,
          1774127,
          311846,
          330522,
          -2991466,
          437947979,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          46580498,
          13753519,
          10720197,
          0,
          -38639107,
          -89721216,
          -38023721,
          55538288,
          70403275,
          31972692,
          13214214,
          78910027,
          -308333,
          27667895,
          4475130,
          -2449509,
          5609995,
          4813703,
          -883970,
          -1011394,
          1113980,
          -1015670,
          -1390935,
          3763352,
          2604708,
          909366,
          1880253,
          1672290,
          3791159,
          7495976,
          -1225292,
          2235479,
          -533024,
          5257306,
          609705,
          1798199,
          2139446,
          1463031,
          3565003,
          11362098,
          504374,
          1883735,
          -532828,
          3260494,
          212346,
          993260,
          2544474,
          525424,
          413095212,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          47073076,
          17294659,
          5320674,
          0,
          -31151093,
          -82513924,
          -45190812,
          45456225,
          71917961,
          21828176,
          13347141,
          25183084,
          3722679,
          -360872,
          66166145,
          26998899,
          8571122,
          7356777,
          -1478188,
          -193185,
          2354287,
          -846890,
          -1596114,
          4205364,
          1405035,
          396229,
          641809,
          784868,
          -20519,
          4813143,
          1728617,
          -599870,
          -567325,
          5947305,
          -626271,
          1306830,
          1044932,
          615515,
          1366245,
          3149878,
          -2315261,
          -511477,
          -645012,
          5575100,
          -968208,
          1089949,
          812104,
          275617,
          6573966,
          415550490,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          30156730,
          11566870,
          -1283464,
          0,
          -23739809,
          -78872563,
          -39647800,
          26132930,
          65222712,
          4140639,
          3949024,
          3548799,
          2370383,
          437312,
          300060,
          -3861801,
          2405388,
          3063221,
          546735,
          1730877,
          185759,
          -27939,
          -1158220,
          4691511,
          3439040,
          365608,
          602002,
          507836,
          -19897,
          -686976,
          -11504756,
          17882451,
          4271179,
          5415930,
          745273,
          712349,
          614851,
          409392,
          144921,
          -639947,
          -3268568,
          23466795,
          3497171,
          4431332,
          241761,
          437233,
          358712,
          -34251,
          168644,
          37848,
          414395702,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          104377677,
          37102304,
          6298609,
          0,
          -52551504,
          -90931335,
          -1602565,
          30075885,
          43068356,
          17244750,
          6211678,
          19969306,
          5268724,
          1059980,
          8155898,
          -4589267,
          8813201,
          10917071,
          -3550619,
          269342,
          3951076,
          56957,
          -2276763,
          16938703,
          10344092,
          1363106,
          2644731,
          2288456,
          1251417,
          2211740,
          213569,
          14529237,
          17760862,
          15071247,
          4538362,
          1172874,
          1491313,
          1867535,
          2901502,
          3796813,
          2356959,
          25683650,
          22876058,
          16227445,
          4103394,
          311839,
          753711,
          346032,
          2813093,
          3884348,
          26022377,
          438347888,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          263217607,
          42157831,
          81912907,
          0,
          -36301298,
          -46616958,
          22993697,
          15368966,
          28634061,
          6379469,
          3648636,
          8669525,
          5165735,
          -433209,
          -2042648,
          -9479086,
          7719239,
          8552437,
          -2139217,
          -2274450,
          1600857,
          -803161,
          -497199,
          2566807,
          -4164984,
          -528178,
          -1279219,
          -1198469,
          -563664,
          -909439,
          -739836,
          1901172,
          22210792,
          1647095,
          -1907596,
          -471206,
          -550709,
          -759436,
          -921228,
          -1288111,
          1547756,
          4027607,
          24439514,
          2037436,
          -1897589,
          -373446,
          -469619,
          -322728,
          -829059,
          -815724,
          4431154,
          31605226,
          484885976,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          207826720,
          84678051,
          28029282,
          0,
          -39056684,
          -113397245,
          57496842,
          -14198185,
          -28994491,
          -14892122,
          -5582871,
          -27678478,
          -6408975,
          -4911038,
          -5881723,
          -1655557,
          -1033490,
          -1044843,
          77595,
          864791,
          862933,
          1867767,
          -2452486,
          -13578369,
          52215411,
          5413640,
          9659064,
          6485168,
          612895,
          5133701,
          5176579,
          14631103,
          -3964510,
          -10805262,
          17884206,
          12093347,
          11686733,
          7928328,
          2141464,
          6601883,
          5871547,
          14970057,
          -1128969,
          -17084028,
          17832702,
          7760375,
          6828870,
          2562567,
          -1286766,
          5854169,
          5957366,
          14311908,
          -401460,
          481400652,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          148556448,
          49323741,
          23982209,
          0,
          11898476,
          -13681711,
          -31499741,
          2478950,
          -4878762,
          6585495,
          -7373888,
          -37835583,
          -4990199,
          -15148120,
          -14388634,
          -3165496,
          -7726965,
          -1259011,
          -1102982,
          4445867,
          -2363765,
          836140,
          20956,
          22585168,
          95772108,
          4292924,
          14097372,
          9880770,
          2420460,
          -4707617,
          1716525,
          4663712,
          -1950031,
          14508086,
          49803340,
          17986009,
          17029319,
          12706965,
          5023050,
          -1669125,
          1627871,
          3635896,
          -1300149,
          12084814,
          41656051,
          10088598,
          8613532,
          749226,
          2120045,
          -1513464,
          185618,
          3135863,
          -1347168,
          10886999,
          488076779,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          36570768,
          11890758,
          4653322,
          0,
          -23090949,
          -89443794,
          -62560347,
          27656404,
          63872547,
          6759448,
          3534715,
          4300456,
          924387,
          1579923,
          -5781483,
          -6396226,
          2777010,
          2383451,
          -439416,
          704216,
          -432319,
          -416230,
          -706229,
          4091773,
          8641103,
          342002,
          5960371,
          8241227,
          -2239077,
          -60835959,
          5611484,
          648697,
          -237406,
          6196489,
          3637867,
          3515842,
          -5748397,
          -2379510,
          -22642867,
          10518165,
          -305890,
          174705,
          68027,
          5241582,
          3239613,
          8448413,
          -33575167,
          -9206173,
          -27098857,
          773495,
          9,
          78661,
          -74325,
          6515815,
          23458920,
          420031121,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          32156912,
          11933460,
          2345212,
          0,
          -17596927,
          -80538585,
          -52283451,
          28434593,
          53590297,
          9917040,
          4637904,
          12611939,
          -202760,
          4642380,
          8570278,
          3544072,
          208115,
          413902,
          -100295,
          1179345,
          -432901,
          -34322,
          -943117,
          5813625,
          5355698,
          239382,
          30847,
          -421981,
          6442842,
          -18755740,
          5980252,
          1418863,
          -79075,
          2461995,
          2301860,
          274730,
          2043823,
          3478487,
          -30152236,
          -70191555,
          -901909,
          1016502,
          -238538,
          3602524,
          1899828,
          -64681,
          13054691,
          1399431,
          -40235443,
          1466316,
          249458,
          1966277,
          -526361,
          6198970,
          12228872,
          -35465904,
          421593117,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          45647546,
          14761259,
          7290803,
          0,
          -30604718,
          -94546000,
          -25777238,
          41823353,
          40640626,
          27534210,
          7798563,
          36169757,
          -834729,
          11988879,
          23087737,
          11434738,
          897229,
          1052708,
          -436766,
          121387,
          339445,
          -321819,
          -1432285,
          10417830,
          8524785,
          1033115,
          1552481,
          908905,
          736625,
          804498,
          1268083,
          2785357,
          -508149,
          6860839,
          3296564,
          2292303,
          2857839,
          1917247,
          2330431,
          -26798758,
          -668919,
          1852149,
          -525462,
          4187129,
          2163832,
          1330404,
          3822443,
          9766755,
          -3136807,
          -7376235,
          451257,
          2815121,
          -874719,
          6801278,
          14183827,
          -27495320,
          3432979,
          414987380,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          47893729,
          15209203,
          7851291,
          0,
          -46855129,
          -130771090,
          -65384337,
          62368062,
          119390005,
          21850825,
          10727105,
          20003216,
          4178261,
          3912746,
          10643131,
          -4851136,
          11247621,
          7617350,
          -1206451,
          -1184344,
          223841,
          -1061484,
          -1671768,
          6528145,
          2570001,
          878865,
          1106119,
          235383,
          12403034,
          -2226461,
          -53600160,
          1003820,
          -232082,
          6339817,
          954531,
          1333558,
          2416075,
          1209836,
          13258519,
          -29694512,
          694354,
          666666,
          -279361,
          2788234,
          335099,
          535345,
          3582042,
          1439709,
          17660861,
          -2022271,
          -301111,
          2194984,
          -514400,
          1201905,
          -2888277,
          -39988719,
          -39053386,
          -2707946,
          396714882,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          42317380,
          11490969,
          8668385,
          0,
          -52346659,
          -102844509,
          -50229260,
          54589351,
          101021497,
          20088732,
          16142262,
          27030688,
          8094144,
          -2114119,
          57303167,
          14218977,
          19168198,
          13908383,
          -2670272,
          -2608721,
          3436924,
          -1086371,
          -1930898,
          10721335,
          1685210,
          51788,
          -1696354,
          -1782513,
          -235460,
          24391672,
          -35414960,
          744870,
          340309,
          8622819,
          -1079910,
          654702,
          297916,
          -459565,
          737941,
          5855722,
          4126430,
          -1446958,
          313181,
          6327893,
          -1646002,
          454801,
          145781,
          333658,
          1319137,
          9666409,
          -4994977,
          1627951,
          258858,
          9782661,
          -1763384,
          15192,
          1696482,
          2424420,
          12088121,
          408295663,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          42588332,
          16099342,
          -3441214,
          0,
          -27818351,
          -72529099,
          -40735295,
          28646324,
          49431019,
          11241320,
          4852813,
          10591405,
          3205925,
          1296749,
          7316966,
          -1876508,
          4941580,
          6220312,
          -414830,
          1045566,
          1959948,
          433772,
          -1675433,
          10371637,
          3906756,
          189822,
          -1318863,
          -1527298,
          -865685,
          -545531,
          -3203977,
          18393068,
          3078086,
          7872104,
          927378,
          -323601,
          -368302,
          -346224,
          -1716597,
          -4941963,
          -11467048,
          19445622,
          1254322,
          7146881,
          798527,
          -539237,
          -486708,
          -807036,
          -664837,
          2709628,
          -4319218,
          15727451,
          2853139,
          9348292,
          -71492,
          608001,
          265663,
          511213,
          827633,
          13656107,
          441992283,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          124377477,
          25419533,
          24962802,
          0,
          -42013661,
          -71991633,
          19532253,
          30334622,
          41654279,
          18117770,
          5828340,
          18871441,
          2161479,
          2185944,
          10684478,
          -1037059,
          7483078,
          6400622,
          -2253644,
          172958,
          2036505,
          -51142,
          -1813251,
          18116758,
          6760349,
          955833,
          2016768,
          1794279,
          960519,
          1340461,
          -2879696,
          -3744983,
          10609057,
          12437262,
          3144679,
          912149,
          1142449,
          1438037,
          1858580,
          2858727,
          547964,
          4494602,
          11603075,
          14895461,
          2912174,
          260715,
          586541,
          247705,
          1409098,
          1532720,
          1206826,
          31344539,
          9374550,
          9833591,
          1583032,
          -212929,
          549841,
          816352,
          897848,
          -64729,
          32181625,
          477120716,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          344802955,
          57993950,
          138307015,
          0,
          -62982860,
          -84045224,
          -145772,
          41402023,
          23064867,
          31390637,
          9285061,
          31874146,
          791748,
          3166962,
          16828195,
          -9421703,
          21989805,
          17143220,
          -3483784,
          -3841932,
          5382482,
          -1131640,
          -2369350,
          41807341,
          15655135,
          1764133,
          2701390,
          2222188,
          937846,
          1344092,
          -315736,
          -1991322,
          25747958,
          35044992,
          3697338,
          3886105,
          3426713,
          2299857,
          739692,
          1613690,
          735617,
          -2930130,
          30744263,
          34194159,
          2125332,
          2401609,
          1927311,
          886296,
          256583,
          128112,
          -620705,
          -6142393,
          46800036,
          42866047,
          538686,
          1370268,
          1110426,
          1229938,
          1504712,
          1070104,
          2025011,
          41041927,
          543983283,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          220863028,
          76008919,
          49403882,
          0,
          -44708257,
          -122911624,
          52648096,
          -16061123,
          -27208479,
          -15574945,
          -6358488,
          -23048747,
          -8354074,
          1190439,
          -16480740,
          -4073522,
          -4535269,
          -6394570,
          1801879,
          305377,
          -1814777,
          1529653,
          -1770428,
          -12702403,
          67764473,
          6434391,
          12865719,
          11320700,
          3951806,
          2771337,
          5492478,
          18557262,
          -5199086,
          -11776282,
          23185230,
          13503521,
          12676058,
          10348534,
          6049735,
          3827937,
          3409599,
          12537474,
          -3966242,
          -13176241,
          20651299,
          9343586,
          7746110,
          3934227,
          5084474,
          1211081,
          3212067,
          11803360,
          -7270730,
          -18415491,
          13002742,
          7889863,
          9349491,
          13140172,
          11305211,
          7964808,
          8869122,
          7767655,
          28294617,
          481685873,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          173361933,
          60463608,
          25598458,
          0,
          3918626,
          -18095554,
          -35126861,
          14645703,
          -135801,
          23831075,
          -5960671,
          -4260489,
          -5870161,
          -2380256,
          -41143716,
          -16326584,
          -8673519,
          -2090288,
          -663718,
          4199651,
          -3088023,
          159705,
          60019,
          22111733,
          75090797,
          6605467,
          15989284,
          5671299,
          8371390,
          -16567856,
          -5550890,
          9850411,
          -2668605,
          18786967,
          47023439,
          8681590,
          12643551,
          6354342,
          7645862,
          -8897993,
          -1347149,
          8702802,
          -2330084,
          15428500,
          30218530,
          3667748,
          2936236,
          -679481,
          -4479358,
          -10696462,
          -82145,
          8016346,
          -2840570,
          13453669,
          40238181,
          15705198,
          10544711,
          14827627,
          14392972,
          -8134375,
          -613819,
          3724536,
          -377883,
          15993388,
          494943847,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          71036864,
          27378564,
          4082513,
          0,
          -44223005,
          -164480395,
          -110719921,
          55960203,
          141633094,
          10097857,
          10798597,
          6125445,
          3753558,
          -2957967,
          19048885,
          205417,
          8556089,
          5843054,
          -103920,
          -128443,
          -1539298,
          -806043,
          -1372066,
          3717297,
          11187660,
          1595695,
          2208590,
          982219,
          -532711,
          -39655799,
          -23791328,
          10275181,
          -48465,
          9269397,
          8021008,
          553872,
          1333694,
          1783106,
          -7809461,
          -27955775,
          12005786,
          7957520,
          -289563,
          8667948,
          7180708,
          -306045,
          -206486,
          -8246116,
          -7867803,
          -10179883,
          1502625,
          4248701,
          -579319,
          9158336,
          5776576,
          3740664,
          -16867071,
          -14580441,
          -30578870,
          -32281579,
          12497823,
          1476031,
          910951,
          12890817,
          57260184,
          417102048,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          82200803,
          30250476,
          9019185,
          0,
          -37885450,
          -138764625,
          -103941863,
          46234173,
          135660105,
          1641447,
          9729054,
          1356043,
          4415556,
          -3865413,
          13188051,
          -3766186,
          10332265,
          6999891,
          -565513,
          -249108,
          -1040493,
          44511,
          -1711163,
          6174432,
          7247718,
          1308207,
          1597793,
          907329,
          82285,
          -24048387,
          -11696150,
          8729761,
          -600396,
          2108125,
          5163714,
          703319,
          1033694,
          1732338,
          -13389574,
          -26528330,
          -39479260,
          7335598,
          -788769,
          2813013,
          5172555,
          229844,
          584322,
          680959,
          -7937468,
          -18071821,
          1521682,
          3549392,
          -1077267,
          6949658,
          4614638,
          2844265,
          4200801,
          3984082,
          -14441192,
          -34144796,
          12926023,
          522723,
          316716,
          10364736,
          29207469,
          -49518364,
          423334754,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          72490632,
          24385952,
          11943457,
          0,
          -36170626,
          -103719967,
          -41970567,
          38711996,
          79669204,
          12510839,
          6933970,
          10663724,
          2571306,
          1476704,
          9177931,
          -1891031,
          7211043,
          4857794,
          -699850,
          -885998,
          -281603,
          -112129,
          -1449980,
          6387046,
          8300868,
          1436519,
          2186045,
          1587470,
          869660,
          -7243746,
          -1617392,
          7403081,
          -1133290,
          4830654,
          4740457,
          1318924,
          1811129,
          1894908,
          1457550,
          4541269,
          -24190484,
          5773735,
          -1273330,
          1868131,
          4282117,
          671641,
          1022723,
          643807,
          4528963,
          -16087861,
          -12658848,
          3567845,
          -1497632,
          4261106,
          3678810,
          634813,
          2440599,
          4605557,
          6969131,
          -20871854,
          4367094,
          590597,
          71384,
          10305361,
          23837637,
          -25239839,
          11336305,
          417283510,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          69327935,
          20750143,
          16470435,
          0,
          -53037218,
          -159876882,
          -82520137,
          69964615,
          157534898,
          17873574,
          11672103,
          14778568,
          4949377,
          2461443,
          3312029,
          -11036370,
          12979755,
          8238490,
          -668067,
          -865758,
          -838746,
          -769351,
          -2012653,
          225787,
          2968069,
          1087641,
          1310357,
          1121542,
          555028,
          106857,
          -3220025,
          1157854,
          -1205615,
          1938572,
          2165507,
          1004002,
          1384971,
          1512278,
          3287658,
          8471648,
          -26155543,
          629207,
          -993410,
          -2095775,
          2187601,
          671935,
          906996,
          1133946,
          2309289,
          -16203577,
          -2067598,
          -69628,
          -1497070,
          -4245807,
          2078552,
          997049,
          3824636,
          3712317,
          4680053,
          -28883832,
          -58899466,
          28662,
          99453,
          5889844,
          9246298,
          -50918503,
          -51822359,
          1305044,
          409449915,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          58112470,
          16366016,
          13743092,
          0,
          -41118387,
          -106849898,
          -45207731,
          46328487,
          101960356,
          11750886,
          8364087,
          10620219,
          4117445,
          1127200,
          4118256,
          -8516119,
          11358001,
          7931268,
          -122123,
          -371853,
          12541,
          -564060,
          -1710475,
          297744,
          -982782,
          428524,
          -245488,
          -42406,
          180947,
          23342858,
          1186397,
          -67607039,
          -5191630,
          3408000,
          232670,
          349735,
          496962,
          806053,
          2457771,
          15094180,
          -5502344,
          -55931523,
          -2936876,
          3989665,
          1200150,
          238926,
          513630,
          768428,
          2148985,
          24691918,
          327231,
          1134137,
          -2011043,
          3913828,
          184402,
          -92048,
          2132262,
          1950608,
          5756609,
          11031837,
          -20082884,
          3596076,
          -90773,
          6986201,
          -9475939,
          -34683519,
          -40771054,
          -31007189,
          -24155065,
          416028046,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          74533174,
          16023577,
          22418513,
          0,
          -25607657,
          -89097433,
          -29018767,
          50645450,
          73094578,
          26838215,
          7009777,
          19382818,
          797847,
          5711423,
          18456148,
          6995098,
          296376,
          2498486,
          705726,
          1032033,
          248985,
          -215846,
          -1661924,
          6105046,
          2119287,
          621059,
          1011297,
          961037,
          249738,
          428224,
          -19004611,
          -7090373,
          49725592,
          5991174,
          1397206,
          845092,
          963773,
          1077389,
          545755,
          262169,
          -10256236,
          2803036,
          40027933,
          3486182,
          1544531,
          536050,
          669223,
          -28947,
          500945,
          1138676,
          -5858659,
          27296341,
          10205808,
          2234441,
          818164,
          114370,
          234094,
          267427,
          447309,
          676926,
          456602,
          34168184,
          -3630059,
          6125084,
          1052258,
          -795361,
          -109276,
          452434,
          3283044,
          12698617,
          413553377,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          219321359,
          49685020,
          99946279,
          0,
          -47617824,
          -50122603,
          44778629,
          44646545,
          42239428,
          33775473,
          8934395,
          33926885,
          2103635,
          4678238,
          18996350,
          -390577,
          13424445,
          10455366,
          -2571092,
          -1902487,
          3373428,
          36958,
          -2462228,
          20261001,
          5465269,
          1039320,
          3001051,
          2947193,
          1283799,
          336469,
          -7039932,
          -26281489,
          -3674600,
          16578997,
          2105247,
          1894417,
          1903633,
          1853006,
          1528514,
          3059574,
          -4823799,
          -7536953,
          12805018,
          13186618,
          1684493,
          1287174,
          1309442,
          685189,
          318118,
          -1274088,
          -5710794,
          15077062,
          -7434151,
          8418326,
          837277,
          -246959,
          -734799,
          -998219,
          -1183383,
          -4438976,
          -5416338,
          32308973,
          20658485,
          3944779,
          834782,
          -2262255,
          -2649953,
          -1894701,
          -1803682,
          2688235,
          67302654,
          492696468,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          338728278,
          50290371,
          191819770,
          0,
          -48402754,
          -83225009,
          25625199,
          61913710,
          -1851906,
          60088906,
          10323819,
          50813638,
          -8179986,
          12315538,
          46494015,
          16691082,
          12805511,
          8196959,
          1028068,
          -3430664,
          3656806,
          -263926,
          -3213151,
          42296822,
          17364462,
          1909357,
          3021818,
          2561765,
          993229,
          874068,
          207800,
          -6434085,
          -13842078,
          45045086,
          3499132,
          4268684,
          3686052,
          2389208,
          64695,
          837993,
          -2751788,
          -2022868,
          7027800,
          35235165,
          1708970,
          2707894,
          2072007,
          973627,
          -947430,
          -1812947,
          -4042697,
          -12600368,
          13384926,
          46365653,
          23308,
          1593061,
          288513,
          -59117,
          358713,
          -290000,
          -5711986,
          1626016,
          82772126,
          33520592,
          -3185045,
          -1102347,
          -2246471,
          -2413493,
          -1554570,
          505507,
          -3023058,
          66381955,
          557048330,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          294633140,
          57832805,
          53168053,
          0,
          -50906450,
          -152912748,
          68795969,
          -26500392,
          -35051851,
          -22671096,
          -6650175,
          -27006090,
          -10034704,
          -1774933,
          -8338524,
          1097732,
          -6548283,
          -5844492,
          1745344,
          1572489,
          -931063,
          1328118,
          -1838690,
          -25469455,
          60318447,
          7959148,
          15158510,
          14399033,
          6929044,
          12429985,
          7129460,
          15824168,
          -3803580,
          -21938132,
          22603916,
          14145937,
          14168817,
          12913052,
          7780254,
          12742852,
          8118526,
          10404306,
          -3164895,
          -16435642,
          20928181,
          12187421,
          11271497,
          6268778,
          9515706,
          8676492,
          5886146,
          7520046,
          -4468860,
          -23404043,
          11917170,
          9039876,
          10232729,
          13543523,
          14213202,
          13419534,
          8878701,
          1691166,
          17237465,
          -17271839,
          15286934,
          11820975,
          11725464,
          12169010,
          11302221,
          10050883,
          409127,
          -3878251,
          13446463,
          472188718,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          249726425,
          96378422,
          27058400,
          0,
          -16384930,
          -74633512,
          -9270885,
          21394340,
          18071637,
          32734955,
          1828615,
          20874000,
          -10292980,
          1485531,
          7552924,
          10530306,
          -10056142,
          -5656128,
          396301,
          3322749,
          -4596183,
          -1387652,
          271369,
          9192405,
          23280638,
          7378432,
          10221045,
          8720754,
          7430759,
          5773350,
          8672815,
          13931472,
          -7196096,
          12234376,
          39210597,
          -15405733,
          -5659474,
          11419618,
          9663751,
          12063876,
          13574095,
          15594904,
          -8011191,
          12166396,
          53822704,
          -17553025,
          -6518853,
          -3652900,
          -1031771,
          -11695195,
          -3285414,
          25688423,
          -7646412,
          3383839,
          34791930,
          -2205997,
          -1877379,
          -3371499,
          3652957,
          -15886903,
          8077768,
          15678588,
          -5527823,
          11809333,
          68307933,
          49064064,
          42740611,
          26167923,
          32792608,
          32837366,
          8816635,
          2061961,
          -7961149,
          13821372,
          503073787,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          80443117,
          27685293,
          11472820,
          0,
          -36661851,
          -113198800,
          -49391947,
          46837238,
          103052024,
          14944348,
          7776908,
          11170519,
          1986083,
          1179818,
          4595078,
          -5282975,
          6898411,
          4768770,
          1263374,
          242879,
          -1465163,
          -969811,
          -1585182,
          1079336,
          7084239,
          2157743,
          5167033,
          5046784,
          2975518,
          14492939,
          -20110976,
          -17113553,
          -2224040,
          4326785,
          6330921,
          1100471,
          2228160,
          3867811,
          5020025,
          13366372,
          2656725,
          11447175,
          -2879076,
          4286784,
          7321089,
          244449,
          1451724,
          204066,
          2340611,
          -3946842,
          -10507454,
          11824246,
          -3030573,
          259790,
          4395754,
          -1498168,
          -1424034,
          -488455,
          8973357,
          -11468949,
          -5774107,
          8310945,
          -1115516,
          4065280,
          6684957,
          15180503,
          -28437990,
          -15345149,
          -27359406,
          -30746204,
          -5140015,
          4087927,
          -2604945,
          12318617,
          60991170,
          424546105,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          76624259,
          27835581,
          -613801,
          0,
          -25779539,
          -91940506,
          -63922836,
          35390761,
          96862578,
          4197918,
          5921583,
          1893133,
          2765044,
          -857018,
          -1826533,
          -8189606,
          6948704,
          4411174,
          947048,
          388687,
          -1340377,
          -94911,
          -1667439,
          5181736,
          7386468,
          1878023,
          4354117,
          4210615,
          1687310,
          -1581167,
          -4744905,
          4672896,
          -937227,
          2588191,
          4893326,
          1678744,
          2309516,
          3162190,
          2726886,
          14072339,
          -1175022,
          -14790491,
          -752645,
          4093112,
          5350755,
          993083,
          1651403,
          441882,
          1502460,
          -7205617,
          -7997729,
          7912425,
          -1623661,
          1956198,
          3239778,
          -446939,
          197003,
          793065,
          -400222,
          -12616398,
          -3775485,
          7133857,
          -906680,
          4482214,
          7627538,
          5946907,
          12717728,
          4902770,
          -12926698,
          -24896410,
          -22476951,
          -1431653,
          -8185998,
          12635253,
          33818424,
          -14786485,
          434175536,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          84942591,
          28726721,
          9896747,
          0,
          -21042441,
          -63154400,
          -29702934,
          27778019,
          64673295,
          7575774,
          4670627,
          4922915,
          1814378,
          291995,
          2942587,
          -3353593,
          5064959,
          3024890,
          115724,
          -48884,
          -813980,
          -20570,
          -1296493,
          4790703,
          6569371,
          1719527,
          4024169,
          3906695,
          1731235,
          1159682,
          -9116984,
          2681526,
          -336887,
          3347271,
          4473467,
          1477930,
          2098811,
          2930383,
          2867806,
          4389605,
          -8279926,
          -3640998,
          -1346378,
          2838570,
          4924212,
          908036,
          1534275,
          600675,
          2016745,
          -8026487,
          -22488818,
          2327532,
          -1122476,
          384988,
          2988050,
          -319985,
          686810,
          1213539,
          763915,
          771706,
          -1496828,
          7169248,
          -2074577,
          2499274,
          6960750,
          924932,
          3568863,
          1021533,
          8986211,
          5535835,
          -1519782,
          -467185,
          -4934224,
          12311449,
          30206656,
          -15593606,
          11468461,
          432230569,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          71064329,
          26876654,
          7463875,
          0,
          -24642304,
          -86767075,
          -47227444,
          39714720,
          86695658,
          12036782,
          6445624,
          8480588,
          2055874,
          1457462,
          6970553,
          -1573729,
          5187665,
          2743474,
          77851,
          362577,
          -1053658,
          -83121,
          -1578643,
          3959906,
          4030628,
          1241420,
          3228647,
          3205523,
          1086965,
          -72990,
          17597590,
          9630525,
          -9068983,
          4040139,
          2364629,
          1503390,
          1844210,
          2146187,
          2178485,
          2306643,
          11189752,
          -735426,
          -10050413,
          3224738,
          2267560,
          1047000,
          1347503,
          390412,
          1750134,
          1384825,
          6134309,
          -32483284,
          -2584780,
          -502386,
          1677277,
          -521250,
          494738,
          1047159,
          -178977,
          -5817960,
          -5281619,
          -13345439,
          -2205694,
          845793,
          5009062,
          1447008,
          5351029,
          3319816,
          -6830528,
          110327,
          -43799133,
          -275977,
          -3422784,
          6426189,
          17050163,
          -31396674,
          -19898001,
          11796746,
          438524839,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          74796991,
          18051161,
          47486474,
          0,
          -27034354,
          -77523151,
          -36421422,
          39724317,
          86719360,
          12104560,
          7227279,
          10134992,
          2623511,
          937316,
          6687435,
          -3696997,
          7776599,
          4591397,
          510988,
          430862,
          -941491,
          -596333,
          -1049566,
          921166,
          -4379241,
          -167781,
          -43742,
          73351,
          -840691,
          -2700924,
          13488826,
          11041652,
          3690637,
          3664927,
          -1594615,
          -46371,
          133424,
          36224,
          -334614,
          -1475326,
          8990816,
          694749,
          8042518,
          1718017,
          -1463035,
          -87807,
          45785,
          -438120,
          -510302,
          -421107,
          13748029,
          -50908914,
          14586143,
          5201381,
          -566723,
          -1099529,
          -723255,
          -719676,
          -1785053,
          -1193300,
          -2348086,
          -75449210,
          4096745,
          -13703216,
          2214726,
          253346,
          1959620,
          778153,
          717504,
          -14394038,
          -32090419,
          -49508762,
          14337910,
          4963958,
          8447310,
          -31063532,
          -23959979,
          -15215552,
          -8178593,
          461796660,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          219092260,
          52064613,
          158673449,
          0,
          -30630081,
          -58444563,
          -34768110,
          46147276,
          26595295,
          39696332,
          8141721,
          36216082,
          -400761,
          6813608,
          23895222,
          5427169,
          8436259,
          8959356,
          -1333725,
          -1481854,
          3319319,
          -325277,
          -1658400,
          10165073,
          -4685923,
          -552403,
          -619964,
          -512518,
          -364736,
          -2172880,
          7633044,
          31531513,
          -32333915,
          9983762,
          -3367144,
          -8545,
          -205797,
          -829480,
          -1043626,
          -2512443,
          -17463447,
          46966132,
          -30527466,
          5269613,
          -4162566,
          -96813,
          -410577,
          -254229,
          -1739288,
          -1652413,
          -9497068,
          32748944,
          -10061157,
          8585744,
          -2802498,
          -400870,
          -1699292,
          -2714183,
          -2411616,
          -1842232,
          -24692316,
          -6751361,
          -8949940,
          -17253354,
          -4752913,
          -2030806,
          -4716811,
          -4275960,
          -2983325,
          -9132168,
          -11593687,
          31073958,
          59127430,
          -9948465,
          -15516578,
          -2167417,
          -56740390,
          -20719121,
          -7434583,
          45750323,
          498267666,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          394049354,
          48924837,
          225849643,
          0,
          -59322930,
          -107385504,
          82784104,
          68401011,
          37365533,
          52611651,
          9964579,
          41547729,
          -8758618,
          11771731,
          38223451,
          12494336,
          9443792,
          7741666,
          1210121,
          -2681851,
          2248202,
          -174031,
          -3709445,
          37019859,
          17156198,
          2237048,
          3664367,
          3245667,
          1435911,
          1590478,
          699505,
          -3217644,
          4068358,
          40229249,
          3572620,
          4831690,
          4145468,
          2842319,
          190703,
          1283409,
          -4203756,
          -2014970,
          6320567,
          35252588,
          1568675,
          3303725,
          2562331,
          1335735,
          -682076,
          -1974850,
          -5146704,
          -11628506,
          37321935,
          42505542,
          -41384,
          1982141,
          439524,
          156369,
          670554,
          -571365,
          -7759815,
          30448454,
          91964338,
          19904109,
          -3342735,
          -1294945,
          -986491,
          -674716,
          1441859,
          610396,
          -5386472,
          67480767,
          124636140,
          11418614,
          -9707779,
          81595,
          -9873182,
          -4955885,
          -5627815,
          15309811,
          79456034,
          505420457,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          343041527,
          96075204,
          94527682,
          0,
          -53808245,
          -170107214,
          76119800,
          -28117096,
          -27281263,
          -22454208,
          -5777936,
          -22456408,
          -11809991,
          -327714,
          -5154524,
          4695756,
          -9471645,
          -8251467,
          3120436,
          2131397,
          -2092807,
          752972,
          -1219800,
          -36991836,
          23200491,
          5262883,
          9986605,
          9937659,
          5512827,
          10456137,
          2935637,
          5303156,
          -15545891,
          -30200300,
          11406750,
          4715451,
          4450315,
          6400892,
          3689541,
          6847699,
          2518790,
          1315693,
          -19079039,
          -41201456,
          11174129,
          5173781,
          5098936,
          3832638,
          4976232,
          1340078,
          -60004,
          5805648,
          -17586022,
          -47220890,
          6030998,
          3646968,
          3084808,
          5476979,
          4955056,
          -1765662,
          -992433,
          -163101,
          -17300021,
          -40695332,
          8931486,
          -685668,
          17613948,
          22909885,
          33708655,
          20957223,
          11925254,
          4713029,
          -17071625,
          -19281560,
          20513477,
          25257992,
          29732741,
          23343165,
          15021118,
          -28315478,
          -34788659,
          24268850,
          436772077,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          204113992,
          83198232,
          28787387,
          0,
          -38764435,
          -113291176,
          32417901,
          12810503,
          21948795,
          27609368,
          3083516,
          20169927,
          -8047504,
          1010947,
          9683303,
          9527442,
          -7401251,
          -4667490,
          2021909,
          2537402,
          -4241061,
          -2918209,
          111403,
          -1492135,
          31884409,
          9263758,
          36814062,
          36889574,
          14706541,
          -1169300,
          5687255,
          18272441,
          -9476041,
          1939171,
          23938966,
          13201688,
          16682694,
          20285806,
          27912114,
          46844145,
          16695619,
          32201420,
          -7639362,
          2894368,
          24390389,
          9389920,
          12548404,
          6476794,
          15018961,
          -2038981,
          -2289463,
          18546972,
          -10112475,
          -8778020,
          17912676,
          -11192050,
          -5218084,
          -3595432,
          -11413699,
          -56463958,
          -41322555,
          20966108,
          -1302559,
          8647958,
          44191588,
          -14311978,
          -17756818,
          -10838197,
          -28249778,
          -20185726,
          3797353,
          34404074,
          -3365005,
          3432053,
          117401761,
          40503523,
          32308064,
          35294986,
          36318775,
          24660477,
          7096387,
          -1897689,
          -855111,
          496989142,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          44717167,
          32326977,
          -4529943,
          0,
          -95140042,
          -216658542,
          18297610,
          77821199,
          120481601,
          41563870,
          14081840,
          35454943,
          113824,
          6392732,
          22703945,
          -2108408,
          14662955,
          12889269,
          -1883860,
          -1910568,
          -191062,
          -3029111,
          -1985209,
          -13009667,
          4543122,
          2243721,
          7560302,
          7446003,
          4004352,
          2672749,
          -43502531,
          -35282561,
          -15658156,
          1756436,
          4349138,
          4307856,
          5041174,
          5090209,
          7978224,
          11026308,
          -36741796,
          -25149028,
          -8009165,
          9391117,
          4366997,
          2923359,
          3386673,
          1891467,
          6848231,
          8333209,
          -30042345,
          8721684,
          -11582758,
          5490695,
          3909699,
          -865860,
          2989761,
          4052414,
          3208847,
          -4350946,
          -18977102,
          21047116,
          6013696,
          50470059,
          9277792,
          -1510109,
          -1325506,
          -229114,
          988539,
          30153813,
          39293463,
          28207654,
          609568,
          -29917893,
          24046649,
          -8933018,
          -43703024,
          -30909473,
          -46526034,
          -109393688,
          -27894405,
          1189985,
          -30241419,
          107170296,
          459563253,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          72782604,
          28874049,
          14037628,
          0,
          -72362548,
          -176795562,
          -375729,
          61462377,
          108579244,
          27205832,
          10196373,
          20048050,
          -93849,
          4648084,
          11353935,
          -5676459,
          13170701,
          9999957,
          -1729973,
          -1623859,
          -870949,
          -269637,
          -2670854,
          -13033140,
          3316922,
          1951969,
          5290143,
          5240002,
          2917558,
          4283292,
          -6255623,
          -29307130,
          -18866395,
          -6762975,
          2888521,
          3888974,
          4260703,
          4046673,
          4915888,
          7845302,
          -43405340,
          -38118976,
          -21534103,
          2221914,
          3032129,
          2935656,
          3003314,
          1642423,
          4591127,
          4886367,
          -30914721,
          -21618621,
          -12303503,
          2690656,
          2683219,
          769504,
          2933133,
          3717314,
          4247803,
          -1438595,
          -7322403,
          1469722,
          9694595,
          46578129,
          4695269,
          3397,
          -725628,
          -98089,
          971086,
          32690533,
          32777212,
          21799817,
          1512335,
          -15844870,
          16465938,
          10899876,
          -4912861,
          -1756478,
          -8794599,
          -96986442,
          -65670249,
          13076582,
          -11525521,
          53361888,
          50862510,
          459140699,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          92905680,
          35016729,
          27935461,
          0,
          -46339132,
          -102748453,
          15839756,
          38307900,
          65831788,
          17807553,
          6246778,
          11244075,
          -1323322,
          2726683,
          4271688,
          -5735874,
          9523696,
          7897078,
          -1504028,
          -57892,
          -641745,
          -958577,
          -1587643,
          -7141906,
          88573,
          1627733,
          4883262,
          4936691,
          2663766,
          2347727,
          -2457685,
          -19516378,
          -39888531,
          -1646666,
          1651451,
          2800747,
          3250668,
          3352952,
          4511772,
          7506452,
          -2988466,
          -11958412,
          -27083540,
          1163346,
          1561187,
          2071054,
          2282208,
          1254176,
          3795315,
          2705610,
          -29574292,
          -2118294,
          -31834827,
          -872551,
          1635271,
          -90525,
          1599348,
          2075568,
          2158038,
          -4688944,
          -34575212,
          327571,
          8012122,
          13935387,
          4924966,
          1321512,
          1850993,
          1832751,
          1645958,
          5428966,
          2184059,
          23641998,
          6352969,
          -25591875,
          16965629,
          6238566,
          3507571,
          -15827890,
          1740864,
          -17704885,
          -24311686,
          10806916,
          7716604,
          49105678,
          43603219,
          31407607,
          455494193,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          126318840,
          21015650,
          50177893,
          0,
          -38218482,
          -84743916,
          50173731,
          35056844,
          79211386,
          9266857,
          4770164,
          3977836,
          40936,
          2184677,
          -98657,
          -4642171,
          4456372,
          3370469,
          -606256,
          1150601,
          -1571630,
          79247,
          -1851922,
          -9596245,
          4469553,
          1550322,
          4112790,
          4115555,
          2117011,
          2037848,
          -1943016,
          -5049126,
          21372271,
          -3378374,
          2625305,
          2972428,
          3176055,
          3054056,
          3135948,
          5623924,
          -400753,
          -10303511,
          36132312,
          -2696153,
          2650854,
          2380132,
          2355658,
          1338136,
          2726004,
          1042367,
          -3620449,
          -11144282,
          -7847293,
          -5544993,
          2098559,
          819543,
          1685385,
          2189437,
          2316975,
          -2384227,
          -30989415,
          1043641,
          5999056,
          22268836,
          3472147,
          1012206,
          1195192,
          1291025,
          1830815,
          5562293,
          -6339007,
          5430779,
          869392,
          13170897,
          9694781,
          6658747,
          12325374,
          3824350,
          -28927350,
          -20108705,
          -91784814,
          31969778,
          716824,
          33642976,
          15615954,
          48677310,
          22350741,
          486732939,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          280321332,
          69922898,
          136488882,
          0,
          -30467816,
          -63765580,
          101268601,
          49628233,
          112777165,
          13590567,
          6713665,
          8185321,
          -465040,
          4110304,
          6460407,
          336953,
          1158981,
          -675854,
          1384595,
          876687,
          -3650565,
          245522,
          -1744325,
          -5731897,
          -7473404,
          -411163,
          -253870,
          -152,
          141117,
          -770441,
          -4085294,
          -7695874,
          36868345,
          -2772978,
          -2748307,
          245324,
          204309,
          -100645,
          -130002,
          881854,
          1001811,
          -8517467,
          45783288,
          -3285403,
          -2512656,
          408032,
          227347,
          141290,
          -347834,
          -1580043,
          -4622825,
          -18137445,
          8885104,
          -6771989,
          -1073996,
          41916,
          -462348,
          -919460,
          -550511,
          -1994003,
          -717863,
          35534760,
          28063100,
          -10973114,
          -1872714,
          -886708,
          -1847168,
          -2061985,
          -2444282,
          183801,
          -492430,
          35559361,
          25298976,
          -8020179,
          -5997029,
          2632088,
          11318152,
          1199937,
          -3190631,
          -48862715,
          -109411009,
          31779853,
          -29910722,
          12745776,
          1672002,
          17865832,
          26467422,
          19408789,
          480333297,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          432875410,
          36115967,
          190129339,
          0,
          -86411666,
          -109003312,
          105090298,
          78877190,
          131285238,
          36176964,
          14448849,
          35461731,
          8332778,
          4783186,
          10669450,
          -14527762,
          21398218,
          18855839,
          -3588731,
          -3450666,
          2752783,
          -2027375,
          -2830557,
          8641868,
          -5130565,
          60842,
          139662,
          401156,
          390493,
          -539198,
          -2830050,
          -5248003,
          41943921,
          12488705,
          -3298365,
          1414242,
          971193,
          203565,
          -1272438,
          -525448,
          -4800053,
          2504761,
          77801039,
          8123640,
          -3800374,
          1379219,
          811596,
          528219,
          -1608818,
          -3515328,
          -6349591,
          485242,
          46535328,
          -274316,
          -2339721,
          916854,
          -1133212,
          -2100675,
          -1291525,
          -2331958,
          -9800102,
          91435855,
          -55744325,
          -26368477,
          -5747629,
          -2168006,
          -2394799,
          -2066549,
          283554,
          -2127638,
          7473844,
          121439673,
          2970527,
          3814926,
          -20813462,
          840344,
          -10825975,
          -6963969,
          -12499510,
          -2701725,
          83717825,
          77091712,
          9989354,
          -4401955,
          -5691896,
          11215756,
          6415563,
          88096965,
          96122395,
          565037708,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          439625666,
          119757139,
          123318617,
          0,
          -53173024,
          -165835108,
          55650847,
          12810337,
          2694727,
          16875793,
          777299,
          11291687,
          -7636275,
          4638096,
          15136098,
          15538746,
          -8773105,
          -9344893,
          -1857405,
          168194,
          -3456187,
          -393650,
          -147307,
          -13232293,
          -558940,
          747647,
          2119262,
          2138236,
          1100712,
          1425691,
          5533757,
          9258275,
          -27921053,
          -5257476,
          4177477,
          -2429040,
          -1041487,
          1479409,
          1879715,
          4087238,
          7913574,
          19391705,
          -22348598,
          -1642568,
          6021833,
          -2539478,
          -950640,
          -650993,
          -169877,
          -1275225,
          6926293,
          39489734,
          -6290189,
          -16225269,
          3662390,
          -1445392,
          -1524808,
          -2254777,
          -1325991,
          -5110158,
          16014638,
          53276669,
          -11123362,
          -10517537,
          7008959,
          955220,
          -757471,
          -2074040,
          -2523106,
          33907051,
          34498630,
          17151474,
          18104241,
          -9502208,
          60516861,
          3009214,
          19298702,
          21014468,
          33727766,
          16868011,
          -18749845,
          4181696,
          -8204125,
          18945339,
          20210747,
          22814703,
          20600522,
          9666319,
          -27547227,
          -17995089,
          452835598,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          288196413,
          181895642,
          -64401955,
          0,
          -38464782,
          -133708850,
          -5034352,
          18391976,
          60944895,
          2869020,
          4009197,
          3191314,
          -1774553,
          -2707170,
          15347375,
          8534949,
          -7282289,
          4727772,
          -134607,
          8576604,
          -17167,
          -2119098,
          -1325111,
          -12531607,
          22346518,
          4446076,
          11532180,
          10461134,
          5736116,
          10285130,
          8583942,
          51816741,
          -4364332,
          4485780,
          16971671,
          1392825,
          4419596,
          7706016,
          18943587,
          23233372,
          60359,
          42482358,
          -12556164,
          21439134,
          18122468,
          -980681,
          2381448,
          841884,
          20342860,
          28703395,
          12171752,
          73117085,
          -17820840,
          11358147,
          13271107,
          -5088336,
          10644878,
          16721719,
          14011360,
          4055763,
          15595812,
          24797980,
          -16035322,
          31080540,
          40299271,
          17445922,
          19674450,
          18641427,
          10356953,
          12140453,
          2853818,
          -21849521,
          -40481392,
          -4555182,
          116353202,
          13271863,
          17462657,
          23234804,
          31808088,
          16073299,
          -31309229,
          -35379048,
          -19950398,
          98959962,
          76105327,
          24766715,
          19913913,
          -2496114,
          -26498579,
          -40410083,
          -29502079,
          444168445,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          258512245,
          109883172,
          94418107,
          0,
          -34241779,
          -113791362,
          25747654,
          2066586,
          -6495963,
          845162,
          -1688777,
          -7051968,
          -13493628,
          2110527,
          136140,
          1151469,
          -578197,
          -1463814,
          1297884,
          491145,
          -2313362,
          1289550,
          -1492319,
          -18459973,
          7437751,
          1406105,
          2751045,
          2584501,
          1269048,
          1848485,
          -3884630,
          -41991579,
          -116942728,
          16168314,
          1542052,
          3214355,
          3031037,
          2186634,
          1392007,
          2381282,
          -7403110,
          -31423812,
          -44261718,
          7905868,
          885427,
          2453700,
          2051171,
          1050919,
          1336534,
          1249815,
          -7857753,
          -65372140,
          -26443541,
          26603823,
          497137,
          1116590,
          1626365,
          1966266,
          2096004,
          468515,
          -8553400,
          -59417521,
          41793156,
          21262060,
          902561,
          979869,
          1487176,
          1173477,
          1965191,
          1753368,
          -46543076,
          -41607774,
          75274586,
          5053615,
          1987108,
          -3912959,
          -8283253,
          -7096769,
          -9282194,
          37889262,
          -16330597,
          49813541,
          -915245,
          17233310,
          58081767,
          39443457,
          22400531,
          3865991,
          -22794164,
          -1305395,
          -20114128,
          -3630652,
          461281883,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          296953091,
          53365232,
          188700822,
          0,
          -47760316,
          -121389888,
          39125472,
          18713631,
          30430775,
          6140468,
          1513191,
          -469191,
          -6879330,
          2212514,
          -685760,
          -3701417,
          4182412,
          3156582,
          214101,
          -526877,
          -1443670,
          990737,
          -1945484,
          -26799268,
          4421915,
          1109734,
          2060679,
          1961484,
          844801,
          1176880,
          3550970,
          -4892936,
          -7900912,
          4898822,
          589445,
          3028048,
          2748480,
          1826423,
          351865,
          1233674,
          -6839442,
          -43973015,
          -13108187,
          1121589,
          330288,
          2538930,
          2013679,
          1027499,
          381964,
          -285091,
          -7109641,
          -74319372,
          -34534993,
          27864144,
          -39174,
          1365381,
          1104506,
          1195197,
          1515144,
          173491,
          -8815263,
          -41137656,
          25382551,
          15294409,
          -790364,
          507778,
          1176908,
          908494,
          2199056,
          35553,
          -41146515,
          -28093483,
          32460631,
          7875985,
          -3022044,
          -3016528,
          -6734840,
          -5491488,
          -6788742,
          65440137,
          10227839,
          59226488,
          10220109,
          6957325,
          5821550,
          61840848,
          29816289,
          29121969,
          3795167,
          19747626,
          -11442844,
          -16231643,
          -3950804,
          473904677,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          254339533,
          53636680,
          127625815,
          0,
          -24537975,
          -60681940,
          18208138,
          662150,
          -11556699,
          3530017,
          -872348,
          -1874475,
          -7124511,
          1163352,
          -2293626,
          -2319841,
          2437415,
          2152180,
          3683,
          166341,
          -604892,
          105273,
          -637529,
          -18582546,
          -854292,
          476262,
          1089250,
          1094114,
          503599,
          452814,
          2767006,
          -2321277,
          -27862372,
          -13018690,
          -362535,
          1636810,
          1530701,
          1031910,
          181689,
          675413,
          167468,
          -4750815,
          -49058122,
          -5618044,
          -671573,
          1435176,
          1101693,
          563795,
          126413,
          -499660,
          -2222584,
          -10658880,
          -23885438,
          10492593,
          -625923,
          911840,
          463789,
          334099,
          698962,
          -35245,
          -6020138,
          -6127125,
          28604990,
          1906897,
          -1505301,
          340399,
          819343,
          472495,
          1535868,
          -2050699,
          -29144428,
          -26500768,
          25695009,
          -31785,
          -4080421,
          -2709645,
          -4678718,
          -5003316,
          -3120637,
          49051791,
          17322739,
          20756972,
          8524385,
          1188969,
          1476660,
          3044655,
          49955368,
          10648590,
          -1852203,
          -7015633,
          -4597826,
          -20406325,
          -3855282,
          -461976,
          481153707,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          408714251,
          59870741,
          244680209,
          0,
          -61749244,
          -112817183,
          63117731,
          24521862,
          30496997,
          13255802,
          2756735,
          6259474,
          -3666931,
          2789164,
          -4886641,
          -10983796,
          10238338,
          10296288,
          -2062275,
          -2153085,
          556206,
          753482,
          -2312489,
          -28936977,
          -3270987,
          622406,
          958341,
          1167253,
          706414,
          589028,
          1715863,
          5446969,
          74454491,
          -14378451,
          -1901425,
          2794205,
          2337482,
          1348615,
          -1212245,
          -534459,
          -1859306,
          -4201983,
          45944582,
          -16433193,
          -2004015,
          2803823,
          1950833,
          1163565,
          -1031389,
          -3166269,
          -3934008,
          -21108613,
          60140727,
          2199480,
          -1327212,
          2541858,
          483327,
          -18872,
          1065636,
          54615,
          -12575134,
          -18226145,
          64553888,
          1151806,
          -4977059,
          -639576,
          752100,
          793683,
          4309947,
          2262661,
          -24160273,
          -89096139,
          51672089,
          4149858,
          -13342038,
          2495030,
          -4413787,
          -2977589,
          -8889700,
          8788488,
          50198289,
          35135482,
          46378839,
          -2499609,
          -584679,
          21569227,
          16741138,
          99199068,
          64242198,
          41353120,
          19279030,
          -58073672,
          16467374,
          67571163,
          42662450,
          539959221,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          446270431,
          34119846,
          218184857,
          0,
          -54066649,
          -53209221,
          69094547,
          49701538,
          57628821,
          32149364,
          9234352,
          29503194,
          1854611,
          4620473,
          10770449,
          -8988214,
          17394715,
          15186739,
          -2904027,
          -3389985,
          2587962,
          -480477,
          -2142218,
          -15629387,
          -13546661,
          -695907,
          -1594339,
          -1133749,
          -218437,
          -752425,
          -227215,
          80229,
          57405302,
          -6083573,
          -5802137,
          195010,
          -191707,
          -813750,
          -2428975,
          -1961036,
          -3566637,
          315746,
          45638516,
          -3465962,
          -5880162,
          775400,
          205944,
          233588,
          -2282904,
          -3833506,
          -4818925,
          -8974320,
          97170515,
          -6071289,
          -3441886,
          967134,
          -1419149,
          -2629080,
          -1461317,
          -1431238,
          -9722655,
          4532529,
          101959569,
          -69748297,
          -5499307,
          -1389247,
          -951687,
          -823580,
          1907097,
          -361959,
          -10264667,
          -558020,
          23907318,
          5347677,
          -16826472,
          517200,
          -10407591,
          -5715530,
          -5512916,
          8978523,
          91409434,
          45856964,
          26980970,
          -7166098,
          -4389688,
          8502232,
          12835880,
          18609820,
          91012052,
          19675124,
          10193180,
          -53609235,
          9220581,
          30105997,
          57263439,
          58595494,
          539299308,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -66718922,
          -14950467,
          -26794946,
          0,
          -72040276,
          -228615734,
          -1279360,
          -62266002,
          16541123,
          23927377,
          2644501,
          6496983,
          1592409,
          1505354,
          6926179,
          3578847,
          2012275,
          -2562666,
          1686514,
          -548469,
          -3251416,
          3624571,
          -829752,
          1895386,
          -3577901,
          723145,
          1418941,
          1555695,
          1232329,
          1775796,
          110833,
          -417376,
          797675,
          -773529,
          -1641585,
          2186658,
          2249406,
          1681170,
          1272747,
          2509046,
          41278,
          -375626,
          985246,
          -1230830,
          -2676802,
          1881651,
          1576066,
          791502,
          1776750,
          1217907,
          149299,
          -271061,
          697870,
          -168695,
          -1286876,
          1519108,
          1859144,
          1914025,
          3045257,
          1431537,
          333470,
          11759,
          1385092,
          -424724,
          -499465,
          2786014,
          2987448,
          1997504,
          3736994,
          2661582,
          1139128,
          440313,
          1409489,
          -1888958,
          -1260623,
          2316959,
          1952465,
          1410862,
          1990984,
          2216881,
          1463848,
          1321440,
          -3187858,
          78261,
          4907123,
          4453566,
          3517769,
          1890487,
          1377063,
          1439559,
          -1497164,
          -1666066,
          1362466,
          1366834,
          1510791,
          1751440,
          1128620,
          100942336,
          702298,
          3513243,
          -149995,
          -764382,
          -13916,
          -174818,
          12893,
          -58887,
          25765,
          -150188,
          56510,
          -8038,
          69382,
          -73412,
          -127030
        ],
        [
          -59727363,
          -13897465,
          -23758066,
          0,
          -72917601,
          -205024707,
          1793159,
          -1672455,
          -6484151,
          -1950934,
          -1533917,
          -5949514,
          -985804,
          528534,
          -4316946,
          -1891072,
          49697,
          -76806,
          -244107,
          -280628,
          -1112262,
          216039,
          -642841,
          -321183,
          -1761848,
          390579,
          680084,
          732889,
          572810,
          836121,
          55308,
          -163935,
          357906,
          -170949,
          -745364,
          1065487,
          1049266,
          755019,
          575578,
          1141844,
          7807,
          -181661,
          443283,
          -176593,
          -889871,
          879157,
          719091,
          359900,
          805681,
          550937,
          70620,
          -151652,
          313657,
          -129647,
          -386430,
          700095,
          854602,
          879821,
          1396235,
          677546,
          173806,
          -30279,
          622700,
          -287220,
          -384981,
          1247213,
          1343334,
          861489,
          1604108,
          1117756,
          496815,
          165976,
          632900,
          -899762,
          -937286,
          894176,
          723605,
          526993,
          740254,
          910523,
          619524,
          604619,
          -1309921,
          -236625,
          2197014,
          2001132,
          1585046,
          844747,
          615525,
          659852,
          -694722,
          -694217,
          607015,
          617149,
          680083,
          804249,
          523275,
          9364158,
          20403133,
          -229949,
          -66519,
          -191140,
          7242,
          -87486,
          -46826,
          -515524,
          -40661,
          -155683,
          -186479,
          42841,
          -263133,
          94894,
          -81743
        ],
        [
          -55935301,
          -13473788,
          -21829682,
          0,
          -54741171,
          -203148248,
          10430896,
          25915548,
          -22470878,
          -65967144,
          2428680,
          3520884,
          9319360,
          -4445024,
          9659455,
          -11329135,
          20255615,
          21857963,
          -7360307,
          -125260,
          7288428,
          618601,
          -4019274,
          -4286986,
          -1407952,
          589340,
          981078,
          1032041,
          766656,
          1383320,
          130229,
          -405676,
          715974,
          1302036,
          57487,
          1918030,
          1767165,
          1170564,
          809453,
          1668654,
          18913,
          -475426,
          916744,
          1368995,
          424285,
          1515375,
          1162371,
          594195,
          1353071,
          1165790,
          213192,
          -474969,
          691997,
          -222873,
          297733,
          1200497,
          1417596,
          1424870,
          2324894,
          1605172,
          495086,
          -209962,
          996206,
          -3193603,
          -2125513,
          2059168,
          2218746,
          1589056,
          3012668,
          2054410,
          970149,
          192871,
          1183871,
          -2051864,
          -3554429,
          1434310,
          1142747,
          819050,
          1193006,
          1621690,
          1148853,
          1099837,
          -2475906,
          -2135460,
          4059494,
          3676089,
          2905429,
          1554627,
          1137108,
          1191508,
          -1395165,
          -1236014,
          1121986,
          1130187,
          1248063,
          1455764,
          940917,
          -48608655,
          63076846,
          111475509,
          166619,
          670074,
          2096,
          285181,
          147795,
          161302,
          -1335,
          -11284,
          38425,
          19593,
          65053,
          -21805,
          -152552
        ],
        [
          -59796291,
          -13910115,
          -23772627,
          0,
          -72564413,
          -205007557,
          1781662,
          -2529235,
          -6288053,
          -787001,
          -1550921,
          -6069761,
          -1119418,
          629758,
          -4238576,
          -1727144,
          -97746,
          -296004,
          -149713,
          -307864,
          -1219686,
          286129,
          -607318,
          -319572,
          -1750897,
          387191,
          676508,
          730564,
          570680,
          837182,
          56726,
          -169888,
          363180,
          -171598,
          -730523,
          1068382,
          1055096,
          760885,
          576909,
          1143236,
          10557,
          -183696,
          450601,
          -182148,
          -888378,
          884765,
          723957,
          362925,
          812671,
          562333,
          74085,
          -152715,
          319218,
          -130665,
          -386963,
          705984,
          860355,
          885557,
          1405767,
          692516,
          178604,
          -28549,
          629519,
          -296058,
          -390835,
          1257436,
          1354342,
          879685,
          1640071,
          1145127,
          508205,
          170221,
          641346,
          -908280,
          -948593,
          923405,
          752314,
          547057,
          769299,
          932953,
          632242,
          611748,
          -1326465,
          -243521,
          2227962,
          2027526,
          1605083,
          856690,
          624321,
          665898,
          -704237,
          -710239,
          616025,
          624719,
          688821,
          811537,
          527070,
          9833309,
          19782930,
          810702,
          3439218,
          -23152,
          -123606,
          747,
          -32504,
          -96867,
          -53446,
          101652,
          -128523,
          18610,
          -81941,
          64996,
          -87443
        ],
        [
          -51090194,
          -12744441,
          -17441466,
          0,
          8399441,
          -247084382,
          37667824,
          22038531,
          -43340653,
          -62558785,
          4994121,
          -49322325,
          26012991,
          -32057815,
          9259872,
          -53927506,
          77869398,
          84155584,
          -27584913,
          6664013,
          31757540,
          1736249,
          -10821409,
          -2546932,
          -9236731,
          2310947,
          3880209,
          4216932,
          3208781,
          5353379,
          387553,
          -1447172,
          2354601,
          -730875,
          -3001751,
          6761454,
          6622884,
          4548430,
          3247128,
          6756988,
          -122394,
          -1591325,
          2957825,
          330945,
          -2482011,
          5426584,
          4403336,
          2189749,
          4824122,
          3755954,
          392687,
          -1443026,
          2210033,
          2539288,
          -929238,
          4246838,
          5163869,
          5152502,
          8370136,
          4713895,
          965529,
          -550163,
          3745302,
          -8223814,
          -4969050,
          7330963,
          8056908,
          5561404,
          10629011,
          7588609,
          2915492,
          921569,
          4199540,
          -5913616,
          -9936092,
          6550337,
          5638415,
          3903095,
          5541096,
          5884548,
          3963624,
          4071342,
          -7614100,
          -4157856,
          14329027,
          13107228,
          10385430,
          5544246,
          4054968,
          4375432,
          -4378690,
          -5009362,
          3978290,
          4050217,
          4461879,
          5287015,
          3443234,
          -19713907,
          148203134,
          125859854,
          3829861,
          178250723,
          7449,
          136270,
          -90666,
          -85722,
          418,
          9909,
          2468,
          393,
          1450,
          6346,
          -4079
        ],
        [
          -64635102,
          -15132768,
          -25353035,
          0,
          -70716173,
          -213257706,
          4507089,
          -5609711,
          -47385,
          -592107,
          -1703243,
          -8082724,
          -7541899,
          6576930,
          -4775717,
          -941847,
          -2327190,
          -2473432,
          764518,
          -423987,
          -2397329,
          313564,
          -573593,
          -432272,
          -1751146,
          384587,
          534828,
          610206,
          495111,
          722522,
          57975,
          -132138,
          304779,
          -223979,
          -1157633,
          877748,
          870533,
          644267,
          488863,
          982938,
          25596,
          -135954,
          378422,
          16549,
          -1207630,
          753900,
          614481,
          313597,
          700233,
          494021,
          75868,
          -114738,
          261531,
          -11295,
          -678689,
          595589,
          728320,
          753343,
          1191657,
          598433,
          164405,
          -17705,
          536449,
          -113446,
          -589882,
          1070385,
          1155193,
          758194,
          1400176,
          968620,
          451068,
          150621,
          535804,
          -698372,
          -763317,
          766844,
          617884,
          458072,
          634234,
          780937,
          524097,
          523136,
          -956260,
          -129484,
          1885922,
          1712827,
          1355302,
          723661,
          527253,
          559168,
          -609033,
          -583754,
          520939,
          527205,
          581572,
          683098,
          443003,
          8701242,
          16990000,
          436248,
          752389,
          -1707841,
          53243458,
          3829,
          24035,
          24959,
          3319,
          13849,
          800,
          1632,
          2768,
          -3285,
          -964
        ],
        [
          -47496150,
          -11390013,
          -16610273,
          0,
          -7555727,
          -250701463,
          27111018,
          1544636,
          -38978157,
          5553616,
          2245444,
          -59741271,
          31879944,
          -44269034,
          2932049,
          -47294685,
          69477102,
          73278251,
          -23946984,
          7377441,
          28503923,
          2345094,
          -6991200,
          1347730,
          -11101656,
          2441576,
          4078093,
          4479327,
          3461422,
          5467228,
          385797,
          -1351907,
          2316979,
          -2409835,
          -4665507,
          6768587,
          6774793,
          4783234,
          3481083,
          7140261,
          -74607,
          -1426640,
          2879521,
          -2014672,
          -4699127,
          5547776,
          4573325,
          2269290,
          4967644,
          3693118,
          367722,
          -1197338,
          2113253,
          3645844,
          -2050965,
          4351870,
          5319090,
          5350303,
          8617018,
          4451563,
          844102,
          -378458,
          3897636,
          -5901062,
          -3340288,
          7590862,
          8328791,
          5668434,
          10760541,
          7725899,
          2952679,
          1059867,
          4206499,
          -5371246,
          -8022356,
          6862935,
          5923226,
          4133915,
          5816881,
          6034613,
          4005028,
          4112112,
          -7456547,
          -2427035,
          14438598,
          13211263,
          10467730,
          5589931,
          4085099,
          4408947,
          -4336675,
          -5093945,
          4010032,
          4081595,
          4496678,
          5326458,
          3468361,
          50339369,
          119001232,
          21212450,
          13350633,
          163242821,
          1999714,
          81227043,
          4450,
          -2795,
          -5001,
          -42672,
          29234,
          19270,
          57144,
          -35058,
          -121364
        ],
        [
          -61670699,
          -14506866,
          -23923407,
          0,
          -77253756,
          -213471404,
          4059059,
          -2538621,
          -10317700,
          -2355121,
          -2580877,
          -10797113,
          -1172562,
          402565,
          -8979102,
          -5104280,
          1404092,
          1371317,
          -653525,
          -158052,
          -1243728,
          603624,
          -1236712,
          -586161,
          -3179212,
          693685,
          1199233,
          1299305,
          1016869,
          1495611,
          85593,
          -319441,
          643163,
          -351587,
          -1352303,
          1893762,
          1880941,
          1353881,
          1024948,
          2039822,
          -665,
          -338628,
          798881,
          -353878,
          -1624319,
          1567965,
          1291976,
          645061,
          1441788,
          982147,
          115460,
          -279874,
          568673,
          -271421,
          -701245,
          1253855,
          1532681,
          1576747,
          2506108,
          1213386,
          299079,
          -51339,
          1117952,
          -485555,
          -721547,
          2238492,
          2420375,
          1562476,
          2929784,
          2057319,
          886217,
          301174,
          1140087,
          -1622068,
          -1732299,
          1702370,
          1407046,
          1011637,
          1428333,
          1673860,
          1126157,
          1086223,
          -2358494,
          -498494,
          3950372,
          3596003,
          2846046,
          1520944,
          1107713,
          1179547,
          -1219217,
          -1291544,
          1093558,
          1107422,
          1221447,
          1436042,
          931730,
          18113331,
          34001371,
          1242994,
          3629053,
          1344687,
          -73357,
          -171970,
          7215839,
          82236,
          167192,
          -118347,
          -33187,
          73574,
          -254817,
          -97941,
          -53724
        ],
        [
          -88952887,
          -21441876,
          -32485638,
          0,
          -206812567,
          -231901465,
          -8679647,
          10107836,
          -12987705,
          13899331,
          -25919334,
          -39738238,
          -53151894,
          50672176,
          -96999844,
          4920955,
          -74939506,
          -76361497,
          26272088,
          -5770250,
          -39223193,
          -1468093,
          1387163,
          -3056156,
          -6921531,
          1081832,
          1777667,
          1965797,
          1629174,
          1981276,
          21338,
          -265501,
          759069,
          -1243574,
          -3424501,
          2368398,
          2490362,
          1943296,
          1594238,
          2985930,
          -34398,
          -274086,
          918592,
          -1197721,
          -4809290,
          2065402,
          1792585,
          890425,
          2036428,
          977592,
          34896,
          -142266,
          568443,
          -5516227,
          -2049865,
          1775063,
          2211158,
          2366835,
          3625626,
          1235647,
          363054,
          200402,
          1771001,
          6506416,
          706616,
          3273428,
          3499958,
          2004741,
          3707274,
          2625025,
          1141324,
          474416,
          1390269,
          -2118256,
          390302,
          2243626,
          1832255,
          1339855,
          1891915,
          2238099,
          1471665,
          1305073,
          -3495580,
          609999,
          4913652,
          4463690,
          3529651,
          1890716,
          1366671,
          1442809,
          -1390087,
          -1605983,
          1359528,
          1369795,
          1512571,
          1764976,
          1140940,
          33684512,
          40964751,
          -123832827,
          25494021,
          -126830229,
          -4267476,
          -76990283,
          63562188,
          64949231,
          -1070,
          -37512,
          31699,
          19168,
          60291,
          -38713,
          -124542
        ],
        [
          -61502868,
          -14469389,
          -23916978,
          0,
          -76523371,
          -212270233,
          4015053,
          -2223814,
          -9596781,
          -2174169,
          -2417411,
          -10300522,
          -1010023,
          173645,
          -8578807,
          -4948714,
          1417930,
          1442010,
          -623275,
          -68859,
          -1223411,
          505309,
          -1290880,
          -518564,
          -2884845,
          624797,
          1077430,
          1171971,
          917096,
          1359937,
          71645,
          -306535,
          583355,
          -336691,
          -1224491,
          1708128,
          1708794,
          1229590,
          925694,
          1849230,
          -11369,
          -318068,
          726698,
          -340029,
          -1478582,
          1414954,
          1172922,
          584090,
          1303108,
          886975,
          93821,
          -262026,
          519812,
          -248968,
          -637452,
          1133918,
          1388524,
          1424891,
          2269231,
          1094568,
          254926,
          -46205,
          1017244,
          -446142,
          -668670,
          2026077,
          2197366,
          1427320,
          2690642,
          1904193,
          792970,
          276646,
          1040332,
          -1476010,
          -1592489,
          1621883,
          1362336,
          969432,
          1372507,
          1544897,
          1031424,
          990888,
          -2150271,
          -477086,
          3596504,
          3275124,
          2591339,
          1386824,
          1010045,
          1073542,
          -1087822,
          -1211015,
          997105,
          1008196,
          1112390,
          1304850,
          845680,
          16908005,
          29774551,
          1576845,
          4283322,
          2812018,
          -122159,
          144420,
          8131772,
          2538845,
          4573138,
          -52188,
          175411,
          -192790,
          -223217,
          -113579,
          -24747
        ],
        [
          -55448090,
          -12775982,
          -22895515,
          0,
          -61544538,
          -182787203,
          -1287934,
          3372619,
          -6534885,
          5641164,
          225126,
          6591882,
          -533848,
          669794,
          9545352,
          9679067,
          -5346271,
          -5686453,
          441631,
          -1260730,
          -1357354,
          -430545,
          2149633,
          284708,
          1269811,
          -230316,
          -343115,
          -397090,
          -321538,
          -522470,
          -6181,
          181729,
          -217646,
          363235,
          564910,
          -585251,
          -626582,
          -445071,
          -314168,
          -659226,
          56819,
          181604,
          -269114,
          313965,
          685374,
          -489336,
          -426159,
          -206636,
          -451438,
          -306225,
          10126,
          141483,
          -200953,
          307507,
          266854,
          -408072,
          -506730,
          -504350,
          -818148,
          -398403,
          -47112,
          29314,
          -400040,
          -27772,
          339026,
          -716700,
          -804016,
          -545940,
          -1080501,
          -817841,
          -230927,
          -94054,
          -403689,
          556124,
          738842,
          -830318,
          -769134,
          -507068,
          -732824,
          -620722,
          -394969,
          -389763,
          783472,
          465049,
          -1357259,
          -1246729,
          -986203,
          -531707,
          -387906,
          -415004,
          334246,
          578152,
          -380987,
          -384192,
          -424157,
          -495555,
          -320550,
          -10482735,
          -4328385,
          -3319300,
          -1021992,
          -8803507,
          1628665,
          1445210,
          -18342357,
          -17389035,
          2450618,
          11338232,
          -91236,
          -158765,
          73825,
          -85946,
          -212625
        ],
        [
          -61103312,
          -14286319,
          -24099028,
          0,
          -75411298,
          -211903591,
          2469043,
          -2609958,
          -3116990,
          -3461725,
          -1717810,
          -9076481,
          -969194,
          317355,
          -8599520,
          -5852599,
          1965840,
          2015977,
          -328119,
          291250,
          -998611,
          250178,
          -1988777,
          -418065,
          -2167054,
          447692,
          752621,
          832076,
          654844,
          1002271,
          43428,
          -265045,
          428844,
          -346083,
          -914664,
          1220598,
          1246235,
          894133,
          659104,
          1334682,
          -34658,
          -267881,
          535023,
          -331132,
          -1117315,
          1013512,
          852130,
          421477,
          935013,
          642619,
          44865,
          -217306,
          388171,
          -264024,
          -472856,
          820475,
          1008198,
          1024292,
          1641597,
          800269,
          157656,
          -39578,
          756575,
          -280735,
          -544163,
          1460086,
          1598167,
          1061569,
          2031643,
          1470695,
          548619,
          201897,
          775013,
          -1093202,
          -1244286,
          1338137,
          1168516,
          808528,
          1153030,
          1171031,
          769043,
          740478,
          -1579638,
          -485089,
          2658359,
          2426223,
          1919080,
          1030008,
          750758,
          797785,
          -760964,
          -969791,
          740041,
          746855,
          824396,
          964303,
          624115,
          13847051,
          18513453,
          3306940,
          3977276,
          6463992,
          -667856,
          122643,
          13068129,
          9859587,
          2846240,
          -2439077,
          3529797,
          -559626,
          -132324,
          808,
          -95882
        ],
        [
          -55368287,
          -12650377,
          -23208104,
          0,
          -62539504,
          -184858612,
          -3367426,
          1180399,
          6408846,
          1255574,
          1221176,
          7488705,
          -1235514,
          1998140,
          7204435,
          6552504,
          -4273456,
          -4781816,
          1197853,
          -763455,
          -836505,
          -455992,
          953401,
          258425,
          1774864,
          -365025,
          -614407,
          -687869,
          -537906,
          -846153,
          -19962,
          257668,
          -353562,
          295741,
          734791,
          -998976,
          -1052090,
          -753912,
          -545950,
          -1121990,
          55843,
          244128,
          -448434,
          304829,
          915604,
          -827178,
          -715842,
          -349252,
          -768197,
          -519312,
          -6301,
          197683,
          -331592,
          174632,
          379790,
          -673177,
          -835584,
          -839937,
          -1357867,
          -634155,
          -79045,
          29220,
          -635023,
          284500,
          447678,
          -1206477,
          -1337226,
          -904142,
          -1765379,
          -1314998,
          -425063,
          -181147,
          -659946,
          918666,
          1051401,
          -1316539,
          -1195563,
          -808496,
          -1159530,
          -1044280,
          -665684,
          -628901,
          1358765,
          393290,
          -2242121,
          -2050243,
          -1620051,
          -874279,
          -637135,
          -673055,
          582397,
          907684,
          -627924,
          -630230,
          -696535,
          -808052,
          -520885,
          -12595515,
          -13382581,
          -2507829,
          -5819653,
          -9219795,
          558637,
          -1028018,
          -15079980,
          -9781559,
          -10634697,
          -1746110,
          -6684239,
          7504996,
          -71899,
          -13720,
          -38141
        ],
        [
          -54238208,
          -12242241,
          -23344412,
          0,
          -57474310,
          -179804478,
          -5056024,
          946903,
          12194492,
          1474735,
          2233780,
          9733317,
          -1604951,
          2270567,
          10738643,
          7883692,
          -4135000,
          -5141222,
          2087143,
          -469537,
          -939379,
          -611041,
          711473,
          624658,
          3400780,
          -781835,
          -1337211,
          -1427817,
          -1117465,
          -1586484,
          -52824,
          297748,
          -646839,
          357266,
          1545862,
          -2022945,
          -1987731,
          -1417948,
          -1105004,
          -2199587,
          31296,
          331746,
          -800714,
          327423,
          1756082,
          -1651654,
          -1367720,
          -676095,
          -1511160,
          -941753,
          -94147,
          276551,
          -568446,
          280342,
          723298,
          -1312180,
          -1617946,
          -1678430,
          -2659444,
          -1164004,
          -286916,
          55827,
          -1130971,
          406752,
          675431,
          -2368267,
          -2563548,
          -1536133,
          -2873899,
          -1991780,
          -880392,
          -292636,
          -1146797,
          1693498,
          1771996,
          -1601468,
          -1285834,
          -931522,
          -1316886,
          -1647422,
          -1118567,
          -1087045,
          2452483,
          508171,
          -3964721,
          -3612657,
          -2862296,
          -1524506,
          -1106975,
          -1189948,
          1204400,
          1246874,
          -1094471,
          -1113706,
          -1227039,
          -1452908,
          -945890,
          -16925039,
          -39203886,
          6631031,
          2792631,
          2893183,
          613297,
          3486919,
          -10087866,
          11853428,
          -2713551,
          10998008,
          1054617,
          -1440787,
          8211399,
          -27425,
          -49971
        ],
        [
          -54492723,
          -12407454,
          -23331619,
          0,
          -58691697,
          -180748639,
          -4639697,
          4336461,
          11151713,
          2431216,
          2261095,
          10946580,
          258754,
          354758,
          9345321,
          7200362,
          -3957769,
          -3936650,
          1029753,
          -160902,
          -362330,
          -1370027,
          229995,
          614699,
          3427187,
          -732723,
          -1267692,
          -1382239,
          -1081790,
          -1609171,
          -102685,
          362196,
          -707455,
          392571,
          1426931,
          -2035196,
          -2032550,
          -1470128,
          -1101095,
          -2188845,
          -11488,
          371806,
          -880599,
          408170,
          1759537,
          -1697407,
          -1398171,
          -700786,
          -1566683,
          -1096887,
          -136231,
          305291,
          -627278,
          305560,
          775496,
          -1361523,
          -1659121,
          -1703899,
          -2710070,
          -1354755,
          -335310,
          50063,
          -1226004,
          537673,
          806131,
          -2425432,
          -2622079,
          -1738337,
          -3263654,
          -2301407,
          -986204,
          -338592,
          -1252945,
          1758088,
          1882891,
          -1929001,
          -1611149,
          -1156275,
          -1632680,
          -1867475,
          -1248950,
          -1194010,
          2565215,
          532695,
          -4347982,
          -3953810,
          -3126961,
          -1674503,
          -1220405,
          -1290872,
          1345446,
          1443271,
          -1205114,
          -1216297,
          -1342555,
          -1570567,
          -1016554,
          -21176603,
          -34952933,
          -4013584,
          -7345293,
          -2493041,
          -321328,
          -870198,
          -6672777,
          -5567812,
          -1332843,
          -3995093,
          269335,
          -473046,
          -740807,
          2422693,
          -314839
        ],
        [
          -54751633,
          -12463685,
          -23404748,
          0,
          -59597657,
          -181361147,
          -4728556,
          3261456,
          11155552,
          3411458,
          2139378,
          10869649,
          33449,
          523699,
          9006464,
          7409003,
          -4398789,
          -4522470,
          1323785,
          -206245,
          -691366,
          -1179446,
          235760,
          665185,
          3331545,
          -718416,
          -1241639,
          -1350432,
          -1056726,
          -1577420,
          -108415,
          343380,
          -683237,
          368945,
          1372456,
          -1985203,
          -1973924,
          -1420553,
          -1066124,
          -2126350,
          -6019,
          370747,
          -847961,
          371929,
          1659278,
          -1643357,
          -1349102,
          -675076,
          -1507908,
          -1058134,
          -125469,
          307798,
          -604135,
          285690,
          720366,
          -1315093,
          -1603834,
          -1640935,
          -2612951,
          -1306048,
          -316696,
          61820,
          -1191103,
          570014,
          787823,
          -2331574,
          -2519712,
          -1660192,
          -3112582,
          -2195977,
          -929288,
          -317793,
          -1214843,
          1709388,
          1845787,
          -1823711,
          -1515991,
          -1085885,
          -1530931,
          -1767970,
          -1192446,
          -1163415,
          2478145,
          541184,
          -4205489,
          -3833145,
          -3035059,
          -1620574,
          -1182061,
          -1264482,
          1308170,
          1387461,
          -1164571,
          -1181887,
          -1302941,
          -1536754,
          -998606,
          -17723549,
          -35935582,
          -3479807,
          -4395538,
          -3937959,
          -12343,
          -536642,
          -3778646,
          -5989642,
          223886,
          -1702574,
          -618103,
          113995,
          -144159,
          -2153539,
          1233929
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 128,
      "flags": [
        50135424,
        50233728,
        50233729,
        50233921,
        50234017,
        50332032,
        75497474,
        75497856,
        75497858,
        75498050,
        75498146,
        75498194,
        75498218,
        75498230,
        75498236,
        75498239,
        75596542,
        75596543,
        88080768,
        88179454,
        94372224,
        94470910,
        97517952,
        97616638,
        99090816,
        99189499,
        99189502,
        99877248,
        99975925,
        99975931,
        100270464,
        100369129,
        100369141,
        100467072,
        100565665,
        100565713,
        100565737,
        176160770
      ],
      "factor": [
        [
          1162965280,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          312841067,
          864746059,
          -72543,
          214722,
          -751363,
          2160946,
          655636,
          128304,
          256575,
          350921,
          244664,
          396105,
          -21339,
          297959,
          215668,
          -133901,
          -475485,
          -308432,
          120537,
          -710611,
          52127,
          -141612,
          221170,
          470457,
          364481,
          25495,
          247847,
          535301,
          -1369798,
          -60048,
          45474,
          -233176,
          28204,
          -79966,
          -391301,
          -779078,
          28969,
          -183727
        ],
        [
          316235824,
          865011557,
          52173560,
          214722,
          -751363,
          2160946,
          655636,
          128304,
          256575,
          350921,
          244664,
          396105,
          -21339,
          297959,
          215668,
          -133901,
          -475485,
          -308432,
          120537,
          -710611,
          52127,
          -141612,
          221170,
          470457,
          364481,
          25495,
          247847,
          535301,
          -1369798,
          -60048,
          45474,
          -233176,
          28204,
          -79966,
          -391301,
          -779078,
          28969,
          -183727
        ],
        [
          556501807,
          286463625,
          15293225,
          814578128,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          580600058,
          -27460427,
          -7456715,
          75433748,
          835618593,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -3590551,
          -7168881,
          241031,
          -2064088,
          -1541876,
          12759678,
          -641292,
          -215628,
          -79529,
          -52588,
          -88040,
          45247,
          -5942,
          -420054,
          -604867,
          -734975,
          -252334,
          224128,
          -400969,
          -674287,
          -191789,
          352735,
          -212005,
          255368,
          -141805,
          -508516,
          -470453,
          -257688,
          543992,
          -533468,
          -22123,
          -345642,
          709193,
          78194,
          329882,
          -712767,
          131408,
          -605139
        ],
        [
          445543333,
          -10363962,
          -6504533,
          33162187,
          63011197,
          42739431,
          511402285,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          260859848,
          -218332771,
          -2317025,
          149430265,
          86553102,
          -79812628,
          150809832,
          677059119,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          209099526,
          -91714761,
          -11143992,
          37715834,
          41531941,
          -30236378,
          195745971,
          11648545,
          492442110,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          204997446,
          -68059567,
          -15777212,
          39456956,
          27931942,
          -46471105,
          218142259,
          19410991,
          43098145,
          504121462,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          224718257,
          -60129806,
          -12588787,
          44233476,
          22618729,
          -27540542,
          208931156,
          17987814,
          32045069,
          15859483,
          515272857,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          190489925,
          -38538779,
          -19466526,
          66052661,
          32831089,
          -76771406,
          214093501,
          13034338,
          51113756,
          37143692,
          24193125,
          443495490,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          195652037,
          -40711765,
          -303738,
          41232456,
          -1027018,
          6895518,
          229040466,
          25806375,
          33496017,
          30993269,
          12280660,
          -14984841,
          472080977,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          186737119,
          -52478038,
          -3079825,
          -12794879,
          -29709788,
          80439846,
          224499735,
          33840898,
          -8888286,
          8495241,
          -5418618,
          -29344096,
          34370693,
          484759811,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          252751703,
          -236604786,
          -7045559,
          -95410669,
          -42332748,
          274728428,
          153720997,
          32847914,
          8995038,
          13749702,
          6367346,
          -1254294,
          -17062224,
          94417667,
          625944406,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          402421490,
          -26847011,
          15221595,
          -16383698,
          -94265310,
          313881474,
          115688201,
          23768487,
          -69262909,
          -47764413,
          14571602,
          -48779759,
          1561738,
          150784762,
          188900318,
          628708972,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          39290973,
          -473896043,
          -4788762,
          -187895649,
          16609382,
          424451158,
          -51282591,
          -42646371,
          -27819595,
          -29004937,
          -9350234,
          -23698016,
          -74215695,
          -30697084,
          84565219,
          112845106,
          271224858,
          234336,
          -975706,
          -2447462,
          -505264,
          771480,
          -537883,
          1351701,
          -118302,
          -380156,
          -358106,
          -344609,
          -14361,
          -11,
          -27537,
          -813325,
          1433142,
          160038,
          632217,
          -2033229,
          269302,
          -1628571
        ],
        [
          39309246,
          -474559014,
          -4641027,
          -187954198,
          17039231,
          421798538,
          -51978217,
          -42749334,
          -28079381,
          -29245819,
          -9561659,
          -23932535,
          -74142478,
          -31068060,
          84016703,
          112387358,
          270660635,
          11106652,
          -861180,
          -2440689,
          -453024,
          710362,
          -480780,
          1345636,
          -198945,
          -494800,
          -249385,
          -295233,
          -303722,
          108891,
          -42831,
          -422593,
          1210627,
          160030,
          632171,
          -2033555,
          269333,
          -1628723
        ],
        [
          233249273,
          -5020246,
          -6155798,
          34089168,
          27311126,
          76153687,
          167948439,
          20202831,
          37684218,
          21126932,
          22759938,
          18014743,
          38655733,
          59683890,
          59606570,
          41151830,
          -12759972,
          -24184346,
          686247153,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          135256567,
          -332800448,
          22827939,
          -169439828,
          47169890,
          427271625,
          -32144131,
          -16823164,
          -26839903,
          -54524135,
          -30125510,
          -81995676,
          -46354363,
          -8535144,
          99697547,
          134690463,
          219039824,
          2801161,
          23775868,
          264083103,
          -40739,
          272200,
          -137192,
          -141288,
          -439551,
          -591917,
          -260799,
          -535270,
          1246307,
          109135,
          -64091,
          555257,
          281623,
          58692,
          262938,
          -110399,
          49960,
          -228500
        ],
        [
          219905611,
          10686591,
          -4002198,
          9612191,
          -12858532,
          20867136,
          192777871,
          -6385881,
          45000262,
          31316417,
          27031959,
          18120895,
          44438371,
          57829903,
          62984919,
          48921488,
          -10791556,
          -14504074,
          70642898,
          52246260,
          681403245,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          159884336,
          -379476048,
          -1431902,
          -98543829,
          20169786,
          310448334,
          -85953851,
          -56101734,
          -34095010,
          -47041820,
          -13585449,
          -65495847,
          -73924863,
          -59856950,
          84323032,
          108781469,
          273936119,
          21032059,
          -27975112,
          -69504534,
          -8004478,
          390645182,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          204414466,
          -38000419,
          -2530920,
          63479219,
          -37244299,
          140658729,
          184718420,
          1448491,
          54877851,
          52578197,
          41543152,
          31890625,
          52002608,
          59232233,
          49322476,
          44944965,
          2990792,
          -25139005,
          -17877734,
          38939216,
          85929220,
          -53578650,
          692007912,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          207006649,
          -213322374,
          -14513322,
          -22614194,
          68009544,
          222748090,
          -102610506,
          -62644051,
          -20782304,
          -5016490,
          20172345,
          48226593,
          -228332103,
          -151870272,
          115159259,
          125103800,
          335826902,
          -2107498,
          -32870126,
          -127584314,
          -6761342,
          -3658492,
          -22021156,
          426314194,
          -87299,
          -67383,
          -49796,
          -110638,
          235070,
          30637,
          -12547,
          79692,
          47366,
          17461,
          80729,
          30802,
          7605,
          -33516
        ],
        [
          140214315,
          -49245746,
          -8221303,
          51014866,
          -32197972,
          303709268,
          210235882,
          -16784023,
          63387147,
          62416108,
          51391462,
          62327878,
          30055646,
          41456433,
          33478059,
          46025336,
          -47883802,
          -27038458,
          -44563325,
          5181691,
          -17705623,
          -52499160,
          12263712,
          3964742,
          659457581,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          196203179,
          -233346103,
          -32459416,
          -41675423,
          169827590,
          -135792420,
          -3247244,
          -37874737,
          13105490,
          6059726,
          25039583,
          34199780,
          -151876613,
          -98455808,
          25169068,
          277278552,
          237134982,
          -17857468,
          -26817223,
          24634145,
          -24801015,
          -27586496,
          -32134139,
          53159110,
          76586021,
          574300592,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          214118320,
          -111232292,
          -22778566,
          -6326793,
          123800437,
          -49794187,
          -12185539,
          -33354211,
          -7844583,
          -8684766,
          17736011,
          11847945,
          -129603194,
          -67555524,
          148895096,
          201064571,
          321018082,
          -28762190,
          30919108,
          13701656,
          20162424,
          -43661279,
          25666417,
          26372471,
          53960652,
          119636395,
          463384374,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          176303457,
          -66792853,
          -3815923,
          30888460,
          -52241855,
          322146382,
          177863658,
          49133295,
          46237000,
          51046515,
          38022627,
          45244792,
          51621994,
          73788382,
          28490495,
          2750019,
          -87719685,
          -28142182,
          1366465,
          1900078,
          -43042484,
          -53600943,
          -48256415,
          -33390201,
          -82789517,
          26148571,
          33357051,
          568467622,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          389787923,
          368763188,
          14453677,
          265232402,
          126853118,
          -771977504,
          -117841924,
          -24108713,
          -17706746,
          -28519233,
          -23922493,
          -18689453,
          49359577,
          -89257456,
          -139530849,
          -78836282,
          -25261646,
          60346549,
          -30899121,
          15708392,
          5314613,
          34978309,
          -834933,
          -66869451,
          -24909580,
          -47334133,
          -47058740,
          -105433105,
          402318638,
          -34375,
          -39141,
          -410897,
          926227,
          136142,
          585602,
          -1003264,
          134891,
          -936625
        ],
        [
          315080167,
          260321935,
          -22950156,
          205084300,
          170774967,
          -883922171,
          -31512056,
          -22514106,
          -4606886,
          -6599741,
          1651808,
          4734256,
          -45554339,
          -35104807,
          20965876,
          51033753,
          79207931,
          -17002602,
          -29863295,
          -12318119,
          -11955739,
          23413482,
          -26109038,
          46423333,
          -6131099,
          99487444,
          66147611,
          -57839355,
          122128778,
          205630414,
          -26130,
          163732,
          64398,
          43434,
          199617,
          58440,
          20704,
          -94747
        ],
        [
          255279860,
          134680894,
          -190614,
          7938925,
          -23272419,
          237327093,
          104963760,
          49179147,
          17126863,
          17509917,
          5704896,
          14669854,
          18878581,
          41299180,
          27035267,
          -15256983,
          -82014634,
          -13045573,
          23795604,
          -2118273,
          -31175821,
          -27123407,
          -28356875,
          -27442794,
          -4540017,
          13882974,
          -3317868,
          86655055,
          -96002829,
          -21023617,
          437134746,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          296794826,
          250925408,
          -2716691,
          34409135,
          33941305,
          -808196110,
          -109950395,
          -7188042,
          -63943472,
          -54102564,
          -41218541,
          -70789249,
          -5441784,
          35595320,
          46586755,
          -42651195,
          119202602,
          21222554,
          68637963,
          -28941033,
          46317552,
          11921281,
          30805851,
          -68432759,
          -177151741,
          -293572805,
          2274822,
          -70720202,
          33869628,
          99760138,
          -30811525,
          466286298,
          577380,
          21059,
          65453,
          -842210,
          110296,
          -508268
        ],
        [
          407552564,
          371632993,
          86245729,
          245444533,
          -16679861,
          -239169694,
          -328476060,
          -42046679,
          -71024115,
          -90865762,
          -89492501,
          -88841620,
          190514331,
          -168767690,
          -390234692,
          -343615875,
          -148210292,
          161206500,
          -39569612,
          13849152,
          26959877,
          88005675,
          20378555,
          -255190852,
          -133236340,
          -433470197,
          -290275527,
          -196986755,
          777640684,
          -349182538,
          -16492235,
          100003418,
          209371276,
          41959,
          184723,
          -170100,
          46160,
          -211706
        ],
        [
          376485158,
          183264914,
          11384387,
          56416955,
          22426849,
          79362184,
          29641708,
          86244833,
          -16077028,
          -15979953,
          -29708536,
          -18029665,
          17515207,
          34274802,
          -27211064,
          -81429205,
          -80346912,
          10948531,
          35400414,
          -458660,
          -12316944,
          -43011127,
          38861750,
          -67360359,
          21029787,
          -49867380,
          -97077776,
          42862615,
          -29965505,
          -257849,
          27840161,
          52286020,
          6694118,
          449917389,
          0,
          0,
          0,
          0
        ],
        [
          75005626,
          -341293932,
          -11555895,
          116427078,
          244996862,
          -605598754,
          -273985679,
          -98249948,
          -84491099,
          -82521374,
          -66119390,
          -54803482,
          -108664313,
          -143536870,
          -85182566,
          -45293468,
          74027309,
          79183169,
          -193086142,
          -99071134,
          -132290107,
          105555560,
          -208123622,
          71460751,
          -132140173,
          110824083,
          -89165439,
          -189556792,
          161584898,
          79845441,
          -21588925,
          -104272112,
          102187685,
          70403954,
          391040535,
          38644,
          12041,
          -54416
        ],
        [
          137503488,
          34264123,
          -5147466,
          -94309791,
          253787576,
          -607107649,
          -155539327,
          -40845136,
          -61283122,
          -74110854,
          -53630049,
          -68802273,
          -58139505,
          -80931671,
          -43356259,
          45780117,
          23301730,
          70906680,
          -130718613,
          81212784,
          -92674860,
          69943317,
          -178045870,
          -19695856,
          -95129320,
          222730938,
          -43181340,
          -147107861,
          160471596,
          91559602,
          -12884000,
          -108806797,
          23358385,
          56492261,
          267951195,
          306765547,
          143449,
          -681694
        ],
        [
          300705235,
          251517329,
          -395231,
          34434739,
          30628669,
          -784472062,
          -115541031,
          -10038382,
          -64779555,
          -54351323,
          -41365497,
          -69696077,
          -9184731,
          31958417,
          46275229,
          -44901844,
          127178214,
          17868001,
          66892493,
          -38380932,
          45854519,
          13552700,
          30321759,
          -63971112,
          -178956674,
          -298454471,
          1647141,
          -72249981,
          34623888,
          101180047,
          -31437579,
          468249984,
          6503690,
          136411,
          -1333936,
          -10110021,
          41037906,
          -141059
        ],
        [
          -204384674,
          143463127,
          -3694957,
          52467617,
          -76556367,
          62713493,
          116373629,
          47638534,
          43077258,
          46052397,
          27479187,
          39357778,
          50615891,
          58435886,
          -13967214,
          -42336395,
          -198853013,
          -34624687,
          25767199,
          7943033,
          10029619,
          -29232143,
          25700981,
          17428627,
          48134466,
          36905535,
          27447675,
          60997062,
          -130315115,
          -16721077,
          6907329,
          -44260866,
          -25345220,
          -9552035,
          -44280013,
          -18529942,
          -3988597,
          17261933
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 192,
      "flags": [
        50135616,
        50233920,
        50283072,
        50283073,
        50283169,
        50283217,
        50332224,
        75498048,
        88080386,
        88080770,
        88080960,
        88080962,
        88081058,
        88081106,
        88081130,
        88081142,
        88081148,
        88081151,
        88179455,
        88228606,
        88228607,
        94372416,
        94520062,
        97518144,
        97665790,
        99091008,
        99238651,
        99238654,
        99877440,
        100025077,
        100025083,
        100025086,
        100270656,
        100418281,
        100418293,
        100467264,
        100614865,
        100614889,
        100614901,
        188743682
      ],
      "factor": [
        [
          10000,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          1024734841,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          403033554,
          817966807,
          -204581,
          -798324,
          425005,
          2439420,
          -628201,
          464668,
          -236422,
          -397561,
          -18238,
          10718,
          150818,
          412151,
          455953,
          210008,
          259891,
          1637466,
          -2032767,
          -40837,
          -36857,
          -79706,
          -71159,
          -160506,
          -43508,
          20932,
          -100830,
          -65602,
          87401,
          -94788,
          -29455,
          54781,
          -151165,
          177536,
          78265,
          125453,
          32759,
          163057,
          -511251
        ],
        [
          0,
          412847060,
          816513420,
          55542946,
          -798324,
          425005,
          2439420,
          -628201,
          464668,
          -236422,
          -397561,
          -18238,
          10718,
          150818,
          412151,
          455953,
          210008,
          259891,
          1637466,
          -2032767,
          -40837,
          -36857,
          -79706,
          -71159,
          -160506,
          -43508,
          20932,
          -100830,
          -65602,
          87401,
          -94788,
          -29455,
          54781,
          -151165,
          177536,
          78265,
          125453,
          32759,
          163057,
          -511251
        ],
        [
          0,
          505937540,
          253870686,
          71344478,
          769482937,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          607975155,
          207811629,
          20066682,
          196356632,
          812703368,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -2585452,
          -7040553,
          119870,
          -1917283,
          -41273,
          12004537,
          -1006759,
          438144,
          -212483,
          -738575,
          106360,
          78785,
          276537,
          597745,
          539380,
          112728,
          134330,
          1927313,
          -3155005,
          -79916,
          -92223,
          -285189,
          -266809,
          -31761,
          -135601,
          410695,
          -15359,
          -250846,
          566290,
          21114,
          -46876,
          97889,
          -350949,
          155219,
          161860,
          435512,
          113417,
          225200,
          -706097
        ],
        [
          0,
          211729278,
          -154414496,
          25071713,
          146877907,
          98586540,
          -86679562,
          696398157,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          340079679,
          -48772261,
          3605914,
          111346967,
          144784332,
          34187332,
          116808313,
          571233386,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          160644410,
          -68197447,
          5936694,
          72294165,
          73198857,
          -66987887,
          57127914,
          186650097,
          491526863,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          208408364,
          -100851909,
          2239012,
          60161718,
          121111160,
          -15095048,
          21930658,
          151281947,
          34738519,
          676659279,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          154230178,
          -51384095,
          3313933,
          73456175,
          76119521,
          -52048301,
          59563856,
          197155769,
          30346500,
          9128165,
          502305299,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          139301734,
          -83969612,
          3429173,
          58956420,
          73702600,
          -12266175,
          58027819,
          207731416,
          30185670,
          8449724,
          12713046,
          523628118,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          120289885,
          -50365876,
          -21118006,
          56939269,
          73293468,
          -66471512,
          52020642,
          218222103,
          39289421,
          8901602,
          19263993,
          5606576,
          474943749,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          124975748,
          -32285948,
          -31129790,
          44962000,
          91825430,
          -36488524,
          50992214,
          230203208,
          49433292,
          12193939,
          54984993,
          14462675,
          25223350,
          463461889,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          140830742,
          -77699916,
          13207229,
          33234590,
          71790023,
          178516298,
          54116716,
          206032063,
          23510170,
          25212545,
          16015657,
          -25775099,
          1442254,
          19243457,
          508475327,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          159400891,
          -242670995,
          57579134,
          40291075,
          69181915,
          344492483,
          65572827,
          166710887,
          25758800,
          45051628,
          11578941,
          -12118550,
          1563234,
          2589562,
          107015273,
          615143582,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          247142670,
          -14267241,
          82508612,
          109917067,
          95743961,
          413542114,
          57800784,
          139787162,
          -27261842,
          55769184,
          -36652032,
          -47596075,
          -52630053,
          4454113,
          172008049,
          185720205,
          641987393,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -156390781,
          -358100608,
          9135426,
          -138348638,
          -9576626,
          526436552,
          -39288514,
          116110822,
          -97323786,
          -19720467,
          -75241280,
          -22893943,
          -41622848,
          -29072855,
          29599575,
          109097412,
          169221191,
          386733113,
          1701336,
          104246,
          -51440,
          -201752,
          -239466,
          -45669,
          -191408,
          352856,
          -123,
          -331171,
          949186,
          163308,
          -35449,
          62219,
          16511,
          28841,
          125381,
          493411,
          5822,
          83249,
          -261019
        ],
        [
          0,
          -131276927,
          -402092748,
          28321458,
          -63868777,
          -52210305,
          311030077,
          15478651,
          73434216,
          -85876484,
          10354350,
          -85605256,
          -29274990,
          -64556429,
          -81078959,
          -25258717,
          87989504,
          156030485,
          254573294,
          234008262,
          -144870,
          -206644,
          -466857,
          -703225,
          -198648,
          -531533,
          731035,
          -31156,
          -679301,
          1090546,
          439430,
          -112551,
          240557,
          -190827,
          420586,
          411383,
          1064071,
          120136,
          609982,
          -1912548
        ],
        [
          0,
          -133096422,
          -402012275,
          27895824,
          -63874707,
          -52044148,
          309541080,
          15455521,
          73318103,
          -86265564,
          10332776,
          -85943130,
          -29443138,
          -64664596,
          -81236496,
          -25877213,
          87165084,
          155862425,
          254711812,
          234291418,
          10804696,
          -193338,
          -486899,
          -643050,
          -299919,
          -496273,
          618648,
          -142834,
          -670946,
          1218324,
          246172,
          -112557,
          240568,
          -190790,
          420625,
          411400,
          1064097,
          120144,
          610018,
          -1912662
        ],
        [
          0,
          162855307,
          -89620588,
          -8649236,
          13696204,
          141334224,
          -51991495,
          1679011,
          188120272,
          40476651,
          47115744,
          26998272,
          13476387,
          14964174,
          25330736,
          47173730,
          49486396,
          43919525,
          -33615707,
          -6185970,
          32612,
          670353271,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -109829532,
          -476619877,
          24952161,
          -86185949,
          -47287820,
          274543679,
          40252017,
          87542223,
          -81515091,
          31798709,
          -97365147,
          -44988476,
          -70380434,
          -84037061,
          -16422106,
          108415959,
          166301025,
          227226585,
          286736543,
          7213333,
          2195513,
          192038052,
          -67975,
          6230,
          -71730,
          70061,
          14692,
          -91724,
          208969,
          105775,
          -6688,
          13104,
          86264,
          233,
          29890,
          117641,
          10116,
          19262,
          -60393
        ],
        [
          0,
          245166894,
          -88872057,
          -15698356,
          -37385139,
          105624847,
          87143288,
          22893823,
          147662969,
          36723109,
          -27341966,
          32213598,
          21000226,
          13972292,
          27519902,
          19418444,
          13156880,
          40819627,
          -27395039,
          42927675,
          9332858,
          60521999,
          1363111,
          686838450,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          85013964,
          -387098893,
          128730786,
          -2179621,
          -49840468,
          394115520,
          51860191,
          27665822,
          -67922538,
          28810336,
          -82226373,
          -20809730,
          -114362794,
          -169042767,
          -54897675,
          106503950,
          160033959,
          172084408,
          367831634,
          -12642083,
          4249638,
          -28657967,
          -7949743,
          278249081,
          -7142,
          19660,
          1859,
          -13777,
          39984,
          6471,
          -1418,
          2755,
          -5428,
          207,
          5452,
          21230,
          1835,
          3657,
          -11465
        ],
        [
          0,
          232989179,
          -103219556,
          7294507,
          4757321,
          81763077,
          272543093,
          -4208638,
          124431780,
          46217817,
          -43263662,
          43469108,
          26684352,
          32229937,
          22519693,
          9320454,
          -2644817,
          4432824,
          -56128912,
          -10299546,
          -584176,
          -18327677,
          -36384224,
          -674100,
          -7538706,
          641306289,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          97820404,
          -223972920,
          95597614,
          207280346,
          -26653813,
          -89464783,
          -31503382,
          -14279885,
          -42396976,
          -65805905,
          -34670104,
          2326154,
          -43903116,
          -151193622,
          -124269054,
          37063206,
          213777597,
          163858420,
          187471313,
          -48127516,
          -23016503,
          -119309351,
          -79822249,
          114463341,
          -9407132,
          596183756,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          188617632,
          -98027700,
          105150548,
          106467922,
          37643375,
          57785345,
          -5718006,
          -2899113,
          -49937288,
          -22743835,
          -46840334,
          1894239,
          -76562939,
          -84247272,
          -85402910,
          150493475,
          173062439,
          196339564,
          203470318,
          -58967646,
          -5740483,
          -69693433,
          -60027074,
          107845121,
          -15766636,
          210660314,
          484454652,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          233144210,
          -123365263,
          -3388268,
          4932928,
          62420938,
          300147405,
          44753508,
          102510480,
          43172799,
          -206506,
          38639032,
          18785229,
          40572347,
          48586034,
          33346334,
          -11490156,
          -34374239,
          -78064163,
          -32506633,
          7550018,
          -64326423,
          27241534,
          -72460106,
          -38963212,
          -116565779,
          -90544688,
          -53177585,
          571051789,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          132557980,
          374220036,
          -30870159,
          156555782,
          140204822,
          -836201002,
          12549027,
          21087785,
          -48716898,
          -8974686,
          -51900350,
          -9460630,
          -43886866,
          -77718390,
          -121929687,
          -59178574,
          64000831,
          87401641,
          230666756,
          34638793,
          12708785,
          -59251958,
          14160337,
          -12211455,
          3157921,
          36178941,
          -15965720,
          -57420694,
          337120994,
          317304,
          -45021,
          104286,
          68489,
          198151,
          178925,
          414119,
          64133,
          294657,
          -923871
        ],
        [
          0,
          217264057,
          289326363,
          62049505,
          219922235,
          84278480,
          -791769717,
          14784589,
          4187098,
          -6533422,
          -18517898,
          -15517998,
          3293477,
          -41393184,
          -78232787,
          -32361079,
          82752790,
          86175314,
          37258411,
          194733210,
          -65130033,
          -5409244,
          -31705801,
          -67800429,
          126234053,
          -44797167,
          189457438,
          136635884,
          -68523390,
          161879433,
          264142552,
          -11,
          23,
          365,
          -67,
          71,
          348,
          25,
          2,
          -7
        ],
        [
          0,
          124842217,
          -7471924,
          62934555,
          55498471,
          56541110,
          -144210121,
          -19208589,
          32714420,
          -91613842,
          -20748498,
          -80174999,
          -15376895,
          -69457335,
          -62030338,
          -21541016,
          167647984,
          185627411,
          323950100,
          166073080,
          -46782821,
          11960391,
          -34971564,
          -47930730,
          89801773,
          -46227631,
          157529373,
          130415434,
          -53381973,
          76434283,
          189915867,
          505040413,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          247044357,
          123464248,
          -17793087,
          14530682,
          80890238,
          220030102,
          -339534,
          92215126,
          4567008,
          -518879,
          10966121,
          860320,
          25221448,
          35330811,
          25432222,
          353862,
          -31173635,
          32772966,
          -156400939,
          12375232,
          -34109893,
          18187036,
          -46972894,
          -37776766,
          -33148408,
          -40034709,
          -49839190,
          82593968,
          -13951906,
          -40269540,
          -54529199,
          448221715,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -39267202,
          307035348,
          -14136947,
          -1230140,
          -31330976,
          -857963185,
          93376276,
          66803823,
          -53510995,
          100055562,
          -74090902,
          -44764186,
          -62491456,
          -59928276,
          62934222,
          133433036,
          84081787,
          65169624,
          250135853,
          -2701819,
          22488855,
          163147807,
          -22372604,
          4010883,
          -115504445,
          -135851203,
          12731632,
          -61771512,
          -10864324,
          249949796,
          3823712,
          -6816267,
          414664811,
          80442,
          35847,
          36201,
          43094,
          85991,
          -269617
        ],
        [
          0,
          -123641479,
          411543210,
          -219854830,
          -77819540,
          113709048,
          -737942104,
          75205388,
          59408439,
          -126203525,
          76430846,
          -139185217,
          -53879082,
          -60990719,
          -84646122,
          -268081841,
          -325855295,
          -150179,
          87578076,
          446164954,
          201702893,
          51741903,
          -22422837,
          190768225,
          -337553942,
          74280722,
          -419756614,
          -379300852,
          -2135471,
          522788193,
          -470399497,
          -34166824,
          10487237,
          70215012,
          233051664,
          17860,
          72235,
          -20666,
          12071,
          -37848
        ],
        [
          0,
          255809217,
          147401062,
          -18910645,
          66008600,
          108444535,
          75643877,
          48355055,
          105167777,
          -41869213,
          27704308,
          -40188314,
          -32992312,
          -13898082,
          -19057896,
          32583647,
          534131,
          -9361487,
          91870563,
          -30611880,
          38633940,
          -9910744,
          65464166,
          46987678,
          -34969293,
          39874200,
          -104292567,
          -182740995,
          46713585,
          20640148,
          -2761972,
          -127664695,
          56214885,
          101288050,
          -4704319,
          468127698,
          0,
          0,
          0,
          0
        ],
        [
          0,
          -145226636,
          -157322162,
          76416924,
          475841006,
          86832700,
          -776982630,
          -5091815,
          -156813901,
          -28372489,
          -98681849,
          -52814836,
          -23106692,
          -73642080,
          -172391540,
          -160829852,
          -16363825,
          5490883,
          -138269226,
          465073087,
          5852106,
          -61881689,
          -95767446,
          -188573495,
          51877548,
          -95334830,
          289459115,
          77905042,
          -111735465,
          114658983,
          77396056,
          -17393673,
          30849685,
          -112521342,
          -56907822,
          69949899,
          350394249,
          23872,
          149495,
          -468729
        ],
        [
          0,
          22853354,
          296887686,
          28722485,
          30882378,
          -31818657,
          -830345173,
          86801325,
          60000009,
          -42164489,
          89457204,
          -62298012,
          -37736811,
          -66098582,
          -68122425,
          84457514,
          180420165,
          98992196,
          67866596,
          229993740,
          -33058836,
          17462752,
          156838103,
          -51011173,
          82002449,
          -128451614,
          -66176460,
          69889343,
          -71179522,
          -38715824,
          331419296,
          8755252,
          -8192682,
          406874047,
          -30286681,
          184623,
          -3942048,
          44254074,
          92416,
          -289762
        ],
        [
          0,
          -76353617,
          427682201,
          -143353844,
          59393222,
          135500524,
          -774197642,
          9187623,
          -14521415,
          -120517032,
          -3037776,
          -124478073,
          -48370417,
          -65944443,
          -109321027,
          -232012031,
          -225813812,
          -2354393,
          99865885,
          377824062,
          140836889,
          20224621,
          -77112727,
          77651471,
          -234020698,
          22742895,
          -172959705,
          -239577265,
          -75848120,
          417408015,
          -338105003,
          -7044375,
          -3205181,
          24725276,
          49783326,
          24650203,
          94619522,
          12916325,
          228497512,
          0
        ],
        [
          0,
          36316075,
          60417309,
          -16273146,
          -9307265,
          -16933274,
          51034965,
          1858816,
          -62282313,
          84460195,
          9479194,
          81169440,
          28106815,
          60687176,
          78157854,
          30977463,
          -70926140,
          -136990586,
          -243467834,
          -195696596,
          -7658619,
          2914092,
          5358610,
          24257621,
          -2653409,
          26095676,
          -25824994,
          -5416232,
          34302989,
          -81979448,
          -39208400,
          2325296,
          -4539909,
          -32760105,
          639248,
          -10581782,
          -42522176,
          -3644653,
          -6273142,
          19668924
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 224,
      "flags": [
        50234016,
        50283168,
        50307744,
        50307745,
        50307793,
        50307817,
        50332320,
        75498144,
        88081056,
        94371842,
        94372226,
        94372418,
        94372512,
        94372514,
        94372562,
        94372586,
        94372598,
        94372604,
        94372607,
        94470911,
        94520063,
        94544638,
        94544639,
        97518240,
        97690366,
        99091104,
        99263230,
        99877536,
        100049653,
        100049659,
        100049662,
        100270752,
        100442869,
        100467360,
        100565664,
        100639465,
        100639477,
        195035138
      ],
      "factor": [
        [
          1171886475,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          477671713,
          889072786,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          240677141,
          381157198,
          777995102,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          251779166,
          341695442,
          496466613,
          591175630,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          429095889,
          380888317,
          188381531,
          197609043,
          868626565,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          451319662,
          354690498,
          -11173508,
          61296583,
          317538077,
          978094629,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          1253494,
          -901789,
          -1342463,
          -1318677,
          -584267,
          -1429407,
          13689589,
          -2,
          -1,
          0,
          -3,
          -2,
          -2,
          0,
          -3,
          -2,
          -3,
          3,
          6,
          12,
          7,
          3,
          2,
          -1,
          1,
          -3,
          4,
          -3,
          9,
          1,
          1,
          1,
          3,
          2,
          4,
          3,
          1,
          -1
        ],
        [
          90886657,
          66793919,
          -130320597,
          77237489,
          162853951,
          117381032,
          25987518,
          695322362,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          134737999,
          41672708,
          -113448579,
          -30069501,
          188540888,
          130118221,
          23453601,
          2060385,
          707003790,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          347691048,
          176429344,
          -84504204,
          -62915,
          122514109,
          115284108,
          56415500,
          97680642,
          132435256,
          523521327,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          119585827,
          65894030,
          -115185317,
          -23143893,
          108580998,
          98753554,
          -1905359,
          61723433,
          81438275,
          181750212,
          521781307,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          137614009,
          70277619,
          -109786791,
          -31417559,
          85342919,
          83565322,
          9845935,
          69267150,
          71517824,
          202329263,
          29810028,
          521499601,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          149610919,
          67177837,
          -130341067,
          -57128499,
          154692895,
          121182522,
          16749971,
          -5934838,
          89063113,
          158663359,
          41110013,
          25928875,
          677316491,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          142108812,
          59023528,
          -114978396,
          -33955081,
          75848565,
          67684474,
          21413022,
          67406919,
          72642249,
          189187781,
          25410696,
          17060759,
          16197000,
          530960804,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          132303216,
          89263502,
          -93594993,
          -33783415,
          81018623,
          61617055,
          4441329,
          59370996,
          74300829,
          188423926,
          42442661,
          29083033,
          19223030,
          9138110,
          494843780,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          165083319,
          78606555,
          -95728832,
          -35126991,
          83938400,
          50981188,
          24293677,
          54289640,
          73546203,
          200196307,
          23661671,
          23914832,
          21545376,
          -1380295,
          17249438,
          500999574,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          195150698,
          52356312,
          -65723083,
          -56384430,
          10605591,
          -14626231,
          93036438,
          53216015,
          75610981,
          203725902,
          -22032454,
          -26189606,
          31989517,
          -28307656,
          -12260724,
          25241060,
          547424977,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          202038242,
          -12993745,
          -125159171,
          -97396388,
          -21040693,
          -56053097,
          171586803,
          82669982,
          98607356,
          205483798,
          -51488019,
          -38814407,
          42220681,
          -16185210,
          -41095054,
          -12330524,
          230158095,
          689119987,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          267777197,
          92203070,
          -40649075,
          -3461230,
          107360078,
          -13946101,
          153175085,
          61252216,
          78914995,
          143640745,
          -93670328,
          -97155257,
          47199645,
          -21122525,
          -50786315,
          28191062,
          264627536,
          283682656,
          629938615,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          209413015,
          -144012554,
          -56456010,
          -122304998,
          -258486663,
          -148789788,
          133947441,
          -29107234,
          -8795286,
          104369479,
          -127488339,
          -72530773,
          -17908492,
          -9256201,
          -71650895,
          -35869851,
          114767750,
          241305705,
          181293308,
          447384176,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          107940302,
          -161506200,
          -97410669,
          -35838978,
          -104001885,
          -22829300,
          146148500,
          15197316,
          9063737,
          80550495,
          -97807050,
          -56899680,
          -28608097,
          -2383678,
          -74810248,
          -54095154,
          61359992,
          227425747,
          171639318,
          304876288,
          294264595,
          144936,
          95790,
          -50147,
          27890,
          -128658,
          169498,
          -169402,
          428219,
          63335,
          50172,
          37462,
          169397,
          81782,
          187179,
          154984,
          43259,
          -65022
        ],
        [
          7762932,
          -273751437,
          -170932120,
          -48971362,
          -116895893,
          8464148,
          114810997,
          -891347,
          -12216152,
          54323697,
          -107079623,
          -71432368,
          -48332250,
          -16059212,
          -94461289,
          -70091067,
          73654696,
          242879948,
          164844827,
          302963523,
          316937448,
          224555323,
          86774,
          14503,
          73831,
          -8623,
          65614,
          -26034,
          137163,
          17781,
          -6399,
          -23531,
          23166,
          -21233,
          -148876,
          55451,
          15445,
          -23215
        ],
        [
          -3384222,
          -227621220,
          -186372607,
          -37164780,
          -132808548,
          7747590,
          114506081,
          3805237,
          -7647412,
          58454347,
          -107182280,
          -70007872,
          -45608265,
          -13314631,
          -91588454,
          -72217397,
          77506778,
          243151526,
          162457198,
          297538915,
          319578040,
          77308502,
          209121098,
          14503,
          73831,
          -8623,
          65614,
          -26034,
          137163,
          17781,
          -6399,
          -23531,
          23166,
          -21233,
          -148876,
          55451,
          15445,
          -23215
        ],
        [
          170548954,
          78371231,
          -159580691,
          -39515463,
          119977289,
          130437975,
          50362869,
          33626141,
          8803567,
          167943918,
          41946775,
          34417849,
          56994903,
          26508807,
          14672064,
          24104190,
          38309942,
          52095969,
          33590165,
          -63339602,
          47562307,
          -87376751,
          -65224861,
          690177252,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          115972566,
          -165219700,
          -117074845,
          75522440,
          -3652005,
          116617165,
          122197915,
          54129546,
          30718171,
          70330805,
          -65613042,
          -59954892,
          -21326393,
          -2404517,
          -115923188,
          -73551907,
          57749105,
          237947850,
          167919047,
          220891564,
          359168406,
          90836473,
          67723898,
          18179106,
          348536466,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          219409840,
          85223903,
          -108209595,
          -60333828,
          76395855,
          39137845,
          94069319,
          28872984,
          27004497,
          183569202,
          42838585,
          35381749,
          -10757333,
          36486523,
          27578348,
          13147502,
          65717237,
          86151633,
          50360255,
          -58285010,
          64174986,
          -126269289,
          -91351652,
          -24978155,
          37381936,
          688964361,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          131645303,
          25847259,
          -59072281,
          58410770,
          56590962,
          159471570,
          26143197,
          56807681,
          35051570,
          571105,
          -30565989,
          -11116688,
          5886599,
          17054699,
          -62053480,
          -134619573,
          -34605756,
          192150413,
          182806745,
          200848076,
          289165485,
          37928168,
          51777768,
          20488149,
          83279782,
          12955514,
          532918213,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          201597961,
          89495975,
          -62941702,
          -29143820,
          79954720,
          63924794,
          94039487,
          34669021,
          22722405,
          154060985,
          6731883,
          5926356,
          -62911102,
          13890008,
          11643199,
          40113718,
          108814387,
          84329162,
          -4427450,
          -37147771,
          7484131,
          -40229168,
          -39464800,
          -58253072,
          -16435557,
          -33793628,
          -140445700,
          599466951,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          45426300,
          170236109,
          -62517067,
          157094251,
          338042075,
          303886961,
          -218876511,
          -1369755,
          -14950633,
          -128364077,
          64236230,
          57832189,
          5461665,
          37879602,
          44173848,
          -38454441,
          -411987019,
          -296700883,
          20007701,
          -18357557,
          155493829,
          -96930627,
          -56015129,
          10648926,
          70295163,
          -44559500,
          298433284,
          -192605332,
          595654723,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -72104153,
          50505537,
          -111538354,
          163808661,
          167745576,
          379495320,
          -191172869,
          24276157,
          -2680831,
          -97248062,
          52045281,
          23440287,
          -4561148,
          9117356,
          -15700299,
          -83209005,
          -182730818,
          -107986783,
          10961130,
          -61442771,
          172363401,
          304248789,
          224212588,
          19433442,
          174481959,
          -19779546,
          334911340,
          -120640715,
          343400099,
          318707479,
          56,
          42,
          188,
          92,
          211,
          174,
          48,
          -72
        ],
        [
          116972346,
          -6096778,
          -71263839,
          31240858,
          29351395,
          128894170,
          -30272405,
          7568781,
          -698278,
          -35932310,
          -53025942,
          -31390262,
          5165413,
          3609451,
          -56391791,
          -110055037,
          -89554743,
          100156154,
          153747090,
          242354781,
          193507566,
          64669400,
          59138423,
          -331413,
          61294387,
          -48153283,
          247619882,
          -115943891,
          258342581,
          126772779,
          505920746,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          336430072,
          234249602,
          142081268,
          -33028646,
          26739969,
          11279384,
          21790569,
          -17503933,
          6909522,
          74605802,
          -4117310,
          -8859995,
          -25784728,
          -4305804,
          -1914789,
          16796977,
          47638332,
          25032325,
          -19418758,
          -11159199,
          -137474070,
          -18222878,
          -17867172,
          -46524348,
          -11889354,
          -29706779,
          -75658667,
          108328190,
          -46834216,
          22371801,
          -59827386,
          465392852,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -1833743,
          79628256,
          -9643269,
          165553725,
          314480000,
          232937194,
          -195752269,
          -92147845,
          -90310321,
          -147202354,
          -20563620,
          169352,
          -70628908,
          -7168457,
          13891027,
          27189119,
          -524212868,
          -425967386,
          -68014993,
          94432636,
          194722129,
          -127642428,
          -146890540,
          -16723255,
          -122275676,
          -107600435,
          -144178022,
          -104019977,
          574973991,
          -183887169,
          -2565209,
          -23125469,
          672963951,
          0,
          0,
          0,
          0,
          0
        ],
        [
          352656339,
          202842581,
          111126688,
          85025148,
          111538608,
          79450824,
          -10138096,
          -36697489,
          -33347738,
          36912917,
          -32111856,
          -34784293,
          -32215917,
          -25526943,
          -22081673,
          9698912,
          9376840,
          -24336993,
          -5993752,
          21971497,
          -134428077,
          2905068,
          -20538381,
          -6417545,
          27075683,
          7656103,
          -148933340,
          36597476,
          83380701,
          20825768,
          -74802448,
          79070151,
          25344417,
          498419796,
          0,
          0,
          0,
          0
        ],
        [
          634100456,
          87361504,
          36897111,
          -367158750,
          -213225162,
          -276953447,
          -55321755,
          -235829733,
          -125344143,
          32884364,
          -67854872,
          -45590556,
          12599972,
          -36274560,
          6173717,
          65903318,
          91053594,
          -40192862,
          38294091,
          330178677,
          -768228697,
          -150108778,
          -137798898,
          -89677000,
          -171320764,
          -104963614,
          -1312813,
          -100803416,
          57376162,
          25594667,
          67845219,
          102891764,
          104159081,
          140681192,
          601209423,
          157681,
          44011,
          -66152
        ],
        [
          -288133749,
          -96065063,
          -212212709,
          173701975,
          154066265,
          474376130,
          -249005838,
          -51481271,
          -50985402,
          -150907605,
          7816772,
          -9140853,
          -31435824,
          -15636341,
          -26950008,
          -68069843,
          -205740703,
          -172151124,
          -29940313,
          -29342222,
          79955344,
          297072172,
          259931893,
          -87314444,
          115840982,
          -195291625,
          204995638,
          -172622731,
          334236660,
          137921677,
          81431243,
          25714656,
          13918964,
          115467944,
          -57663696,
          524754982,
          28477,
          -42803
        ],
        [
          44974840,
          112341689,
          -3166253,
          183711527,
          371009609,
          231676108,
          -241123106,
          -138170456,
          -124895300,
          -192998874,
          -13071153,
          7370700,
          -69388307,
          -8915024,
          32871310,
          7824540,
          -502152730,
          -479294868,
          -120029669,
          93042570,
          119450530,
          -123668481,
          -153400923,
          -29898566,
          -87054056,
          -140265286,
          -49694999,
          -187769564,
          622254429,
          -234476491,
          -25663580,
          -13360665,
          348140912,
          15494510,
          73306535,
          20821552,
          417227615,
          0
        ],
        [
          -139428528,
          43481346,
          41316214,
          -25617560,
          2899189,
          -88385055,
          -6949861,
          34689382,
          28318239,
          -4844997,
          65052295,
          40454354,
          29350466,
          7362012,
          52374322,
          47249992,
          55312517,
          -61260626,
          -107778484,
          -241385130,
          -144448346,
          -59872976,
          -39927252,
          19148220,
          -12883394,
          49770800,
          -69570005,
          66652405,
          -168378504,
          -28942744,
          -19372979,
          -14532764,
          -64654062,
          -31622547,
          -72504137,
          -59803264,
          -16439805,
          24710371
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 240,
      "flags": [
        50283216,
        50307792,
        50320080,
        50320081,
        50320105,
        50332368,
        75498192,
        88081104,
        94372560,
        97517570,
        97517954,
        97518146,
        97518242,
        97518288,
        97518290,
        97518314,
        97518326,
        97518332,
        97518335,
        97616639,
        97665791,
        97690367,
        97702654,
        97702655,
        99091152,
        99275518,
        99877584,
        100061947,
        100061950,
        100270800,
        100455157,
        100455163,
        100467408,
        100565712,
        100614864,
        100651753,
        100651765,
        198180866
      ],
      "factor": [
        [
          929507937,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          470786491,
          847598782,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          363192306,
          267674107,
          858738769,
          42052,
          8417,
          225767,
          116774,
          24077,
          549,
          -101210,
          26098,
          32063,
          9686,
          20312,
          28964,
          -37260,
          -103602,
          -57243,
          -25066,
          -222100,
          -71517,
          98772,
          185812,
          -16237,
          -39242,
          -46017,
          17532,
          -77608,
          73751,
          24219,
          -72764,
          70481,
          4725,
          -165488,
          51861,
          76337,
          6222,
          -25662
        ],
        [
          364573670,
          265690142,
          857605866,
          70292609,
          8417,
          225767,
          116774,
          24077,
          549,
          -101210,
          26098,
          32063,
          9686,
          20312,
          28964,
          -37260,
          -103602,
          -57243,
          -25066,
          -222100,
          -71517,
          98772,
          185812,
          -16237,
          -39242,
          -46017,
          17532,
          -77608,
          73751,
          24219,
          -72764,
          70481,
          4725,
          -165488,
          51861,
          76337,
          6222,
          -25662
        ],
        [
          630195774,
          128966342,
          105659160,
          41437248,
          941059684,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -4146923,
          2959941,
          -6687730,
          -280537,
          -4908728,
          20862043,
          168874,
          43679,
          2338,
          -114349,
          -27268,
          -15336,
          -17448,
          3078,
          -11713,
          -105640,
          -194456,
          -13583,
          30108,
          -233197,
          -37611,
          225633,
          402975,
          -31230,
          -83757,
          -86479,
          31589,
          -159190,
          104186,
          54886,
          -170548,
          191815,
          12277,
          -210379,
          38977,
          169143,
          -144392,
          -54368
        ],
        [
          130570681,
          -102544280,
          -158825664,
          45349565,
          186085236,
          -25008700,
          711266816,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          139067302,
          -65514038,
          -96605429,
          25004864,
          191433967,
          9742160,
          10334774,
          711398671,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          132008708,
          -46173365,
          -104616226,
          23267521,
          181792852,
          18388235,
          -11187792,
          103811245,
          686512778,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          348327276,
          109498615,
          -123315693,
          17892447,
          153730991,
          86914669,
          57652928,
          126314825,
          122870606,
          541876871,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          148929919,
          26010087,
          -68354147,
          12992364,
          95495850,
          -56716018,
          47804459,
          71893842,
          64962464,
          154710168,
          463109160,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          166406490,
          38213298,
          -67085507,
          10466545,
          97209052,
          -70268034,
          48171316,
          62088833,
          61281465,
          169734315,
          24482789,
          480378020,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          142957496,
          22632106,
          -104186819,
          9881385,
          86201906,
          -19690937,
          54246842,
          65898713,
          56147455,
          178519427,
          29253103,
          10471559,
          520605413,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          156924553,
          -35040087,
          -204440785,
          27923703,
          178431051,
          116164948,
          31579829,
          7319384,
          99225287,
          91934265,
          51199036,
          39765506,
          26169608,
          678968388,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          158758477,
          27994055,
          -67690690,
          8935451,
          92895305,
          -63086043,
          44695190,
          61890737,
          53426017,
          157528340,
          51362261,
          29302033,
          14198488,
          12820289,
          453011144,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          160411397,
          45749937,
          -76948761,
          -590913,
          83947598,
          -38532273,
          21519219,
          60178088,
          60838067,
          182387016,
          51127573,
          64574695,
          17387624,
          6699750,
          16101367,
          462795450,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          160572902,
          96436180,
          -128955096,
          -8421954,
          56097861,
          113304225,
          -11770945,
          47490860,
          57041895,
          179008150,
          58179659,
          66528065,
          4955082,
          3328787,
          12104327,
          51440552,
          511335822,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          103211389,
          137079617,
          -252133765,
          -4531636,
          29258809,
          581802289,
          11412357,
          61202870,
          66425734,
          117181623,
          -19495877,
          -22568395,
          -25488959,
          5766700,
          19983950,
          33338196,
          35198119,
          577190039,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          163786330,
          160810080,
          -52738162,
          21323348,
          14869053,
          498732253,
          -398379,
          57586444,
          69688438,
          136375183,
          -40679552,
          -22550032,
          -24273195,
          9282491,
          -18161368,
          71992783,
          152248564,
          151267502,
          634894030,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -97029260,
          93010396,
          -305717069,
          -60426329,
          -218304261,
          444992520,
          -178756483,
          -54231654,
          -27774082,
          142841892,
          -123848923,
          -107321724,
          -53770555,
          -98838920,
          -93849406,
          1761457,
          89804961,
          151780699,
          131486342,
          437679400,
          291119,
          103749,
          186998,
          7425,
          -65503,
          -69835,
          -52041,
          149917,
          12349,
          3226,
          57348,
          57690,
          12467,
          34101,
          39096,
          73481,
          925,
          -3779
        ],
        [
          -125729192,
          -8992908,
          -307888450,
          -29705941,
          -117533122,
          347490116,
          -82022271,
          -17939779,
          -7731853,
          118799690,
          -117121675,
          -119062691,
          -50531865,
          -45039629,
          -93044881,
          -36941889,
          28777350,
          120143382,
          114127295,
          289050560,
          199142857,
          26899,
          47427,
          322,
          -16908,
          -17826,
          -12420,
          33002,
          2390,
          3573,
          -379,
          14594,
          3139,
          7953,
          10479,
          18553,
          272,
          -1127
        ],
        [
          -108624629,
          -82610011,
          -289937961,
          -24669455,
          -63201047,
          339941947,
          -79320590,
          -18943826,
          -10908309,
          122434328,
          -151918199,
          -129520877,
          -57626475,
          -62248206,
          -90550441,
          -47169608,
          7217378,
          121370411,
          128095795,
          264032534,
          158629920,
          287672121,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -167065699,
          -99648927,
          -359350509,
          14845801,
          -43509457,
          366934804,
          63854685,
          32564845,
          15463837,
          55892962,
          -112739807,
          -125756591,
          -51190540,
          18914825,
          -103815361,
          -130631944,
          -114015586,
          50420380,
          116474813,
          96954523,
          273575984,
          70057294,
          272609393,
          33306,
          -66216,
          -145880,
          -10330,
          78359,
          201087,
          49490,
          -207264,
          -1422,
          -13802,
          -457556,
          319131,
          -35881,
          40105,
          -166815
        ],
        [
          -166294348,
          -100638733,
          -358313744,
          14885497,
          -42401955,
          361834856,
          64046020,
          32690546,
          15571935,
          56010078,
          -112707859,
          -125671332,
          -51101317,
          19096844,
          -103714172,
          -130510093,
          -113744434,
          50065097,
          116373487,
          96870156,
          273858271,
          69809225,
          271869119,
          11826467,
          -66216,
          -145880,
          -10330,
          78359,
          201087,
          49490,
          -207263,
          -1423,
          -13802,
          -457556,
          319131,
          -35881,
          40105,
          -166815
        ],
        [
          147462064,
          38650754,
          -213383723,
          15288624,
          90545982,
          261946281,
          -10239889,
          -3703810,
          23531586,
          102064692,
          68956728,
          52213364,
          41097003,
          -2984256,
          40542983,
          5490504,
          9400073,
          -28209056,
          -21608938,
          -179983696,
          91437239,
          -78432042,
          19681918,
          9375882,
          622761911,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -119331178,
          -78373580,
          -266915373,
          37033610,
          -31836210,
          458688395,
          109055240,
          50479463,
          26522598,
          43847752,
          -105603792,
          -127882332,
          -46694782,
          49535305,
          -107781262,
          -160931526,
          -141503774,
          34607248,
          107259110,
          48368010,
          313192177,
          51888456,
          295191417,
          7776340,
          21921957,
          137349566,
          33656,
          -97784,
          63001,
          14629,
          -78524,
          1,
          -6425,
          -172940,
          61043,
          -7088,
          1131,
          -4601
        ],
        [
          153037310,
          93362329,
          -125869271,
          4491628,
          97913567,
          248980785,
          55950198,
          -774554,
          -33314701,
          102734835,
          43828989,
          39143552,
          32147364,
          -85403728,
          35478664,
          38119003,
          29267187,
          -4821158,
          -44281625,
          -73659414,
          27678163,
          -40598415,
          -66734540,
          -1682406,
          -91282275,
          69017922,
          562172812,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          112730006,
          -179953273,
          -20388597,
          81946293,
          238354921,
          -420605291,
          202897894,
          67578936,
          24980051,
          -78412611,
          -39070734,
          -59806207,
          -34484539,
          78213265,
          -63315797,
          -242354465,
          -337633343,
          -123696050,
          97033942,
          -269169888,
          182001424,
          196946165,
          691763233,
          18891214,
          -56135880,
          -67284226,
          -78148641,
          278631511,
          -6,
          -6,
          20,
          -18,
          -2,
          12,
          2,
          -18,
          10,
          3
        ],
        [
          -30562381,
          -77661848,
          -240556188,
          24914176,
          -3975831,
          163034406,
          81562101,
          32394384,
          17387440,
          -965310,
          -133876617,
          -146187474,
          -70410366,
          4977612,
          -99667429,
          -160097520,
          -221244896,
          82293735,
          165410495,
          62158011,
          263724608,
          90596737,
          420645693,
          -4025037,
          -66914479,
          -110379861,
          -52944790,
          72550194,
          493897332,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          289951163,
          235877539,
          93312083,
          -24060778,
          9457705,
          141707090,
          -69488048,
          -6276107,
          -33486783,
          111450293,
          6648239,
          13027611,
          4289233,
          -99273209,
          8422418,
          37119269,
          52291427,
          36946434,
          -13797785,
          98394770,
          -87260862,
          -2674162,
          -111804454,
          -10955948,
          -47902947,
          25367337,
          108885430,
          49057509,
          -49906032,
          466092624,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          247661555,
          -176933851,
          396978283,
          26906364,
          248619120,
          -1010574135,
          9914286,
          14374281,
          13088446,
          70560824,
          -88576334,
          -101125506,
          -37586374,
          9034632,
          -74826147,
          -53812760,
          -34796496,
          41623392,
          51458901,
          158245103,
          261902132,
          -14244975,
          -16552111,
          29830357,
          4203139,
          -1962689,
          -16009972,
          104166550,
          21526832,
          -54347360,
          296568142,
          -12051,
          -11651,
          -300330,
          179122,
          -35355,
          21312,
          -88121
        ],
        [
          113652383,
          -152585546,
          274105769,
          28735167,
          173871741,
          -565821312,
          15489863,
          12025175,
          3948632,
          43050494,
          -102579899,
          -109199771,
          -49751638,
          -18339551,
          -84050880,
          -83667698,
          -92922233,
          63640973,
          66940880,
          130189965,
          211220618,
          65871845,
          109726706,
          -11140465,
          -41143629,
          -40603319,
          -22719322,
          82284919,
          40346238,
          -23838157,
          196259914,
          178098923,
          9,
          24,
          28,
          52,
          1,
          -3
        ],
        [
          268648589,
          164782811,
          185248337,
          -5863469,
          70190427,
          27266831,
          -100312852,
          -38318417,
          -32586967,
          145266399,
          -66000208,
          -64985538,
          -35477558,
          -50439422,
          -60994256,
          -11362745,
          72479196,
          84766352,
          49940546,
          208275262,
          76848981,
          -8596539,
          -113725289,
          4657594,
          42215612,
          63919116,
          79738140,
          24262985,
          -136393257,
          73444588,
          23928529,
          26003853,
          515922034,
          0,
          0,
          0,
          0,
          0
        ],
        [
          338792813,
          306259351,
          330184448,
          -113358159,
          -137432883,
          -225839542,
          -459519130,
          -150782423,
          -72395825,
          202653846,
          -32861258,
          -4471049,
          -22931580,
          -206901228,
          -10296408,
          170454977,
          302204751,
          177335892,
          79407345,
          567858903,
          -230213912,
          -96842996,
          -457372508,
          -6160950,
          -46379779,
          -29899366,
          -86670539,
          240659387,
          -89031261,
          19684929,
          -77615245,
          -10655671,
          10739202,
          249435880,
          977541,
          -208231,
          -35784,
          -75687
        ],
        [
          322440636,
          446705376,
          -95756348,
          -156205998,
          -248294604,
          -181472011,
          -545884999,
          -217051784,
          -120222488,
          180375761,
          -30598040,
          21066488,
          -23267954,
          -270686099,
          31563482,
          230917460,
          343592478,
          193126232,
          97865188,
          588675054,
          -374372386,
          -63231479,
          -534575195,
          -30671002,
          -96801641,
          -146966035,
          -88022233,
          294981947,
          79354012,
          37284778,
          -109682313,
          -3141031,
          2618841,
          -120439214,
          245755568,
          -201677,
          11134,
          -46015
        ],
        [
          -190806092,
          -431681651,
          36369370,
          44898098,
          319522014,
          -546509260,
          78214844,
          29673804,
          -9435388,
          -32530503,
          -132104114,
          -116144041,
          -73857887,
          -94198130,
          -103322864,
          -156796891,
          -228378363,
          59439862,
          107674282,
          18198599,
          78849422,
          317509447,
          445093039,
          -3310186,
          -187622433,
          -174305470,
          -43097817,
          -3943015,
          49403537,
          37074966,
          51752608,
          319520485,
          49854952,
          12477271,
          -71863674,
          389238991,
          13064,
          -53866
        ],
        [
          312681362,
          -219277852,
          508173421,
          28427940,
          314287131,
          -1353982913,
          2762410,
          12621598,
          14542313,
          80186910,
          -82087923,
          -97220414,
          -31598272,
          15405062,
          -70289145,
          -34219857,
          -55568,
          39935866,
          37245010,
          176230449,
          276607998,
          -58405730,
          -92555563,
          31448473,
          23499021,
          24884370,
          -8040217,
          75935988,
          12136104,
          -60207049,
          309819704,
          -35487900,
          -633928,
          7918340,
          -1485788,
          -17016175,
          83945166,
          -264
        ],
        [
          -29419861,
          21859121,
          48389060,
          9978144,
          731290,
          31414386,
          70406109,
          17432879,
          11734570,
          -92959056,
          111494947,
          110959030,
          53713254,
          53773490,
          90162396,
          63559096,
          26411207,
          -92101430,
          -119000200,
          -235026683,
          -161175090,
          -57132400,
          -103496856,
          -4180961,
          35933298,
          38172232,
          28617553,
          -82427659,
          -6574880,
          -1666240,
          -32053506,
          -31747687,
          -6873473,
          -19292073,
          -21100267,
          -40464918,
          -481774,
          1959740
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 248,
      "flags": [
        50307816,
        50320104,
        50326248,
        50326249,
        50326261,
        50332392,
        75498216,
        88081128,
        94372584,
        97518312,
        99090434,
        99090818,
        99091010,
        99091106,
        99091154,
        99091176,
        99091178,
        99091190,
        99091196,
        99091199,
        99189500,
        99189503,
        99238652,
        99238655,
        99263231,
        99275519,
        99281662,
        99281663,
        99877608,
        100068091,
        100068094,
        100270824,
        100369128,
        100418280,
        100461301,
        100461307,
        100467432,
        100565736,
        100614888,
        100639464,
        100651752,
        100657909,
        199753730
      ],
      "factor": [
        [
          1068274915,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          460617132,
          942963061,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          197790572,
          153334688,
          925819818,
          90547,
          -58773,
          331386,
          133415,
          67815,
          -15073,
          58490,
          -111253,
          18737,
          5247,
          18211,
          -216,
          104218,
          -62881,
          -148725,
          -37625,
          5413,
          -157528,
          -85038,
          -76231,
          -50198,
          -29276,
          169461,
          92589,
          -18109,
          68313,
          35918,
          71697,
          -11822,
          -228700,
          -105379,
          -19040,
          21471,
          11393,
          22345,
          -25338,
          79007,
          64432,
          12475,
          -28559
        ],
        [
          196716555,
          154159108,
          926490042,
          71912113,
          -58773,
          331386,
          133415,
          67815,
          -15073,
          58490,
          -111253,
          18737,
          5247,
          18211,
          -216,
          104218,
          -62881,
          -148725,
          -37625,
          5413,
          -157528,
          -85038,
          -76231,
          -50198,
          -29276,
          169461,
          92589,
          -18109,
          68313,
          35918,
          71697,
          -11822,
          -228700,
          -105379,
          -19040,
          21471,
          11393,
          22345,
          -25338,
          79007,
          64432,
          12475,
          -28559
        ],
        [
          294391481,
          348269783,
          352685602,
          56048764,
          981077096,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -594524,
          -2136641,
          -8135477,
          -210739,
          -3495294,
          9784039,
          127939,
          85093,
          -42083,
          21229,
          -63035,
          -83637,
          -120066,
          -39652,
          -98375,
          65206,
          -179688,
          -339191,
          58524,
          128564,
          -89641,
          -22802,
          -71842,
          -12867,
          9217,
          433886,
          129658,
          -13910,
          93935,
          93249,
          234615,
          -13096,
          -251096,
          -288146,
          12894,
          36018,
          26423,
          -890,
          40958,
          203731,
          164434,
          -61904,
          -64724
        ],
        [
          33922081,
          90638041,
          -151016671,
          52218608,
          169136873,
          27323226,
          699602123,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          15688195,
          78611494,
          -56838575,
          37467360,
          151869872,
          65816382,
          26446071,
          711180596,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          31407096,
          69156109,
          -48468629,
          27075614,
          138956066,
          46016294,
          3720287,
          106674971,
          693458790,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          52844836,
          54250456,
          -77491526,
          48782517,
          149539304,
          138313292,
          -3770787,
          8695012,
          93950892,
          713129851,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          308939094,
          194314606,
          -66445086,
          8440260,
          191355638,
          88084067,
          36202683,
          59824879,
          102728143,
          85931639,
          526485381,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          72162745,
          72727133,
          -15272079,
          29528890,
          150155847,
          -30027059,
          50623044,
          63133972,
          62210869,
          64023923,
          124425963,
          438570257,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          96562869,
          82674014,
          1977510,
          30422962,
          146301195,
          -44515759,
          60230192,
          55429188,
          63062632,
          72256954,
          134112586,
          20075262,
          481424255,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          95544027,
          76462332,
          -54341311,
          24205328,
          142660757,
          -20859038,
          57318331,
          56220253,
          55018657,
          63447551,
          141832383,
          29024740,
          20669280,
          515302855,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          97015707,
          71746410,
          -1359199,
          24708803,
          120310729,
          -59969523,
          49609583,
          52073905,
          57060372,
          56684923,
          137442110,
          46640586,
          24598726,
          19396694,
          440959734,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          121216603,
          89834219,
          -167237848,
          48467872,
          153652429,
          241647076,
          -40540154,
          -15307423,
          36548566,
          40325367,
          52061995,
          89696304,
          93761947,
          66120951,
          71324874,
          646725827,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          103546050,
          76093168,
          15717144,
          12832183,
          122728480,
          -49966363,
          34045249,
          37438303,
          55998664,
          50503415,
          135596347,
          46622102,
          55295025,
          17046309,
          2941570,
          20165408,
          428532967,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          226981749,
          115862541,
          -65651837,
          -6895975,
          1505585,
          131090452,
          1945109,
          14227932,
          67214194,
          57587899,
          128753395,
          78448981,
          93769218,
          26366266,
          23639966,
          36238196,
          51122595,
          588446414,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          269093354,
          36667323,
          -147490905,
          -5255792,
          -144334090,
          600090119,
          5299110,
          24025950,
          75168352,
          33749499,
          132050158,
          -21276323,
          -13579497,
          -32105215,
          26283375,
          -20672119,
          19106772,
          21516891,
          638910416,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          258869918,
          106260982,
          -20988517,
          16144362,
          -87885214,
          486739103,
          25575305,
          41483629,
          71772184,
          37387200,
          108703114,
          -21548949,
          -10708185,
          -21716806,
          16984428,
          -6878281,
          18308235,
          47523725,
          187629458,
          649891818,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          252809720,
          37805345,
          -456199181,
          -114260740,
          -304448247,
          290360146,
          -151189659,
          -103993981,
          -12086901,
          -87849085,
          189796689,
          -158791638,
          -127728642,
          -70413901,
          -78139747,
          -121994419,
          -63585795,
          64854198,
          186382796,
          108507960,
          472305936,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          231746150,
          -24697413,
          -415896032,
          -105813425,
          -300075586,
          446336727,
          -141968307,
          -104687644,
          -24558187,
          -94053619,
          140056599,
          -126268734,
          -125525761,
          -79322373,
          -85054213,
          -108162261,
          -19476444,
          48815745,
          144460039,
          120962045,
          221293730,
          420204190,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          261153960,
          48146637,
          -452992044,
          -97646451,
          -286894733,
          292868840,
          -145226715,
          -95876365,
          -6238745,
          -79001182,
          190835894,
          -126525532,
          -131295400,
          -73619197,
          -78006442,
          -115183156,
          -57634401,
          83331948,
          181907872,
          100119312,
          221526500,
          152165075,
          386111006,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          197630208,
          -114253039,
          -335416355,
          -89058015,
          -176510315,
          353196876,
          -140203985,
          -97775927,
          -18166313,
          -90432385,
          151839109,
          -131543673,
          -137826638,
          -76428882,
          -84756500,
          -115106418,
          -25037871,
          46176985,
          146345884,
          120417793,
          234572014,
          150657282,
          64419413,
          393331043,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          63393710,
          3422737,
          -195964096,
          -75634174,
          -111683311,
          384096056,
          -129961800,
          -95589650,
          -23216881,
          -88236963,
          152155056,
          -136721558,
          -125760567,
          -90121641,
          -93271021,
          -111585349,
          -20840896,
          42644203,
          156840923,
          111905295,
          208547081,
          139710872,
          59580991,
          61774620,
          381100560,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          9771394,
          -100792111,
          -386073335,
          -24893822,
          -32995906,
          447775905,
          -19393075,
          -3619180,
          -17205513,
          -21279967,
          75678280,
          -117397691,
          -121471422,
          -56248857,
          -88299728,
          -31929945,
          -94009753,
          -116224321,
          82874611,
          97969997,
          93184615,
          80978818,
          19505337,
          49402934,
          52589005,
          280123132,
          29794,
          2289,
          61017,
          65405,
          89612,
          -7657,
          17960,
          -324513,
          -44100,
          -50993,
          9080,
          29984,
          -41400,
          59870,
          50116,
          -5119,
          -4768
        ],
        [
          -87173119,
          -142719937,
          -383180112,
          3194725,
          50750796,
          477656067,
          26145286,
          34852181,
          -20146410,
          930095,
          43151546,
          -126932403,
          -138102342,
          -58033671,
          -102758932,
          -8708029,
          -128948665,
          -199149861,
          59685291,
          100412002,
          42170237,
          57556533,
          -4603075,
          42003846,
          57016947,
          394510809,
          82020129,
          42790,
          38141,
          -30290,
          -21281,
          6131,
          -238868,
          115002,
          -70264,
          48982,
          7743,
          66221,
          13741,
          65615,
          38757,
          60392,
          -174359
        ],
        [
          -87816917,
          -142050067,
          -381853053,
          3177339,
          53687740,
          472266050,
          26120726,
          34955444,
          -20175069,
          805975,
          43267875,
          -127090608,
          -138196447,
          -58013514,
          -102760762,
          -8892189,
          -128955236,
          -199606855,
          58891060,
          100346742,
          42290645,
          57384513,
          -4468633,
          42009674,
          56859612,
          394765396,
          80239504,
          11493921,
          38141,
          -30290,
          -21281,
          6131,
          -238868,
          115002,
          -70264,
          48982,
          7743,
          66221,
          13741,
          65615,
          38757,
          60392,
          -174359
        ],
        [
          195694402,
          107641104,
          -30177608,
          9767299,
          58358109,
          202680840,
          46261267,
          -32009564,
          -16737276,
          -10706357,
          60407988,
          54169165,
          53875580,
          36027932,
          35323403,
          -62075828,
          36875050,
          42541442,
          1975769,
          -12280549,
          -61384478,
          -32908638,
          -24211055,
          -30013868,
          -32110989,
          -37776360,
          -29612141,
          -17398989,
          485229214,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -76725554,
          -4090026,
          -51967937,
          64512207,
          262731858,
          -17648932,
          84674171,
          90127530,
          -3546256,
          36139954,
          23549929,
          -86196438,
          -110099157,
          -29697060,
          -68825976,
          55140107,
          -185447175,
          -361695785,
          -30725132,
          106731393,
          -36212330,
          14511501,
          -50277243,
          16834467,
          18752102,
          398027642,
          118045580,
          32653455,
          20987490,
          447586021,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -173486670,
          -130227868,
          -501451525,
          15007487,
          151252099,
          602176128,
          53242795,
          68070703,
          -30446089,
          -14677256,
          16825628,
          -128650118,
          -177667062,
          -72218541,
          -139683027,
          -43419186,
          -198688577,
          -394078392,
          59552174,
          137810179,
          7874705,
          30892636,
          -25284416,
          23363320,
          47355368,
          477048300,
          133611902,
          14579024,
          5995007,
          53145206,
          327642232,
          -2561,
          -363393,
          39154,
          -177526,
          6374,
          2513,
          2833,
          2817,
          18393,
          15039,
          4914,
          -6726
        ],
        [
          391960104,
          226645674,
          169701457,
          -42679748,
          -22577045,
          91577766,
          -58225956,
          -68237567,
          -23588244,
          -80238671,
          147209599,
          -8392014,
          -14552537,
          -9597623,
          -20603470,
          -129603010,
          18637831,
          20192952,
          65952164,
          13258039,
          75165336,
          52633150,
          25909531,
          20334891,
          7208904,
          -82129439,
          -48555808,
          -18880441,
          120783704,
          43118232,
          41115303,
          502831611,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          444456367,
          239979350,
          224615646,
          -133922123,
          -98249306,
          -279153758,
          -268387053,
          -140977681,
          9713961,
          -144249332,
          218800806,
          -49536932,
          -36470349,
          -52798561,
          -25198558,
          -212624998,
          91784604,
          244525599,
          144003194,
          43717475,
          323886451,
          179650955,
          145235183,
          97789442,
          55577960,
          -328868277,
          -146358364,
          15291622,
          -83866330,
          -27616400,
          -11653117,
          32045491,
          355958142,
          1233852,
          -224464,
          -64186,
          -55788,
          -14366,
          158155,
          -373552,
          -323317,
          15942,
          -56918
        ],
        [
          499230926,
          215505967,
          190737491,
          -134148859,
          -153972993,
          -306052796,
          -238440349,
          -251170606,
          -20110860,
          -140437691,
          211645133,
          -65683560,
          -28891912,
          -47251780,
          -1082405,
          -206949827,
          109228042,
          298092891,
          149829924,
          22488861,
          293179330,
          150637327,
          126194790,
          72815834,
          46084912,
          -328439320,
          -198387747,
          -23081757,
          -74031722,
          -97900016,
          -93578827,
          28328938,
          -5869142,
          398268802,
          -52374,
          -3555,
          -8842,
          1776,
          43804,
          -56225,
          -50268,
          12625,
          -26672
        ],
        [
          -193733658,
          80316211,
          392004105,
          55134712,
          772737835,
          -860032235,
          23699134,
          42237788,
          -30280022,
          -35859790,
          20183650,
          -111235825,
          -131085291,
          -50192712,
          -96794021,
          -100123494,
          -113855708,
          -289548279,
          -107898657,
          38343243,
          12064589,
          -13847810,
          4442152,
          34571601,
          42864094,
          359887535,
          104507342,
          89220509,
          -123878645,
          50720771,
          4999353,
          -18335929,
          205777313,
          138420913,
          342546465,
          -14208,
          -23217,
          -25789,
          71005,
          -154165,
          -137846,
          56754,
          -77421
        ],
        [
          -143087073,
          19510247,
          295854114,
          46040014,
          514034468,
          -376382508,
          24979732,
          40693407,
          -24435848,
          -20258226,
          16783895,
          -107547089,
          -127557872,
          -54290119,
          -96899566,
          -80873897,
          -109451146,
          -253372722,
          -36530104,
          44549818,
          278175,
          4921353,
          -6332738,
          35156497,
          60590378,
          350586976,
          194391769,
          44410712,
          -92509731,
          -7053676,
          -1071904,
          9197791,
          167641140,
          137612525,
          146735918,
          92247223,
          992,
          538,
          -1134,
          6931,
          5820,
          392,
          -467
        ],
        [
          332631727,
          187974797,
          226185908,
          -23953572,
          84506821,
          -31979659,
          -95810404,
          -103894624,
          -42938353,
          -59180026,
          145483612,
          -70552226,
          -71848976,
          -42145002,
          -60933416,
          -68987437,
          -25817699,
          -27798822,
          72153124,
          49334107,
          110519115,
          65901303,
          37515793,
          42660211,
          18753235,
          52544357,
          -31059803,
          7538586,
          47376556,
          72079190,
          -591895,
          122665679,
          46690799,
          37446922,
          59160399,
          -1753567,
          528372257,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          444754267,
          244482708,
          220326292,
          -137626236,
          -94899530,
          -270830619,
          -271059997,
          -140652152,
          8337588,
          -148457643,
          219205112,
          -50706317,
          -41160329,
          -55281028,
          -29217520,
          -219334221,
          86225198,
          229598599,
          145872039,
          47344565,
          325953687,
          180080627,
          145700389,
          97368908,
          55434367,
          -326882652,
          -137035270,
          14301908,
          -84334288,
          -24266279,
          18908919,
          33198415,
          356134831,
          10219016,
          -6559427,
          -2569235,
          103977,
          51803179,
          -22551,
          165549,
          139246,
          6121,
          -15781
        ],
        [
          495036007,
          207231906,
          171637486,
          -132004284,
          -148223721,
          -276431375,
          -237898246,
          -250036105,
          -20374456,
          -140857834,
          214186177,
          -70214863,
          -34080401,
          -49238642,
          -4833962,
          -210521236,
          105127381,
          288978034,
          148628711,
          24840279,
          295113830,
          152568484,
          126456844,
          75224300,
          48951799,
          -314182120,
          -195239222,
          -20541336,
          -78231401,
          -98318025,
          -92840249,
          27988746,
          4680243,
          403260549,
          6628959,
          7451026,
          -787734,
          -33393378,
          40824163,
          8243,
          3068,
          -27089,
          -28687
        ],
        [
          592450744,
          319793933,
          25530874,
          -157638573,
          -301806876,
          -402027678,
          -294282559,
          -310727233,
          -49992987,
          -200256135,
          209590632,
          -41932864,
          -2932441,
          -49152558,
          13943001,
          -256119790,
          152859537,
          370821640,
          192480778,
          26029572,
          308931004,
          141575641,
          138124231,
          64409644,
          26291718,
          -529673907,
          -177731394,
          -27201546,
          -62982882,
          -76825518,
          -63115982,
          48155981,
          -26602075,
          215599462,
          13908321,
          8437624,
          32513191,
          -19753024,
          -22352650,
          319071792,
          45264,
          2962,
          -3767
        ],
        [
          554149991,
          424122840,
          44286337,
          -150691066,
          -281243576,
          -508796708,
          -309742731,
          -262229962,
          -35544653,
          -228286513,
          200831120,
          2333660,
          13277860,
          -43403299,
          12887118,
          -278222358,
          151050671,
          322475282,
          185274119,
          43362286,
          326003683,
          136915050,
          147823057,
          61527277,
          8432285,
          -641616881,
          -190199777,
          -8345589,
          -46542249,
          25265962,
          163879641,
          40414799,
          82345199,
          -90968368,
          89789888,
          66427893,
          42814881,
          17657377,
          -72507365,
          295483445,
          251265525,
          39507,
          -54275
        ],
        [
          -194553481,
          91456728,
          387251452,
          54494198,
          760247152,
          -847881642,
          25972653,
          41524397,
          -33497418,
          -39849111,
          14205343,
          -106457130,
          -130856556,
          -50291350,
          -97874312,
          -101582055,
          -119011907,
          -305459905,
          -105488499,
          42104288,
          6527173,
          -19685232,
          1661554,
          29012141,
          37794691,
          351230702,
          113619480,
          86313209,
          -116217866,
          58629227,
          49049529,
          -16691570,
          188361746,
          126766700,
          328759375,
          1566558,
          2402409,
          11239288,
          -10318721,
          12624731,
          11849086,
          38084811,
          -14567
        ],
        [
          -102595080,
          -34753415,
          40677428,
          33489999,
          -104021534,
          -54050761,
          73088704,
          44525698,
          23675075,
          64740527,
          -105792492,
          117279572,
          121583020,
          64299499,
          87455821,
          104176721,
          65954610,
          84856116,
          -77113654,
          -86863782,
          -139815696,
          -90667404,
          -46292588,
          -60987475,
          -58428188,
          -176914239,
          -11014676,
          -17055445,
          44902705,
          3219210,
          -11675920,
          -8705744,
          -87071313,
          -62030338,
          -65918202,
          -7674262,
          -4474015,
          -2311011,
          5078278,
          -31375919,
          -26055025,
          -1633096,
          1953658
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 252,
      "flags": [
        50132731,
        50132734,
        50326260,
        50329332,
        50329333,
        50329339,
        50329342,
        50332404,
        75498228,
        88081140,
        94372596,
        97518324,
        99091188,
        99876866,
        99877250,
        99877442,
        99877538,
        99877586,
        99877610,
        99877620,
        99877622,
        99877628,
        99975924,
        99975926,
        99975932,
        100025076,
        100025078,
        100025084,
        100025087,
        100049652,
        100049654,
        100049660,
        100049663,
        100061948,
        100061951,
        100068092,
        100068095,
        100071166,
        100071167,
        100270836,
        100369140,
        100418292,
        100442868,
        100455156,
        100461300,
        100464379,
        100464382,
        100614900,
        100639476,
        100651764,
        100657908,
        200540162
      ],
      "factor": [
        [
          798414073,
          -94125,
          52247,
          426173,
          -29622,
          -95008,
          -100849,
          -12178,
          5848,
          6780,
          5865,
          11056,
          10539,
          -16035,
          14340,
          9591,
          6877,
          8195,
          17336,
          539,
          -7644,
          -25305,
          7324,
          -62477,
          -38668,
          57428,
          -6609,
          19899,
          148,
          10704,
          1324,
          7812,
          -673,
          11907,
          -11799,
          -21585,
          -29101,
          -16442,
          446,
          -498,
          359,
          2997,
          95,
          7165,
          13772,
          -71,
          18202,
          152,
          463,
          5074,
          18477,
          -8022
        ],
        [
          779838374,
          185298151,
          -16430,
          34634,
          66434,
          95969,
          44663,
          -13247,
          -6097,
          -7403,
          -5439,
          -6628,
          -10606,
          22889,
          -9316,
          -7207,
          -7138,
          -7147,
          -15970,
          -5058,
          -859,
          15013,
          4837,
          46429,
          -11814,
          -30227,
          6078,
          -2089,
          -315,
          -5820,
          -469,
          -1508,
          22,
          -3457,
          5695,
          10404,
          15298,
          13025,
          1481,
          -113,
          1387,
          571,
          -75,
          1171,
          2403,
          18,
          3138,
          11,
          38,
          594,
          2618,
          -1071
        ],
        [
          239025850,
          49840648,
          925518900,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          790159628,
          -5716405,
          30285705,
          438157273,
          -117820,
          269037,
          314798,
          50844,
          -102084,
          -148723,
          -104697,
          -86666,
          -127489,
          305672,
          -87333,
          -64394,
          -66121,
          -58607,
          -113855,
          -25297,
          58388,
          163592,
          8934,
          519824,
          -6041,
          114365,
          37883,
          -8040,
          -1692,
          11148,
          -501,
          -7833,
          424,
          -15662,
          23720,
          72815,
          61213,
          67062,
          11119,
          5906,
          -3504,
          -2545,
          21305,
          25326,
          12047,
          15678,
          -31392,
          1801,
          6036,
          41676,
          79933,
          -44445
        ],
        [
          727889524,
          -26059544,
          14247602,
          387008467,
          65306752,
          259428,
          338928,
          -23813,
          -105118,
          -152327,
          -100307,
          -86925,
          -126947,
          300296,
          -94207,
          -67036,
          -65713,
          -60803,
          -111879,
          -16609,
          71991,
          171235,
          47935,
          472782,
          10360,
          60795,
          25788,
          3091,
          -5211,
          5036,
          -2227,
          -7329,
          -4269,
          -7553,
          25771,
          82311,
          102948,
          46541,
          9383,
          5948,
          -110401,
          -34014,
          21303,
          25316,
          12030,
          15681,
          -31402,
          1801,
          6037,
          41685,
          79950,
          -44454
        ],
        [
          763434953,
          26620215,
          -24276920,
          -47109429,
          49702547,
          98415078,
          -99020,
          107512,
          94150,
          91446,
          57622,
          64507,
          110407,
          -279490,
          71714,
          55823,
          63054,
          55423,
          119634,
          34896,
          -32953,
          -133814,
          -151578,
          -390175,
          161366,
          111480,
          -27841,
          38224,
          259,
          20355,
          2552,
          15013,
          -1302,
          22833,
          -22574,
          -41320,
          -55611,
          -31193,
          943,
          -970,
          674,
          5832,
          111,
          13736,
          26680,
          -57,
          35173,
          300,
          910,
          9915,
          35942,
          -15628
        ],
        [
          734580561,
          103013481,
          -32918387,
          -46929227,
          30852144,
          77720391,
          122173299,
          20347,
          63710,
          46754,
          28445,
          36672,
          50424,
          -119674,
          30212,
          22671,
          25273,
          20928,
          31121,
          1973,
          -34619,
          -64073,
          -104720,
          -122786,
          -3608,
          -5147,
          -4455,
          -382,
          -60,
          -1079,
          -88,
          -280,
          3,
          -637,
          1058,
          1938,
          2851,
          2411,
          275,
          -20,
          208,
          103,
          -12,
          216,
          444,
          6,
          575,
          3,
          9,
          123,
          507,
          -211
        ],
        [
          14730043,
          5966060,
          3199491,
          13913319,
          -9501937,
          -1862236,
          1608316,
          7379039,
          69785,
          38956,
          32351,
          41690,
          83964,
          -129793,
          24523,
          31292,
          44492,
          36058,
          75224,
          41370,
          64072,
          -52897,
          -144020,
          -103832,
          40263,
          123278,
          -40118,
          195836,
          29707,
          19839,
          2203,
          10493,
          14365,
          79023,
          53100,
          19079,
          40987,
          -189750,
          -44678,
          451,
          32223,
          134192,
          32253,
          -99734,
          199220,
          -56720,
          -222225,
          69132,
          28998,
          -68518,
          24197,
          -54896
        ],
        [
          82897735,
          -44214357,
          92464721,
          -53552606,
          16541075,
          80519596,
          -14595119,
          71016859,
          719250340,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          72276898,
          2623942,
          92136435,
          -84404767,
          8343284,
          30050047,
          -22747831,
          41596073,
          55602380,
          726227598,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          80145722,
          10081222,
          84663285,
          -47678536,
          -11555968,
          8713355,
          -26973079,
          34639191,
          23821897,
          129257943,
          680946521,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          184931720,
          -6853230,
          114451980,
          -118918608,
          -32424612,
          18093492,
          -64526563,
          80165563,
          -170984,
          14567012,
          84931457,
          724995744,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          299331896,
          168683590,
          149265716,
          -127285180,
          -83786677,
          -39520790,
          14413870,
          118827783,
          -67003714,
          -35949517,
          -25714905,
          7934902,
          660642399,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          179330050,
          -1212154,
          319218553,
          -150670899,
          -82327813,
          11111158,
          -41253974,
          20547955,
          32983882,
          61595201,
          62240743,
          45387872,
          37874971,
          562544857,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          70353304,
          -56358909,
          106612985,
          -18340134,
          -38038313,
          -27351011,
          -87529074,
          22109295,
          54791661,
          67759417,
          53553986,
          55881202,
          51123613,
          128227704,
          409821311,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          50118208,
          -22078182,
          135316874,
          4848914,
          -59556731,
          -36485253,
          -65248024,
          42354027,
          62520302,
          62407472,
          53332471,
          60380610,
          53766510,
          151144901,
          -18638829,
          454456693,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          76954862,
          16570504,
          150645656,
          6663867,
          -49473077,
          -43575378,
          -49051872,
          46419410,
          68734359,
          70426832,
          54438027,
          55756951,
          57091690,
          152494825,
          13530882,
          2358016,
          491784502,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          65156605,
          16073505,
          161977640,
          76640273,
          -68226765,
          -58627975,
          -60595718,
          52718577,
          56378477,
          64309156,
          49420256,
          47969493,
          50051451,
          156639856,
          17305769,
          -15453036,
          658046,
          458841144,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          157159333,
          137998035,
          186281185,
          130227796,
          -196837685,
          -139802833,
          -36600646,
          147477841,
          52703371,
          69618914,
          51834842,
          42945210,
          33606013,
          133359433,
          23255453,
          27488542,
          22785616,
          172906,
          443111324,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          219678565,
          110363649,
          249459497,
          77699391,
          -105888149,
          -123780308,
          -2983515,
          74217334,
          19166570,
          61609658,
          41691509,
          -35451443,
          34080011,
          115868312,
          28092992,
          34056906,
          33237779,
          27275430,
          49025682,
          513422217,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          72771842,
          291628099,
          222163262,
          191842497,
          -278167708,
          -143020535,
          49813077,
          158800780,
          11038838,
          30009658,
          33499295,
          30539192,
          8320338,
          134506666,
          54323968,
          74935229,
          36448697,
          -6386265,
          -26171032,
          14771436,
          508108373,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -37974853,
          273840428,
          169863030,
          -288082231,
          -44035782,
          39129862,
          191008046,
          -3375521,
          -21054046,
          8592872,
          26877241,
          -517966,
          -23211701,
          168417437,
          -31572222,
          2508442,
          -28795563,
          10666549,
          -33937795,
          20487683,
          158802743,
          690305852,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -458583017,
          144443364,
          245090432,
          -466834772,
          -186155053,
          -145376316,
          -31152723,
          -10033454,
          -167291642,
          -69224870,
          -30347265,
          -42038047,
          -72861792,
          249238766,
          -27321248,
          -14775232,
          -28377367,
          -17036623,
          -7834297,
          56899864,
          98384968,
          105960505,
          442063230,
          740897,
          -36689,
          1719098,
          148186,
          -113268,
          -2922,
          -20203,
          -16986,
          -59728,
          5038,
          -111611,
          141442,
          345841,
          364193,
          287239,
          23382,
          19373,
          -10569,
          -35856,
          74377,
          89782,
          -60145,
          21939,
          -95243,
          2079,
          6968,
          44235,
          67412,
          -42008
        ],
        [
          -483259083,
          71096697,
          124799887,
          -344747396,
          -65224498,
          95065347,
          98254949,
          -34222468,
          -100954894,
          -75049033,
          -45845086,
          -59032684,
          -81621624,
          192884215,
          -49691860,
          -37328131,
          -41334519,
          -34677270,
          -53388855,
          -4467528,
          54009562,
          104102446,
          164517568,
          204776850,
          -444378,
          134432,
          66472,
          73151,
          -2284,
          28677,
          10347,
          23560,
          -4611,
          42466,
          -29008,
          -51885,
          -61433,
          -30982,
          10492,
          -3131,
          493,
          11830,
          823,
          20675,
          106846,
          5847,
          19308,
          768,
          2413,
          26651,
          97025,
          -42093
        ],
        [
          40439882,
          1056676245,
          44853850,
          -687189779,
          -215910576,
          -22216431,
          442712289,
          139125441,
          -127684878,
          -63952771,
          -42086700,
          -83939040,
          -61059243,
          80477731,
          -56667943,
          -34995232,
          -23597697,
          -23347045,
          10789970,
          48968411,
          114496496,
          131849111,
          153282501,
          72369896,
          433318752,
          -5493,
          10178,
          5959,
          -224,
          -1042,
          89,
          1727,
          -247,
          1580,
          481,
          861,
          2346,
          5256,
          1506,
          -302,
          1386,
          1669,
          -31,
          3929,
          7524,
          -70,
          10135,
          44,
          198,
          2498,
          9538,
          -4051
        ],
        [
          -424888841,
          201898726,
          327745989,
          -431874137,
          -357923224,
          -169818139,
          -55234683,
          849424,
          -139977344,
          -138832474,
          -84328056,
          -40184393,
          -74736687,
          259922814,
          -29052940,
          -15962075,
          -27330510,
          -12944588,
          -4432403,
          42800970,
          110715622,
          102166620,
          200287928,
          187659519,
          91094772,
          383551832,
          -20731,
          36739,
          3537,
          49353,
          3653,
          19694,
          1667,
          37021,
          -54826,
          -99245,
          -150258,
          -105829,
          -8007,
          2856,
          -2617,
          9616,
          -3941,
          -19372,
          -30656,
          14336,
          -7896,
          1990,
          6724,
          40973,
          53747,
          -36313
        ],
        [
          -495344329,
          73611508,
          121280935,
          -358796142,
          -53173198,
          96269301,
          99094053,
          -35548307,
          -100775703,
          -74847141,
          -45808059,
          -58916898,
          -81462661,
          192686195,
          -49667775,
          -37337748,
          -41363755,
          -34606926,
          -53023596,
          -4568385,
          53541047,
          103937102,
          164099148,
          204396981,
          2154437,
          -694596,
          8837520,
          -105314,
          -2880,
          -5035,
          5102,
          -1496,
          -3033,
          16637,
          2527,
          5517,
          18796,
          34168,
          13396,
          -2609,
          3513,
          12053,
          390,
          24727,
          80378,
          2714,
          47156,
          643,
          2040,
          22905,
          84260,
          -36425
        ],
        [
          78462411,
          905735414,
          57823944,
          -593916254,
          -247443519,
          -109297403,
          434549405,
          165903543,
          -128037850,
          -66486183,
          -43669764,
          -88558464,
          -64687668,
          93031679,
          -62562870,
          -37934338,
          -25408068,
          -28478086,
          2719322,
          51284603,
          106946623,
          135943428,
          150328912,
          89317877,
          323373420,
          3264653,
          -70478754,
          205821468,
          -3,
          -43,
          -4,
          -13,
          0,
          -28,
          43,
          80,
          117,
          94,
          10,
          0,
          0,
          2,
          0,
          6,
          9,
          0,
          15,
          0,
          0,
          4,
          14,
          -6
        ],
        [
          72559704,
          433983332,
          -720532,
          -431873472,
          -150719344,
          60529996,
          233326190,
          68674529,
          -91866450,
          -54463931,
          -36410773,
          -67210874,
          -71550976,
          113546433,
          -47767327,
          -21340848,
          -31779640,
          -35734660,
          -21627468,
          32253959,
          59347270,
          87723331,
          150581068,
          161343857,
          137531946,
          -17947378,
          -23855180,
          36518469,
          398782168,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -566709270,
          287018441,
          407438068,
          -187271022,
          -511997242,
          -175550971,
          51479902,
          137530355,
          -187620237,
          -158634023,
          -129270668,
          -99248963,
          -128515716,
          305871070,
          -51711197,
          -33269352,
          -39885764,
          -31690533,
          -14777200,
          53685608,
          98697251,
          135000289,
          210831603,
          231476622,
          76169872,
          233527066,
          3713578,
          17911374,
          -723048,
          321183719,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -443614781,
          33007303,
          127754143,
          -300403999,
          -49153470,
          84090987,
          61731611,
          -33245460,
          -91689442,
          -69341412,
          -42424528,
          -52731316,
          -70639223,
          179938997,
          -43701746,
          -34547561,
          -42480313,
          -34169937,
          -46356006,
          -3949058,
          52692877,
          87609353,
          147849652,
          182106793,
          -19126808,
          676725,
          11679941,
          -8828468,
          -483767,
          -3040894,
          150009915,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          144130248,
          517661114,
          35393630,
          -334641302,
          -145257622,
          -104062859,
          258991544,
          59007826,
          -120020465,
          -69916226,
          -42967909,
          -77433186,
          -72213364,
          92507533,
          -54029118,
          -29681182,
          -31178928,
          -20339804,
          -15832685,
          42587952,
          49447260,
          141728600,
          162643693,
          77303601,
          220808124,
          38986658,
          -60142147,
          89539559,
          5161311,
          16526598,
          -30883712,
          374821319,
          0,
          -9,
          12,
          22,
          31,
          27,
          3,
          0,
          6,
          1,
          0,
          2,
          2,
          0,
          5,
          0,
          0,
          0,
          1,
          0
        ],
        [
          48444993,
          300757260,
          19678243,
          -360193453,
          -82150371,
          89240029,
          186273865,
          10321370,
          -79110045,
          -48403498,
          -32472555,
          -54590472,
          -64788262,
          119282220,
          -49249519,
          -29403378,
          -41074853,
          -31967340,
          -19182243,
          23844785,
          75660820,
          86866548,
          132412409,
          162120883,
          87064000,
          -27325375,
          -20361256,
          25573187,
          -13342517,
          -7710507,
          2856503,
          -10713790,
          457854248,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          56894878,
          660141101,
          93153093,
          -386226936,
          -232645231,
          -116112359,
          313660304,
          137747744,
          -128924730,
          -71240012,
          -44257620,
          -82891215,
          -67996865,
          118154805,
          -60750811,
          -38357593,
          -26788022,
          -30782229,
          -6188222,
          42456943,
          95245949,
          125843788,
          163251626,
          98836837,
          244102736,
          25721021,
          -49502151,
          100924846,
          6478840,
          8879691,
          -15496828,
          20313626,
          1886242,
          156562015,
          -7,
          -7,
          -11,
          8,
          3,
          0,
          -2,
          -9,
          -2,
          8,
          -13,
          4,
          16,
          -5,
          -2,
          5,
          -1,
          3
        ],
        [
          168260696,
          288191961,
          50982120,
          -307095773,
          -124043452,
          121068306,
          181882041,
          93515145,
          -59766084,
          -44228954,
          -25660325,
          -31392900,
          -44826142,
          120391481,
          -30992614,
          -23493990,
          -22037145,
          -24558573,
          -31813599,
          9672929,
          48055412,
          81940132,
          95682580,
          138304808,
          37152104,
          -23571492,
          -2550285,
          13671611,
          28654,
          -30113182,
          385339,
          -21920228,
          -4855105,
          -11053055,
          246824260,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -393480103,
          54106939,
          122016699,
          -542371061,
          39187653,
          206437564,
          152529760,
          -30552455,
          -68246055,
          -66031946,
          -40352012,
          -27844442,
          -43483779,
          179640227,
          -57044394,
          -39896456,
          -31279176,
          -43990623,
          -56769392,
          3410536,
          28019999,
          82791668,
          101432227,
          142239643,
          -48178368,
          -70996165,
          2851306,
          -13340834,
          -5028156,
          38838567,
          -1976793,
          -16664646,
          -8157755,
          -23259176,
          35620117,
          336008936,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          213727308,
          220224903,
          -44325767,
          -218858046,
          63738779,
          151342344,
          203225250,
          41083613,
          -21464318,
          -19566339,
          -14336994,
          -23409971,
          -20741808,
          40682332,
          -30229553,
          -19714294,
          -14323544,
          -18394257,
          -28698884,
          4587785,
          17849355,
          49806043,
          8431860,
          105299512,
          46460362,
          -80964038,
          -5307314,
          25840044,
          3371355,
          -20704094,
          -2820435,
          -1422553,
          1625358,
          6780710,
          23392807,
          31672547,
          78283540,
          -101717,
          -21949,
          2619,
          -262065,
          -11889,
          32177,
          21540,
          14968,
          -71408,
          1329,
          420,
          1440,
          6689,
          -1986,
          -2730
        ],
        [
          85906986,
          -109321231,
          -113493571,
          -241781860,
          225087206,
          305574070,
          118349705,
          -53410810,
          14187878,
          -7052441,
          -7724019,
          -5232506,
          -18221150,
          40646760,
          -22163298,
          -17877479,
          -17131185,
          -19172708,
          -56283496,
          -24679938,
          -25305033,
          26074835,
          -42835666,
          146515145,
          -88253283,
          -129529961,
          19918962,
          -16895926,
          -1217470,
          -24949227,
          -2405776,
          -9230967,
          281955,
          -17434872,
          25512269,
          46870091,
          68016564,
          51969499,
          118860,
          10019,
          -359077,
          -27725,
          -2008,
          -43798,
          -85620,
          41117,
          -54235,
          5091,
          16680,
          113955,
          215658,
          -120821
        ],
        [
          86476826,
          -109142767,
          -113405265,
          -241202485,
          225038881,
          304359188,
          118077365,
          -52859800,
          14236453,
          -6936433,
          -7646129,
          -5245777,
          -18272919,
          40443003,
          -22138904,
          -17821946,
          -17064687,
          -19113026,
          -56269603,
          -24605675,
          -25274450,
          26019416,
          -42727209,
          146029157,
          -88538079,
          -129699235,
          20544919,
          -17023991,
          -1190035,
          -25110296,
          -2453161,
          -9198883,
          351227,
          -17532590,
          25456485,
          47170028,
          68023005,
          50655109,
          8992623,
          10019,
          -359077,
          -27725,
          -2008,
          -43798,
          -85620,
          41117,
          -54235,
          5091,
          16680,
          113955,
          215658,
          -120821
        ],
        [
          113927282,
          23403980,
          305223637,
          54437375,
          -67355901,
          -52343364,
          19846014,
          -59305854,
          -71053355,
          -9846155,
          -7193782,
          -64522740,
          -30964888,
          223162275,
          -20923910,
          -16456691,
          -12120707,
          -15532640,
          12188696,
          196283715,
          30445415,
          50702712,
          121223726,
          106492324,
          35578970,
          5293320,
          -14368893,
          7211845,
          16710626,
          32286775,
          5953862,
          2384002,
          7629829,
          3306334,
          -2693315,
          -39209418,
          -25785107,
          -3897482,
          10849688,
          555872652,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -208984747,
          119076960,
          308610909,
          -257877089,
          -406938873,
          -119004457,
          -81411174,
          59017222,
          -157319101,
          -54573065,
          -39608998,
          -42894998,
          -66896073,
          244268807,
          -11593864,
          -6903675,
          -24798209,
          -9181831,
          -1739986,
          46586914,
          63130769,
          84540325,
          333998607,
          91866720,
          -9883939,
          120391606,
          15004553,
          -10683335,
          8757649,
          16905283,
          5323340,
          1372928,
          9769760,
          -10262709,
          -6072148,
          -18235385,
          -67893668,
          39530913,
          8135359,
          718845,
          257093338,
          106203,
          -101360,
          -181912,
          30455,
          2366,
          26240,
          22234,
          3971,
          -51388,
          21683,
          -9319
        ],
        [
          -299287388,
          274314471,
          350484302,
          -335971455,
          -382505617,
          -198498548,
          -13608929,
          52608925,
          -152702259,
          -159521983,
          -76533953,
          -38057750,
          -88643494,
          283800719,
          -43810107,
          -25550760,
          -35947299,
          -23589720,
          -22373152,
          40986238,
          147973517,
          126629429,
          321451714,
          122613816,
          69167119,
          277162448,
          584310,
          -7014613,
          -8905659,
          -19158916,
          -6476939,
          -4140604,
          -7923507,
          44038,
          7161034,
          12669746,
          31159296,
          -28100746,
          -12267977,
          -1616945,
          -251892237,
          81981983,
          62076,
          102392,
          -3429,
          6298,
          -9444,
          1006,
          3484,
          14093,
          -18439,
          -1509
        ],
        [
          -317315647,
          242773273,
          369337215,
          -30208770,
          -449316356,
          -147910955,
          66332101,
          107336625,
          -147692875,
          -146190019,
          -99210241,
          -128585094,
          -142282685,
          292851407,
          -70913486,
          -50871534,
          -57869449,
          -54630483,
          -30202093,
          36247639,
          101845461,
          139565083,
          224940005,
          203023313,
          52350958,
          173632130,
          3737925,
          7952001,
          -3089889,
          128796450,
          -7175066,
          7016309,
          -19517248,
          8512464,
          -22319706,
          49386496,
          -56547755,
          -6282611,
          1263516,
          8581108,
          -116132241,
          -20350695,
          360192102,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          26987452,
          381003904,
          324143896,
          94549508,
          -479611722,
          -166858907,
          140253391,
          185388916,
          -171873446,
          -96532520,
          -76531037,
          -155800366,
          -155926530,
          230723368,
          -73046349,
          -55774275,
          -56964206,
          -56401334,
          -18780975,
          12383720,
          79667020,
          146792604,
          236470148,
          151710061,
          111551911,
          5061165,
          3377235,
          47066067,
          6467024,
          216749678,
          -1257094,
          20787090,
          -657870,
          25426065,
          -54559051,
          9437850,
          -155401530,
          -91996098,
          -14508997,
          18994091,
          986498,
          -56425814,
          107376181,
          189920091,
          -66245,
          4789,
          18643,
          645,
          1995,
          22201,
          81480,
          -35271
        ],
        [
          -347147924,
          380428012,
          305898729,
          155110601,
          -276332549,
          -180148630,
          105339676,
          -106070725,
          -179177395,
          -102447996,
          -44301474,
          -101179829,
          -101225575,
          196469045,
          -75740777,
          -62743001,
          -59053270,
          -37978431,
          -33679879,
          -36638512,
          141194585,
          151828429,
          254703166,
          226602128,
          248873722,
          147304022,
          -84152276,
          44013737,
          -1911894,
          -97222661,
          15314631,
          24437914,
          -2444770,
          61720998,
          -64341281,
          -228197311,
          -157550932,
          -144930077,
          -4455732,
          -20527325,
          741728,
          56280932,
          -105737695,
          -181685900,
          40601245,
          7276,
          -23734,
          549,
          1706,
          19211,
          71094,
          -30691
        ],
        [
          -583119998,
          -1112771071,
          -100861547,
          -270533736,
          527089233,
          479404687,
          -320813259,
          -410970592,
          43591231,
          -11270342,
          -5769891,
          36733506,
          -33372541,
          146563446,
          7339496,
          -5962280,
          -26890520,
          -14306486,
          -103875503,
          -77725956,
          -93087098,
          -20457755,
          -12514906,
          215656064,
          -445933030,
          -82387581,
          72144109,
          -152986098,
          -16674990,
          -20529403,
          6312348,
          -24763410,
          -4455278,
          -82929262,
          2359575,
          32607603,
          -4482534,
          125695164,
          17562306,
          -58581,
          -11954629,
          3187088,
          -14212836,
          9844118,
          -12733332,
          74877352,
          6959,
          40,
          138,
          1692,
          6541,
          -2779
        ],
        [
          458111865,
          -58478853,
          -206153365,
          -708808772,
          332995144,
          237721635,
          35526884,
          -174872768,
          11505549,
          3062978,
          -1942072,
          -3555403,
          -3970103,
          -33291160,
          -4135472,
          -6245688,
          -5405498,
          -10502719,
          -18733762,
          -12742344,
          -24326431,
          782123,
          -39045943,
          15283625,
          -271113,
          -49766727,
          12409200,
          5573641,
          1501397,
          -14494404,
          -8960188,
          3978281,
          2027360,
          -9233750,
          8165403,
          14011752,
          17050534,
          31276049,
          -1238146,
          607865,
          3192858,
          5051967,
          -708528,
          21186766,
          -43632229,
          -7584877,
          96687546,
          171,
          531,
          5798,
          20967,
          -9118
        ],
        [
          -68690535,
          116985737,
          378309652,
          -9474927,
          -488314541,
          -112820933,
          -45013635,
          116040254,
          -176557923,
          -179732817,
          -91083010,
          -62779639,
          -145629758,
          319870264,
          -63304989,
          -48024052,
          -63598288,
          -43548293,
          -66304977,
          -22296444,
          112127539,
          140441579,
          343198323,
          195804124,
          -34069847,
          230109537,
          30425597,
          -36878345,
          -14605360,
          24610489,
          -6981203,
          -5621472,
          -13954905,
          -12668780,
          -10162688,
          20803256,
          -64940888,
          36377199,
          -2882510,
          4697376,
          -199619705,
          60215768,
          33944535,
          14387298,
          4582963,
          -91066887,
          -11114975,
          222486764,
          0,
          0,
          0,
          0
        ],
        [
          -292130041,
          174786411,
          319369281,
          -146641395,
          -300676563,
          -138115655,
          49776707,
          38913909,
          -188827704,
          -185803523,
          -119758807,
          -110964156,
          -151868815,
          270601710,
          -87196938,
          -66102492,
          -72145214,
          -55755146,
          -52763642,
          -24027354,
          119578780,
          147250917,
          291366031,
          147601555,
          43782907,
          131066045,
          6608624,
          11274016,
          -23968588,
          140449392,
          -7289182,
          6606207,
          -28726800,
          14682632,
          -31928051,
          51671530,
          -60186017,
          -20218167,
          -3320013,
          465483,
          -201506601,
          -22692982,
          65662650,
          149480081,
          -11490032,
          -85623429,
          -17943652,
          -12660264,
          349356709,
          0,
          0,
          0
        ],
        [
          -394642335,
          397408329,
          143618870,
          -363515064,
          -64963104,
          -194071008,
          189214546,
          -40287013,
          -149148229,
          -67660106,
          -62578428,
          -145325957,
          -115577515,
          144858483,
          -66273533,
          -44669069,
          -36256009,
          -43025673,
          20214302,
          45540876,
          74686963,
          123713255,
          178802171,
          47944725,
          214056574,
          -22180728,
          -38365169,
          94763741,
          7931423,
          209765083,
          -893661,
          23176005,
          -3531204,
          51395807,
          -51797463,
          27062952,
          -78673637,
          -100026642,
          -4662670,
          19481948,
          -3420290,
          -132024300,
          109541246,
          195711892,
          -15429718,
          -37101275,
          -6288597,
          -34250673,
          -5381084,
          88707321,
          259,
          -112
        ],
        [
          -310503806,
          399410418,
          294511901,
          53159345,
          -273200508,
          -185074175,
          99168668,
          -141801759,
          -186639590,
          -106563545,
          -48322710,
          -111834112,
          -109758215,
          191246074,
          -78491466,
          -66059951,
          -62033352,
          -41548447,
          -31995030,
          -40061368,
          140847488,
          155382206,
          253086237,
          222850496,
          269159706,
          158925107,
          -83592385,
          51985530,
          -1822209,
          -88007500,
          14021810,
          30902297,
          -2760819,
          67155752,
          -73237068,
          -242614470,
          -178263933,
          -151923133,
          -1919994,
          -19563017,
          -1037840,
          55077961,
          -102926407,
          -167607897,
          10024026,
          -10444436,
          21313093,
          -1616649,
          -5619971,
          -21732958,
          36268547,
          -5885
        ],
        [
          -51405956,
          -48388338,
          -63133880,
          187121603,
          -9375163,
          -126583187,
          -91265543,
          30311580,
          65477948,
          50422211,
          31510650,
          40419071,
          56897856,
          -132993807,
          36628542,
          27679105,
          30087877,
          26030353,
          43617531,
          6291347,
          -31869840,
          -73628825,
          -103274933,
          -156848688,
          8331770,
          22140655,
          -5558977,
          1870932,
          213045,
          4130206,
          293107,
          1136593,
          -46946,
          2668323,
          -4050463,
          -7366616,
          -10628591,
          -9581771,
          -1088563,
          93817,
          -2131311,
          -412932,
          87549,
          -847310,
          -1780540,
          -94708,
          -2152031,
          2069,
          424,
          -228536,
          -1433010,
          535872
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 254,
      "flags": [
        50132730,
        50132732,
        50132735,
        50134270,
        50134271,
        50329338,
        50330874,
        50330875,
        50330878,
        50332410,
        75498234,
        88081146,
        94372602,
        97518330,
        99091194,
        99189498,
        99238650,
        99877626,
        99975930,
        100025082,
        100049658,
        100061946,
        100068090,
        100270082,
        100270466,
        100270658,
        100270754,
        100270802,
        100270826,
        100270838,
        100369130,
        100369142,
        100418282,
        100418294,
        100442870,
        100455158,
        100455162,
        100455164,
        100461302,
        100461306,
        100461308,
        100464378,
        100464380,
        100464383,
        200933378
      ],
      "factor": [
        [
          470201386,
          10047,
          79155,
          -94338,
          1659,
          36189,
          -3444,
          4529,
          -4387,
          33529,
          4198,
          4445,
          6037,
          2428,
          1454,
          1833,
          3065,
          -6857,
          -6891,
          -3338,
          -11924,
          -6739,
          -7484,
          3651,
          1832,
          2432,
          1707,
          7615,
          7255,
          3839,
          15206,
          418,
          1458,
          120,
          5853,
          312,
          6445,
          -5342,
          -24954,
          -15090,
          -13040,
          21993,
          -25628,
          10053,
          -23446
        ],
        [
          507848726,
          865285206,
          -190813,
          312967,
          14143,
          -1777,
          67050,
          23827,
          877,
          38995,
          975,
          1018,
          709,
          836,
          -831,
          -2345,
          -2230,
          -761,
          -2289,
          -1444,
          -2821,
          -2327,
          -1384,
          -1396,
          -111,
          -211,
          -297,
          -1692,
          -1929,
          -1117,
          -9722,
          6979,
          1840,
          7449,
          1157,
          20659,
          -2273,
          11699,
          8069,
          3550,
          9249,
          -1399,
          5593,
          10053,
          -23462
        ],
        [
          559453281,
          956780587,
          127065063,
          228348,
          -11621,
          -7273,
          55388,
          29425,
          14382,
          -32631,
          -306,
          -383,
          -449,
          -514,
          1874,
          4071,
          3439,
          2135,
          3895,
          2786,
          3707,
          3286,
          3189,
          2473,
          -312,
          85,
          373,
          1770,
          2176,
          2147,
          10754,
          2968,
          2016,
          1252,
          259,
          3771,
          -463,
          1861,
          1517,
          274,
          1511,
          -186,
          1070,
          1706,
          -3712
        ],
        [
          310753623,
          246462652,
          -335518356,
          415060533,
          -114368,
          -50778,
          -172149,
          33138,
          111596,
          -399581,
          -1437,
          -2690,
          -1883,
          -2508,
          25436,
          47706,
          41113,
          20142,
          34634,
          31824,
          42755,
          39063,
          35497,
          26521,
          -2914,
          2447,
          4076,
          25411,
          31773,
          26224,
          144188,
          9626,
          8803,
          3010,
          2742,
          -8225,
          3200,
          8294,
          2370,
          -8907,
          -1426,
          16174,
          -14846,
          17760,
          -41123
        ],
        [
          363511161,
          310589465,
          -298270793,
          379699766,
          61262173,
          -50778,
          -172149,
          33138,
          111596,
          -399581,
          -1437,
          -2690,
          -1883,
          -2508,
          25436,
          47706,
          41113,
          20142,
          34634,
          31824,
          42755,
          39063,
          35497,
          26521,
          -2914,
          2447,
          4076,
          25411,
          31773,
          26224,
          144188,
          9626,
          8803,
          3010,
          2742,
          -8225,
          3200,
          8294,
          2370,
          -8907,
          -1426,
          16174,
          -14846,
          17760,
          -41123
        ],
        [
          477032751,
          36957120,
          -27076963,
          34895166,
          8641682,
          47079223,
          -131786,
          -194844,
          -46149,
          485483,
          -11070,
          -9099,
          -9783,
          -455,
          -31471,
          -59916,
          -54787,
          -14054,
          -23249,
          -34102,
          -20803,
          -29454,
          -31834,
          -57941,
          374,
          -4833,
          -12320,
          -43507,
          -44245,
          -43524,
          -192899,
          -22092,
          -1919,
          -18552,
          -16678,
          -83048,
          -5164,
          19896,
          -14333,
          6902,
          17920,
          -2617,
          10902,
          19459,
          -45487
        ],
        [
          360526010,
          187936480,
          -220017263,
          330161656,
          -2029105,
          3196437,
          124255424,
          81002,
          129062,
          -281833,
          -14131,
          -21493,
          -27429,
          4160,
          18240,
          -11084,
          -16177,
          31389,
          -26758,
          44233,
          132523,
          79484,
          65304,
          -12322,
          -8165,
          -8892,
          -8672,
          -18006,
          -12143,
          -6028,
          27228,
          -5578,
          -2833,
          2729,
          -20257,
          -40875,
          6636,
          32264,
          -62392,
          72855,
          29231,
          -20090,
          12647,
          2803,
          -57491
        ],
        [
          255833387,
          132227754,
          -269022295,
          397096921,
          -15759168,
          -13716965,
          132717897,
          82140388,
          138498,
          -301123,
          -11690,
          -19169,
          -24395,
          6460,
          21859,
          -7142,
          -12577,
          30516,
          -28092,
          45748,
          130021,
          79738,
          65852,
          -12185,
          -8245,
          -8029,
          -8534,
          -13999,
          -6462,
          -3273,
          42981,
          -9969,
          -1143,
          5745,
          -19867,
          -56952,
          7746,
          36118,
          -20669,
          72846,
          29218,
          -20094,
          12650,
          2811,
          -57504
        ],
        [
          315344263,
          133166481,
          -290194495,
          396174036,
          -1391556,
          -6415535,
          79824118,
          42482392,
          44991886,
          -569303,
          -1487,
          -3696,
          -4597,
          -2419,
          35560,
          63844,
          54269,
          31159,
          42963,
          44417,
          61705,
          56362,
          56845,
          38220,
          -5707,
          939,
          5330,
          27717,
          35150,
          33861,
          182197,
          201,
          16383,
          -5857,
          1590,
          28711,
          -3123,
          16397,
          11217,
          5085,
          12934,
          -1911,
          7825,
          14051,
          -32937
        ],
        [
          17871829,
          23465091,
          -4340850,
          6206770,
          3512660,
          1123033,
          -1574780,
          -2286364,
          -1201859,
          9323477,
          58472,
          25863,
          14048,
          76078,
          20801,
          -146212,
          -128099,
          -44383,
          -359302,
          49628,
          100054,
          -6161,
          11261,
          -64388,
          1773,
          -7213,
          -17836,
          -30712,
          -42711,
          -45064,
          -179839,
          91027,
          -53731,
          42215,
          4290,
          6337,
          34945,
          56536,
          27739,
          130751,
          -8967,
          -175088,
          -247360,
          -23106,
          -76559
        ],
        [
          389399082,
          81986403,
          69596473,
          -90119100,
          -20875126,
          36926931,
          -22850617,
          67340495,
          8495045,
          24330786,
          766284272,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          351119896,
          78070397,
          46291830,
          -63825682,
          -20725421,
          31103952,
          -29086271,
          72919690,
          22626911,
          10894728,
          12302114,
          778863458,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          173502796,
          117490226,
          14982091,
          -19527403,
          -22811231,
          27895000,
          -37795954,
          67834125,
          31291626,
          -16854939,
          2640735,
          123647935,
          733717280,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          252871084,
          43295840,
          73883660,
          -101886092,
          -67901235,
          28105123,
          -27288769,
          87547260,
          77273438,
          -96650250,
          141843318,
          121614500,
          175976780,
          797326336,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          263713424,
          -111386124,
          90574855,
          -163095917,
          -148745745,
          2119087,
          22548236,
          96170917,
          84598650,
          -263010079,
          79381676,
          107107248,
          127625365,
          110226087,
          713187192,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          4773915,
          -486441243,
          255482457,
          -399149547,
          -184265466,
          -48041137,
          73172504,
          79421104,
          35616629,
          -345579240,
          -64849803,
          -13148133,
          -23345677,
          -62389169,
          217418250,
          757172681,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -46935878,
          -430242719,
          264051421,
          -384121283,
          -165369304,
          -38511780,
          53405237,
          73558804,
          13092806,
          -297938930,
          41194956,
          -84803750,
          -74296054,
          -81135450,
          101823054,
          42815171,
          783881205,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          437491547,
          -74184054,
          138801452,
          -184522526,
          -146230607,
          -8689352,
          40855623,
          73058678,
          85800423,
          -300949072,
          -35209348,
          23272150,
          47927691,
          117147337,
          80373336,
          -53260746,
          -53148334,
          631461901,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          125425333,
          -184517331,
          322747840,
          -479053086,
          -82790419,
          -18344330,
          -50305343,
          -29812163,
          9637842,
          -245777255,
          -89200947,
          -70891603,
          -70304494,
          -103161531,
          -52125787,
          100643820,
          77509724,
          76049650,
          371233037,
          84681,
          185242,
          122670,
          101370,
          27938,
          -9134,
          -5978,
          -1106,
          16002,
          24741,
          27689,
          192403,
          32651,
          2421,
          19193,
          -11640,
          -23146,
          21072,
          16737,
          -22750,
          89358,
          9842,
          -17590,
          1141,
          -26412,
          -12520
        ],
        [
          65065587,
          -271086456,
          268087531,
          -330710490,
          -123989303,
          -24857120,
          52733424,
          51449677,
          28984505,
          -262085574,
          -19192922,
          -69857298,
          -35751912,
          -43202124,
          -22295282,
          60796719,
          76091596,
          43503926,
          10286830,
          312796395,
          5441,
          -4035,
          -12400,
          -9701,
          2377,
          -356,
          -1405,
          -5867,
          -8089,
          -8200,
          -43347,
          12268,
          -2819,
          10606,
          1858,
          -5346,
          15030,
          -3789,
          -683,
          19399,
          -10671,
          13846,
          -814,
          -12978,
          -26
        ],
        [
          206616476,
          32089788,
          318633252,
          -399150554,
          -208208608,
          -54437323,
          193902249,
          54935557,
          67496613,
          -309706013,
          6093984,
          -37682780,
          -58229811,
          -21276901,
          11748165,
          64465335,
          64894276,
          64149046,
          -77402902,
          183518104,
          471369852,
          -146,
          -575,
          -452,
          117,
          -17,
          -65,
          -266,
          -372,
          -381,
          -2009,
          639,
          -137,
          549,
          97,
          -268,
          772,
          -193,
          -31,
          998,
          -549,
          716,
          -40,
          -664,
          -6
        ],
        [
          66193284,
          -151423277,
          394085921,
          -519324754,
          -228091344,
          -63604200,
          185185591,
          42279547,
          78170413,
          -385931054,
          -19568616,
          -24559446,
          -78726781,
          -52744230,
          13007023,
          124093559,
          64649543,
          72060252,
          86064593,
          -20296252,
          356970403,
          270645714,
          -15,
          1,
          2,
          1,
          1,
          1,
          0,
          -1,
          -14,
          0,
          2,
          3,
          3,
          0,
          8,
          -8,
          1,
          -7,
          -11,
          21,
          17,
          -6,
          5
        ],
        [
          -340882311,
          -166121751,
          270857114,
          -340951389,
          -139852648,
          -10906384,
          -63670996,
          108753483,
          197539570,
          -484370290,
          -7061949,
          66901257,
          39909933,
          177098229,
          -89609392,
          -553871865,
          -510454000,
          127547215,
          20460438,
          2219894,
          48714466,
          25599744,
          592528815,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          316619863,
          224207515,
          61569540,
          -60751949,
          -170612004,
          -25632248,
          65823328,
          199165901,
          64912593,
          -368769770,
          47660416,
          54945287,
          54721875,
          32292468,
          24939661,
          24328842,
          32575261,
          32296611,
          35100399,
          36708628,
          2792249,
          2643660,
          47177570,
          399530242,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          218946065,
          418129405,
          78806055,
          -64637241,
          -21684942,
          3482115,
          -28594282,
          55738244,
          -9733315,
          -43944229,
          3465235,
          23100977,
          32439129,
          10747084,
          8355330,
          15116480,
          12508838,
          4254815,
          28541996,
          2921346,
          -46066130,
          -25420102,
          -8972503,
          134955640,
          491130185,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          238996429,
          399041802,
          57304354,
          -74435925,
          -36901407,
          -2440209,
          -56967197,
          56040974,
          14122005,
          -108495201,
          13523339,
          4964465,
          22819616,
          5148493,
          2387748,
          25214208,
          25763611,
          -9038606,
          16692462,
          15578811,
          -38375484,
          -23810679,
          5660340,
          129058380,
          -23604157,
          527993908,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          184337090,
          289738361,
          58193761,
          -59816872,
          -59085432,
          -781541,
          -37811680,
          103517433,
          14157356,
          -133133344,
          27685494,
          22375378,
          28103283,
          1558593,
          -3231283,
          20891928,
          19359488,
          -14600310,
          7719577,
          15264007,
          -43988886,
          -20228673,
          652329,
          150651308,
          -7682001,
          40626990,
          587138868,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          131326924,
          370330210,
          23067836,
          -36989309,
          -61163074,
          -8321727,
          -56458103,
          96969948,
          11087353,
          -173301589,
          27078003,
          27059537,
          23135406,
          -12919090,
          -2015551,
          51107467,
          45674140,
          -21760259,
          8054077,
          21556858,
          -41387127,
          -26869093,
          3470699,
          113756685,
          -44438714,
          335749,
          14202744,
          579970945,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          2643001,
          277375194,
          949805,
          -65636563,
          -91331134,
          -27820749,
          -68180495,
          70220937,
          47072407,
          -273079089,
          32157680,
          32062702,
          20678231,
          -8931317,
          -30038341,
          52139022,
          47238540,
          -11829060,
          37714460,
          37341663,
          -7515807,
          128364,
          -1195474,
          63213714,
          -60459250,
          -60744270,
          -31638795,
          69941467,
          593364092,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -55380521,
          167397486,
          34917229,
          -88408194,
          -125151572,
          -26290055,
          -26997927,
          112357236,
          35925048,
          -306321182,
          20919231,
          22603065,
          17818836,
          -9181258,
          -22274446,
          42706789,
          38053540,
          -31649232,
          20598509,
          40003464,
          -7753356,
          11131194,
          24485606,
          60746252,
          18222082,
          26689450,
          8755188,
          63202938,
          56064948,
          562344103,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -386947746,
          -371510754,
          176247092,
          -283683131,
          -176306744,
          -49423154,
          26538991,
          88024724,
          73295222,
          -425524525,
          -3062426,
          -4583387,
          -4978552,
          -4051331,
          24082902,
          46102932,
          39276974,
          23066477,
          35282962,
          32710103,
          47118520,
          41427214,
          39337307,
          28124427,
          -3665886,
          792798,
          4011406,
          21228727,
          26336445,
          24613807,
          135141887,
          25878,
          76568,
          21322,
          3386,
          59411,
          -6564,
          33351,
          23253,
          9798,
          26393,
          -3875,
          16204,
          28780,
          -66916
        ],
        [
          -244132284,
          -117403546,
          201685221,
          -303998338,
          -151179031,
          -42582574,
          10538268,
          62681128,
          65225574,
          -381565443,
          -5164081,
          -6426707,
          -6907420,
          -6428466,
          19780856,
          41517386,
          35148832,
          23283930,
          39702579,
          32024766,
          47739335,
          39245506,
          34865302,
          25906600,
          -3109932,
          859614,
          3693834,
          19718963,
          24143040,
          22619758,
          122378915,
          28663038,
          29405,
          20451,
          3485,
          19582,
          13370,
          9918,
          9219,
          24831,
          -392,
          13297,
          6021,
          -1839,
          -28085
        ],
        [
          -403977351,
          -392125942,
          164478911,
          -268738591,
          -176940078,
          -51499210,
          23566004,
          100975343,
          75796455,
          -425190431,
          -3172344,
          -4688214,
          -5015098,
          -3985770,
          24044718,
          45930536,
          39155523,
          23079820,
          35448382,
          32842467,
          47505154,
          41591876,
          39532973,
          27961187,
          -3542794,
          883721,
          4070525,
          21166082,
          26287520,
          24521047,
          134019209,
          2650199,
          14595868,
          9810,
          1451,
          26904,
          -3000,
          15628,
          10726,
          4802,
          12340,
          -1835,
          7467,
          13407,
          -31373
        ],
        [
          -267884548,
          -112087266,
          188737260,
          -291056642,
          -153628340,
          -45238751,
          3152273,
          73647469,
          62685841,
          -382138722,
          -4797782,
          -6133867,
          -6507731,
          -6361340,
          19930683,
          41801448,
          35390601,
          22431839,
          38114419,
          31128744,
          46796951,
          38689901,
          34105342,
          26371965,
          -2865172,
          675653,
          3861937,
          20352059,
          24586177,
          22776003,
          122793573,
          8756328,
          2663408,
          26909714,
          1190,
          1069,
          7457,
          218,
          1154,
          10851,
          -3857,
          7007,
          625,
          -4908,
          -4445
        ],
        [
          -274409670,
          119784925,
          100131538,
          -142243601,
          -147550190,
          -54162979,
          54058921,
          108115445,
          43775905,
          -333419475,
          5659864,
          4745032,
          5208233,
          -4454749,
          19869511,
          45104247,
          38440278,
          9004493,
          25159067,
          28203137,
          11512974,
          17264226,
          13127092,
          46039157,
          -7057953,
          -8823610,
          -4630847,
          31981084,
          37193071,
          39986077,
          144567446,
          11194389,
          -4171523,
          10662990,
          228185759,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -406354878,
          -155868770,
          161349246,
          -246974476,
          -182589384,
          -68123532,
          47047575,
          101667009,
          78539899,
          -423238100,
          -1913250,
          -3453254,
          -3831048,
          -3726773,
          24322759,
          46681935,
          40048866,
          22294332,
          34255850,
          32628112,
          44776270,
          40092722,
          38468126,
          30502685,
          -3351365,
          1091472,
          4707716,
          22680595,
          27265947,
          25926716,
          137439153,
          5011143,
          4652668,
          2717727,
          1647447,
          11780477,
          13169,
          19535,
          67244,
          -25297,
          -73544,
          -6033,
          25448,
          45041,
          -104546
        ],
        [
          -85712722,
          484902001,
          23081372,
          -32951588,
          -217216872,
          -73523564,
          247763314,
          96971303,
          79275753,
          -334937700,
          53062268,
          66991923,
          -10011261,
          34039669,
          81628784,
          47538061,
          -121576,
          7465689,
          -120776833,
          -179094334,
          425344487,
          239395031,
          19491123,
          36208841,
          2758077,
          4337436,
          7322226,
          32120082,
          34967070,
          24866994,
          148599839,
          46540507,
          1873371,
          35570290,
          9781645,
          -4179131,
          203340791,
          2,
          1,
          0,
          1,
          0,
          1,
          1,
          -3
        ],
        [
          90470745,
          -127835003,
          -91816512,
          -157328703,
          -75207212,
          -50526207,
          -239811167,
          -234542891,
          216764803,
          -484952411,
          -39304536,
          -40023181,
          -40575367,
          -5188493,
          32496681,
          34247910,
          16992615,
          64517817,
          98396653,
          46551415,
          148547590,
          82681589,
          71243016,
          -79380482,
          -19126819,
          -8789232,
          -28962515,
          -28959694,
          13497392,
          -28492013,
          69006076,
          -9005793,
          3853366,
          -34611331,
          -73829299,
          -168489651,
          -11986549,
          347599617,
          1,
          0,
          1,
          0,
          1,
          2,
          -3
        ],
        [
          -422273696,
          -142337368,
          142716786,
          -225667527,
          -180763037,
          -60453758,
          41143494,
          109458282,
          79787923,
          -424577164,
          -1545215,
          -3091878,
          -3292358,
          -3357112,
          24871390,
          47263806,
          40567714,
          22132980,
          34350011,
          32960901,
          44340842,
          40068393,
          38288540,
          30165831,
          -3344499,
          1302305,
          4664926,
          23485203,
          28482145,
          26373051,
          140259028,
          5874092,
          4699066,
          3286034,
          1629227,
          6745457,
          308037,
          982746,
          10702476,
          -50863,
          -40488,
          75057,
          -84964,
          39342,
          -91198
        ],
        [
          -261110992,
          462603628,
          -70110737,
          92099457,
          -159005673,
          -60490401,
          96271750,
          50747267,
          146472830,
          -481724212,
          -66878306,
          -42050753,
          -21192013,
          31905758,
          31838994,
          -141329502,
          -124257597,
          39229320,
          31679765,
          -24093819,
          49817829,
          54616122,
          213534504,
          -1564083,
          -22825962,
          -26281777,
          -18385001,
          -17132405,
          -4776359,
          18016101,
          214183525,
          77399255,
          100151,
          46591231,
          -36834412,
          -84725303,
          -1297774,
          29589455,
          -71096353,
          319440872,
          -9301,
          12359,
          -507,
          -11311,
          -557
        ],
        [
          211409484,
          -386983019,
          71632635,
          -177783028,
          -106851587,
          -39415016,
          -7659423,
          -62759696,
          132021107,
          -341511653,
          -45459779,
          -47376630,
          -54627679,
          -23350015,
          -840580,
          10004940,
          -5443188,
          60914863,
          84970440,
          46422783,
          134754935,
          93080130,
          82920780,
          -46540258,
          -12464694,
          -10166163,
          -16371233,
          -42575827,
          -30986538,
          -18722573,
          -29853161,
          -28662314,
          4914892,
          -31352253,
          -46207773,
          -74654247,
          -36033143,
          49967722,
          -47120198,
          61991241,
          176092753,
          12,
          224,
          269,
          -549
        ],
        [
          -1177532645,
          -246277284,
          365838464,
          -485944074,
          -226013418,
          -63962073,
          -36683460,
          220332267,
          5541818,
          -558673014,
          66150540,
          65592203,
          82608499,
          30907038,
          47420520,
          83650930,
          93177266,
          -54563041,
          -55891882,
          11377849,
          -115195312,
          -37886455,
          -56138616,
          107576975,
          14684062,
          26051530,
          33075044,
          110460637,
          113172592,
          85536534,
          332710730,
          28641281,
          18256798,
          37896275,
          58863437,
          74884271,
          50610360,
          -69062579,
          89196680,
          -139845929,
          -108324232,
          177271628,
          1055,
          -13682,
          -8620
        ],
        [
          66095896,
          -763378399,
          181339205,
          -286123935,
          -154295355,
          -30445386,
          83681973,
          41054682,
          129884906,
          -381613824,
          -44269296,
          -45747792,
          -55869985,
          -24066195,
          -2253225,
          5721301,
          -6598354,
          61367288,
          73689414,
          35110136,
          131828483,
          80289018,
          76286105,
          -28909507,
          -14896635,
          -16858968,
          -14584765,
          -53088711,
          -46111595,
          -26415698,
          -60732507,
          -38711336,
          3566713,
          -33738482,
          -45437123,
          -50631967,
          -35624878,
          41450375,
          -79598039,
          64996180,
          77766289,
          -81633049,
          108937700,
          3801,
          -8618
        ],
        [
          -5803130,
          -98077098,
          -97743287,
          93554971,
          -69181970,
          -23398058,
          14254926,
          65339476,
          50650531,
          -180040619,
          12010962,
          11167205,
          10734059,
          11430046,
          19322163,
          20413969,
          18780285,
          786891,
          -17402960,
          4966497,
          -6718745,
          6034847,
          17293973,
          13470897,
          -3278209,
          489353,
          1947528,
          8174130,
          11252930,
          11390789,
          60295777,
          -16718114,
          3886309,
          -14465488,
          -2547417,
          7312052,
          -20474624,
          5220005,
          919812,
          -26440648,
          14618455,
          -18968908,
          1123221,
          17665534,
          -26624
        ],
        [
          26887881,
          19442882,
          9884111,
          7279730,
          114944977,
          35376727,
          -54965888,
          -75812705,
          -54729181,
          280821420,
          2189667,
          3109568,
          3362790,
          2975824,
          -15769009,
          -30936549,
          -26351639,
          -15506978,
          -24787007,
          -21667604,
          -30819214,
          -27213716,
          -25930440,
          -18820166,
          2405314,
          -571539,
          -2729044,
          -14140525,
          -17507065,
          -16436515,
          -89253974,
          -2495925,
          -3265117,
          -878880,
          -223993,
          -2812753,
          361771,
          -1194239,
          -1157067,
          12842,
          -1008990,
          14674,
          -906512,
          -1172045,
          2376434
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 255,
      "flags": [
        50132733,
        50134269,
        50135042,
        50135426,
        50135618,
        50233730,
        50233922,
        50234018,
        50283074,
        50283170,
        50283218,
        50307746,
        50307794,
        50307818,
        50320082,
        50320106,
        50326250,
        50326262,
        50329334,
        50329340,
        50329341,
        50329343,
        50330876,
        50330877,
        50330879,
        50331645,
        50331646,
        50331647,
        50332413,
        75498237,
        75596541,
        88081149,
        88179453,
        88228605,
        94372605,
        94470909,
        94520061,
        94544637,
        97518333,
        97616637,
        97665789,
        97690365,
        97702653,
        99091197,
        99189501,
        99238653,
        99263229,
        99275517,
        99281661,
        100025085,
        100049661,
        100061949,
        100068093,
        100071165,
        100464381,
        100466690,
        100467074,
        100467266,
        100467362,
        100467410,
        100467434,
        100565666,
        100565714,
        100565738,
        100614866,
        100614890,
        100614902,
        100639466,
        100639478,
        100651754,
        100651766,
        100657910,
        201129986
      ],
      "factor": [
        [
          503637664,
          257366,
          -22054,
          -13586,
          0,
          -49886,
          1860,
          3796,
          1484,
          1335,
          3146,
          -340,
          722,
          1775,
          -21600,
          3306,
          27551,
          4298,
          27368,
          5591,
          13094,
          -4303,
          15330,
          22768,
          2990,
          15448,
          2611,
          983,
          1099,
          249,
          1685,
          626,
          654,
          -2671,
          108,
          -142,
          193,
          -436,
          4,
          -41,
          -126,
          -146,
          -222,
          10,
          49,
          -47,
          35,
          -149,
          373,
          -7,
          -9,
          -178,
          -290,
          469,
          378,
          12,
          114,
          170,
          121,
          113,
          61,
          174,
          -149,
          36,
          -486,
          -1021,
          -267,
          -57,
          -100,
          118,
          -584,
          -10875,
          -801
        ],
        [
          173178314,
          318408545,
          2777,
          5178,
          0,
          -78515,
          32124,
          20840,
          -7864,
          4555,
          36393,
          -4265,
          21532,
          14474,
          26127,
          16684,
          140888,
          12460,
          184013,
          -19361,
          -468,
          -16469,
          58516,
          72533,
          -1712,
          93180,
          5627,
          4505,
          -864,
          383,
          7758,
          646,
          2329,
          2047,
          1277,
          -921,
          1676,
          -611,
          777,
          -713,
          1603,
          -292,
          -3589,
          26,
          666,
          1115,
          2214,
          5649,
          76761,
          -87,
          -37,
          -216,
          -1253,
          -9340,
          4108,
          147,
          -33,
          -2,
          -13,
          1,
          15,
          297,
          2613,
          2301,
          2282,
          2162,
          271,
          336,
          119,
          3080,
          665,
          1454,
          -14254
        ],
        [
          296961206,
          -111597909,
          880149664,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          177094074,
          -22679721,
          411044302,
          734279518,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          0,
          0,
          0,
          0,
          10000,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -248395624,
          -90223480,
          276225129,
          170520322,
          0,
          403224149,
          -39237,
          -28735,
          -4150,
          729,
          -64319,
          11371,
          -31457,
          -19796,
          -130377,
          -30760,
          -245676,
          -33842,
          -305973,
          -28916,
          -5347,
          11241,
          -102971,
          -12243,
          538,
          -17229,
          -9334,
          -17288,
          -4070,
          5,
          1030,
          259,
          366,
          -1475,
          35,
          -35,
          461,
          966,
          17,
          -77,
          496,
          306,
          1334,
          18,
          169,
          -152,
          -55,
          193,
          7679,
          139,
          -13,
          -95,
          2084,
          27046,
          2376,
          88,
          -17,
          0,
          -7,
          0,
          9,
          162,
          1469,
          1355,
          1318,
          1265,
          162,
          184,
          71,
          1805,
          408,
          856,
          -8588
        ],
        [
          20124891,
          -13439227,
          261214934,
          183440740,
          0,
          -165977586,
          899186664,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          6117252,
          100068448,
          190278823,
          115251599,
          0,
          81917233,
          216921198,
          555859206,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -246273719,
          -90788552,
          278185176,
          171494716,
          0,
          404174588,
          169290,
          -109549,
          14035375,
          8014,
          -17197,
          11882,
          -10616,
          -2048,
          -168753,
          -2269,
          5042,
          -5772,
          -58932,
          -6683,
          -718,
          -12962,
          67204,
          53622,
          2409,
          72466,
          -4341,
          -3118,
          -4698,
          -8,
          2218,
          538,
          671,
          -3362,
          60,
          8,
          1102,
          2692,
          44,
          -152,
          1234,
          826,
          3434,
          47,
          416,
          -373,
          -134,
          501,
          18878,
          343,
          -29,
          -228,
          5188,
          66430,
          5795,
          221,
          -41,
          1,
          -18,
          0,
          23,
          381,
          3574,
          3351,
          3221,
          3115,
          401,
          474,
          177,
          4430,
          986,
          2100,
          -21339
        ],
        [
          -56937880,
          29349871,
          167338836,
          89248959,
          0,
          119801349,
          114598786,
          46878384,
          -1461842,
          376539373,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          68154332,
          148932118,
          213007255,
          109077503,
          0,
          -25594065,
          294920445,
          85258003,
          -51000389,
          -86856643,
          748633341,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -178418617,
          -30160929,
          230949187,
          145581599,
          0,
          316368039,
          11545738,
          -898118,
          1629521,
          -7181396,
          -2104291,
          187140237,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -28742634,
          37789827,
          164026948,
          88155842,
          0,
          137223633,
          83428752,
          14480294,
          -30526695,
          -47280333,
          139177351,
          -39223712,
          517705996,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -12473637,
          77010210,
          96761697,
          54327465,
          0,
          82745228,
          52472098,
          15254619,
          -7684402,
          -5790100,
          111872986,
          6481012,
          -55070646,
          570441387,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -317135286,
          -218598941,
          333981922,
          205642578,
          0,
          480079159,
          6187977,
          456530,
          4026739,
          -917049,
          5947106,
          -1029089,
          4466220,
          1099004,
          43007210,
          1625,
          23491,
          -4696,
          -7098,
          -19424,
          -4678,
          5546,
          -69721,
          -8056,
          1321,
          -14456,
          8274,
          10172,
          -1072,
          45,
          1272,
          370,
          423,
          -2136,
          52,
          -52,
          603,
          1192,
          30,
          -29,
          621,
          370,
          1649,
          22,
          213,
          -194,
          -71,
          241,
          9689,
          176,
          -17,
          -121,
          2635,
          34182,
          2998,
          112,
          -24,
          -1,
          -9,
          1,
          12,
          214,
          1874,
          1707,
          1668,
          1597,
          203,
          258,
          89,
          2272,
          507,
          1077,
          -10759
        ],
        [
          69457358,
          118149775,
          169171630,
          28084867,
          0,
          81368924,
          49650844,
          -23253308,
          -1579937,
          6279694,
          135222868,
          12406054,
          -79324672,
          38919624,
          9604486,
          616148179,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -301260017,
          -195612043,
          320955562,
          197899578,
          0,
          457225026,
          7090366,
          1620957,
          4913612,
          -370592,
          7067942,
          -651938,
          4690308,
          1683838,
          30286747,
          1470236,
          23657165,
          2350,
          93644,
          -32696,
          -6546,
          -9182,
          1561,
          48005,
          1675,
          64115,
          15774,
          20174,
          -1419,
          106,
          2097,
          591,
          705,
          -3182,
          70,
          -106,
          753,
          1154,
          28,
          -78,
          675,
          362,
          1742,
          22,
          235,
          -221,
          -86,
          232,
          10676,
          194,
          -21,
          -138,
          2902,
          38002,
          3353,
          124,
          -31,
          -2,
          -9,
          1,
          14,
          293,
          2128,
          1882,
          1867,
          1772,
          223,
          301,
          98,
          2519,
          554,
          1193,
          -11715
        ],
        [
          222135194,
          61999166,
          211448713,
          68249402,
          0,
          130025197,
          -6068651,
          1951145,
          24996146,
          13461818,
          -87246726,
          11952793,
          -14417131,
          20029983,
          -4422437,
          68765236,
          16989804,
          606108045,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          6873595,
          -118511842,
          168816251,
          100650938,
          0,
          187826785,
          22579232,
          7519442,
          -3208656,
          -2126755,
          27687383,
          -5042814,
          16908242,
          7039314,
          115831296,
          7749252,
          63818557,
          6640302,
          72957621,
          28885,
          13645,
          -9854,
          35319,
          55442,
          -4792,
          48536,
          -7799,
          -15653,
          12538,
          2084,
          14451,
          3001,
          4651,
          116,
          3778,
          2177,
          13863,
          10098,
          3359,
          -834,
          14237,
          4313,
          -2673,
          1315,
          789,
          -951,
          3590,
          13706,
          218986,
          218,
          636,
          2206,
          48866,
          -17919,
          -26572,
          489,
          -108,
          -2,
          -37,
          3,
          53,
          1002,
          8063,
          7382,
          7178,
          6892,
          880,
          1115,
          387,
          9805,
          2186,
          4654,
          -46569
        ],
        [
          696526898,
          254631616,
          4324205,
          -51638513,
          0,
          -233538812,
          -111938070,
          -1623341,
          60328968,
          -12045093,
          -59871192,
          -17790105,
          -72782180,
          -21709033,
          -112150523,
          4665377,
          12683912,
          74793448,
          117105004,
          412106237,
          -1519,
          23242,
          -40976,
          -34696,
          -4171,
          -55473,
          -3884,
          -294,
          3789,
          460,
          682,
          669,
          -562,
          -1814,
          44,
          -65,
          277,
          -697,
          -79,
          -63,
          -1481,
          -157,
          -488,
          165,
          -313,
          -119,
          -119,
          -1412,
          -1318,
          698,
          840,
          658,
          -2172,
          -4519,
          -1164,
          971,
          402,
          396,
          261,
          1,
          323,
          421,
          -54861,
          -18490,
          -39478,
          -11151,
          312,
          397,
          137,
          3391,
          763,
          1605,
          -16664
        ],
        [
          513918668,
          59807030,
          -11640954,
          -10925366,
          0,
          -40552507,
          -3056822,
          754696,
          3450230,
          -806688,
          13509,
          -1601403,
          -1250992,
          364632,
          1705228,
          1900795,
          7523976,
          8116391,
          17089529,
          18803585,
          84924139,
          -623,
          -3178,
          8413,
          2467,
          -2948,
          588,
          -1219,
          1077,
          105,
          159,
          179,
          104,
          -620,
          63,
          -21,
          -49,
          -144,
          5,
          3,
          -151,
          -72,
          -181,
          13,
          28,
          -13,
          52,
          -100,
          -513,
          -22,
          -2,
          -146,
          -489,
          -3071,
          7,
          3,
          119,
          160,
          111,
          106,
          57,
          21,
          -432,
          -111,
          -663,
          -1120,
          -264,
          -80,
          -100,
          -108,
          -581,
          -10348,
          -180
        ],
        [
          769982099,
          220058433,
          26793817,
          -48500483,
          0,
          -242924700,
          -134248077,
          -3110293,
          71931764,
          -13977104,
          -74127261,
          -20313814,
          -88795594,
          -26873722,
          -139076463,
          4250081,
          -724835,
          92759313,
          123492472,
          494969966,
          5000456,
          94693818,
          -679,
          7319,
          638,
          4855,
          2330,
          -1277,
          -185,
          71,
          195,
          120,
          77,
          -383,
          16,
          -42,
          41,
          -309,
          -5,
          12,
          -83,
          -98,
          -267,
          6,
          -51,
          -38,
          -9,
          -94,
          -740,
          64,
          98,
          34,
          -324,
          -3015,
          -162,
          116,
          30,
          39,
          27,
          -28,
          2,
          21,
          -344,
          -2031,
          -437,
          -7094,
          4,
          18,
          2,
          54,
          9,
          25,
          -180
        ],
        [
          329302417,
          403320174,
          -59682245,
          -41475895,
          0,
          -135349185,
          -5834343,
          5522793,
          18578667,
          1657937,
          1425448,
          556921,
          -3546005,
          1687089,
          -56965729,
          6632080,
          50547400,
          11439572,
          70104835,
          23818703,
          4514819,
          -4779046,
          61520202,
          24494,
          18109,
          44140,
          3480,
          12262,
          -11340,
          554,
          6199,
          1620,
          1977,
          -7046,
          385,
          -451,
          1273,
          409,
          143,
          -125,
          723,
          97,
          903,
          45,
          445,
          -53,
          251,
          794,
          21167,
          185,
          -40,
          -325,
          2377,
          37623,
          4301,
          58,
          -22,
          62,
          57,
          -45,
          -38,
          619,
          -849,
          2415,
          2670,
          1405,
          70,
          455,
          -13,
          -28337,
          910,
          2033,
          -19482
        ],
        [
          290053751,
          429398342,
          -58312650,
          -37404248,
          0,
          -113354402,
          -3989534,
          4850695,
          2653755,
          2204116,
          -2409427,
          -523893,
          -4144259,
          690887,
          -57458307,
          3650462,
          29324126,
          7518652,
          30374690,
          24002012,
          3934423,
          1169817,
          21304775,
          80498609,
          22390,
          -53497,
          -10712,
          10345,
          8828,
          273,
          -292,
          366,
          62,
          -899,
          98,
          146,
          -230,
          696,
          -34,
          128,
          -164,
          141,
          579,
          -163,
          -5,
          -285,
          -53,
          47,
          1493,
          192,
          91,
          -292,
          -267,
          6389,
          1211,
          -119,
          622,
          610,
          208,
          115,
          62,
          30,
          -672,
          331,
          -330,
          -2202,
          -619,
          146,
          -9,
          -39905,
          -21193,
          -6724,
          -12219
        ],
        [
          393315722,
          376071329,
          -58303037,
          -43934874,
          0,
          -147101556,
          -11388176,
          4611160,
          14507172,
          -847632,
          -786720,
          -2370281,
          -2834073,
          2443984,
          -41918786,
          7400133,
          49032412,
          15959473,
          67840359,
          38954949,
          16573036,
          -16589965,
          44975612,
          20909592,
          73936926,
          -33604,
          -15332,
          -12448,
          3024,
          156,
          15,
          222,
          -560,
          -611,
          -8,
          17,
          180,
          212,
          -73,
          -139,
          -813,
          71,
          352,
          141,
          -70,
          -58,
          -60,
          -854,
          1896,
          446,
          460,
          377,
          -621,
          6728,
          66,
          531,
          164,
          213,
          143,
          28,
          195,
          331,
          -46517,
          1150,
          -13101,
          -4809,
          227,
          254,
          100,
          2408,
          557,
          1157,
          -12209
        ],
        [
          273882673,
          454050244,
          -89163060,
          -51880843,
          0,
          -144308779,
          8074626,
          6839058,
          -3813234,
          2890382,
          7400094,
          696897,
          3998918,
          3934828,
          -34250903,
          5227031,
          49742593,
          1597657,
          41821623,
          -11737800,
          -1593065,
          -6364904,
          24524472,
          29120256,
          127528,
          41553167,
          132398,
          110133,
          223070,
          -99008,
          -352422,
          -123466,
          206808,
          617768,
          -23890,
          83355,
          -23838,
          283778,
          -1766,
          16414,
          -6765,
          59998,
          150455,
          -646,
          1056,
          957,
          695,
          -6587,
          3689,
          -286,
          99,
          -2219,
          -11397,
          -60792,
          47557,
          2348,
          -146,
          302,
          80,
          24,
          391,
          4089,
          -2130,
          24107,
          1521,
          14142,
          3232,
          4286,
          1401,
          20529,
          8433,
          15536,
          -183982
        ],
        [
          272488497,
          455870792,
          -91045749,
          -52644781,
          0,
          -146322282,
          8696122,
          7011842,
          -3066543,
          3029883,
          7871013,
          877558,
          4470572,
          4107355,
          -33341973,
          5326477,
          51348916,
          1195072,
          41519507,
          -13312130,
          -2275194,
          -7058835,
          25984794,
          29154017,
          -489425,
          42097505,
          12325872,
          132564,
          225674,
          -76734,
          -111973,
          -156943,
          -211945,
          626365,
          -23422,
          79394,
          -78104,
          269206,
          1889,
          25712,
          44663,
          70360,
          135581,
          3817,
          1037,
          9407,
          6150,
          48138,
          -27726,
          1002,
          2518,
          7489,
          12664,
          -73267,
          -57778,
          2892,
          143,
          641,
          315,
          49,
          548,
          4115,
          -24431,
          16787,
          -11708,
          -9352,
          3049,
          4221,
          1336,
          23042,
          7977,
          7402,
          -184149
        ],
        [
          272216825,
          452285595,
          -88026576,
          -51085034,
          0,
          -143179198,
          8193353,
          6907005,
          -1630063,
          2971189,
          7678870,
          950570,
          4180541,
          3962366,
          -33947342,
          5327014,
          51154426,
          1474368,
          40723615,
          -11808239,
          -2034385,
          -7306544,
          27154853,
          28935082,
          -1803,
          40533430,
          6434265,
          10232969,
          225026,
          -77143,
          -111410,
          -157285,
          -211452,
          626659,
          -23463,
          79522,
          -77718,
          271269,
          1974,
          25722,
          46125,
          71004,
          137778,
          3717,
          1390,
          9372,
          6126,
          49304,
          -17670,
          694,
          1917,
          7113,
          16759,
          -36224,
          -54644,
          2322,
          -124,
          326,
          88,
          87,
          406,
          4063,
          8383,
          23100,
          3360,
          15849,
          3193,
          4271,
          1406,
          30670,
          8140,
          10283,
          -184126
        ],
        [
          9445985,
          1760824,
          -4005185,
          -2814709,
          0,
          -7565651,
          -372248,
          39145,
          91566,
          -63711,
          -107209,
          -246145,
          -256610,
          -118824,
          75574,
          1218,
          304007,
          474046,
          931790,
          2285275,
          270380,
          -182466,
          -302086,
          566457,
          232037,
          -112401,
          -8210,
          8912,
          2077549,
          40787,
          291865,
          75777,
          -23715,
          -650541,
          -25612,
          105870,
          -6338,
          349115,
          1755,
          22803,
          22782,
          83540,
          192122,
          2397,
          -2834,
          -10484,
          -5844,
          -7622,
          34144,
          1443,
          2435,
          6028,
          125719,
          -50148,
          -77304,
          1333,
          1776,
          1946,
          621,
          706,
          782,
          2634,
          -23309,
          14358,
          -14739,
          8700,
          234,
          2513,
          1012,
          5971,
          -57731,
          -25514,
          -107691
        ],
        [
          160004402,
          -20892966,
          233086604,
          91390076,
          0,
          -68372395,
          78452736,
          50791039,
          6660373,
          22972923,
          36564047,
          19428127,
          -6062273,
          11566630,
          -56916440,
          24140944,
          -18423222,
          40434990,
          3974515,
          92057825,
          5685382,
          13715404,
          -4317209,
          8625375,
          5445113,
          3014967,
          6400224,
          -9584860,
          -28730187,
          540337386,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -312032040,
          -304882742,
          268083882,
          219266313,
          0,
          839048425,
          3928266,
          -31266447,
          -11240452,
          6556863,
          97195888,
          -19641048,
          83215040,
          1229256,
          362373891,
          -35553330,
          20118462,
          24111070,
          70534971,
          6693990,
          5046152,
          8881814,
          -64582266,
          -35121846,
          -5913163,
          -120231876,
          -71793542,
          -22441560,
          97017904,
          -50864711,
          907440362,
          -1215205,
          1411003,
          7520037,
          -19027,
          43920,
          -127114,
          145357,
          2914,
          30792,
          -22163,
          85834,
          130711,
          7050,
          3709,
          30335,
          21864,
          164373,
          -51902,
          -367,
          926,
          5184,
          -38555,
          -119165,
          -39627,
          794,
          -157,
          3,
          -61,
          1,
          83,
          1468,
          12912,
          12026,
          11620,
          11214,
          1440,
          1718,
          633,
          15926,
          3563,
          7553,
          -76529
        ],
        [
          139453711,
          -44887216,
          137413958,
          66121003,
          0,
          42409358,
          76916648,
          50068715,
          11032903,
          24610982,
          50559940,
          -8050600,
          12456224,
          16624675,
          -13907972,
          30288542,
          -5484788,
          56477668,
          27011715,
          112338792,
          7852933,
          16911699,
          -6549000,
          4541965,
          9865072,
          -12839881,
          -469909,
          -10494887,
          -22206685,
          -15905791,
          12673023,
          559919665,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -266631324,
          -322545043,
          297382123,
          222231834,
          0,
          786507080,
          4516246,
          -27932982,
          -8175052,
          2912727,
          86571443,
          -20582388,
          73539525,
          632051,
          336225589,
          -30335316,
          27812459,
          21733322,
          78109490,
          9332210,
          4124062,
          1875967,
          -52217247,
          -35366609,
          2345199,
          -111384488,
          -69183693,
          -19455473,
          95184529,
          -58369332,
          771792259,
          14301161,
          184935213,
          338908,
          32713,
          -71625,
          224939,
          -329237,
          -1758,
          -27792,
          80250,
          -96920,
          -172486,
          -6396,
          -2892,
          -23885,
          -18846,
          -157486,
          9670,
          173,
          -29,
          -151,
          2542,
          34969,
          3236,
          101,
          -31,
          -4,
          -10,
          1,
          10,
          267,
          2115,
          1672,
          1767,
          1612,
          190,
          251,
          84,
          2259,
          463,
          1074,
          -9828
        ],
        [
          -103484243,
          -420683114,
          476280128,
          212491090,
          0,
          355480260,
          -13087540,
          3415018,
          -7147100,
          -41888890,
          -72968036,
          21449828,
          -8917315,
          16134512,
          244341067,
          31233807,
          100516807,
          -85504083,
          65143978,
          -181922754,
          -26404341,
          -18014158,
          22564525,
          -86758263,
          9583698,
          -1782288,
          32082579,
          34333287,
          -71956544,
          -42121070,
          -857624918,
          -100883462,
          116716126,
          635465140,
          -46685,
          165373,
          -48924,
          560699,
          -1737,
          35638,
          6552,
          127286,
          311902,
          358,
          -415,
          -1999,
          -1558,
          -5262,
          -18357,
          -224,
          291,
          681,
          25387,
          -56529,
          -2978,
          827,
          -164,
          2,
          -65,
          3,
          88,
          1517,
          13404,
          12495,
          12060,
          11648,
          1496,
          1820,
          658,
          16541,
          3692,
          7843,
          -79527
        ],
        [
          82615511,
          24579608,
          89997268,
          35201187,
          0,
          4031857,
          17394625,
          13884634,
          8305262,
          -6293860,
          62075828,
          -6187571,
          14204899,
          19192744,
          -33648347,
          32202102,
          1598849,
          59587586,
          27099856,
          100754166,
          9341161,
          15464439,
          2899040,
          10814170,
          8699698,
          1902063,
          2934444,
          -9370074,
          -29569593,
          1351070,
          -7641101,
          36712905,
          -16902207,
          -52231116,
          578144782,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -19356122,
          -402921975,
          298574499,
          177457533,
          0,
          556697477,
          3814850,
          -14932824,
          -6612571,
          -13113831,
          55264481,
          -17840564,
          56660488,
          7694184,
          374213097,
          -14372002,
          75342537,
          -4437417,
          118309835,
          -11711568,
          -4779613,
          -15064680,
          -36148131,
          -53709240,
          15127602,
          -98700136,
          -45761190,
          -1101061,
          111159640,
          -122485253,
          307947792,
          -10147029,
          96101025,
          223115168,
          30995363,
          402317285,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -64816745,
          -441040911,
          443560114,
          196620935,
          0,
          301410946,
          -15825594,
          5031540,
          -2016455,
          -36052884,
          -67823345,
          16243684,
          -17180405,
          14211814,
          184923509,
          29948789,
          86257396,
          -66404421,
          66726133,
          -115475029,
          -16257133,
          -9004185,
          20505926,
          -65206781,
          12384649,
          7050778,
          25698599,
          23372712,
          -63440371,
          -30904871,
          -757670313,
          -78034149,
          87455468,
          509315360,
          4716020,
          20448497,
          203561536,
          66,
          41,
          -39,
          406,
          92,
          321,
          33,
          12,
          -194,
          -108,
          -130,
          2625,
          50,
          12,
          43,
          2186,
          8002,
          -415,
          18,
          -10,
          -2,
          -1,
          -1,
          1,
          99,
          608,
          380,
          465,
          389,
          39,
          41,
          17,
          536,
          95,
          254,
          -1916
        ],
        [
          -104148817,
          -542104456,
          465473748,
          203225880,
          0,
          222014505,
          -10970562,
          14060289,
          28297959,
          -22004182,
          -60404015,
          -14985790,
          -40694932,
          -8145623,
          -3550418,
          16468809,
          59851865,
          -15576361,
          73044695,
          44537939,
          -2584729,
          -58376945,
          40173497,
          -9238820,
          26209551,
          2544506,
          27830891,
          28384674,
          156194096,
          -5330176,
          -612644645,
          -46421045,
          102476108,
          137771631,
          -21691132,
          75509894,
          -30828424,
          357565521,
          1,
          -24,
          33,
          -96,
          -92,
          -5,
          15,
          -36,
          -24,
          -85,
          773,
          14,
          -6,
          -20,
          198,
          3142,
          321,
          9,
          -13,
          -1,
          2,
          1,
          1,
          156,
          260,
          121,
          179,
          136,
          11,
          46,
          5,
          189,
          25,
          84,
          -450
        ],
        [
          98345410,
          -40479769,
          141259122,
          55452832,
          0,
          46646564,
          15210182,
          11576113,
          6673552,
          -8734365,
          39873468,
          -3895937,
          11655887,
          19087235,
          31223443,
          32299397,
          25290345,
          47296451,
          47048882,
          68597723,
          3611350,
          11729088,
          1921106,
          1385420,
          10376942,
          -8767679,
          3457697,
          -3397176,
          -12379483,
          4730423,
          -67163004,
          22672295,
          -8490558,
          15334661,
          5231558,
          3945602,
          -348324,
          -9700518,
          559259638,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -74775527,
          -342037194,
          268678269,
          147136878,
          0,
          491528579,
          -18032234,
          -24510583,
          -1864027,
          -18595425,
          37438021,
          -11593033,
          39365497,
          17206833,
          297144622,
          5498824,
          58154503,
          8797170,
          93098206,
          -17120726,
          -871896,
          -16387289,
          -20972569,
          -47001296,
          28281952,
          -86353213,
          -39292968,
          894551,
          111928145,
          -82229655,
          269341111,
          -80607415,
          87912759,
          243278442,
          31002177,
          50683612,
          3526698,
          88416878,
          69939879,
          538408428,
          32,
          -256,
          -362,
          -7,
          28,
          -60,
          -44,
          -110,
          1402,
          26,
          -14,
          -39,
          339,
          6051,
          612,
          27,
          -42,
          -7,
          5,
          7,
          9,
          457,
          571,
          220,
          364,
          269,
          18,
          221,
          7,
          368,
          38,
          159,
          -596
        ],
        [
          -127667824,
          -414638125,
          438794315,
          200012901,
          0,
          349267813,
          -19490167,
          3511800,
          -5352244,
          -35401341,
          -72179109,
          18360551,
          -13308647,
          15014895,
          190111786,
          27257279,
          84863593,
          -73342175,
          56523721,
          -138184067,
          -17770806,
          -9395166,
          20565811,
          -62354369,
          8063305,
          9551595,
          27774015,
          22616681,
          -61116937,
          -29422691,
          -743209838,
          -99883396,
          -27424839,
          564523620,
          2974130,
          12913686,
          104434692,
          3972489,
          1015100,
          2460838,
          118204918,
          5349,
          9874,
          265,
          257,
          1639,
          1172,
          7993,
          -1046,
          0,
          -2,
          86,
          -4773,
          1477,
          113,
          5,
          -1,
          0,
          0,
          0,
          1,
          6,
          76,
          76,
          71,
          70,
          9,
          10,
          4,
          100,
          23,
          47,
          -499
        ],
        [
          -80614401,
          -436472918,
          447231805,
          181855034,
          0,
          198364250,
          -2107106,
          19771494,
          29224182,
          -16457892,
          -48224781,
          -7128688,
          -41976476,
          -14877696,
          -41653729,
          12141377,
          47824864,
          -6629351,
          60409387,
          67842002,
          554621,
          -46739312,
          38764968,
          -3904643,
          24138386,
          13677961,
          30288456,
          26038556,
          124940390,
          -6181211,
          -538927858,
          -33806450,
          12403742,
          90975211,
          -3300021,
          51990561,
          -51977014,
          208126807,
          35402779,
          23340874,
          6555106,
          381699361,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -359019379,
          -449513957,
          476850243,
          245589759,
          0,
          384297479,
          -20509174,
          13910414,
          69948081,
          11545972,
          -34370173,
          -42739712,
          -65566848,
          -37191247,
          -349781144,
          -16335226,
          -42130649,
          68947469,
          13050780,
          289571292,
          27388430,
          -81988313,
          51603453,
          86497385,
          35536821,
          2471191,
          4625148,
          17947152,
          371809139,
          20045301,
          -27899705,
          31385286,
          28827243,
          -465974042,
          -37369558,
          130363700,
          -44810455,
          446069306,
          -1580606,
          28623111,
          4676811,
          102066117,
          252130374,
          -340,
          336,
          357,
          22,
          -3210,
          -12428,
          -337,
          -152,
          -976,
          -4714,
          -33642,
          19315,
          727,
          -142,
          1,
          -58,
          1,
          75,
          1306,
          11988,
          11091,
          10749,
          10349,
          1325,
          1567,
          583,
          14694,
          3274,
          6972,
          -70356
        ],
        [
          152960704,
          -30551318,
          206276002,
          97127578,
          0,
          192021355,
          -8939948,
          4382809,
          15642059,
          -3018837,
          881855,
          -7257080,
          -7009171,
          5084920,
          16369311,
          17701425,
          25220817,
          67641020,
          45513397,
          70787520,
          8086849,
          -8344878,
          5724688,
          3028798,
          3079919,
          -8879431,
          -2289911,
          1885039,
          46092570,
          -4817971,
          -5636929,
          10460886,
          12807164,
          -1845710,
          30353448,
          2792723,
          -25015972,
          63508639,
          45276050,
          41084516,
          -5401977,
          17231078,
          30746108,
          539186235,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -204503994,
          -168694788,
          313244310,
          175830665,
          0,
          541056492,
          -34693349,
          -18807748,
          11995559,
          -8625371,
          -13198690,
          -4681094,
          4380079,
          -1422479,
          87855010,
          7078891,
          16376844,
          13584075,
          24185518,
          -12449549,
          -4172210,
          -31882336,
          2671236,
          -32062963,
          7256488,
          -28767956,
          -20938390,
          11240578,
          103140134,
          -59258961,
          136144088,
          -44878143,
          69979962,
          178376753,
          -7256128,
          53764688,
          -14308690,
          110299424,
          -25013733,
          240401173,
          -271266,
          17162993,
          38728038,
          118236088,
          528747194,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -128893544,
          -183073779,
          304867947,
          162403387,
          0,
          436878814,
          -28922805,
          -14530137,
          5720334,
          -13893013,
          -35280323,
          -4343175,
          -1760341,
          -202386,
          98573468,
          -3639309,
          39705550,
          -15415868,
          30173407,
          -55176128,
          -2744920,
          -35181982,
          7124650,
          -28340382,
          -15182942,
          -8168190,
          -3503827,
          21913265,
          96256988,
          -60511939,
          -109327408,
          -108390158,
          45643191,
          194137270,
          -61951064,
          23939935,
          -44345722,
          141831920,
          -38475506,
          -128753644,
          9218937,
          47766880,
          85379726,
          54801373,
          -63420120,
          475996061,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -125071565,
          -225168836,
          252930643,
          137176047,
          0,
          286281317,
          -4628062,
          -2834830,
          9029698,
          -8219950,
          -2668514,
          -9591041,
          -3185515,
          -2116029,
          32677820,
          2812566,
          20916187,
          10634672,
          27862659,
          21277866,
          9794551,
          -19984772,
          3700895,
          -4991769,
          -10595367,
          -3718235,
          1625482,
          7892150,
          62759816,
          -26638414,
          -87449671,
          -52720911,
          4592361,
          -3794269,
          -34840715,
          -120427280,
          -48167748,
          124515365,
          -18510343,
          -40035749,
          -2859893,
          43171650,
          66801661,
          46143887,
          -45184839,
          29240199,
          476571955,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -405592815,
          -418920816,
          477460885,
          253128626,
          0,
          402433006,
          8420369,
          18978332,
          54393160,
          11011220,
          -13382767,
          -37576149,
          -44008508,
          -29789607,
          -249161933,
          -10276783,
          -16896419,
          57998425,
          19221336,
          203540675,
          16135475,
          -81253924,
          45598846,
          66912285,
          25921128,
          -2976699,
          8538125,
          21719743,
          314329677,
          23002760,
          -79671785,
          26147335,
          40358808,
          -417348650,
          -39534536,
          86522692,
          -271798423,
          399808545,
          2151182,
          33543734,
          -96598080,
          117721512,
          210778802,
          7760024,
          3759901,
          28671115,
          22720429,
          190936982,
          1078,
          166,
          395,
          1960,
          5661,
          -4298,
          -21326,
          24,
          -17,
          -3,
          0,
          3,
          5,
          168,
          426,
          294,
          339,
          303,
          33,
          118,
          14,
          411,
          78,
          192,
          -1626
        ],
        [
          -377074495,
          -702750860,
          337777228,
          258539701,
          0,
          438939390,
          102378571,
          29162430,
          -32259644,
          9580628,
          104800989,
          13605670,
          39594560,
          34748475,
          289046493,
          38377855,
          24068263,
          33082099,
          32532052,
          -22829932,
          9472127,
          114805765,
          -72162883,
          -48429385,
          -40516493,
          -14699230,
          13944171,
          -45974170,
          -397990716,
          89413206,
          -25960500,
          88824502,
          -166502851,
          -290999727,
          37827125,
          -129602422,
          45263103,
          -441631485,
          2118148,
          -28707676,
          -2983845,
          -100848081,
          -251097798,
          68010,
          387632,
          659153,
          1410412,
          4086339,
          51073579,
          -318,
          -168,
          -1031,
          -4467,
          -28480,
          20225,
          755,
          -171,
          -3,
          -57,
          4,
          80,
          1612,
          12684,
          11476,
          11256,
          10760,
          1363,
          1710,
          599,
          15261,
          3371,
          7236,
          -72119
        ],
        [
          25946020,
          -247465402,
          232046807,
          135861813,
          0,
          372657481,
          -13585792,
          -12131829,
          307648,
          -10391255,
          -97787,
          -4023814,
          12302071,
          1258158,
          154501663,
          -8087378,
          31045620,
          -7577142,
          38181146,
          -34508092,
          10560757,
          -6452786,
          -10059824,
          -29445052,
          360961,
          -38370418,
          -13641381,
          7935038,
          37668315,
          -33195698,
          34128878,
          -85094572,
          22336598,
          80860670,
          -43231337,
          10318880,
          -3051106,
          31645169,
          -16757426,
          64129463,
          2833951,
          6075667,
          11066532,
          -55311723,
          -69806805,
          64773849,
          361219,
          3013020,
          -5855001,
          507017867,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          93048168,
          -349179082,
          258322453,
          147025137,
          0,
          326900827,
          -6838628,
          -5231885,
          4864738,
          -8884897,
          -1187942,
          -9464107,
          5434883,
          -4411916,
          162207618,
          -8689864,
          38050930,
          9818591,
          61130962,
          20595986,
          8780920,
          -614111,
          -16757678,
          -24426210,
          -1538607,
          -40394120,
          -9186487,
          4002014,
          32916702,
          -24245757,
          -18017834,
          -59505762,
          6174534,
          6385137,
          -83352955,
          -2627373,
          -14729128,
          30220585,
          -23248304,
          -44875215,
          -1687128,
          11792308,
          19554707,
          -56583557,
          -84050710,
          34219,
          25689851,
          18189275,
          -1888494,
          28928199,
          504268074,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -100323831,
          -359222173,
          361785749,
          204781238,
          0,
          306327332,
          36790133,
          19959679,
          9547735,
          1655287,
          4428303,
          -15663598,
          -1256188,
          -17753778,
          60053794,
          -15019412,
          42917798,
          -525867,
          54121139,
          54689929,
          -9715476,
          -5935343,
          -3829841,
          14458030,
          -30165108,
          -7351839,
          12233385,
          10767342,
          81923464,
          35327908,
          -198073675,
          15196011,
          -18686981,
          -145005973,
          -59559549,
          5511737,
          -81607835,
          102257499,
          -37485818,
          -415145858,
          -14941093,
          53419216,
          90629029,
          -58718068,
          -182214150,
          -95637832,
          2788243,
          102384706,
          -10519831,
          -105580166,
          16398552,
          418763591,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -348919280,
          -698193526,
          367937665,
          263489731,
          0,
          451376675,
          68080035,
          23654953,
          -13680755,
          8058773,
          74950487,
          10037528,
          15215919,
          24532935,
          165916365,
          31026752,
          2180007,
          39808496,
          23477517,
          54360100,
          19641181,
          106502405,
          -57884815,
          -27833665,
          -31395616,
          -3894158,
          6187881,
          -44106457,
          -316102700,
          81760037,
          -15868905,
          89068212,
          -136499753,
          -292203281,
          36444560,
          -98693213,
          156614833,
          -377296440,
          -1001065,
          -36483293,
          27000589,
          -107404612,
          -197440691,
          -5312572,
          -5005825,
          -33254733,
          -23701980,
          -160961171,
          29826885,
          154427,
          28700,
          -1801404,
          99076870,
          -7481,
          -32342,
          30,
          -7,
          0,
          -2,
          1,
          4,
          63,
          474,
          441,
          429,
          417,
          53,
          78,
          23,
          583,
          130,
          276,
          -2822
        ],
        [
          -521735872,
          211800147,
          331613169,
          212770846,
          0,
          573094050,
          -36863508,
          -8191433,
          27751441,
          7076671,
          -47219115,
          12329860,
          -30540556,
          -10614575,
          -267622466,
          -9485781,
          -76165038,
          -9724365,
          -107308121,
          -2971861,
          -1458259,
          -6894161,
          39822585,
          22265132,
          1643432,
          33311058,
          4526234,
          8140235,
          101813,
          -72998,
          -3283440,
          -22678,
          -521254,
          -2045437,
          -470928,
          328486,
          -337397,
          863587,
          -289077,
          252654,
          -310003,
          302606,
          2268445,
          -742,
          -146780,
          -538576,
          -901341,
          -2093098,
          -24784799,
          125208,
          3924,
          15888,
          1856077,
          21642800,
          35332,
          1326,
          -319,
          -9,
          -96,
          12,
          146,
          3049,
          22198,
          19986,
          19654,
          18769,
          2373,
          3108,
          1043,
          26616,
          5869,
          12610,
          -125372
        ],
        [
          -491791181,
          221291182,
          308902257,
          201960811,
          0,
          552707853,
          -29143726,
          -8424175,
          21009477,
          6415789,
          -39255308,
          12173035,
          -23288466,
          -8071172,
          -220282534,
          -8819355,
          -71633763,
          -12458719,
          -100643081,
          -22803759,
          -4887621,
          -5635958,
          31852221,
          13047221,
          313926,
          24558166,
          -4308178,
          3829636,
          -18702454,
          -1132950,
          3390631,
          -1426119,
          1276094,
          5857484,
          -387186,
          -3751897,
          -7563901,
          -8635412,
          -1118141,
          -947115,
          -8048163,
          -3932566,
          -4382066,
          -1033697,
          953948,
          3189115,
          1839299,
          1191241,
          -9318744,
          -258660,
          -625405,
          -2413519,
          -42575240,
          16678354,
          33559321,
          100,
          -14,
          1,
          -9,
          0,
          11,
          117,
          1510,
          1498,
          1404,
          1387,
          183,
          204,
          80,
          1963,
          452,
          934,
          -9795
        ],
        [
          318170195,
          102389280,
          339902528,
          116672743,
          0,
          179738824,
          1958470,
          5682046,
          26223454,
          -3327940,
          21118081,
          -7804682,
          4774778,
          8100974,
          -9541258,
          27547448,
          29351227,
          74732765,
          69120710,
          140853132,
          8084363,
          17530531,
          11673543,
          -3871665,
          30734082,
          -5719056,
          1550276,
          1938567,
          -1931717,
          -5129497,
          -42456398,
          9153682,
          11647252,
          11986415,
          15673374,
          16523872,
          3230383,
          -1685629,
          18974418,
          8732772,
          -11059454,
          13067792,
          -9523810,
          25037050,
          -9459610,
          8893776,
          10278042,
          -5593157,
          -1328624,
          10403817,
          14939754,
          21847429,
          2639483,
          5105523,
          -834184,
          458911282,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          263675379,
          74483301,
          118317510,
          119088751,
          0,
          -45227846,
          85562741,
          -8354285,
          10423845,
          7555640,
          31770738,
          -6828159,
          6299905,
          -7122200,
          -6440605,
          27099147,
          13295169,
          42042030,
          37630556,
          79089321,
          12421747,
          6506063,
          5777506,
          5109778,
          25985584,
          -12234218,
          2627319,
          -566809,
          -1506720,
          -36961503,
          -8091318,
          -12360222,
          12416981,
          -1994999,
          -1438032,
          10031883,
          7898323,
          -10789247,
          -5629532,
          476791,
          -2895415,
          6146838,
          -8135438,
          -11859930,
          -8822368,
          -7825862,
          2733769,
          2947036,
          -2023804,
          -17325139,
          -9291562,
          -1583218,
          -2391912,
          -1090140,
          -2956812,
          17590475,
          513245042,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          237945332,
          90706554,
          127401313,
          53671160,
          0,
          27120035,
          62482578,
          -8408732,
          17335802,
          12244657,
          14824396,
          -5567013,
          7135904,
          -3536450,
          -19956429,
          40553259,
          18058401,
          44434959,
          43592618,
          97492527,
          11762121,
          4890554,
          9792026,
          9680030,
          20477042,
          -8596005,
          3385433,
          844020,
          -6139865,
          -17477084,
          -34917912,
          -16173939,
          9170771,
          -9696036,
          -4875976,
          10959995,
          7249965,
          -12266776,
          -6732899,
          6069540,
          -4176235,
          4820368,
          -10245787,
          -17657024,
          -5969007,
          -5756374,
          3763475,
          -253534,
          72694,
          -15645214,
          -9226004,
          -785624,
          -648996,
          830995,
          -3154827,
          18723080,
          -10891555,
          508774293,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          167956047,
          69558898,
          102135370,
          44514987,
          0,
          52186349,
          2113007,
          5107828,
          10838633,
          -5579729,
          23651351,
          -5881433,
          19212513,
          11103495,
          -18281855,
          12064431,
          13842416,
          43144661,
          33493055,
          79957422,
          10566801,
          8691422,
          7039944,
          10280774,
          10065178,
          297451,
          3302211,
          130959,
          -6744567,
          -5310482,
          -12692407,
          -1604863,
          -6823008,
          -20941357,
          -1989762,
          13800596,
          2916058,
          -8982844,
          -4735194,
          7248697,
          1865019,
          -322547,
          -7212252,
          -8994644,
          -2959599,
          1561910,
          2607431,
          402720,
          3589083,
          -6913538,
          -8117109,
          -3691393,
          37075,
          1003408,
          96738,
          31263814,
          -2859096,
          9635302,
          540847062,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          60882900,
          43847696,
          110634009,
          60186608,
          0,
          116877302,
          9362381,
          4623116,
          2398978,
          -4599365,
          23654125,
          -2757833,
          25901718,
          4474879,
          -86239,
          4730507,
          17398829,
          19569693,
          19676313,
          11199735,
          14921547,
          2973978,
          8910061,
          11283054,
          12649165,
          1572005,
          3138153,
          -610945,
          -12863626,
          -7633927,
          -16634666,
          -4685468,
          -9301908,
          -19105598,
          -4686537,
          -3070670,
          946792,
          -13956003,
          -20020620,
          5525793,
          88641,
          2665330,
          -10947486,
          -34791287,
          -2168428,
          -4256417,
          -530565,
          1805868,
          3661668,
          -16570522,
          -15581621,
          -4045905,
          1730644,
          1788571,
          293269,
          31803096,
          -14156270,
          -3247143,
          -5330562,
          547558092,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          12106577,
          56031423,
          170119988,
          100404180,
          0,
          208657644,
          693573,
          2393234,
          8015191,
          -305160,
          7202622,
          -1978718,
          894023,
          1680059,
          -1458785,
          4786495,
          23179238,
          5227199,
          29842019,
          26790768,
          10713065,
          4633356,
          11354849,
          16926908,
          12945536,
          1150319,
          2468607,
          -1292257,
          -16440146,
          -11115669,
          -4807263,
          -1777617,
          -8768451,
          -33232356,
          -1154297,
          -2735685,
          5785839,
          -22574398,
          -15467234,
          -2723801,
          -2073528,
          -5140267,
          -12460230,
          -35764942,
          -8819551,
          -10933999,
          -6762245,
          -5666361,
          109405,
          -15288225,
          -12405259,
          -6070917,
          3684669,
          3852940,
          1251497,
          42486663,
          -4961987,
          -39960,
          -17324404,
          31668784,
          509882458,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -267119244,
          -21062021,
          229522918,
          148507443,
          0,
          364606507,
          13310399,
          2515210,
          -742629,
          5427057,
          11658698,
          2732222,
          7955812,
          -16751065,
          3087124,
          -7425357,
          4824298,
          -19262887,
          -11239583,
          -40586669,
          -4636988,
          2216518,
          5127451,
          1578397,
          -19352742,
          11249750,
          62923,
          2857731,
          -3670158,
          -3212409,
          1836166,
          1391889,
          -1219469,
          2475317,
          1713193,
          -1655861,
          -1162581,
          -796849,
          252089,
          1608546,
          -119707,
          -2095974,
          -261490,
          119895,
          92654,
          59051,
          -968127,
          -870071,
          -802540,
          242792,
          170780,
          260822,
          -300620,
          4355140,
          -422858,
          4134545,
          -7789923,
          2850425,
          4856830,
          -181384,
          3189,
          137592370,
          610,
          401,
          469,
          398,
          42,
          46,
          18,
          562,
          102,
          264,
          -2077
        ],
        [
          -416622878,
          -175437794,
          316277312,
          207452756,
          0,
          504352310,
          33023147,
          2286679,
          -7802860,
          2689077,
          21142589,
          3647414,
          21262905,
          6714954,
          53199609,
          572137,
          12843120,
          -16544320,
          -12757636,
          -97557011,
          -800261,
          1520527,
          4326161,
          -984716,
          -8260848,
          1188282,
          -2566305,
          1706633,
          -191887,
          -36332,
          45901,
          -28452,
          106619,
          9511,
          5221,
          15533,
          66706,
          259543,
          18075,
          12216,
          266205,
          79435,
          274027,
          -17552,
          47734,
          -31807,
          -2651,
          201380,
          1435015,
          -37668,
          -69433,
          -92812,
          563846,
          4755284,
          520724,
          -45095,
          -23031,
          -31437,
          -24791,
          -5461,
          -22168,
          -49863,
          10740532,
          4706,
          4278,
          -4181,
          606,
          714,
          267,
          6697,
          1500,
          3177,
          -32220
        ],
        [
          -407377947,
          -179011671,
          317236390,
          207583623,
          0,
          503425362,
          32653602,
          2199597,
          -6894688,
          2422497,
          21385962,
          3482509,
          21682484,
          6923582,
          54770558,
          875032,
          14019982,
          -16188889,
          -10174185,
          -98077760,
          372349,
          -6756353,
          5872927,
          -1918730,
          -533466,
          -2548463,
          -4029185,
          2456170,
          314392,
          -43146,
          7494,
          -32546,
          21310,
          -97993,
          -10314,
          26341,
          70041,
          335526,
          -12275,
          -49148,
          81807,
          81467,
          332690,
          32138,
          99383,
          9613,
          7433,
          -14710,
          1486651,
          -20340,
          -61833,
          -82061,
          356084,
          4838614,
          477939,
          -34811,
          -69095,
          -34510,
          -24558,
          38191,
          29960,
          23246,
          -265865,
          12606391,
          996,
          975,
          127,
          165,
          56,
          1380,
          310,
          653,
          -6781
        ],
        [
          -412652649,
          -178073751,
          316500957,
          207295753,
          0,
          503290397,
          32517928,
          2217939,
          -7065144,
          2571770,
          20990018,
          3603694,
          21178966,
          6692511,
          53048608,
          626387,
          12911770,
          -16249420,
          -12036235,
          -96490808,
          -229233,
          903013,
          5386648,
          -1239999,
          -5148736,
          -643164,
          -546234,
          1244467,
          -230057,
          -66014,
          75557,
          -51600,
          91656,
          63129,
          -2314,
          -551,
          33273,
          203479,
          10174,
          16066,
          216746,
          48483,
          240069,
          -16237,
          42801,
          -17904,
          5207,
          181471,
          1321795,
          -25891,
          -62256,
          -45818,
          578076,
          4769348,
          489393,
          -80237,
          -44062,
          -30733,
          -17252,
          -19526,
          -59019,
          20430,
          589010,
          342001,
          10798119,
          2862,
          369,
          415,
          162,
          4068,
          913,
          1935,
          -19617
        ],
        [
          -406035905,
          -180273918,
          315622259,
          206471414,
          0,
          500355546,
          32425737,
          2248195,
          -6563551,
          2360631,
          21463152,
          3460999,
          21576387,
          6918556,
          55440390,
          956892,
          15206692,
          -16106877,
          -9159159,
          -96924386,
          424803,
          -6300396,
          6298044,
          -5845446,
          -778032,
          -289303,
          -1971870,
          2217696,
          215837,
          -66473,
          109351,
          -61047,
          36505,
          76636,
          -8174,
          28231,
          12724,
          335048,
          12074,
          -2440,
          123868,
          111917,
          328768,
          -16302,
          62272,
          44777,
          5754,
          138794,
          1140397,
          -84988,
          -136667,
          -40479,
          500847,
          4833147,
          267146,
          -162212,
          -35159,
          -51816,
          -35787,
          35480,
          -8893,
          16450,
          662770,
          433924,
          729182,
          10739903,
          222,
          310,
          98,
          2526,
          542,
          1193,
          -11674
        ],
        [
          -327547482,
          -155468720,
          312246536,
          197279596,
          0,
          465721892,
          20692020,
          1817795,
          874768,
          1071289,
          14748884,
          1975115,
          13744168,
          4580680,
          48002613,
          2451223,
          18869835,
          -595355,
          5975103,
          -52750439,
          -1791900,
          10233390,
          9020265,
          -25352276,
          -81317,
          6681547,
          -5150454,
          3242524,
          -5969388,
          -1240980,
          552841,
          -1426801,
          973081,
          909079,
          -1061628,
          674976,
          -1407054,
          2463158,
          -121470,
          736056,
          -442113,
          859314,
          1370496,
          2238540,
          -2302365,
          -2561497,
          271551,
          1759202,
          -1281624,
          3698478,
          3727043,
          3461625,
          -507967,
          4668880,
          500999,
          3443736,
          1796311,
          517816,
          -459469,
          -5367016,
          -1067888,
          4423,
          1376320,
          -7554884,
          2338434,
          -8842174,
          157717342,
          0,
          0,
          0,
          0,
          0,
          0
        ],
        [
          -325046278,
          -131430442,
          263618195,
          171065499,
          0,
          429077620,
          25959941,
          910902,
          -7529058,
          1587660,
          19584752,
          3150422,
          18701626,
          10134533,
          54911965,
          6614533,
          16191011,
          -8725672,
          -8350455,
          -91170423,
          -278492,
          -10271881,
          2490604,
          -10910955,
          806387,
          6661541,
          -883380,
          1976215,
          1181867,
          -6129561,
          9027936,
          -4457074,
          1612564,
          178252,
          -4098912,
          1237087,
          938285,
          1453539,
          -1454099,
          -4774334,
          -665456,
          321336,
          1551408,
          1447636,
          -752276,
          -8857,
          -3905764,
          -2227917,
          -387603,
          1059640,
          7557,
          2687111,
          405091,
          4366199,
          209689,
          9939703,
          -8379290,
          -8487659,
          -5494469,
          6568861,
          8081772,
          17240,
          -779800,
          -294848,
          -12000169,
          135060,
          1640675,
          161648962,
          9,
          357,
          47,
          159,
          -863
        ],
        [
          -158177689,
          -13888193,
          217050766,
          133644873,
          0,
          321291432,
          3396325,
          1454020,
          3866085,
          -499209,
          6188373,
          976445,
          5411456,
          1819229,
          24069901,
          -554745,
          22880462,
          -2797138,
          15057475,
          -23969890,
          -2399887,
          11261581,
          12097036,
          -22635404,
          -715897,
          15280539,
          -1450470,
          3466595,
          -3376669,
          -8943718,
          -59219,
          -5320812,
          -1369226,
          -3194280,
          -6517298,
          1196269,
          1086038,
          -4603520,
          -5770800,
          3821112,
          -578094,
          -1513885,
          -2649441,
          1545503,
          -712466,
          -7842099,
          -8013059,
          -669804,
          -5167126,
          3653825,
          2795168,
          1115376,
          513763,
          5197083,
          752336,
          25632747,
          -9558756,
          -23940981,
          -11450728,
          -12233163,
          -986250,
          1576,
          -8148,
          -1627573,
          2519708,
          -12428423,
          -22633262,
          -19214669,
          303259670,
          0,
          0,
          0,
          0
        ],
        [
          -323308267,
          -214444391,
          328756798,
          203389733,
          0,
          476005689,
          8746112,
          772804,
          3287518,
          -672014,
          8013635,
          -521777,
          5932548,
          1679022,
          43814992,
          651977,
          8041770,
          -1588726,
          3113540,
          -9201835,
          -1837928,
          139969,
          -6226389,
          -13780406,
          -3381038,
          4422324,
          278629,
          2261457,
          -145728,
          -48508,
          118510,
          -24115,
          9904,
          -16427,
          -18232,
          16925,
          87252,
          225716,
          -74,
          -22780,
          108030,
          75822,
          268692,
          -1690,
          -2626,
          -37953,
          -26713,
          47288,
          1311222,
          29794,
          5040,
          25842,
          455114,
          4855650,
          344783,
          43590,
          -9704,
          -14263,
          -15725,
          12965,
          18004,
          19135,
          292203,
          205479,
          146518,
          420951,
          77877,
          26402,
          45447,
          8346947,
          908,
          -685,
          -22839
        ],
        [
          -362655620,
          -231673977,
          342674399,
          213644191,
          0,
          502610525,
          11724514,
          996308,
          4390960,
          -274711,
          10223108,
          704101,
          8470167,
          2751775,
          44405681,
          677653,
          11325217,
          -3424395,
          6084886,
          -24744815,
          -762208,
          1073418,
          2641522,
          -26629780,
          -1503418,
          4499335,
          -2169094,
          1760231,
          -8140457,
          -148148,
          -16359,
          -271663,
          -93490,
          530369,
          65566,
          -201852,
          357705,
          -138073,
          101057,
          -120784,
          337018,
          -25659,
          -531,
          332755,
          419237,
          430302,
          262078,
          -2114,
          3002929,
          -264086,
          -199029,
          -97349,
          758117,
          4458078,
          212290,
          37825,
          -771526,
          -641100,
          -84178,
          -155205,
          -149525,
          17938,
          1095536,
          621906,
          1250263,
          1440101,
          388464,
          -149564,
          -305669,
          40189,
          33054928,
          12,
          -119
        ],
        [
          -389614582,
          -88926750,
          309275391,
          191565758,
          0,
          440442707,
          8909404,
          2663175,
          5849521,
          227046,
          8962679,
          25981,
          5804947,
          2423483,
          25895759,
          2246876,
          23204774,
          -503750,
          18966563,
          -8912457,
          -15761906,
          -282696,
          9360683,
          -6560439,
          -2986393,
          9059822,
          -159341,
          2187120,
          -1346640,
          -105318,
          134684,
          -130420,
          -862,
          344471,
          -67987,
          2331,
          134385,
          131051,
          -4226,
          912,
          200784,
          74043,
          223098,
          -16403,
          -28917,
          8183,
          -69356,
          119490,
          919096,
          32717,
          750,
          176729,
          682407,
          4908209,
          93548,
          721,
          -151908,
          -200330,
          -138477,
          -131713,
          -70235,
          16331,
          618295,
          185592,
          885356,
          1444324,
          334370,
          121682,
          126973,
          202300,
          735533,
          12924629,
          -6344
        ],
        [
          31732456,
          -130186011,
          -171240425,
          -106261395,
          0,
          -231176633,
          -6742919,
          -4303775,
          -4728488,
          -1169796,
          -7830591,
          244070,
          -4018921,
          -2718923,
          459263,
          -3721305,
          -33421102,
          -2949797,
          -30769356,
          1165100,
          96901,
          3153788,
          -16762961,
          -12363889,
          -442484,
          -16276592,
          -1671982,
          -1908234,
          234003,
          -146926,
          -2701987,
          -659172,
          -1159266,
          3176624,
          -138129,
          167263,
          -479682,
          568298,
          -124535,
          -876799,
          47236,
          238873,
          452721,
          788,
          -14971,
          25002,
          23176,
          -1294,
          -708964,
          -14811,
          9279,
          21465,
          -181780,
          -3384045,
          -342996,
          -24815,
          37997,
          10796,
          -447,
          -10403,
          -12273,
          -357462,
          -355354,
          -105823,
          -201442,
          -150216,
          -8094,
          -279286,
          -2411,
          -195341,
          -11420,
          -79568,
          97453
        ]
      ],
      "denominator": 1000000000
    }
  ],
  "bound": "347961786154762159/750000000000000000"
}


==> anc/proofs/s2/0.463950398__c5_tau2/README.md <==
# S2: c5_tau2

Status: band. The directory prefix is the lower value truncated to nine decimal places.

Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction.

Use the shared endpoint and lower-construction checks listed in `anc/README.md`.

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.463950398__c5_tau2/branch2_exact_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0",
    "0"
  ],
  "cuts": [
    [
      "1/2",
      "-1/4",
      "-1/4",
      "0",
      "1/4"
    ],
    [
      "0",
      "-1/2",
      "-1/2",
      "0",
      "1/2"
    ],
    [
      "-1/2",
      "-3/4",
      "-1/4",
      "1/2",
      "1/4"
    ],
    [
      "-3/4",
      "-3/8",
      "3/8",
      "1/4",
      "1/8"
    ],
    [
      "-1",
      "-1",
      "0",
      "1",
      "0"
    ],
    [
      "-3/8",
      "5/16",
      "3/16",
      "1/8",
      "1/16"
    ],
    [
      "-1",
      "0",
      "1",
      "0",
      "0"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        128,
        192,
        224,
        240,
        248,
        252,
        254,
        255
      ],
      "factor": [
        [
          -250165,
          -2377880,
          -183650,
          2497657,
          17320286,
          24710942,
          20156611,
          -6340007,
          -33375474
        ],
        [
          -15866,
          1011377,
          3684722,
          10351257,
          47964124,
          -118443567,
          22717304,
          102840964,
          61359923
        ],
        [
          -15791,
          1094303,
          14375068,
          -22876090,
          45073347,
          -31441282,
          -67463366,
          -110940216,
          133705099
        ],
        [
          -127,
          -889445,
          -14186739,
          42345051,
          -4686334,
          -10289021,
          11459716,
          -87003907,
          178916617
        ],
        [
          -13114,
          360552,
          12955178,
          -18840968,
          -43652120,
          2498213,
          103942533,
          7532767,
          207748783
        ],
        [
          -13652,
          -478270,
          2889309,
          5111186,
          205909,
          72492187,
          -84436230,
          112152376,
          191450738
        ],
        [
          -29046,
          -25027,
          -37058702,
          -27859380,
          -18569150,
          -38772919,
          -22236338,
          10869772,
          66600727
        ],
        [
          -10343,
          -14132139,
          9268766,
          1945906,
          -49142071,
          -55798864,
          -45128767,
          -1031784,
          -15573078
        ],
        [
          -63407,
          11202942,
          8413732,
          8409158,
          -66047502,
          -49268494,
          -54200946,
          -3432650,
          -29487920
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        256,
        257,
        384,
        385,
        448,
        449,
        480,
        481,
        496,
        497,
        504,
        505,
        508,
        509,
        510,
        511
      ],
      "factor": [
        [
          377074,
          -26944,
          5215,
          37431,
          -2859,
          -22207,
          60663,
          -44956,
          -65994,
          126328,
          -19026,
          4508,
          33670,
          -7014,
          -73672,
          89023,
          -173737,
          635015
        ],
        [
          -17065,
          -445900,
          -45216,
          -111795,
          -10920,
          81707,
          -203859,
          131168,
          1109445,
          -1388714,
          412679,
          2751588,
          -2446261,
          6149999,
          14104607,
          -1710398,
          -18139233,
          481767205
        ],
        [
          -4038,
          -28970,
          104876,
          331940,
          -88803,
          -68329,
          460681,
          -210020,
          841864,
          -857654,
          -2364642,
          -385001,
          8262504,
          48285498,
          -21245854,
          60202696,
          37033072,
          -382967820
        ],
        [
          -555,
          -29724,
          -1281467,
          -759225,
          -503020,
          -85642,
          -261380,
          -1530956,
          60077,
          720691,
          5019017,
          -3176516,
          -2357879,
          1328189,
          -496072,
          2202953,
          10288560,
          -380469896
        ],
        [
          -3883,
          -28803,
          106501,
          331333,
          -87358,
          -70227,
          461299,
          -218418,
          702308,
          -428524,
          -5409884,
          -13019599,
          -18397638,
          16878890,
          -11589950,
          -92478290,
          -57634295,
          -413246447
        ],
        [
          1216,
          -29232,
          -134354,
          -45188,
          2029525,
          511451,
          -399544,
          -248428,
          131925,
          -127946,
          4567973,
          -3370018,
          -2378585,
          1592002,
          -328537,
          2157744,
          10091669,
          -380574198
        ],
        [
          -45,
          -136,
          -2019,
          1026,
          -689,
          1407,
          1717,
          11977,
          92591,
          -290735,
          3211666,
          12539975,
          25607639,
          5682872,
          29250759,
          -31334033,
          -153761175,
          -439325331
        ],
        [
          77,
          -68,
          -324,
          -1269,
          5273,
          1036,
          -2745,
          -439,
          -38143,
          158426,
          -3474237,
          33951374,
          -21358358,
          919184,
          -2330650,
          1592186,
          13616783,
          -401592877
        ],
        [
          -3401,
          -24057,
          85030,
          276181,
          -72746,
          -56242,
          383774,
          -163337,
          772353,
          -251482,
          -4837613,
          -10081002,
          -14179326,
          -15734099,
          43275997,
          80161259,
          -105256572,
          -416642751
        ],
        [
          1986,
          -28422,
          288646,
          -863898,
          128367,
          -1759747,
          -512149,
          1041146,
          -773626,
          1264273,
          4698525,
          -4131560,
          -3963026,
          5963979,
          7145241,
          2614128,
          8100547,
          -385856547
        ],
        [
          -2900,
          -24276,
          86748,
          280184,
          -74028,
          -58241,
          394940,
          -165707,
          856283,
          -834485,
          -1860448,
          -486276,
          6632442,
          -2738171,
          81438372,
          -28545822,
          144424482,
          -382853619
        ],
        [
          3626,
          -29261,
          458283,
          -1210202,
          -412274,
          1446084,
          297150,
          740967,
          -2649823,
          243692,
          2639989,
          -3977049,
          -2837905,
          4684062,
          5506307,
          2622172,
          8765082,
          -385254113
        ],
        [
          -3417,
          -45779,
          182050,
          809543,
          -380674,
          -28930,
          70126,
          32570,
          -1376025,
          -6618131,
          19529989,
          -668645,
          -4093065,
          -9360051,
          -18164874,
          2497435,
          13826782,
          -362449433
        ],
        [
          2945,
          -37889,
          -227289,
          795301,
          -393241,
          386075,
          -1872924,
          589921,
          -2582900,
          2143911,
          -6522953,
          -3888025,
          1281727,
          2772217,
          2233437,
          1668791,
          10906980,
          -385159010
        ],
        [
          3081,
          -12216,
          94545,
          32709,
          -306414,
          392545,
          -271662,
          655115,
          7293894,
          4790047,
          5733954,
          -982095,
          1562741,
          -9107518,
          -20831315,
          -154687,
          16925959,
          -364998393
        ],
        [
          4364,
          -18797,
          4469,
          -486627,
          20346,
          -84741,
          -295354,
          107356,
          1892806,
          -9759908,
          -12976504,
          -850162,
          8706125,
          -15450840,
          -30017112,
          -496789,
          17932361,
          -365743164
        ],
        [
          -11007,
          -123378,
          947198,
          9864,
          -50347,
          -253704,
          16363,
          -1657634,
          -1564280,
          4726968,
          -2699069,
          335581,
          7945580,
          -16724313,
          -30486951,
          95739,
          21473066,
          -359636644
        ],
        [
          -9406,
          -113511,
          -772231,
          356148,
          171977,
          -167153,
          1266205,
          1191041,
          -2236487,
          3366090,
          -3800356,
          5593,
          7660558,
          -15742622,
          -29711638,
          -80755,
          21136384,
          -360059443
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        50135040,
        50135041,
        50135425,
        50331648,
        50331649,
        50331650,
        50332033,
        50332034,
        50332225,
        50332226,
        50332321,
        50332322,
        50332369,
        50332370,
        50332393,
        50332394,
        50332405,
        50332406,
        50332411,
        50332412,
        50332414,
        50332415,
        75497472,
        75497473,
        75497857,
        75498049,
        75498145,
        75498193,
        75498217,
        75498229,
        75498235,
        75498238,
        88080384,
        88080385,
        88080769,
        88080961,
        88081057,
        88081105,
        88081129,
        88081141,
        88081147,
        88081150,
        94371840,
        94371841,
        94372225,
        94372417,
        94372513,
        94372561,
        94372585,
        94372597,
        94372603,
        94372606,
        97517568,
        97517569,
        97517953,
        97518145,
        97518241,
        97518289,
        97518313,
        97518325,
        97518331,
        97518334,
        99090432,
        99090433,
        99090817,
        99091009,
        99091105,
        99091153,
        99091177,
        99091189,
        99091195,
        99091198,
        99876864,
        99876865,
        99877249,
        99877441,
        99877537,
        99877585,
        99877609,
        99877621,
        99877627,
        100270080,
        100270081,
        100270465,
        100270657,
        100270753,
        100270801,
        100270825,
        100270837,
        100466688,
        100466689,
        100467073,
        100467265,
        100467361,
        100467409,
        100467433,
        176160768,
        176160769,
        188743680,
        188743681,
        195035136,
        195035137,
        198180864,
        198180865,
        199753728,
        199753729,
        200540160,
        200540161,
        200933376,
        200933377,
        201129984,
        201129985
      ],
      "factor": [
        [
          -1,
          -4,
          -1,
          0,
          -2,
          0,
          -1,
          -3,
          -38,
          -179,
          -840,
          1001,
          468,
          418,
          56,
          1762,
          -2201,
          -23732,
          3120,
          -12219,
          19851,
          -78194,
          89961,
          -705165,
          300991,
          -2963747,
          600438,
          -44366074,
          74140462,
          -3189479,
          579234,
          -2396811,
          9133640,
          -67188639,
          41966942,
          6655187,
          -26406250,
          -16178577,
          -24607546,
          -20515670,
          13262149,
          47486546,
          41452234,
          -10665600,
          -17403210,
          -24286453,
          -24719124,
          -24444845,
          5913422,
          20267235,
          26010461,
          27684178,
          7675783,
          -6737007,
          -40177477,
          -6148964,
          -41343757,
          -21045780,
          5252120,
          30374434,
          19212568,
          55780156,
          -24513756,
          -15249272,
          -21896223,
          -6168598,
          -58671379,
          -115796389,
          59346244,
          22828820,
          134065805,
          -113377503,
          -32400442,
          -45246967,
          55910497,
          2578303,
          240018,
          62444834,
          -27685633,
          -36643416,
          -24386754,
          46167028,
          37929955,
          67601216,
          -91766292,
          10394265,
          19039705,
          13762452,
          6369185,
          -75588438,
          87455985,
          -4139751,
          36391076,
          -20672738,
          31936388,
          -85038709,
          46704141,
          -45969291,
          11708913,
          7216815,
          -92340938,
          99737279,
          -86901797,
          44566779,
          -65748842,
          97323828,
          -19165636,
          25620862,
          165309726,
          -227199983,
          18246752,
          -921720741
        ],
        [
          0,
          -3,
          0,
          0,
          -3,
          -1,
          -1,
          -4,
          -48,
          -161,
          -721,
          795,
          735,
          441,
          360,
          1300,
          -2201,
          -23878,
          3073,
          -13353,
          19452,
          -73633,
          60816,
          -725335,
          326964,
          -2920960,
          818394,
          -54770928,
          96732276,
          -7575386,
          -5960119,
          -9671021,
          30377834,
          -3371473,
          23467558,
          -6315046,
          9456056,
          26429418,
          -76202,
          373098,
          -20750286,
          -19188081,
          -16084690,
          8805976,
          13813561,
          27562384,
          28319976,
          22655492,
          -26211189,
          -32686700,
          -5802062,
          381130,
          16781240,
          -2126478,
          49190650,
          -5491936,
          67698692,
          -5759386,
          -5755582,
          -35904966,
          541849,
          -19581083,
          26969862,
          11860044,
          -965244,
          40522418,
          34394364,
          117306256,
          -46767705,
          1407510,
          -96536248,
          87312241,
          -19663060,
          30422200,
          -22682517,
          -6228861,
          -14659873,
          -39170351,
          24624030,
          40578595,
          72479153,
          -13958247,
          -61877197,
          -26578301,
          58204182,
          -7372603,
          6059023,
          -2054708,
          65282299,
          29398262,
          -111655915,
          -3513144,
          -49013771,
          24413142,
          -94480082,
          -4816889,
          76911274,
          -25380525,
          58008207,
          -11335635,
          -114421283,
          57647188,
          -152843330,
          54150441,
          -76086445,
          107395180,
          -51063999,
          63311167,
          321702154,
          -206094036,
          16751569,
          -814744604
        ],
        [
          -1,
          -4,
          0,
          0,
          -3,
          -1,
          -1,
          -5,
          -47,
          -132,
          -669,
          1012,
          566,
          513,
          230,
          1832,
          -2722,
          -16871,
          2481,
          -14734,
          23734,
          -85129,
          37985,
          -578636,
          373033,
          -1434768,
          3348651,
          -39611740,
          76696729,
          -10173735,
          -3107131,
          -2422187,
          35671794,
          12868299,
          -15315319,
          15538935,
          -2317701,
          17120283,
          -9845564,
          -13005810,
          -7354266,
          11093419,
          16071791,
          -2660506,
          619277,
          -7407709,
          -4527816,
          -6485023,
          5952547,
          -1544887,
          12740074,
          20628710,
          18242099,
          1703688,
          4024119,
          -811923,
          1053940,
          2421115,
          3323563,
          -10165001,
          12680502,
          -11744414,
          5271711,
          6174954,
          15523678,
          9430938,
          12233146,
          21882597,
          -20488787,
          -20031336,
          11821242,
          1837314,
          19759092,
          16330968,
          27477971,
          -4993197,
          -13636418,
          23378326,
          3328651,
          -28747489,
          -3628543,
          9480304,
          15758857,
          -33660231,
          10950546,
          -32285984,
          -34243873,
          23523059,
          -60515576,
          30846299,
          -7495493,
          -43161120,
          -64387029,
          54367147,
          -34537430,
          -83192868,
          86969937,
          42151293,
          -15436158,
          -115966326,
          356292668,
          -122632882,
          57641573,
          -22817744,
          127449179,
          -153544322,
          75278608,
          -99338574,
          -371495930,
          -209402004,
          21303665,
          -918501958
        ],
        [
          238667,
          1091265,
          643784,
          20506,
          -33055,
          -71325,
          -51380,
          -138369,
          -47363,
          -119067,
          17316,
          -75281,
          -113202,
          7085,
          -7973,
          28947,
          -314319,
          436113,
          -84222,
          -40877,
          17644,
          78676,
          94914,
          29110,
          328315,
          -592250,
          -283570,
          1512903,
          756481,
          -111311,
          122197,
          230136,
          38938,
          -136424,
          -119775,
          71100,
          98968,
          30158,
          -122130,
          37638,
          -181945,
          -19177,
          71454,
          130685,
          65472,
          -64534,
          -10161,
          74670,
          89227,
          51918,
          121801,
          -8280,
          221116,
          -134122,
          99175,
          -91091,
          -37154,
          -36741,
          -167747,
          -20148,
          112636,
          70904,
          -59444,
          -17657,
          -154981,
          45262,
          -198047,
          183554,
          120491,
          279696,
          296864,
          528524,
          18719,
          -305157,
          88869,
          9030,
          40179,
          146724,
          -47803,
          -118573,
          -64915,
          -31445,
          21834,
          -4511,
          34000,
          37118,
          -15105,
          9124,
          44373,
          26319,
          -110227,
          20839,
          -74664,
          -54754,
          24291,
          -71108,
          65560,
          -25714,
          82048,
          218571,
          7372,
          -35206,
          -6510,
          -380825,
          273425,
          -4378,
          -356057,
          -309631,
          234765,
          -146098,
          930950,
          13583
        ],
        [
          482559,
          -652198,
          780715,
          28156,
          30699,
          -366,
          22857,
          93326,
          -43965,
          -310169,
          -69157,
          -234125,
          -264848,
          -651624,
          -195617,
          -12323,
          1807124,
          1609068,
          -67556,
          1637278,
          -2409601,
          3968551,
          861454,
          1651810,
          -5080659,
          -2239491,
          -37278657,
          -2566434,
          -13937125,
          5254127,
          3946161,
          -3550434,
          -1490079,
          6765540,
          -2503868,
          1260419,
          2438070,
          1767105,
          5103994,
          664578,
          -1327772,
          -5211626,
          -3562410,
          -1451674,
          2241596,
          -708520,
          -661463,
          -1711719,
          3954772,
          -928685,
          -358814,
          -3548530,
          -1099429,
          -491404,
          1405949,
          1496469,
          131472,
          -406084,
          1774677,
          -774773,
          -1755079,
          -2532792,
          -3618025,
          563125,
          -1580629,
          1352337,
          -656214,
          -1790142,
          223219,
          -1389608,
          5220157,
          9432454,
          4156597,
          -9676088,
          -895981,
          254733,
          3160459,
          3985635,
          3272242,
          -6162299,
          -2145143,
          291828,
          -2327856,
          2835280,
          2540761,
          -2404490,
          -1256466,
          -912421,
          793265,
          -1725479,
          7180920,
          1229041,
          2587488,
          -3293695,
          -10277563,
          1432614,
          1602318,
          19611716,
          16093705,
          9358120,
          -5010764,
          -27679966,
          543196,
          -19319998,
          -9379393,
          40072176,
          -11570316,
          -21573905,
          -14893389,
          -82310888,
          247950356,
          -63810560
        ],
        [
          290414,
          238403,
          -771234,
          135971,
          314018,
          101076,
          173093,
          409654,
          -104761,
          442165,
          293387,
          276382,
          242349,
          -1414663,
          -262942,
          -125522,
          3847164,
          -2322480,
          253039,
          3486483,
          -4858710,
          7576780,
          -401246,
          9664226,
          -8831605,
          -5203003,
          -78413328,
          -59018705,
          -36678604,
          7205853,
          10984320,
          -12183951,
          -334266,
          6604904,
          2011801,
          3263304,
          -1436668,
          1443815,
          7229838,
          -2219628,
          -268918,
          -7192963,
          -8837244,
          -7013419,
          -423418,
          2707457,
          -632567,
          -7063435,
          4389303,
          -6878936,
          1499849,
          -12977416,
          -5198135,
          -2561695,
          5227804,
          515743,
          8249271,
          -6319491,
          3652897,
          -1596281,
          -1358645,
          -10823014,
          -12528190,
          9215276,
          -3090627,
          11343612,
          -9276395,
          -7113088,
          -3558697,
          -10529234,
          24806851,
          31546185,
          2027268,
          -32164835,
          -2503521,
          -2321731,
          11832642,
          7984318,
          9700809,
          -20498732,
          7746091,
          1693825,
          -2389390,
          9538497,
          6155579,
          -11511916,
          -1268244,
          -1961627,
          10648574,
          1718658,
          19570750,
          -6634871,
          -4315881,
          -13336755,
          -42341497,
          -23281608,
          32171739,
          85266565,
          85346305,
          76484221,
          -26915705,
          -85909791,
          28391642,
          -52402727,
          -8924371,
          168308821,
          -52027880,
          -31565249,
          -132830053,
          -108133435,
          181299440,
          47970069
        ],
        [
          16419,
          14962,
          -56623,
          8502,
          19131,
          8768,
          8654,
          27135,
          -37854,
          -1821362,
          -459683,
          -466505,
          411352,
          -261066,
          623351,
          950317,
          222319,
          -1493300,
          19024,
          1181714,
          645227,
          6168121,
          6306884,
          -11827794,
          11069704,
          17759494,
          24252998,
          -16188132,
          -21593849,
          -12012395,
          -13230877,
          770112,
          2003785,
          8993335,
          7893376,
          -10386896,
          -1817091,
          1789939,
          -9546825,
          1510180,
          6696818,
          5606384,
          -7398358,
          -2391433,
          -6793332,
          -4223379,
          7077840,
          -3100729,
          -10861957,
          -420135,
          -704436,
          -2399831,
          89587,
          5564360,
          9107005,
          -4894943,
          -738318,
          19555093,
          -41084546,
          20640370,
          7840855,
          -5989800,
          5237367,
          -5492474,
          11081575,
          -14573014,
          -13036467,
          2822360,
          -10988438,
          -3030618,
          6552649,
          -139659,
          -8889946,
          18145970,
          -2942373,
          934378,
          3878359,
          10171569,
          -13496204,
          2728052,
          6429655,
          1751319,
          3344100,
          -10913559,
          9448411,
          14465840,
          -15818055,
          9103089,
          -9690949,
          -11316061,
          -1558349,
          6806532,
          -3240662,
          16787302,
          -21121905,
          -36363864,
          51669491,
          -31684047,
          9405341,
          156767891,
          17593993,
          -48477738,
          64329620,
          -151686505,
          -450149808,
          -279060516,
          -231170741,
          -194025959,
          9901663,
          162610524,
          293606828,
          -312911157
        ],
        [
          18390,
          16076,
          -49007,
          10027,
          22794,
          5314,
          12828,
          21297,
          13434,
          2096066,
          3142007,
          -6764890,
          -66859,
          1133888,
          -6289000,
          10640363,
          594607,
          -2245601,
          -223078,
          -412323,
          -909263,
          963832,
          2719019,
          -10175936,
          -2835823,
          6996653,
          4419654,
          39315285,
          10435078,
          -109989,
          4519366,
          1136450,
          -2724429,
          3227168,
          -2426757,
          -1438047,
          5138564,
          2746421,
          6966495,
          1323580,
          -4354135,
          -4444711,
          -584453,
          1091358,
          2845721,
          -799565,
          239052,
          1164980,
          3184726,
          3540983,
          -994201,
          1650887,
          4743214,
          -573760,
          2252906,
          2596885,
          -2387362,
          4717175,
          -1682862,
          -1891434,
          -3901187,
          3634631,
          -1287351,
          -2594768,
          -5930842,
          494911,
          3020922,
          1394353,
          1660209,
          2609551,
          -3918511,
          -3861516,
          1107923,
          560779,
          3430248,
          3828723,
          -1892747,
          6416300,
          1610905,
          3877641,
          -4627654,
          -656843,
          -2890664,
          -528880,
          2475400,
          1870188,
          -1887284,
          -2178539,
          -3671024,
          -5858442,
          1191112,
          4613793,
          14995943,
          -8617373,
          -597320,
          1532710,
          -6163138,
          12846242,
          4440487,
          -32423728,
          -16076049,
          -8974235,
          -13945222,
          -22531662,
          11290787,
          -15605762,
          55978835,
          -115379513,
          70354258,
          127878297,
          320444239,
          -223229103
        ],
        [
          16161,
          14995,
          -58192,
          8152,
          19412,
          8971,
          8252,
          26076,
          -37832,
          -1811328,
          -442321,
          -496653,
          500316,
          -123009,
          718795,
          829930,
          66057,
          -1982959,
          158027,
          -2227748,
          -950232,
          3576750,
          -47483581,
          -3537170,
          -16171452,
          3563432,
          8514218,
          29558388,
          7040143,
          -20499159,
          -21842567,
          -8319078,
          -3837895,
          1575591,
          4527464,
          17083214,
          21894099,
          -10508945,
          19525900,
          2800236,
          -17701136,
          17860631,
          -3983726,
          4691847,
          974158,
          -2788562,
          -94414,
          -532611,
          7359346,
          -12762432,
          2054079,
          13452528,
          462045,
          -23399540,
          4647493,
          -6210109,
          -106628,
          -17274478,
          -3191493,
          1621162,
          1131189,
          -4437816,
          697815,
          -2837051,
          1268666,
          8400268,
          1371621,
          -29384,
          3933259,
          1104997,
          13417674,
          15420415,
          -1969552,
          -921917,
          2513758,
          5189007,
          5732998,
          571707,
          -11059402,
          -6666377,
          -3899376,
          -10370856,
          -13464777,
          -5359771,
          -6957019,
          2667430,
          -1828610,
          -2326758,
          -6687678,
          4003584,
          8064191,
          -1813569,
          6775009,
          7046059,
          -15267334,
          -20370678,
          29402252,
          9184747,
          5552754,
          -21486096,
          -30189123,
          98544294,
          -117128970,
          -389246790,
          106308724,
          -10136804,
          80082718,
          371951602,
          -78705114,
          271278743,
          380475995,
          -270398607
        ],
        [
          17252,
          16291,
          -49904,
          8906,
          21757,
          5545,
          11636,
          21607,
          25762,
          1963073,
          1452258,
          977052,
          -7738359,
          -2846935,
          11534187,
          2220581,
          465700,
          -11820,
          -419536,
          -80151,
          -691965,
          1094064,
          1534914,
          -10799954,
          -2492854,
          7750147,
          5250548,
          36082267,
          8665954,
          -42123,
          4082456,
          760200,
          -2715437,
          3607101,
          -2161759,
          -1650153,
          4989686,
          2734164,
          6883917,
          1291098,
          -4000519,
          -4411133,
          -767914,
          892845,
          2768050,
          -760218,
          292168,
          1054565,
          2932848,
          3338637,
          -1109461,
          1627893,
          4455996,
          -453656,
          2282833,
          2653538,
          -2346159,
          4656990,
          -1539830,
          -1680176,
          -3798064,
          3427313,
          -1368837,
          -2524335,
          -5703728,
          444272,
          2899950,
          1246513,
          1551345,
          2524695,
          -3635583,
          -3382534,
          1111015,
          284370,
          3240494,
          3860706,
          -1713937,
          6269859,
          1559985,
          3588107,
          -4623772,
          -558096,
          -2806973,
          -397628,
          2555991,
          1790829,
          -1982448,
          -2044614,
          -3717593,
          -5656088,
          1339873,
          4590223,
          14746675,
          -8090941,
          -632059,
          1623231,
          -6109754,
          12111895,
          3836871,
          -31636450,
          -15667434,
          -8668202,
          -13756598,
          -22066079,
          9170046,
          -16757368,
          53653238,
          -113371513,
          68822018,
          129590830,
          320914208,
          -225056826
        ],
        [
          533,
          367,
          713,
          323,
          10,
          -51,
          2,
          111,
          -5124,
          -44099,
          16982,
          -46579,
          -19606,
          -141436,
          1766,
          -1978,
          81737,
          817247,
          143228,
          3023148,
          765247,
          -3743086,
          73483507,
          -6273756,
          -4584331,
          19645975,
          26188782,
          -38554475,
          -29896887,
          -13662438,
          -26035759,
          -4824655,
          1205878,
          6923063,
          628598,
          -4219507,
          898890,
          -385320,
          -15936639,
          -1816457,
          7186019,
          4339426,
          -9921254,
          -5380956,
          -441134,
          -1644588,
          -616897,
          -3515008,
          -2421867,
          -12333493,
          1107571,
          2997615,
          -4595523,
          -8264504,
          5951116,
          -2836584,
          3670709,
          -16428490,
          13338187,
          3257310,
          7873102,
          -3385841,
          -1026265,
          2956681,
          5922559,
          4326006,
          -9162704,
          -1777684,
          1560275,
          5849774,
          22096231,
          34206624,
          -2440165,
          -10266186,
          753722,
          5913250,
          3173590,
          4273131,
          -2267415,
          -14201221,
          3131084,
          -5131936,
          2976028,
          -153600,
          -5241255,
          -1102795,
          3872953,
          -3066066,
          2239888,
          18801457,
          3734938,
          -2042817,
          -16735543,
          8461110,
          -2970203,
          -8264753,
          23194153,
          -21409178,
          -6760033,
          28778204,
          -5195987,
          -652774,
          -7276085,
          29299273,
          28577771,
          42000350,
          66433948,
          448732823,
          -142401390,
          320094587,
          419784988,
          -280593967
        ],
        [
          628,
          154,
          342,
          495,
          464,
          -28,
          417,
          530,
          -6729,
          27400,
          32329,
          -8556,
          -47899,
          -110795,
          -34214,
          -3864,
          87301,
          829865,
          135799,
          2890878,
          662621,
          -4939838,
          -1923810,
          117383667,
          17077709,
          13760776,
          37022755,
          -17573267,
          -19545135,
          2216950,
          1204358,
          -6885513,
          -3444350,
          8494637,
          2862035,
          -4708755,
          1976784,
          2348184,
          10532149,
          57786,
          1107527,
          -5078680,
          -3547124,
          -4166829,
          1775057,
          1638208,
          742691,
          -781779,
          -232948,
          1413012,
          -3593323,
          1234502,
          -405341,
          2026339,
          1320622,
          5238998,
          -1043780,
          4467400,
          3891729,
          -33969,
          -4984325,
          1119887,
          -4231628,
          -1648690,
          -4417600,
          996214,
          3870062,
          -2554759,
          1145359,
          704476,
          -2846084,
          1115420,
          2818248,
          -3931480,
          301065,
          5607116,
          189897,
          3994180,
          2737193,
          513987,
          -6746988,
          1575835,
          -2791549,
          3094171,
          3500825,
          369665,
          -2691282,
          -2475350,
          -3898702,
          -3693271,
          3788557,
          4086755,
          16245719,
          -820003,
          -2362747,
          5617673,
          -8169761,
          10192098,
          -2302867,
          -40697469,
          -13248145,
          -3441855,
          -16706896,
          -10049123,
          -6139921,
          -18434903,
          61645099,
          -102678023,
          60667521,
          128383604,
          312065052,
          -237901619
        ],
        [
          12826,
          12045,
          -47543,
          6654,
          15716,
          7264,
          6537,
          21021,
          -34953,
          -1452913,
          -347486,
          -414162,
          448302,
          -78808,
          612459,
          602101,
          117093,
          -2015685,
          55622,
          -1862781,
          -1050175,
          -761427,
          -37267813,
          -1646633,
          2823222,
          15415532,
          -9756364,
          54152221,
          25174603,
          -6513936,
          -3692284,
          17513695,
          7578669,
          -2856048,
          -12930611,
          -19801115,
          -14419136,
          14673543,
          -50904772,
          -4011778,
          17284349,
          -16656305,
          -4585624,
          -3562969,
          408680,
          -2849124,
          -1632578,
          -303405,
          -4432380,
          2109763,
          4902542,
          -6956644,
          8454175,
          7951871,
          8454122,
          -1586553,
          5788687,
          -1479081,
          10561738,
          -2031642,
          10420529,
          10495966,
          284155,
          4716917,
          -2828974,
          1385140,
          -18266477,
          6052825,
          485125,
          15812852,
          18820858,
          28327358,
          -4955727,
          -11051935,
          9380652,
          5051761,
          -7654847,
          17962446,
          9545121,
          -6534585,
          12129203,
          583436,
          19055162,
          127043,
          -224261,
          -1976634,
          9775829,
          -3088299,
          11700328,
          16586934,
          -9812101,
          1130239,
          -26533308,
          -14563830,
          10769520,
          -4736091,
          17184833,
          -23987903,
          7974082,
          69040961,
          6527291,
          -135443714,
          123164720,
          471656433,
          -67598775,
          64868367,
          53601073,
          159919955,
          -76937810,
          368448804,
          410894752,
          -289389604
        ],
        [
          12932,
          12203,
          -37168,
          6726,
          14787,
          3134,
          8148,
          14489,
          18118,
          1167633,
          1902873,
          818451,
          -6868667,
          2631596,
          -7679406,
          -11062389,
          486995,
          -922687,
          -60624,
          -284051,
          -456426,
          1770068,
          -6580075,
          -12643602,
          -2971619,
          15375776,
          12750927,
          15635950,
          341418,
          -1227586,
          824096,
          -67391,
          -1822106,
          4384427,
          744304,
          -3056952,
          3645222,
          1647627,
          3271379,
          1346106,
          -2241500,
          -3230659,
          -1860635,
          1524875,
          2260147,
          -1164182,
          1109516,
          702953,
          655457,
          786146,
          -1409079,
          1480802,
          3428006,
          -581826,
          3871554,
          907439,
          29694,
          2544009,
          -2590353,
          -451830,
          -1535509,
          2224437,
          -1677022,
          -628717,
          -4396591,
          1988813,
          -769545,
          1240301,
          -404425,
          1626681,
          1725675,
          1538836,
          -1831816,
          -2725806,
          3761832,
          3071632,
          -158548,
          6591749,
          884665,
          689425,
          -453574,
          -906442,
          -903567,
          -141090,
          2542885,
          738995,
          -2431242,
          -295228,
          -2442144,
          -4159300,
          2650166,
          2972449,
          8936456,
          -7470126,
          -5106875,
          -5055090,
          3562447,
          11754659,
          8263264,
          -6316154,
          -15185216,
          -8785736,
          -7276465,
          -28192033,
          1984114,
          -14579391,
          12058196,
          -96340175,
          39157559,
          221257746,
          339149821,
          -266051238
        ],
        [
          16743,
          13950,
          -48055,
          7701,
          17505,
          8029,
          7297,
          23411,
          -41219,
          -1668990,
          -383083,
          -489366,
          547763,
          -209740,
          711477,
          623269,
          191721,
          -3572000,
          371290,
          322722,
          -324890,
          -1892181,
          2030234,
          -10668776,
          -7690332,
          39633684,
          13733739,
          -45618439,
          -32355218,
          35940869,
          6449773,
          13449163,
          836570,
          13781815,
          4889144,
          -754577,
          39551,
          -11958083,
          -5320039,
          15013724,
          -3712724,
          -8927563,
          12765790,
          35158902,
          20772849,
          -14000507,
          569666,
          15722225,
          -1580232,
          -1187340,
          -11894939,
          9228793,
          -915867,
          9490596,
          -6243878,
          -9208003,
          4685680,
          -13745144,
          11861462,
          -12932607,
          3538114,
          9877772,
          9122515,
          3999088,
          -1382597,
          1849663,
          1777485,
          9574089,
          -6180030,
          2645346,
          -12409050,
          -26836597,
          -5366416,
          -6069886,
          10499019,
          -18988848,
          -2770837,
          -13834412,
          912590,
          2177632,
          11426334,
          -4437684,
          11912335,
          3971175,
          -7340961,
          -9308058,
          1874131,
          19662621,
          375752,
          -14861308,
          2473856,
          -335646,
          -30379465,
          -7153604,
          26561213,
          45922771,
          -48108829,
          -68410679,
          -90575480,
          -13091126,
          60011643,
          129984922,
          -46937879,
          61341145,
          358834786,
          73090364,
          -403885415,
          -246820767,
          79641064,
          195327036,
          364425274,
          -224992764
        ],
        [
          18763,
          13466,
          -36079,
          8060,
          17313,
          3836,
          13324,
          25542,
          9299,
          1425705,
          3895203,
          9010705,
          5242220,
          -477524,
          -1384582,
          2427051,
          -38240,
          14900215,
          -1217608,
          -297340,
          -259712,
          2916255,
          -9248973,
          -12943575,
          -2173512,
          15205599,
          11892418,
          1045438,
          -11739064,
          2297377,
          -2208162,
          -1908639,
          -2380100,
          8280811,
          -67291,
          -3690799,
          3268685,
          1939574,
          3646206,
          1610731,
          373784,
          -3929916,
          -2206268,
          418727,
          2822606,
          -1418690,
          641351,
          568803,
          508180,
          691491,
          -2530416,
          2090353,
          834329,
          1189745,
          1698085,
          2457810,
          -2080749,
          2603038,
          1451230,
          407198,
          -1471478,
          1679515,
          -1046554,
          -2052047,
          -1985219,
          -861017,
          1597214,
          564522,
          759364,
          2633593,
          -1044125,
          1976137,
          1689502,
          -2136751,
          1155416,
          3200716,
          -276389,
          3226532,
          422501,
          -110740,
          -4728927,
          16699,
          -1135232,
          754198,
          1982401,
          1154513,
          -2211547,
          94358,
          -4140158,
          -2603293,
          2099678,
          4676903,
          7924549,
          -119774,
          2838142,
          7248396,
          -8840579,
          -7564122,
          -13659322,
          -22736847,
          -3476207,
          3407277,
          -12875697,
          -2221550,
          -1222787,
          -29119514,
          9256747,
          -57768462,
          46794456,
          120854532,
          325932185,
          -230687395
        ],
        [
          35478,
          28160,
          -94675,
          15307,
          36388,
          13403,
          19535,
          52386,
          -21540,
          -1441695,
          -3891668,
          -1215344,
          3041376,
          -186207,
          818624,
          -1655583,
          360056,
          1363198,
          -397071,
          717,
          -813571,
          2197963,
          7426094,
          -30542237,
          -2887010,
          21566378,
          35566625,
          -27815716,
          -25556848,
          2564436,
          15928797,
          -24078884,
          -11628038,
          10843601,
          2330888,
          -8971358,
          4112410,
          12058292,
          38359566,
          -7031784,
          1603564,
          -13385946,
          -9275250,
          -24123663,
          -3374196,
          13405647,
          177911,
          -8363775,
          4577027,
          8144139,
          -4149293,
          -5224797,
          -114437,
          3289393,
          2335216,
          21988017,
          -6728343,
          17115801,
          16179419,
          -3493394,
          -19406885,
          -1866619,
          -19358345,
          -1292639,
          -17043611,
          7432068,
          15189859,
          -11518645,
          7190088,
          -4714998,
          -7096579,
          8603217,
          11109090,
          -18336384,
          -4502677,
          18942741,
          2242262,
          10737863,
          14537450,
          376772,
          -22960406,
          8267222,
          -14900313,
          12650987,
          13757172,
          -3502682,
          -4306163,
          -16668953,
          -5967234,
          -3341004,
          12135552,
          8245001,
          63465026,
          -16516501,
          -12868415,
          5171466,
          -32430562,
          97059080,
          51818119,
          -158592447,
          -79904025,
          -67494320,
          -29494100,
          5521392,
          15383896,
          45327552,
          380970727,
          -336332491,
          161504253,
          119073684,
          279452990,
          -251651735
        ],
        [
          36574,
          27978,
          -74756,
          14773,
          37453,
          5533,
          28148,
          54022,
          97953,
          4035929,
          -6574384,
          -2669047,
          3102448,
          -498105,
          558732,
          -3015572,
          -23817,
          9309223,
          -226680,
          9140,
          -163940,
          1565073,
          -6348000,
          827421,
          -2143893,
          1440797,
          -10892923,
          48584083,
          10532800,
          1954932,
          -7758675,
          11888085,
          1748203,
          4487781,
          -5076716,
          1381905,
          4666902,
          -2413675,
          -11033180,
          6100021,
          -3259477,
          442284,
          2968313,
          13094127,
          6337033,
          -8977530,
          67095,
          5754222,
          1214152,
          -169998,
          -875004,
          6045918,
          3279129,
          -486086,
          -29259,
          -6560913,
          -2134596,
          -2361343,
          -7317975,
          1155170,
          5499890,
          5002639,
          9472989,
          -4663955,
          4326437,
          -7058876,
          -1884292,
          7148618,
          -783906,
          7372138,
          -3895840,
          -8305859,
          -810470,
          11565236,
          4085214,
          -4258260,
          -3672332,
          -208477,
          -6763360,
          3719172,
          1147422,
          -4399545,
          3834198,
          -6845048,
          -4307948,
          5332544,
          -729309,
          6846543,
          -4531828,
          -4513210,
          -5056504,
          4327932,
          -14863159,
          6696239,
          14358839,
          12568257,
          -3312414,
          -59638326,
          -48581297,
          26868500,
          34658528,
          38094152,
          -9593288,
          -11374547,
          -11164430,
          -74506621,
          -139400604,
          70716829,
          17287739,
          29361186,
          330994296,
          -176544028
        ],
        [
          24108,
          8597,
          -6532,
          6614,
          14098,
          2434,
          9454,
          18769,
          9499,
          782733,
          1009056,
          2933821,
          5298357,
          -429125,
          991432,
          -2850553,
          548981,
          -23644836,
          2264099,
          206408,
          -1127576,
          -2128565,
          19736021,
          4245478,
          -2557441,
          -14784247,
          -22839499,
          110256727,
          43450194,
          -911794,
          6095074,
          12264229,
          -1183028,
          -2208232,
          -10245949,
          4575581,
          8419130,
          1371902,
          2472721,
          3919317,
          -10411751,
          -2405493,
          4377968,
          8371380,
          5227041,
          -5078254,
          -1210926,
          4879531,
          7278385,
          6878253,
          1236790,
          4201614,
          8828365,
          -2495322,
          -473853,
          -1332317,
          -5699955,
          5139179,
          -8495297,
          -2923954,
          -2616590,
          7387349,
          6165112,
          -7032620,
          -4042781,
          -5628161,
          5441240,
          5866320,
          3166965,
          6699222,
          -12989927,
          -18235292,
          2800476,
          15392226,
          5179995,
          382767,
          -6464248,
          5135164,
          -2566565,
          11375941,
          -5825478,
          -3557179,
          -2694852,
          -6938584,
          -1495077,
          6797363,
          -564424,
          -696535,
          -5710639,
          -9719868,
          -5622867,
          6472904,
          9258229,
          -6615601,
          10416313,
          9583285,
          -10867560,
          -15098564,
          -16970151,
          -28982865,
          4346033,
          8378848,
          -18655498,
          -36480847,
          1107376,
          -52200325,
          25899245,
          -56607532,
          90631478,
          -45292657,
          298685732,
          -135183046
        ],
        [
          23704,
          7415,
          -5004,
          6596,
          13803,
          1490,
          8973,
          15377,
          21609,
          1378671,
          496516,
          134353,
          -280285,
          -183384,
          66302,
          184164,
          643254,
          -10179122,
          665158,
          817003,
          -605769,
          2233060,
          -25321456,
          -9959810,
          -2003354,
          19899399,
          17704975,
          -113288323,
          -98892838,
          16745829,
          -25163140,
          -21490218,
          -7482435,
          32689446,
          -2388160,
          -9595178,
          -99831,
          4778316,
          10529383,
          -200617,
          20528929,
          -5615501,
          -9867496,
          -16417102,
          652619,
          1174814,
          -1176349,
          -5267159,
          -2148656,
          -1550551,
          -9487109,
          3191530,
          -18638949,
          11084885,
          -9797354,
          15332166,
          -15473651,
          6603809,
          23990085,
          10039558,
          -3015313,
          -6997469,
          -808703,
          -10433206,
          14375372,
          -18775022,
          15940840,
          -8915969,
          7115892,
          5202972,
          -14095751,
          13096610,
          23367883,
          1360179,
          -18706768,
          9668070,
          1569270,
          -14175109,
          -2705404,
          -7760800,
          -33075532,
          6968072,
          -5817473,
          6713391,
          1498423,
          4951815,
          -3084413,
          -1561680,
          -15794118,
          10902982,
          1760929,
          14864198,
          10274442,
          48961063,
          39014203,
          69655649,
          -71352346,
          -106573315,
          -125589874,
          -115539396,
          50432567,
          51116069,
          -38270778,
          118521901,
          -118148918,
          -144489456,
          74168261,
          215659849,
          70788498,
          -444303180,
          240217233,
          -56208385
        ],
        [
          63606,
          63189,
          -221751,
          32808,
          77067,
          28217,
          41005,
          104508,
          -44607,
          -2080501,
          -3954393,
          4552932,
          -5498356,
          48473,
          -4534770,
          5518924,
          625728,
          3217271,
          -102277,
          833614,
          -760125,
          306428,
          15456699,
          4986692,
          -1741732,
          -18154732,
          -27501277,
          80161223,
          15349633,
          8278924,
          -1021959,
          7977435,
          -2863851,
          7338342,
          -13446574,
          3521068,
          7817471,
          2328362,
          4268103,
          4587063,
          -4072377,
          -4321158,
          3762034,
          5321615,
          6719431,
          -5638672,
          -2621554,
          4663783,
          7584546,
          7333589,
          -1606554,
          5825745,
          2275387,
          2064978,
          -6681991,
          3089866,
          -11948343,
          5849690,
          2079898,
          -1034902,
          -3137804,
          6350859,
          8272160,
          -11403714,
          2047514,
          -13765178,
          12830120,
          4012008,
          6730149,
          9587670,
          -22054230,
          -19003997,
          12772756,
          18523423,
          -1784193,
          1016387,
          -7412050,
          -3709059,
          -3771975,
          10361045,
          -18074271,
          -1215558,
          -3874977,
          -5009249,
          -3117625,
          8400650,
          204130,
          -296938,
          -10592868,
          -5963594,
          -7568994,
          11187416,
          8013827,
          12534429,
          32333749,
          43479066,
          -45666994,
          -66063106,
          -75723903,
          -78511760,
          35069811,
          40064688,
          -34701295,
          32875973,
          -8066841,
          -92295701,
          33025460,
          46369911,
          117896251,
          -336306884,
          258722418,
          -30458275
        ],
        [
          62455,
          62196,
          -226328,
          35378,
          81585,
          30280,
          40747,
          105130,
          -101097,
          -1983813,
          4494487,
          -5502245,
          2267277,
          -31371,
          2983195,
          -5560042,
          591929,
          12520692,
          -1051228,
          846959,
          -661766,
          607320,
          10721520,
          2719438,
          -1447451,
          -15057479,
          -23309905,
          63362561,
          5838783,
          8927134,
          -3158914,
          5820238,
          -2977692,
          9458307,
          -12261698,
          2438766,
          7081088,
          2340966,
          4309526,
          4368031,
          -2125691,
          -4289149,
          2786004,
          4012295,
          6293588,
          -5278545,
          -2363717,
          4039350,
          6443195,
          6446102,
          -2288755,
          5666246,
          602814,
          2848325,
          -6795194,
          3690823,
          -11995006,
          5795100,
          3199479,
          29845,
          -2821540,
          5248823,
          7766420,
          -11226462,
          3258585,
          -14228030,
          12653455,
          3134236,
          6461455,
          9176354,
          -21143853,
          -16694907,
          13159791,
          17314293,
          -3035395,
          1301028,
          -6601854,
          -4657358,
          -3947620,
          8895682,
          -18697665,
          -508351,
          -3699315,
          -4211547,
          -2713842,
          8081089,
          -245702,
          142836,
          -10956854,
          -4903574,
          -6797180,
          11322862,
          7354318,
          15608338,
          32706969,
          45055307,
          -46826078,
          -70331578,
          -80008082,
          -77540285,
          37452649,
          41884221,
          -34377689,
          37064195,
          -19490331,
          -99026741,
          25481820,
          56584528,
          112512209,
          -339512265,
          258498025,
          -35112695
        ],
        [
          -4,
          28,
          8,
          -18,
          -12,
          2,
          -16,
          -26,
          308,
          -562,
          374,
          -710,
          -9,
          -552,
          531,
          -220,
          -5139,
          -1119,
          19782,
          -54424,
          -57560,
          92425,
          -66840,
          105114,
          -2285744,
          7034942,
          8376407,
          30896448,
          -49453859,
          532384,
          -8428228,
          4254070,
          -303185,
          48564517,
          -30233884,
          -8528829,
          13699576,
          17345613,
          -2397079,
          11163154,
          2187925,
          -7949648,
          -29302742,
          17397485,
          4755595,
          -34567904,
          5083327,
          -25600243,
          13181391,
          -4824392,
          10819141,
          26966672,
          12513279,
          -4559056,
          27132666,
          10133483,
          -12433073,
          -5151724,
          -1605539,
          -3257856,
          9086436,
          18257905,
          26309894,
          -12192776,
          12976718,
          -5937016,
          -6023852,
          387644,
          -33882683,
          -8033913,
          33273629,
          -32784717,
          44632750,
          58875482,
          13479229,
          19491432,
          37615819,
          145847776,
          -71865222,
          9002593,
          -8960947,
          185224974,
          -28620939,
          24940357,
          76378307,
          -27321790,
          -3702073,
          276814546,
          157274187,
          88907588,
          -59167405,
          -21241740,
          7811070,
          11702620,
          13574582,
          -3853428,
          68367641,
          67115186,
          5375954,
          -39444059,
          -54201150,
          38719945,
          79761712,
          -6258661,
          15714535,
          35931410,
          -21778224,
          23017799,
          28005683,
          -81154007,
          -124350134,
          -201743336
        ],
        [
          -3,
          7,
          5,
          -12,
          -38,
          32,
          -17,
          -25,
          74,
          621,
          1062,
          -1493,
          -748,
          -2127,
          -276,
          -1165,
          2008,
          30316,
          -13010,
          -29646,
          -45725,
          75791,
          -689939,
          448766,
          -2025,
          2786601,
          -1999917,
          -19096073,
          6181186,
          3757185,
          13319868,
          828607,
          -4389604,
          -22000331,
          11694880,
          -7876869,
          -15359170,
          -12655270,
          -3227642,
          5494897,
          14869538,
          1906165,
          10538612,
          -13288119,
          -12209758,
          16644287,
          2981965,
          3079782,
          -14443716,
          13469211,
          -10457682,
          -23233017,
          -14320372,
          3403550,
          4692977,
          8967795,
          -23259313,
          66908086,
          -97778749,
          37252975,
          -5817223,
          -30894525,
          -5509691,
          -45920714,
          7423250,
          -154237239,
          -81907377,
          65982260,
          -32160241,
          7631109,
          -14762736,
          4484955,
          5473791,
          -2025766,
          4645258,
          62429510,
          29266205,
          -12742599,
          -63566513,
          20615146,
          -42413214,
          -8317523,
          -15837211,
          -5525056,
          55234536,
          102335198,
          -80621221,
          10025242,
          -52868331,
          -74568630,
          -47369960,
          41703481,
          40315310,
          56399869,
          -79762893,
          -74133198,
          -28753203,
          -93773885,
          -59778446,
          123954513,
          -83919958,
          -92373884,
          295560677,
          -66130014,
          208409585,
          1933578,
          71816609,
          58419640,
          186973967,
          -105638319,
          -15284638,
          -334461242
        ],
        [
          4,
          -1,
          7,
          0,
          6,
          1,
          1,
          11,
          -51,
          292,
          -269,
          216,
          79,
          255,
          -380,
          -509,
          2414,
          5209,
          7912,
          14293,
          22971,
          -51241,
          28176,
          65776,
          -203920,
          -2795659,
          -3007891,
          2027512,
          476114,
          7222975,
          9911402,
          5348732,
          961384,
          2761564,
          -8699541,
          634843,
          -4105686,
          3869019,
          690799,
          18220035,
          -10795232,
          12122917,
          -1414065,
          5256130,
          9568083,
          -3895992,
          -7773527,
          5139298,
          19013165,
          -25489737,
          2608516,
          28870136,
          -22038338,
          -99326705,
          -40758276,
          22730513,
          24144447,
          -162420335,
          301072127,
          -147799773,
          -13187402,
          16371605,
          -20145434,
          5179467,
          -5777998,
          -96145872,
          -46873361,
          20772126,
          -11776030,
          -85173,
          -5190833,
          2960492,
          -15522784,
          10146046,
          16397837,
          60189771,
          18200827,
          -22254825,
          -35604670,
          17002005,
          -18171520,
          -2512838,
          -10912162,
          -4476797,
          33325004,
          33406837,
          -35739342,
          -2918430,
          -23324564,
          -33125947,
          -12925491,
          10446877,
          17370849,
          19498573,
          -15417904,
          -26747159,
          2029667,
          -19289801,
          -3844040,
          41293364,
          -10606081,
          -20942952,
          57018809,
          -24476468,
          -31702682,
          -45352803,
          -962377,
          -33129705,
          39420457,
          31924100,
          -66715918,
          -69154910
        ],
        [
          1,
          2,
          -5,
          5,
          4,
          2,
          0,
          -1,
          -176,
          -246,
          -183,
          -72,
          -473,
          -205,
          -526,
          517,
          3806,
          11138,
          22216,
          45332,
          26961,
          -131986,
          34200,
          80899,
          205101,
          -6224253,
          -8751779,
          -6506157,
          -520532,
          53830643,
          80646316,
          41607408,
          20916724,
          9057229,
          -40836622,
          -118705786,
          -168995262,
          84749998,
          -92891559,
          40703177,
          96882850,
          -163571399,
          72355954,
          -13080484,
          -2091236,
          15764672,
          -18769527,
          -3908857,
          18747950,
          -13975491,
          -8463183,
          15580613,
          15542191,
          44161686,
          5572838,
          -21834424,
          -4003009,
          -6110076,
          5102407,
          -2738232,
          -2420041,
          18554718,
          789260,
          41089601,
          -16524181,
          75204040,
          47237555,
          -30120511,
          18375230,
          7892776,
          -23799023,
          -8429819,
          -1017642,
          -23573643,
          45815266,
          88804039,
          1386654,
          -19633800,
          6426502,
          14373802,
          -10574515,
          14062799,
          -3360432,
          3087941,
          27392365,
          -32365,
          -16267472,
          9076869,
          -8264522,
          -26346680,
          -3291929,
          1717222,
          13732882,
          16994963,
          7246992,
          -2527151,
          -4385915,
          -6298672,
          -1091848,
          -50300,
          3080643,
          26155453,
          -14966582,
          -109510559,
          3411377,
          -44095614,
          23889273,
          62934742,
          26128187,
          74248514,
          -72102493,
          -88270446
        ],
        [
          1,
          1,
          -5,
          5,
          4,
          1,
          0,
          -1,
          -179,
          -256,
          22,
          97,
          -333,
          -356,
          -289,
          993,
          3082,
          12267,
          18435,
          40236,
          24660,
          -103493,
          24958,
          -141500,
          -87438,
          -6056073,
          -6528089,
          -5233815,
          -195616,
          39489043,
          55360317,
          22025254,
          6009973,
          -1292292,
          -30744652,
          -53533564,
          -107370785,
          2494981,
          217173814,
          -25786205,
          -105416144,
          114513451,
          -35423914,
          -13566008,
          122115412,
          -52733060,
          -3276657,
          6348024,
          -43320877,
          63460834,
          9725340,
          -38077703,
          51990848,
          121445887,
          8800728,
          -2468066,
          14914523,
          31019498,
          22986139,
          -25344862,
          21844581,
          39096762,
          3328470,
          31209841,
          -13028583,
          15944194,
          -12420607,
          -2372506,
          -9348025,
          17772804,
          -13532500,
          1398530,
          -14469284,
          -26596368,
          44018110,
          71665523,
          -5153589,
          2947802,
          12373398,
          10364058,
          5360464,
          14106155,
          13712455,
          -8404027,
          11122590,
          -12850764,
          -3321032,
          8126893,
          1342272,
          -13760062,
          -5147527,
          1553928,
          4220497,
          18275130,
          13634481,
          -60649,
          2299770,
          -18549447,
          -3424046,
          22049414,
          16622868,
          1970136,
          8095621,
          17508737,
          -21361230,
          -29945251,
          -6972852,
          78872436,
          1422778,
          100649563,
          -57860122,
          -84200949
        ],
        [
          1,
          3,
          -5,
          5,
          4,
          2,
          1,
          0,
          -170,
          -243,
          9,
          -50,
          712,
          -553,
          66,
          -837,
          3134,
          7844,
          18478,
          51178,
          19015,
          -107072,
          525773,
          268829,
          -240887,
          -6934223,
          -9693236,
          -11699702,
          -7301718,
          58471834,
          83972426,
          56214985,
          20094925,
          31617473,
          38837851,
          65902069,
          128966106,
          -9361336,
          -29036054,
          26275065,
          -33828908,
          104321247,
          -24739627,
          -1357618,
          -36657125,
          19255584,
          -7786409,
          86520,
          20639197,
          -67938578,
          -9422108,
          51328979,
          -27296663,
          -40442882,
          15697173,
          -37645021,
          -21266786,
          -45985044,
          -50810937,
          63535869,
          -14199335,
          -15998315,
          13013092,
          32660621,
          -3722143,
          78105511,
          74032431,
          -20625706,
          31784260,
          9387882,
          -48746297,
          -19469402,
          29301289,
          -59297936,
          103120907,
          223218712,
          -13342931,
          -53695245,
          36695373,
          32397243,
          -35985698,
          14570449,
          -16996606,
          35438524,
          55942383,
          14399868,
          -36925528,
          29128123,
          -11707598,
          -51812678,
          -5209157,
          -6782283,
          -12578299,
          -4167925,
          18397176,
          -261040,
          3431237,
          -8482741,
          -553622,
          3474674,
          13128306,
          480762,
          1799904,
          46996435,
          -30052291,
          -31819705,
          12301482,
          19613807,
          12352135,
          111335858,
          -73585845,
          -60401711
        ],
        [
          2,
          6,
          -7,
          8,
          6,
          1,
          2,
          0,
          -287,
          -310,
          -580,
          928,
          -611,
          -1182,
          -1595,
          873,
          4152,
          10983,
          19909,
          67124,
          14521,
          -118356,
          681787,
          719174,
          -189666,
          -12934304,
          -17938319,
          9597884,
          1709439,
          -46865235,
          45219648,
          -105878338,
          -19321930,
          2135274,
          -13788576,
          77438034,
          -48419582,
          54477498,
          -13818784,
          -1806893,
          105853803,
          25167384,
          -75235388,
          -91326087,
          42804225,
          -85712178,
          128885650,
          -53656997,
          -151232307,
          -25503728,
          2633404,
          -4591216,
          32878635,
          -48166909,
          225590,
          27934303,
          9727847,
          -32568635,
          11154959,
          81169280,
          -26749564,
          11960970,
          -43017927,
          10623423,
          -46524489,
          -5903569,
          37947309,
          -632818,
          -9840662,
          -39549211,
          -2154870,
          -33148304,
          36595868,
          -6454505,
          -22232938,
          -12235015,
          -36878250,
          -40592974,
          21394875,
          20695192,
          -106350395,
          -20278255,
          -53436818,
          23504177,
          36239580,
          -31255935,
          1663183,
          3232085,
          3117724,
          26462839,
          26569343,
          -18073143,
          45692621,
          47718751,
          -14553688,
          -31237786,
          12357090,
          -39583389,
          -32305624,
          -7881088,
          9166565,
          41343518,
          -19346989,
          28105351,
          31794500,
          -30771846,
          -53033302,
          -10834608,
          21268500,
          157327645,
          -81537745,
          -90558339
        ],
        [
          2,
          7,
          -5,
          3,
          4,
          1,
          1,
          0,
          -85,
          -229,
          619,
          -69,
          -1654,
          -161,
          -1124,
          398,
          -817,
          10976,
          5541,
          58837,
          -8094,
          -40024,
          295912,
          730080,
          -464484,
          -10385556,
          -20063354,
          -18949242,
          -19365053,
          -16812797,
          -29830796,
          -12524221,
          100946098,
          -22815874,
          -47901782,
          -140590537,
          66991451,
          -118596892,
          -27687929,
          29724025,
          -39758872,
          367480,
          29497898,
          12634972,
          26450556,
          -7800286,
          26602969,
          -4312162,
          -22568930,
          17707686,
          6784021,
          34499769,
          74289571,
          -34009643,
          -22439132,
          1718347,
          -2493807,
          -29570052,
          -23385909,
          48916879,
          -83721422,
          45926059,
          -94967168,
          45763739,
          -148936398,
          -15240488,
          53278905,
          25494807,
          -66541183,
          -30924761,
          57993279,
          10045840,
          81023694,
          84813224,
          21372676,
          14311811,
          25630402,
          -5215837,
          34383031,
          7914394,
          -5142680,
          -26126606,
          82308460,
          -93687598,
          -11776833,
          48732456,
          38645772,
          -2990612,
          30169958,
          -17344504,
          -9913058,
          44993185,
          24894345,
          22861121,
          24464482,
          4946478,
          19394459,
          -8278262,
          19975438,
          -1918296,
          652623,
          33779230,
          -7859618,
          15560777,
          15243608,
          -50288183,
          33526824,
          -14531390,
          38732672,
          81924978,
          -71987253,
          -55967177
        ],
        [
          1,
          3,
          -2,
          3,
          2,
          0,
          1,
          1,
          -102,
          -222,
          406,
          -1268,
          -1461,
          -220,
          -111,
          194,
          1288,
          13656,
          1155,
          26019,
          -11097,
          12477,
          217852,
          365443,
          -228134,
          -4461256,
          -8769670,
          -17441651,
          14655929,
          22030765,
          -14809213,
          15473059,
          -155935599,
          47269858,
          9983824,
          27595214,
          -31319745,
          21557135,
          -28234171,
          -25515564,
          -69136699,
          -37484713,
          -51932842,
          -23434738,
          -27243000,
          -7184277,
          -162896620,
          34697184,
          -84728972,
          9910200,
          21542453,
          -86524568,
          51157584,
          -67976248,
          50446413,
          45266937,
          -75136810,
          -20682883,
          -13096237,
          -10757872,
          -99179889,
          -7094780,
          -25595576,
          50841736,
          12048682,
          2681132,
          36090030,
          33495180,
          41460531,
          -22430242,
          25935563,
          -10569795,
          85367042,
          14225241,
          25429136,
          5061527,
          -28989629,
          56413022,
          -7470617,
          -20657029,
          -4680391,
          -2244859,
          -3397051,
          -75810404,
          -56124219,
          8409109,
          40060621,
          -15490155,
          12999623,
          -59382109,
          -28743036,
          91240238,
          -19419813,
          13646062,
          -23779796,
          51066007,
          51499731,
          25312946,
          30519996,
          39413660,
          40651275,
          89947939,
          17320836,
          21605632,
          18559407,
          -52633904,
          10816988,
          7515738,
          56001990,
          65421340,
          -82688024,
          -128512481
        ],
        [
          0,
          2,
          0,
          0,
          1,
          0,
          0,
          -1,
          -9,
          75,
          -62,
          1858,
          764,
          -222,
          -414,
          -1721,
          -1307,
          19850,
          160,
          10334,
          5873,
          -17075,
          -24864,
          -532999,
          -185038,
          -574530,
          -1450545,
          27653267,
          -43424528,
          1112750,
          9737993,
          6649262,
          -21781900,
          -43624075,
          77885518,
          -19593401,
          -22346841,
          -53440306,
          -2220757,
          27350660,
          7777714,
          -10814695,
          -29140287,
          33035286,
          7320281,
          9973773,
          27500670,
          4939547,
          -22275562,
          -20017882,
          -38337854,
          -23958278,
          -49467288,
          17078308,
          -38186758,
          -61914670,
          126381218,
          -23942511,
          -21167203,
          18167706,
          -21159938,
          18388681,
          -63861514,
          -4245867,
          -1322169,
          17153793,
          -69687917,
          36540339,
          94914024,
          -2013639,
          -53027110,
          31635245,
          -90197744,
          97412308,
          28739215,
          21265431,
          -27149802,
          -9615663,
          7243874,
          -87404439,
          -35481359,
          54162724,
          -53185953,
          72901089,
          -41217991,
          29115594,
          49461144,
          -59780447,
          170260349,
          -71255104,
          16296647,
          58127817,
          -3384465,
          50814266,
          -69180499,
          66235188,
          63551933,
          58769879,
          -107523209,
          50191749,
          137821928,
          100365232,
          35175676,
          1630211,
          -7800303,
          22531547,
          102088646,
          -58534355,
          -100155405,
          -27798024,
          -58083674,
          -289510094
        ],
        [
          -4,
          -1,
          -2,
          9,
          6,
          -17,
          22,
          75,
          -107,
          -381,
          1030,
          -2406,
          1470,
          -1674,
          1594,
          -3573,
          -31,
          -6724,
          4173,
          -12802,
          1896,
          3805,
          -64955,
          -124011,
          382578,
          7681633,
          7073206,
          24246555,
          -33735207,
          -556964,
          -13266215,
          -2198910,
          16277249,
          50324070,
          -9469290,
          -1168321,
          9646412,
          30404366,
          -5169421,
          2988569,
          -12019195,
          -15222240,
          -19508250,
          12694435,
          12986192,
          -21361493,
          234483,
          -17934487,
          11431719,
          -4436841,
          12985613,
          16004025,
          19768313,
          7334848,
          38302593,
          9366314,
          29091083,
          4681789,
          9890155,
          -5998887,
          9508128,
          50599238,
          42452632,
          -19517100,
          -9794399,
          40631696,
          12115824,
          35347017,
          -57731167,
          -43828150,
          -2895699,
          20565562,
          10160419,
          9591181,
          21035744,
          37598015,
          18806998,
          22007308,
          69824781,
          -57145803,
          -40406811,
          -108362535,
          -94800314,
          5022649,
          -312232920,
          70444225,
          -212741325,
          4726307,
          22559963,
          9520537,
          37514003,
          -86382788,
          -3289079,
          16131794,
          10117492,
          4871639,
          38183035,
          25320763,
          19125364,
          -15356300,
          -63354906,
          -2621631,
          70224709,
          7435247,
          9884981,
          11809249,
          -30755576,
          8695887,
          41000768,
          -79202723,
          -144542938,
          -212674326
        ],
        [
          0,
          9,
          5,
          1,
          -16,
          25,
          -7,
          -15,
          -84,
          450,
          80,
          -250,
          -201,
          -1882,
          -240,
          -590,
          -5126,
          10535,
          -5671,
          3022,
          -78222,
          6764,
          -188043,
          222245,
          135171,
          1950662,
          -597074,
          -3314667,
          4091559,
          -15117883,
          -20279911,
          -10962735,
          -7554828,
          -11613296,
          -1723438,
          26839761,
          14916194,
          -31719186,
          28750220,
          -24163380,
          -5430519,
          7353306,
          1019263,
          -2258986,
          6385555,
          -1603953,
          -5251486,
          1305231,
          6849545,
          -2226616,
          -2153148,
          6956501,
          4837194,
          36738451,
          9098565,
          -41322004,
          -3266830,
          -61020296,
          35326211,
          -18906839,
          -3679784,
          8655192,
          27424911,
          68052586,
          8275731,
          223232997,
          141362751,
          -103535452,
          108284731,
          6056237,
          58057082,
          55058437,
          -25109004,
          92171124,
          -96264670,
          -89525754,
          34295328,
          -24862996,
          -59606856,
          11984129,
          -28916352,
          -1318931,
          -2265423,
          -1095023,
          29075302,
          54227489,
          -33403734,
          1959602,
          -8241819,
          7163171,
          -30529489,
          4681284,
          22688499,
          22836633,
          -12060465,
          -30897932,
          -54970062,
          -64279673,
          -38557856,
          103674627,
          -29848773,
          -75419804,
          216502681,
          -33901649,
          82930874,
          -36254383,
          27899654,
          -4131282,
          149838480,
          -62761007,
          -8887542,
          -233922279
        ],
        [
          2,
          5,
          -6,
          5,
          5,
          2,
          0,
          -2,
          -165,
          -232,
          -600,
          448,
          30,
          -170,
          -778,
          -510,
          1856,
          19884,
          22399,
          62002,
          28864,
          -136664,
          12756,
          489209,
          -87221,
          -8796753,
          -12437531,
          -16489136,
          -8353727,
          73726756,
          116667483,
          57572540,
          28552841,
          33011626,
          6351771,
          -53380660,
          -36902450,
          75262802,
          -6993091,
          94484435,
          -51074798,
          103327146,
          -17478865,
          -8290462,
          14552609,
          -5441334,
          -7360087,
          5109367,
          8206644,
          -51199611,
          -4465841,
          57967638,
          -39122287,
          -159398400,
          -23117892,
          31001923,
          12664145,
          -1823488,
          -41385402,
          46574615,
          17750428,
          -39859970,
          16781691,
          -47026890,
          24508887,
          3789394,
          -23158748,
          -6453396,
          -13465314,
          7096058,
          27910138,
          17167918,
          -35458475,
          55121803,
          -73768862,
          -182681986,
          -3441345,
          49330390,
          -20750891,
          -20058198,
          27321013,
          -21347541,
          17901076,
          -31057324,
          -61318490,
          -17769828,
          41125808,
          -29984954,
          6504474,
          51941717,
          -6675101,
          6868418,
          16547902,
          13069932,
          -4719773,
          -8011630,
          -8432242,
          -29556425,
          -24873598,
          -16161337,
          -24840314,
          2248574,
          30000444,
          1009513,
          7628783,
          -53913259,
          66187541,
          4160203,
          48306408,
          105732632,
          -46910042,
          -103398399
        ],
        [
          1,
          2,
          -7,
          4,
          5,
          3,
          1,
          1,
          -155,
          -243,
          -168,
          93,
          -394,
          -999,
          -565,
          -128,
          1981,
          15260,
          16444,
          59543,
          25195,
          -157741,
          246252,
          266197,
          53364,
          -8133405,
          -11005384,
          -16111246,
          -8053293,
          65527104,
          107025930,
          49474350,
          24725997,
          32338894,
          36442254,
          35639193,
          112734337,
          472953,
          -101060093,
          -63896519,
          25224304,
          3692734,
          -31848931,
          31367911,
          -89319297,
          -14698608,
          62700959,
          9237052,
          -61985644,
          135487643,
          19757688,
          -74169111,
          53891741,
          102443115,
          -35741942,
          36728661,
          34993960,
          105002632,
          56571252,
          -113409301,
          4185113,
          79108522,
          -18522475,
          17642779,
          -23981749,
          -2738529,
          -12734701,
          8269596,
          -3630117,
          1189445,
          12398341,
          -421204,
          -10510228,
          4310022,
          -26487913,
          -67363434,
          -3609459,
          19376537,
          -7023994,
          -6323949,
          -3275168,
          5805158,
          5475967,
          -9252523,
          -6305320,
          -15572113,
          9055075,
          -3098194,
          2122249,
          12845799,
          -5078625,
          4289850,
          9856968,
          18469556,
          -121624,
          -6841225,
          2475707,
          -21207139,
          -15002893,
          -4531789,
          -10124461,
          19725834,
          2088440,
          -55175528,
          -1395240,
          -53692215,
          41269534,
          60430854,
          25709430,
          106733060,
          -49274622,
          -97498577
        ],
        [
          1,
          2,
          -4,
          2,
          3,
          2,
          0,
          0,
          -64,
          -250,
          -127,
          258,
          -651,
          -484,
          -513,
          588,
          -58,
          11189,
          10905,
          40983,
          24102,
          -131781,
          412072,
          -100274,
          -54692,
          -5536044,
          -5091213,
          -4523936,
          -574917,
          18187403,
          30102612,
          4803987,
          -3719989,
          -9782286,
          -5447664,
          41603283,
          23934169,
          -76332262,
          88530947,
          -141674624,
          39126473,
          -118956837,
          36272834,
          -9837493,
          86449744,
          -16024472,
          -36703367,
          47125,
          13919102,
          -68459644,
          -18642545,
          68145515,
          -38144868,
          -164030171,
          -76168875,
          117920935,
          68174650,
          144893796,
          -39246250,
          -72720902,
          8372059,
          61842014,
          -1724940,
          -23588565,
          -8644774,
          52376397,
          7590300,
          129682,
          4319056,
          1960228,
          20281028,
          357996,
          -7468497,
          -6234607,
          4740537,
          28119755,
          -12732212,
          2929204,
          24188298,
          6719516,
          -8036753,
          10724991,
          12268966,
          6166398,
          15993154,
          -6334043,
          -9766022,
          13032736,
          2074720,
          -13987560,
          -3956859,
          -1613623,
          -8321409,
          8870297,
          12331812,
          -978070,
          6527565,
          -17864497,
          -6918564,
          19402027,
          12017528,
          5036499,
          12240285,
          22225685,
          -15630257,
          -30955064,
          -18300289,
          39376407,
          9844996,
          87204795,
          -69522339,
          -72234403
        ],
        [
          1,
          3,
          -3,
          1,
          3,
          2,
          0,
          0,
          -42,
          -150,
          -182,
          435,
          -43,
          -474,
          -392,
          269,
          1212,
          4629,
          12048,
          35497,
          17936,
          -92940,
          358748,
          124005,
          -106309,
          -4891569,
          -5850559,
          -6265525,
          -4516327,
          -435873,
          10239147,
          -19248970,
          -10798630,
          3624248,
          6836611,
          35820236,
          -1540954,
          -1620788,
          49972010,
          54990027,
          -12595096,
          -10976692,
          48640330,
          18803526,
          -18513765,
          -2827250,
          -2209073,
          8848997,
          20047988,
          -86869953,
          56391602,
          40975437,
          -33006154,
          -26674415,
          66299421,
          -244679111,
          -83060203,
          114251873,
          7236384,
          -96535548,
          -35806203,
          110354658,
          -40281645,
          58559455,
          -79079868,
          -49693192,
          14262419,
          44439546,
          19073537,
          -31395687,
          -32984063,
          -52827965,
          37259960,
          -68420622,
          -46862403,
          -84554302,
          -558919,
          -14656489,
          8885281,
          -49196048,
          1462767,
          43213038,
          -48967768,
          10067271,
          3608347,
          -27365639,
          -14174192,
          -3535927,
          -8405632,
          12379122,
          8480295,
          -5716269,
          49746159,
          53741298,
          -4841652,
          -1958718,
          -4378541,
          -6964722,
          1635597,
          11167588,
          13067256,
          -7972886,
          7576694,
          32385150,
          -24311055,
          -21107888,
          7407157,
          34691861,
          17195591,
          91845966,
          -51342134,
          -69199263
        ],
        [
          2,
          4,
          -8,
          5,
          6,
          3,
          1,
          1,
          -167,
          -355,
          -277,
          753,
          -1118,
          -1126,
          -1137,
          1238,
          4029,
          15156,
          27675,
          73138,
          40791,
          -214175,
          698867,
          626365,
          51201,
          -13429025,
          -14944667,
          12904519,
          5237214,
          -32118134,
          42356379,
          -90475899,
          -7795889,
          120730,
          -17479373,
          -25503502,
          -30379469,
          5605856,
          -5253331,
          -85803994,
          -19346728,
          51999542,
          -40469562,
          21226279,
          -116915440,
          68756350,
          -44051540,
          -17878362,
          46272173,
          -83861528,
          -98099507,
          18609359,
          -51706331,
          70985837,
          59914058,
          86721477,
          24883819,
          31083405,
          55975761,
          58446242,
          1469683,
          12475554,
          -40625042,
          -26935228,
          -24933419,
          13109515,
          13828524,
          -3823966,
          -27469410,
          -10225713,
          2663250,
          -26930671,
          20226116,
          594155,
          -26292650,
          21796810,
          69378781,
          -20787610,
          365184,
          -106683903,
          166618054,
          95794177,
          4836129,
          -30390803,
          -6736230,
          17174890,
          -35790333,
          -29530326,
          -22223090,
          20263046,
          10200081,
          10625064,
          109270388,
          100366944,
          13151436,
          13629273,
          -30904246,
          -23234841,
          -19678681,
          -6683126,
          31129327,
          27917881,
          -21370404,
          20599157,
          20330429,
          -26264100,
          -55683164,
          5807767,
          33333410,
          142153093,
          -67512561,
          -115944567
        ],
        [
          1,
          3,
          -6,
          0,
          4,
          3,
          0,
          2,
          47,
          -218,
          546,
          97,
          -1405,
          172,
          -593,
          630,
          -2577,
          15465,
          4792,
          50291,
          4071,
          -76299,
          238681,
          571887,
          -262920,
          -8332626,
          -14469850,
          -11332639,
          -16675452,
          6644891,
          -36523447,
          17468390,
          97556234,
          -38036525,
          7415456,
          37404824,
          -35432784,
          -39693952,
          22608457,
          37732966,
          96459367,
          25607671,
          -40938290,
          52864294,
          -3828336,
          -47028978,
          29600588,
          109779909,
          113550848,
          3345626,
          -19513478,
          -60554178,
          89728636,
          -50474151,
          157341986,
          50338768,
          2537382,
          45668730,
          32711116,
          9070658,
          -66178620,
          -8250502,
          -38995684,
          -17511289,
          89616328,
          77394,
          -8254983,
          -27781584,
          67271328,
          17461797,
          79851,
          10781788,
          22612103,
          -3405252,
          64758388,
          -28568973,
          -125548121,
          6155850,
          -2585131,
          77550249,
          24293685,
          34644312,
          -15742911,
          36127933,
          -36572227,
          -598481,
          -23007217,
          -9360105,
          -59592281,
          31536851,
          -30116268,
          41245510,
          56118156,
          45209181,
          31788045,
          23557677,
          36887058,
          22358771,
          17662582,
          19899992,
          9756537,
          47949415,
          11175887,
          9799307,
          12710791,
          -33187603,
          24911630,
          -13830454,
          37929924,
          86235357,
          -58643387,
          -51899092
        ],
        [
          1,
          3,
          -3,
          0,
          3,
          2,
          1,
          4,
          31,
          -283,
          622,
          -1146,
          -924,
          -770,
          643,
          -356,
          467,
          19606,
          -779,
          29157,
          -7205,
          -20417,
          304356,
          466768,
          -165246,
          -5308169,
          -9164554,
          -11917654,
          16341387,
          27661925,
          -15846691,
          1749520,
          -117564041,
          37794437,
          -32616755,
          -47588259,
          17410265,
          -46403831,
          -24251999,
          -8951982,
          -44067904,
          3236526,
          42056037,
          -41477557,
          50501246,
          79179879,
          209280907,
          -73189706,
          109556359,
          -31790845,
          15951429,
          -52161075,
          -13221409,
          9429609,
          -28452667,
          -3587833,
          -322490,
          50529859,
          66425617,
          62439475,
          26226145,
          -15238550,
          55733719,
          -36165858,
          -26501107,
          -12727709,
          19101820,
          -6515763,
          94576692,
          -8152166,
          20502314,
          -8443489,
          36611932,
          -29735862,
          19246880,
          1018860,
          -40315384,
          69805026,
          -16946890,
          36318732,
          28645384,
          -32428734,
          -17365936,
          -16541272,
          -40614469,
          -40565873,
          -3441988,
          6243764,
          -55725551,
          -15495706,
          -76304016,
          39637754,
          5892028,
          4759207,
          -48138673,
          46593647,
          24736700,
          48141922,
          37545563,
          20033745,
          40880840,
          100084868,
          41537467,
          18111315,
          708605,
          -30727699,
          -4117608,
          16543064,
          48546712,
          76140411,
          -81532271,
          -135236519
        ],
        [
          0,
          1,
          -1,
          0,
          1,
          1,
          0,
          0,
          18,
          94,
          -134,
          1214,
          1523,
          -308,
          -827,
          1169,
          -1335,
          15131,
          212,
          9451,
          6472,
          -26547,
          4861,
          -514331,
          -162165,
          -694099,
          -1267625,
          22678408,
          -34132452,
          -554594,
          8504812,
          6715680,
          -7476961,
          -19662146,
          57321183,
          6832651,
          -34989797,
          -44737022,
          -9056838,
          13313111,
          -12065731,
          -12343756,
          -21140742,
          12290452,
          -8163220,
          7439019,
          -23920746,
          -5583220,
          -35498259,
          8481791,
          -8455310,
          -40882277,
          -31186193,
          -21698534,
          34356502,
          -13060966,
          56781626,
          -46091671,
          -43074095,
          -19987275,
          -58534688,
          47260578,
          60634148,
          -10035259,
          -65244622,
          -16384588,
          -59974649,
          -145266393,
          -38518030,
          61989321,
          24428165,
          -36029484,
          68358920,
          -65049209,
          -76601500,
          5653818,
          89222536,
          -15953605,
          -3145081,
          133095095,
          91467519,
          -125719309,
          34260714,
          27582246,
          36547868,
          -41457862,
          -27692285,
          17298335,
          -41983085,
          21601027,
          -89945132,
          -145290931,
          -30019704,
          105722241,
          -33603955,
          105940877,
          78459929,
          17913339,
          -70051406,
          2740718,
          37624767,
          85162856,
          24317181,
          -795533,
          -38940268,
          63133522,
          70859921,
          -45643536,
          -52982252,
          -16802974,
          -52257372,
          -311717772
        ],
        [
          -3,
          1,
          -2,
          -2,
          -2,
          -11,
          9,
          40,
          113,
          -449,
          970,
          -2347,
          1463,
          -908,
          1705,
          -3434,
          693,
          -8451,
          9540,
          -48665,
          -3413,
          74715,
          30980,
          -96783,
          563143,
          6670508,
          6205612,
          22127716,
          -32763347,
          -2316623,
          -13832113,
          -4488450,
          11347970,
          36903008,
          2171795,
          -8443841,
          16865159,
          36611029,
          -1972102,
          -112737,
          -14448197,
          -13735905,
          -18105234,
          14966930,
          14006797,
          -26108347,
          -6678983,
          -16371934,
          15655481,
          -143,
          15499994,
          31855563,
          22941751,
          6998448,
          23867123,
          7667719,
          18062948,
          9043280,
          12809559,
          5875986,
          19938363,
          46825928,
          15860184,
          -22685870,
          -12142359,
          41713589,
          -17536997,
          1260674,
          -18309258,
          -34523116,
          35305842,
          -51577970,
          -32555202,
          -33774905,
          49746331,
          11233551,
          -34397693,
          -1172434,
          19435154,
          -87309344,
          39652415,
          -97529979,
          -116744606,
          39329923,
          58657198,
          207078553,
          276635240,
          30028856,
          -154667431,
          59873574,
          20543710,
          11789576,
          -49658581,
          62093758,
          -43341482,
          21402208,
          21036713,
          52482680,
          11648819,
          -14826954,
          -27232132,
          -6282004,
          61755221,
          -2992255,
          10792177,
          10681347,
          -24108123,
          6671101,
          42454841,
          -75724498,
          -127442720,
          -197822082
        ],
        [
          2,
          15,
          2,
          5,
          -1,
          16,
          6,
          10,
          -72,
          380,
          229,
          -217,
          -107,
          -1779,
          -391,
          -242,
          -1490,
          15615,
          -999,
          1233,
          -58937,
          93451,
          -131759,
          164597,
          479114,
          2656412,
          -74113,
          -6198903,
          5101337,
          -13054595,
          -16612831,
          -6233441,
          -5542338,
          -14929466,
          -3400867,
          14673513,
          -4402002,
          -19186528,
          -9326636,
          10212812,
          10241087,
          13278021,
          10848549,
          -10035956,
          -14165845,
          18673493,
          -4105985,
          7598848,
          -2997812,
          -2267606,
          -13827423,
          -3560688,
          -15828143,
          -8275607,
          -27692961,
          5395133,
          8178751,
          14395698,
          2648364,
          -25213816,
          -10360997,
          -6595384,
          -7009979,
          27227063,
          -8561283,
          5136999,
          5134810,
          858639,
          -7961085,
          22814310,
          -50106550,
          -5325277,
          308231,
          -60240595,
          116627131,
          81020727,
          16790615,
          -25057703,
          -83644686,
          22985119,
          10849783,
          -40168327,
          -14218093,
          -89285380,
          -120581864,
          -179042362,
          171755392,
          -56029790,
          103831995,
          233971219,
          55597122,
          -54677638,
          43675466,
          -876595,
          36710584,
          3776414,
          -59094825,
          -27619735,
          -18325950,
          78014139,
          -5214272,
          -57318601,
          160756616,
          -67016057,
          46648547,
          -39011220,
          14291718,
          -9108072,
          142043653,
          -80094743,
          16706021,
          -223518276
        ],
        [
          1,
          4,
          -4,
          1,
          4,
          2,
          -1,
          0,
          -27,
          -249,
          -427,
          419,
          98,
          56,
          -675,
          -345,
          258,
          14850,
          15174,
          46901,
          20161,
          -106289,
          147492,
          321849,
          -136473,
          -6144646,
          -9111362,
          -9534611,
          -4044806,
          42926554,
          64603926,
          30141840,
          10518392,
          6993333,
          11061525,
          19686768,
          44163228,
          -49942990,
          54168833,
          -184603824,
          30398473,
          -117236529,
          4197120,
          37964451,
          25573032,
          -51690466,
          12602893,
          -2567267,
          -2599281,
          -18203387,
          25218365,
          27916940,
          16183725,
          35775052,
          77613085,
          -117718492,
          -57033057,
          -159869047,
          14740625,
          121927733,
          16398577,
          -82864181,
          19287725,
          -19012534,
          20871703,
          -56502785,
          -43640602,
          7994339,
          -42272532,
          14703392,
          -25057757,
          -2846155,
          -23958095,
          11302231,
          6889715,
          -53033479,
          -1593143,
          34831217,
          -9236204,
          -10698227,
          32829539,
          -12267725,
          9035031,
          -26144555,
          -48404400,
          -17957761,
          32946791,
          -19355577,
          2330192,
          30406213,
          -3427170,
          4352213,
          16030325,
          11781317,
          -783785,
          -7286537,
          437887,
          -17870617,
          -14170049,
          -17869369,
          -17045024,
          6664259,
          10769408,
          1582036,
          -11887574,
          -46743874,
          49409405,
          -2133984,
          29854366,
          86014759,
          -66304922,
          -64616876
        ],
        [
          1,
          4,
          -3,
          1,
          3,
          2,
          0,
          1,
          -18,
          -249,
          -309,
          207,
          -272,
          -580,
          -747,
          -216,
          885,
          11204,
          11211,
          38438,
          19167,
          -112014,
          271324,
          133883,
          -83051,
          -5071473,
          -6254926,
          -3888113,
          -1304635,
          14966418,
          29035773,
          -6905156,
          -5259710,
          -4441072,
          8410957,
          82919809,
          68326254,
          -50009516,
          -33607158,
          111123258,
          28235256,
          -15718441,
          64436500,
          -69687016,
          146596104,
          53171958,
          -119551463,
          -10792198,
          36999517,
          -126554196,
          -16772332,
          -8545788,
          22709839,
          177315583,
          35991413,
          105961719,
          23176506,
          -35327035,
          15671065,
          27266610,
          16265391,
          49148978,
          -8421483,
          39434618,
          -20136005,
          -30283648,
          -41017691,
          17824527,
          -33759955,
          5286327,
          -840330,
          -11160962,
          -22868059,
          -9021994,
          -18850578,
          -79573462,
          -25950445,
          37925047,
          3721362,
          12539286,
          -55432926,
          -15152730,
          -4581895,
          -5178370,
          2185870,
          -26830227,
          13175100,
          6995339,
          3792602,
          1237170,
          -3929467,
          4182396,
          11410213,
          18786623,
          -6796674,
          -11959573,
          10494917,
          -10076365,
          -4115938,
          -2764996,
          -8105590,
          6354387,
          4107710,
          -7422561,
          -18410728,
          -34845510,
          24302923,
          11077084,
          15219900,
          81298689,
          -73485119,
          -57403221
        ],
        [
          0,
          2,
          -2,
          0,
          2,
          1,
          0,
          0,
          8,
          -130,
          -73,
          168,
          -399,
          -114,
          -418,
          324,
          -72,
          7463,
          4951,
          18958,
          10087,
          -53114,
          205141,
          -18028,
          -35995,
          -2492588,
          -2665326,
          -1379456,
          -453941,
          1201765,
          5162697,
          -2870220,
          -2899380,
          -2206610,
          -2722447,
          6947829,
          90445,
          -8068709,
          6495497,
          17723220,
          -2330922,
          541496,
          18084983,
          -4525960,
          6893158,
          -1207087,
          -6385032,
          6004352,
          -4351236,
          -23265706,
          40649698,
          -27507048,
          -18788639,
          60880885,
          -10005576,
          -16478685,
          -48772253,
          -13627653,
          -2800027,
          -103807700,
          -102567779,
          -118067825,
          -103073183,
          -326630173,
          -62920949,
          119926157,
          20533620,
          5873715,
          -43467848,
          14155327,
          -3219808,
          -27272868,
          -14624727,
          -21788684,
          12703533,
          -2151977,
          -5106683,
          15974983,
          15424748,
          -1943455,
          -39189163,
          -14868772,
          -547591,
          -8179151,
          8343786,
          -20248174,
          3001790,
          19725619,
          8860998,
          -9048145,
          -3543209,
          -1398518,
          1687317,
          17347047,
          -3475975,
          -12189296,
          12641556,
          -16298347,
          -6312349,
          13448371,
          2172823,
          5169204,
          6532609,
          15444949,
          -7513437,
          -15756939,
          -16612064,
          22201315,
          -2799967,
          54673685,
          -43710363,
          -32084068
        ],
        [
          1,
          6,
          -3,
          0,
          4,
          3,
          -1,
          0,
          35,
          -270,
          -264,
          806,
          -372,
          -316,
          -940,
          458,
          -235,
          14467,
          14547,
          51851,
          27170,
          -138119,
          582334,
          164549,
          -132373,
          -7038557,
          -8105668,
          -8579127,
          -5378316,
          -58484,
          20638434,
          -46626614,
          -23870096,
          12476,
          20458955,
          56618939,
          -93740,
          16100422,
          112417829,
          96585695,
          -50919089,
          -78243775,
          117280423,
          123494036,
          -108085943,
          -12775290,
          53639613,
          7318904,
          41759827,
          42842755,
          47884274,
          6301580,
          104394798,
          1243894,
          -97506827,
          109711007,
          29815975,
          -120202140,
          -88576801,
          -1626814,
          -6218209,
          -8600800,
          14734124,
          12385484,
          -829271,
          -21629206,
          31935523,
          11788661,
          27758802,
          -26190806,
          -29905489,
          -25454936,
          16178454,
          -53529875,
          -31146585,
          -10148651,
          7928871,
          -7584304,
          1506477,
          -42869040,
          1689491,
          31845416,
          -49799285,
          1668946,
          -212308,
          -20054610,
          -9747867,
          3585467,
          -11920402,
          8424383,
          4902159,
          -4963999,
          37842783,
          51157549,
          -10152363,
          -13558582,
          11280058,
          -19038678,
          -6577408,
          13115178,
          8713752,
          -3012084,
          9333523,
          62446832,
          -32122860,
          -29892244,
          4528905,
          44996122,
          10435326,
          136147289,
          -57481809,
          -82969983
        ],
        [
          1,
          5,
          -4,
          0,
          3,
          1,
          -1,
          -2,
          3,
          -279,
          -71,
          -38,
          -1440,
          232,
          -727,
          483,
          -3626,
          20804,
          2365,
          42790,
          7576,
          -83247,
          428736,
          458109,
          -52187,
          -7880268,
          -11011824,
          3263530,
          4104099,
          -8267237,
          -697062,
          -5451767,
          11548329,
          -21116007,
          38257436,
          -19354268,
          15151481,
          26140581,
          57984515,
          7331028,
          50476367,
          -37345924,
          -155363550,
          -78707828,
          -15566512,
          139637397,
          -41687261,
          -25469150,
          111012639,
          30894220,
          226819152,
          -16143545,
          -4798626,
          -1466076,
          -72324410,
          -7332400,
          -4972177,
          1866164,
          -18043246,
          -7786028,
          19648463,
          -27779969,
          -43626296,
          43660405,
          1131323,
          -20598860,
          7868517,
          -82145971,
          -66351813,
          -20722517,
          -36307019,
          31888158,
          2598872,
          59747032,
          21800735,
          4123920,
          -5592031,
          5326291,
          26962579,
          9863840,
          -7385718,
          25488773,
          5474982,
          21251473,
          -12586035,
          13491110,
          3590009,
          -5767728,
          -11042064,
          28765126,
          14516584,
          -6716539,
          5959114,
          48501316,
          -30346072,
          -11333314,
          7874421,
          -35672941,
          -36337919,
          -12238504,
          4213719,
          39289133,
          -17202144,
          22669244,
          32431898,
          -26680978,
          -58931273,
          -6656186,
          29612480,
          120235809,
          -50098408,
          -77515408
        ],
        [
          1,
          2,
          -5,
          -1,
          3,
          2,
          0,
          1,
          46,
          -196,
          622,
          155,
          -1357,
          278,
          -438,
          971,
          -2600,
          18406,
          2442,
          38882,
          3137,
          -58147,
          196378,
          473238,
          -186943,
          -6091949,
          -10529482,
          -6700013,
          -7839681,
          23041725,
          -25853495,
          -5433708,
          70043147,
          -48466767,
          8684726,
          26007808,
          -23358051,
          -48288229,
          -22074888,
          51403313,
          -112680630,
          -98657968,
          -111216920,
          -41787791,
          -43457498,
          -95656625,
          11135807,
          -60085090,
          -10759070,
          -47544442,
          -76399790,
          -33784189,
          -36859332,
          13274001,
          -14115038,
          28073509,
          -113757646,
          -10998234,
          -30170357,
          -79669887,
          229764621,
          -24233066,
          -41954306,
          -11471752,
          -23322819,
          -20088548,
          46023405,
          -10361350,
          40741997,
          17987999,
          -42366941,
          -2852147,
          17254313,
          14519655,
          20699472,
          -3987086,
          -19792592,
          5708282,
          -2713881,
          942650,
          2486996,
          -19299429,
          22268688,
          11974596,
          -17002718,
          -4519902,
          -1804681,
          102826,
          -26260741,
          3154382,
          -15935587,
          1518520,
          10629290,
          11119153,
          -11143197,
          12520943,
          41124694,
          18496151,
          7178698,
          1933402,
          -1783066,
          56377455,
          12372932,
          13525200,
          7817364,
          -34561898,
          32390604,
          -17158128,
          38783735,
          81761097,
          -54593664,
          -49714133
        ],
        [
          1,
          4,
          -1,
          0,
          2,
          1,
          0,
          1,
          20,
          -254,
          361,
          -576,
          -27,
          -599,
          529,
          -95,
          -1107,
          32136,
          -1184,
          23802,
          4028,
          -59300,
          395559,
          383731,
          -15640,
          -5498573,
          -7036459,
          5566692,
          25891853,
          34456616,
          -22286815,
          -19125883,
          -70971317,
          10415249,
          39652772,
          -89348704,
          66590030,
          13893145,
          57224740,
          34128083,
          144647556,
          33390796,
          -11961702,
          59547257,
          19888230,
          -36804974,
          -1536070,
          144860122,
          -19915189,
          -21826326,
          -88068616,
          2432366,
          -34711894,
          31347731,
          -89195387,
          -17335233,
          -75794436,
          -11183728,
          -5761093,
          -16069670,
          66637655,
          23646959,
          -33115161,
          4091673,
          44080816,
          -7589680,
          57991092,
          -45387861,
          -111310035,
          -7150180,
          26133949,
          31535436,
          57683410,
          6806510,
          -25692742,
          30568561,
          -18606554,
          26512117,
          -15352342,
          -64408013,
          8756804,
          -57561518,
          14594389,
          38417450,
          1220892,
          -30394462,
          -13655678,
          -1272438,
          -37719807,
          22825613,
          -20211416,
          1498953,
          37515806,
          -57622815,
          -107461108,
          -11583521,
          1270947,
          73019329,
          -14708416,
          -17935089,
          57120086,
          103953112,
          59834744,
          16452201,
          -45158656,
          33566395,
          -3068092,
          29468281,
          60731416,
          60590926,
          -89551896,
          -127245340
        ],
        [
          0,
          1,
          0,
          -1,
          1,
          1,
          0,
          1,
          48,
          58,
          -84,
          845,
          952,
          -556,
          141,
          1089,
          -758,
          10268,
          -415,
          8729,
          2277,
          -18945,
          28561,
          19893,
          -73454,
          -466695,
          -1328018,
          20137993,
          -36381452,
          4457512,
          4196502,
          5715374,
          -28632088,
          -55251753,
          29718972,
          -7078165,
          -8427902,
          -8506317,
          -18247897,
          -3095601,
          -30676784,
          -6522897,
          -6311404,
          -2075122,
          5256228,
          15542881,
          25271058,
          -21978336,
          -9088103,
          -23925251,
          8854896,
          4968188,
          39469331,
          -6386940,
          47132600,
          8317603,
          26935642,
          24674653,
          5124261,
          -37609891,
          -42955722,
          -67192584,
          100915482,
          20156278,
          -5623542,
          -28580315,
          100232802,
          28186331,
          -86936401,
          22585990,
          7274337,
          15351229,
          -58617394,
          -32093371,
          13815191,
          -14736345,
          -146499221,
          -83139943,
          -100258647,
          -118610301,
          -72105854,
          83730592,
          168534288,
          -68609773,
          -1902641,
          38848743,
          -1701739,
          24651936,
          -63317542,
          -15335178,
          38995321,
          -167202483,
          18691838,
          -14087490,
          -37656770,
          272133,
          -37347287,
          74434847,
          -61779771,
          45496950,
          -38964087,
          123995562,
          -291441,
          24997881,
          -41290616,
          44091870,
          36359064,
          -17485492,
          -43455486,
          -31374235,
          -52757770,
          -291259727
        ],
        [
          -1,
          38,
          26,
          -15,
          -14,
          8,
          0,
          37,
          313,
          -485,
          762,
          -1890,
          1202,
          -813,
          1452,
          -2541,
          149,
          -8858,
          6189,
          -16303,
          34348,
          206443,
          -37637,
          11074,
          -1047701,
          7640183,
          6923868,
          25776117,
          -34831045,
          -672828,
          -21433590,
          -8960526,
          21179293,
          52922120,
          -14298,
          1778146,
          15608305,
          45351288,
          -3145063,
          -3694352,
          -21114917,
          -14416403,
          -12216193,
          18356055,
          14301787,
          -21743747,
          -14473243,
          -17283191,
          13801556,
          6119458,
          27888441,
          38496948,
          16700298,
          10389183,
          -1428618,
          -3560451,
          19594458,
          -4716327,
          6903852,
          26518960,
          18953575,
          45824801,
          8016613,
          -35179880,
          10805603,
          21749119,
          -15939758,
          -10392022,
          17727645,
          -46249578,
          39452618,
          -98599950,
          37681382,
          -22711066,
          84231678,
          -19860374,
          -53032288,
          23958216,
          -34292444,
          -56530348,
          -10094362,
          -19978063,
          130417778,
          11109422,
          153204319,
          -46818100,
          -146976761,
          -239387664,
          65097418,
          111330403,
          -1868042,
          88797543,
          -97806571,
          36861072,
          -84559889,
          46474978,
          33483509,
          25931301,
          14022631,
          -3615880,
          -86293029,
          -6567442,
          25626834,
          -7179779,
          24558600,
          -5409957,
          -25924446,
          19650281,
          62689484,
          -80021209,
          -146902649,
          -217583978
        ],
        [
          3,
          11,
          5,
          8,
          -5,
          12,
          12,
          22,
          -94,
          439,
          -141,
          149,
          136,
          -1053,
          -511,
          -212,
          1222,
          5431,
          66,
          6471,
          -40493,
          58179,
          -180354,
          69499,
          395639,
          1941165,
          801018,
          -787821,
          3903809,
          -7004805,
          -18440040,
          10737796,
          1916687,
          -6185319,
          -6493310,
          -13431706,
          -13611540,
          -3709164,
          -15379883,
          -15186132,
          6988938,
          20098258,
          -9835782,
          -5671278,
          -16412435,
          133328,
          8765335,
          5018789,
          -10201539,
          -25167009,
          8427731,
          -10287055,
          -11378375,
          6933235,
          -15476917,
          9884925,
          -411292,
          -46654706,
          475668,
          -23071333,
          -15256495,
          -5561301,
          7207169,
          14780758,
          5775953,
          -27164637,
          -494525,
          16553395,
          34210952,
          -30248674,
          -13799574,
          -26966340,
          -19088404,
          -76401135,
          -144047555,
          47411115,
          -141338871,
          84523616,
          317196451,
          -28750249,
          48614176,
          31956996,
          125416407,
          47600863,
          -2427198,
          -3782397,
          33421185,
          34940511,
          46676227,
          47259945,
          -14364121,
          -26610950,
          -35253008,
          -20399377,
          33590803,
          11246573,
          -57036385,
          -29178166,
          -22064216,
          55987598,
          -8742770,
          -33064860,
          123834028,
          -93197490,
          47142567,
          -44306164,
          30106164,
          13998839,
          114710654,
          -54028628,
          -11067674,
          -164996607
        ],
        [
          2,
          6,
          -5,
          1,
          6,
          3,
          0,
          2,
          -3,
          -211,
          -627,
          553,
          -394,
          -538,
          -1393,
          -137,
          1336,
          14529,
          15295,
          60227,
          13577,
          -94755,
          348149,
          561005,
          -271349,
          -9145214,
          -14728168,
          -12714029,
          -10984128,
          -24625169,
          46512002,
          -107056383,
          -21849363,
          3012569,
          -105237,
          88518206,
          28289045,
          -7654600,
          -26314090,
          114014349,
          15737709,
          -38222945,
          50003669,
          -14833735,
          92957341,
          -36624982,
          -6942549,
          4509884,
          -41864958,
          88522818,
          31663442,
          -2690517,
          24430155,
          -35326249,
          -953598,
          -80060196,
          2033006,
          57739345,
          33151885,
          899152,
          37998346,
          -49131369,
          38417569,
          -31665008,
          48322733,
          16751016,
          -17113412,
          -34517137,
          -11832556,
          27651144,
          19256719,
          44846756,
          -22801418,
          75270689,
          39654314,
          93865372,
          42908700,
          19151306,
          23389433,
          -35896248,
          216693458,
          55345682,
          92947860,
          -22143967,
          -42686927,
          60788294,
          -1916178,
          -21508357,
          -9276258,
          -6472090,
          -24660547,
          14172128,
          -27745027,
          -35536411,
          38153169,
          17969391,
          -14726304,
          -17333398,
          -19160594,
          -23106354,
          -11311440,
          17044756,
          12067816,
          -3437093,
          7833902,
          -54147746,
          46791863,
          -14701190,
          41963880,
          83030836,
          -57652850,
          -60408098
        ],
        [
          2,
          5,
          -5,
          2,
          6,
          3,
          1,
          3,
          -31,
          -217,
          -384,
          182,
          -604,
          -794,
          -1167,
          -321,
          1952,
          14565,
          15506,
          59735,
          16709,
          -108197,
          374084,
          483379,
          -207860,
          -9711489,
          -14184412,
          -10110262,
          -8979806,
          -30901390,
          41041078,
          -111579552,
          -20872830,
          6168234,
          -5668057,
          5913770,
          -28361903,
          16664316,
          23159628,
          -272859,
          -55416480,
          -9831960,
          37325400,
          101181960,
          -113732786,
          -11142632,
          2459776,
          33797876,
          23330250,
          -39512361,
          44856043,
          17910228,
          -100614273,
          33016288,
          53089196,
          10351339,
          -10694970,
          70712844,
          55610190,
          37532766,
          16703296,
          9340838,
          3330961,
          37488025,
          6538924,
          28937884,
          -52815587,
          -11131587,
          -64416673,
          67003983,
          39416394,
          42954945,
          -35964253,
          84325213,
          61398077,
          4618289,
          -63390894,
          47599510,
          40156603,
          105933753,
          -156389778,
          -114777261,
          72581415,
          -5867854,
          9802413,
          -5013602,
          46127882,
          39150636,
          33391517,
          -31046901,
          -22299664,
          4229928,
          -91453949,
          -60621042,
          5130217,
          -1412895,
          14692970,
          -21003717,
          -20783823,
          -12504365,
          -11101608,
          20573021,
          6898869,
          5277474,
          9091374,
          -43720724,
          18154527,
          -6131621,
          34081804,
          78794830,
          -49774140,
          -53229857
        ],
        [
          1,
          5,
          -3,
          0,
          4,
          3,
          -1,
          1,
          43,
          -244,
          -220,
          204,
          -544,
          -384,
          -948,
          -137,
          753,
          12878,
          15678,
          49308,
          26839,
          -133749,
          396241,
          81930,
          -60436,
          -7344637,
          -8376967,
          -5354949,
          -1291723,
          -11780193,
          23358758,
          -44567421,
          -16364566,
          -7183812,
          26078073,
          11389758,
          13667566,
          19539390,
          38385255,
          10076032,
          -3288580,
          -28296890,
          -29857239,
          -73913267,
          -4987236,
          105353312,
          -46128156,
          -46744933,
          108693691,
          187277816,
          -227325249,
          76953923,
          69203730,
          -42779640,
          25399746,
          -77815427,
          7326417,
          -15741098,
          5644872,
          -4632269,
          -2784018,
          2509511,
          -12771672,
          -24603877,
          -8702644,
          7137538,
          1796126,
          22801526,
          -23081687,
          6699294,
          -2520640,
          -22290424,
          9524120,
          -25505746,
          -1004745,
          -40412169,
          -29794088,
          17440441,
          40320375,
          3418300,
          -84779550,
          -38668898,
          2543822,
          8082619,
          8468550,
          -37357681,
          16399777,
          38471371,
          21479856,
          -16090631,
          -5426672,
          -6713743,
          -46149731,
          -6795686,
          -6985723,
          -10374625,
          23944457,
          -25907749,
          -18692528,
          14755902,
          -1004307,
          15831722,
          14560811,
          17473147,
          -900845,
          -35313939,
          -20236910,
          28310778,
          20902886,
          89915505,
          -72550509,
          -71894414
        ],
        [
          3,
          11,
          -6,
          1,
          8,
          5,
          0,
          3,
          37,
          -340,
          -708,
          680,
          -506,
          -1236,
          -1771,
          -218,
          2636,
          15449,
          26874,
          88749,
          34174,
          -202926,
          497460,
          863241,
          -199515,
          -14255219,
          -20532121,
          -10355906,
          -14136261,
          -49810331,
          31693528,
          -114514936,
          23168738,
          6408409,
          -36638315,
          -112091008,
          16780175,
          -66822919,
          -117138690,
          -52621486,
          -59622311,
          34589008,
          -12507669,
          63330934,
          99668913,
          -2762107,
          -87953769,
          69921538,
          11760338,
          58499914,
          63307640,
          -27680753,
          -23210102,
          -22481864,
          -24211789,
          -13253931,
          10266832,
          -17991973,
          -27575576,
          -24086343,
          41247667,
          -28870370,
          72120255,
          -17511227,
          77491668,
          -9882922,
          25200754,
          14582886,
          71017666,
          -9727956,
          -60778292,
          -52568338,
          4139021,
          -89957652,
          -24162921,
          -28000337,
          -20978073,
          -32811373,
          -16294301,
          -12105837,
          -60943780,
          13095483,
          -103022642,
          63722907,
          19326691,
          -51989166,
          -21491534,
          19148476,
          -13816793,
          4853180,
          12200800,
          -29528828,
          10013415,
          7544215,
          -13171613,
          -22128354,
          11462585,
          -16941676,
          -22339449,
          -22055325,
          -9809207,
          19293092,
          -5162224,
          9622598,
          -6100278,
          -48257074,
          30404348,
          -18962582,
          39356357,
          167568897,
          -89984324,
          -90472077
        ],
        [
          2,
          8,
          -6,
          -1,
          5,
          3,
          -1,
          0,
          74,
          -378,
          -147,
          291,
          -1709,
          -40,
          -1306,
          823,
          -4967,
          19099,
          5727,
          69760,
          10502,
          -146195,
          695563,
          984420,
          -191964,
          -13590202,
          -20911600,
          2806657,
          65591,
          -51171172,
          -25734592,
          69997922,
          33117676,
          -1838014,
          56987702,
          -92512736,
          82165068,
          3935707,
          73060716,
          39633236,
          -37784145,
          -47690762,
          129254300,
          -86929858,
          -59995317,
          -29618367,
          -44691851,
          -81032771,
          -97657350,
          23381575,
          -16272873,
          -66941546,
          -57895099,
          -12952969,
          39146784,
          14063724,
          -48272,
          70543377,
          100979798,
          70240526,
          -25604821,
          -41816603,
          8869294,
          -7147715,
          100914733,
          12356373,
          -2770163,
          -59223897,
          -11850081,
          -48290034,
          -31705813,
          17207625,
          27099765,
          -5591271,
          -15905645,
          3439032,
          -25891675,
          -13983350,
          20534944,
          2069440,
          -19987380,
          45786047,
          -51319199,
          69894746,
          1107792,
          -22984274,
          -6795936,
          -7249355,
          -18851397,
          55953858,
          33298619,
          -21530562,
          -4232002,
          27545928,
          -42385713,
          -35430014,
          42102354,
          -40219166,
          -51168976,
          -21257352,
          -26265434,
          47611459,
          -4283277,
          27873911,
          28532101,
          -36406843,
          -29416528,
          -21641135,
          16977794,
          149173553,
          -68513127,
          -79223014
        ],
        [
          1,
          1,
          -6,
          -2,
          3,
          3,
          0,
          2,
          114,
          -291,
          959,
          252,
          -1255,
          389,
          -264,
          1246,
          -4113,
          23730,
          2978,
          45183,
          11643,
          -104919,
          309393,
          496666,
          -127243,
          -7573832,
          -11628030,
          -7401075,
          -5110124,
          -5703986,
          -27438732,
          28721111,
          29275320,
          -47871182,
          24247492,
          51297028,
          -15319674,
          62728776,
          -25281900,
          198451,
          -24638940,
          -21081965,
          -44475936,
          144102429,
          100066380,
          27302323,
          16993021,
          -18626835,
          -2781151,
          47073888,
          -41177393,
          47200261,
          -77985050,
          20907961,
          -17065166,
          45866210,
          -86449576,
          47749221,
          34116406,
          50042644,
          -82314974,
          -38545699,
          -24854894,
          37961763,
          -94682367,
          -5874503,
          163666,
          -47731474,
          5668711,
          -68259485,
          -59409923,
          30051093,
          -53703973,
          -40893552,
          -114146618,
          57510423,
          42660202,
          68706479,
          -34481834,
          37299899,
          -34395614,
          94396614,
          -40705337,
          -50233667,
          -25124783,
          17955551,
          -7491008,
          -61559232,
          -72600957,
          56979520,
          36907319,
          24495589,
          -99553889,
          -62812620,
          -9397974,
          -18286056,
          82789051,
          24080173,
          -35329832,
          -13107237,
          -4677174,
          71648412,
          23593727,
          17783270,
          -4029361,
          -32120393,
          12057322,
          1339240,
          45984608,
          71077424,
          -49566603,
          -59141134
        ],
        [
          1,
          4,
          0,
          -2,
          2,
          1,
          0,
          2,
          87,
          -124,
          139,
          -1211,
          -622,
          -457,
          294,
          -798,
          -626,
          12544,
          -1460,
          13728,
          888,
          -34787,
          189131,
          243250,
          -13051,
          -2992715,
          -4022152,
          3026971,
          7517897,
          32450703,
          -22172407,
          -18339381,
          -41327588,
          5541072,
          70622297,
          -35052529,
          -10503992,
          -30480183,
          -16261242,
          -2561925,
          32168419,
          35708501,
          9381766,
          -7595847,
          -13731838,
          -96435428,
          -24307399,
          -90006153,
          46332217,
          -8923659,
          24054748,
          29997595,
          40124747,
          4045808,
          21295631,
          -6553843,
          87768759,
          20739815,
          -7709710,
          -45694572,
          -1529932,
          -105182832,
          -13641986,
          58135277,
          -22612296,
          24371354,
          -25755696,
          42608399,
          4667041,
          167944616,
          -53194083,
          -49268474,
          46412043,
          10294909,
          -18204617,
          -21631319,
          85784240,
          -3011267,
          81452069,
          21635386,
          -34000346,
          13880934,
          -18777413,
          -64962082,
          26121104,
          29108199,
          -59691516,
          10775513,
          -89077229,
          106943345,
          104449361,
          134162582,
          6014221,
          -91534523,
          3128925,
          -25767491,
          -7630955,
          36256172,
          -64365075,
          -64895479,
          26798514,
          76861101,
          84630841,
          -13645775,
          -72854641,
          103200486,
          -24479051,
          16194414,
          7925165,
          48620957,
          -80179816,
          -153400926
        ],
        [
          0,
          -2,
          -3,
          1,
          1,
          1,
          1,
          2,
          -39,
          -132,
          -318,
          179,
          -590,
          -344,
          254,
          2726,
          176,
          3153,
          1238,
          10371,
          -491,
          -25775,
          301063,
          436420,
          3628,
          -2034533,
          -3263138,
          6933387,
          2610649,
          1425223,
          5273420,
          -106195,
          11251341,
          -26383839,
          -6987836,
          13914064,
          3217662,
          21117771,
          5956655,
          -15838885,
          -20176334,
          -5568911,
          25032246,
          -20607058,
          5585205,
          61639637,
          19162301,
          73642797,
          -25371936,
          -14795459,
          -21124307,
          -51526238,
          -4839710,
          -9921068,
          -27762030,
          -12814942,
          -30619876,
          -4057616,
          -5462797,
          -6141377,
          7535776,
          -42220805,
          -24003607,
          31654320,
          11221370,
          -7069734,
          14485982,
          38129610,
          27834822,
          -87716648,
          54242688,
          7866011,
          -80086281,
          -1229851,
          53901856,
          -35780078,
          40235499,
          -18751055,
          46548744,
          70064141,
          62801632,
          -86965438,
          -2978929,
          -44245664,
          56968140,
          -34560928,
          -67907333,
          109369161,
          -12846539,
          10697661,
          171929379,
          76166574,
          -8742076,
          72709399,
          53587135,
          40959253,
          -33808125,
          237973195,
          -225556431,
          -1130391,
          -156700049,
          5659816,
          -3361329,
          39648306,
          -7095898,
          -72858147,
          -29492468,
          31198064,
          -75693232,
          -23134724,
          -95904525,
          -415667593
        ],
        [
          -6,
          -43,
          -22,
          -1,
          -1,
          -5,
          9,
          14,
          133,
          -269,
          214,
          -1764,
          1486,
          3509,
          2542,
          -2486,
          5110,
          -27486,
          -20265,
          -39325,
          -14907,
          236372,
          28463,
          -229085,
          -229736,
          7849079,
          9891653,
          27631688,
          -32300316,
          -10085660,
          -10415158,
          -2365464,
          10361058,
          47678160,
          -13551190,
          -4823803,
          27283792,
          46102354,
          1866383,
          3429671,
          -10322984,
          -18291394,
          -25168153,
          17727007,
          8620427,
          -22283381,
          -9232766,
          -13422193,
          16317841,
          -7349637,
          28781237,
          39594794,
          21412734,
          14929547,
          -13396721,
          -8838838,
          25960352,
          2929958,
          23372480,
          42991945,
          55148976,
          30689390,
          -70790074,
          -25455283,
          32922178,
          54815339,
          -62942625,
          18124634,
          -3369328,
          1378462,
          33773269,
          7107215,
          63037516,
          -74106486,
          -88645239,
          -2162400,
          -53848576,
          -186275875,
          -21373158,
          105568673,
          46641553,
          84463272,
          64393808,
          -68344134,
          -94611304,
          -96620226,
          64144378,
          63121945,
          -25358409,
          -138377288,
          65961390,
          57931392,
          6033605,
          -62946656,
          -147868630,
          54184185,
          94067589,
          1461685,
          -50456239,
          -13424045,
          -2435768,
          -103316500,
          33703044,
          -18541059,
          25721153,
          372527,
          -6715256,
          33872566,
          83842787,
          -71955265,
          -159241626,
          -233752030
        ],
        [
          1,
          -2,
          -5,
          8,
          -7,
          17,
          23,
          53,
          -148,
          513,
          -99,
          256,
          180,
          37,
          -87,
          337,
          39,
          3508,
          27,
          796,
          -17723,
          113823,
          -225507,
          -155763,
          -265842,
          4595144,
          6039053,
          653826,
          9695096,
          25423780,
          -5957300,
          -2615279,
          -5365236,
          -25352228,
          -15660066,
          9450216,
          -13760812,
          -20349498,
          6066560,
          7703790,
          -473578,
          -1764468,
          -8941359,
          24659285,
          -668837,
          21157306,
          7691597,
          2197931,
          -28783286,
          -2365803,
          7466101,
          -43220201,
          789287,
          -30894732,
          -15598474,
          30839669,
          18504444,
          9669267,
          55340486,
          78319502,
          4622883,
          -27945350,
          -77066983,
          24762004,
          -62132281,
          19785045,
          17236640,
          -25262957,
          -79972546,
          17920173,
          -82898042,
          -10719228,
          67689689,
          -75644758,
          129054225,
          -163425074,
          35941012,
          -58904192,
          6168916,
          -74430816,
          53751521,
          43326596,
          -37853934,
          130923448,
          15231575,
          -5096700,
          -36577232,
          47189409,
          4317963,
          -68463185,
          -18465131,
          -43136489,
          -181365215,
          -123176654,
          94800409,
          78672176,
          -64792214,
          27701722,
          19300788,
          55529610,
          28811689,
          -48213115,
          104541769,
          -68711102,
          -8814901,
          -44241520,
          57698460,
          58724129,
          127854291,
          -30896674,
          -12999685,
          -196955603
        ],
        [
          3,
          10,
          -11,
          -1,
          12,
          8,
          2,
          12,
          122,
          -345,
          -328,
          1058,
          -702,
          -2661,
          -2264,
          72,
          3507,
          13886,
          22944,
          117421,
          14123,
          -188783,
          640059,
          1461643,
          -536145,
          -20646724,
          -33938654,
          -20817406,
          -25345925,
          -93327593,
          -6186177,
          9149487,
          -558967,
          50875027,
          28187462,
          -29409458,
          -5162968,
          36144794,
          -3048686,
          -53171158,
          6432101,
          35443729,
          23853675,
          -73883550,
          -25053600,
          -18192120,
          29719332,
          -23053076,
          533476,
          -48718729,
          -35095683,
          68584118,
          -4830983,
          59892949,
          -54313779,
          -811831,
          -32637989,
          -79259377,
          -112939115,
          -127739295,
          -64366421,
          33981934,
          16675350,
          28882178,
          1809304,
          -7515543,
          -60432314,
          26510199,
          -13196957,
          1753829,
          26379364,
          54328916,
          -19369566,
          23430693,
          60520368,
          -27432425,
          -86589137,
          10913152,
          -76269459,
          90716048,
          78433680,
          75270101,
          -34843401,
          69744366,
          -44911263,
          26415425,
          -27248088,
          -37320662,
          -70652360,
          5155802,
          -15210991,
          9197731,
          -91620015,
          -79091728,
          73484142,
          66610389,
          -23916387,
          9986156,
          -14717422,
          -23864535,
          14839398,
          40718023,
          13173809,
          995700,
          24955258,
          -76499474,
          48251152,
          -33234063,
          95487610,
          179533407,
          -104453615,
          -119981433
        ],
        [
          3,
          8,
          -11,
          -1,
          11,
          8,
          3,
          13,
          87,
          -279,
          19,
          456,
          -490,
          -3282,
          -1858,
          -693,
          3873,
          12009,
          18228,
          106178,
          15177,
          -199146,
          526970,
          1352499,
          -414614,
          -18938502,
          -29761035,
          -21657710,
          -19886213,
          -70782911,
          -25696669,
          43882092,
          14432470,
          31061571,
          16109758,
          -2196509,
          -20685607,
          7004859,
          15475962,
          -19862231,
          58216594,
          44497583,
          1869728,
          21501192,
          -36251976,
          27829389,
          -18567254,
          -18119932,
          -1641503,
          -94367971,
          7894268,
          -54419079,
          155765858,
          -27497680,
          24090644,
          -38406477,
          54820704,
          26313559,
          8760442,
          4497509,
          97779594,
          42652488,
          -8406378,
          -68728765,
          31387373,
          -43506383,
          45848510,
          -46837313,
          23500916,
          -43244340,
          -57467551,
          -23232204,
          -89403253,
          -33891429,
          -74244351,
          52393053,
          123103039,
          39285171,
          -49163366,
          -51341828,
          -52212578,
          -63821473,
          42531202,
          -90292189,
          14541790,
          -11448830,
          27049707,
          21837795,
          26529179,
          -55209594,
          -23586066,
          11319100,
          -116786208,
          -90770323,
          47793856,
          23014309,
          -2101373,
          -9046836,
          -19072396,
          -37078900,
          4642557,
          36493534,
          -5364943,
          9085077,
          24596216,
          -66107243,
          56569783,
          -44187751,
          87915403,
          155959740,
          -84307946,
          -126394318
        ],
        [
          2,
          6,
          -5,
          -2,
          4,
          4,
          1,
          2,
          79,
          -206,
          -64,
          383,
          -88,
          -1483,
          -976,
          -541,
          -3513,
          6326,
          1875,
          58077,
          13860,
          -165704,
          347485,
          516965,
          -110543,
          -10136959,
          -13768963,
          -9049881,
          -2647373,
          -24106651,
          -18506783,
          42716393,
          -3017964,
          -3328763,
          21884496,
          14041606,
          -10848924,
          -18015861,
          4020658,
          31110060,
          -24461444,
          -45827145,
          -39571522,
          -144371850,
          -33610589,
          -104107500,
          48652660,
          178161178,
          57678009,
          63364663,
          52167011,
          129041220,
          -105085985,
          63841466,
          39480204,
          47718803,
          55617344,
          12743285,
          19762276,
          35860472,
          -44861955,
          -18153656,
          29546742,
          -136751,
          -12637677,
          -30648511,
          33962692,
          29504362,
          40046745,
          -9323130,
          25505680,
          -42469408,
          -211890,
          -43009124,
          -41119967,
          7353990,
          79209784,
          -9909121,
          -16136889,
          -95365899,
          9216512,
          -41121150,
          -12788232,
          -55510716,
          16316261,
          -39250532,
          6228077,
          27032755,
          30154556,
          -52570399,
          -11699281,
          -1350272,
          -53665443,
          -40047304,
          24015097,
          356272,
          6640516,
          -7245242,
          -1810810,
          -4614126,
          7419252,
          15386725,
          -199554,
          4689876,
          5331558,
          -34771730,
          23063935,
          -8360137,
          49970440,
          101903429,
          -79149921,
          -104695603
        ],
        [
          3,
          10,
          -11,
          -3,
          9,
          7,
          4,
          11,
          144,
          -393,
          -232,
          530,
          -751,
          -4143,
          -2334,
          -496,
          -3672,
          15862,
          -2840,
          108494,
          7062,
          -254952,
          602283,
          1305998,
          -389195,
          -19329722,
          -29243318,
          -22156534,
          -19450173,
          -58470302,
          -42397597,
          83362535,
          24978412,
          7456354,
          25630596,
          31686958,
          -15265208,
          48868912,
          23071993,
          5982224,
          66711469,
          10700372,
          -23548676,
          112819569,
          60569130,
          56099839,
          -3176366,
          -88661505,
          -13220524,
          27245734,
          8344248,
          -4720006,
          -66647000,
          21996124,
          -13353925,
          31503563,
          -64468763,
          9988090,
          11093957,
          -12015869,
          3028808,
          -35284489,
          70426119,
          14007466,
          1722823,
          5662385,
          -2841793,
          106701589,
          62998144,
          99116261,
          90985642,
          -62681926,
          89196467,
          54092967,
          50553656,
          -26089306,
          8119005,
          -93753330,
          48844360,
          -88319085,
          41157081,
          -97658375,
          2065186,
          -2715979,
          30866048,
          -34759793,
          9800941,
          50423118,
          70626409,
          -48775733,
          -20368130,
          -32617601,
          57138462,
          10521732,
          7116390,
          -32404090,
          -17114127,
          -34059096,
          -3979963,
          -25558219,
          -5107232,
          10941704,
          -18231046,
          4658238,
          1556511,
          -58322755,
          59309749,
          -39748004,
          48910367,
          198104314,
          -108803916,
          -122814169
        ],
        [
          2,
          6,
          -7,
          -1,
          6,
          4,
          4,
          9,
          14,
          -307,
          653,
          -43,
          -1738,
          -3987,
          -1749,
          569,
          -1326,
          13390,
          -11681,
          67353,
          -9149,
          -146139,
          393434,
          897250,
          -315971,
          -12858214,
          -19927750,
          -24188408,
          -4251217,
          -27708399,
          -41298971,
          84286095,
          -114472495,
          41332209,
          -996050,
          45739269,
          -47931132,
          4213700,
          -80871450,
          -35837683,
          -98334828,
          2200413,
          35577007,
          19207355,
          49259140,
          -20899603,
          38363018,
          81529798,
          63806548,
          9188000,
          -20842315,
          13055247,
          55097758,
          -6838165,
          12758877,
          -1532693,
          -1107459,
          11253364,
          -11288512,
          17461452,
          46053841,
          40998742,
          -78162183,
          -26950353,
          -4085777,
          -11039145,
          -30369367,
          -75150462,
          -65966415,
          -15640724,
          -50678774,
          34346372,
          27271502,
          87914755,
          21951567,
          -12485238,
          31061958,
          -106463682,
          72446884,
          26693983,
          -22971568,
          29199330,
          35007864,
          82525583,
          45295653,
          61199357,
          268710,
          -11468536,
          45612107,
          83842187,
          68810797,
          -87943806,
          76389261,
          16142595,
          -24404417,
          -98215462,
          -9071425,
          -51376662,
          -51440623,
          -55360590,
          -19215476,
          -36679389,
          -38444976,
          1450368,
          -8876145,
          -13697549,
          16027820,
          -24193615,
          24976864,
          128116843,
          -79239890,
          -92447370
        ],
        [
          1,
          0,
          -7,
          -6,
          4,
          5,
          0,
          5,
          249,
          -309,
          1075,
          454,
          -1118,
          -338,
          -571,
          1021,
          -3768,
          16630,
          2652,
          46778,
          19224,
          -142326,
          148575,
          383537,
          9562,
          -6333483,
          -7872340,
          -23390047,
          -5883199,
          14219628,
          -15288416,
          1760788,
          -25278823,
          -111389675,
          -195174995,
          -9780235,
          106637125,
          122325114,
          14463483,
          -8053229,
          1607312,
          -6785755,
          -19685475,
          -25716978,
          -25378163,
          -102936855,
          -45499687,
          -32841515,
          83296348,
          -12742961,
          -5160802,
          -65158223,
          21772973,
          -10424067,
          -13534793,
          -2106386,
          -1414869,
          8164236,
          -12656544,
          17074576,
          -64215859,
          24330875,
          25849914,
          4526529,
          -44116368,
          -3250900,
          -12329538,
          30743201,
          28669302,
          41641107,
          -31898454,
          -11894322,
          -74443139,
          -491273,
          -15632435,
          4270996,
          23328041,
          -10991755,
          -28348080,
          22823171,
          47043978,
          -50028130,
          20975639,
          77701324,
          5494555,
          12527930,
          2852882,
          -30189328,
          64219356,
          -18821585,
          -6256007,
          -40955647,
          11292288,
          -30221938,
          -49724910,
          -29540839,
          2269483,
          4941794,
          -96486129,
          -53094830,
          55724224,
          59209247,
          51033736,
          -17567460,
          -45106056,
          34068132,
          -7769224,
          -2252107,
          15607907,
          110075706,
          -63777321,
          -109136834
        ],
        [
          0,
          2,
          1,
          -2,
          0,
          1,
          0,
          0,
          64,
          -143,
          406,
          -1129,
          -339,
          -176,
          567,
          -1052,
          -1007,
          16685,
          -2018,
          5654,
          5109,
          -40279,
          212659,
          214337,
          82969,
          -1366761,
          -927263,
          17159273,
          -5015565,
          7084088,
          5794201,
          10189824,
          -58502552,
          23241978,
          30428161,
          -16219652,
          -39608071,
          -108066833,
          -11076131,
          27700325,
          49700461,
          35528022,
          -9737334,
          28690225,
          -21977240,
          -51879108,
          -27750642,
          -102141062,
          23226105,
          56245653,
          35249262,
          70765131,
          -8213423,
          -1125111,
          38734781,
          50798925,
          -77680450,
          18377585,
          11335018,
          -406892,
          -2205193,
          -8665441,
          -10331424,
          10669172,
          10075437,
          3480334,
          48427432,
          40598619,
          -27102623,
          -143108854,
          -26718967,
          63626217,
          -104157747,
          -65159793,
          138194,
          -21581427,
          -18701017,
          -42906574,
          -34287058,
          64172314,
          61671128,
          -67284196,
          32781872,
          52378771,
          18856088,
          -14871392,
          16968044,
          -29972971,
          86812543,
          -68500765,
          -40911858,
          29783236,
          18286182,
          50122881,
          73206759,
          -53514782,
          -19940663,
          -5332084,
          2332976,
          -207984873,
          7749346,
          -1446005,
          134821714,
          -37290936,
          -86166241,
          113857704,
          -78358930,
          28943340,
          -59239632,
          31003629,
          -63383602,
          -271235851
        ],
        [
          0,
          -2,
          -2,
          1,
          0,
          0,
          0,
          0,
          -32,
          -284,
          738,
          467,
          -1661,
          219,
          -519,
          1133,
          -6,
          -4947,
          721,
          5240,
          1847,
          -31919,
          274814,
          216625,
          77451,
          -1217741,
          -826020,
          -1756979,
          15034528,
          -2129327,
          4214650,
          -1942320,
          14286014,
          14169620,
          -17542452,
          7442525,
          6482873,
          9720975,
          8491236,
          -4169540,
          -12749752,
          -10306986,
          5864807,
          -7695187,
          6874629,
          22682660,
          18114985,
          22527090,
          -3255744,
          -17221133,
          -19677678,
          -23921068,
          5942937,
          -71395,
          6593860,
          -9805128,
          29255267,
          15288649,
          -14849462,
          -47540621,
          -6672052,
          -118571921,
          -28851447,
          67948215,
          1146388,
          6894180,
          -46055945,
          -26397594,
          -15593983,
          -10969949,
          38485744,
          -59038956,
          10821769,
          2645370,
          -34237851,
          21957027,
          57941337,
          -25867437,
          11765761,
          -38241502,
          -90932392,
          31287044,
          7044671,
          65916379,
          -27330402,
          12345874,
          62888240,
          -108280444,
          2701845,
          -29488140,
          -187418534,
          -27669683,
          147533045,
          -108019797,
          72279401,
          121756171,
          71585578,
          100149972,
          -28933044,
          -149868529,
          -160188005,
          -88096812,
          68562497,
          8889600,
          29134677,
          -125366135,
          -161837083,
          71769254,
          -158219549,
          -22355752,
          -95074728,
          -430431841
        ],
        [
          -2,
          -1,
          4,
          -1,
          4,
          -11,
          10,
          47,
          164,
          -404,
          618,
          -1447,
          773,
          1685,
          1584,
          -1616,
          483,
          -9421,
          -7173,
          -31342,
          -15470,
          187118,
          -33623,
          -20337,
          -416630,
          8234484,
          7811343,
          29937220,
          -38245531,
          9944026,
          -30343423,
          -6238467,
          12532501,
          50932581,
          -7351769,
          -1261301,
          10217954,
          21972022,
          -7847274,
          5755309,
          -14425050,
          -15637804,
          -28941975,
          17230802,
          11744608,
          -14236928,
          16739885,
          -14725678,
          7556802,
          -16863952,
          -10807584,
          -9504473,
          -1761353,
          1692004,
          20687295,
          -7956735,
          29879455,
          -4199691,
          -13644488,
          -17940898,
          -36990201,
          24936219,
          56940163,
          -14775318,
          38159109,
          -31988599,
          93697549,
          36017458,
          -50189675,
          21297971,
          4928264,
          79896536,
          -19375837,
          45585112,
          57179780,
          -21739977,
          133287550,
          100072118,
          90634365,
          21682068,
          -9301757,
          47820780,
          8665559,
          83354304,
          45076466,
          -174784572,
          85547399,
          -113295392,
          -115808463,
          -150771560,
          98214286,
          -29582361,
          64708080,
          14348388,
          70778963,
          -80018392,
          71593032,
          -29275558,
          22876537,
          80531691,
          -9000304,
          30894825,
          26246612,
          11807658,
          43277754,
          11006551,
          8901029,
          16137792,
          62768610,
          -104624253,
          -189654955,
          -295444981
        ],
        [
          0,
          -7,
          -11,
          3,
          -8,
          7,
          3,
          13,
          -225,
          546,
          -519,
          104,
          116,
          1712,
          259,
          -152,
          -2934,
          -5447,
          795,
          -29171,
          -6785,
          88381,
          -220798,
          -37456,
          -240906,
          5880182,
          7059914,
          -429535,
          20389341,
          47009117,
          40263339,
          -36490220,
          -8107716,
          -23398631,
          58573656,
          -42924001,
          29937791,
          23731080,
          17342226,
          12750754,
          -24002694,
          -41436650,
          -18623167,
          6861045,
          20710602,
          1736032,
          -5168938,
          -36363284,
          28092177,
          -5299123,
          21803185,
          -19540043,
          15594476,
          6802391,
          75437042,
          19714173,
          -26368982,
          -424307,
          -9618442,
          3896245,
          -8477950,
          34046793,
          -4302385,
          -75978197,
          26325407,
          -79473804,
          -6917513,
          26842830,
          64070585,
          -62098080,
          118601283,
          20341894,
          34862357,
          102448683,
          -97058179,
          60369109,
          21840608,
          -116617280,
          -13592790,
          26580370,
          -33774089,
          -5277689,
          -38280201,
          37581426,
          52717423,
          4767135,
          -4106294,
          -36495297,
          28303923,
          70391454,
          75139726,
          -82346412,
          -24593359,
          -109162820,
          149016900,
          74113223,
          -70220764,
          109726623,
          85932692,
          60325881,
          166288069,
          -33870648,
          -988983,
          -20448998,
          -14350668,
          30867220,
          -43409621,
          88603922,
          176905686,
          8045649,
          -73185908,
          -285243386
        ],
        [
          2,
          9,
          -6,
          1,
          6,
          4,
          8,
          14,
          -105,
          -307,
          714,
          541,
          -1553,
          -7334,
          -2775,
          338,
          1219,
          6534,
          -26505,
          64269,
          -25216,
          -156933,
          395215,
          851905,
          -293251,
          -13574614,
          -18640794,
          -16368000,
          -7617691,
          31870724,
          -68487978,
          44720050,
          -16748225,
          8147916,
          -68460969,
          39963632,
          -28697303,
          -46391158,
          444410,
          27622535,
          2765999,
          -5444902,
          -23205531,
          20648921,
          -64517823,
          41378151,
          -81719263,
          33906161,
          -85963853,
          26603630,
          18875846,
          58711761,
          29762260,
          3726575,
          -36480755,
          -62589941,
          114499756,
          28431804,
          37464635,
          73676271,
          95292663,
          -51144520,
          43887518,
          -38626277,
          -117927006,
          3538533,
          10318946,
          47716367,
          -45820311,
          12218905,
          101289328,
          -15335670,
          -49411221,
          22645960,
          -44146113,
          38882816,
          -124384179,
          42909460,
          -32021349,
          76369240,
          16068989,
          29898101,
          -111194560,
          52805422,
          25205394,
          -46517324,
          -42653970,
          -37567979,
          -54854925,
          19831548,
          10335373,
          -5510262,
          64149940,
          -11187431,
          39783404,
          19664838,
          -55527649,
          17701106,
          7481296,
          -10262032,
          44100296,
          336391,
          -2363873,
          -4946916,
          -8012982,
          -9960835,
          17333665,
          -7177817,
          64150230,
          126531278,
          -83475787,
          -119393551
        ],
        [
          2,
          7,
          -6,
          2,
          5,
          3,
          8,
          12,
          -144,
          -280,
          826,
          311,
          -1167,
          -7007,
          -2417,
          -299,
          236,
          6189,
          -26677,
          60283,
          -19659,
          -173698,
          354701,
          777486,
          -184727,
          -12383673,
          -15461623,
          -11474399,
          -5504140,
          55728217,
          -59086809,
          2595379,
          -10966148,
          -38169278,
          -51457880,
          26180631,
          -6525320,
          -5077933,
          -21781224,
          641591,
          -17497990,
          6226684,
          29978155,
          -7987575,
          18217993,
          39960832,
          58000911,
          -56075968,
          -11333195,
          65160659,
          34674515,
          -40593530,
          -113510966,
          -34015782,
          63035640,
          -5151494,
          34525922,
          -77381582,
          -60982873,
          -13811517,
          17047779,
          115823442,
          -106464024,
          20333320,
          152628527,
          85047885,
          -29261727,
          33560604,
          -141296945,
          32496274,
          -7618002,
          -43595103,
          -33689340,
          -39339146,
          -65634867,
          34993647,
          -28342327,
          24299662,
          -50100085,
          -64049222,
          -8717657,
          -19207495,
          -7431428,
          -61949906,
          36191268,
          -2318756,
          -28965303,
          825833,
          -32379572,
          -2392050,
          -8062900,
          45706244,
          40760719,
          -5387659,
          130278940,
          10194121,
          31102134,
          12790202,
          -18620396,
          8655377,
          29863899,
          12291091,
          -17979240,
          281569,
          1861610,
          -15274604,
          47546876,
          -23189762,
          86469748,
          106309325,
          -58201717,
          -105061696
        ],
        [
          1,
          5,
          -3,
          0,
          2,
          2,
          3,
          4,
          -55,
          -176,
          335,
          48,
          -507,
          -3902,
          -1261,
          -471,
          -2079,
          3284,
          -14036,
          40209,
          2253,
          -165534,
          241200,
          347164,
          32302,
          -8149647,
          -7850108,
          -3805746,
          3742468,
          41253262,
          -33579525,
          -17175632,
          18245950,
          -18798830,
          -8432083,
          3020218,
          -21880895,
          -62372134,
          -11698177,
          28784783,
          -24984234,
          -27631967,
          -81030912,
          -18603812,
          -42018903,
          4195539,
          19012187,
          13438165,
          -19188185,
          -66889683,
          -27328248,
          35856813,
          97228975,
          22581790,
          -131363540,
          -28816222,
          -92019167,
          46798288,
          50714606,
          41967681,
          -91493450,
          21784529,
          150097392,
          -10375767,
          98897571,
          108884323,
          -185728351,
          5188132,
          -38180573,
          -31326803,
          -45784242,
          24651428,
          29386172,
          -27740570,
          -10540823,
          -19753096,
          32011176,
          -24000195,
          22665839,
          -30467002,
          -30685188,
          -8720849,
          -7688593,
          -50931324,
          53564344,
          20633371,
          -9554685,
          -6278727,
          20827197,
          -9468267,
          18943054,
          -11318106,
          46582570,
          -11232888,
          72962656,
          -16631629,
          19249889,
          15677275,
          5105488,
          6636626,
          33142252,
          10769302,
          -10079949,
          -139568,
          -2345829,
          -556263,
          18120319,
          -7213577,
          59546555,
          66431400,
          -45412471,
          -108546415
        ],
        [
          2,
          7,
          -5,
          0,
          4,
          3,
          6,
          10,
          -59,
          -271,
          255,
          -146,
          -609,
          -5953,
          -1907,
          -1001,
          -1325,
          9778,
          -22510,
          55077,
          -7997,
          -189693,
          364180,
          555788,
          -75174,
          -11129154,
          -12225870,
          -6772572,
          4380135,
          59676230,
          -51588765,
          -14781736,
          -37082457,
          -35306523,
          -54548045,
          -11629636,
          40307947,
          50372545,
          17867461,
          3889939,
          54382159,
          19955390,
          -625286,
          33493402,
          -7537599,
          -5596614,
          -21594645,
          -23954882,
          -50704051,
          12023584,
          -15786950,
          57186603,
          -79784339,
          41084774,
          33269224,
          -22468880,
          108469641,
          -21473529,
          -39681631,
          -58368518,
          44882008,
          -21985351,
          65664047,
          -49833809,
          -726251,
          -60799040,
          -17879284,
          -115471937,
          68677993,
          -116281603,
          -20127000,
          74698219,
          62081266,
          -55372075,
          112232431,
          -84885671,
          24211210,
          -56491527,
          72148713,
          47078745,
          -59105545,
          56449097,
          35913564,
          -126675605,
          -13123581,
          84316665,
          18692873,
          12943633,
          24196759,
          -6897745,
          -29165301,
          25858500,
          21187488,
          47062564,
          76416259,
          -23410060,
          31389586,
          16274026,
          58416755,
          10021532,
          6790024,
          19405082,
          -25049237,
          13365919,
          21502705,
          -51203597,
          20645458,
          -13114204,
          60907633,
          100651363,
          -54673055,
          -99955003
        ],
        [
          2,
          4,
          -8,
          -2,
          5,
          5,
          1,
          4,
          73,
          -308,
          177,
          -339,
          -2027,
          -2061,
          -1546,
          470,
          -4152,
          13466,
          403,
          69584,
          24522,
          -247990,
          483606,
          689317,
          3066,
          -12314488,
          -13545794,
          5723344,
          11106425,
          96140900,
          -87429681,
          -54993692,
          24711364,
          104883457,
          23504966,
          7669250,
          -9516484,
          20370696,
          3636365,
          -29827339,
          40426600,
          38336877,
          52091381,
          -32046802,
          -5871163,
          -31446848,
          -34676307,
          -2422298,
          22147902,
          24913889,
          -1275490,
          -10101149,
          -18744396,
          5774061,
          -62555087,
          -1263537,
          -30306540,
          20252065,
          9177651,
          38640647,
          -17917018,
          -36712032,
          -26500089,
          24432844,
          -29660625,
          -15784453,
          4599886,
          51138467,
          32085051,
          59733194,
          -53822753,
          -37597,
          -100669068,
          2174819,
          -61079366,
          7188480,
          44310963,
          -72874045,
          -49892877,
          18669503,
          -18884327,
          -9727090,
          106488307,
          98008783,
          -26773039,
          38389822,
          8199839,
          50502446,
          22888943,
          31910727,
          29225421,
          -43956917,
          -23886881,
          128943222,
          27822046,
          76428001,
          70146531,
          27927576,
          181582356,
          82353355,
          -48320994,
          44559380,
          -57179923,
          46097064,
          83889427,
          -151715212,
          48243603,
          -34408618,
          -14697256,
          79441389,
          -43658238,
          -114129460
        ],
        [
          1,
          1,
          -5,
          -2,
          3,
          3,
          1,
          4,
          92,
          -175,
          517,
          329,
          -197,
          -845,
          -528,
          -23,
          -1789,
          19363,
          316,
          36896,
          8804,
          -92575,
          197097,
          329235,
          -116394,
          -4270546,
          -6451605,
          25569614,
          -65071106,
          40301767,
          -22454790,
          -14279319,
          33925797,
          -139436624,
          68316016,
          41094515,
          -41180929,
          43275694,
          -37521417,
          -57121655,
          -30209951,
          41909135,
          67547166,
          -32875847,
          337036,
          8280205,
          -6307311,
          10257280,
          6021226,
          862353,
          21610006,
          1372775,
          17089648,
          -2869983,
          -16790440,
          -12187528,
          4326124,
          -7303485,
          4540543,
          2471705,
          9131156,
          19166793,
          3365173,
          -6655173,
          35512353,
          19186810,
          14782209,
          33872432,
          -37127960,
          -40595046,
          20056796,
          17776095,
          39941733,
          -2936619,
          4169276,
          -2432589,
          43638605,
          29458238,
          33706999,
          55974585,
          25294886,
          -4297131,
          -49109858,
          -14720749,
          14073360,
          -12606452,
          13365574,
          -568733,
          39554015,
          -29040875,
          -4222951,
          4262668,
          20238630,
          -58782979,
          -170270054,
          10336085,
          -174526333,
          -13443261,
          229959516,
          -104354989,
          -10202262,
          130556879,
          77067154,
          49156808,
          25913236,
          -166265355,
          -40389862,
          27105437,
          -112079301,
          13258976,
          -29565871,
          -289449934
        ],
        [
          0,
          -3,
          -2,
          1,
          -1,
          0,
          0,
          -2,
          -53,
          -214,
          719,
          1021,
          -703,
          352,
          -307,
          850,
          -1252,
          2192,
          882,
          2798,
          12041,
          -59349,
          131715,
          32559,
          194035,
          -894759,
          1525186,
          -8011220,
          21560123,
          -7012662,
          4617423,
          1716142,
          17949940,
          27571148,
          -19910393,
          14043001,
          -8120048,
          -12493837,
          7908044,
          2692282,
          4396236,
          -1796645,
          3126248,
          -5741835,
          -7235004,
          4844730,
          -16139470,
          -5667539,
          -4569773,
          23957339,
          -2134214,
          -5831731,
          -34053127,
          640006,
          -17611742,
          4108308,
          -13531489,
          -18186073,
          -837332,
          33120862,
          -34385571,
          113308726,
          45735507,
          -80095289,
          -39850644,
          -69659543,
          38532820,
          -100387184,
          39662052,
          143740067,
          -135806927,
          102717886,
          63045895,
          49240313,
          -49505583,
          6661493,
          -127928111,
          12045902,
          -28181894,
          -58092681,
          23832321,
          -29814439,
          -47798542,
          -59966699,
          48696569,
          5603350,
          7424276,
          -5839441,
          36543891,
          -46596783,
          109082234,
          33520233,
          26881196,
          -44511261,
          51602323,
          65320697,
          -11097237,
          49619057,
          52025650,
          -103666751,
          -149905714,
          -39195415,
          86743336,
          -11365951,
          14201937,
          -37557824,
          -118245760,
          20995717,
          -211711095,
          -13653559,
          -138052278,
          -501841582
        ],
        [
          -1,
          3,
          7,
          -10,
          7,
          -18,
          0,
          17,
          377,
          -468,
          1068,
          -1712,
          127,
          2576,
          1659,
          -1365,
          3912,
          -3714,
          -15924,
          -52883,
          -39945,
          395847,
          -37975,
          204879,
          -604697,
          11338035,
          6649966,
          51182703,
          -77740356,
          29137244,
          -25352023,
          -36868677,
          16452075,
          48652308,
          23769055,
          -16685447,
          27724522,
          53790132,
          -4066786,
          -32431545,
          -25553898,
          -86231,
          38494458,
          -26034161,
          13927412,
          6878952,
          5463710,
          20628773,
          7072819,
          -17694604,
          -13279560,
          -20329555,
          30898547,
          -11998753,
          2207766,
          10241044,
          -22401020,
          29141689,
          -12110825,
          -28270440,
          -600507,
          -107586657,
          -68786218,
          74669076,
          -59714264,
          -16640949,
          -59797465,
          -115298447,
          20827235,
          825228,
          -4817667,
          8208585,
          -61070915,
          -3430174,
          -7706170,
          1687816,
          -107861149,
          -12737519,
          -5219135,
          -52193954,
          83064907,
          -92929075,
          -96297329,
          -91958786,
          68243633,
          -42751156,
          -44479011,
          13618302,
          54957714,
          -47916110,
          -46668505,
          -18227636,
          44898488,
          -69991737,
          81688496,
          -171466031,
          36590986,
          -83555314,
          34325801,
          52691010,
          84196269,
          9679778,
          -65053756,
          19673941,
          22154185,
          50125750,
          13724784,
          4165607,
          46986051,
          -103949189,
          -198695140,
          -353046664
        ],
        [
          -1,
          1,
          -1,
          -1,
          24,
          -7,
          34,
          103,
          -4,
          165,
          -344,
          470,
          -691,
          -1659,
          -1244,
          948,
          -5523,
          -16574,
          10624,
          -35213,
          -17280,
          180753,
          -209129,
          85366,
          -765328,
          3969852,
          398563,
          -7015056,
          1823862,
          -94250700,
          -2119118,
          26617387,
          -3789681,
          5341282,
          65180362,
          -27965126,
          57395556,
          73729986,
          -10577107,
          10307340,
          -18810710,
          -27968712,
          -7688432,
          11153758,
          41635780,
          -45911948,
          2675299,
          24416553,
          -1254561,
          31279589,
          -1279560,
          -10085109,
          -8697070,
          -34651061,
          -5177228,
          10975410,
          -19252862,
          3853367,
          11790635,
          33185147,
          34668469,
          3256994,
          15396628,
          8106583,
          -46743106,
          45373572,
          -39525233,
          -22049226,
          -33990886,
          47946052,
          -76171553,
          -29753848,
          -86478596,
          -39411400,
          31723101,
          -30058753,
          7039836,
          67417237,
          9137238,
          41477566,
          -54043340,
          22843106,
          47862748,
          -54187985,
          806517,
          12633277,
          -25797724,
          12369939,
          -8455290,
          -62496451,
          -28540733,
          32224158,
          133826513,
          130602881,
          41418973,
          132311185,
          -185032932,
          103059852,
          113725033,
          32745974,
          170221239,
          -108148458,
          -21873715,
          -29259136,
          -22359769,
          84068384,
          -67881930,
          95751070,
          130465693,
          28120314,
          -135247478,
          -244545679
        ],
        [
          2,
          -1,
          -13,
          3,
          4,
          4,
          1,
          -2,
          -164,
          -270,
          -224,
          1619,
          -1242,
          -663,
          -1762,
          1961,
          -5857,
          18316,
          9822,
          81172,
          40124,
          -289179,
          534982,
          712941,
          28992,
          -12760802,
          -13549025,
          6523291,
          1777465,
          87874274,
          -72601099,
          -42749447,
          20878431,
          34283794,
          -19947009,
          -22589907,
          11169668,
          -22978278,
          8706087,
          11512417,
          -7397135,
          -14586850,
          -9112894,
          -9724144,
          -4625631,
          85797500,
          43133907,
          7972236,
          -103235515,
          2875928,
          5333290,
          76496719,
          26640288,
          -10750678,
          90820318,
          52886354,
          -52166481,
          -8511048,
          -22550004,
          -36631646,
          -40807036,
          23318747,
          -18923162,
          -1724569,
          27768127,
          -24827436,
          -25507797,
          -42410654,
          90898217,
          62309275,
          -21411012,
          -29331366,
          -69318566,
          35379116,
          40610513,
          5361483,
          46665725,
          43966622,
          8930176,
          -18552526,
          -7728104,
          24918021,
          7246330,
          20735891,
          -37501403,
          -24239286,
          6811975,
          4196756,
          -16826935,
          -20324744,
          -7012967,
          -65375576,
          -50723210,
          -13217686,
          -178225257,
          -1974476,
          -150405459,
          -8391111,
          -109657154,
          -104796073,
          33490931,
          -170562880,
          -50431097,
          -38845027,
          -66204600,
          74718118,
          -63931086,
          39617672,
          59086869,
          217916164,
          -220287302,
          -99334201
        ],
        [
          1,
          -3,
          -12,
          4,
          2,
          3,
          0,
          -5,
          -225,
          -135,
          222,
          344,
          -42,
          -134,
          -336,
          -225,
          -6360,
          12222,
          10379,
          66686,
          47218,
          -288470,
          321624,
          372554,
          176005,
          -9373094,
          -7186417,
          5778404,
          2771622,
          46743160,
          -33552850,
          -31080918,
          41161443,
          43335920,
          67702115,
          21725808,
          -34838668,
          -7413166,
          6553038,
          -12164863,
          29666270,
          16710008,
          23974715,
          -27004936,
          2143632,
          -46383905,
          -2581544,
          19408297,
          91614917,
          3441848,
          -32740085,
          -184239256,
          -72597867,
          -32889034,
          -14575005,
          -17334736,
          16642022,
          -30968833,
          -7163553,
          2869700,
          15226343,
          -548292,
          107050220,
          4713702,
          -98625970,
          36386846,
          5496176,
          46745355,
          -50115863,
          -81445409,
          30560889,
          -3744235,
          80227020,
          -14255938,
          -6918554,
          11516158,
          -13927611,
          56328961,
          -41182513,
          16098941,
          -13827562,
          58851790,
          4098642,
          -41026389,
          -4921198,
          66083637,
          45616482,
          -40121729,
          57961364,
          -41144256,
          48871667,
          -12948248,
          -37230287,
          -23260308,
          -12050510,
          -30565488,
          -49458718,
          -81342446,
          -139647582,
          -69566853,
          11887339,
          -187357621,
          -91789938,
          -40211491,
          -38259765,
          51256733,
          -17872538,
          3969827,
          42745120,
          172631435,
          -176650065,
          -122293044
        ],
        [
          1,
          -4,
          -9,
          4,
          0,
          1,
          -1,
          -8,
          -213,
          -31,
          -193,
          474,
          -679,
          373,
          -869,
          656,
          -6964,
          10520,
          8938,
          47088,
          53417,
          -278458,
          137795,
          57393,
          348926,
          -6540617,
          -1415184,
          2068684,
          6848867,
          12137481,
          -11241099,
          -2275747,
          16571177,
          326749,
          27733990,
          23912745,
          -19307564,
          13190061,
          -26474983,
          6267740,
          -74451043,
          -50687828,
          -65112721,
          39312645,
          24764588,
          -42468291,
          -8726942,
          -47583632,
          13176715,
          -56375067,
          -50762844,
          -16693754,
          -6923424,
          48690196,
          -110467556,
          -71164471,
          93264308,
          34585655,
          6706068,
          25297025,
          -129140019,
          -5775069,
          -35284914,
          -1923063,
          113777715,
          -108968917,
          131994726,
          -65521111,
          -38109156,
          32463966,
          82677188,
          5411113,
          -22909169,
          -46956802,
          10068804,
          -966422,
          -19517664,
          -18882872,
          -21814309,
          5408354,
          4746034,
          -49692660,
          9957253,
          44900140,
          -50762095,
          9129333,
          -12297044,
          73548988,
          9518966,
          45188626,
          -73238718,
          124937422,
          -8991980,
          21810340,
          8490301,
          -42588419,
          -82148244,
          -30573352,
          16883087,
          -46005850,
          9751145,
          -143561782,
          -85534296,
          -21890511,
          -17803161,
          24625370,
          -25319284,
          8934692,
          23697234,
          87189273,
          -110985976,
          -130177184
        ],
        [
          0,
          0,
          -2,
          0,
          0,
          1,
          0,
          -2,
          -16,
          -53,
          3,
          -838,
          -582,
          41,
          -155,
          -764,
          -2678,
          9260,
          1747,
          18380,
          19164,
          -102815,
          43918,
          11859,
          114711,
          -2745760,
          -1357363,
          1178732,
          -7562923,
          17261974,
          -13038220,
          -6395801,
          3109265,
          -73659168,
          20681012,
          10886199,
          -1794657,
          55080308,
          -23605442,
          -39897693,
          -15347037,
          30363200,
          42253315,
          3998346,
          15451435,
          7143714,
          -6616717,
          -8929696,
          -15320217,
          -4280999,
          28713266,
          97400421,
          40604227,
          27318812,
          4896773,
          4544615,
          25563081,
          29253967,
          19865308,
          -20278248,
          15811083,
          -60632136,
          -17561326,
          7827201,
          11577382,
          8991504,
          3254717,
          31456879,
          35505195,
          -95471527,
          -98621254,
          45492963,
          147421335,
          40955744,
          -24842223,
          25050773,
          -26592249,
          114591843,
          -92740542,
          -34219699,
          10862520,
          -122785156,
          82833499,
          113604918,
          -5737127,
          -16452816,
          14907499,
          63412933,
          -37008019,
          -9091118,
          39695689,
          34506598,
          76961484,
          -5704295,
          50789080,
          148775051,
          48089451,
          -110516432,
          -81268760,
          82749592,
          14350165,
          -110528744,
          -73328313,
          -50480696,
          -26153510,
          122036204,
          34562372,
          -44817230,
          -35600908,
          68737153,
          -106228335,
          -170212408
        ],
        [
          0,
          1,
          0,
          0,
          0,
          0,
          -1,
          -2,
          12,
          30,
          150,
          -976,
          -89,
          39,
          139,
          -1688,
          -1727,
          6696,
          466,
          10073,
          11324,
          -53781,
          -84939,
          -24563,
          22985,
          -328873,
          302719,
          22474901,
          -53687426,
          21408473,
          -12249256,
          -7884894,
          -6976604,
          -66943582,
          21234836,
          6307076,
          -5375644,
          39860218,
          -12242568,
          -44887731,
          9397492,
          44712763,
          70159027,
          -45105259,
          -8281066,
          9546265,
          -18381384,
          38435542,
          1427469,
          13406978,
          26599149,
          25663212,
          31330512,
          2031278,
          -55498531,
          17140947,
          -105083875,
          10789056,
          36060754,
          48925002,
          52480531,
          60190199,
          26149726,
          -50456543,
          6906035,
          -30966444,
          76241583,
          36835598,
          -8082383,
          74938475,
          6566019,
          2209425,
          255488,
          44050012,
          934166,
          -5199212,
          11215626,
          -79396482,
          74533728,
          16858784,
          -45792242,
          80036961,
          -59485474,
          -49708234,
          -47446175,
          -20707436,
          21591800,
          -51519654,
          -26870826,
          38578236,
          -189377791,
          56943372,
          -84713408,
          83011779,
          106957194,
          12753909,
          57878603,
          18195364,
          -117676731,
          49564845,
          -23342145,
          -51304759,
          -26608956,
          -62647944,
          -50990324,
          199721644,
          18151532,
          -81064423,
          -108740682,
          42773731,
          -82730215,
          -350186388
        ],
        [
          0,
          -2,
          -3,
          3,
          0,
          0,
          0,
          -3,
          -135,
          -72,
          -411,
          914,
          -350,
          194,
          -286,
          1844,
          -2011,
          13275,
          2911,
          11814,
          16860,
          -80509,
          193418,
          97586,
          111046,
          -1693388,
          -59452,
          9712414,
          6372311,
          -12232602,
          10214667,
          9447363,
          13151344,
          40568730,
          -62563574,
          9332780,
          22661290,
          9399878,
          24394813,
          17280446,
          -10631341,
          -36300135,
          -21171282,
          3717094,
          8591431,
          43364991,
          23237023,
          63515717,
          -12360893,
          -15381504,
          -39663557,
          -65205786,
          -28187667,
          -2716324,
          -16941125,
          -18652197,
          1090152,
          -6052923,
          -15210872,
          -5362338,
          -764422,
          -32451532,
          -26070529,
          21389430,
          20288192,
          707502,
          -32275160,
          21700225,
          26566992,
          -52780407,
          33462978,
          -31031384,
          -29608776,
          36676835,
          12170261,
          -649542,
          18609504,
          -49176710,
          12466186,
          -7525285,
          -40742632,
          30557146,
          22256859,
          -35858947,
          3254769,
          -13174239,
          -14851146,
          39870007,
          -70216153,
          37078489,
          62948358,
          14352475,
          -47929016,
          26908893,
          43127711,
          123726045,
          -52306001,
          -287619116,
          148570550,
          -97084083,
          -24380307,
          140070470,
          133953734,
          -61035087,
          -131497936,
          247751702,
          40681389,
          -81985995,
          -213575196,
          62513223,
          -139670725,
          -528668979
        ],
        [
          0,
          3,
          5,
          0,
          1,
          -1,
          3,
          9,
          39,
          332,
          -1991,
          -1237,
          2646,
          -2318,
          160,
          -3511,
          7339,
          -3683,
          -8515,
          -23942,
          -42813,
          197182,
          -199188,
          -245063,
          -421583,
          6624234,
          3240814,
          31901457,
          -66746580,
          -31706244,
          39020298,
          14786738,
          12684692,
          18307011,
          -27615826,
          19515107,
          -15165591,
          -28844889,
          38898863,
          9875063,
          7856573,
          -21539746,
          -2921827,
          -28528863,
          -23288522,
          97484935,
          -2942567,
          59963123,
          -62241695,
          12421875,
          -144088,
          -25997536,
          -45946030,
          486395,
          -33057015,
          -4553433,
          -2306810,
          -19234536,
          14444194,
          36763397,
          3589236,
          30926620,
          -22863729,
          -20770185,
          19219555,
          -673196,
          50572366,
          97781252,
          85315019,
          47085017,
          -57371455,
          -2407952,
          33459049,
          -77355364,
          4100037,
          -48734606,
          42884227,
          38019770,
          -36723827,
          94505358,
          5764425,
          -20346676,
          116877077,
          37082116,
          -24063840,
          159762723,
          -545905,
          -15650649,
          -8531740,
          88612108,
          941863,
          -2162506,
          79143597,
          -133013801,
          21349169,
          -144463036,
          68620275,
          35623462,
          40996194,
          -29461626,
          115306068,
          13103299,
          -57374424,
          20898550,
          -17394180,
          48654978,
          -64374064,
          52758550,
          61064633,
          -56597234,
          -177555837,
          -475254629
        ],
        [
          -3,
          -26,
          -14,
          -3,
          1,
          5,
          1,
          12,
          137,
          176,
          614,
          639,
          -2361,
          2874,
          -414,
          3818,
          1630,
          47084,
          6057,
          -22369,
          11042,
          87292,
          -350448,
          -353799,
          49824,
          7657450,
          10001152,
          21863112,
          -33404352,
          -31534635,
          49805134,
          44041057,
          36051678,
          14924839,
          -136910578,
          83257440,
          -56334345,
          -86039180,
          -15598359,
          -14876914,
          35817509,
          63403730,
          68507871,
          -22187874,
          -31522856,
          -15472065,
          -18406223,
          -30828506,
          35266046,
          35819093,
          -11792912,
          -10736472,
          -32972626,
          8312638,
          -41557989,
          -14053821,
          -35491997,
          9425987,
          -18521753,
          -36819752,
          -13266383,
          -93344448,
          -5833601,
          43204858,
          44300271,
          -43431602,
          -6822690,
          -63412874,
          -27131535,
          -18086526,
          4352280,
          46544596,
          44687342,
          56268490,
          -35874699,
          11292373,
          15966698,
          -6430539,
          26452089,
          -68880580,
          -59402313,
          -11069960,
          -21822531,
          -17741192,
          -2625635,
          -15591829,
          11522733,
          -15323368,
          -15324930,
          -6272512,
          33177042,
          7381554,
          -64167472,
          65504773,
          -109734153,
          78594926,
          4671097,
          119350603,
          62368600,
          13590699,
          108435415,
          -14968364,
          -78506300,
          19333949,
          -34957823,
          84076203,
          -57617461,
          71430393,
          324123335,
          49287914,
          -131083489,
          -299732012
        ],
        [
          1,
          1,
          -3,
          1,
          1,
          1,
          0,
          -2,
          -41,
          121,
          461,
          -467,
          386,
          -114,
          235,
          -1240,
          -2324,
          10545,
          2166,
          22491,
          15626,
          -84392,
          -119368,
          241616,
          54583,
          -1071603,
          -663431,
          14607261,
          -46312526,
          -6667392,
          21893543,
          21628213,
          -101580382,
          -77927572,
          14582160,
          -46177605,
          10828225,
          -50723731,
          3716307,
          34694303,
          49652219,
          10195716,
          -42160460,
          29415636,
          -17052262,
          -66576442,
          -27845449,
          -22521902,
          22621656,
          -1027465,
          -20819075,
          -29712607,
          -22693000,
          2036304,
          -48058745,
          -25287674,
          22653904,
          -10715393,
          -2970913,
          36642592,
          -14746954,
          22046210,
          -81194316,
          13017155,
          1920690,
          31602259,
          -48342657,
          65346370,
          89509015,
          -20417259,
          -21879360,
          5287439,
          -26054168,
          62546453,
          27111734,
          6856082,
          -13616319,
          42572447,
          3583705,
          -18309433,
          9176198,
          7426381,
          4434329,
          -78336800,
          23369518,
          -57470646,
          -39089198,
          30839971,
          -144016734,
          34708691,
          -29491659,
          -148436702,
          -65212572,
          22223387,
          11359972,
          -7903624,
          13682088,
          -45861841,
          85577102,
          -55201596,
          -146753183,
          -210464287,
          -150021009,
          20729953,
          68330214,
          -103524042,
          -63534931,
          28881547,
          20340247,
          -57904263,
          -127688007,
          -294606886
        ],
        [
          0,
          -1,
          -3,
          1,
          1,
          1,
          0,
          -2,
          -66,
          43,
          393,
          -139,
          307,
          -47,
          221,
          -645,
          -1706,
          10346,
          2166,
          18750,
          12275,
          -68799,
          -10078,
          215343,
          31971,
          -1220890,
          -1067273,
          9551057,
          -25370071,
          -6902624,
          18108474,
          16402906,
          -72504979,
          -59820419,
          -30714762,
          -49747903,
          37905703,
          -25663578,
          15399715,
          30908073,
          27639835,
          -4905493,
          -27067088,
          15104182,
          2686241,
          24533954,
          65088549,
          19458331,
          -15513888,
          -31231567,
          -18115802,
          31274235,
          35004749,
          3192206,
          47656093,
          27863339,
          -45482668,
          25707691,
          6888436,
          -61591090,
          33492100,
          -79938725,
          33961759,
          34622421,
          42503571,
          -5387175,
          49839922,
          -20158476,
          -78199835,
          93092397,
          40960001,
          -59078550,
          13364303,
          -66043395,
          -60020221,
          2391606,
          12783133,
          28956119,
          -13321218,
          76872206,
          19388002,
          22893907,
          -65477583,
          19620967,
          -6452560,
          99950459,
          16102120,
          -79619364,
          146301171,
          -31605004,
          141603865,
          36755138,
          -84213223,
          79243517,
          22334799,
          54828604,
          42972121,
          -99943689,
          71843302,
          40635880,
          -21154694,
          -134904407,
          -115049419,
          6152759,
          80155048,
          -91536103,
          27307469,
          -35073622,
          -111653842,
          -32283039,
          -136962268,
          -364826607
        ],
        [
          0,
          -1,
          -3,
          1,
          0,
          0,
          -1,
          -3,
          -61,
          81,
          123,
          239,
          -312,
          114,
          -414,
          233,
          -2700,
          5184,
          2780,
          17388,
          19845,
          -98192,
          -65780,
          132215,
          133342,
          -917170,
          848013,
          11623311,
          -29507814,
          -6244834,
          13343302,
          12102854,
          -30005208,
          -33782050,
          -14009104,
          -12724148,
          5464610,
          -25518286,
          8452061,
          18796331,
          9996491,
          -8118470,
          -16299603,
          220782,
          -9788384,
          22699722,
          14916268,
          13344315,
          -17052879,
          7256348,
          -3950064,
          -39240875,
          -13014704,
          -29724030,
          79749168,
          25674661,
          -11874539,
          -30859957,
          -28043577,
          -36242546,
          -2750770,
          28488547,
          127845804,
          -13001971,
          -106956810,
          27303883,
          -61961808,
          -36137131,
          -41540912,
          -36284901,
          -37663476,
          182435,
          -34590471,
          43089429,
          -35069617,
          34932290,
          19911062,
          -99731776,
          -15203597,
          -73101328,
          -21965991,
          -9585044,
          61777400,
          132341727,
          -59386986,
          -97786600,
          2296590,
          74128886,
          -66389411,
          71521370,
          -32299489,
          249638983,
          -19579136,
          -29933320,
          -8714979,
          -102997024,
          -52110246,
          -3275346,
          74481609,
          31715417,
          -11458464,
          -48728181,
          -101643432,
          29495201,
          47594957,
          -86174915,
          1683958,
          2620064,
          -51348911,
          -74557039,
          -69324457,
          -288543367
        ],
        [
          0,
          -3,
          -5,
          3,
          -1,
          0,
          -1,
          -5,
          -167,
          33,
          311,
          172,
          196,
          458,
          185,
          -239,
          -3379,
          7943,
          4570,
          17656,
          28184,
          -131335,
          -2306,
          137183,
          253134,
          -1718991,
          1726578,
          -1260669,
          9557472,
          -4703653,
          3256027,
          5462164,
          -1066629,
          50768786,
          -25326549,
          5622405,
          -11981671,
          -42058325,
          2282693,
          17149986,
          25044565,
          8674659,
          -10733100,
          9692325,
          -13882510,
          -47963073,
          -27929802,
          -60822804,
          34289240,
          39683737,
          14127576,
          13587186,
          -21864342,
          -2496718,
          6209280,
          25056985,
          -52288864,
          1827882,
          2151283,
          16761267,
          -14030591,
          41464022,
          5875742,
          -15391093,
          7373549,
          -17557543,
          34827356,
          -8865305,
          -26859227,
          -45909196,
          10301309,
          23768528,
          -85458826,
          -36172344,
          47935353,
          -29279408,
          38033715,
          -4531551,
          58945868,
          20430333,
          3048643,
          -207943,
          -57385217,
          -38233558,
          43853358,
          34977240,
          -30169377,
          14192415,
          10573333,
          59356861,
          -42015010,
          1282365,
          126181870,
          -194887123,
          -116872746,
          167594911,
          -47640183,
          -87971540,
          -82195511,
          238656735,
          -6102192,
          11447741,
          -161014821,
          22563487,
          40608371,
          -39110044,
          104248394,
          -68361148,
          -223871028,
          -72667580,
          -146413156,
          -505655039
        ],
        [
          0,
          -3,
          -4,
          3,
          -1,
          0,
          -1,
          -5,
          -145,
          -39,
          113,
          82,
          -296,
          505,
          118,
          385,
          -2763,
          6064,
          3542,
          9886,
          23956,
          -108648,
          91823,
          61895,
          225985,
          -1119542,
          2281933,
          4290451,
          10593483,
          -8436662,
          2035086,
          5201762,
          7073509,
          60959913,
          -43897560,
          879676,
          14379551,
          -1047744,
          11475815,
          18231786,
          8376981,
          -15289519,
          -25976614,
          21733871,
          4600922,
          -28070862,
          -6995189,
          -23136386,
          20159735,
          5336707,
          -721098,
          25771150,
          -4918742,
          16971532,
          1646734,
          -1357693,
          26374820,
          14843840,
          2570861,
          171347,
          14234492,
          -25342001,
          -63493185,
          7509767,
          39712050,
          28223984,
          -50887407,
          17321458,
          15217380,
          -19002753,
          -46249854,
          -20967563,
          129040158,
          8823347,
          -74329649,
          28342479,
          2462835,
          24850491,
          -44880136,
          46548658,
          -10765350,
          6148993,
          3758767,
          11358582,
          -41017922,
          6056432,
          49210023,
          -53505607,
          2618656,
          -45488123,
          -60455315,
          -34242746,
          -82804200,
          61645761,
          48315960,
          -157141113,
          -291074648,
          105415543,
          -49713984,
          153418947,
          -101583044,
          138085377,
          -76211156,
          35285770,
          -26983769,
          16349442,
          47024236,
          -55245192,
          -244258194,
          -46976173,
          -73862156,
          -533401994
        ],
        [
          86378,
          -6750,
          -108561,
          -192347,
          -424658,
          -34376,
          -35808,
          -334115,
          55174,
          23758,
          91390,
          -104941,
          39693,
          -1631329,
          -339648,
          -154789,
          1759833,
          -1033457,
          907308,
          5035053,
          15033003,
          65051196,
          2727791,
          889827,
          61239070,
          34603521,
          2120566,
          12586895,
          20728639,
          -2046319,
          -2978716,
          3417176,
          998211,
          -7813906,
          487174,
          1753232,
          -1391105,
          -2608460,
          -2762917,
          -241668,
          -512886,
          4856140,
          3728105,
          3401301,
          -1076526,
          -197282,
          -752181,
          1657337,
          -1149189,
          826631,
          -156620,
          5139444,
          657778,
          -521243,
          -2800380,
          -1668880,
          820539,
          -2226859,
          2272375,
          -1754066,
          177934,
          4532410,
          4895193,
          -1501027,
          1167822,
          24192,
          2142774,
          2173399,
          376782,
          2065696,
          -5545682,
          -9750013,
          -2569563,
          8082630,
          997573,
          -581867,
          -2378296,
          -4052288,
          -3279088,
          5325232,
          147185,
          1208894,
          1646283,
          -1123433,
          -3135473,
          845455,
          2147615,
          2678590,
          890402,
          2323720,
          -7477256,
          -1036428,
          -2844459,
          2454488,
          11482946,
          3461997,
          -7450997,
          -18151575,
          -18820900,
          -27519063,
          2206381,
          34099902,
          -17217237,
          19186848,
          57164125,
          -13190060,
          31937495,
          49033416,
          9655895,
          76892234,
          -219086910,
          57688230
        ],
        [
          66308,
          -19967,
          -42776,
          1899943,
          42959,
          570559,
          5035,
          -282859,
          1938941,
          5131,
          50841,
          45851,
          57125,
          -258396,
          -47680,
          -52114,
          455063,
          -778825,
          -5997198,
          -4331789,
          -3390733,
          3363879,
          1291551,
          1369160,
          692338,
          16588657,
          17032309,
          5174096,
          14168110,
          -3708844,
          -2779859,
          2687841,
          1188038,
          -6146612,
          1565755,
          -405089,
          -1974276,
          -1450802,
          -3667310,
          -622777,
          756913,
          4350589,
          2766295,
          1236195,
          -1980571,
          413120,
          221120,
          1156725,
          -2542780,
          902386,
          410232,
          2985758,
          1074334,
          131618,
          -1211407,
          -1284377,
          -23549,
          394794,
          -1632401,
          680682,
          1393451,
          2396458,
          2765780,
          -951521,
          1023094,
          -976263,
          -125378,
          2064117,
          366594,
          2357746,
          -2633522,
          -3923546,
          -2786019,
          5373807,
          181065,
          190794,
          -1679213,
          -2962012,
          -2959483,
          3469605,
          304444,
          312798,
          1659522,
          -1494682,
          -1856780,
          2024609,
          886904,
          1124964,
          -600996,
          1991820,
          -6345605,
          -542547,
          -2200544,
          4084313,
          8043054,
          -484695,
          -2663921,
          -16988554,
          -14050498,
          -10026356,
          3393309,
          22253749,
          -4058314,
          12031938,
          4180400,
          -34983992,
          12031618,
          16286613,
          11098890,
          59174679,
          -205076961,
          52978406
        ],
        [
          85473,
          -5698,
          -107921,
          -194189,
          -424803,
          -32972,
          -40980,
          -346815,
          85818,
          12210,
          87645,
          -73932,
          -44866,
          -1760241,
          -347999,
          -171383,
          389762,
          516332,
          9261605,
          -18852002,
          -15689131,
          28761787,
          6676715,
          13925867,
          -97307636,
          -16169964,
          39022711,
          2206231,
          10168104,
          -4304391,
          -444454,
          4623998,
          1831539,
          -5712230,
          1136304,
          -4539243,
          -2534381,
          1640143,
          -9280851,
          -729785,
          1506157,
          255323,
          2173205,
          -471646,
          -794972,
          645656,
          773416,
          1925186,
          -2643119,
          1815966,
          4309769,
          -1509543,
          6748754,
          -1791689,
          4578753,
          -1291589,
          -2667998,
          561408,
          -3903483,
          3400920,
          8272617,
          715454,
          -7659653,
          807422,
          -6462696,
          1914065,
          -13757231,
          8808720,
          8238438,
          18617124,
          22938923,
          50500373,
          952219,
          -29810490,
          -1427253,
          4662830,
          5975531,
          2555383,
          -2314416,
          -15144313,
          -9127016,
          511148,
          3349299,
          6017265,
          2811828,
          2554255,
          -1489255,
          -530036,
          315045,
          11571695,
          -8644933,
          1370144,
          -5420146,
          13987141,
          8607041,
          2831449,
          -11195325,
          -26463347,
          -21578571,
          -5330099,
          5607677,
          12807904,
          7481178,
          48350077,
          -23413550,
          -46339945,
          -14510133,
          -38958367,
          16407551,
          40892167,
          -205652024,
          52020890
        ],
        [
          73462,
          -35635,
          -68587,
          17413,
          1494646,
          -1652178,
          264926,
          -675673,
          463239,
          22337,
          15470,
          76758,
          66007,
          203308,
          66510,
          -10129,
          1552651,
          -647761,
          -4888374,
          -4503938,
          -3186169,
          4012918,
          1353132,
          1424700,
          602473,
          16700946,
          16875145,
          5256174,
          14227009,
          -3689885,
          -2800845,
          2709249,
          1184696,
          -6170597,
          1552306,
          -390095,
          -1969531,
          -1454877,
          -3671345,
          -617606,
          749623,
          4343913,
          2768968,
          1250482,
          -1978047,
          407274,
          215938,
          1158061,
          -2530093,
          915127,
          416788,
          2987939,
          1075090,
          131865,
          -1214273,
          -1292814,
          -19053,
          394097,
          -1640800,
          679087,
          1397766,
          2403960,
          2772601,
          -959131,
          1019169,
          -968659,
          -144291,
          2080817,
          376793,
          2385295,
          -2602857,
          -3857859,
          -2778980,
          5333174,
          174428,
          186946,
          -1664825,
          -2961990,
          -2965606,
          3447739,
          283455,
          314732,
          1663673,
          -1481916,
          -1851703,
          2029745,
          883480,
          1133924,
          -592587,
          2004550,
          -6357887,
          -539236,
          -2207569,
          4096613,
          8051081,
          -473340,
          -2694655,
          -17018174,
          -14076679,
          -10048939,
          3391668,
          22251620,
          -4085593,
          12040166,
          4244288,
          -34972101,
          11994512,
          16209841,
          11109482,
          59077639,
          -205026841,
          52950425
        ],
        [
          786,
          322,
          -347,
          1831,
          325,
          -1813,
          3063,
          6285,
          -65526,
          6106,
          -11337,
          16477,
          56678,
          203766,
          36199,
          49332,
          1158919,
          -504000,
          -6787536,
          20062704,
          23972093,
          -6045972,
          -1666136,
          3470979,
          -58310740,
          39436609,
          -11845916,
          24019588,
          22061768,
          -8805770,
          1468096,
          4795352,
          846523,
          -7952896,
          -964506,
          -3605318,
          4440117,
          5756281,
          -9194803,
          -506871,
          -5964491,
          -1928518,
          48337,
          -1621999,
          1636049,
          289548,
          388355,
          2356297,
          2555970,
          1597436,
          14712488,
          -5062718,
          20504417,
          -15622401,
          16982900,
          -2409992,
          -8495457,
          -4726737,
          -7740552,
          9129850,
          22933168,
          -1787687,
          -31627709,
          900610,
          -24455694,
          11726391,
          -44287542,
          25117048,
          28299102,
          58555419,
          86515291,
          181920405,
          13316422,
          -114377069,
          -5390928,
          16009209,
          27862563,
          16767190,
          -8020314,
          -60035370,
          -38029052,
          8063155,
          2540446,
          24866488,
          18464723,
          459388,
          -9439017,
          1361642,
          5839854,
          35157186,
          -15974507,
          7230090,
          -6295467,
          40665281,
          8517568,
          9935839,
          -31062094,
          -38658901,
          -37493151,
          -35299990,
          -3800724,
          32008287,
          -26799844,
          -2925458,
          -24690450,
          -64796641,
          -7941722,
          -70929015,
          16332696,
          12865614,
          -251707257,
          52792266
        ],
        [
          190,
          595,
          -45,
          -177,
          3629,
          -3935,
          -557,
          -2451,
          9904,
          1578,
          17908,
          -9117,
          11070,
          -82779,
          -37493,
          29144,
          -753729,
          397897,
          4706178,
          34940502,
          -37260608,
          6044412,
          -4085778,
          -3742792,
          727092,
          13102292,
          18731297,
          11728558,
          18438041,
          -4327201,
          -2265110,
          3695501,
          1432634,
          -7081052,
          1293157,
          -38694,
          -1715313,
          -1400068,
          -4143752,
          -556058,
          62384,
          4490506,
          3319732,
          1870168,
          -1903416,
          254805,
          174172,
          1436591,
          -2296415,
          1154850,
          684176,
          3229573,
          1677089,
          -135538,
          -1216393,
          -1616039,
          121479,
          359546,
          -2076132,
          196732,
          1328129,
          2858973,
          3312288,
          -977444,
          853940,
          -980720,
          -3527,
          2287975,
          93380,
          1927151,
          -3585216,
          -6703814,
          -3404451,
          7104622,
          902510,
          -86431,
          -2404365,
          -2904486,
          -2960505,
          4673821,
          1303606,
          -182028,
          1659439,
          -2213034,
          -2121953,
          2179244,
          1240153,
          897294,
          -584329,
          1221276,
          -6589129,
          -746187,
          -2227188,
          2488250,
          7919174,
          -1680634,
          -1231121,
          -15145189,
          -11882730,
          -9249311,
          2648260,
          21875156,
          -3605523,
          12158285,
          9740549,
          -31381139,
          13677754,
          15774455,
          11150469,
          65041973,
          -211662713,
          57563928
        ],
        [
          71390,
          -6496,
          -90480,
          -158234,
          -352151,
          -31014,
          -30580,
          -280858,
          -23074,
          10492,
          55280,
          -69857,
          -61632,
          -1862812,
          -444880,
          -181368,
          1046735,
          772576,
          7020504,
          -15966754,
          -15968614,
          -24719107,
          2739416,
          -3252035,
          66804915,
          70654497,
          -29819603,
          15258096,
          17873696,
          -7553382,
          -2099562,
          1450923,
          -47850,
          -6561401,
          318703,
          -328901,
          5375521,
          2985114,
          -3151681,
          -201932,
          -6296457,
          1706228,
          -269708,
          -531943,
          953990,
          -68993,
          -6240,
          1370326,
          2559491,
          123834,
          11277560,
          -1036141,
          15107224,
          -14577975,
          12444221,
          -2088665,
          -6693567,
          -5519057,
          -5035380,
          7878307,
          17868649,
          -1185474,
          -24263222,
          -924026,
          -18193987,
          9157345,
          -34210303,
          19740678,
          22484889,
          46657112,
          68493212,
          143849263,
          11542591,
          -89611329,
          -4945960,
          12755347,
          23420586,
          12013364,
          -9651862,
          -47556880,
          -32641717,
          9115118,
          1218073,
          20282088,
          15977210,
          -628282,
          -9212747,
          3189241,
          5227537,
          28503553,
          -13941655,
          6342479,
          -4013487,
          36256078,
          8382527,
          9673672,
          -26548650,
          -35018229,
          -36701382,
          -43668214,
          -4255847,
          47496546,
          -43625995,
          -44574070,
          -3347798,
          -62431437,
          9116745,
          -17853513,
          10925728,
          25192366,
          -249495785,
          45137158
        ],
        [
          60238,
          -3851,
          -20945,
          -176530,
          868924,
          560660,
          -1968522,
          1004618,
          -865485,
          127526,
          -10562,
          115653,
          46309,
          1158604,
          274623,
          61961,
          -1419650,
          -833230,
          -5648001,
          -5973897,
          -4720303,
          8301647,
          2413232,
          2949541,
          -1230581,
          28384691,
          8868617,
          5282784,
          15466485,
          -3385773,
          -2790532,
          2259975,
          1088026,
          -6607003,
          1437315,
          -124185,
          -2131456,
          -1467699,
          -3223961,
          -801806,
          804774,
          4563858,
          2608569,
          988039,
          -2288792,
          508952,
          39241,
          894555,
          -2301040,
          985494,
          438129,
          3105632,
          1023307,
          43914,
          -1313814,
          -1198397,
          50363,
          525130,
          -1596094,
          837617,
          1376290,
          2550652,
          2527958,
          -1286436,
          915221,
          -865850,
          -577822,
          2389305,
          756225,
          3194685,
          -1476747,
          -1047267,
          -2376618,
          3500370,
          -385243,
          621178,
          -1009487,
          -2949813,
          -3192545,
          2356530,
          -847811,
          827133,
          1486040,
          -830646,
          -1617868,
          2074278,
          761220,
          1352628,
          -621966,
          2604136,
          -6758046,
          -224516,
          -1987056,
          5373255,
          8005741,
          -30443,
          -3840804,
          -17893752,
          -15061443,
          -12827705,
          2644022,
          22586229,
          -6727295,
          10287918,
          1094881,
          -37814338,
          16311436,
          15406811,
          10733123,
          56559153,
          -215881207,
          55149572
        ],
        [
          72946,
          -917,
          -88180,
          -159701,
          -356246,
          -31543,
          -30303,
          -281731,
          -34489,
          9532,
          55141,
          -43198,
          -13519,
          -1540881,
          -363450,
          -101511,
          2063258,
          523712,
          2007632,
          1062685,
          5978308,
          -16900703,
          350764,
          5721359,
          -43505368,
          119429087,
          -41710229,
          -1999276,
          26852761,
          2157399,
          -5798142,
          -3388726,
          511828,
          -10722878,
          2590204,
          5249787,
          -10405845,
          -7845631,
          6586708,
          -3429131,
          7988868,
          13098765,
          3612563,
          -507200,
          -10760056,
          2697756,
          -1143112,
          -3382484,
          -5861130,
          2275169,
          -12962193,
          10751999,
          -18270939,
          15721461,
          -20064598,
          1061743,
          9105125,
          10622919,
          123938,
          -5007261,
          -21208354,
          7388535,
          34829654,
          -6160899,
          25644588,
          -13251008,
          40091497,
          -18684806,
          -24792441,
          -47958353,
          -82740809,
          -166530931,
          -16111517,
          111053816,
          -382024,
          -10784502,
          -26126435,
          -21953384,
          713805,
          58947279,
          29082406,
          -3360757,
          -2037538,
          -23720647,
          -19798049,
          5750350,
          10643161,
          1478540,
          -8996298,
          -27738236,
          -170367,
          -5019000,
          7980936,
          -22619567,
          3066632,
          -13811942,
          21239544,
          4668739,
          12045967,
          548757,
          -1346931,
          -2614676,
          4418639,
          -1417517,
          -47552025,
          -49701134,
          83025516,
          56189163,
          7002171,
          66669943,
          -275419675,
          82734894
        ],
        [
          54888,
          2306,
          30467,
          -401035,
          973427,
          1374469,
          1501912,
          -87746,
          -901045,
          129432,
          -46980,
          241600,
          60768,
          4019697,
          967287,
          321946,
          -1819635,
          -608812,
          -1862738,
          -5127489,
          -2689204,
          6913917,
          2153072,
          2486445,
          -275529,
          26500518,
          10365825,
          5094007,
          15143432,
          -3478212,
          -2893194,
          2324221,
          1060980,
          -6525459,
          1463175,
          -177697,
          -2088808,
          -1452496,
          -3287189,
          -780281,
          803556,
          4535836,
          2607481,
          983760,
          -2260390,
          545962,
          88848,
          933804,
          -2392736,
          978372,
          474294,
          3077233,
          1038448,
          27644,
          -1258567,
          -1213020,
          45752,
          502835,
          -1626952,
          860186,
          1447053,
          2498106,
          2482785,
          -1227510,
          899724,
          -837022,
          -607528,
          2363805,
          723932,
          3138112,
          -1490721,
          -1176865,
          -2416325,
          3596906,
          -314155,
          586333,
          -1075958,
          -2932289,
          -3168912,
          2459044,
          -728243,
          761937,
          1510592,
          -923240,
          -1569160,
          2079485,
          734874,
          1301713,
          -602859,
          2567732,
          -6689814,
          -270799,
          -1916540,
          5203555,
          8038741,
          -178703,
          -3622676,
          -17666101,
          -14828484,
          -12412393,
          2691156,
          22535306,
          -6247517,
          10348923,
          1401989,
          -37463319,
          15892912,
          15382920,
          10860859,
          57235901,
          -214453996,
          54799435
        ],
        [
          128860,
          4474,
          -133076,
          -299389,
          -801955,
          -211674,
          133785,
          337070,
          38673,
          123859,
          -258701,
          466138,
          315477,
          6917899,
          1688321,
          499918,
          11814846,
          -1176089,
          -18261642,
          -3656872,
          -8969655,
          -5363024,
          469327,
          -389014,
          5067417,
          -12815474,
          35959860,
          4215456,
          10322669,
          -4212316,
          -2980820,
          3842965,
          1580420,
          -4824836,
          1885368,
          -937106,
          -1651543,
          -1628288,
          -5024306,
          -29567,
          712621,
          3967144,
          3189136,
          2230168,
          -1100112,
          -158469,
          606542,
          1840905,
          -3078603,
          533343,
          156804,
          2836195,
          912888,
          500712,
          -1160949,
          -1742797,
          -93703,
          -100059,
          -1870533,
          327916,
          1468217,
          2037999,
          3963365,
          -244907,
          1799139,
          -1561542,
          1149712,
          1243258,
          -891175,
          -17805,
          -5990800,
          -12204460,
          -3932958,
          10870487,
          1587609,
          -1239712,
          -3353978,
          -3193500,
          -2616609,
          6322771,
          3446781,
          -1099232,
          2215487,
          -3297876,
          -2768171,
          2034673,
          1175957,
          889411,
          -588106,
          360456,
          -5336577,
          -1377964,
          -3706135,
          1378211,
          8159602,
          -1244432,
          453238,
          -16499114,
          -12757853,
          -821415,
          6720955,
          22495592,
          2398048,
          14820079,
          10326165,
          -29410147,
          -5513679,
          23488464,
          9753460,
          60931462,
          -174672389,
          47737189
        ],
        [
          77473,
          6158,
          -13372,
          359166,
          -224951,
          -740079,
          715470,
          2254990,
          25485,
          99418,
          114308,
          129724,
          -57352,
          2685034,
          653419,
          284053,
          -5381327,
          -135980,
          8742488,
          -2486098,
          4138100,
          3610275,
          779517,
          678809,
          1144908,
          21667887,
          14782320,
          4907062,
          14640179,
          -3773759,
          -2936189,
          2417572,
          969029,
          -6402101,
          1536562,
          -397517,
          -2003239,
          -1336836,
          -3312037,
          -798343,
          805487,
          4387365,
          2622571,
          827085,
          -2235012,
          747378,
          217106,
          1007476,
          -2601443,
          1034222,
          560466,
          2958035,
          1149921,
          11415,
          -1110876,
          -1113053,
          -13817,
          557291,
          -1573116,
          822788,
          1473795,
          2384145,
          2238643,
          -1025826,
          709260,
          -697028,
          -543691,
          2221394,
          699645,
          2938048,
          -1671330,
          -1679188,
          -2515454,
          3877371,
          -122528,
          615179,
          -1333331,
          -2861206,
          -2961531,
          2868845,
          -422661,
          627989,
          1517504,
          -1125305,
          -1433080,
          2014785,
          757588,
          1027275,
          -574034,
          2406941,
          -6489230,
          -381014,
          -1375562,
          4438864,
          8060930,
          -644644,
          -3183083,
          -16315383,
          -13732864,
          -12452641,
          2168065,
          21837799,
          -4955108,
          11757833,
          3135495,
          -35730508,
          18006373,
          12992110,
          12235463,
          61312774,
          -211919868,
          53541029
        ],
        [
          25885,
          5040,
          11073,
          -93322,
          13349,
          116924,
          511881,
          704910,
          -1100787,
          -22632,
          254370,
          -499075,
          -103132,
          -12786844,
          -3077716,
          -1128723,
          1813671,
          -1354947,
          -13171127,
          -1161965,
          -2493715,
          -6918719,
          -1788286,
          -2904397,
          4100174,
          -17027626,
          40796505,
          4492980,
          10456099,
          -4553235,
          -2514168,
          3740863,
          1516109,
          -4845006,
          1987074,
          -1277237,
          -1691434,
          -1408528,
          -4778244,
          -198936,
          775959,
          3745296,
          3266363,
          1848340,
          -1188080,
          166268,
          697129,
          1827411,
          -3188192,
          691111,
          104456,
          2696457,
          1040010,
          654063,
          -1140328,
          -1388689,
          -192398,
          202796,
          -1550989,
          47667,
          1042877,
          2005319,
          3769423,
          4182,
          1535246,
          -1451502,
          1764851,
          827191,
          -995392,
          -677419,
          -7023299,
          -14214204,
          -4143279,
          11977538,
          1815393,
          -1095907,
          -3912669,
          -3175913,
          -2134474,
          7315915,
          3987377,
          -1210770,
          2107520,
          -3549454,
          -2797919,
          1839231,
          1437744,
          388001,
          -663340,
          -137411,
          -5062267,
          -1503834,
          -2668620,
          -73614,
          7963396,
          -1864525,
          855469,
          -13830023,
          -10739874,
          -2557958,
          5162131,
          20699192,
          3807432,
          18530321,
          13251993,
          -26343746,
          1987518,
          17727487,
          12621237,
          68717906,
          -174740637,
          46239746
        ],
        [
          39822,
          5219,
          2073,
          112746,
          501155,
          307549,
          -138935,
          223999,
          60793,
          26509,
          55995,
          27327,
          64736,
          -1038785,
          -174735,
          8594,
          14698984,
          1552778,
          20200011,
          4412321,
          12342433,
          -12694614,
          -4088142,
          -6150917,
          8813518,
          -28225073,
          48686728,
          5721549,
          9873224,
          -5101901,
          -3117163,
          4520731,
          1361376,
          -4695689,
          1943567,
          -1475249,
          -1183790,
          -1238792,
          -5281382,
          23311,
          443014,
          3386254,
          3334984,
          2008725,
          -863377,
          288333,
          964768,
          2175092,
          -3492264,
          824767,
          616942,
          2447086,
          1528128,
          252342,
          -591539,
          -1557789,
          -375065,
          -32816,
          -1833232,
          166879,
          1708787,
          1774270,
          3125926,
          355416,
          965571,
          -1020947,
          1004867,
          1097634,
          -708184,
          -78234,
          -5919523,
          -12496992,
          -4131613,
          11003010,
          2244167,
          -1164622,
          -3981425,
          -2812164,
          -2045836,
          7201446,
          4131841,
          -1542774,
          2272063,
          -3787365,
          -2322890,
          1833388,
          1245664,
          108036,
          -388767,
          37989,
          -4906378,
          -1675315,
          -2257887,
          -850297,
          8399179,
          -2465558,
          1453248,
          -12765760,
          -9744503,
          -1126229,
          5289540,
          20643913,
          5951234,
          19232287,
          17236857,
          -23612429,
          -7700,
          15970489,
          14172634,
          71655884,
          -166298680,
          44493506
        ],
        [
          324013,
          -20615,
          -316662,
          -727526,
          -41240,
          265363,
          -163067,
          -123242,
          3601853,
          39027,
          249199,
          20863,
          -14617,
          -785870,
          -195734,
          -15010,
          -7026662,
          -1006563,
          239339,
          3604057,
          7633452,
          -16854069,
          -3318523,
          -5477806,
          9668787,
          -27785012,
          49745625,
          2678212,
          8202713,
          -5103962,
          -2947797,
          3910698,
          1382053,
          -4241354,
          2219166,
          -1653484,
          -1529560,
          -1328629,
          -5043624,
          -120692,
          863653,
          3637224,
          3233850,
          1723941,
          -1070188,
          407787,
          989351,
          2007031,
          -3764204,
          576730,
          204480,
          2530812,
          1034363,
          638410,
          -883472,
          -1394747,
          -224382,
          123417,
          -1647707,
          175194,
          1324137,
          1669752,
          3561699,
          357308,
          1550321,
          -1380308,
          1840708,
          522492,
          -1296525,
          -1293027,
          -7499476,
          -15710840,
          -4411806,
          12980010,
          2216038,
          -1300771,
          -4393919,
          -3144028,
          -1945650,
          8112512,
          4817120,
          -1568587,
          2219422,
          -4137499,
          -2604869,
          1838965,
          1324091,
          63157,
          -628866,
          -474916,
          -4581454,
          -1785263,
          -2249834,
          -1109786,
          8051622,
          -2707358,
          2212226,
          -12385273,
          -9305996,
          -116020,
          5428733,
          20309589,
          6678132,
          18811418,
          14289691,
          -24576656,
          -76156,
          17863210,
          13315175,
          72640887,
          -166976967,
          44304840
        ],
        [
          312969,
          -51756,
          -339414,
          451238,
          -301487,
          -157993,
          -184817,
          -784050,
          -3664932,
          291761,
          40152,
          186051,
          16570,
          1763860,
          409095,
          191325,
          -6060744,
          -826557,
          2713809,
          3043733,
          7535505,
          -14288824,
          -3003400,
          -5181259,
          9306134,
          -26927462,
          49076308,
          2614865,
          8266982,
          -5034499,
          -3043791,
          3904854,
          1365082,
          -4296172,
          2196611,
          -1605078,
          -1558352,
          -1348482,
          -5013719,
          -131865,
          898013,
          3663589,
          3235701,
          1730351,
          -1106833,
          406730,
          963020,
          1979698,
          -3741425,
          604155,
          172682,
          2576389,
          961065,
          696127,
          -953619,
          -1401649,
          -181080,
          154697,
          -1649031,
          165891,
          1285598,
          1691751,
          3667844,
          308461,
          1627435,
          -1405007,
          1877749,
          510522,
          -1337461,
          -1342045,
          -7611596,
          -15895932,
          -4428758,
          13099785,
          2169258,
          -1320810,
          -4396135,
          -3200475,
          -1969216,
          8155211,
          4805733,
          -1561482,
          2213372,
          -4141065,
          -2624007,
          1867646,
          1326032,
          95059,
          -640707,
          -494920,
          -4605862,
          -1778046,
          -2237446,
          -1059722,
          8056665,
          -2699134,
          2185397,
          -12479097,
          -9382976,
          -249891,
          5415810,
          20326926,
          6533482,
          18779335,
          14047065,
          -24796051,
          111549,
          17959789,
          13238559,
          72365472,
          -167680211,
          44448864
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 128,
      "flags": [
        50135424,
        50233728,
        50233729,
        50233921,
        50234017,
        50332032,
        75497474,
        75497856,
        75497858,
        75498050,
        75498146,
        75498194,
        75498218,
        75498230,
        75498236,
        75498239,
        75596542,
        75596543,
        88080768,
        88179454,
        94372224,
        94470910,
        97517952,
        97616638,
        99090816,
        99189499,
        99189502,
        99877248,
        99975925,
        99975931,
        100270464,
        100369129,
        100369141,
        100467072,
        100565569,
        100565665,
        100565713,
        100565737,
        176160770
      ],
      "factor": [
        [
          -50,
          -12,
          -299,
          -4856,
          -14587,
          -79727,
          436868,
          241810,
          -13559885,
          -9050408,
          26465568,
          23256185,
          -45762505,
          -1729728,
          -140773888,
          208514573,
          4973940,
          87254249,
          60068717,
          -49689993,
          -9503879,
          -27917206,
          -39527157,
          -148609902,
          84165530,
          -69314304,
          -78711397,
          35576762,
          113396385,
          -71520437,
          133697987,
          -47347534,
          78650272,
          -43059978,
          87774173,
          -143432487,
          -219863897,
          -973602705,
          -396680991
        ],
        [
          107211,
          31733,
          -17730,
          -1564958,
          -25940420,
          428031,
          1798730,
          7848059,
          50705853,
          56818630,
          -6780243,
          9555452,
          -602883,
          -15039967,
          36135605,
          2849779,
          -55984105,
          -16732703,
          -11117731,
          645443,
          -30123691,
          38613648,
          40904970,
          81544320,
          47693962,
          -65547567,
          9570414,
          19020649,
          29837711,
          -36433561,
          -4182177,
          -1577345,
          25728096,
          52174962,
          446096853,
          142766331,
          563930796,
          -325171067,
          -411156826
        ],
        [
          111663,
          31563,
          4484,
          2155323,
          25742957,
          1824182,
          2447016,
          4441932,
          53090859,
          56413521,
          -6146436,
          8806445,
          -141805,
          -14768602,
          35060777,
          2800121,
          -56149984,
          -17037383,
          -11756534,
          470029,
          -30657115,
          38727805,
          40939207,
          82025190,
          47416243,
          -65609706,
          9769642,
          18761262,
          28303216,
          -36090927,
          -2845676,
          -1626652,
          26469685,
          51488587,
          447960089,
          139240475,
          564992237,
          -328015208,
          -413064942
        ],
        [
          -138,
          64,
          -4498,
          -4638,
          46932,
          -229226,
          886635,
          17123997,
          -23702666,
          8533475,
          -20635035,
          -59814228,
          35326376,
          -78151095,
          -100400040,
          -75265424,
          -21533772,
          4634835,
          -36570352,
          -88914664,
          -60077700,
          -9389456,
          -30854904,
          -21068869,
          -33847538,
          149112281,
          89430408,
          52000764,
          -109494270,
          120423438,
          -36955633,
          -202350005,
          -495654041,
          269228184,
          -20388382,
          -112238956,
          150922122,
          -575727264,
          -473686591
        ],
        [
          -13,
          8,
          41,
          654,
          25187,
          2800,
          514652,
          1429983,
          -10718823,
          -5209530,
          5058861,
          28789436,
          -16716528,
          -14046298,
          -3528570,
          34546981,
          55866779,
          -16568600,
          -1471289,
          40400388,
          24375206,
          17049622,
          42907514,
          40739915,
          -127913903,
          154104723,
          157126741,
          -17863567,
          -75134776,
          -77619328,
          -491212756,
          -19331138,
          325383485,
          239207017,
          75068530,
          -19774647,
          -346629972,
          -570485790,
          -310771320
        ],
        [
          403036,
          -2917674,
          56730,
          -429098,
          40820,
          -314906,
          243091,
          477941,
          -112879,
          978352,
          23321,
          -60359,
          123120,
          127286,
          -689072,
          -535765,
          -184912,
          36863,
          -23763,
          -101318,
          -185433,
          268611,
          469520,
          -98162,
          264796,
          -227648,
          103834,
          249884,
          87947,
          -39909,
          -370304,
          -264120,
          1023308,
          -682229,
          1216769,
          -6181637,
          -766461,
          -272796,
          13545131
        ],
        [
          12,
          45,
          268,
          324,
          -16414,
          -14300,
          136589,
          7276696,
          -14449064,
          -39374874,
          221225152,
          -81705548,
          54749204,
          382427,
          20264716,
          -108941703,
          -93153268,
          5297090,
          39779941,
          24636607,
          -43778143,
          63302529,
          83312931,
          52801666,
          -6069683,
          -7666891,
          -25002806,
          23045928,
          112327075,
          -32801566,
          57139071,
          53104235,
          94890839,
          51425171,
          -194108632,
          60416362,
          -17698881,
          -538960334,
          -55100700
        ],
        [
          26,
          -1,
          137,
          -2448,
          -25740,
          56936,
          146847,
          3494895,
          13306645,
          25233946,
          -6689641,
          -16967971,
          -3516811,
          -6790352,
          28671349,
          32926241,
          -22214985,
          7563118,
          -1291079,
          10333329,
          -17331079,
          32775143,
          27354479,
          90011053,
          58522738,
          -353979366,
          46241187,
          -142571316,
          -365306610,
          -11105653,
          8005038,
          -238343029,
          49065408,
          73382102,
          -379099183,
          12143337,
          -178943940,
          -296276515,
          -77246653
        ],
        [
          24,
          -33,
          -162,
          3264,
          -531,
          -39471,
          -374959,
          1726209,
          73676,
          11153980,
          -26781934,
          24971184,
          -20266235,
          48573437,
          -8899353,
          -14749271,
          80180891,
          -39230036,
          -194068665,
          94761257,
          -346475851,
          -25269473,
          -69045038,
          33077906,
          19190299,
          -43395911,
          -66602741,
          38370294,
          128399389,
          -18902635,
          -22137280,
          73505444,
          32337367,
          65912839,
          -213721366,
          48757001,
          -65499283,
          -249671755,
          -24770196
        ],
        [
          29,
          -57,
          44,
          -4672,
          640,
          -69569,
          -249576,
          -2143175,
          9201060,
          5133915,
          -35166644,
          10280686,
          -37286691,
          11141894,
          -35974953,
          -45686667,
          66988284,
          -25851824,
          -135732050,
          -163289592,
          159073918,
          325202359,
          -48324527,
          55874704,
          14703299,
          -48421013,
          -61443758,
          38711079,
          144197877,
          -48596390,
          -603596,
          58322140,
          15198268,
          64005458,
          -228294228,
          78241262,
          -37974710,
          -250157030,
          -35583685
        ],
        [
          26,
          -51,
          21,
          -4975,
          1003,
          -61750,
          -295279,
          -1732967,
          8954884,
          7363807,
          -37690194,
          22399798,
          -9796933,
          1431644,
          -27711522,
          -32769073,
          27398284,
          4587087,
          -81399473,
          -130942938,
          83114984,
          -261045823,
          316564435,
          110914945,
          -58247271,
          -59332930,
          -77186438,
          27660220,
          116482542,
          -18818129,
          26395707,
          58977282,
          -7422451,
          50541191,
          -185219910,
          66351174,
          -49045959,
          -274854834,
          -33845964
        ],
        [
          35,
          -104,
          108,
          -6340,
          -1497,
          -83160,
          -514558,
          -8654897,
          22364939,
          6344375,
          -83939135,
          13104683,
          -89161797,
          -84232131,
          -119627714,
          -134961416,
          -24368695,
          10357228,
          175029380,
          243707045,
          46553410,
          19763671,
          4218467,
          51311907,
          26566773,
          -64985947,
          -55607326,
          34161411,
          133239292,
          -21652640,
          -21896078,
          47418636,
          -33645032,
          91616921,
          -199680487,
          95436158,
          -30589278,
          -224786383,
          -72851335
        ],
        [
          40,
          -47,
          -160,
          -1894,
          1215,
          -30794,
          -309618,
          -5725589,
          -8231680,
          17169573,
          -78568670,
          51878370,
          100713340,
          38887979,
          25620305,
          31231563,
          -59425505,
          -167600983,
          229972253,
          -149521540,
          -134506618,
          60743969,
          10848082,
          50111879,
          -105771210,
          69365426,
          -28467494,
          -641870,
          21025392,
          8001015,
          91726654,
          62861180,
          102327877,
          22608279,
          -240151759,
          -30390855,
          60099661,
          -250035836,
          -30278866
        ],
        [
          124,
          -4,
          -380,
          -26067,
          4189,
          164114,
          -2062274,
          -9167838,
          -15008527,
          6361074,
          -80604836,
          71478556,
          92947012,
          -5023763,
          50998166,
          770721,
          -169194348,
          225051039,
          -99706247,
          88576875,
          -3823491,
          90370023,
          93484780,
          -52024125,
          -54215455,
          152973696,
          66713002,
          -22153083,
          -15598533,
          -26368398,
          153386778,
          -35131156,
          108415137,
          -70039444,
          -173468292,
          43497401,
          51516730,
          -280130567,
          85114366
        ],
        [
          40,
          40,
          76,
          -16136,
          1342,
          81899,
          -1123723,
          -2297210,
          -9580708,
          7694811,
          14266299,
          58760739,
          37746781,
          -50999267,
          14166066,
          -765881,
          23464083,
          -25355319,
          -21071266,
          -1783874,
          75109845,
          -122350439,
          -207463879,
          299782981,
          155886012,
          125510901,
          178099160,
          -21468274,
          67759650,
          -68480236,
          150312361,
          -87986217,
          36250620,
          -206553764,
          -53966170,
          18476515,
          -181876889,
          -405701415,
          335202121
        ],
        [
          60,
          -13,
          252,
          -24644,
          -55400,
          -115074,
          1534543,
          -1325873,
          -1538775,
          -8864805,
          17215797,
          19510327,
          -78302064,
          87892494,
          -6665816,
          991791,
          140106603,
          -97467879,
          -11643504,
          130102513,
          26950185,
          84083766,
          135334427,
          27346700,
          -135278879,
          131540937,
          28002393,
          -54919340,
          -189523228,
          93626907,
          336474135,
          541225,
          -68005649,
          -137734763,
          203098870,
          49712188,
          -90303303,
          -575442021,
          237199992
        ],
        [
          614055,
          209320,
          5119902,
          -254773,
          201252,
          -2221765,
          255196,
          74586352,
          30352206,
          8741919,
          -20231282,
          -4361446,
          30718326,
          -1168268,
          -14140711,
          -42793847,
          -17446080,
          3586443,
          -888453,
          -7602745,
          -5105436,
          6518131,
          -2121209,
          -19871039,
          -22203091,
          -29066498,
          -25297242,
          -12010033,
          6879456,
          -3998297,
          -24034672,
          28565937,
          14284620,
          -156193197,
          105085431,
          -205878277,
          -419719074,
          -122332114,
          514404298
        ],
        [
          553606,
          156037,
          -5241576,
          630170,
          175693,
          886675,
          721300,
          74125474,
          29795222,
          9107903,
          -20174890,
          -4595998,
          30531016,
          -985035,
          -14149887,
          -42991588,
          -17253573,
          3513231,
          -875795,
          -7539789,
          -4938750,
          6409126,
          -2122558,
          -19983100,
          -22025472,
          -29013591,
          -25361243,
          -11988678,
          6854709,
          -3983272,
          -23599543,
          28762659,
          15087110,
          -155950039,
          104483975,
          -206937835,
          -421004750,
          -120870927,
          512016807
        ],
        [
          -1,
          -58,
          343,
          -5803,
          5547,
          8840,
          1609844,
          645121,
          11783906,
          27006526,
          -9567386,
          -39295910,
          -15117520,
          16422561,
          47405976,
          37982081,
          -21860668,
          -7051760,
          -1804002,
          15609115,
          31753025,
          -1571689,
          13585963,
          8573819,
          179351161,
          122540827,
          -182250115,
          -177087902,
          60720447,
          491664245,
          -165665527,
          -25925813,
          80808329,
          -140178811,
          -133349275,
          67712399,
          66993938,
          -356550358,
          35875832
        ],
        [
          4657,
          509,
          3382,
          -203474,
          -509166,
          907650,
          3070497,
          -83519141,
          128160016,
          -59121749,
          -20449211,
          -76404413,
          71559149,
          -12176522,
          -85796555,
          -61311493,
          -16141532,
          8573005,
          -35841802,
          -52343488,
          -35333257,
          -19413840,
          -46065526,
          -15917370,
          -42416028,
          -1552154,
          -10002521,
          -32238208,
          -84083083,
          27145105,
          -7344251,
          44153889,
          93011546,
          -144943334,
          164806649,
          -181158509,
          -306497453,
          -235431116,
          440964958
        ],
        [
          4,
          -55,
          307,
          -3135,
          4795,
          -8277,
          -17921,
          939583,
          8428740,
          19165993,
          -9535213,
          -17599803,
          -9853073,
          15473882,
          35737532,
          4499282,
          1904896,
          -6191807,
          3856528,
          -3731562,
          27975163,
          -26176250,
          -14753373,
          -102389749,
          27259980,
          -132324457,
          345893173,
          314886426,
          -30631096,
          232066255,
          -5253444,
          318492699,
          16826005,
          -155573111,
          -160091129,
          80063306,
          67924368,
          -324530919,
          -2780508
        ],
        [
          305,
          -418,
          382,
          -54159,
          -32,
          -36960,
          -10123379,
          -24095262,
          -35609694,
          -38674107,
          -19852364,
          -4102441,
          -183762249,
          -173890214,
          157613938,
          -11989196,
          -74742638,
          -8485753,
          7638482,
          -87123383,
          -99910550,
          45779558,
          56202781,
          14252207,
          -7322123,
          -11699879,
          5324071,
          14321265,
          33398051,
          3344318,
          16946081,
          -8035871,
          -53017682,
          -142531481,
          158323849,
          -233676848,
          -451267599,
          -174938278,
          309292066
        ],
        [
          -41,
          -140,
          523,
          -15610,
          -2584,
          -68094,
          1858929,
          -1128836,
          10595187,
          35745678,
          -12264666,
          -65666020,
          -16210353,
          15038038,
          58885928,
          27282516,
          -2822700,
          5118919,
          12234934,
          12965051,
          22232240,
          -18165127,
          4207662,
          -5270309,
          169357797,
          170830843,
          -192589756,
          89427932,
          -261358518,
          -292502970,
          -101827821,
          323009985,
          -168982142,
          -119268974,
          -188718038,
          -14335919,
          101833283,
          -357523897,
          115125220
        ],
        [
          516,
          -702,
          -836,
          7610,
          4302,
          -487163,
          -7196842,
          -26136280,
          -75189793,
          -52608483,
          -61665154,
          -64757839,
          134628429,
          82661438,
          39733393,
          54358761,
          -11207331,
          -60430692,
          -3713140,
          106119424,
          35532409,
          60305818,
          96611695,
          67342892,
          105524035,
          -139090267,
          7502010,
          54831437,
          134232099,
          -34114675,
          -132691157,
          -42428436,
          -252897397,
          -44649946,
          278588638,
          -44072402,
          -438223019,
          -221214521,
          194474461
        ],
        [
          -57,
          -100,
          283,
          -10487,
          5436,
          -150417,
          1048111,
          -2773027,
          8171364,
          44509124,
          -19564557,
          -90667591,
          -7870491,
          -3479425,
          65846051,
          25545357,
          5873733,
          -25088955,
          -10324269,
          16931615,
          42119194,
          -47708966,
          -56470156,
          -118133923,
          -77390041,
          -36746171,
          175533325,
          -406513596,
          181271333,
          -108167330,
          60555810,
          211918277,
          -125447373,
          229823780,
          -82150651,
          -35072161,
          106018068,
          -333321547,
          304264413
        ],
        [
          507,
          -2149,
          -676,
          32962,
          -2038,
          -676447,
          -796828,
          -18693731,
          -21573544,
          62901426,
          40101293,
          115665842,
          128844959,
          -161739271,
          40887684,
          -29754131,
          68137214,
          -35778174,
          -27784383,
          25830470,
          42445283,
          -17136649,
          -46215175,
          -107222709,
          -22172917,
          -73628221,
          -163811946,
          6273276,
          -79756524,
          83438214,
          62386732,
          163653966,
          -25873090,
          233897152,
          157670684,
          315024880,
          -530456254,
          -170293198,
          27038373
        ],
        [
          302,
          -583,
          -249,
          -4563,
          -2410,
          -752612,
          -956788,
          -21604189,
          -39571004,
          46510545,
          18760731,
          61959466,
          -80216768,
          182469566,
          -9268630,
          -90829593,
          -98835447,
          114199016,
          40593135,
          -75188215,
          -1493623,
          -48478173,
          -140502192,
          70444775,
          -134297136,
          -75139003,
          -64700607,
          -51170547,
          -44037000,
          43326365,
          -108507279,
          99344451,
          -162656505,
          -68597505,
          184659436,
          270196916,
          -365742473,
          -246804626,
          22806931
        ],
        [
          7,
          -148,
          187,
          -12010,
          -8724,
          21844,
          -99408,
          -2099489,
          16101129,
          32380158,
          -15535543,
          -84724093,
          -12570842,
          10462998,
          104296747,
          49553803,
          -62427945,
          -75545826,
          -53701825,
          78462480,
          111062437,
          -82088724,
          -146634959,
          -31298425,
          -243102052,
          -16339852,
          -169993740,
          230355878,
          62864924,
          -8470771,
          31216656,
          -256178485,
          60078739,
          65658214,
          -120135294,
          -54514237,
          130042623,
          -343802346,
          296279881
        ],
        [
          270768,
          57923,
          157373,
          -1234802,
          -242380,
          38172857,
          -32693241,
          17279013,
          14176386,
          -106877309,
          -21779472,
          8601363,
          7236345,
          2883340,
          51167134,
          14323555,
          1537991,
          16778616,
          -7546481,
          16018409,
          32245165,
          -29478139,
          -72126979,
          52450949,
          -47816421,
          -20020847,
          -54458105,
          -36964529,
          -38040018,
          47482733,
          53222129,
          146750641,
          -26287730,
          98233448,
          -19284246,
          1863846,
          3354154,
          -57354500,
          -1065089990
        ],
        [
          7751,
          -3896,
          -187629,
          638849,
          388510,
          -35595837,
          -1954265,
          26521115,
          55845688,
          -121135184,
          -23160550,
          5784011,
          -3473640,
          1633486,
          69442063,
          38333740,
          -12091233,
          8967205,
          5288091,
          2944623,
          12001293,
          -20764866,
          -50004206,
          22544587,
          -25174760,
          10639183,
          -18134893,
          -22776878,
          -2952380,
          8980242,
          37823709,
          57608930,
          -88407025,
          73832915,
          -29416518,
          444209140,
          -194919992,
          -42983235,
          -908105671
        ],
        [
          28,
          -31,
          318,
          -13122,
          33822,
          -95529,
          -764365,
          -1232167,
          2099581,
          -6957799,
          -32666028,
          -35922913,
          35444453,
          35273908,
          140171654,
          -114242442,
          238980761,
          182278102,
          126710183,
          -58207634,
          -34243026,
          -13624582,
          -17442894,
          -52033392,
          50278289,
          -18245711,
          -21769863,
          51065982,
          51535497,
          -24847667,
          25394323,
          -168705564,
          77168819,
          67399716,
          52286049,
          -28979385,
          190294534,
          -356544798,
          96244125
        ],
        [
          121195,
          -1234,
          118274,
          20321304,
          -2369449,
          2832866,
          -5590215,
          -8073929,
          -17047599,
          34045673,
          -3555815,
          -37821053,
          21859297,
          -38368751,
          -10132188,
          -30902785,
          33204834,
          -26338053,
          -8383065,
          -471182,
          -6619807,
          -1716733,
          5646908,
          -57806694,
          -65505413,
          -2980728,
          13768252,
          -56027161,
          30176157,
          -67465388,
          -47111180,
          -77473473,
          888055,
          -539069410,
          -64682900,
          234822655,
          -57010838,
          9422334,
          -912103831
        ],
        [
          18299,
          14408,
          -83898,
          317874,
          122863,
          -17820812,
          -10633037,
          -11282362,
          -44617627,
          19576270,
          -983075,
          10840158,
          29038596,
          -2328355,
          1250059,
          -45260850,
          19862769,
          17706422,
          -28590022,
          37921680,
          40430658,
          -9788628,
          -42770639,
          81862485,
          -59140555,
          -66662217,
          -67916949,
          -35296883,
          -42620542,
          68006998,
          39498446,
          183230768,
          92654539,
          -45600769,
          44675539,
          -987515581,
          281722811,
          -18010769,
          -995217003
        ],
        [
          119,
          124,
          -686,
          1386,
          8409,
          -394768,
          -1116135,
          -3901596,
          -13935892,
          -52811240,
          -15800859,
          101727520,
          -24279477,
          77368524,
          30284327,
          -157528449,
          -76866975,
          -157041120,
          -51915005,
          -11591584,
          58576094,
          -73609760,
          -19696189,
          -243149557,
          184375092,
          -1100359,
          21575916,
          -39832628,
          -33465858,
          -89391945,
          -3507429,
          -149328472,
          109076363,
          18794652,
          26083540,
          -112325089,
          163759600,
          -377885068,
          -176013170
        ],
        [
          216949,
          61325,
          31669,
          486809,
          -324351,
          7055526,
          73846879,
          -17699679,
          72680467,
          36492716,
          41187806,
          75103913,
          -10068398,
          46967244,
          85963550,
          28660396,
          4227231,
          2252551,
          24777380,
          35839031,
          12377079,
          23971992,
          41700816,
          -6585616,
          29325651,
          42161966,
          43466379,
          36660001,
          103684855,
          -9624643,
          -9126720,
          -80752012,
          -231120120,
          57757122,
          -155534374,
          -338897439,
          -523289575,
          203112075,
          -800397373
        ],
        [
          1872,
          -336,
          -22482,
          -48255,
          59412,
          -3333059,
          -81222863,
          -7951433,
          41703770,
          94091851,
          6863558,
          -48622489,
          -20832017,
          63214569,
          10493395,
          -10708717,
          -19487271,
          -11614262,
          10224990,
          -997629,
          -3211095,
          6938464,
          41942101,
          -20552564,
          103133261,
          99321746,
          58034782,
          59366725,
          37866201,
          -11621284,
          119146841,
          -85614854,
          49741723,
          236696084,
          -2083933,
          -53134686,
          -736573821,
          335393976,
          -580068358
        ],
        [
          180448,
          54124,
          11419,
          -426101,
          14088,
          2227518,
          60372800,
          3893809,
          -65597994,
          12491103,
          -63720517,
          -146005896,
          -19568309,
          5493728,
          -28429112,
          -49672351,
          -35794267,
          -8333949,
          -24751758,
          -30061519,
          -4496990,
          -28346081,
          -26700876,
          23525479,
          67066607,
          40398402,
          -4468889,
          20895401,
          -65311175,
          15486272,
          197906780,
          60390742,
          315904100,
          216393980,
          173173593,
          205528075,
          -415849131,
          184568984,
          -606524182
        ],
        [
          62985,
          45980,
          -117915,
          -20539563,
          2362028,
          -366252,
          -2704648,
          -5444633,
          -11892715,
          39595425,
          -1212916,
          -31880296,
          22922706,
          -37427335,
          -7076721,
          -30104839,
          31572880,
          -27118287,
          -7226962,
          1168219,
          -7717728,
          1797342,
          10390049,
          -57060396,
          -63431259,
          -6125546,
          15399323,
          -53778565,
          37081209,
          -70096896,
          -53452816,
          -82666714,
          -10333964,
          -543193078,
          -53621705,
          218051486,
          -57098647,
          2624299,
          -899764582
        ],
        [
          1764174,
          517153,
          -180839,
          -547356,
          -35081,
          -6367457,
          -10191429,
          -49961257,
          -29263214,
          -5875850,
          19425130,
          10019171,
          -20932742,
          -282881,
          -9629658,
          31215898,
          17913506,
          292871,
          3849419,
          873745,
          1473334,
          -4393450,
          4860823,
          -1466410,
          13037877,
          22212955,
          18319039,
          10813055,
          -11180087,
          5777463,
          -6531801,
          -31423230,
          -13540055,
          109437104,
          -115302272,
          125698071,
          320622415,
          86143191,
          140633886
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 192,
      "flags": [
        50233920,
        50283072,
        50283073,
        50283169,
        50283217,
        50332224,
        75498048,
        88080386,
        88080770,
        88080960,
        88080962,
        88081058,
        88081106,
        88081130,
        88081142,
        88081148,
        88081151,
        88179455,
        88228606,
        88228607,
        94372416,
        94520062,
        97518144,
        97665790,
        99091008,
        99238651,
        99238654,
        99877440,
        100025077,
        100025083,
        100025086,
        100270656,
        100418281,
        100418293,
        100467264,
        100565568,
        100614865,
        100614889,
        100614901,
        188743682
      ],
      "factor": [
        [
          -190,
          -279,
          -149,
          -51609,
          -608631,
          -82140,
          -1030438,
          8354783,
          -10229349,
          -224797,
          -29562233,
          10530201,
          17276898,
          18928366,
          -54790264,
          -43708714,
          -37035948,
          85258948,
          7200748,
          35340682,
          105849790,
          -136200458,
          -14495768,
          -194412999,
          51035874,
          179912033,
          -114718469,
          -57331345,
          22822202,
          75365769,
          -78900487,
          332661250,
          -172947824,
          161448163,
          -53181477,
          148158425,
          -136727699,
          -332902118,
          -760592951,
          -48613548
        ],
        [
          -107643,
          -28999,
          -18110,
          -2070007,
          3161923,
          -26379820,
          -490857,
          969592,
          -9701218,
          -27810803,
          -61237812,
          -17937063,
          -9429182,
          -19647412,
          -19780869,
          -38565052,
          30222153,
          -12175098,
          3446894,
          54947819,
          -35983333,
          33250264,
          -68528000,
          101691402,
          -23654747,
          -56128183,
          20974662,
          86290533,
          9654332,
          52550505,
          -33789873,
          -69390313,
          -43523288,
          357887698,
          -150728122,
          -145884420,
          106942979,
          226069467,
          -647869520,
          -356352162
        ],
        [
          -107502,
          -27588,
          9519,
          2330567,
          -3252259,
          26237942,
          -1719976,
          -1606767,
          -10288193,
          -23756464,
          -58597299,
          -23848731,
          -7894950,
          -18958814,
          -20616932,
          -39380436,
          29421465,
          -13430405,
          2997452,
          56806800,
          -35671814,
          33731370,
          -69091867,
          104333155,
          -23139880,
          -56340278,
          20743422,
          86739920,
          9192657,
          51911919,
          -33285512,
          -69462391,
          -44505613,
          363946728,
          -153737057,
          -143717996,
          111679286,
          213341950,
          -655349351,
          -353898581
        ],
        [
          -57,
          7,
          -1747,
          15331,
          116506,
          9652,
          536565,
          -1976007,
          7657219,
          -6440006,
          12349258,
          -4961809,
          -17178716,
          -54575492,
          37167883,
          15796430,
          -98838342,
          19108380,
          -34816873,
          -42693309,
          -30628145,
          67827829,
          185991112,
          -93975226,
          -193306843,
          162517658,
          12892960,
          -134312332,
          141126078,
          29398433,
          -54379770,
          -248242119,
          249618903,
          29869316,
          -285571887,
          147714011,
          61028587,
          -308331199,
          -604104253,
          -229443999
        ],
        [
          33,
          -5,
          -2685,
          9061,
          162975,
          40073,
          626962,
          7864466,
          3911233,
          -12405904,
          24208872,
          16784456,
          -16845194,
          -79073314,
          -65298483,
          -5599748,
          -55407466,
          43252783,
          -2783081,
          19377070,
          -32363379,
          47473999,
          66309483,
          68804545,
          8791328,
          -157814989,
          -2795513,
          2416326,
          -154144554,
          -279863532,
          345813716,
          173261997,
          47455808,
          -234667419,
          -140206248,
          -20077996,
          -181330919,
          -222357821,
          -782532752,
          -183921445
        ],
        [
          -350380,
          3013382,
          20239,
          -794161,
          83546,
          94900,
          244315,
          74716,
          -267478,
          279810,
          -286979,
          -174975,
          87910,
          16384,
          -593606,
          -45615,
          -126722,
          253293,
          -205167,
          582130,
          -162728,
          359805,
          239654,
          332097,
          -439534,
          187794,
          -209346,
          -9037,
          100423,
          -88254,
          313491,
          141394,
          422067,
          1227995,
          -1049886,
          1215825,
          -2798769,
          -735732,
          2701315,
          12456414
        ],
        [
          -26,
          -24,
          -72,
          -414,
          16732,
          -20928,
          94317,
          -228147,
          -1664209,
          -777974,
          -32520020,
          -16623929,
          1776900,
          -686146,
          40432388,
          224450,
          15366300,
          -34936042,
          342790,
          -8323746,
          -22811559,
          9444785,
          -47995252,
          48681968,
          6034005,
          242742861,
          189872817,
          302938847,
          -91180871,
          -282910020,
          -230665795,
          82625098,
          200131910,
          -84820315,
          150329305,
          215598712,
          -129689403,
          -297909530,
          -146861742,
          -68237975
        ],
        [
          54,
          69,
          332,
          -11910,
          68037,
          -21128,
          38626,
          1741945,
          2845909,
          -1757570,
          56609942,
          62238111,
          226744755,
          -54947005,
          156862,
          -25611441,
          40799494,
          52758582,
          -9579964,
          99044647,
          -42481044,
          52263734,
          -23102011,
          68677301,
          -8487276,
          -75732416,
          -11568037,
          6920237,
          23579486,
          134178180,
          -162277281,
          -61759758,
          17233797,
          -191207389,
          195698020,
          19826749,
          -235129080,
          -247360508,
          -397758558,
          35780267
        ],
        [
          -33,
          69,
          -433,
          -7681,
          -93650,
          -14447,
          -87131,
          2423098,
          88442,
          -319474,
          -17140378,
          7607935,
          -41885710,
          24733559,
          -64670428,
          21412449,
          -145163636,
          -138051541,
          -300044105,
          50224433,
          -157922217,
          -129167535,
          -70699811,
          -6937465,
          33705311,
          -81868982,
          6011528,
          -2942539,
          10939704,
          75545253,
          -72487295,
          -36104756,
          -32049092,
          -168069450,
          134293476,
          134822500,
          -38164125,
          -137652181,
          -178245108,
          -24905323
        ],
        [
          -28,
          -32,
          16,
          3972,
          -97,
          281,
          92077,
          -631167,
          -3078629,
          609963,
          -40189815,
          -18681493,
          8982002,
          14028631,
          48663732,
          -5173755,
          36515913,
          -48640802,
          16073412,
          -8373995,
          -9766596,
          13254262,
          -42400645,
          30659778,
          8658656,
          145506777,
          329116385,
          -101424666,
          -76078836,
          327214668,
          340141993,
          47400234,
          63323499,
          -37574596,
          230793518,
          103295359,
          -166129104,
          -191634174,
          -196343005,
          -745633
        ],
        [
          -37,
          70,
          -74,
          -8172,
          -40283,
          -4781,
          15778,
          202477,
          900099,
          -3000992,
          -18851751,
          4617961,
          -47675322,
          36648870,
          -73473447,
          29946505,
          -134294558,
          -54742716,
          14759515,
          34192355,
          261926144,
          292668741,
          -99745736,
          -21949494,
          38966729,
          -75611166,
          24845036,
          10946754,
          17457994,
          69983791,
          -102241339,
          -40101226,
          -30005536,
          -185430954,
          121566663,
          110845185,
          -30665455,
          -112903369,
          -193035335,
          -11216159
        ],
        [
          -20,
          53,
          -53,
          -4740,
          -1336,
          3153,
          57801,
          -1342046,
          788425,
          -2822211,
          -13560616,
          2523423,
          -48717732,
          26658277,
          -44317246,
          5406917,
          -18966318,
          -6639418,
          74349219,
          -17206023,
          155181033,
          -208655095,
          196994347,
          301210726,
          -117016506,
          -71337492,
          31726803,
          20526105,
          18049271,
          112637781,
          -130585461,
          14984531,
          -40963466,
          -176624600,
          101859256,
          71528619,
          -83631619,
          -135329531,
          -154441279,
          26295862
        ],
        [
          -20,
          122,
          -116,
          -13222,
          -11035,
          2469,
          68955,
          -2248732,
          -2189772,
          12496330,
          -6549093,
          -24835653,
          -66032894,
          61121776,
          -70324365,
          -9417512,
          -107282504,
          131365464,
          249469921,
          -24523942,
          -265439494,
          18074257,
          -80840433,
          -21954767,
          4129095,
          -49373820,
          4661252,
          -7051348,
          15411755,
          96061750,
          -112632379,
          -19762595,
          -5304288,
          -203072282,
          135948685,
          70606856,
          -60581993,
          -75004998,
          -159355140,
          -23569558
        ],
        [
          -21,
          89,
          -190,
          -9208,
          -26243,
          1801,
          43283,
          -2686584,
          -3335217,
          19765859,
          -3117464,
          -45958057,
          -89402821,
          -39352572,
          -81220201,
          -104770253,
          236106579,
          169561001,
          -155416842,
          -86529847,
          10918350,
          63082399,
          44975364,
          -83278584,
          -12766005,
          -83827759,
          56189397,
          36192297,
          19742640,
          67614822,
          -89133297,
          -42038543,
          -9341714,
          -207182523,
          173683850,
          47720040,
          -59182714,
          -29962940,
          -202759090,
          11307215
        ],
        [
          -52,
          110,
          -48,
          -40803,
          -16742,
          11056,
          -259801,
          -2780694,
          -4583860,
          4769476,
          15110395,
          17592023,
          -102391620,
          -14673099,
          132096057,
          -24647529,
          61543495,
          -22204578,
          66295273,
          335766049,
          20801924,
          -56792182,
          67888485,
          -92520928,
          113033434,
          -42940704,
          -23066728,
          -20358435,
          -7584158,
          -27652065,
          -8156491,
          -139380732,
          89641885,
          -49089388,
          199736568,
          -11070604,
          -60287153,
          -95451089,
          -224420394,
          231377531
        ],
        [
          -27,
          32,
          55,
          -46797,
          -10740,
          10614,
          -118624,
          -1046961,
          -5012944,
          1090499,
          19973207,
          10843848,
          -19107938,
          -49016855,
          17959569,
          -38161647,
          27215531,
          -60398243,
          59524000,
          -60678955,
          84214472,
          -134610260,
          -278792432,
          -95543713,
          -294145490,
          -101041171,
          -52539638,
          -20329271,
          -51093742,
          -70032822,
          49546697,
          -109357946,
          83474160,
          24716485,
          191300846,
          -60456405,
          -82637634,
          -322064749,
          -168175098,
          447611464
        ],
        [
          -23,
          -115,
          10,
          -30827,
          -4699,
          -61343,
          229318,
          -201981,
          2901841,
          10464900,
          4394021,
          7873112,
          42183176,
          82417510,
          -78780511,
          31602734,
          -24671851,
          36110414,
          25277355,
          -121628655,
          76336215,
          -125042748,
          27909719,
          -81834833,
          254195315,
          -82116943,
          99405815,
          91890424,
          35181668,
          -66288005,
          77109778,
          -327118628,
          116446261,
          193991484,
          1754752,
          -239815855,
          -189170850,
          -322923194,
          -334427544,
          372255042
        ],
        [
          -6063,
          -1040,
          -16810,
          -1556185,
          -26311690,
          -3745681,
          -15250164,
          48053332,
          5485169,
          -19862982,
          -25601012,
          -14141454,
          -10624364,
          -18142732,
          3238631,
          -10665167,
          -22298642,
          20720818,
          -17584549,
          11840761,
          -15932505,
          31388423,
          17192774,
          22325227,
          -19307031,
          20500081,
          -7530139,
          -11407348,
          4548561,
          14454326,
          -26298181,
          15679172,
          32593051,
          17209722,
          -9261199,
          -353509191,
          -261795726,
          -122407776,
          204894500,
          641067603
        ],
        [
          -587028,
          -176617,
          5229446,
          -69682,
          10744015,
          1893547,
          8819289,
          49043328,
          9239102,
          -24215549,
          -23681331,
          -12041491,
          -12341316,
          -11571747,
          -5020846,
          -4479864,
          -10978753,
          26414248,
          -15434938,
          18774412,
          -14359960,
          27911130,
          13342810,
          18882284,
          -15394903,
          2045424,
          -21145902,
          -11878835,
          2640923,
          17037992,
          -17840171,
          13987374,
          25008158,
          85506227,
          -5172584,
          -167341005,
          -288126602,
          -297039956,
          318662152,
          386061562
        ],
        [
          -547536,
          -153146,
          -5293846,
          100357,
          11163708,
          2063625,
          6448972,
          48908534,
          8636762,
          -23906999,
          -24152235,
          -11470161,
          -12257078,
          -11564694,
          -5179774,
          -4361157,
          -10934052,
          26527886,
          -15425461,
          18719173,
          -14324299,
          27908210,
          13382135,
          18857869,
          -15480738,
          2073176,
          -21271764,
          -12007869,
          2725349,
          16917545,
          -17694974,
          13695278,
          25698108,
          84920710,
          -5389885,
          -167272681,
          -289577009,
          -295825141,
          320605743,
          384237704
        ],
        [
          -18,
          3,
          -42,
          3139,
          4698,
          10413,
          85221,
          448134,
          -919043,
          -1312714,
          -20665236,
          -10327830,
          -5929207,
          7951836,
          27469073,
          10422997,
          19434065,
          -25984182,
          667853,
          -26932168,
          -22788312,
          37846725,
          10854058,
          50998926,
          -16634164,
          188814281,
          -299513281,
          261026431,
          184380679,
          38999340,
          262122314,
          -165821267,
          -235453231,
          -197130868,
          233363241,
          19057167,
          -132422914,
          -149529619,
          -182179626,
          -4648554
        ],
        [
          -2850,
          -1242,
          2000,
          -16197,
          -427411,
          -81933,
          -2144508,
          -91170561,
          48737814,
          -115069922,
          -41882646,
          5093568,
          -9739454,
          -17692244,
          -25802822,
          282786,
          -12536280,
          49254231,
          -23175582,
          16063370,
          -16733763,
          21198789,
          16886020,
          1747947,
          -1453354,
          1301913,
          -44430441,
          -27139736,
          -11428137,
          2045263,
          -3664048,
          44089652,
          33488137,
          104236086,
          82562808,
          -140398217,
          -320931634,
          -359386103,
          349363419,
          383390001
        ],
        [
          -6,
          14,
          100,
          -16230,
          -21771,
          2145,
          128319,
          -1494403,
          -5777239,
          3810886,
          -52580771,
          -18420670,
          14134342,
          7609389,
          69123678,
          46266164,
          44889979,
          -32708723,
          12865705,
          -32421791,
          -30896832,
          23493694,
          -11257053,
          36202979,
          3749427,
          -31342722,
          153488984,
          -269954734,
          233259093,
          -295619570,
          -65311108,
          -54117618,
          -386375642,
          -11096805,
          148198821,
          90725095,
          -283997330,
          -85332820,
          -234400762,
          95284713
        ],
        [
          -10686,
          -6083,
          203,
          2304694,
          -347329,
          -1206098,
          -91981,
          -37550875,
          -25104754,
          117790523,
          48689058,
          -160819679,
          15613587,
          -11472306,
          -31698969,
          -11242325,
          -39430651,
          -8795193,
          -28202081,
          76816747,
          -4265922,
          43530743,
          2167466,
          86346775,
          -23160170,
          901029,
          -42602642,
          -4976364,
          -10363743,
          2789790,
          15631913,
          41300313,
          -7879329,
          247358594,
          -93488591,
          -65191068,
          -280504937,
          -507907441,
          174733351,
          403753984
        ],
        [
          -41,
          -35,
          2,
          -5377,
          -38105,
          4971,
          214117,
          -2315707,
          -6102269,
          8163135,
          -54205822,
          -16166931,
          8117651,
          -10550499,
          94246115,
          52633799,
          23057317,
          -55936191,
          13353890,
          -95894504,
          -25736894,
          33552562,
          78937436,
          -42359897,
          26272939,
          -16044887,
          -132131001,
          -47014529,
          -476045090,
          65679667,
          -120530592,
          -152244465,
          -199658737,
          -39233311,
          -82612079,
          152584436,
          -190730353,
          -66299530,
          -256543015,
          284000764
        ],
        [
          -208,
          2144,
          -399,
          -36194,
          -90432,
          16203,
          690572,
          -7595357,
          -15204537,
          10499042,
          27343222,
          68046401,
          -67563122,
          -201849731,
          -13641322,
          -6169331,
          39435181,
          -93922917,
          60174697,
          -75595061,
          -16095093,
          -16953919,
          -93208357,
          75874843,
          193702113,
          68969210,
          10928003,
          -27254473,
          77158887,
          102301014,
          -89522679,
          10372,
          -67472232,
          -113595762,
          -350132430,
          -126764837,
          77402268,
          -583668115,
          116319925,
          -23779267
        ],
        [
          -214,
          854,
          -490,
          -61080,
          -153236,
          -3981,
          892290,
          -12231890,
          -16604865,
          27171824,
          31490739,
          117313964,
          -44505712,
          124255450,
          202809083,
          -48929277,
          -51295072,
          141369880,
          -90259958,
          -40052165,
          -5869999,
          49776279,
          -41998018,
          72551478,
          -47064350,
          -61767209,
          57769334,
          82216272,
          -4816953,
          30855308,
          7775560,
          53617051,
          -116538554,
          74389655,
          -200379347,
          -204027965,
          72968481,
          -529714431,
          -51566972,
          70884099
        ],
        [
          -70,
          66,
          29,
          9603,
          -36233,
          -4384,
          -67050,
          -1984207,
          2224277,
          9014843,
          -50109209,
          -26647254,
          13978707,
          752781,
          140439647,
          -46536686,
          17898496,
          -143281352,
          42846715,
          -129871594,
          -32754558,
          36719421,
          79704444,
          -61048462,
          62674003,
          -247476763,
          -98341334,
          76199352,
          190185999,
          80748425,
          -27212676,
          240694331,
          245952292,
          42918778,
          62814619,
          200687745,
          -147931612,
          -25682616,
          -257341015,
          317853868
        ],
        [
          -270203,
          -54175,
          121256,
          2167439,
          5498755,
          166312,
          -49180679,
          7889113,
          30098450,
          -35371744,
          73460116,
          -82974501,
          -2646545,
          29317609,
          65451333,
          -2962702,
          4884690,
          -29958517,
          6549786,
          -24347232,
          20497095,
          -26882214,
          -25399668,
          -28199699,
          23430479,
          -20205574,
          21010315,
          12842001,
          -7659292,
          25241864,
          -33825222,
          4768914,
          -63317340,
          -119631658,
          -77197709,
          -162345095,
          -80142671,
          -135550487,
          -77002087,
          -1008138644
        ],
        [
          -4719,
          5406,
          -135727,
          863854,
          -6722849,
          -974339,
          40052222,
          12188234,
          42948604,
          -56389674,
          68869812,
          -117973053,
          7712354,
          37642577,
          66872064,
          -5579775,
          15475575,
          -27174293,
          5844458,
          -16344197,
          16447799,
          -22903293,
          -29776438,
          -8721878,
          39504760,
          -27819981,
          1910203,
          -8554996,
          -17439051,
          18346564,
          -37606077,
          15421496,
          -71690942,
          -89391893,
          -763175,
          -165551216,
          282682175,
          -407673358,
          -140822651,
          -846978987
        ],
        [
          -59,
          162,
          -177,
          -10095,
          -49135,
          8648,
          575250,
          -5597269,
          -10036579,
          11065414,
          14831219,
          59628674,
          -1656817,
          74321886,
          -120802482,
          100369266,
          114316802,
          -169943795,
          53754779,
          44031554,
          -72712498,
          58767434,
          138033094,
          -149626214,
          -146580881,
          -42311262,
          93452954,
          112455972,
          531323,
          26804679,
          -23242338,
          94191534,
          -134571104,
          23215975,
          -59458614,
          -438825135,
          53189628,
          -451682790,
          -15511562,
          -133117778
        ],
        [
          -28,
          44,
          -124,
          20176,
          -15688,
          26661,
          18216,
          1069464,
          9127890,
          6691063,
          10752133,
          -10484866,
          -31025901,
          4895906,
          33902610,
          348362200,
          90255302,
          95115283,
          -40837025,
          3630921,
          4121427,
          -9499568,
          -103427368,
          59738593,
          9661245,
          -2897660,
          -74832792,
          -21535539,
          46661312,
          62086465,
          -25847279,
          90667236,
          164938551,
          4989436,
          -32282654,
          -23448958,
          -71392439,
          101313408,
          -379371404,
          161672284
        ],
        [
          -95694,
          32834,
          16649,
          22048472,
          -1474040,
          -2744310,
          -454136,
          1477361,
          -21854336,
          18694463,
          -32247358,
          40169081,
          -6823251,
          -54372539,
          6847912,
          24655855,
          -39550778,
          29113090,
          -8447140,
          -44429508,
          -909782,
          13484222,
          46720914,
          5454622,
          18531779,
          -1182058,
          -56537652,
          -60683737,
          -39554189,
          -29047630,
          -11832606,
          18491121,
          68902527,
          166799320,
          510426510,
          -261255440,
          165425636,
          -171580852,
          104576241,
          -903525202
        ],
        [
          -12678,
          -11799,
          -26866,
          -3242603,
          -2231944,
          230814,
          11549690,
          -8483355,
          -96018314,
          -35435475,
          52020141,
          8936039,
          -24334087,
          -15212147,
          19938056,
          17987735,
          -29167223,
          -887399,
          -2803782,
          -23850966,
          17475779,
          -16510210,
          7287590,
          -50572512,
          -16783838,
          -15238176,
          19405823,
          46374850,
          13660440,
          36303268,
          -18412883,
          -14733814,
          16018383,
          37202714,
          -37169066,
          -28736638,
          -890585330,
          434183174,
          212423790,
          -1124940911
        ],
        [
          -25,
          -53,
          -595,
          -73,
          -3527,
          -14236,
          366054,
          1090427,
          4923928,
          -1190533,
          57727517,
          49337089,
          -36078378,
          146632450,
          -61812728,
          -93803242,
          109477256,
          -111595558,
          -6532035,
          -40040557,
          -35810399,
          64537949,
          -48156483,
          148543430,
          57052292,
          146816189,
          -177210807,
          -230839119,
          -42883321,
          -61514970,
          -35918757,
          11026923,
          212118228,
          63511211,
          59750977,
          -68023339,
          -226088103,
          35420362,
          -347467448,
          -41696330
        ],
        [
          -214375,
          -58363,
          -12207,
          425372,
          3946190,
          541538,
          4869808,
          -24749567,
          -25874871,
          17582379,
          -44681659,
          -38832547,
          25485358,
          -245557,
          47568272,
          -31766769,
          -46121269,
          -10704248,
          -15397565,
          -15040753,
          27222638,
          -28770242,
          -10650064,
          -26684210,
          3566140,
          90583621,
          8771433,
          -42239683,
          10594236,
          -6275138,
          -54064384,
          48355731,
          63224300,
          -438662181,
          -65672613,
          -942903651,
          79885843,
          550239152,
          -376489644,
          511060985
        ],
        [
          -178959,
          -50097,
          6195,
          -409259,
          -2289608,
          -337063,
          -3369150,
          -3793632,
          -59727414,
          -7147030,
          -125470760,
          -21201403,
          53043310,
          76438259,
          -21631228,
          1548597,
          71994803,
          28922877,
          2991586,
          64586983,
          20469293,
          -32006146,
          -54632002,
          8336385,
          4124678,
          -51650638,
          -88945609,
          -78969124,
          14553866,
          -43694331,
          56702321,
          -59208600,
          163756391,
          -291958343,
          -329641608,
          164739100,
          195827046,
          -614916076,
          427213305,
          -800079183
        ],
        [
          -85648,
          -72831,
          -8804,
          -22186762,
          559315,
          2607915,
          -4341689,
          -3386767,
          -5463526,
          31982255,
          -22541030,
          8063616,
          -983608,
          -49186180,
          10160866,
          20198339,
          -38521090,
          21646361,
          -9550386,
          -37171961,
          -859433,
          15987781,
          41367169,
          18830936,
          23014945,
          -1142559,
          -59221607,
          -64392337,
          -44129151,
          -30365148,
          -12512366,
          26206013,
          53285481,
          171426873,
          498098126,
          -285651844,
          284868070,
          -282207366,
          44689229,
          -851250334
        ],
        [
          -1941,
          2165,
          -21982,
          16459,
          -1738315,
          -159608,
          7167955,
          -3503663,
          110696040,
          91753204,
          -68590128,
          50489640,
          -4148212,
          -8105252,
          2070298,
          -19744499,
          5973148,
          231247,
          9228190,
          28320106,
          20498247,
          -30350682,
          -41259242,
          -26487554,
          -27539637,
          -7658157,
          -3379379,
          17862576,
          7161991,
          12958657,
          19214,
          -27715866,
          22687486,
          -58517234,
          -196281292,
          -113099239,
          -530526000,
          218467250,
          151927565,
          -1108368132
        ],
        [
          -1733578,
          -474628,
          -120215,
          -320065,
          -8099082,
          -1314853,
          2570981,
          -29473548,
          2110643,
          20195156,
          32431745,
          28845725,
          1462770,
          3144830,
          -8894838,
          9627510,
          5600199,
          -15471187,
          11521072,
          -16385056,
          5190064,
          -13164982,
          6021625,
          -19771266,
          6656882,
          3091668,
          22424361,
          14760464,
          -208892,
          -13558172,
          23371926,
          -3718081,
          -32541751,
          -17191537,
          24982203,
          283325751,
          144740910,
          208931688,
          -125944858,
          64308494
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 224,
      "flags": [
        50234016,
        50283168,
        50307744,
        50307745,
        50307793,
        50307817,
        50332320,
        75498144,
        88081056,
        94371842,
        94372226,
        94372418,
        94372512,
        94372514,
        94372562,
        94372586,
        94372598,
        94372604,
        94372607,
        94470911,
        94520063,
        94544638,
        94544639,
        97518240,
        97690366,
        99091104,
        99263230,
        99877536,
        100049653,
        100049659,
        100049662,
        100270752,
        100442869,
        100467360,
        100565664,
        100639465,
        100639477,
        195035138
      ],
      "factor": [
        [
          1763,
          9286,
          130298,
          2384043,
          -2012508,
          -776795,
          8858149,
          8004618,
          12489381,
          -30816447,
          -9971868,
          -32223526,
          50908069,
          722361,
          58022349,
          14157059,
          -29579477,
          -82630659,
          -22684477,
          -10027511,
          -14939983,
          -95104313,
          115009654,
          -79029950,
          -16078661,
          -10669031,
          43007461,
          131101634,
          -181369975,
          426213153,
          -341387476,
          79007938,
          -17243099,
          3122659,
          -326594161,
          -107329546,
          -923117703,
          -17797726
        ],
        [
          -7528,
          -188643,
          235866,
          -6309011,
          7724714,
          -1397798,
          -14288000,
          -6914692,
          -23452686,
          -9612956,
          -14101756,
          -15368768,
          9714486,
          44206069,
          2739661,
          -27689304,
          1545058,
          36680920,
          -35787255,
          -106875515,
          -13715455,
          41806677,
          242259191,
          -301164744,
          83361814,
          462968,
          152612306,
          -122732760,
          225266507,
          -246908045,
          -96306297,
          -135331743,
          -67946324,
          -199953649,
          112351370,
          101371662,
          -755124662,
          163335434
        ],
        [
          -110211,
          -1149825,
          3793102,
          -9143609,
          -6285927,
          -8749974,
          -4144969,
          -30352185,
          -61907198,
          -111413033,
          -50673639,
          -175859922,
          113208732,
          -117603757,
          -52552510,
          8014406,
          -26402321,
          -12738944,
          -10196983,
          32929755,
          -14872962,
          3028111,
          -119639724,
          168304934,
          -77629707,
          -14903168,
          99385569,
          -80672862,
          -83836230,
          -104707496,
          -21863978,
          -51865614,
          40360878,
          -575397381,
          117459761,
          308241525,
          -436123411,
          87630180
        ],
        [
          -111009,
          -1162227,
          3436147,
          -13964272,
          1274639,
          20787442,
          18371688,
          -42595819,
          -14054356,
          43309681,
          -10209574,
          196213745,
          -150208621,
          127442882,
          57878051,
          -54319301,
          13045147,
          -39068789,
          1113,
          38828828,
          3278617,
          -4979609,
          25322841,
          203557016,
          -28822314,
          94875943,
          126109067,
          6636352,
          -21229623,
          46853716,
          -22183164,
          -12605921,
          100988122,
          -589857583,
          173093007,
          170077839,
          -394415062,
          201409263
        ],
        [
          -8340,
          -260702,
          -615612,
          11399601,
          1283000,
          28404853,
          2768106,
          2793558,
          -5712986,
          7648855,
          -39135999,
          21191049,
          28861619,
          14603781,
          -80220725,
          -22841237,
          14712397,
          35790117,
          -45578527,
          -156681737,
          -39870854,
          64998436,
          -165785956,
          -147072024,
          80117019,
          21848400,
          -201142182,
          142664724,
          -39227744,
          220809590,
          382959137,
          -99598233,
          170271921,
          -154529426,
          260401581,
          -16482762,
          -697480558,
          426793575
        ],
        [
          389,
          -301,
          383414,
          5862581,
          959967,
          21693107,
          6562963,
          15349391,
          13621599,
          49027327,
          32138446,
          6386743,
          -15001458,
          41728536,
          15156931,
          5451114,
          -4683953,
          -12643248,
          -44994819,
          -87759133,
          -22807424,
          -25523166,
          -67270315,
          40642573,
          -173062466,
          -198159428,
          -167787737,
          -3893627,
          -128923655,
          -295331547,
          -103508112,
          398994436,
          -232037633,
          48621332,
          238174885,
          -370667930,
          -668914722,
          545924707
        ],
        [
          -12209377,
          2874012,
          -2514780,
          -271123,
          2060,
          562243,
          -417840,
          37997,
          128146,
          90168,
          669475,
          -109095,
          242043,
          135570,
          -277701,
          -73765,
          112074,
          314696,
          3829,
          -358734,
          40499,
          225165,
          154754,
          -607523,
          -197758,
          -329688,
          -200000,
          -228,
          -43887,
          -182419,
          -29822,
          226293,
          2483735,
          1062401,
          -735782,
          -1522461,
          -1157026,
          -4295647
        ],
        [
          -2860,
          -29120,
          600205,
          -3348342,
          -959075,
          -1987542,
          9854205,
          -21069426,
          -33788859,
          -36701443,
          -19890131,
          7129633,
          14791336,
          -27376661,
          -50189449,
          -25079213,
          16696851,
          39367694,
          30476665,
          62057281,
          18345256,
          90988798,
          99463124,
          100098691,
          -286889301,
          -203735723,
          10035796,
          199991728,
          425124670,
          178010927,
          15165075,
          -1632309,
          56094180,
          115750809,
          215017378,
          -212857853,
          -153502071,
          95720228
        ],
        [
          -2982,
          -25321,
          569180,
          -3139333,
          -771589,
          -1307307,
          9195495,
          -23490132,
          -26986978,
          -21628880,
          -15743199,
          20010657,
          -12170919,
          9641461,
          -37082959,
          -37908810,
          18749244,
          24153173,
          50313340,
          55736844,
          25562534,
          83766023,
          150084990,
          70406389,
          117864049,
          -322024975,
          125545840,
          -337565072,
          -238936587,
          151496733,
          220722099,
          -24265554,
          -7712725,
          222456904,
          151672110,
          -197129669,
          -214370877,
          72537178
        ],
        [
          1826,
          41851,
          83650,
          -3041199,
          575343,
          -5480778,
          -2523002,
          266213396,
          -19443817,
          -31380529,
          -19232767,
          32636131,
          -19345327,
          -35871114,
          -21665015,
          -14596821,
          32763960,
          15917052,
          -16394807,
          -32363475,
          -15693322,
          724013,
          -60445852,
          138706061,
          27579480,
          117657082,
          151890057,
          -90708840,
          79280413,
          6350025,
          -10756714,
          -17419206,
          38184103,
          208174439,
          101439106,
          -195675313,
          -493889505,
          2854566
        ],
        [
          -3922,
          -42258,
          107589,
          4005609,
          -216855,
          3923149,
          15919522,
          -52665266,
          6930912,
          -2967555,
          25974976,
          -18916734,
          62434790,
          73501560,
          112652551,
          -68397672,
          -46833012,
          259871787,
          -295991481,
          126137846,
          -31674266,
          -27833090,
          -108642953,
          46493503,
          35597714,
          55440605,
          70195990,
          -53285932,
          34843589,
          50030109,
          -48988087,
          -52833186,
          -41328614,
          230671749,
          150935114,
          -104720659,
          -188691073,
          68032242
        ],
        [
          -3490,
          -28433,
          381261,
          1367965,
          -441025,
          -7044554,
          3715314,
          -57609705,
          -1386345,
          21245555,
          18548045,
          -24715266,
          75232698,
          67851210,
          164823028,
          -19417390,
          -14921069,
          47659861,
          295975104,
          -128613261,
          -204936416,
          62057086,
          -155676964,
          59332531,
          11342801,
          52556521,
          112298374,
          -65859112,
          67156427,
          33128382,
          -76781048,
          -56669276,
          -15068696,
          222423798,
          113006104,
          -106064826,
          -204901641,
          43364462
        ],
        [
          -2991,
          -22261,
          544910,
          -2492000,
          -678051,
          -1532132,
          10559503,
          -22070409,
          -15031721,
          -14733540,
          -8259729,
          11800049,
          -7174922,
          -2125404,
          -31693158,
          -13594577,
          17425739,
          22981697,
          53283630,
          80669277,
          37789717,
          48870242,
          66876537,
          -126525519,
          -379094941,
          271806613,
          120615396,
          30412710,
          -278574760,
          -81188293,
          160117546,
          -145096786,
          -80201346,
          275808901,
          109401059,
          -151062524,
          -244554541,
          47718088
        ],
        [
          -3831,
          -23886,
          387882,
          -495240,
          -264212,
          -9459752,
          5763673,
          -51703278,
          10321336,
          22599697,
          3705786,
          -27131809,
          5071237,
          5042192,
          64355166,
          -8429994,
          -49381133,
          -127152726,
          -34502442,
          -150236126,
          403270497,
          92851001,
          -142505564,
          44368709,
          13594969,
          41886730,
          100192107,
          -70826587,
          74646334,
          27271516,
          -50835174,
          -53873677,
          8931708,
          200867373,
          71844953,
          -133157871,
          -202223833,
          15634515
        ],
        [
          -5843,
          -31349,
          542021,
          -598497,
          -121171,
          -15233161,
          -16601854,
          -67879559,
          3984615,
          37049517,
          -2044328,
          -13488766,
          32759111,
          63072137,
          -102105426,
          178194681,
          325478364,
          -134627962,
          -100810347,
          2614327,
          -82217833,
          -82469188,
          -57145187,
          54475652,
          12588381,
          40222468,
          89414427,
          -73266968,
          72257065,
          15079773,
          -26067167,
          -63878270,
          -12516687,
          210597876,
          107514211,
          -55853316,
          -210431122,
          38888004
        ],
        [
          -4161,
          -29362,
          500289,
          51861,
          -857983,
          -15188129,
          5461474,
          -59011205,
          41710075,
          3476505,
          28806873,
          -8806683,
          -70954464,
          22148978,
          -234906199,
          109511235,
          -277339324,
          13166501,
          -443625,
          -93807772,
          -66794936,
          -159271736,
          42093318,
          116672753,
          24961747,
          84784552,
          88268228,
          -39008284,
          65134550,
          7643243,
          34409073,
          7308166,
          28501219,
          226303739,
          74858095,
          -50644181,
          -249662511,
          1078605
        ],
        [
          -5425,
          -48295,
          959968,
          -1159029,
          1960856,
          19332556,
          -19079018,
          -61921076,
          83634203,
          30011054,
          -5275432,
          -40350434,
          -110554113,
          -254905333,
          63458073,
          -205485261,
          106558879,
          7066349,
          -20356350,
          -98815876,
          -40147833,
          -135213106,
          89611658,
          90379460,
          30106050,
          70406501,
          10806646,
          11169119,
          34379892,
          -10588897,
          106351890,
          38679477,
          -28698808,
          100563369,
          69346079,
          -117828375,
          -288141476,
          -287575874
        ],
        [
          -1747,
          -19759,
          263339,
          1002929,
          81715,
          4880730,
          -1218454,
          -6919321,
          2885147,
          17055548,
          851341,
          -37049921,
          -61255919,
          -44988653,
          130945733,
          74391968,
          -137061519,
          -249682788,
          -135171243,
          110250981,
          -173908350,
          205323324,
          -2627764,
          -10093128,
          21891452,
          17971764,
          -1328536,
          -1321319,
          54738958,
          -54117066,
          155217512,
          -8683588,
          51094751,
          48730052,
          -17353010,
          -357336869,
          -277188725,
          -488745752
        ],
        [
          27,
          807,
          -70094,
          3010594,
          -1712442,
          -27529687,
          17840268,
          17923158,
          -29500380,
          -962211,
          17957321,
          -20327253,
          111303180,
          70572292,
          161693974,
          96718710,
          -10838382,
          -1144327,
          67920016,
          51099583,
          103388719,
          -263793874,
          137686607,
          87894506,
          28656994,
          8781511,
          -126548567,
          49282549,
          57656288,
          -105786761,
          322392758,
          -72669560,
          92432069,
          -85215778,
          -57283849,
          -361614489,
          -407256907,
          -300468475
        ],
        [
          -65015,
          -520131,
          5867489,
          131835267,
          31041102,
          93989305,
          16245435,
          -17496946,
          -19859593,
          -42836677,
          6124871,
          14843524,
          -11056770,
          16264255,
          -39440034,
          8187601,
          30451042,
          40212656,
          10931085,
          -23151734,
          12620238,
          33285403,
          -8612181,
          41229031,
          -22592054,
          5240488,
          57850712,
          -38975899,
          25016926,
          -59828354,
          -3063337,
          7110719,
          73818702,
          -74629498,
          -462946889,
          -235846842,
          -116137764,
          -437691304
        ],
        [
          -219625,
          -8290649,
          -58487712,
          -39236206,
          -4873023,
          53389022,
          15343634,
          -12917492,
          8630230,
          -22022450,
          20767319,
          -169161,
          3181343,
          4132252,
          -27157600,
          15325592,
          24524475,
          43715514,
          -879239,
          -32221335,
          2683053,
          24522247,
          -16620942,
          1629608,
          -18847232,
          2234376,
          31400967,
          -25950639,
          -3708813,
          -33253053,
          -11835201,
          36099597,
          200370280,
          -80346387,
          -272252821,
          -413714943,
          -10391525,
          -251074093
        ],
        [
          -270199,
          -1957426,
          27418150,
          -66333171,
          111991011,
          504495,
          85829450,
          -11743085,
          -32814640,
          20409543,
          -22868139,
          -9161072,
          18330125,
          -11959274,
          -36120829,
          10590059,
          23687806,
          50825228,
          -15157212,
          -56988197,
          -9760587,
          30977144,
          -11645460,
          -14161085,
          4938297,
          28506776,
          13453154,
          -8794596,
          -10690650,
          -2944202,
          535527,
          107934797,
          138463975,
          -64286179,
          -289358789,
          -503698900,
          153024274,
          -262968278
        ],
        [
          -270407,
          -1964344,
          27150184,
          -22874832,
          -134692139,
          31427177,
          66238375,
          -10423421,
          -20708671,
          8617704,
          -22607557,
          7527353,
          12726103,
          -2149841,
          -32422341,
          7222434,
          27422840,
          48022205,
          -15030035,
          -63756991,
          -7452782,
          32609828,
          10161443,
          -29536588,
          11610336,
          33355413,
          30799362,
          -21873189,
          12867074,
          -24162067,
          -5158066,
          93238506,
          121617195,
          -73013153,
          -264144600,
          -506547017,
          148379104,
          -261855606
        ],
        [
          -4079,
          -31559,
          566460,
          -2797647,
          -652626,
          -1623444,
          6810317,
          -27397769,
          -29959475,
          -47639541,
          -29547295,
          45598131,
          17282764,
          -15247865,
          -49400972,
          -30787019,
          15944077,
          -1265017,
          34282350,
          56920659,
          19193616,
          50338989,
          3046236,
          73338399,
          252427328,
          -77158851,
          124702472,
          448579348,
          -148843320,
          -259575539,
          -102796747,
          -133237646,
          95917970,
          268174894,
          137540054,
          -195285771,
          -257848426,
          18912569
        ],
        [
          -49228,
          -547970,
          5460801,
          1792272,
          691978,
          -60605448,
          -221374021,
          -15894631,
          -90994425,
          67797544,
          29470018,
          -9910656,
          -21252973,
          -2336146,
          -25324776,
          5540156,
          -3970817,
          84571298,
          2538673,
          -8215088,
          19960625,
          49964169,
          8991006,
          16544083,
          6562920,
          46819594,
          4246298,
          15705956,
          -41109213,
          40381091,
          -25796783,
          93996598,
          150351836,
          -139010320,
          -119977926,
          -599939696,
          -11384693,
          -123249166
        ],
        [
          -3049,
          -41190,
          629558,
          -1601015,
          -503886,
          -8099567,
          8486829,
          -33215208,
          -40921006,
          -65591898,
          -37245848,
          67610153,
          20547844,
          -19606552,
          -46811615,
          -56017833,
          361750,
          -24415898,
          22452722,
          38848242,
          -1373951,
          53427727,
          63435166,
          88352414,
          26517749,
          132581767,
          -457501850,
          -207181945,
          11977907,
          -49625892,
          -271236260,
          -202561593,
          190424824,
          186994233,
          139915196,
          -147926244,
          -313571410,
          -122995795
        ],
        [
          -46359,
          -235308,
          2886425,
          9647228,
          212097,
          -95647925,
          991363,
          780244,
          165787855,
          -106263329,
          -74976858,
          22687275,
          -140955776,
          -20364652,
          37684502,
          111825280,
          23287452,
          88249413,
          34360754,
          27544304,
          16524441,
          -6258238,
          -120252249,
          -74305750,
          -34160707,
          -107397072,
          -16057779,
          -24932886,
          -5940812,
          -23906839,
          -55118471,
          -214330903,
          -51790717,
          -218276826,
          -92191085,
          -563261863,
          -96334044,
          75480231
        ],
        [
          -5885,
          -47160,
          823486,
          -3395520,
          -521862,
          10828425,
          1044101,
          -26610198,
          -65351516,
          -73255795,
          -35990995,
          -16085215,
          -105564364,
          24085034,
          -32356055,
          -85697383,
          1580941,
          -51711753,
          105930105,
          217394697,
          42667404,
          -146409296,
          -193713897,
          -214265786,
          74394939,
          28551176,
          40099207,
          -74341658,
          123235012,
          7498059,
          18233741,
          321439107,
          154978879,
          120737714,
          142943135,
          -45718820,
          -309752442,
          -149148320
        ],
        [
          -135453,
          -1130005,
          13755881,
          -34466955,
          3912719,
          163962282,
          -55266769,
          13903830,
          15265893,
          6275586,
          88227710,
          -61613573,
          -72331340,
          -38385951,
          31477246,
          89578772,
          -14029751,
          7828392,
          55445223,
          96574894,
          33957866,
          -43610230,
          -21833754,
          -3134628,
          25943676,
          -26608279,
          -37958878,
          -15022995,
          29100029,
          16858432,
          -45601783,
          -273960895,
          -48733109,
          34045092,
          -85276688,
          -166292096,
          -35581753,
          964420392
        ],
        [
          -100081,
          -1972961,
          -12870946,
          33422911,
          -1320908,
          -32351769,
          77694255,
          -558740,
          -112151040,
          173102724,
          -126885587,
          -54446682,
          -48871334,
          -81894191,
          -17028920,
          26499139,
          -23219414,
          21177989,
          33535812,
          70414544,
          7523877,
          -23187637,
          1945932,
          -3421077,
          80841189,
          59533551,
          -12932540,
          -733315,
          27824336,
          64414692,
          -68436128,
          -96820903,
          -366844189,
          -116756824,
          78135956,
          -446429992,
          142258808,
          620005759
        ],
        [
          -12638,
          -94600,
          1393067,
          2718891,
          -1443900,
          -42886492,
          10430751,
          13789745,
          53857689,
          50178982,
          142127759,
          27722696,
          120583645,
          43979549,
          -122591249,
          -241922070,
          -19295396,
          -135476263,
          4007359,
          83750358,
          -32425723,
          -52979208,
          -93559576,
          -25375834,
          -20257947,
          -55382490,
          33640592,
          -32580383,
          46043162,
          -28196300,
          16582690,
          -222216082,
          -130100555,
          -171802671,
          -310456866,
          -466621544,
          -35658206,
          214811577
        ],
        [
          -1704,
          -10436,
          514933,
          989454,
          20787,
          -4977870,
          8468532,
          -24057286,
          38079722,
          53007932,
          89895067,
          193544571,
          143791123,
          -224723900,
          -12960771,
          147182576,
          -16283760,
          67264205,
          53026407,
          108324760,
          43511148,
          59834714,
          -45908649,
          -55589626,
          53534768,
          35163979,
          40654786,
          -58013813,
          49606081,
          1363323,
          194639,
          147824607,
          -66868767,
          -78894363,
          11984141,
          157719847,
          -467603355,
          -52938956
        ],
        [
          -86603,
          -1093911,
          1527973,
          7822342,
          2494028,
          2127847,
          -34857870,
          -4306555,
          98960017,
          63953577,
          -199441573,
          19769955,
          105269401,
          3642735,
          17943417,
          -38410030,
          -36698839,
          -39789343,
          -7971022,
          56813414,
          -12372017,
          -6651958,
          39219628,
          25904444,
          -31466756,
          14640712,
          55161853,
          -52524739,
          31366621,
          -88698574,
          33713994,
          108502444,
          459191400,
          154449816,
          -378264606,
          143838400,
          50106369,
          1088675398
        ],
        [
          -739,
          -2823,
          212028,
          3291454,
          -2334159,
          -24912030,
          28901928,
          8648208,
          113312750,
          35141680,
          74900250,
          -163594255,
          -35689148,
          90768698,
          -66085528,
          -5223102,
          68527033,
          72291374,
          87248963,
          123840308,
          63846767,
          194982030,
          110756693,
          96802473,
          126418108,
          165127931,
          -84670067,
          46386306,
          35087300,
          23230971,
          51445482,
          220519614,
          -46178102,
          -79672355,
          -66911306,
          111305754,
          -465053513,
          137438988
        ],
        [
          -191021,
          -2562234,
          2140846,
          -30955458,
          -7525864,
          -13821404,
          -31476648,
          -14883443,
          -49443108,
          11550208,
          -73724289,
          34112762,
          -58080934,
          25857367,
          -13199583,
          -15757211,
          613315,
          37358599,
          4571461,
          8620410,
          2591629,
          24360883,
          -88054203,
          61413746,
          -18105853,
          -61128754,
          -79570295,
          14613076,
          57979760,
          -58603747,
          119914900,
          -81346586,
          -431709550,
          217685001,
          -874090740,
          605479713,
          -669791480,
          -310027222
        ],
        [
          -175331,
          -2290514,
          -181305,
          -2620338,
          5408258,
          10803372,
          -34080024,
          -31503298,
          -1628386,
          -190552652,
          -37549891,
          68040557,
          72303166,
          15925288,
          15414593,
          -17482822,
          -1059466,
          -61284673,
          -21181706,
          -40428277,
          -13242930,
          25206167,
          72265199,
          48124336,
          100690633,
          167245442,
          8879484,
          6479110,
          62203525,
          60806070,
          116032443,
          209023907,
          -522793647,
          -24591133,
          -23646442,
          -399029360,
          422401565,
          727717163
        ],
        [
          -55912,
          -823693,
          -1997918,
          16725312,
          -5254298,
          -91335950,
          56862813,
          -16077984,
          -102143963,
          -67283618,
          163847144,
          -2628256,
          -103821227,
          -68442468,
          61951513,
          20825706,
          30839754,
          -386923,
          -38474103,
          -54373595,
          -29935562,
          9182136,
          15923445,
          1198789,
          -6585611,
          7291746,
          3413798,
          258314,
          925638,
          -24444866,
          44878791,
          24269332,
          306676432,
          127487601,
          -392933243,
          197975390,
          5547591,
          1164805060
        ],
        [
          -1489487,
          -20471870,
          17589788,
          23859096,
          3911206,
          -26961589,
          -13261905,
          19262231,
          22171253,
          12501094,
          24256045,
          -5841560,
          6060065,
          6037292,
          16460127,
          -7100229,
          -11430929,
          -26843865,
          1439603,
          13374832,
          1453613,
          -20102857,
          15343722,
          -27745904,
          -5348679,
          -28236974,
          -20956851,
          19389799,
          -14897288,
          18880805,
          -17548989,
          -22239999,
          -6918706,
          92588295,
          302753165,
          274664336,
          68251653,
          -118895777
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 240,
      "flags": [
        50283216,
        50307792,
        50320080,
        50320081,
        50320105,
        50332368,
        75498192,
        88081104,
        94372560,
        97517570,
        97517954,
        97518146,
        97518242,
        97518288,
        97518290,
        97518314,
        97518326,
        97518332,
        97518335,
        97616639,
        97665791,
        97690367,
        97702654,
        97702655,
        99091152,
        99275518,
        99877584,
        100061947,
        100061950,
        100270800,
        100455157,
        100455163,
        100467408,
        100565712,
        100614864,
        100651753,
        100651765,
        198180866
      ],
      "factor": [
        [
          10,
          116,
          11,
          143182,
          1995,
          -38818,
          -2206088,
          248529,
          2012527,
          7664064,
          -17978629,
          -2584512,
          60918308,
          45186683,
          -65874057,
          -5338325,
          -55980266,
          -52187351,
          65962385,
          39619891,
          80341395,
          -55548836,
          -53944192,
          -53423272,
          217286094,
          -403446164,
          -158426908,
          -51094919,
          19899580,
          -11412621,
          48466539,
          -131283684,
          174379287,
          -14726609,
          115424253,
          -597423976,
          -312943897,
          -264167626
        ],
        [
          157,
          -19,
          -446,
          197579,
          15088,
          -58058,
          697825,
          110137,
          2359303,
          -20452654,
          -21697571,
          -27498222,
          12234122,
          81045017,
          -71258943,
          -65565259,
          -60026768,
          -56605004,
          49690580,
          43578075,
          57826676,
          -42258126,
          -76594593,
          66288876,
          -54874719,
          309252487,
          57387736,
          201373792,
          -31710322,
          41612831,
          26408293,
          -223246435,
          411362957,
          -203422142,
          -1321438,
          -447082394,
          -526719249,
          -109850924
        ],
        [
          95139,
          29041,
          1892,
          307038,
          -34736075,
          -39517,
          -6544208,
          6500567,
          -14671781,
          12030018,
          57924313,
          -3219949,
          -40732293,
          3548211,
          14348965,
          -7686650,
          -26623345,
          -12129345,
          12420886,
          -80903,
          -65333964,
          41639106,
          59644250,
          41501228,
          1435184,
          -32849241,
          14746817,
          -29825941,
          41891205,
          56205565,
          -98695207,
          24736656,
          -115954745,
          -628643158,
          -225423231,
          -227760147,
          -357218490,
          -515280433
        ],
        [
          99086,
          32358,
          1076,
          489183,
          34722564,
          1926890,
          -2795884,
          7863237,
          -13183506,
          12754361,
          58696214,
          -2191592,
          -40172828,
          4130945,
          14503289,
          -7261476,
          -26909329,
          -12030790,
          12525882,
          -77799,
          -64273714,
          41014558,
          59002769,
          40821926,
          682396,
          -32450136,
          14915218,
          -30732676,
          43378589,
          57425035,
          -99696900,
          24140508,
          -118706888,
          -630087887,
          -227222060,
          -233791094,
          -351202003,
          -516223461
        ],
        [
          21,
          62,
          1422,
          -32783,
          47092,
          11569,
          -1258022,
          -5108771,
          -2034742,
          10598870,
          -626615,
          12638220,
          60454070,
          -14913568,
          -29589505,
          41293705,
          -2348387,
          18394170,
          -18643441,
          -20183194,
          -98836722,
          128240495,
          35405871,
          -35503586,
          -5213492,
          128871245,
          -99522959,
          13588784,
          -87372273,
          -385229417,
          175529975,
          344427105,
          -15805835,
          86405344,
          95263511,
          -855265788,
          -133767029,
          -421068951
        ],
        [
          414197,
          -3365270,
          -1492,
          -89366,
          58296,
          -2073231,
          -365636,
          -654218,
          1811079,
          594019,
          658063,
          -115758,
          -22929,
          343180,
          -152743,
          137840,
          -488829,
          -173042,
          -110642,
          -14185,
          -1039612,
          788958,
          161455,
          580735,
          420177,
          -509914,
          51349,
          510671,
          -102795,
          -106325,
          14439,
          206176,
          -756410,
          -4198144,
          -1240614,
          -1469297,
          -4088890,
          21939733
        ],
        [
          28,
          -79,
          -64,
          -8020,
          -36169,
          167318,
          -130278,
          1889519,
          219281,
          583822,
          14127080,
          -20636028,
          -98165455,
          12416780,
          50485317,
          -6856815,
          13520447,
          12771002,
          -53170950,
          -18229626,
          -53429601,
          50606671,
          -149257348,
          175960342,
          110655825,
          88348761,
          -181739024,
          -72058801,
          359532806,
          174439009,
          297877815,
          -13512089,
          -23113792,
          179295653,
          -49287379,
          -329014613,
          265645795,
          -4001223
        ],
        [
          18,
          -88,
          -30,
          -4652,
          -6817,
          153125,
          -87821,
          1287729,
          -282049,
          579499,
          14578807,
          -14328753,
          -63798168,
          13930469,
          37041373,
          -5306578,
          -5103513,
          3793882,
          -22909928,
          11079749,
          3121855,
          1112577,
          -79255361,
          36197544,
          -98822598,
          -44148748,
          -318116037,
          252349710,
          -304457099,
          256408829,
          -208319392,
          166164873,
          -124233653,
          183530905,
          46766975,
          -309084731,
          94699674,
          -17451044
        ],
        [
          5,
          -105,
          -27,
          -6566,
          -20113,
          108627,
          -248583,
          1024252,
          -340636,
          1124222,
          13931243,
          -14075504,
          -38663785,
          4118277,
          27610924,
          -8052357,
          4160243,
          8400773,
          -22112951,
          4370858,
          13557364,
          7397596,
          -110133332,
          -20209227,
          428004254,
          119069428,
          222776871,
          53665380,
          -11971192,
          -35609955,
          -347820858,
          84923734,
          -123898685,
          207993674,
          61744950,
          -293246305,
          51270465,
          -1584288
        ],
        [
          2,
          -106,
          -314,
          -19591,
          -55783,
          -156164,
          -397286,
          -43134,
          2419584,
          3453086,
          -106891590,
          207371775,
          -30271562,
          7515288,
          -29734851,
          -18778265,
          -60529404,
          3773693,
          -19164760,
          -21254922,
          -122006222,
          33618665,
          56253585,
          72627213,
          -74902896,
          -47710929,
          161287071,
          -54369950,
          -4572642,
          190274962,
          -58703168,
          -51433156,
          -44362086,
          181857798,
          192551532,
          -487622243,
          -182377240,
          10397707
        ],
        [
          80,
          38,
          1217,
          12398,
          -30873,
          77783,
          -299850,
          -2041024,
          -1885002,
          -9031533,
          45391947,
          -37222356,
          63805530,
          141230177,
          27980408,
          123594142,
          107136929,
          -185990554,
          -1807278,
          -273019159,
          -53427263,
          -32580370,
          32793945,
          22523173,
          -54035167,
          -15655484,
          77558628,
          -43561863,
          -1794986,
          102424429,
          -55517327,
          -17585182,
          23893596,
          195747007,
          -35185999,
          -219967737,
          -45151900,
          -69833093
        ],
        [
          88,
          -71,
          292,
          24725,
          -26406,
          71471,
          -479112,
          -244408,
          -44513,
          -1017887,
          37383990,
          -51251152,
          66540077,
          104974338,
          28750201,
          111486732,
          87429426,
          129674344,
          41861148,
          269868971,
          -183216550,
          -89093574,
          47486,
          6650071,
          -75045202,
          -16747395,
          88070604,
          -76011776,
          22369629,
          110704311,
          -55434799,
          1733786,
          47960356,
          208249954,
          -32914458,
          -224730078,
          -70667820,
          -86048853
        ],
        [
          52,
          -144,
          80,
          6735,
          -15260,
          5205,
          -156506,
          -292765,
          400210,
          708439,
          21812530,
          -38443934,
          27002071,
          -8755501,
          23731788,
          34290575,
          24007863,
          14026153,
          62947294,
          65527443,
          222505534,
          380503563,
          86434501,
          82479181,
          -62668306,
          -41326932,
          116707495,
          -37571143,
          -6470770,
          134114191,
          -18435814,
          -43299263,
          6467287,
          196062654,
          19662560,
          -224072239,
          -40245271,
          -17911521
        ],
        [
          56,
          -213,
          -15,
          -463,
          -29447,
          226932,
          133408,
          2234171,
          -1498736,
          991293,
          14410898,
          -24888945,
          -87428352,
          32911350,
          55888581,
          -65021220,
          5915942,
          -5875545,
          -25800999,
          9272356,
          15749143,
          -30671141,
          21422330,
          17312927,
          -214508571,
          -174158769,
          83850705,
          239739060,
          278312758,
          -322834145,
          -181373584,
          -132675972,
          -80595406,
          230053690,
          -14671905,
          -355005693,
          71237035,
          124672176
        ],
        [
          70,
          -188,
          -417,
          6212,
          -15731,
          38347,
          352036,
          -1478628,
          -628035,
          10012867,
          33778991,
          -85424988,
          49605292,
          -4206700,
          -53432923,
          -52736987,
          -185219646,
          268736253,
          -47593552,
          -185781288,
          8926468,
          -67720372,
          95461994,
          42374098,
          -29069587,
          -12153157,
          44263789,
          -51317430,
          11020626,
          99272471,
          -42425542,
          -3307244,
          39322252,
          191579850,
          -23036050,
          -211379184,
          -60017481,
          -76596686
        ],
        [
          49,
          -148,
          21,
          8241,
          -22952,
          -19428,
          2303379,
          752013,
          1178043,
          6187384,
          32776388,
          -69316136,
          36496495,
          -154998285,
          -98381421,
          -10518161,
          -86710778,
          -205005483,
          -228832492,
          114780968,
          -30261662,
          -40945543,
          72559030,
          -14075249,
          -55081736,
          15423416,
          36058902,
          -70204674,
          52798895,
          111219595,
          -61130330,
          17567957,
          -10462509,
          223187819,
          14574156,
          -190666021,
          -150123378,
          -54398139
        ],
        [
          94,
          -150,
          -56,
          17333,
          -36800,
          -17248,
          1680113,
          -540268,
          4447246,
          1350852,
          15650930,
          -39109347,
          19723486,
          -166436135,
          60543293,
          -81688091,
          -39290572,
          -63501778,
          305670083,
          -43832823,
          -101708072,
          -16402337,
          -108047899,
          -96299193,
          -88202005,
          44811404,
          11163593,
          -83714146,
          55792849,
          67643573,
          -51912352,
          570942,
          -74466805,
          206842711,
          50513526,
          -199670261,
          -276372620,
          102020026
        ],
        [
          56,
          360,
          -166,
          11452,
          -11457,
          238751,
          -54572,
          563737,
          -6131003,
          -3327541,
          -1547577,
          20110571,
          3216598,
          -83037934,
          -41762776,
          58881780,
          116358541,
          11272268,
          99949684,
          15927844,
          149905504,
          -210357851,
          245272609,
          218000577,
          60383964,
          75530481,
          -73997510,
          18201276,
          70808239,
          -1185377,
          -28863643,
          103778647,
          -114069033,
          -32752661,
          202334184,
          -316343545,
          -248254122,
          576614891
        ],
        [
          9,
          -24,
          103,
          -577,
          -157239,
          116270,
          -94347,
          -1818109,
          2148131,
          -2513303,
          -26232299,
          24822217,
          27005168,
          67319818,
          -10529412,
          -3119761,
          40187281,
          45461094,
          -69084698,
          -1740722,
          165561877,
          -24710918,
          -105419806,
          -260242500,
          -134624415,
          134317822,
          -118958432,
          -207435564,
          191596121,
          62876225,
          -193822130,
          73972218,
          -152826720,
          -198045193,
          245016662,
          -339520782,
          -293215075,
          407706945
        ],
        [
          853,
          -1146,
          -308,
          291068,
          156674,
          1051269,
          17974925,
          -92363386,
          -69861778,
          71001880,
          -2997139,
          -31745063,
          -14246298,
          37331451,
          -29001885,
          -14559667,
          -16411687,
          -16640130,
          6305063,
          6581702,
          -51069134,
          40793529,
          -13446009,
          25917182,
          12588677,
          -12649131,
          4299601,
          22373054,
          -3518156,
          3395126,
          18079227,
          -26110614,
          -57295159,
          -60459594,
          475378045,
          156274999,
          -312350478,
          565261453
        ],
        [
          16761,
          7556,
          -1063,
          19858629,
          142176,
          -890566,
          -33249283,
          27949561,
          9274652,
          35012038,
          6863561,
          -19524353,
          19601713,
          23609965,
          -26646748,
          -13641740,
          -6726089,
          -6762125,
          -1140078,
          -836856,
          -43633923,
          33057263,
          1783722,
          5771631,
          14319664,
          12937356,
          -2752502,
          41593169,
          -14360039,
          -5628279,
          46442145,
          -80924651,
          -122656379,
          -26307488,
          429465875,
          78818792,
          -65163961,
          479900921
        ],
        [
          465,
          -457,
          117,
          192794,
          -4652,
          1066343,
          6405605,
          -12448433,
          -5036244,
          -179942339,
          110287715,
          37728034,
          5846476,
          33003506,
          -61683560,
          -52496944,
          -43113501,
          -2684901,
          7576059,
          15471958,
          -35940780,
          34041735,
          -13955212,
          19518757,
          11178529,
          -42787404,
          10868796,
          -2888534,
          -9883322,
          -17778687,
          49531041,
          33053667,
          -108134919,
          -44048873,
          472410862,
          54421661,
          7567914,
          453851239
        ],
        [
          610974,
          194378,
          -5814565,
          -8478925,
          313455,
          5445727,
          -31805962,
          18036153,
          2407664,
          30377790,
          17687927,
          -12507158,
          9256106,
          -7521339,
          -43998485,
          3584796,
          13239854,
          4473620,
          -1531760,
          -9026074,
          -36274632,
          24343650,
          -25992191,
          -2590703,
          -3159335,
          -1560471,
          20823642,
          30277182,
          -27926231,
          2352372,
          29682855,
          -89313056,
          -33222655,
          -101688935,
          356613240,
          -78683090,
          329184990,
          540704760
        ],
        [
          602396,
          192791,
          5840849,
          -8489624,
          347637,
          3945990,
          -31925549,
          18813073,
          573600,
          29924105,
          17246988,
          -12582485,
          9381755,
          -7728595,
          -44217688,
          3593980,
          13370709,
          4632101,
          -1473249,
          -9024542,
          -36009925,
          24185289,
          -26302248,
          -2929461,
          -3275175,
          -1330720,
          20726552,
          30286626,
          -27911150,
          2451518,
          29807489,
          -90060076,
          -33604443,
          -99868275,
          356772854,
          -78209881,
          330295802,
          535535426
        ],
        [
          67,
          -211,
          -68,
          5534,
          -507,
          190450,
          472302,
          2413706,
          -2015665,
          1226986,
          15917772,
          -31505792,
          -116786603,
          48000113,
          65025710,
          -94299724,
          12692173,
          -23313696,
          -24206164,
          23286071,
          24405525,
          -47647169,
          34085310,
          64337415,
          -23161026,
          45939636,
          -25849995,
          -350633913,
          -314393570,
          -169690192,
          31266884,
          -286154502,
          -80357174,
          140172013,
          -107816862,
          -336551838,
          -42090764,
          272906720
        ],
        [
          16913,
          11229,
          1049,
          293191,
          -1150361,
          -3406486,
          78148543,
          48438726,
          21463883,
          42044194,
          16667247,
          -13524353,
          19147446,
          -8730409,
          -54858204,
          14441652,
          29173077,
          16369492,
          -3988869,
          -17068209,
          -48941843,
          36950844,
          -30116669,
          1024287,
          6718164,
          -13942635,
          20579253,
          45068998,
          -34370835,
          1221925,
          34390563,
          -127725545,
          -93825080,
          -211765868,
          277430445,
          -181589661,
          339464220,
          558332525
        ],
        [
          52,
          20,
          -170,
          8643,
          1851,
          326667,
          489711,
          1610709,
          -2258302,
          -3307642,
          9610538,
          -30622876,
          -149603216,
          25423636,
          -8284119,
          39521826,
          -8374998,
          -1332589,
          27813978,
          8119986,
          30683362,
          -47551115,
          162750130,
          -300644858,
          47871935,
          -10524843,
          145982968,
          127264353,
          -37547069,
          163961149,
          335735733,
          74777803,
          -58652351,
          66955546,
          -70951411,
          -284082287,
          -157989553,
          203242842
        ],
        [
          5975,
          -13240,
          -798,
          5051759,
          33027,
          1742251,
          -2379818,
          -20877292,
          -15859700,
          -15263644,
          33708990,
          12536044,
          -96734642,
          -141131073,
          -75347585,
          97931234,
          120938558,
          71090215,
          -19530897,
          -54783533,
          10895158,
          -15156082,
          -98892466,
          -36380436,
          -71066367,
          -53762172,
          63971878,
          -67347242,
          -46185393,
          3277969,
          -92942322,
          -43364668,
          397449378,
          -153763965,
          169312171,
          -325279357,
          841081379,
          -364628067
        ],
        [
          291,
          -138,
          125,
          25902,
          48477,
          -162904,
          2892715,
          -1594545,
          -1189418,
          -44565597,
          -79189134,
          -49837319,
          24964204,
          -29520433,
          251070831,
          28683072,
          -60594066,
          -14357325,
          -41000943,
          -215946,
          -72988860,
          35111610,
          190569761,
          -57707281,
          72569522,
          26144982,
          -95378199,
          5271708,
          38521978,
          23650715,
          -92968764,
          -83281710,
          234601021,
          -230319122,
          460626906,
          -155450715,
          449585115,
          288266602
        ],
        [
          -34,
          -402,
          -171,
          -5523,
          80961,
          -317987,
          -1229670,
          -2795573,
          -1449562,
          -2473607,
          -3819935,
          -12791483,
          80608973,
          -47218415,
          90301128,
          -245118731,
          221737558,
          46325891,
          -106576607,
          -29094295,
          -3875288,
          -20778332,
          -33469599,
          5325065,
          7714739,
          -94283295,
          121627319,
          57622291,
          -56841955,
          108843189,
          141656653,
          105757521,
          59257993,
          -104065827,
          45202571,
          -205908108,
          -442032537,
          -20456580
        ],
        [
          288228,
          167699,
          -110879,
          -1051613,
          878954,
          -50977990,
          -2869555,
          -9874870,
          -1312291,
          1849206,
          15478544,
          10140609,
          12980385,
          -2918808,
          -6033157,
          -17672249,
          28804297,
          7359851,
          7204458,
          3772340,
          17986668,
          -21856771,
          44074285,
          -35342901,
          9635213,
          57726581,
          -30970558,
          30076809,
          8546179,
          17449270,
          23115695,
          -180057838,
          -149562413,
          70568316,
          342309474,
          30163874,
          243185307,
          -1149252695
        ],
        [
          4331,
          4262,
          103889,
          59747,
          -470353,
          17118479,
          2493719,
          -58267375,
          113870869,
          30903420,
          33956840,
          3030411,
          -12605192,
          24924895,
          2790384,
          -33832990,
          2217364,
          -14277599,
          14508527,
          11512783,
          9782577,
          -21533441,
          51695917,
          11032609,
          818718,
          20625069,
          7264647,
          1685115,
          8959635,
          18950977,
          6161136,
          -19335727,
          -74778185,
          -90597348,
          338546258,
          9039694,
          280162997,
          -670432177
        ],
        [
          2,
          -322,
          243,
          3330,
          -31046,
          24085,
          -968369,
          -4297620,
          1378953,
          -9087394,
          -8742729,
          -3373521,
          31494721,
          -60572109,
          153258357,
          161251560,
          -99154754,
          9097629,
          -53071298,
          3264060,
          117143918,
          -110054947,
          -218253568,
          91439830,
          -80661754,
          -50351975,
          182965156,
          39487826,
          -102736059,
          -28402555,
          196145018,
          -11979420,
          -214003655,
          -179059968,
          235757863,
          -172257661,
          -366627322,
          -173941323
        ],
        [
          231230,
          69694,
          1768,
          -1380587,
          100023,
          4077,
          2638172,
          11964953,
          20387963,
          -49293659,
          -134955051,
          -123019688,
          -96424351,
          -7937257,
          -97041695,
          47380645,
          67926409,
          26925247,
          -4276406,
          -36717086,
          -65793500,
          53700042,
          -26818786,
          55558242,
          -14905545,
          -59518027,
          5272863,
          -50950848,
          -267735,
          -32065409,
          -61008046,
          67226206,
          -41053511,
          -17998148,
          371788546,
          281102228,
          -1043966504,
          -466666057
        ],
        [
          231922,
          67944,
          7511,
          -1189111,
          -146529,
          1083308,
          7339601,
          26537066,
          3718700,
          46233844,
          119789985,
          80354335,
          -55264116,
          -12060456,
          90113126,
          28431629,
          -11416763,
          18311381,
          -31454964,
          -7762657,
          13490896,
          4733944,
          22676008,
          -23494745,
          14865718,
          11563699,
          -59606729,
          -27545099,
          22986761,
          -39814038,
          -33870703,
          54473069,
          330845483,
          247934019,
          493091922,
          384553901,
          -1211236256,
          -195162775
        ],
        [
          196233,
          48010,
          -13805,
          627631,
          -89653,
          -1992585,
          6198554,
          24936716,
          -18982641,
          22635781,
          -17721303,
          -30714432,
          -37756371,
          100023075,
          7059371,
          -99403171,
          -75953987,
          -78770420,
          62492970,
          43604684,
          72850551,
          -74908771,
          -12475238,
          81105360,
          -74153639,
          -39804410,
          123993130,
          -116363862,
          10682938,
          23582516,
          11890572,
          464161833,
          131187544,
          -38935305,
          435664388,
          103285608,
          826860232,
          -455684086
        ],
        [
          17780,
          -91961,
          29305,
          241817,
          -610815,
          33348221,
          7189956,
          22583817,
          -55506462,
          -9522236,
          -9340466,
          9553487,
          34592805,
          -5234382,
          -4616441,
          -22080934,
          36399064,
          10874720,
          7587364,
          4409234,
          29824030,
          -28079488,
          44307475,
          -52795107,
          13344284,
          78468631,
          -46216214,
          40535962,
          9826499,
          17713418,
          39142072,
          -232549412,
          -200557289,
          175598239,
          337408829,
          76975810,
          244886488,
          -1508358294
        ],
        [
          1877562,
          567103,
          35111,
          5675375,
          -402703,
          4896270,
          19230050,
          -19000597,
          -642195,
          -23792736,
          -16496649,
          15477151,
          18486850,
          -2803788,
          29055352,
          2157866,
          -10062802,
          -496315,
          -3533713,
          6446123,
          26883983,
          -16428973,
          5768362,
          -9079447,
          8058942,
          5000254,
          -16408918,
          -288588,
          8883039,
          -3881602,
          -2872377,
          23806952,
          10078612,
          97194245,
          -422854921,
          -21342133,
          -29095101,
          13618245
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 248,
      "flags": [
        50307816,
        50320104,
        50326248,
        50326249,
        50326261,
        50332392,
        75498216,
        88081128,
        94372584,
        97518312,
        99090434,
        99090818,
        99091010,
        99091106,
        99091154,
        99091176,
        99091178,
        99091190,
        99091196,
        99091199,
        99189500,
        99189503,
        99238652,
        99238655,
        99263231,
        99275519,
        99281662,
        99281663,
        99877608,
        100068091,
        100068094,
        100270824,
        100369128,
        100418280,
        100461301,
        100461307,
        100467432,
        100565736,
        100614888,
        100639464,
        100651752,
        100657909,
        199753730
      ],
      "factor": [
        [
          -13,
          -27,
          -247,
          -3780,
          -5236,
          -1763,
          -72162,
          -20371,
          -409578,
          3200624,
          -12917710,
          -1824051,
          -5542764,
          27790930,
          16577018,
          -51109469,
          -19829154,
          -5348157,
          7839731,
          35061657,
          7090968,
          15466246,
          35019387,
          -7354186,
          -35438988,
          -15031141,
          23610926,
          15922892,
          -29823544,
          -166622449,
          28956441,
          959766,
          -71480046,
          7172325,
          -94005895,
          292165977,
          -548354958,
          298288645,
          -54768795,
          441802501,
          320631774,
          -85522882,
          -552211226
        ],
        [
          -10,
          -70,
          589,
          41408,
          -16485,
          -19588,
          -55102,
          1857,
          1163481,
          1550474,
          -12797101,
          -9353107,
          -14882465,
          34429018,
          16248957,
          2173631,
          46056582,
          -59071168,
          -5293466,
          23546855,
          50651713,
          -13891464,
          59890364,
          4008959,
          -43492480,
          -39010611,
          35972498,
          31564786,
          -7268695,
          20854873,
          -96254766,
          74531020,
          -244639062,
          132060353,
          -130022028,
          -116900360,
          400834540,
          415597662,
          -208308271,
          481174116,
          320817315,
          83589035,
          -489662921
        ],
        [
          93962,
          34412,
          5873,
          49849,
          -9020,
          -543319,
          -27699338,
          -21650074,
          10687895,
          -3577754,
          3417523,
          -21715432,
          36446325,
          -21679160,
          11387698,
          31672265,
          6112746,
          49307272,
          8752147,
          -3596829,
          -16667582,
          86354258,
          -40726054,
          -2006244,
          -3089120,
          -10894850,
          47867807,
          78192827,
          -29877023,
          28639730,
          -5234510,
          -11338611,
          -36924487,
          32294088,
          -4457051,
          24577914,
          39195428,
          -23525207,
          636642933,
          377185660,
          -3604371,
          518025382,
          -266973713
        ],
        [
          99738,
          45261,
          -12520,
          257260,
          -84240,
          163842,
          27370759,
          21986147,
          7794199,
          -3372780,
          3587017,
          -23323576,
          36307767,
          -19038871,
          13314497,
          32781938,
          5603607,
          50085886,
          9862597,
          -4505200,
          -17714430,
          88157140,
          -41027672,
          -1597385,
          -4732089,
          -9856942,
          46450587,
          77019427,
          -27875860,
          29087084,
          -2232317,
          -13965507,
          -38016604,
          35064453,
          -4257044,
          25526187,
          39323683,
          -22745779,
          636134490,
          385427847,
          -4715026,
          522388112,
          -258673564
        ],
        [
          14,
          70,
          -440,
          -5171,
          16221,
          961,
          124637,
          29056,
          -1838553,
          552071,
          -4130494,
          -26860879,
          -18040396,
          -19713701,
          -112538923,
          10947811,
          -23468926,
          -52887013,
          -33214886,
          7192482,
          7511097,
          31948265,
          -80898692,
          -13638456,
          47267912,
          51108141,
          28396534,
          -57899726,
          -2487869,
          -274398713,
          -30716769,
          98533472,
          52170155,
          -245557344,
          56009255,
          -256989451,
          7487477,
          -146952312,
          -114708590,
          533806109,
          584781353,
          615585173,
          -60132615
        ],
        [
          678582,
          -2910099,
          45911,
          181455,
          702804,
          -565523,
          -275884,
          585494,
          -17788,
          -417741,
          470666,
          465709,
          37626,
          2123,
          49647,
          -121839,
          66383,
          -282572,
          -370682,
          793712,
          179858,
          -101248,
          473549,
          -176034,
          168670,
          -76543,
          96185,
          -83994,
          -206910,
          -402311,
          -484998,
          516346,
          247094,
          -628543,
          142711,
          -497988,
          -131109,
          -126917,
          -1215905,
          176325,
          -367226,
          -12679221,
          2784432
        ],
        [
          19,
          11,
          -152,
          -4515,
          4822,
          8058,
          -1812,
          -94097,
          -167499,
          -1005373,
          10540043,
          8287134,
          17189324,
          -9631819,
          25066609,
          2734299,
          -506233,
          50509872,
          -10572881,
          -25953661,
          -13474634,
          -14230142,
          -33290421,
          -19388221,
          121182558,
          59255797,
          -78371029,
          213813908,
          -99230368,
          -34103744,
          54549883,
          -87737152,
          -100180563,
          102141366,
          515262626,
          -26577683,
          -8844923,
          142033554,
          -262087865,
          198331846,
          94381319,
          3448024,
          177987852
        ],
        [
          9,
          -32,
          -336,
          -5602,
          -4362,
          29403,
          -15589,
          -8590,
          -793331,
          -1240635,
          8588594,
          4984875,
          15248557,
          -8186406,
          37040094,
          5428127,
          -954984,
          57551102,
          -2965679,
          -36247599,
          -10844716,
          8559337,
          -41758355,
          -27326018,
          101742126,
          67834083,
          -83458387,
          -57356092,
          72336260,
          67170785,
          3566886,
          316581984,
          -119177366,
          -207238677,
          -3004511,
          432735729,
          195641827,
          -99198079,
          -147957130,
          214345553,
          108255163,
          17942892,
          167967026
        ],
        [
          32,
          -13,
          -193,
          -2224,
          2312,
          17701,
          -9311,
          -42649,
          407788,
          -782845,
          5571500,
          -3575357,
          6701971,
          -1319275,
          19368295,
          33806,
          -1274603,
          20961830,
          2496171,
          -3058716,
          2028027,
          1092847,
          -10619468,
          -12869859,
          22464584,
          33300853,
          -26570228,
          -36875711,
          -55450632,
          -141822633,
          -366801425,
          -336411086,
          -32917749,
          98322579,
          -85090782,
          224165439,
          129278724,
          -287764031,
          -177432994,
          188784077,
          100706006,
          4096905,
          41506489
        ],
        [
          45,
          -33,
          -144,
          66,
          4128,
          25442,
          -26952,
          -91705,
          -53134,
          -1159963,
          7514647,
          3773604,
          15806627,
          -7527115,
          39625589,
          3342138,
          820765,
          48582782,
          6243033,
          -25084741,
          -19684652,
          -26933593,
          -22494746,
          -13970566,
          85446516,
          37968183,
          -37910317,
          28116589,
          -13592207,
          -103120239,
          74409024,
          234415549,
          124249142,
          476166554,
          -198402730,
          -110477932,
          -62317734,
          -234519409,
          -158034408,
          282062658,
          84543712,
          -66127889,
          123794706
        ],
        [
          -124,
          -97,
          1146,
          -22663,
          11606,
          -26070,
          -16545,
          9225,
          -1011020,
          801732,
          -7452032,
          68129479,
          -167883796,
          16123784,
          -63118871,
          12059506,
          -2390201,
          77817148,
          29481146,
          40234681,
          -1622107,
          147611951,
          -25784401,
          26296341,
          4622482,
          -103988317,
          47053883,
          65412446,
          1017552,
          227820056,
          -14666585,
          -17750604,
          97256745,
          37181916,
          20846139,
          39417517,
          -27798545,
          -119939680,
          -223677486,
          314461002,
          349579740,
          -48290809,
          -204700748
        ],
        [
          127,
          165,
          -1707,
          11595,
          -14277,
          -12567,
          -32281,
          -49869,
          968464,
          -535583,
          395116,
          -70739659,
          44198910,
          -3209676,
          12967322,
          -39049495,
          31627431,
          -27020186,
          -222784800,
          -46867030,
          -111355715,
          104865109,
          157673175,
          201344646,
          23932001,
          -62713197,
          2268533,
          7167323,
          8670324,
          61627603,
          28702020,
          -18955706,
          82965189,
          -10295336,
          19247011,
          31838647,
          771757,
          -78257183,
          -183820130,
          195492916,
          42006229,
          91864748,
          -6829777
        ],
        [
          98,
          103,
          -652,
          6030,
          -10094,
          -2653,
          -19071,
          -51766,
          951041,
          1677383,
          -1968458,
          -46731818,
          46319189,
          9001896,
          27232664,
          12553205,
          10527397,
          -35812772,
          -123579992,
          37297427,
          -3183310,
          -13623561,
          -99189497,
          -296036318,
          -107687401,
          -207560335,
          -62668609,
          -3807290,
          15019385,
          95685714,
          42970222,
          -28593732,
          61342213,
          8157521,
          33551216,
          22257395,
          -20841588,
          -86764203,
          -192870721,
          223929853,
          25196741,
          109200962,
          -38784490
        ],
        [
          41,
          3,
          -330,
          -66,
          -5430,
          8241,
          1320,
          -53659,
          358355,
          1149452,
          365214,
          -18823326,
          26758438,
          3929123,
          24218822,
          -5814801,
          -7351960,
          -38117074,
          -24364730,
          11333045,
          -5784370,
          -19479984,
          4756374,
          -86750062,
          -70737338,
          295336529,
          310533466,
          33372577,
          -4711857,
          184510837,
          5171140,
          -17061861,
          78517609,
          8608836,
          21456874,
          30296389,
          -35458264,
          -59074313,
          -215347810,
          187889588,
          80746696,
          54750309,
          -10461284
        ],
        [
          101,
          32,
          234,
          7874,
          -12628,
          7559,
          -5067,
          -42871,
          974573,
          779172,
          2916323,
          -32202508,
          71285044,
          -5992581,
          40836009,
          3895228,
          -6314306,
          -78399206,
          61605747,
          177759575,
          123885195,
          -37609309,
          -184020127,
          211737018,
          60882823,
          -73043366,
          28818627,
          -2828984,
          92511733,
          96864669,
          50478279,
          -50973962,
          32322344,
          22585168,
          26042289,
          44842042,
          -25417546,
          -68831801,
          -168880050,
          178448454,
          37007635,
          97438579,
          -51652927
        ],
        [
          53,
          138,
          -348,
          -4390,
          -11037,
          3536,
          -57359,
          -88893,
          -1274966,
          2185331,
          11145976,
          10224787,
          24211812,
          -12215851,
          72867361,
          11443032,
          7237628,
          115940139,
          21500832,
          -45549003,
          -35854447,
          -63416969,
          1364589,
          -11057298,
          98670963,
          9582075,
          -39704428,
          97807699,
          32377426,
          92062323,
          121812428,
          -193150583,
          -125932277,
          -252324134,
          -312007546,
          -241051964,
          -95404772,
          -38646638,
          -208798123,
          373203319,
          37416958,
          -184722752,
          112665732
        ],
        [
          98,
          29,
          1021,
          3848,
          -4664,
          9186,
          15662,
          -227,
          1536087,
          1897797,
          225508,
          -22381545,
          91536359,
          -21547785,
          -58012068,
          14732500,
          -13611929,
          -57247201,
          191865515,
          -29560520,
          98178979,
          102031300,
          236917249,
          -93171082,
          96812342,
          -74669576,
          2093018,
          -7225075,
          30404265,
          60999441,
          30160957,
          -15040653,
          55293385,
          -4955603,
          48389241,
          13533500,
          -16041698,
          -109724312,
          -152186988,
          168236480,
          32855365,
          98516095,
          -103988013
        ],
        [
          174,
          111,
          -132,
          9819,
          6245,
          40963,
          -9039,
          -73208,
          2722806,
          4415075,
          -2480947,
          39603903,
          43166736,
          -26827421,
          24120267,
          11674228,
          4559410,
          -56772306,
          117367127,
          -13661575,
          -135368751,
          18309596,
          -19257107,
          87598016,
          -255248647,
          23226246,
          -127142685,
          -13757129,
          -222918858,
          60342097,
          -6563279,
          84588728,
          -76658116,
          -52559740,
          45657640,
          -57293927,
          -39002745,
          -191725621,
          -178695752,
          288658910,
          -66085781,
          -157044958,
          -299233715
        ],
        [
          119,
          -111,
          25,
          32670,
          50659,
          67489,
          -42497,
          -183677,
          3280785,
          901936,
          -16826435,
          6756307,
          -31374535,
          -1381073,
          14517566,
          6171684,
          6619220,
          -42765695,
          27235501,
          -59612926,
          -16511619,
          -73064162,
          44588398,
          24255024,
          -147480206,
          28506761,
          -55038336,
          141994369,
          397393115,
          -83490996,
          54130606,
          -54778808,
          15245098,
          25922600,
          106568391,
          37051619,
          53160067,
          -160092599,
          160334802,
          327561533,
          216768604,
          -654908866,
          -172143573
        ],
        [
          -49,
          -32,
          20,
          3018,
          10146,
          -300,
          -87528,
          -136151,
          -1183763,
          1697169,
          -4063240,
          4349093,
          -33175466,
          9716452,
          -22020504,
          -10641721,
          -4945269,
          10103987,
          -21842038,
          17434474,
          15717029,
          -77726763,
          44034940,
          -1260467,
          20237237,
          17028719,
          15109938,
          -307396716,
          -98253128,
          2668955,
          328313153,
          -170263649,
          -118240527,
          95115455,
          90951001,
          73666864,
          128714649,
          -135730741,
          202598856,
          354541723,
          278705634,
          -462962129,
          -150418015
        ],
        [
          589,
          -1666,
          -182,
          22373,
          -10539,
          -114932,
          26282,
          328167,
          503659,
          21888265,
          -23921182,
          -81834425,
          34930092,
          -129795880,
          -132698544,
          -134722721,
          123289590,
          109596538,
          29492160,
          -12524731,
          11524380,
          -17557369,
          -68378429,
          141823,
          -43449340,
          8841491,
          4050869,
          33603961,
          -6284044,
          40180804,
          -8972141,
          2860272,
          -30460883,
          39250466,
          -32539827,
          25395844,
          19718517,
          29923715,
          -50069729,
          -224238751,
          293459218,
          -705350669,
          -380413486
        ],
        [
          454,
          -100,
          -361,
          39047,
          -21936,
          5817,
          127952,
          64919,
          4023658,
          25223027,
          -43946234,
          -53700472,
          -69701802,
          -186206357,
          113679199,
          80942074,
          -104994258,
          -87852265,
          -18940501,
          -25350527,
          29701357,
          29853204,
          5911076,
          -14209023,
          57501879,
          -17680768,
          16942816,
          24676164,
          -78300951,
          -498898,
          -18820312,
          21012413,
          -14845105,
          -19113440,
          -19560483,
          -5697445,
          -6204684,
          281894,
          59047035,
          -161376620,
          272609165,
          -784775425,
          -300382365
        ],
        [
          466,
          -1577,
          154,
          20434,
          -7286,
          -100828,
          -209844,
          117223,
          1300651,
          19099220,
          -23914259,
          -55926520,
          62833358,
          106242887,
          -109919689,
          147355552,
          -174845740,
          98056243,
          -28710076,
          -15727124,
          3897341,
          -28298383,
          -13818274,
          47079995,
          -48482684,
          1964260,
          -6373862,
          47492677,
          -22417175,
          34720451,
          -13285986,
          15631481,
          -34363057,
          32174761,
          -32599496,
          23863104,
          19369891,
          16693220,
          -68651743,
          -192131142,
          285099772,
          -693913664,
          -381761364
        ],
        [
          391,
          -509,
          -298,
          31429,
          -23239,
          -12985,
          -49197,
          -28714,
          4548390,
          22629087,
          -39517112,
          -27679241,
          -8303708,
          113812733,
          40000619,
          132142068,
          233517261,
          -51651355,
          19264553,
          -38355909,
          15216576,
          35500255,
          -30862634,
          -3487375,
          66135429,
          21091636,
          7125847,
          16615570,
          -70045638,
          -31541073,
          9666457,
          9651888,
          33419421,
          -54917178,
          9277476,
          10060752,
          -79438800,
          -90951057,
          68646893,
          -202490261,
          301938631,
          -631486731,
          -254614919
        ],
        [
          303,
          -272,
          70,
          44069,
          6073,
          11827,
          -12374,
          -62158,
          8340275,
          18430339,
          -44411318,
          -27998774,
          2453421,
          134504040,
          97045723,
          -212121809,
          -89302368,
          -6786676,
          44819940,
          -10098181,
          -2934402,
          76986847,
          -29683667,
          -27363983,
          39013811,
          -16949060,
          12094724,
          29903674,
          -42212343,
          -9093051,
          -19810482,
          35062141,
          7364355,
          -57365865,
          38586386,
          -104425525,
          98065058,
          -134739347,
          154175754,
          -144189871,
          302787069,
          -517316029,
          -193269322
        ],
        [
          24279,
          22028,
          9500,
          15876415,
          -6435457,
          -3158219,
          -1756874,
          2290519,
          6049964,
          -69771304,
          35721202,
          -18211884,
          2270027,
          -555720,
          7742118,
          3211141,
          3770997,
          -2199804,
          3498246,
          17792658,
          3053730,
          12072018,
          6814480,
          -4769327,
          -8431574,
          -7632894,
          6386368,
          3334452,
          -17829201,
          8986354,
          -27094053,
          22196868,
          -21214411,
          -12243104,
          2701505,
          -25489930,
          -25744808,
          -10860529,
          37690818,
          -91027478,
          368460456,
          -586003754,
          216048832
        ],
        [
          598879,
          295205,
          5692623,
          -6314585,
          3250918,
          2268074,
          2219424,
          -3192454,
          -14637994,
          -40953933,
          58094308,
          -28054067,
          -1946028,
          2873395,
          13947435,
          4039106,
          4317541,
          -760031,
          10258595,
          28913933,
          -4702771,
          16530795,
          14352483,
          -4947841,
          -18047843,
          -9584400,
          6626694,
          1106529,
          -11152460,
          8606404,
          -31758951,
          24951643,
          -28149675,
          -7128892,
          6994986,
          -28275405,
          -27039368,
          -4667315,
          62585519,
          -87366291,
          429102311,
          -548358397,
          438568640
        ],
        [
          583111,
          261337,
          -5741355,
          -6359675,
          3135126,
          2363693,
          1978636,
          -3033187,
          -13139895,
          -41926219,
          57132219,
          -28103129,
          -2083977,
          2805291,
          13833285,
          4071823,
          4283856,
          -616145,
          10435461,
          28424049,
          -4314464,
          16044741,
          14287026,
          -4809166,
          -18144058,
          -9550488,
          6426950,
          1071941,
          -11368760,
          8756725,
          -31273938,
          24698008,
          -28016401,
          -7091758,
          6755974,
          -27970261,
          -27076649,
          -4674467,
          60661166,
          -89209363,
          430242737,
          -542314180,
          438445543
        ],
        [
          147,
          238,
          99,
          -4433,
          -7223,
          -1108,
          -4544,
          -53383,
          -2819022,
          2304678,
          13828115,
          11751705,
          18280063,
          -7078814,
          88496557,
          6359570,
          12393414,
          128455001,
          -1018450,
          -157230116,
          188108912,
          -51941047,
          -2506271,
          64555920,
          -100129258,
          -74412828,
          64741078,
          -147758441,
          -28633573,
          -5130126,
          -110645711,
          53910442,
          212483519,
          -60251968,
          139220934,
          -69659822,
          -22468378,
          110579112,
          -34889184,
          311734443,
          40741446,
          -138506902,
          -93623254
        ],
        [
          662,
          -4081,
          401,
          -17638,
          2629,
          -103829,
          -266202,
          249531,
          -6048229,
          337680,
          20449955,
          44850059,
          31642289,
          3489761,
          -53765276,
          -21945213,
          -30752309,
          -137921840,
          21010966,
          -243957293,
          -41709804,
          29952254,
          -154573455,
          20287588,
          51597471,
          -20190122,
          -7466898,
          -18348224,
          8274926,
          102170758,
          43631344,
          -106144918,
          44824109,
          78528366,
          -96561516,
          82040277,
          -296262,
          182792789,
          27128690,
          -24126838,
          483204598,
          109493041,
          488489677
        ],
        [
          17769,
          13434,
          1021,
          -600430,
          -1476162,
          -1369149,
          -1515099,
          2805228,
          30417857,
          35065000,
          -6780669,
          161057547,
          99366452,
          -44280776,
          16303569,
          14198993,
          11595434,
          35817631,
          -50055878,
          106907894,
          -49806467,
          64281269,
          27762193,
          -18520109,
          -3746606,
          -28522219,
          62374534,
          -21614192,
          34802427,
          -75843136,
          -5741432,
          -2394530,
          72900359,
          -20862552,
          3085866,
          -12142769,
          81119997,
          93435287,
          47140613,
          -104449544,
          607816868,
          -635327628,
          679918761
        ],
        [
          -21,
          -43,
          -106,
          4347,
          23525,
          -12600,
          66529,
          62690,
          2339985,
          -1189684,
          -9553862,
          -27973066,
          -7364414,
          4019271,
          1092432,
          3972029,
          -1186439,
          25551,
          80983732,
          44752809,
          -228084818,
          -205290228,
          33069052,
          -8822657,
          116393672,
          -65416364,
          18031108,
          -60605553,
          -2956786,
          88696850,
          -140665341,
          23863099,
          243522181,
          -31775795,
          69214693,
          9912396,
          25082362,
          164351722,
          149338877,
          241488963,
          222964476,
          -23436229,
          -464166287
        ],
        [
          139972,
          16780,
          36850,
          -4220953,
          -10096249,
          7249347,
          -12753814,
          18258368,
          9924144,
          -7228737,
          38651828,
          35870545,
          -5427748,
          1384262,
          -17573701,
          -23949637,
          507788,
          -35550782,
          -36908281,
          -15595486,
          70505922,
          -109661115,
          35537385,
          11598676,
          5187402,
          -35746504,
          18970469,
          158996880,
          -113204144,
          -18672785,
          56991137,
          17286568,
          55111382,
          -56747643,
          -52288758,
          83974774,
          71070682,
          -137666930,
          49561679,
          -138147014,
          171751639,
          169647421,
          -979829080
        ],
        [
          99573,
          -21262,
          -2809,
          -3750308,
          -10728787,
          -1976875,
          14373559,
          -20352509,
          -19570186,
          -20916585,
          -31766506,
          55387568,
          32073058,
          -12642787,
          -1064061,
          -1341766,
          2289522,
          -2244913,
          -41728654,
          -25285152,
          -6132941,
          -9133014,
          -8059520,
          -5890430,
          52282028,
          -9377511,
          18183686,
          -83080331,
          79046987,
          82623042,
          -105029425,
          36667415,
          -166647954,
          45473804,
          71481505,
          -99819388,
          -145345794,
          -110716831,
          28418819,
          -148086507,
          88349491,
          132069211,
          -1057914664
        ],
        [
          210965,
          131858,
          23456,
          -3713993,
          -961001,
          -17289148,
          -5485942,
          9074995,
          34189529,
          -18458940,
          -34212898,
          -33239696,
          -15081528,
          -3554683,
          36837164,
          10118919,
          2621946,
          35388383,
          31467035,
          -15582380,
          -790057,
          -40969147,
          26855045,
          16380487,
          -50973944,
          -6591830,
          -14412186,
          -11423252,
          14554633,
          15389299,
          43817322,
          -19246736,
          -37606728,
          27217843,
          6023333,
          20077911,
          -24121404,
          -40386929,
          -106437553,
          -362144630,
          615785438,
          1196091671,
          284042139
        ],
        [
          10405,
          -2038,
          -60718,
          3780775,
          -2283219,
          -1116458,
          -1239709,
          757957,
          -92192720,
          76457238,
          56568166,
          -15825762,
          -6533465,
          4414340,
          35863678,
          2849237,
          3786564,
          15518196,
          17346618,
          28215897,
          -16889470,
          -18967893,
          41196593,
          5041294,
          -39389423,
          -20390951,
          8956098,
          13351465,
          18847654,
          10507731,
          -2436929,
          10212455,
          -50830099,
          22200116,
          22153189,
          20336,
          -16551016,
          -56017936,
          85043086,
          -195472708,
          523694851,
          674021683,
          304427738
        ],
        [
          -52,
          -99,
          -234,
          -1221,
          2938,
          -6650,
          -28020,
          -12790,
          -900342,
          3521712,
          -3416319,
          6416946,
          2473142,
          2774119,
          -4939423,
          -13883558,
          -2710592,
          -19552409,
          -59063753,
          65827297,
          106170211,
          26341818,
          34926248,
          -21908145,
          683345,
          214379257,
          -318457843,
          -35995172,
          -4339788,
          164562927,
          -55344592,
          -47113142,
          184563218,
          4421145,
          -49832562,
          -57792719,
          -40061143,
          133732036,
          195004809,
          110479996,
          380062297,
          136613207,
          -372199132
        ],
        [
          87910,
          88434,
          -34558,
          3765555,
          10049591,
          -6273607,
          13675241,
          -18699833,
          9998453,
          4091602,
          33841555,
          57034799,
          5960616,
          -3411923,
          -18542861,
          -23351449,
          1295457,
          -32902594,
          -44628695,
          -8248555,
          66481212,
          -105897252,
          36971795,
          10298445,
          8190807,
          -38969496,
          25738837,
          157606293,
          -109018759,
          -24627571,
          56848115,
          16143833,
          61863667,
          -57561863,
          -53453375,
          86009777,
          79594664,
          -129702018,
          53680548,
          -142065179,
          188990079,
          162862340,
          -974250624
        ],
        [
          126839,
          124138,
          -5699,
          2693643,
          10912261,
          2613752,
          -14250616,
          20244590,
          -20522955,
          -18748123,
          -27268373,
          58733927,
          32814402,
          -12921529,
          242295,
          -1891186,
          3039619,
          -3570368,
          -44546355,
          -21100251,
          -4555071,
          -11984084,
          -4022926,
          -6380083,
          52780157,
          -11319062,
          20052243,
          -81755676,
          77682287,
          82947260,
          -108603423,
          40180875,
          -169639002,
          43657635,
          73614339,
          -102675585,
          -148747377,
          -117316795,
          30920447,
          -151559270,
          110586491,
          105912831,
          -1036039910
        ],
        [
          1704,
          -134,
          341,
          598327,
          -275963,
          -233128,
          143867,
          83281,
          60339647,
          42165549,
          121932366,
          -34176469,
          -18392993,
          6735418,
          29950951,
          11770287,
          -4662115,
          10583301,
          26166950,
          -9638525,
          -57559932,
          84541223,
          -35721285,
          -17027884,
          9718550,
          29996118,
          -8478294,
          -115377809,
          109780569,
          -19857987,
          1674379,
          -20912735,
          -41517108,
          33593694,
          42474650,
          -63311618,
          -26091175,
          52144595,
          -146030200,
          -217938382,
          -36701461,
          29474517,
          -1320180165
        ],
        [
          188829,
          88683,
          -12625,
          -337115,
          224671,
          -591626,
          -689478,
          398753,
          -51736991,
          -41703519,
          -26303251,
          9125613,
          26207569,
          -15343535,
          48119167,
          22529358,
          -3255734,
          47958897,
          42026413,
          11575728,
          -64485830,
          122151358,
          -49344371,
          -13746240,
          -23222099,
          34005438,
          1692930,
          -8911422,
          29085855,
          -146087983,
          165834081,
          -97098358,
          197636373,
          -22852278,
          -40818300,
          66047209,
          220771196,
          153799115,
          -223192082,
          -229291349,
          -48285130,
          138589177,
          -1352123887
        ],
        [
          92328,
          -6283,
          30987,
          3338689,
          1661074,
          17996304,
          6118057,
          -9678780,
          33869494,
          -7034917,
          -41737813,
          -14641597,
          -1764673,
          -9375809,
          36720646,
          13488125,
          3066930,
          43707943,
          27947237,
          -6909499,
          -12190509,
          -22826473,
          21859324,
          13897338,
          -49535458,
          -6425821,
          -7455859,
          -18400833,
          23304433,
          2197242,
          51242678,
          -28401830,
          -18667558,
          28060174,
          3363555,
          23312194,
          -2996189,
          -11346927,
          -103021612,
          -353384063,
          609900905,
          1179687264,
          290076509
        ],
        [
          1845649,
          850286,
          -53076,
          4200074,
          -2067067,
          -382130,
          -356792,
          250149,
          8960063,
          36635291,
          -30512283,
          10180732,
          -8252940,
          4808268,
          -19399292,
          -7148515,
          -4120526,
          -11560661,
          -6231221,
          -14178517,
          4642120,
          -12319885,
          -8385368,
          1805291,
          15754700,
          11172332,
          -13068071,
          -14977394,
          8409160,
          -2409017,
          2735307,
          -8313038,
          20249167,
          852163,
          -3282372,
          7816918,
          2131184,
          25091554,
          -76890345,
          138251410,
          -419063420,
          65196124,
          76389705
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 252,
      "flags": [
        50132731,
        50132734,
        50326260,
        50329332,
        50329333,
        50329339,
        50329342,
        50332404,
        75498228,
        88081140,
        94372596,
        97518324,
        99091188,
        99876866,
        99877250,
        99877442,
        99877538,
        99877586,
        99877610,
        99877620,
        99877622,
        99877628,
        99975924,
        99975926,
        99975932,
        100025076,
        100025078,
        100025084,
        100025087,
        100049652,
        100049654,
        100049660,
        100049663,
        100061948,
        100061951,
        100068092,
        100068095,
        100071166,
        100071167,
        100270836,
        100369140,
        100418292,
        100442868,
        100455156,
        100461300,
        100464379,
        100464382,
        100614900,
        100639476,
        100651764,
        100657908,
        200540162
      ],
      "factor": [
        [
          -909,
          -12993,
          -137660,
          -124739,
          -292169,
          -103045,
          -778358,
          -10033,
          -1054120,
          -26202530,
          37973925,
          -20951867,
          -5954590,
          -2469553,
          -5159975,
          -779361,
          -18188724,
          17222113,
          -16566655,
          -7348308,
          -17790534,
          6642219,
          11633392,
          -2362687,
          -1033166,
          -2168865,
          -27579131,
          6057141,
          12866340,
          -3725340,
          -6124691,
          -14518775,
          9768335,
          11666316,
          10567960,
          -26712350,
          -6848175,
          6086972,
          -22155838,
          50062497,
          -25207761,
          24730973,
          -49610856,
          51032523,
          -2254649,
          46659494,
          -61232951,
          155268010,
          -320865360,
          30527566,
          -663374131,
          -216812508
        ],
        [
          2654,
          -10763,
          -124962,
          -31530,
          -124678,
          185133,
          -789384,
          2612709,
          -1600512,
          -2342205,
          -14892879,
          -11366146,
          73830743,
          -17492866,
          536357,
          -11739325,
          -12899038,
          4219808,
          24265783,
          -5366147,
          3162556,
          15658821,
          12059683,
          -5956772,
          -5932790,
          -16875880,
          -26743118,
          7728657,
          13959628,
          1025320,
          1068296,
          -10766050,
          7568464,
          549062,
          3291268,
          -21332926,
          5676814,
          8944010,
          -11813727,
          37953738,
          -22736079,
          21367744,
          -42331242,
          33174352,
          1318163,
          44712482,
          -42725523,
          128529773,
          -244790341,
          48351108,
          -727835859,
          -119937654
        ],
        [
          289,
          -710,
          -4372,
          -1609,
          -911,
          30593,
          48840,
          38366,
          93378,
          -41454,
          -149930,
          676407,
          -513877,
          -2392137,
          513538,
          3053758,
          1210126,
          -2337500,
          -5514458,
          -1682987,
          5478299,
          -28512413,
          -21029645,
          3030996,
          -4651721,
          29804190,
          55129098,
          13024128,
          38731254,
          32104835,
          18939344,
          -2610319,
          -6629209,
          -15418280,
          -43244386,
          -105389087,
          36029125,
          -49808451,
          147319728,
          58335674,
          -147642465,
          267151908,
          111718998,
          -297168141,
          -263254983,
          -44392140,
          270797990,
          -225089047,
          -534302417,
          -310250349,
          -212451323,
          222697798
        ],
        [
          -12724,
          -190668,
          -98381,
          -938803,
          -793027,
          6701929,
          10819676,
          -6592930,
          8527030,
          -6146734,
          -6153210,
          23759560,
          -11009699,
          -6896529,
          10290239,
          -7299965,
          15486037,
          -33375797,
          36227554,
          -29785806,
          -23894174,
          38640227,
          21162048,
          6668596,
          -526804,
          -5549110,
          -1153516,
          -10437138,
          -24809394,
          -1806467,
          -12530314,
          -5317128,
          -2648318,
          2638968,
          -7444113,
          -11818025,
          -9430879,
          19961980,
          7717263,
          -11468767,
          -9733478,
          -16745678,
          25437977,
          10974361,
          47453866,
          -17224888,
          53073816,
          257919586,
          -222906336,
          -291621050,
          -690957013,
          -351814870
        ],
        [
          -27446,
          -134661,
          -504734,
          497411,
          80238,
          -4922895,
          -10994291,
          7589890,
          -10012431,
          -59457,
          -1023148,
          30367210,
          -13878426,
          -6101174,
          6930323,
          -12887729,
          25054457,
          -40810616,
          35323171,
          -36625479,
          -29137615,
          33494697,
          23545725,
          5242196,
          -4180705,
          -853642,
          -3921941,
          -7198147,
          -28486864,
          -3414440,
          -10026284,
          -872428,
          -2491170,
          -3956722,
          -3835100,
          -8747524,
          1527789,
          28165104,
          -5453113,
          -3938719,
          -6121837,
          -7119881,
          25173508,
          10000328,
          31610561,
          -12573416,
          60153538,
          241157731,
          -210597710,
          -231635925,
          -621657346,
          -355581124
        ],
        [
          5437,
          -73221,
          -518034,
          -637353,
          -1001516,
          -5702,
          -1272209,
          -8050329,
          1795838,
          37785959,
          19071383,
          -5920001,
          -1588689,
          8585109,
          -7221341,
          1451861,
          -14226036,
          12353257,
          5385586,
          -2302284,
          2458060,
          7298469,
          10439666,
          -10889222,
          2091331,
          -9516071,
          -29347645,
          6946495,
          15667597,
          -5463671,
          -1589216,
          -13063165,
          4386721,
          7991806,
          5466072,
          -20146340,
          -2738150,
          5047099,
          -5988783,
          36606999,
          -25149615,
          18680160,
          -44037887,
          37345032,
          6063533,
          41417726,
          -42820582,
          151670941,
          -317506174,
          123310859,
          -631781358,
          -216993576
        ],
        [
          1123,
          -11888,
          -76781,
          -91490,
          -147578,
          -3627,
          -723183,
          1723528,
          -3635738,
          -428853,
          -30785083,
          -48767557,
          -39390179,
          -1904313,
          4978417,
          877407,
          -8271712,
          7821198,
          -1722606,
          -13670583,
          -2148935,
          10252754,
          10964493,
          -8663867,
          3119009,
          -10049289,
          -24076799,
          -2614909,
          9823940,
          -6367235,
          -74959,
          -9489772,
          -2567916,
          3661859,
          -1456996,
          -9995577,
          909460,
          5684840,
          4816750,
          17637318,
          -18146825,
          9546847,
          -23283656,
          20649426,
          16410101,
          15435795,
          -20961942,
          147222626,
          -249629235,
          146834803,
          -663157225,
          -142280163
        ],
        [
          -446192,
          1340629,
          -985847,
          -155608,
          8158,
          683859,
          160149,
          -119257,
          490637,
          148683,
          -220591,
          22807,
          127251,
          472658,
          196379,
          1087923,
          -1669498,
          -9651,
          -61463,
          -430989,
          451338,
          -128230,
          -485482,
          357297,
          1086700,
          -841616,
          1433168,
          -1375024,
          -317305,
          964206,
          -381811,
          -674767,
          -369937,
          832723,
          -1298162,
          -120482,
          -1986703,
          -1591120,
          3395187,
          -2495349,
          -499101,
          -2455191,
          1687895,
          -723981,
          3876826,
          -3158019,
          -1521350,
          2892131,
          -626847,
          -13799706,
          -18059200,
          -12085
        ],
        [
          -37,
          -19,
          561,
          73,
          17,
          -4585,
          10680,
          -57215,
          441,
          -115424,
          -103170,
          671429,
          -309322,
          -541961,
          -183552,
          -2195438,
          4338326,
          -2585890,
          5989408,
          -6872220,
          -6642329,
          6478949,
          11840629,
          -1716953,
          4104837,
          -5114582,
          -23677900,
          -17401674,
          -54462316,
          3641981,
          -40464132,
          -39358572,
          51445857,
          48781149,
          103945366,
          69557853,
          -100319130,
          -23120983,
          -22501428,
          51180087,
          62917929,
          97624353,
          -422192002,
          -306681194,
          227865822,
          -246013368,
          61359877,
          -259013319,
          -121915530,
          34921712,
          -62509151,
          -136720203
        ],
        [
          -26,
          -11,
          333,
          144,
          312,
          -2884,
          8740,
          -19526,
          -31280,
          -123367,
          -121169,
          510456,
          -128955,
          -354174,
          118618,
          -1611415,
          2454272,
          -3334569,
          4010702,
          -5719870,
          -6220159,
          6864597,
          8223735,
          -55692,
          6628393,
          4837754,
          -12884248,
          -8230826,
          -15083903,
          -12207007,
          -27297475,
          10198765,
          1471392,
          24695826,
          38757141,
          119828762,
          -9117131,
          -80947484,
          4754938,
          -77752332,
          -432489010,
          -25332031,
          -69589867,
          360616194,
          24047495,
          -99000556,
          210981946,
          -351484572,
          -96133736,
          39784191,
          -88286360,
          -63310549
        ],
        [
          -29,
          -39,
          374,
          160,
          473,
          -1730,
          3317,
          -21248,
          -20867,
          -115610,
          -103840,
          517862,
          -185423,
          -205239,
          94173,
          -2051486,
          2916844,
          -1829365,
          5595957,
          -8119059,
          -5420321,
          4634034,
          5500355,
          -1809742,
          16353238,
          6420972,
          -18368164,
          -4332396,
          14252376,
          -18094130,
          -26197507,
          -1595263,
          8634162,
          31294572,
          27396094,
          67628455,
          -34462517,
          -66337831,
          278209898,
          306270812,
          266571469,
          69626402,
          127304261,
          263869136,
          140653351,
          66137730,
          158615423,
          -286528604,
          -97733364,
          -5431642,
          -96692408,
          -41565802
        ],
        [
          -2,
          -147,
          -14,
          -158,
          270,
          -3339,
          8540,
          -22757,
          2878,
          -110268,
          -89363,
          452810,
          -88096,
          -182326,
          -128954,
          -876239,
          1456667,
          -1046093,
          153588,
          1495847,
          -1638741,
          2240540,
          4625061,
          -12924172,
          -8645234,
          -368674,
          -27575113,
          6546990,
          -48098682,
          -44512717,
          -44364704,
          -7903154,
          19287554,
          32317395,
          56964136,
          75151379,
          -75253890,
          13829383,
          -89726811,
          -235598930,
          3370811,
          265745839,
          273236959,
          -88262016,
          250467819,
          326376484,
          -185433388,
          -290897932,
          -224919812,
          19460821,
          -155006791,
          -55089946
        ],
        [
          2,
          -282,
          216,
          -226,
          1039,
          -2464,
          27113,
          -42145,
          -16305,
          -119944,
          -141435,
          970727,
          -511590,
          -813132,
          796139,
          -910109,
          4720355,
          -3600905,
          3323262,
          205171,
          -1023152,
          -1074338,
          11451274,
          -16048219,
          -4336791,
          16050276,
          -27666439,
          5471124,
          -50741294,
          -29686664,
          -41070315,
          -5492029,
          35036326,
          57128153,
          120716995,
          139369904,
          -107190034,
          349905,
          81942769,
          70761281,
          -41833528,
          -366043103,
          99817475,
          -216445173,
          -324343663,
          141698767,
          -168552792,
          -203218851,
          -139920974,
          13248629,
          -373849932,
          83445521
        ],
        [
          503,
          -828,
          -8755,
          -1960,
          -2137,
          63829,
          -122,
          86513,
          101026,
          -34365,
          -106244,
          440563,
          -420730,
          914852,
          1276541,
          1759223,
          -1667053,
          148924,
          4640396,
          1494506,
          17275401,
          -53321984,
          -64985343,
          183020100,
          -38647465,
          -46305212,
          -17198398,
          -29276269,
          -19596231,
          -61413370,
          49850245,
          32465783,
          -55768417,
          -82340630,
          -3104127,
          32337892,
          12474106,
          230654028,
          -318121,
          -42456390,
          61116351,
          -91058084,
          -53281823,
          56683184,
          32168227,
          -2771945,
          50625961,
          -187058460,
          -503257470,
          -74194268,
          -102509443,
          221484395
        ],
        [
          -161,
          131,
          2184,
          780,
          1879,
          -25359,
          17874,
          -30556,
          -16007,
          -30438,
          -46737,
          -172282,
          102620,
          552112,
          -1631275,
          -1383459,
          471618,
          316045,
          -6537093,
          -1383733,
          -6500218,
          29526102,
          25587024,
          -74715361,
          28071661,
          -37596957,
          187206467,
          -28819885,
          -1107340,
          -199045061,
          196330853,
          -91304717,
          103855201,
          -49129358,
          7546509,
          -25510981,
          13301841,
          55765502,
          -27058487,
          6462836,
          17180138,
          -50860432,
          -48102052,
          44284314,
          19434562,
          39128744,
          -21897631,
          -177564387,
          -170881346,
          -93483748,
          -29367347,
          -33781160
        ],
        [
          -109,
          159,
          1416,
          1002,
          1491,
          -16365,
          8882,
          6333,
          -14276,
          -36158,
          -78164,
          -59936,
          14127,
          485952,
          -1620409,
          -1335528,
          -630365,
          2127080,
          -5489239,
          2193533,
          -4138206,
          21943075,
          19530448,
          -67728148,
          19198396,
          -40567151,
          89631615,
          -9489167,
          59124559,
          20271974,
          -145302485,
          67418755,
          -259027945,
          -96997619,
          200567690,
          -121467583,
          55175466,
          53265898,
          -27834198,
          -16502876,
          34611547,
          -80890598,
          -26111721,
          16968487,
          49946296,
          8887523,
          -9839697,
          -200012080,
          -163382477,
          -125269962,
          -38564143,
          16776063
        ],
        [
          -96,
          115,
          1506,
          922,
          1557,
          -6460,
          6067,
          6190,
          -4134,
          -30583,
          -68103,
          66995,
          -318436,
          398183,
          -975040,
          -1687335,
          -1246441,
          972286,
          -3292846,
          2427959,
          740646,
          11311046,
          8702978,
          -46209520,
          11785156,
          1025779,
          37686760,
          16317219,
          25227289,
          47938250,
          -93909291,
          27449045,
          50886457,
          285873638,
          -143647894,
          20579907,
          208529943,
          217566894,
          -6488427,
          -39300292,
          46138913,
          -64774736,
          -41962218,
          8007750,
          18170363,
          -2271276,
          10306823,
          -227013288,
          -155705854,
          -122724591,
          -86908091,
          26358030
        ],
        [
          -91,
          24,
          1370,
          1048,
          1512,
          -11575,
          28617,
          5656,
          8156,
          -42772,
          -127544,
          351991,
          -716707,
          582373,
          -2034493,
          -1039218,
          -518532,
          3967612,
          -7974534,
          6020688,
          -3680253,
          14978860,
          18984195,
          -63946443,
          2218078,
          28829349,
          -9125707,
          46649361,
          72330749,
          96073998,
          -112208557,
          -49181226,
          103291420,
          -280245612,
          -193765400,
          88610363,
          -96148021,
          123653892,
          -31491480,
          -4262630,
          21702010,
          -67027347,
          -20644568,
          4512599,
          28777373,
          5575579,
          31724007,
          -180484179,
          -140434266,
          -193697677,
          -77154311,
          27600169
        ],
        [
          -15,
          -209,
          277,
          1638,
          2616,
          -1253,
          36922,
          24064,
          48169,
          -78382,
          -124372,
          783852,
          -467954,
          -294992,
          -455993,
          -333073,
          3948384,
          2405020,
          -6165261,
          4089264,
          5186577,
          12175886,
          21486311,
          -67172539,
          11426726,
          95069752,
          -80650069,
          35384902,
          -34096959,
          110124155,
          255915268,
          156477773,
          -107462908,
          31924153,
          -24947606,
          -45013946,
          -121466486,
          80276908,
          12892959,
          -47831701,
          36230397,
          -26278414,
          -35423504,
          48886058,
          27372648,
          -45125838,
          -50924855,
          -215223737,
          -70791530,
          -311514988,
          -259070210,
          123320772
        ],
        [
          -214,
          233,
          3421,
          2401,
          3583,
          -20930,
          5336,
          56826,
          -28065,
          48190,
          -113364,
          -310305,
          394772,
          462512,
          -432235,
          -164813,
          736506,
          3824616,
          -11155274,
          21425056,
          20745160,
          -1034598,
          9671186,
          -22600360,
          23394026,
          -23947014,
          -58141794,
          41842817,
          -212038115,
          -136019610,
          -88330421,
          51888902,
          -37302659,
          -32282563,
          -143721893,
          -77631867,
          33620971,
          -168893346,
          -108843261,
          -77752450,
          163267575,
          -17099801,
          -37046009,
          83087446,
          -163432476,
          -112090804,
          48119213,
          -173559055,
          -182537475,
          -237178227,
          -284310233,
          128278185
        ],
        [
          -322,
          138,
          5987,
          966,
          2420,
          -15985,
          18493,
          -34562,
          -10946,
          117418,
          150912,
          242124,
          -681272,
          -764145,
          -314952,
          240386,
          4752113,
          3316945,
          -6202718,
          8836246,
          10748320,
          -12480209,
          2200684,
          -530008,
          -10427538,
          99352603,
          -123686171,
          12371673,
          19446164,
          -437454,
          37049464,
          -108688664,
          115839828,
          -77968282,
          129271559,
          -119073233,
          253198854,
          -61887850,
          33159282,
          -61406339,
          1664983,
          -171305474,
          77474201,
          -51343024,
          198191815,
          -57292882,
          30805082,
          -146789820,
          -659408,
          -369041051,
          -269259792,
          343404774
        ],
        [
          -74,
          155,
          976,
          708,
          480,
          3450,
          -13772,
          9714,
          366,
          121615,
          36358,
          -364034,
          325499,
          422717,
          -269334,
          54010,
          -1874940,
          1658084,
          606390,
          -131060,
          3946640,
          -2019320,
          -9662634,
          19496510,
          146106,
          -20515924,
          25135687,
          28635639,
          33139974,
          18565931,
          20838928,
          18107397,
          -11557369,
          64980156,
          -52817946,
          -48182573,
          -78601300,
          -73061445,
          -355690611,
          234598419,
          -45680369,
          -168643989,
          229410420,
          -105234379,
          218157971,
          -69274805,
          235648727,
          -85210762,
          -153857862,
          231344923,
          -83226053,
          512830607
        ],
        [
          -36689,
          -119142,
          415682,
          474091,
          831099,
          2801361,
          2496759,
          -1757884,
          -14616625,
          2443349,
          1880205,
          -1870022,
          -500965,
          6970547,
          510990,
          -5750653,
          12195784,
          30014036,
          45012394,
          -57047037,
          -32265358,
          -26474055,
          3844373,
          -12252322,
          -66264049,
          -29020575,
          39088037,
          -27984696,
          -140919025,
          152107214,
          7088518,
          -50076267,
          71499391,
          -17291395,
          47415308,
          -87097540,
          19188740,
          3202228,
          -69197247,
          53018449,
          17844942,
          25704131,
          -37623354,
          117424930,
          -83975879,
          108388228,
          -81273765,
          -102999299,
          -153465950,
          85458193,
          392567398,
          750535048
        ],
        [
          81846,
          -222944,
          -4259016,
          1022252,
          -1139624,
          2329414,
          -172581,
          376257,
          -1745438,
          -3953704,
          -1571539,
          -2907248,
          5791118,
          17254134,
          5887984,
          17468270,
          -552799,
          -12015875,
          -10122768,
          -13795290,
          1078784,
          -12946281,
          153579,
          -23958101,
          5489758,
          -949729,
          -8246976,
          -14380262,
          -21202297,
          753030,
          956649,
          -11282999,
          -8463645,
          1073125,
          -5705450,
          781746,
          -9830941,
          6323413,
          43242566,
          -45492228,
          9007377,
          -33705219,
          14721043,
          -16410343,
          23109842,
          -8112903,
          69039556,
          24562635,
          -82232113,
          226179943,
          447303709,
          532830389
        ],
        [
          380,
          -2268,
          -73716,
          20929,
          -22913,
          -46958,
          -60045,
          -332866,
          -275228,
          -2995078,
          6590815,
          -182698,
          -9437109,
          -15282921,
          -4855677,
          14253995,
          5969815,
          -17580193,
          109548294,
          20395923,
          113348764,
          15855930,
          -2478847,
          -33335484,
          -6130565,
          -76721098,
          -16426396,
          -7390662,
          34477131,
          9849326,
          33500859,
          1986325,
          -16796014,
          -32520597,
          -23614736,
          24701997,
          46716224,
          -3978760,
          33316835,
          -28153669,
          7032692,
          30623831,
          -20559001,
          -39944582,
          -18298854,
          15365093,
          20381570,
          -132270101,
          286464459,
          585309420,
          -578423646,
          1151065812
        ],
        [
          -35632,
          -118042,
          404781,
          463007,
          827527,
          2817134,
          2496704,
          -819591,
          -14750996,
          2466464,
          2051531,
          -1782231,
          1419097,
          6675446,
          8477768,
          13261483,
          367529,
          -86516685,
          -17579393,
          15497331,
          -23019426,
          49757579,
          -17875185,
          21218276,
          30678405,
          25619587,
          -65271066,
          21398712,
          130611514,
          -76790032,
          74595,
          20210942,
          -29115719,
          13487982,
          -47780854,
          -10753819,
          14711156,
          -70950610,
          -43819462,
          53430463,
          -17744857,
          21932853,
          -146846745,
          127455,
          -35010216,
          172139646,
          -148733353,
          -71679356,
          -172330576,
          -72799282,
          333195339,
          878383887
        ],
        [
          -43232,
          -116246,
          1121628,
          -3936935,
          -3701572,
          1745121,
          -4602279,
          2955787,
          -5096165,
          -4172086,
          -1675272,
          -658236,
          6220920,
          17234055,
          4762352,
          16863555,
          1053861,
          -14344258,
          -7190093,
          -14292808,
          2969427,
          -14008587,
          457377,
          -24772547,
          4606736,
          -1463376,
          -8923353,
          -13424252,
          -21250616,
          628632,
          2032531,
          -10293361,
          -8664758,
          -587099,
          -5295396,
          1566159,
          -7562952,
          8166163,
          41228530,
          -44318439,
          9611870,
          -31473210,
          14578644,
          -17045042,
          19757622,
          -7249819,
          70565542,
          19842905,
          -78109246,
          240912623,
          459711665,
          536363699
        ],
        [
          -861,
          -1609,
          -148,
          -53339,
          -51808,
          -20318,
          96559,
          -626935,
          132238,
          2735386,
          2427250,
          8097446,
          -2190052,
          -24998963,
          87438570,
          -30952901,
          -7645374,
          13495722,
          -78850266,
          -39255744,
          -10490361,
          -14000722,
          -4276886,
          -10411972,
          2355833,
          -38281461,
          -10490369,
          -27263134,
          10072671,
          6059889,
          13574437,
          -2066431,
          -12862516,
          -17428207,
          -16623873,
          14079250,
          24170085,
          3083430,
          13955528,
          -19831830,
          13293195,
          21277118,
          -12286296,
          -13666327,
          -15418651,
          -6325016,
          -3212631,
          -90858682,
          236008027,
          459466790,
          -556341858,
          1062832156
        ],
        [
          -280,
          285,
          4605,
          786,
          1764,
          -32638,
          -10785,
          -45816,
          -60118,
          38241,
          -44502,
          301230,
          -446418,
          -2508694,
          137583,
          -3445820,
          4801065,
          457581,
          4632317,
          5666058,
          -5423400,
          5826166,
          -8291856,
          53564649,
          -8000529,
          101793245,
          109971482,
          269187102,
          -29967887,
          17203348,
          -6716980,
          -144293918,
          -83216695,
          39844162,
          -378690,
          -1794752,
          -44846170,
          -26740523,
          71428938,
          -87394908,
          32003401,
          -34020756,
          -49650564,
          45764828,
          44987955,
          -4344076,
          -12113744,
          46350522,
          -13706183,
          385897598,
          -256917637,
          614192899
        ],
        [
          -520,
          43,
          5919,
          703,
          6443,
          -34300,
          28419,
          -56962,
          170303,
          -172963,
          -33944,
          897753,
          -955259,
          -491560,
          -6965999,
          -23382104,
          22714880,
          66855879,
          52652595,
          -63344295,
          -17588388,
          -50253853,
          65501723,
          26462635,
          117859383,
          11901224,
          -49561511,
          -320859,
          125858345,
          -103869587,
          -29974844,
          -7977055,
          -28643847,
          39394816,
          -52346094,
          -37106447,
          -73516377,
          -11293619,
          26695146,
          -53046511,
          -13876412,
          -8789553,
          11019045,
          -10276441,
          -1796702,
          -101085692,
          -133707523,
          -1126713,
          -62842245,
          -302016097,
          366031361,
          1038212014
        ],
        [
          716,
          -1316,
          -14024,
          -5542,
          -4664,
          100562,
          132675,
          13262,
          623274,
          98113,
          -1127956,
          4021375,
          -7341694,
          -13017791,
          -44683448,
          -82850681,
          -88415907,
          -44919652,
          -2385595,
          -19755145,
          4145937,
          -19183968,
          -1176305,
          -23947961,
          2430770,
          -8678457,
          -17917188,
          -6528383,
          -25054075,
          4858655,
          9070001,
          -12216872,
          -3949801,
          -1607057,
          -124825,
          -8245898,
          -8614247,
          2373730,
          42499284,
          -42551019,
          7374765,
          -34106754,
          13893251,
          -17189368,
          14325724,
          -2399910,
          64129982,
          22073728,
          -99147691,
          181621398,
          433803670,
          455959003
        ],
        [
          -27,
          -338,
          -514,
          -7736,
          -8412,
          12054,
          -12511,
          -6200,
          172647,
          356122,
          66627,
          -777074,
          863785,
          -1238499,
          -1321508,
          -3110126,
          -4559486,
          -179948,
          16545021,
          22400403,
          9121801,
          -10836069,
          -16974864,
          7626263,
          26972439,
          250430070,
          68598279,
          -188812230,
          -48052920,
          -34136224,
          -63868161,
          -21143973,
          -41911527,
          -4709349,
          -18089640,
          16811100,
          -19359836,
          44152037,
          -80431527,
          43491965,
          16153079,
          44929387,
          -25250478,
          41796753,
          -25117674,
          32615749,
          14104026,
          66014815,
          80980330,
          250891177,
          -398011702,
          667980531
        ],
        [
          -259,
          350,
          4196,
          1089,
          1577,
          -26942,
          -17494,
          -25052,
          -67649,
          57859,
          11079,
          -108177,
          -132558,
          -959101,
          -1204598,
          -2547219,
          2836488,
          2222639,
          2059101,
          6418074,
          -4256295,
          5794060,
          -10744728,
          24812243,
          -4500814,
          31738491,
          77032427,
          42112433,
          35977073,
          -16542395,
          -62790207,
          294087492,
          229928511,
          -16321438,
          71266888,
          -108671705,
          -57768576,
          -40606337,
          72535971,
          -102608127,
          28485711,
          -51583715,
          -30937889,
          26391510,
          53495365,
          7977723,
          48965348,
          74554246,
          -81715408,
          345841962,
          -153972461,
          478053822
        ],
        [
          -68,
          -2196,
          -12793,
          -32749,
          -29877,
          65180,
          338942,
          -155983,
          672704,
          2059929,
          -1841134,
          5396622,
          -607880,
          -41302352,
          -74705525,
          50117299,
          24340285,
          -5370309,
          -73776928,
          -56573683,
          -30022954,
          -6130121,
          2075649,
          1351035,
          969480,
          -22444040,
          -7355415,
          -26220869,
          -10568081,
          4633645,
          1354315,
          -4698700,
          -10156670,
          -6011626,
          -11767284,
          8372080,
          9889526,
          9940985,
          6903772,
          -14905653,
          11387478,
          7626888,
          -4783197,
          2740214,
          -3519859,
          -1504347,
          5399421,
          -13132210,
          135528334,
          242495445,
          -405619352,
          857157917
        ],
        [
          -652,
          572,
          10504,
          1425,
          1725,
          -94688,
          -23918,
          -164385,
          -126473,
          75605,
          69063,
          474335,
          -1356001,
          -8285581,
          -5056715,
          -12084715,
          24002915,
          4578357,
          30713207,
          107800834,
          -125968182,
          -59962560,
          -69405694,
          -46581272,
          37739581,
          -64106645,
          -4050039,
          -47613365,
          1644285,
          34354754,
          24972925,
          -27412753,
          -25921422,
          7498947,
          -49896688,
          -3222966,
          -6826708,
          -54477124,
          83936845,
          -68911572,
          1715106,
          -68081556,
          3649158,
          -18404253,
          80560108,
          -24852444,
          -18915439,
          36656855,
          -145175316,
          282473096,
          -256198359,
          401058283
        ],
        [
          -1497,
          3451,
          18098,
          5040,
          816,
          -153997,
          -74106,
          -154452,
          -487671,
          323264,
          511142,
          -93594,
          453984,
          -770301,
          -4948509,
          -6869752,
          -3639510,
          33315974,
          -7919394,
          46257433,
          -29864192,
          161319478,
          99250739,
          87945960,
          -20126865,
          -11016226,
          -9439305,
          -63789600,
          -27743481,
          36560760,
          20709283,
          -11214013,
          -18062530,
          -16845184,
          -35038247,
          -5534129,
          33263181,
          -5017051,
          75726393,
          -39039771,
          -577998,
          -4660538,
          100935486,
          -64214225,
          -17704027,
          -138556085,
          -31860859,
          -72111996,
          -198419722,
          490088523,
          404478041,
          453115851
        ],
        [
          -21731,
          12162,
          303663,
          93884,
          -130003,
          -11011202,
          11428474,
          -227104,
          -4103803,
          -851660,
          709158,
          -1457991,
          7891119,
          33619395,
          -1843162,
          7795689,
          -241203,
          -19565331,
          -2397018,
          -40775187,
          -10796506,
          -5536427,
          769556,
          -16927931,
          11134892,
          -8147067,
          -4246093,
          -20447325,
          -13196827,
          -1763534,
          8569658,
          1588813,
          -23294343,
          -13241116,
          -26605831,
          18354203,
          16032938,
          -3066311,
          53570912,
          -56777822,
          9857414,
          -32310372,
          37464930,
          -40043629,
          40405476,
          -57639195,
          52125261,
          57420752,
          -62588874,
          348021212,
          -272554171,
          155927743
        ],
        [
          -123703,
          -369117,
          1732867,
          4216000,
          -1352705,
          4011566,
          -3672633,
          -1936353,
          5103670,
          -322130,
          1462583,
          -3514785,
          6073844,
          18143896,
          2034080,
          9225231,
          6483700,
          -10744890,
          -8193402,
          -30093475,
          10552417,
          -11362510,
          -1089064,
          -30686149,
          15760422,
          3308158,
          -9986239,
          -18928570,
          -12593097,
          -11316269,
          6188690,
          -1799677,
          -25819401,
          -8255254,
          -23424576,
          20532437,
          6631014,
          1791776,
          66808671,
          -66215531,
          8959512,
          -49694707,
          46889904,
          -40820906,
          55249251,
          -72437558,
          72015760,
          97465977,
          -195004191,
          463143280,
          51493120,
          -145353100
        ],
        [
          -77475,
          -486423,
          -113609,
          -2266033,
          4666226,
          2425883,
          -3923787,
          -2592736,
          4580307,
          -728859,
          1777816,
          -4118334,
          6491373,
          18105026,
          1963283,
          9002965,
          6591537,
          -10706549,
          -8105226,
          -30068059,
          10373160,
          -11055023,
          -1096794,
          -30545855,
          15541541,
          3293118,
          -9931654,
          -18953638,
          -12836962,
          -10927710,
          6170497,
          -1886186,
          -25592096,
          -8292458,
          -23305913,
          20309442,
          6731069,
          1755898,
          66506130,
          -66025547,
          9022101,
          -49580566,
          46936333,
          -40566999,
          55069935,
          -72502067,
          71776031,
          97205375,
          -194739128,
          462183880,
          50761512,
          -145614075
        ],
        [
          -138,
          343,
          1867,
          1187,
          1088,
          -3471,
          -25513,
          45042,
          -38801,
          157361,
          -37622,
          -479978,
          665822,
          466555,
          -886715,
          194112,
          -2406414,
          4878965,
          -2399358,
          226170,
          1998438,
          7235170,
          -5212935,
          1458421,
          7490141,
          -242156,
          21999321,
          -26834006,
          126477289,
          83362597,
          46562006,
          -34631505,
          29318333,
          34570918,
          109498101,
          172386954,
          14898452,
          -121143157,
          -174209202,
          -208153425,
          259948230,
          24500726,
          5329022,
          107144371,
          -218559697,
          -90508114,
          219837818,
          62552990,
          -326309834,
          -208240887,
          -93903267,
          240856707
        ],
        [
          -7095,
          -25643,
          79111,
          51381,
          4798,
          -3270527,
          -2139027,
          537773,
          16006987,
          -2014647,
          -3994593,
          2527024,
          -1699776,
          6470607,
          5195045,
          3609921,
          9738727,
          -19436990,
          -15005107,
          -5024958,
          35676871,
          52297083,
          -66036705,
          7226219,
          31922391,
          -36664163,
          -21237821,
          -59360927,
          8505700,
          77885361,
          -31916132,
          -124000529,
          56814648,
          70072595,
          2486529,
          -197668390,
          -147565032,
          -21420327,
          10886768,
          -28736559,
          -6291296,
          -35309950,
          -76376247,
          133027247,
          -39077526,
          108212254,
          -109891020,
          -58798661,
          -242999183,
          -167348839,
          171602231,
          668304862
        ],
        [
          -4866,
          -26940,
          49342,
          36080,
          19202,
          -2262649,
          -2892344,
          651523,
          16519090,
          -1853280,
          -4540876,
          5450783,
          -3169083,
          3756229,
          14488907,
          41259309,
          -51467496,
          -4033756,
          38791482,
          -20988911,
          -62062744,
          -23351664,
          43024327,
          6364157,
          -40738728,
          11468730,
          22964801,
          22974808,
          -16800662,
          19019097,
          27344522,
          70283420,
          -18534373,
          -42424693,
          -28788433,
          90218518,
          124955639,
          -95833109,
          -40569751,
          87561641,
          -15611876,
          17982302,
          -95949052,
          -18108936,
          25489178,
          137811203,
          -162060471,
          -5536125,
          -198616700,
          -150679974,
          181122037,
          912207179
        ],
        [
          -845,
          1157,
          11405,
          4120,
          967,
          -197131,
          88913,
          69045,
          -170812,
          233683,
          320665,
          -272061,
          -259948,
          529897,
          -4481818,
          -11886305,
          9373951,
          34119225,
          3776878,
          -18984256,
          1972001,
          55441020,
          -102778622,
          -73295217,
          -200595857,
          21276360,
          -13571598,
          29599,
          41423779,
          -99836955,
          -22880271,
          21044738,
          -39601529,
          23090651,
          -21565927,
          60070301,
          -22723426,
          -14323982,
          44242967,
          10283323,
          -16639232,
          5642261,
          40083287,
          801912,
          53480548,
          -198074026,
          -109594642,
          127862783,
          -134187658,
          -352446297,
          174740651,
          849492409
        ],
        [
          -27303,
          -124184,
          374616,
          405832,
          700810,
          696447,
          1533508,
          2777833,
          -7550183,
          1125817,
          -2159631,
          12608629,
          -2090799,
          -1115449,
          13670953,
          53575542,
          -65373666,
          3405628,
          -11805429,
          53273366,
          18407481,
          -39424963,
          47092491,
          -18887988,
          1848238,
          -31018483,
          -3556615,
          -2233083,
          -11678476,
          -14285427,
          -39176205,
          -53792502,
          37727799,
          50986090,
          61587778,
          -37154198,
          -120371657,
          95446918,
          52635206,
          -15278934,
          -22891288,
          27374166,
          102969521,
          78347109,
          30543698,
          -252810398,
          -39477260,
          183107871,
          -69894986,
          -380571673,
          -237310285,
          781375431
        ],
        [
          -17986,
          -65225,
          263977,
          195206,
          545436,
          1770515,
          3691925,
          20453223,
          4716894,
          8527190,
          8708738,
          -11136845,
          607559,
          2902892,
          1810242,
          -3283287,
          7640502,
          15181460,
          1689205,
          5390452,
          -10608866,
          27241386,
          13394051,
          -10120085,
          1013361,
          -15974799,
          -22633984,
          5529209,
          -46470414,
          -23746575,
          -1743714,
          1250896,
          -17233836,
          6470568,
          12565109,
          19449376,
          -17237410,
          50616483,
          31412807,
          -30083540,
          -13037658,
          -33149408,
          -64992633,
          -57541016,
          37713325,
          263185723,
          374252902,
          191525355,
          152574358,
          -373326637,
          97012931,
          783136364
        ],
        [
          -10033,
          14542,
          74840,
          23513,
          -32309,
          -3044155,
          2983081,
          -685373,
          -19444,
          1710830,
          2773859,
          -1353470,
          -3657117,
          -52447587,
          25206641,
          20264450,
          12493195,
          -1098485,
          19988125,
          5762432,
          21451626,
          -15415311,
          11014731,
          -49051096,
          -2494472,
          51358664,
          -44904248,
          18283026,
          -15680418,
          -33247180,
          -5622412,
          -7449571,
          -337302,
          5072302,
          21172622,
          -13667680,
          -4616247,
          33127798,
          -7965860,
          1378718,
          5103962,
          -38635601,
          -13440151,
          24572199,
          4756091,
          42655928,
          89797509,
          162754113,
          -603726222,
          429775167,
          1290164798,
          -734603193
        ],
        [
          -3708,
          -9116,
          -57244,
          -22614,
          57879,
          965367,
          1666515,
          7599536,
          1127300,
          -3650848,
          -10142500,
          33507250,
          -9066991,
          23686238,
          -19757493,
          -11588348,
          3901494,
          52791278,
          -32803649,
          33474457,
          25665151,
          -21798263,
          7876281,
          -35441892,
          -15676622,
          5918941,
          -73398421,
          39338112,
          54394550,
          -32562876,
          14724879,
          -5046846,
          11530945,
          -5555520,
          39527475,
          -14559082,
          45459999,
          27542574,
          -77689600,
          111217801,
          -22798145,
          92865393,
          -111200952,
          62426267,
          -93753618,
          117499886,
          -66514462,
          41690511,
          -328152766,
          828354416,
          -241941339,
          -164929687
        ],
        [
          -1440,
          232,
          16531,
          6678,
          -7284,
          -581850,
          630892,
          -118398,
          12592,
          69583,
          684141,
          -3094737,
          1205922,
          492552,
          -6395691,
          -29137551,
          48091562,
          -21040566,
          -49198886,
          41376883,
          81834095,
          -63979507,
          84975630,
          10510920,
          -36761184,
          -24224464,
          74054626,
          -36573540,
          -22952839,
          64151400,
          4636032,
          21392488,
          -16619943,
          5674086,
          -35796099,
          81971313,
          27003988,
          -101928097,
          58247545,
          37049777,
          -46330022,
          -33980290,
          -32872113,
          6350296,
          145365144,
          33882917,
          -171186863,
          226440901,
          -364660501,
          -415597447,
          67521721,
          719788622
        ],
        [
          -541,
          268,
          6733,
          2879,
          -2019,
          -175418,
          136706,
          -66085,
          -85532,
          -16714,
          91253,
          -674356,
          554618,
          11385,
          -1617950,
          -6143466,
          5435560,
          10972125,
          -7880611,
          -1224542,
          19283055,
          55633061,
          -92305203,
          -16090426,
          177089387,
          -12600171,
          4464794,
          59025200,
          -101726714,
          35149012,
          10579034,
          49290898,
          32667600,
          -55668144,
          83776510,
          131262959,
          97127898,
          70304241,
          -28105796,
          118248417,
          -59177756,
          91501205,
          76096444,
          -9229562,
          11242647,
          -127839794,
          -132647011,
          207603980,
          -181233172,
          -198768106,
          223942220,
          788589951
        ],
        [
          -8045,
          6362,
          27269,
          15480,
          -7116,
          -1091587,
          -960493,
          -1861842,
          9514858,
          460703,
          1801618,
          -15120975,
          3464213,
          7130049,
          -509688,
          -20911073,
          41910099,
          -60688120,
          4616099,
          21380867,
          -43680388,
          -27504247,
          64796130,
          -17028715,
          -52276014,
          373973,
          -53739738,
          53858634,
          -13018881,
          -49642578,
          -15939975,
          -6316515,
          46258560,
          -10846126,
          105125908,
          -19759879,
          -5321698,
          179219052,
          -107731800,
          78465548,
          15810974,
          152011308,
          77378219,
          82413349,
          -165510754,
          -180333515,
          29733293,
          -9725286,
          171089300,
          171014749,
          144471772,
          797995180
        ],
        [
          -21019,
          -48426,
          173885,
          239416,
          163976,
          -2470730,
          -3108804,
          -20101229,
          -3473210,
          -7150304,
          -7504565,
          5723731,
          1420822,
          5566521,
          -3529906,
          -1332874,
          -1006697,
          34341004,
          -11828979,
          27886098,
          1564579,
          17958221,
          15838044,
          -14920860,
          -3138091,
          -14788089,
          -38691999,
          18492227,
          -26087297,
          -37611700,
          -1599438,
          -42481,
          -12480832,
          11331222,
          27223455,
          15920245,
          -17287481,
          61763433,
          9452095,
          2153723,
          -21502304,
          -4689145,
          -93774988,
          -38922615,
          12684628,
          291579208,
          359400969,
          195388464,
          131574683,
          -296288772,
          69663652,
          817671996
        ],
        [
          -306055,
          -1660883,
          -677478,
          -275329,
          -713370,
          -2336238,
          1812473,
          988223,
          369600,
          25810,
          -748706,
          -2722820,
          -1836581,
          -12958537,
          -5008825,
          -10339126,
          -2914615,
          16497635,
          -2118869,
          22955762,
          2752072,
          218904,
          -7657815,
          21492266,
          -5422334,
          3661211,
          14242415,
          13387582,
          18649545,
          2969440,
          963770,
          11015146,
          9463222,
          -109468,
          7654155,
          2702309,
          5728286,
          -12199365,
          -36780258,
          33428994,
          -188945,
          27161790,
          -13238930,
          6624429,
          -33159175,
          11014665,
          -60783148,
          -122778365,
          200248418,
          -193945327,
          7386863,
          -209757181
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 254,
      "flags": [
        50132730,
        50132732,
        50132735,
        50134270,
        50134271,
        50329338,
        50330874,
        50330875,
        50330878,
        50332410,
        75498234,
        88081146,
        94372602,
        97518330,
        99091194,
        99189498,
        99238650,
        99877626,
        99975930,
        100025082,
        100049658,
        100061946,
        100068090,
        100270082,
        100270466,
        100270658,
        100270754,
        100270802,
        100270826,
        100270838,
        100369130,
        100369142,
        100418282,
        100418294,
        100442870,
        100455158,
        100455162,
        100455164,
        100461302,
        100461306,
        100461308,
        100464378,
        100464380,
        100464383,
        200933378
      ],
      "factor": [
        [
          -47731,
          -62316,
          -925513,
          -1100697,
          -767295,
          -877598,
          -97738,
          -30841,
          14819741,
          16924494,
          479628,
          11315342,
          1437739,
          -11788882,
          -12502483,
          -6843684,
          -297058,
          -9737360,
          86071331,
          32720795,
          -56617240,
          42012015,
          42592815,
          -31657352,
          3379089,
          10057295,
          -15363271,
          -1029133,
          -22755997,
          19802126,
          6980104,
          -9203781,
          12906211,
          18458806,
          -18545667,
          10155837,
          -22281838,
          7539491,
          -46930692,
          6559898,
          -6942918,
          -34803562,
          -306979103,
          238568856,
          -214585778
        ],
        [
          -63080,
          -112419,
          -372552,
          1249059,
          1038491,
          -1502483,
          466959,
          -1173338,
          -564223,
          -450199,
          -2464286,
          1235512,
          43411938,
          7303017,
          -14092437,
          7031497,
          -12786238,
          24080850,
          -31010780,
          30534953,
          -12924524,
          8989218,
          58954351,
          -11871839,
          38862493,
          84743529,
          8273097,
          11906861,
          -11160890,
          -11638766,
          14758843,
          -16847899,
          -33276800,
          -53678975,
          53829716,
          -13037194,
          62347085,
          -35039980,
          -21967011,
          -177835861,
          -78884638,
          147733516,
          185658896,
          705157329,
          -620165153
        ],
        [
          -11886,
          -24615,
          -63913,
          328140,
          132531,
          -428192,
          352663,
          -583819,
          -867232,
          335784,
          4537097,
          2330445,
          -35786715,
          -7069708,
          18737619,
          -2156775,
          -25637682,
          23565448,
          -39042403,
          47354221,
          -27473277,
          11130182,
          65324818,
          -10744995,
          45936778,
          110257414,
          3386727,
          13553385,
          -20572579,
          -9310482,
          17763795,
          -27143991,
          -37604801,
          -59097674,
          45548935,
          -18490137,
          73408931,
          -42868492,
          -13391921,
          -224001550,
          -141079959,
          187913455,
          196836262,
          799250172,
          -646585555
        ],
        [
          -109106,
          -130207,
          95752,
          -254511,
          -289007,
          -841764,
          -2605103,
          203015,
          -292414,
          3458115,
          29685572,
          -433268,
          -2547298,
          35046369,
          -21909626,
          -1885486,
          20094034,
          11186613,
          -16018893,
          -26402044,
          10061827,
          39863831,
          29368812,
          -25269087,
          17191753,
          -12628677,
          -10266634,
          4257477,
          18392837,
          -15838393,
          8605530,
          6718348,
          2222220,
          28111697,
          -13561305,
          3734901,
          -24069108,
          29534644,
          -48695840,
          125200874,
          300511614,
          -119604972,
          29624084,
          138927336,
          -537528358
        ],
        [
          -103011,
          -123050,
          98257,
          -170703,
          -343629,
          -916444,
          1455128,
          -1867607,
          1121538,
          4473586,
          -26662635,
          -10231247,
          -12673794,
          40607262,
          -18018940,
          -3614674,
          18202513,
          12397841,
          -8608302,
          -16610488,
          1006509,
          38739754,
          36558504,
          -25877796,
          19551465,
          -2337456,
          -8993661,
          5783374,
          14778922,
          -13815152,
          9051077,
          5017939,
          -1657977,
          18451979,
          -3323325,
          4027865,
          -15378446,
          21843130,
          -53819308,
          90207090,
          255152331,
          -94411137,
          24230338,
          199538578,
          -575557701
        ],
        [
          -144319,
          -214507,
          1574757,
          -1424170,
          -1399605,
          -1193338,
          322468,
          -551055,
          -17280154,
          -15013949,
          406566,
          -2021819,
          194372,
          -1165380,
          -13295239,
          -6894076,
          460559,
          -9593058,
          84284913,
          28456904,
          -56046015,
          42540098,
          43489555,
          -31500128,
          4505555,
          10270605,
          -14578406,
          -224725,
          -20419016,
          17658521,
          7503388,
          -8466444,
          11610969,
          17358055,
          -17038815,
          10143609,
          -21627633,
          8881862,
          -50127988,
          13891241,
          11146033,
          -39910395,
          -283889376,
          245631916,
          -262559161
        ],
        [
          -175217,
          -176902,
          -801782,
          -684958,
          1467410,
          -495303,
          3361806,
          1212736,
          4094411,
          61898,
          3892807,
          -36963485,
          6298523,
          -22893861,
          34693085,
          -8663346,
          -6577770,
          -19328111,
          -1072777,
          -16921660,
          -9798021,
          51970457,
          20948283,
          -30592128,
          14294660,
          21131784,
          -29560187,
          1224471,
          -3533278,
          -4699181,
          13636481,
          -15627887,
          12249261,
          48223607,
          -62835690,
          -7858414,
          -28710537,
          29007032,
          4819660,
          88801552,
          240367491,
          -92240687,
          -60709674,
          180166080,
          -459372024
        ],
        [
          -199593,
          -194961,
          472766,
          841451,
          -513890,
          1098339,
          -5933723,
          2870857,
          -15510125,
          13744098,
          -5286580,
          16336949,
          5086378,
          -16569366,
          27011164,
          -6355732,
          -19217915,
          -13814001,
          -28280881,
          -31633181,
          7709190,
          53629109,
          10345501,
          -26399557,
          8461525,
          15485162,
          -40467035,
          -2032253,
          -2658924,
          -7882986,
          14860506,
          -20516539,
          17209682,
          70028039,
          -100595661,
          -8916246,
          -44781995,
          41954459,
          16836970,
          147231952,
          298754066,
          -115557212,
          -3999005,
          89833758,
          -420504047
        ],
        [
          -91255,
          -138471,
          -258522,
          1423281,
          533868,
          -1659502,
          -368367,
          4149386,
          14438022,
          -20413058,
          -3429287,
          20338273,
          -869584,
          -6343395,
          11164588,
          -7477523,
          -6211483,
          -5369363,
          -12692520,
          -22321266,
          3302108,
          50159990,
          20319446,
          -25442718,
          11452906,
          296219,
          -29860648,
          573138,
          4182796,
          -7191003,
          11226657,
          -5508333,
          14401657,
          53928223,
          -62170459,
          -1486427,
          -40407251,
          38614538,
          -15769569,
          143993080,
          299200175,
          -135922115,
          -44844829,
          110235854,
          -457161492
        ],
        [
          -1816696,
          2099387,
          54911,
          -47443,
          17948,
          -21580,
          134587,
          -156709,
          78518,
          -400692,
          -16644,
          380672,
          167940,
          -307240,
          -1318866,
          5000,
          848786,
          -147903,
          431555,
          -133804,
          -75680,
          116563,
          1269228,
          -259505,
          603432,
          1355978,
          830627,
          139537,
          -202398,
          -113375,
          116600,
          -556475,
          -789895,
          -1353875,
          1907127,
          -290152,
          1537024,
          -928223,
          -83394,
          -4197842,
          -1755236,
          3781876,
          2025146,
          13170739,
          -28282067
        ],
        [
          -75,
          18,
          -162,
          1734,
          2127,
          5805,
          7588,
          -6133,
          28732,
          32078,
          6567,
          -97053,
          -36106,
          515677,
          986567,
          -270248,
          452766,
          230546,
          -3580122,
          -8626020,
          6102282,
          3932768,
          -23268686,
          17627278,
          -7680645,
          52249466,
          9638399,
          39302949,
          102356084,
          -98614072,
          39470077,
          6038912,
          151114191,
          -123153493,
          39406637,
          383378588,
          -90887936,
          512751702,
          91606719,
          151311466,
          -241617676,
          72737531,
          -232122071,
          320790868,
          -171350298
        ],
        [
          -33,
          -25,
          -54,
          1442,
          1658,
          3815,
          8233,
          -4593,
          12860,
          25088,
          8968,
          -89179,
          -25949,
          592591,
          556273,
          -77874,
          868767,
          -1378494,
          -4011209,
          -6338857,
          4763271,
          3486237,
          -24664946,
          15848134,
          34000061,
          51666225,
          -5864352,
          15111817,
          59106225,
          -46693203,
          24369789,
          54335603,
          -150107458,
          -32104350,
          116533024,
          -58184428,
          -571782847,
          -269818103,
          94642287,
          261087670,
          -252835757,
          -25685625,
          -178000303,
          308438137,
          -165866497
        ],
        [
          -20,
          -52,
          -23,
          884,
          347,
          2498,
          3125,
          -501,
          11762,
          41595,
          -4411,
          -93780,
          -99912,
          479059,
          -249738,
          -57205,
          820006,
          -1821601,
          -2325825,
          -5037864,
          4881076,
          10384597,
          -5211221,
          17469118,
          -7328567,
          44445304,
          -7842506,
          20758774,
          36998263,
          -4382946,
          7204518,
          66294604,
          525941205,
          -42979856,
          61294940,
          -224290877,
          93032138,
          -194326638,
          -31052125,
          331723736,
          -208459792,
          -29386774,
          739226,
          222528708,
          -118742317
        ],
        [
          -13,
          -117,
          2,
          1043,
          -308,
          3845,
          1722,
          3984,
          9746,
          23897,
          -11727,
          -48244,
          -117493,
          673619,
          -49769,
          568769,
          998451,
          -1556473,
          -2999518,
          -6413827,
          4458383,
          8951626,
          -21034222,
          -17194999,
          -9454638,
          37605575,
          -25222912,
          23842592,
          -29454412,
          44214331,
          6906770,
          101810845,
          -210029496,
          322340220,
          226411712,
          -96909507,
          271082553,
          146092348,
          137996235,
          429114966,
          -341816961,
          -196851643,
          -110307225,
          347789274,
          -12461656
        ],
        [
          -19,
          -41,
          -123,
          1338,
          -4,
          4022,
          7055,
          -2559,
          22974,
          -5614,
          -63573,
          -26461,
          -154900,
          527906,
          32341,
          68391,
          671789,
          -1349873,
          -7115340,
          -5476266,
          4948794,
          6762291,
          -43455498,
          -73767903,
          9687119,
          -44916316,
          32240202,
          -47754827,
          -149358856,
          102568571,
          -28294706,
          -80568330,
          -124383769,
          -444247517,
          -81748946,
          13036668,
          159166875,
          -78980312,
          124332421,
          419823872,
          -10347421,
          -50960694,
          -279741925,
          393426983,
          219270098
        ],
        [
          -851,
          830,
          695,
          1774,
          287,
          8959,
          -45901,
          49456,
          72678,
          -18966,
          39353,
          -27535,
          53353,
          1806406,
          2577198,
          -818707,
          4940350,
          -2996753,
          2039832,
          -22977768,
          14080014,
          4680963,
          89873795,
          143270314,
          -22184969,
          86557602,
          -48014309,
          18552616,
          -978947,
          -6781003,
          25865036,
          14584300,
          -26041631,
          71625546,
          -24103416,
          326151329,
          151417461,
          -350297683,
          55883122,
          167716063,
          180447942,
          335094045,
          -466493790,
          141603163,
          739000920
        ],
        [
          -741,
          710,
          606,
          1108,
          -560,
          7201,
          -39347,
          48307,
          68107,
          -11334,
          2288,
          -35542,
          58546,
          1580181,
          1941274,
          -1480841,
          4871251,
          -4934184,
          312243,
          -18286028,
          14164826,
          11277225,
          82244221,
          120568715,
          -54279957,
          58439542,
          -27957190,
          11431798,
          -29019814,
          32082812,
          2586018,
          14958043,
          -74446013,
          -119078605,
          2448271,
          -392904758,
          -77161265,
          348728289,
          -113220444,
          42363577,
          129031087,
          412771823,
          -387341868,
          85434467,
          697309099
        ],
        [
          21,
          33,
          94,
          774,
          1495,
          -1574,
          9929,
          -12163,
          1852,
          -1243,
          -69219,
          -29590,
          31604,
          115842,
          762780,
          4212,
          484193,
          1725129,
          -521195,
          3722066,
          889197,
          -17321480,
          -17802907,
          50775874,
          -19424053,
          -39977849,
          188829330,
          -36539768,
          212178641,
          -206208926,
          -31624458,
          -311255069,
          -61322670,
          68404394,
          -151066192,
          -115920038,
          96255413,
          -49022810,
          -75493327,
          52701608,
          -76293787,
          -264236100,
          -374652024,
          521029721,
          159242107
        ],
        [
          -14329,
          -25061,
          -23315,
          -59403,
          51066,
          1578344,
          1353084,
          -1982699,
          373594,
          -661026,
          305154,
          2161304,
          -633420,
          1775264,
          9119503,
          31088950,
          4645183,
          11201998,
          12108400,
          -95409943,
          15883349,
          47729438,
          -25340181,
          -165655930,
          -144417215,
          98129453,
          -11241620,
          44978044,
          13165578,
          -34906100,
          25196481,
          -7875220,
          -11245390,
          2080650,
          49065739,
          8871135,
          16765984,
          -82733981,
          -217495344,
          -259892866,
          -130079223,
          132124602,
          -320258563,
          254709942,
          492270213
        ],
        [
          -12197,
          -21213,
          -16487,
          -43811,
          45098,
          1339917,
          1119048,
          -1636393,
          422965,
          -601257,
          214991,
          2268914,
          -545462,
          7395623,
          -888690,
          42358642,
          24542724,
          -92231197,
          -31701973,
          14319251,
          -21273136,
          18266777,
          -38618528,
          -12583779,
          227336564,
          34551028,
          -40373336,
          -13502665,
          -42729421,
          20212424,
          19355442,
          -37077173,
          31779770,
          67928001,
          -64555520,
          -3512304,
          1735864,
          32514624,
          -106532871,
          -88371682,
          -51468121,
          66589417,
          -281657951,
          178472999,
          496582274
        ],
        [
          -1698,
          -3058,
          -3256,
          -8161,
          2734,
          190593,
          143375,
          -228905,
          43858,
          -69420,
          10270,
          39825,
          -73990,
          -223394,
          4407031,
          -13373943,
          -6875443,
          63525704,
          37433963,
          -80217985,
          26535202,
          -7585659,
          -27821401,
          16429721,
          208738747,
          -74119813,
          6345936,
          -44926075,
          -52687152,
          64332693,
          -26680832,
          -19345888,
          83327031,
          86092695,
          -23531332,
          -48328399,
          -23807380,
          40995274,
          272926320,
          -251294311,
          -2762839,
          83294931,
          -221051827,
          559471849,
          415639629
        ],
        [
          -5831,
          -9309,
          -813,
          -15846,
          20847,
          618695,
          408506,
          -636092,
          334477,
          -234862,
          333306,
          841318,
          1477769,
          9774377,
          -8480510,
          -74588254,
          4595383,
          -59098397,
          -39103991,
          19150353,
          -4088349,
          19028374,
          -16721691,
          -62042739,
          -105312028,
          -27304580,
          13438565,
          -3673353,
          -9741089,
          22632929,
          -18736016,
          12467254,
          60002249,
          58575938,
          14396242,
          -17027699,
          -36438450,
          -24213030,
          254494343,
          -268031069,
          3583950,
          93176181,
          -261251211,
          471656784,
          684588094
        ],
        [
          -1608,
          2395,
          797,
          4468,
          46,
          1922,
          -20132,
          52716,
          112675,
          -24671,
          41960,
          -330455,
          55981,
          1292420,
          717613,
          -717943,
          5807076,
          -9826487,
          -7634748,
          -28420326,
          21169582,
          46259031,
          129552645,
          64596388,
          -26984937,
          -3798189,
          -55762435,
          -17199118,
          -81510282,
          83987096,
          -3378560,
          -20162117,
          10175772,
          -51847573,
          -106368437,
          55436437,
          -60358252,
          25128701,
          -62528165,
          -148831646,
          -413396559,
          -849967371,
          318913332,
          190061946,
          710473104
        ],
        [
          -235,
          495,
          -867,
          1766,
          2773,
          -4131,
          27332,
          -21350,
          -21923,
          11319,
          -22475,
          -98920,
          -68502,
          -1182769,
          1718402,
          -1679219,
          8597986,
          -2586030,
          1864350,
          -5958937,
          -3717466,
          -233723785,
          57790149,
          -77300620,
          -26428795,
          -32425187,
          -150515697,
          15387581,
          -25356780,
          -10198667,
          20027707,
          20608066,
          21500309,
          78856915,
          -175460429,
          5179602,
          -61754952,
          35757530,
          -114808065,
          147037362,
          55002892,
          -9711327,
          -2738794,
          613620185,
          41453099
        ],
        [
          -340,
          41,
          -795,
          -2022,
          -1015,
          20850,
          9552,
          -20223,
          7149,
          14271,
          -6966,
          -144930,
          3798,
          -351282,
          222966,
          -898275,
          -1199705,
          -1819053,
          2958080,
          1861439,
          5796237,
          58346563,
          -56014103,
          61713943,
          -19122602,
          -227108186,
          -146891887,
          263682925,
          -59019152,
          -134472281,
          192595704,
          25450409,
          -46239724,
          -30785884,
          -78575985,
          -27786240,
          53949053,
          -51391530,
          -81198580,
          -47757230,
          -142005783,
          143896295,
          117396127,
          408708551,
          -214378253
        ],
        [
          -317,
          47,
          -610,
          -1519,
          -375,
          16098,
          15583,
          -8143,
          -6249,
          31198,
          1734,
          -145503,
          -78022,
          -282162,
          699196,
          -661368,
          -1485798,
          -2748095,
          2854406,
          384602,
          6810599,
          38064599,
          -51313078,
          36892092,
          -36050521,
          -80140438,
          -126087483,
          -365264913,
          171357305,
          44038218,
          92676905,
          181006165,
          -48485097,
          -28299355,
          -74513377,
          14503985,
          53018331,
          -17152799,
          -156879900,
          -36179980,
          -95546694,
          131597088,
          102419314,
          451165392,
          -178883080
        ],
        [
          -176,
          38,
          -384,
          -335,
          228,
          9450,
          8535,
          -8716,
          -14313,
          39921,
          -27671,
          -137857,
          14635,
          -492051,
          1006976,
          -586386,
          -31826,
          -2313255,
          1748843,
          -628216,
          7289607,
          23689876,
          -25808688,
          24050291,
          -6924789,
          -14890064,
          162415691,
          39834072,
          -109290142,
          -102066657,
          -327261370,
          305327115,
          -22560883,
          49009408,
          -236368572,
          41736984,
          -19530942,
          5943499,
          -165675883,
          41779190,
          -80467316,
          113122537,
          93508417,
          392459064,
          -91430808
        ],
        [
          -283,
          40,
          -472,
          -2169,
          -194,
          16061,
          2033,
          -18433,
          -5938,
          44134,
          12828,
          -134382,
          94591,
          -272173,
          1514213,
          -209802,
          -1458483,
          -1397229,
          -800466,
          2110247,
          3965027,
          12199803,
          -43950390,
          30640548,
          -27963893,
          -49532498,
          4848491,
          143958782,
          169151085,
          398400805,
          -145929804,
          -139336631,
          5145564,
          55005880,
          6120114,
          74268365,
          -60052699,
          5821356,
          -196057028,
          66617512,
          -1307003,
          164097671,
          213398133,
          416361726,
          -92894250
        ],
        [
          -268,
          55,
          -303,
          -1786,
          -285,
          17373,
          6553,
          -21320,
          2474,
          36321,
          283,
          -179215,
          -76992,
          -308055,
          1004495,
          -177435,
          -1295537,
          -1419125,
          1740985,
          1855863,
          1308314,
          10139638,
          -43600034,
          47148823,
          -54173326,
          -54294184,
          -96273186,
          -142316199,
          -247900567,
          -108399175,
          -158660614,
          -250042768,
          71239259,
          77839293,
          278235973,
          77138172,
          -94086884,
          24830869,
          -190807678,
          68206801,
          89732308,
          92403343,
          246279052,
          358098587,
          80226813
        ],
        [
          -28,
          121,
          -18,
          1798,
          1474,
          581,
          7922,
          -982,
          5332,
          30097,
          -68790,
          -55524,
          -104237,
          -645285,
          1564160,
          221282,
          -1392123,
          -2704685,
          975454,
          -3047148,
          -138794,
          -18599039,
          -10861471,
          17325686,
          -31651812,
          -16523430,
          314028856,
          -48987619,
          -166314992,
          107554574,
          320464118,
          29646005,
          44033150,
          103601359,
          -6712123,
          56903015,
          -88120016,
          28249977,
          -157931141,
          85021005,
          82314691,
          68341616,
          223489095,
          312068615,
          201774442
        ],
        [
          -243078,
          -262186,
          -1207547,
          6414585,
          -4238726,
          -3096788,
          3337736,
          -3365946,
          -2237999,
          1415224,
          1873540,
          -6521027,
          -4780923,
          -11872810,
          -20043943,
          1594263,
          -3490415,
          6783659,
          4827022,
          6561917,
          -15088373,
          15239466,
          -15764535,
          -19444697,
          4419215,
          -1408535,
          -16389654,
          8134256,
          20799815,
          -12857276,
          3095303,
          14778496,
          10065491,
          17447814,
          -12958863,
          6270688,
          -23775863,
          15320529,
          -19652256,
          65431983,
          78777243,
          -39363367,
          47453001,
          -2523028,
          801189971
        ],
        [
          -41095,
          -30707,
          -174709,
          586804,
          675780,
          2392537,
          -19624488,
          1357724,
          4101704,
          -3756802,
          -3182677,
          -12780589,
          -2552848,
          -7724058,
          -22699756,
          4421803,
          -88051,
          7617829,
          3835846,
          11116034,
          -19064978,
          9441978,
          -4729830,
          -21240375,
          11943509,
          21848359,
          -6733738,
          11540557,
          16974280,
          -14656298,
          4828892,
          10031999,
          -1519116,
          -6808232,
          15779025,
          2173871,
          1608115,
          -2511935,
          -23625118,
          -18025852,
          11225293,
          20807914,
          92234692,
          175371089,
          608115431
        ],
        [
          -139067,
          -171236,
          -518911,
          200574,
          8568172,
          -4907830,
          1633046,
          -4206900,
          -4935828,
          1986447,
          -28214,
          4743163,
          -6928688,
          -8820644,
          -22177899,
          1708129,
          -4359145,
          8120199,
          1633400,
          3680430,
          -12948653,
          15887693,
          -17430405,
          -18752868,
          3008470,
          -4924041,
          -18060689,
          7504251,
          21377262,
          -13065433,
          2932777,
          15172318,
          11420507,
          21560650,
          -18513905,
          6847093,
          -27679827,
          18260273,
          -20035496,
          79316957,
          92274723,
          -48381349,
          50438479,
          -25681003,
          809989920
        ],
        [
          -28866,
          -18595,
          -92942,
          257958,
          844107,
          2553794,
          5656834,
          20717667,
          -2365507,
          2057818,
          -666152,
          -2541939,
          -2249126,
          -214822,
          -27086025,
          5356979,
          -135690,
          11714669,
          -2078478,
          9015563,
          -15544893,
          8539745,
          -5193313,
          -19771268,
          11600293,
          19399699,
          -6697039,
          11523406,
          18650542,
          -16238094,
          4552585,
          10199423,
          -2165433,
          -5908854,
          14134003,
          2613712,
          692969,
          -1169668,
          -24658804,
          -8517686,
          21535343,
          20172840,
          115893348,
          162881220,
          608320398
        ],
        [
          -1466,
          -1015,
          -2056,
          -6144,
          20779,
          26925,
          -29762,
          25667,
          -191770,
          39926,
          44732,
          282267,
          -439745,
          2088061,
          6630216,
          -1780192,
          1879617,
          -11275906,
          53317789,
          74994206,
          172235914,
          26376036,
          13094054,
          -62837443,
          35872429,
          60112448,
          -14739081,
          12969882,
          21965424,
          -34968795,
          22077580,
          -30255918,
          -7865151,
          12633022,
          -21753085,
          -3579715,
          -1251208,
          5222946,
          -5077785,
          38732890,
          81306963,
          72724867,
          305899587,
          210229340,
          393028878
        ],
        [
          -333131,
          -419704,
          5618973,
          -1776370,
          -1878958,
          -2920940,
          1462862,
          -1343530,
          7071341,
          3105957,
          -103787,
          -1975709,
          1941995,
          -15722642,
          -14577536,
          4272509,
          -10832816,
          13347326,
          -36136175,
          -22860,
          1990113,
          9813878,
          -15841256,
          -14615958,
          13352679,
          19885647,
          -15589923,
          10427838,
          23963385,
          -22841738,
          6304250,
          8661018,
          185152,
          8830044,
          -11709773,
          -2160274,
          -7277202,
          9332364,
          -2239347,
          37913643,
          88113706,
          1324812,
          198319784,
          92945914,
          695390156
        ],
        [
          -5838,
          -13859,
          -13334,
          -32527,
          19430,
          737061,
          630562,
          -956223,
          109632,
          -303351,
          -19585,
          1362657,
          -1633334,
          -30526,
          4637649,
          64550202,
          12373293,
          -21082593,
          15050370,
          8456670,
          -17922259,
          7501292,
          40356206,
          13671346,
          -122056655,
          -87808439,
          40568346,
          -13491954,
          38799772,
          1352700,
          -44269466,
          30299946,
          41338568,
          9816727,
          25883971,
          -36908270,
          -43784584,
          16033988,
          484636440,
          -52119916,
          249999810,
          23324530,
          416185658,
          574434425,
          118572369
        ],
        [
          -4727,
          -5003,
          62755,
          -25172,
          -24553,
          7869,
          -26253,
          37065,
          -757913,
          635469,
          -189755,
          1385072,
          392717,
          -4541137,
          9869984,
          -4728843,
          -21160063,
          -28320607,
          6842904,
          -15262584,
          11364349,
          -44653542,
          58557815,
          -7349209,
          72820163,
          -131405143,
          85430101,
          45752305,
          115069340,
          -42590301,
          -35616491,
          166140079,
          -22069835,
          -151798133,
          399517516,
          34407387,
          64195170,
          -27584264,
          -198774698,
          -94703662,
          280672354,
          -277012516,
          -170249459,
          268807891,
          332564240
        ],
        [
          -216340,
          -254828,
          -3870009,
          -4944617,
          -3630933,
          -3329879,
          98074,
          -930562,
          -2934832,
          -2814097,
          -1614106,
          3269138,
          692938,
          -11935431,
          -17125113,
          3874816,
          -9422458,
          14129856,
          -40638558,
          -4420305,
          5077905,
          9669767,
          -15177014,
          -14301029,
          14748555,
          16965573,
          -14447689,
          10689103,
          27383043,
          -25415953,
          5992249,
          9822393,
          -811743,
          8308108,
          -9406798,
          -1644624,
          -7425226,
          10678264,
          -5032342,
          47930908,
          103244486,
          -2186259,
          222470740,
          85255564,
          682450363
        ],
        [
          -13219,
          -20986,
          -14360,
          -55829,
          39714,
          1382159,
          1008074,
          -1601525,
          386419,
          -212873,
          467858,
          2487909,
          978371,
          6689582,
          6170183,
          -17782921,
          4748115,
          -16963081,
          42694801,
          -27629875,
          -30691015,
          -38922926,
          -137449909,
          91653527,
          -1839406,
          212704824,
          -43283351,
          59863852,
          15870505,
          -32213639,
          35356448,
          37320240,
          -56018315,
          -102384691,
          -489156,
          -34847983,
          70259791,
          -4380376,
          10555755,
          -83220686,
          292850527,
          -321648370,
          607561443,
          406193274,
          151963062
        ],
        [
          -8776,
          -4602,
          54213,
          -55898,
          -73420,
          -92055,
          -319063,
          336844,
          -1255377,
          224170,
          -586704,
          2661933,
          2883769,
          -7722995,
          29350485,
          716410,
          92892694,
          60041787,
          -23430022,
          69435459,
          -12656786,
          13873072,
          -37569430,
          2685559,
          -14903812,
          -722628,
          -14799621,
          16572818,
          -11021202,
          25024981,
          7922404,
          68504550,
          27917128,
          564745,
          58163824,
          10832252,
          -17917716,
          3948597,
          -58321127,
          -90622015,
          158444869,
          -251353191,
          -427955584,
          175457398,
          386413879
        ],
        [
          -26453,
          732,
          2154,
          -73558,
          -10486,
          1193972,
          347930,
          -933007,
          813510,
          -390872,
          829577,
          2999346,
          5197019,
          21630367,
          44084613,
          -17901126,
          5378595,
          13773978,
          15595268,
          3115037,
          -68215287,
          33272063,
          57701597,
          -64399140,
          60472983,
          -40572262,
          11043573,
          -6385217,
          77489372,
          -70051162,
          -6267948,
          -31976128,
          -22037245,
          -1040115,
          -14354968,
          12913757,
          -7293336,
          14250048,
          -35295706,
          248890123,
          -126386287,
          291730064,
          729893484,
          -190491524,
          1329962979
        ],
        [
          -29592,
          20823,
          -79850,
          -171826,
          -123301,
          14845,
          -480536,
          405893,
          1402053,
          -128490,
          1091336,
          -2119418,
          2713073,
          29957333,
          23207486,
          21730387,
          -81213141,
          25315264,
          -4227838,
          63582555,
          -13835905,
          -1191206,
          -59561536,
          10456684,
          -43402915,
          4808354,
          -53182560,
          8589465,
          -40861326,
          42288474,
          8413878,
          49135081,
          50019491,
          53870831,
          -57663422,
          4788127,
          -58422538,
          24500236,
          -8110071,
          -29571995,
          119994923,
          -279523026,
          -574940114,
          -9254056,
          732551137
        ],
        [
          -104910,
          -146759,
          -189427,
          -243269,
          685961,
          10705821,
          5415032,
          -8011369,
          586835,
          -2309617,
          768542,
          2493153,
          93721,
          -14268369,
          -28048714,
          -6061319,
          -13619871,
          28849883,
          -17314460,
          20486130,
          -2961901,
          28846334,
          28047384,
          -8368923,
          17219718,
          -15175104,
          -18730084,
          939175,
          12807552,
          -7774403,
          6255280,
          11134140,
          6741803,
          25904794,
          -25946786,
          9401200,
          -31308502,
          30943283,
          -38405448,
          147222956,
          177345343,
          -90730158,
          30262,
          35128947,
          93160625
        ],
        [
          -1692945,
          -1986514,
          -499886,
          122553,
          668270,
          1355722,
          -633979,
          1051465,
          1150658,
          -174219,
          107596,
          1464021,
          -1135626,
          7631032,
          9539845,
          922292,
          6233132,
          -5564538,
          9261199,
          1763212,
          10910968,
          -34331897,
          -8809185,
          27236477,
          -15319755,
          -16399952,
          22587585,
          -7835718,
          -13609486,
          14517635,
          -10172781,
          -2693012,
          -6479874,
          -26133118,
          28176359,
          -336861,
          21547758,
          -20492338,
          21778467,
          -72416932,
          -170301406,
          54986913,
          -53716152,
          -176104617,
          -208903377
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 255,
      "flags": [
        50132733,
        50134269,
        50135042,
        50135426,
        50233730,
        50233922,
        50234018,
        50283074,
        50283170,
        50283218,
        50307746,
        50307794,
        50307818,
        50320082,
        50320106,
        50326250,
        50326262,
        50329334,
        50329340,
        50329341,
        50329343,
        50330876,
        50330877,
        50330879,
        50331645,
        50331646,
        50331647,
        50332413,
        75498237,
        75596541,
        88081149,
        88179453,
        88228605,
        94372605,
        94470909,
        94520061,
        94544637,
        97518333,
        97616637,
        97665789,
        97690365,
        97702653,
        99091197,
        99189501,
        99238653,
        99263229,
        99275517,
        99281661,
        100025085,
        100049661,
        100061949,
        100068093,
        100071165,
        100464381,
        100466690,
        100467074,
        100467266,
        100467362,
        100467410,
        100467434,
        100565570,
        100565666,
        100565714,
        100565738,
        100614866,
        100614890,
        100614902,
        100639466,
        100639478,
        100651754,
        100651766,
        100657910,
        201129986
      ],
      "factor": [
        [
          -847,
          -2715,
          -26590,
          -50322,
          -20767,
          -22862,
          -25136,
          -20122,
          -3746,
          -145858,
          -157630,
          -594141,
          -46588,
          1441723,
          119964,
          261599,
          234844,
          55048,
          3662639,
          1178815,
          11549008,
          -36684133,
          8558844,
          17378305,
          1441333,
          -10829925,
          -856345,
          -4081789,
          1701177,
          1793935,
          5039082,
          -9684882,
          -4431008,
          40250675,
          -116149986,
          30377301,
          -125102886,
          -24199401,
          53542901,
          -11458601,
          -8796110,
          50939766,
          25011054,
          -33195593,
          18678716,
          -32219464,
          -36532866,
          7076742,
          11199690,
          27455090,
          -4328034,
          -1593422,
          -11669297,
          17059613,
          10925488,
          -22492135,
          615280,
          26833885,
          -2712050,
          20035075,
          -18798542,
          30470763,
          -11323512,
          15771386,
          -3789236,
          -44975495,
          43857682,
          -54208860,
          90582555,
          -161332959,
          311004655,
          -158418535,
          202671474
        ],
        [
          -5384,
          3265,
          -89437,
          -120217,
          63439,
          -120885,
          -594220,
          350533,
          1118880,
          -584487,
          308712,
          498601,
          2188694,
          518033,
          -623071,
          -2543779,
          1309018,
          -15074,
          6882563,
          21692218,
          14713559,
          2414292,
          -43858535,
          -10845935,
          -6881653,
          -31138977,
          -3989829,
          -2274264,
          3621738,
          3427366,
          217384,
          5984604,
          -1090238,
          -602741,
          9228770,
          14387346,
          655706,
          1807550,
          19440562,
          -12120940,
          -33812073,
          22464661,
          9189219,
          -19361598,
          17548994,
          -11359297,
          -21662445,
          11277404,
          -3485184,
          19109099,
          4262439,
          4140053,
          -3500354,
          3115771,
          8225033,
          -1267847,
          -8213041,
          -3771495,
          -5203186,
          7991156,
          -7534952,
          9346117,
          3503251,
          5993506,
          -1997411,
          -41194484,
          38065447,
          75756360,
          -197798296,
          -4659017,
          188915440,
          -4985282,
          197070733
        ],
        [
          -1,
          15,
          577,
          -210,
          -882,
          -36,
          273,
          243,
          -796,
          260,
          -665,
          -1424,
          -2503,
          -1578,
          2705,
          2090,
          -6070,
          8002,
          17352,
          -127345,
          -83682,
          107413,
          185417,
          292461,
          51796,
          -224677,
          383675,
          -58850,
          -78029,
          625439,
          106389,
          -1697177,
          -1623658,
          -4738783,
          3007560,
          -3176999,
          11174782,
          -7750022,
          -418536,
          -19439800,
          11662013,
          -9746826,
          17056122,
          -51033936,
          -12386364,
          61492676,
          -343858,
          -85731389,
          -63876765,
          66456354,
          80229064,
          -33462003,
          -166570996,
          -96961202,
          -18256310,
          -3123307,
          25882744,
          -16953938,
          57050343,
          -33324318,
          -48515897,
          -430918414,
          -215236552,
          9322068,
          -32666602,
          56598603,
          -20790717,
          146278652,
          134728157,
          -34944416,
          541754781,
          -343585254,
          -331564647
        ],
        [
          2,
          12,
          393,
          -413,
          -990,
          472,
          -25,
          491,
          -361,
          94,
          -297,
          -860,
          -2590,
          -701,
          1967,
          2574,
          -9139,
          2124,
          18004,
          -27993,
          -53613,
          95568,
          82372,
          121113,
          611,
          23039,
          115363,
          -180096,
          -331008,
          -157763,
          7068,
          -832874,
          -2213715,
          -3231372,
          -2051612,
          -5500317,
          3493297,
          4853297,
          -18700010,
          7698290,
          24301409,
          -22963952,
          -6145215,
          49782365,
          -12744853,
          84428666,
          17360092,
          -25892875,
          5343736,
          122274208,
          -43578440,
          -76444019,
          13576110,
          66334004,
          -15767632,
          -78932745,
          22053518,
          -83868679,
          43057998,
          3250126,
          369424327,
          103845470,
          -33069506,
          323224510,
          -196996972,
          -4635908,
          -38260526,
          220564767,
          37680102,
          862185,
          433125994,
          -212086733,
          -329652381
        ],
        [
          -16085,
          4222,
          -967385,
          506403,
          1556195,
          -3811578,
          186495,
          5362633,
          1780770,
          120274,
          -188326,
          -525038,
          -6115677,
          -1180703,
          1860115,
          945664,
          1470484,
          871328,
          2326896,
          -351846,
          -2143386,
          -1040855,
          -2982231,
          -2721502,
          209549,
          -6154250,
          2026320,
          4874904,
          7619005,
          1407067,
          -260938,
          -2525752,
          -4363376,
          5219738,
          -3690669,
          8994859,
          -1852717,
          -154861,
          1994226,
          -3202936,
          -6663755,
          -7535959,
          7564602,
          -7499746,
          1166997,
          3107442,
          -3829637,
          8177377,
          -7970295,
          -12515219,
          -5564744,
          4008232,
          344645,
          -2776810,
          178869,
          15959707,
          -6992708,
          3372959,
          -10067093,
          -7442716,
          -4214425,
          1931732,
          7763567,
          4823166,
          -6729500,
          942062,
          63754265,
          66870852,
          -104501154,
          56701929,
          50610461,
          59826545,
          -555573638
        ],
        [
          -16,
          17,
          -597,
          700,
          1017,
          -4294,
          950,
          6548,
          1742,
          264,
          -465,
          -725,
          -9309,
          -1517,
          3162,
          3709,
          13841,
          1293,
          79141,
          10218,
          -48377,
          -119026,
          -254775,
          -121396,
          26120,
          330640,
          -42851,
          407383,
          460040,
          269807,
          -82143,
          -225500,
          -3263273,
          3403029,
          -4162280,
          5505107,
          -2032250,
          -1029534,
          5600296,
          -35099705,
          -6798143,
          -26931834,
          62982938,
          18631164,
          6657253,
          30225951,
          -45928904,
          114126567,
          37944083,
          -33097224,
          -41139619,
          -35645983,
          -7169904,
          -130063814,
          22813479,
          69509609,
          1163626,
          35455198,
          24988235,
          -45914348,
          -63317405,
          85674009,
          26412643,
          -161613187,
          -348932022,
          27124720,
          -672286796,
          446486318,
          130223515,
          28747420,
          177586113,
          -121774770,
          -90019106
        ],
        [
          2,
          11,
          -1,
          92,
          -467,
          -114,
          448,
          -278,
          -487,
          195,
          -49,
          -305,
          -1331,
          51,
          665,
          1090,
          1418,
          -2472,
          -11312,
          -666,
          36344,
          -8088,
          -18494,
          -20338,
          29582,
          390026,
          -30818,
          15008,
          -463420,
          15461,
          20732,
          324584,
          201087,
          1565543,
          -5152142,
          -4089232,
          -4505577,
          -3227098,
          -3782079,
          -34810197,
          42741368,
          -42901169,
          12623883,
          53956002,
          -40142126,
          -27483529,
          46635164,
          -208321054,
          -82985904,
          71274744,
          176239741,
          444931,
          111135943,
          243326640,
          73401893,
          -10267103,
          12969125,
          38477810,
          -220730105,
          71388308,
          -130172048,
          -14744827,
          94536910,
          -29628183,
          -115720094,
          -10578063,
          -187555053,
          236634141,
          -76702800,
          39424179,
          179008451,
          -38891336,
          -134577322
        ],
        [
          -15779,
          5749,
          -649521,
          -589667,
          1507619,
          -1006572,
          -3584589,
          -7043110,
          751447,
          875452,
          858389,
          -491103,
          -4187403,
          -1341687,
          1806218,
          578984,
          2787070,
          936417,
          964575,
          303292,
          -1060576,
          -912965,
          -3038519,
          -2190794,
          729204,
          -4009625,
          2100269,
          5227228,
          7471001,
          1339086,
          -144174,
          -2536604,
          -4764937,
          5491265,
          -4100292,
          8962019,
          -2041894,
          -216689,
          1960842,
          -3379853,
          -6502205,
          -7831370,
          7877191,
          -7388296,
          1106933,
          3362174,
          -3802744,
          8358829,
          -7995194,
          -12894004,
          -5737441,
          3923431,
          356035,
          -3069206,
          285324,
          16311355,
          -7002528,
          3730095,
          -10343466,
          -7861028,
          -4239360,
          2143213,
          7809619,
          4551589,
          -7615365,
          1391041,
          64346286,
          66109283,
          -102796615,
          56713684,
          52535572,
          58416531,
          -556326095
        ],
        [
          -6,
          -15,
          -381,
          -450,
          404,
          -354,
          -1866,
          -3886,
          -297,
          607,
          132,
          -481,
          -3313,
          -494,
          1194,
          1428,
          -571,
          -2380,
          72919,
          -39484,
          -65386,
          -69312,
          -114659,
          -144430,
          12957,
          549685,
          -8154,
          1700620,
          -1738428,
          -581488,
          -338316,
          828005,
          6813147,
          5135905,
          -10667650,
          -8665305,
          -7586500,
          -12882596,
          -67227928,
          314356719,
          -72979847,
          84250231,
          -58224743,
          -44414328,
          11600928,
          -38550243,
          -4596219,
          -15604605,
          -23565081,
          31344389,
          22904306,
          -22199255,
          3081333,
          8624289,
          17849791,
          9413111,
          -6152704,
          6825615,
          -41933712,
          -23010765,
          -7226066,
          -17418588,
          1866971,
          -57730081,
          -111238412,
          1328485,
          -53441063,
          120990510,
          -56952291,
          38836993,
          94602651,
          5104984,
          -187948761
        ],
        [
          -11,
          34,
          457,
          -412,
          -485,
          -1031,
          -1125,
          -6607,
          -1843,
          1924,
          -409,
          -2844,
          -8955,
          -2098,
          4807,
          2956,
          -3160,
          -5414,
          60873,
          11848,
          -83265,
          -107429,
          -26190,
          -139504,
          -42374,
          309912,
          -187261,
          2080199,
          -288839,
          86182,
          -197357,
          -704790,
          -381835,
          3365566,
          -9385011,
          -188467,
          -8003865,
          -5596028,
          -12594881,
          35742216,
          -4175240,
          2353396,
          -20705709,
          -35591208,
          37076728,
          187563976,
          15177701,
          -15256818,
          24155855,
          -110782930,
          -32309626,
          94194141,
          -3431522,
          63242983,
          -19182355,
          8524032,
          -19476560,
          59375935,
          4808918,
          62482274,
          -39254493,
          27973139,
          -17898556,
          153835059,
          455020637,
          -25333458,
          -460445503,
          393277636,
          -42023029,
          -34657421,
          261507791,
          -9039144,
          -45367398
        ],
        [
          -96,
          -203,
          -1765,
          -2448,
          4028,
          -3138,
          -8988,
          -12823,
          -1439,
          2118,
          -1334,
          -3610,
          -6577,
          -3547,
          4116,
          585,
          -65271,
          -12665,
          61566,
          -178710,
          -241884,
          32124,
          643494,
          90261,
          -572625,
          1638778,
          -1721994,
          -3905093,
          -13896398,
          -668315,
          -538297,
          3862740,
          178952289,
          6482037,
          -9415911,
          15581333,
          -3993927,
          4584944,
          8600635,
          -20113291,
          -7529833,
          -2933208,
          3053020,
          -13678603,
          6698588,
          12115657,
          -6285781,
          11022235,
          -5625546,
          -11551904,
          -5768959,
          3620577,
          2647207,
          -2535691,
          1161156,
          12887644,
          -4401953,
          1135411,
          -12068936,
          -7297385,
          4916068,
          279789,
          -2304457,
          1398630,
          -16544348,
          -782962,
          50007849,
          78896483,
          -112740757,
          44359946,
          64680087,
          41876222,
          -422564766
        ],
        [
          -12,
          7,
          -564,
          199,
          361,
          -41,
          -1047,
          -5307,
          -687,
          1801,
          7,
          -1540,
          -5933,
          -1062,
          1597,
          2325,
          -2546,
          -6012,
          -72843,
          58870,
          -82607,
          -38131,
          -136095,
          24317,
          -23134,
          353632,
          -404029,
          -1003043,
          -1094222,
          121092,
          -277703,
          1462233,
          6229273,
          2156997,
          -9470614,
          -2219652,
          3541164,
          4810697,
          -31277327,
          47924884,
          -3409737,
          -92435759,
          142885143,
          104523535,
          -106168827,
          -240835442,
          -3849406,
          39374501,
          7314295,
          58520506,
          -67984090,
          33660716,
          -40811016,
          36699454,
          -72876170,
          -32359169,
          -38475012,
          -92562146,
          195237694,
          109611594,
          -139498605,
          -62679409,
          92139804,
          153035596,
          102274211,
          -49797900,
          -124017670,
          138781355,
          -73318713,
          -36142454,
          119762246,
          30338155,
          -192947868
        ],
        [
          0,
          -9,
          -109,
          80,
          -174,
          -30,
          80,
          -114,
          82,
          -7,
          -126,
          -255,
          -182,
          587,
          10,
          646,
          3433,
          -5678,
          -8926,
          -9472,
          -6068,
          -52296,
          -74520,
          -57361,
          7144,
          476882,
          -215285,
          -4642536,
          1259632,
          577181,
          950613,
          208546,
          164467,
          2708887,
          -3423062,
          -3298716,
          -985826,
          5613963,
          -13299457,
          5734052,
          10541451,
          -27801789,
          43878806,
          31755768,
          -29923817,
          -106964097,
          -1301065,
          -18301612,
          -30686036,
          24137763,
          -24090756,
          42226987,
          -74674153,
          -208990388,
          -92271310,
          -140346774,
          267085385,
          -32123563,
          -310786271,
          14080073,
          99898583,
          85917088,
          -67022203,
          -73023700,
          168534908,
          12450395,
          -62273703,
          131234525,
          -89818290,
          -8459601,
          94657934,
          8343619,
          -89511315
        ],
        [
          -9920,
          1394,
          -336825,
          -671197,
          947027,
          432759,
          -1021807,
          1026424,
          -1185479,
          996073,
          -3772892,
          -5647774,
          5212099,
          -4492926,
          4031974,
          2555508,
          2855341,
          1266628,
          4756221,
          -5758896,
          -4765139,
          -2356224,
          -2005355,
          -3891239,
          -265035,
          -8908226,
          3282878,
          4160434,
          9008997,
          736789,
          -729191,
          -7786301,
          -3629257,
          8501846,
          -2827550,
          6494037,
          -1696711,
          -2380480,
          -1189304,
          -2380751,
          -4250696,
          -8524025,
          6520100,
          -4472125,
          -140265,
          2945890,
          697842,
          5096577,
          -6289997,
          -14530486,
          -5790466,
          3138020,
          2925890,
          -3237216,
          -766157,
          14506868,
          -5179085,
          5092033,
          -8514433,
          -7507488,
          -2573679,
          1433220,
          8705109,
          2950667,
          -4357784,
          5221666,
          53577585,
          49449536,
          -44414806,
          33865554,
          19335332,
          60697058,
          -721468492
        ],
        [
          -2,
          -2,
          22,
          28,
          -465,
          616,
          542,
          258,
          -2418,
          985,
          -2947,
          -5233,
          229,
          -2515,
          4420,
          2903,
          -10161,
          -23037,
          31314,
          -13719,
          -16234,
          -12625,
          37523,
          -7853,
          -26903,
          216795,
          10255,
          -1323782,
          1167704,
          -187922,
          1468915,
          -102428,
          -23974,
          2509928,
          -6567602,
          -1615914,
          -3377984,
          5493911,
          -9347905,
          3351141,
          11801628,
          -46911331,
          51552349,
          53321949,
          -34017980,
          -80659619,
          -16436108,
          10524374,
          1632599,
          65500452,
          43257183,
          -105670110,
          67447757,
          102906842,
          55499156,
          36859555,
          -126644040,
          50890139,
          79426218,
          -190370441,
          195229915,
          60618653,
          -234101479,
          -305428675,
          265941551,
          51527104,
          -32160958,
          162344592,
          -99591784,
          -19316832,
          204984377,
          -49434874,
          -65307622
        ],
        [
          -5617,
          1549,
          -131793,
          -323088,
          288429,
          181441,
          -445040,
          444678,
          -183401,
          -87934,
          -661632,
          -691975,
          184837,
          166420,
          -1057112,
          -13875520,
          3790752,
          2113309,
          2909736,
          -9668072,
          -7701708,
          -2142447,
          7614679,
          1172505,
          2093013,
          -2962167,
          4365789,
          5015965,
          8534233,
          -164912,
          -435622,
          -8123118,
          -3891971,
          7315608,
          3209637,
          6263537,
          341810,
          -1492726,
          993364,
          -2544608,
          -7785527,
          -7466615,
          6903837,
          -4810806,
          673259,
          2020665,
          -345653,
          4901847,
          -5928879,
          -12663734,
          -4961849,
          3233497,
          3090863,
          -3198528,
          -244925,
          13802174,
          -5447504,
          4160881,
          -8214899,
          -7347833,
          -2857828,
          2548511,
          8943899,
          3109032,
          -3272947,
          4378460,
          51436551,
          53197169,
          -52273430,
          37895171,
          25281095,
          57043919,
          -683056337
        ],
        [
          -2,
          -8,
          31,
          41,
          -265,
          432,
          471,
          44,
          -1641,
          -468,
          153,
          -379,
          -2007,
          1385,
          3764,
          -3063,
          1696,
          450,
          -10134,
          10721,
          -140797,
          -186548,
          1189,
          131865,
          25782,
          19537,
          -174957,
          -2476930,
          3357892,
          293626,
          548899,
          -226918,
          -1085400,
          3781233,
          -195323,
          -1572084,
          -842561,
          8353299,
          -4218752,
          15813601,
          -8917123,
          -27083131,
          21704673,
          3116687,
          16149700,
          122672990,
          49176842,
          -24355636,
          45313194,
          -63692461,
          -31688072,
          155130130,
          -3688341,
          149290194,
          -127008403,
          -156600076,
          117907512,
          -205095052,
          146869714,
          114568154,
          -17469504,
          55933202,
          -36376597,
          -310003597,
          -103715374,
          57021158,
          163877968,
          46776206,
          -4036424,
          -29520580,
          369502987,
          -95023188,
          -77000391
        ],
        [
          -27877,
          15001,
          -1518546,
          378074,
          772308,
          -300877,
          -2676211,
          799158,
          5428252,
          -1807814,
          2048374,
          2967458,
          4902461,
          -1210,
          -877022,
          1528719,
          -681369,
          2460211,
          -1865037,
          -13358427,
          -3541776,
          -801978,
          6745409,
          9117559,
          2327199,
          -2919968,
          5745522,
          841065,
          7452083,
          -5172894,
          66262,
          -19212756,
          758868,
          9763945,
          45971356,
          2684302,
          10734073,
          -3887817,
          18672289,
          -9118695,
          -44731829,
          24810622,
          9240695,
          -8204292,
          16607726,
          -17431835,
          -6865517,
          -3190113,
          6120705,
          19568238,
          7601162,
          1472655,
          9636547,
          2112778,
          8055227,
          -11669934,
          -1408572,
          950240,
          1293716,
          8876881,
          -2573500,
          14329284,
          10102246,
          -39252,
          15988253,
          -27368247,
          -8610429,
          5891387,
          40217140,
          -96970368,
          110938291,
          -37001289,
          -279176614
        ],
        [
          -8233,
          12779,
          -277445,
          -490246,
          -611360,
          -397863,
          -924566,
          515536,
          -2346999,
          -350289,
          194343,
          1304277,
          248499,
          143071,
          -1265676,
          952817,
          1653295,
          -1027077,
          -12466875,
          1208887,
          -30198873,
          -17458598,
          -19466008,
          7182521,
          1287605,
          5762750,
          -189446,
          -1756144,
          -5671662,
          1690889,
          -8630066,
          -7990890,
          -1949466,
          12296091,
          9555644,
          2102974,
          36499699,
          -3680949,
          -31904957,
          15039815,
          -37441660,
          -50370292,
          92237348,
          18399593,
          -12518469,
          38762566,
          17449139,
          24975808,
          -16958334,
          -73586871,
          -22510308,
          9785716,
          24464320,
          -15984832,
          27567185,
          67355930,
          -18543150,
          70462897,
          -68845528,
          -31056142,
          -19648862,
          26176226,
          41581097,
          26999450,
          -13798884,
          33047202,
          223020990,
          -73774896,
          107343592,
          -28236091,
          582556938,
          -244619600,
          566710705
        ],
        [
          -889,
          1681,
          -34713,
          -26414,
          -21180,
          -58043,
          20813,
          -77206,
          110438,
          -247090,
          -148574,
          -795833,
          58008,
          1746573,
          161286,
          300938,
          235043,
          857013,
          -4566133,
          -3557654,
          -17169439,
          42032635,
          -4588951,
          -6843889,
          1566462,
          3236570,
          667920,
          -176010,
          2602543,
          -106840,
          4678915,
          -11547194,
          -4324460,
          37741757,
          -96336793,
          28895025,
          -111129092,
          -20786114,
          54015994,
          -11635319,
          -17158183,
          49466267,
          26115079,
          -32469205,
          18662502,
          -31081741,
          -33451338,
          7261550,
          10083883,
          26834296,
          -2820436,
          -1120160,
          -9440045,
          15148352,
          12493003,
          -20632893,
          606499,
          23968824,
          -3091634,
          19154174,
          -19806726,
          32372728,
          -8476684,
          14676178,
          -1661978,
          -43675637,
          46484536,
          -42884812,
          69454080,
          -151448254,
          328879494,
          -157510434,
          263614343
        ],
        [
          -906,
          1998,
          -21826,
          -28714,
          -137540,
          -74212,
          -120881,
          58238,
          -86663,
          525160,
          16952,
          -46533,
          15550,
          -186839,
          -806297,
          191410,
          -27288,
          1385493,
          11565252,
          -3727053,
          26191121,
          16557282,
          18038870,
          -595095,
          180832,
          -14458035,
          71681,
          -9882058,
          -14251737,
          4265885,
          -4286820,
          -8876477,
          -3031841,
          14070101,
          -7107215,
          -2580350,
          40743627,
          -6918752,
          -50128861,
          23115580,
          -30793675,
          -72719005,
          111338755,
          29270704,
          -21551315,
          54168408,
          27185378,
          30121191,
          -21660102,
          -101600070,
          -31066042,
          11883398,
          29152883,
          -20823847,
          29845531,
          86749344,
          -21122879,
          87745137,
          -83919955,
          -40177358,
          -23954244,
          28840412,
          49414192,
          30538997,
          -20670172,
          54220133,
          274337452,
          -91982299,
          171665950,
          -28887821,
          651875023,
          -281713118,
          584093696
        ],
        [
          -14043,
          -3826,
          -750868,
          -860251,
          536608,
          19698,
          432865,
          249670,
          374139,
          297881,
          -775244,
          -1212134,
          238459,
          -1538795,
          1046043,
          -1618818,
          2921297,
          893780,
          -27564999,
          16778867,
          19018898,
          6241412,
          5448619,
          18384214,
          7869099,
          36139702,
          691475,
          8778792,
          298401,
          -3986700,
          3491375,
          1740330,
          -3204475,
          -321371,
          38564741,
          12943708,
          7085241,
          4626856,
          31876303,
          -11813057,
          -54638713,
          26089013,
          18075128,
          -20254015,
          20960831,
          -14612690,
          -24647959,
          11090079,
          -1195480,
          23240190,
          6305528,
          5602815,
          -731458,
          2574590,
          12713613,
          -2441022,
          -8819761,
          -2292074,
          -8094366,
          6806914,
          -11351638,
          18357535,
          8199486,
          9386125,
          2716376,
          -40612987,
          41952341,
          68340071,
          -188364515,
          -4886476,
          271511480,
          -60334343,
          420878430
        ],
        [
          -6128,
          198,
          -275522,
          -955128,
          -68629,
          -102376,
          1012705,
          -277611,
          386842,
          455771,
          119537,
          -71029,
          331699,
          1448906,
          43825,
          375734,
          1610124,
          -11298883,
          -15005425,
          -5138470,
          -152307,
          -10024056,
          18700760,
          -45270876,
          -13857490,
          -19704127,
          -263574,
          4879452,
          16083357,
          -409563,
          -2009503,
          5244881,
          -1664089,
          -5728690,
          28626127,
          20041499,
          2238800,
          4110162,
          28624403,
          -10664937,
          -45163481,
          21914730,
          15372981,
          -23032399,
          18364158,
          -14083107,
          -24577207,
          12273770,
          -2956502,
          22164541,
          5241879,
          4927871,
          -2162507,
          2094739,
          11223908,
          -523464,
          -9367751,
          -4517769,
          -8220379,
          5904695,
          -11470817,
          15201198,
          7513461,
          10156628,
          -1327439,
          -40774239,
          45843016,
          85441393,
          -219275301,
          19761385,
          253462235,
          -33259348,
          402830192
        ],
        [
          -4641,
          4603,
          -263196,
          -227996,
          -198036,
          40627,
          81205,
          -4825,
          -689844,
          -573577,
          -208538,
          528007,
          -165773,
          347562,
          194955,
          341337,
          332189,
          684679,
          23904851,
          -9893934,
          5271544,
          -7345494,
          -10728529,
          -20252602,
          -53,
          60038120,
          696547,
          23059126,
          4392141,
          -7263421,
          401744,
          -3022572,
          -3302363,
          7332931,
          31199082,
          16307483,
          -5454730,
          3316152,
          38768579,
          -13719600,
          -52912777,
          28943298,
          16289510,
          -21811138,
          20955950,
          -21037515,
          -24861825,
          9633003,
          885867,
          25717430,
          6253771,
          5625718,
          -1205624,
          3337231,
          12746125,
          -7058785,
          -7243162,
          -2060880,
          -6621537,
          5521323,
          -13186856,
          21041660,
          8158477,
          11622663,
          4431248,
          -39676924,
          45591967,
          46595246,
          -149531489,
          -30687025,
          307003420,
          -86681282,
          441960208
        ],
        [
          -176432,
          58251,
          1924284,
          -1749189,
          2612536,
          3720537,
          -1720825,
          1839579,
          -236768,
          38735,
          -959463,
          540513,
          -3032056,
          -244442,
          -905519,
          839488,
          -6047389,
          1314292,
          4358046,
          -468811,
          -6111532,
          1563752,
          4743394,
          9645715,
          642107,
          -13580160,
          679616,
          406565,
          4024735,
          -1429585,
          699759,
          2740406,
          -2028005,
          -7924580,
          48110249,
          13926697,
          12318366,
          6716309,
          34124213,
          -14149927,
          -56722495,
          33230546,
          9489836,
          -22745462,
          23963465,
          -19341551,
          -28158846,
          9565776,
          -102683,
          34118170,
          10625839,
          4620502,
          -2102637,
          4044884,
          11325031,
          -9101633,
          -8213978,
          -11157080,
          -1927412,
          12549039,
          -9654247,
          15879738,
          5757046,
          6486662,
          4770574,
          -50965407,
          18006063,
          94613663,
          -240049212,
          4889140,
          217555486,
          -24231500,
          437492358
        ],
        [
          -170416,
          45830,
          888860,
          224629,
          -5217799,
          -753832,
          1521,
          -459272,
          1451281,
          112186,
          1082001,
          -1592007,
          -1399612,
          -2278075,
          3288489,
          -444270,
          -1637452,
          2149138,
          4856183,
          -1089305,
          -7018428,
          1224737,
          5472599,
          11522250,
          1270757,
          -13708931,
          893312,
          286315,
          4112990,
          -1243486,
          535598,
          2433159,
          -1847562,
          -8178446,
          49432606,
          13832545,
          12955214,
          6897923,
          34392048,
          -14380545,
          -57444515,
          33922984,
          9092583,
          -22863291,
          24236226,
          -19814648,
          -28364646,
          9341711,
          87949,
          34851567,
          10951229,
          4566024,
          -2047586,
          4077400,
          11331163,
          -9589408,
          -8198530,
          -11597767,
          -1529265,
          12845131,
          -9602878,
          16068890,
          5731552,
          6396129,
          5082706,
          -51362872,
          16768987,
          95532974,
          -241274243,
          5258638,
          215304756,
          -24142786,
          439760991
        ],
        [
          -180577,
          51722,
          109568,
          3594583,
          2404375,
          -2286239,
          3115727,
          -2241596,
          -2363458,
          825076,
          -283509,
          429613,
          2022391,
          -482899,
          -1501941,
          34486,
          -1631706,
          1667627,
          4092845,
          -1139364,
          -6299776,
          1068860,
          5275561,
          11103160,
          1535067,
          -12171215,
          1024359,
          531371,
          3890047,
          -1525890,
          692576,
          2503712,
          -1966331,
          -7840113,
          48304236,
          13809168,
          12420379,
          6719469,
          34080840,
          -14235487,
          -56767806,
          33424673,
          9326163,
          -22747497,
          24046337,
          -19413227,
          -28227983,
          9388499,
          -15114,
          34303783,
          10685992,
          4609562,
          -2138139,
          4073563,
          11219682,
          -9276714,
          -8207132,
          -11297821,
          -1690978,
          12504791,
          -9567524,
          15972020,
          5615583,
          6531051,
          4860548,
          -50979942,
          17393836,
          94386036,
          -239814137,
          5514207,
          216544895,
          -24746888,
          433706188
        ],
        [
          -126082,
          -2130485,
          -640,
          9433,
          3283,
          27359,
          -36980,
          21703,
          -15755,
          51176,
          19416,
          83417,
          -8860,
          -100101,
          -83247,
          23032,
          68937,
          305777,
          21478,
          -4388,
          -220661,
          -80392,
          -43310,
          -431319,
          -30860,
          -143452,
          191066,
          -89362,
          74512,
          -116476,
          -95687,
          -365842,
          110448,
          33472,
          237293,
          -96650,
          -440683,
          -134074,
          237907,
          125187,
          -216724,
          110712,
          367640,
          47848,
          119193,
          -156314,
          23592,
          -50954,
          197046,
          141622,
          38730,
          -13110,
          194904,
          80090,
          180372,
          -214801,
          81357,
          267735,
          -121069,
          3226,
          -34240,
          184856,
          145436,
          71023,
          235540,
          -304863,
          -700600,
          -2993493,
          3485190,
          -1816302,
          3952905,
          -3140147,
          11380292
        ],
        [
          -3,
          -17,
          -596,
          -41,
          -91,
          -634,
          165,
          -494,
          -875,
          136,
          1070,
          424,
          2568,
          1340,
          -1765,
          -1167,
          -6650,
          -10253,
          -22294,
          4545,
          -10560,
          49202,
          78033,
          190738,
          -308085,
          -38186,
          413864,
          -1449866,
          -2028159,
          -1433079,
          -1666468,
          5429596,
          -3536007,
          -16579906,
          -5264323,
          -3613646,
          20253877,
          21155110,
          36566497,
          -19558826,
          15263879,
          48809598,
          -87265421,
          -50891749,
          -23500941,
          -155989909,
          66565860,
          134405311,
          86176638,
          -130176011,
          -116735736,
          42819330,
          260502612,
          86688266,
          -3908427,
          -5686097,
          36985810,
          -5662599,
          -101099370,
          56346748,
          47340878,
          -208177758,
          -148466185,
          49502248,
          -53537305,
          72411456,
          -18994364,
          197106699,
          149250221,
          46335134,
          239924330,
          -138330584,
          -20783194
        ],
        [
          -81222,
          26094,
          1444659,
          863837,
          -96190,
          383227,
          787160,
          -249253,
          439695,
          -48683,
          160769,
          235535,
          -451842,
          -248597,
          497340,
          236730,
          -1335054,
          880229,
          -7322352,
          -3531685,
          5913901,
          -3220276,
          -7648389,
          -11913883,
          30573972,
          -14465,
          -10039726,
          9485070,
          19089043,
          34990943,
          6240555,
          -70936516,
          2552384,
          26438964,
          38600003,
          -21413518,
          -48356114,
          24796860,
          -42349545,
          -6117611,
          10385826,
          -7622417,
          11455990,
          1656904,
          1033120,
          6479140,
          51393990,
          15645637,
          -11194860,
          -28703807,
          -8212200,
          -7057202,
          41429368,
          -18547053,
          10504085,
          18647022,
          2516294,
          8285936,
          -9928087,
          -691899,
          35734404,
          -51487159,
          24942957,
          -19682416,
          -15858765,
          -110112464,
          -61027270,
          -229081306,
          21135140,
          -382964000,
          330626995,
          883338042,
          -949382329
        ],
        [
          -4,
          27,
          -150,
          -288,
          -218,
          -508,
          238,
          51,
          -1987,
          352,
          123,
          -358,
          -334,
          849,
          -581,
          155,
          -9445,
          -14502,
          -56949,
          -144621,
          -1133,
          48368,
          19779,
          102429,
          368589,
          -856,
          -13697,
          404153,
          -1892815,
          3035864,
          -816656,
          79438,
          86299,
          -25708734,
          7023340,
          -10135107,
          1472023,
          -12985785,
          -16270273,
          -35797837,
          15550633,
          41575744,
          -65185497,
          -56799139,
          -32040225,
          -30590808,
          104288674,
          123144045,
          -20418487,
          24604397,
          -122269046,
          -110770908,
          -258388492,
          167129414,
          -59821538,
          -109093647,
          -106897604,
          48396336,
          -119364206,
          -61195937,
          23512047,
          -43012917,
          254287447,
          -100526112,
          43356776,
          71120927,
          3408172,
          131865004,
          151440213,
          -12034085,
          228023673,
          -36795676,
          -59071733
        ],
        [
          -550,
          -525,
          -33070,
          30963,
          -33601,
          -71035,
          18662,
          -65583,
          35353,
          19213,
          53981,
          -34327,
          155129,
          -3749,
          12841,
          -182230,
          -2155332,
          173123,
          3150853,
          11242394,
          -4424699,
          1147619,
          7657608,
          3896299,
          -36343017,
          6352386,
          2276574,
          -36323,
          3498195,
          -39430792,
          -4358213,
          55287110,
          -4992663,
          104041810,
          52793861,
          -23395341,
          -35979528,
          -2388563,
          -24308236,
          -6797797,
          12674628,
          -9526403,
          2703897,
          -664078,
          5522910,
          3194292,
          51724192,
          14280470,
          -11024222,
          -21612102,
          -11704254,
          -6889369,
          23634061,
          -11297143,
          4112990,
          9303352,
          -1693016,
          9681372,
          -9786197,
          -13531548,
          38227282,
          -50740431,
          39392980,
          -19937675,
          -10212873,
          -99480424,
          -71909292,
          -238344004,
          30702925,
          -355468898,
          327332077,
          728886232,
          -928285041
        ],
        [
          -79971,
          24394,
          1477695,
          821255,
          -41133,
          484555,
          750908,
          -163124,
          426535,
          -71651,
          102001,
          304657,
          -641589,
          -232109,
          435056,
          500218,
          2367343,
          665944,
          -8635267,
          -12463104,
          8333355,
          -1592860,
          -12375918,
          -2547294,
          1200663,
          466264,
          58743070,
          -3729864,
          872527,
          -22267794,
          -4825425,
          12852163,
          -2099359,
          70835372,
          -23743431,
          1573952,
          51783055,
          -37854606,
          -30656375,
          -15020965,
          -4050246,
          3623693,
          -3613101,
          -10068171,
          16609010,
          -3971245,
          20661905,
          23241196,
          -6741624,
          -3289808,
          -3752055,
          10512685,
          14050920,
          6785095,
          -5477521,
          -5069392,
          -1191344,
          6354842,
          -3870422,
          -8283105,
          14324817,
          -14936000,
          39730152,
          -12062932,
          6122965,
          -22542719,
          -21356138,
          -54399758,
          -256183640,
          -308201321,
          -250313613,
          -1014056118,
          -790340583
        ],
        [
          0,
          -16,
          -411,
          -144,
          65,
          -211,
          -109,
          -146,
          -280,
          -97,
          528,
          463,
          205,
          1585,
          -855,
          -36,
          1213,
          -1624,
          -16983,
          -53279,
          48782,
          -55576,
          -37807,
          78767,
          57483,
          -57181,
          239051,
          81222,
          -1688611,
          158878,
          -853654,
          2352681,
          243816,
          -7746510,
          4492630,
          -13179279,
          -8265967,
          -22387793,
          -12118057,
          -12436463,
          43969685,
          73428381,
          -3336305,
          -37164893,
          -47593247,
          3992984,
          -31188609,
          73186024,
          -53515340,
          74163693,
          36733682,
          -20258567,
          39499117,
          42685690,
          123043255,
          233042972,
          335108863,
          -72233848,
          127327107,
          -31992580,
          48778413,
          -32499029,
          224712857,
          -37461038,
          130943571,
          154870004,
          41774119,
          117484082,
          62747908,
          9358460,
          160073249,
          -28324091,
          1317148
        ],
        [
          -46,
          -126,
          -523,
          1481,
          -2448,
          -3894,
          2208,
          -3213,
          -1155,
          1737,
          1073,
          -3953,
          3709,
          -2293,
          3894,
          -5628,
          -100501,
          7123,
          132613,
          313344,
          -306633,
          90875,
          599984,
          -26131,
          -135799,
          432834,
          565174,
          -432176,
          -2380049,
          3123016,
          -39559,
          14166149,
          -2198690,
          -42126352,
          -73611053,
          49110335,
          122479751,
          107709466,
          155492826,
          56372141,
          7361349,
          -29821117,
          3275640,
          8388231,
          1165540,
          10476903,
          -65508129,
          -70622161,
          45915385,
          -15926641,
          -13347071,
          -11747442,
          6527532,
          8891301,
          -28499001,
          8199070,
          26033310,
          -14338738,
          -10247805,
          -105872461,
          46780409,
          -48462850,
          152321012,
          -31789888,
          28997054,
          -88275117,
          -145645627,
          -341071184,
          39223462,
          -445618729,
          267701580,
          143162852,
          -750865790
        ],
        [
          -504,
          256,
          -9190,
          13687,
          -23195,
          -35295,
          12691,
          -28749,
          2660,
          7325,
          20005,
          -27626,
          62678,
          -9633,
          30214,
          -94808,
          -1248329,
          66128,
          525138,
          3182391,
          -972533,
          -869539,
          1793578,
          -6192983,
          25433094,
          -4195729,
          -61248500,
          -3286029,
          5227160,
          -82334505,
          -9803672,
          10999033,
          -2041869,
          7510641,
          39415611,
          -7244868,
          -39493570,
          -22679402,
          38964430,
          24973365,
          22230818,
          -44180128,
          9479726,
          -1873887,
          2228866,
          6773012,
          12200539,
          11539407,
          -2253863,
          -23969871,
          -11177369,
          11351812,
          8862629,
          4015566,
          -10758487,
          9333297,
          926755,
          17222403,
          -14423198,
          -33071562,
          8668106,
          -12830825,
          42346035,
          -339528,
          671810,
          15882892,
          15097209,
          -35877023,
          -134197330,
          -272307366,
          -198521489,
          -906211059,
          -718615813
        ],
        [
          -173,
          -891,
          2131,
          2750,
          3329,
          -367,
          3096,
          -1388,
          -3558,
          1339,
          -1845,
          3194,
          5688,
          1135,
          -9721,
          -2198,
          -657,
          10382,
          749461,
          1658222,
          -1147152,
          25248,
          1972924,
          -1407324,
          3962892,
          5552,
          -23738239,
          9921457,
          -2617634,
          105392173,
          14603178,
          53834924,
          869069,
          71074638,
          57493417,
          -8391084,
          1915426,
          -68815594,
          65479979,
          18436624,
          -5524912,
          -14738197,
          -694805,
          369384,
          7423625,
          -17622440,
          -2262306,
          -6577017,
          19164679,
          5181486,
          -4390805,
          6650588,
          9534929,
          19786010,
          -9787978,
          -19239788,
          9245425,
          544150,
          -3489765,
          -29294010,
          1153252,
          12706994,
          19969944,
          7339967,
          31704543,
          36236974,
          -87750359,
          -227683983,
          141938342,
          222967626,
          -24900355,
          -726483688,
          -712554758
        ],
        [
          -1,
          -5,
          -154,
          -20,
          2,
          -224,
          -9,
          -161,
          -93,
          46,
          147,
          -207,
          408,
          495,
          -245,
          292,
          -5741,
          4966,
          -15156,
          -33567,
          -9792,
          -55169,
          -11050,
          95803,
          50925,
          19165,
          141777,
          -236944,
          -1117222,
          -88410,
          -115575,
          1625821,
          62253,
          -3807315,
          -1573198,
          -11543056,
          -298439,
          -19331092,
          17146225,
          6787857,
          72634273,
          82100364,
          46428634,
          -13691869,
          -44363595,
          34789695,
          9222205,
          -30678831,
          -3555300,
          -30747554,
          9057914,
          -79398857,
          61298813,
          -153401346,
          100171689,
          34349829,
          -238835341,
          -366655148,
          -110742540,
          112748652,
          8483378,
          10786169,
          84518928,
          -51996792,
          97376091,
          93644971,
          10714161,
          48493165,
          56995397,
          -51704211,
          159190719,
          -132461675,
          -91673024
        ],
        [
          -32,
          -54,
          -675,
          1488,
          -3328,
          -4167,
          2449,
          -3853,
          -4606,
          2445,
          256,
          -4806,
          -183,
          -6284,
          3634,
          -7023,
          -133844,
          -3063,
          22682,
          -129333,
          -268647,
          62792,
          72495,
          96238,
          -38237,
          971400,
          210017,
          865960,
          -4825099,
          2481962,
          -1711154,
          29219062,
          -1813353,
          -85529110,
          -31739668,
          30802213,
          -27382866,
          -89284577,
          -56920679,
          -44062569,
          -167305583,
          -89376938,
          -80531089,
          -12371387,
          22878236,
          -16667578,
          55702483,
          40662569,
          -42006308,
          46407855,
          44294608,
          26339676,
          42687568,
          -13870997,
          19325700,
          -2228592,
          -11165633,
          -99936714,
          -18083899,
          -47403848,
          -48923541,
          50494825,
          -40515147,
          50807470,
          16288558,
          294357434,
          -169214911,
          -380761627,
          -66550637,
          -389663428,
          213419452,
          135537216,
          -680630847
        ],
        [
          -1200,
          1372,
          -61308,
          59016,
          -70943,
          -143006,
          42007,
          -127146,
          46837,
          36729,
          97160,
          -83646,
          288981,
          -11818,
          56299,
          -367672,
          -4895374,
          337639,
          3312697,
          16233305,
          -4857388,
          245082,
          8530979,
          572874,
          -32028281,
          9108036,
          5669750,
          10092662,
          20165373,
          25424358,
          4474948,
          -101927960,
          2646134,
          -40252562,
          8429299,
          -3340332,
          -25593265,
          -5134217,
          1100707,
          14697708,
          14511679,
          -31993724,
          14480764,
          -3904278,
          -51619,
          7876572,
          15923444,
          18147058,
          -5569611,
          -26027818,
          -7307159,
          10315384,
          22953960,
          -693478,
          -4959757,
          14776470,
          3597376,
          12355902,
          -13224987,
          -16771157,
          6560234,
          -12409453,
          32015134,
          -3427796,
          -3434501,
          3014615,
          17275872,
          -33277493,
          -201906145,
          -271624278,
          -235897039,
          -874835648,
          -763013482
        ],
        [
          -36,
          -127,
          -586,
          597,
          -740,
          -1644,
          582,
          -1379,
          -934,
          278,
          1045,
          -843,
          3861,
          208,
          178,
          -5219,
          -75528,
          -3846,
          -26947,
          1425,
          4123,
          41237,
          85016,
          -237685,
          37288,
          -334238,
          -2854721,
          -382068,
          -1708144,
          6289734,
          905444,
          21568234,
          -2585948,
          3670471,
          5402316,
          -4833510,
          -69242409,
          256823921,
          -105381750,
          -42362263,
          -79370874,
          50177682,
          -1452182,
          -3212169,
          11442540,
          -9147047,
          -3892638,
          -16958650,
          1709997,
          9937338,
          14955754,
          -5426571,
          5305866,
          -5083498,
          18092642,
          1914502,
          -9077610,
          -29827392,
          -3005808,
          -12347114,
          -26262644,
          17237974,
          25665206,
          7443256,
          40169291,
          57515385,
          -52468242,
          -148559639,
          130152732,
          247158299,
          24723877,
          -644654293,
          -620212216
        ],
        [
          -66042,
          22156,
          1232912,
          668785,
          -2240,
          441360,
          598833,
          -100604,
          373896,
          -80298,
          74570,
          303184,
          -562918,
          -168764,
          309701,
          505053,
          3695652,
          404140,
          -6269999,
          -10289159,
          7197354,
          262902,
          -10746642,
          4261793,
          -20416110,
          406739,
          5100701,
          -1226241,
          6607786,
          -33083232,
          -2790123,
          -22242497,
          1517087,
          -40821573,
          55851064,
          -2331345,
          -79157589,
          -18341727,
          98854418,
          44227733,
          13403498,
          -54207342,
          14029553,
          6446636,
          -16167413,
          -1778767,
          -27735969,
          -23250012,
          18800406,
          -20691078,
          -12354743,
          4839153,
          -8936178,
          13585382,
          -11850194,
          8842360,
          5062305,
          -2640892,
          -16898166,
          -53690765,
          -25562560,
          36399972,
          1291040,
          25917355,
          27345162,
          94525480,
          -37342661,
          -261554092,
          335983368,
          843358675,
          263708546,
          44888499,
          -808588899
        ],
        [
          0,
          40,
          23,
          61,
          -328,
          -285,
          446,
          -362,
          -2220,
          723,
          -583,
          -661,
          -1765,
          529,
          1387,
          592,
          -11081,
          5710,
          -12280,
          -133732,
          -9015,
          102386,
          50651,
          219716,
          -88563,
          244426,
          -487107,
          222170,
          648545,
          499761,
          -148245,
          934080,
          273256,
          -1289898,
          3849304,
          -9383782,
          13805014,
          12327472,
          -29214110,
          7464803,
          45910029,
          -145873506,
          -94198040,
          -122476920,
          41368213,
          -48506941,
          -143860949,
          -24581532,
          70485433,
          41570699,
          1675728,
          -58281416,
          -4219134,
          -66905466,
          95162040,
          -31756204,
          -33785872,
          147631454,
          46789720,
          346263830,
          80382914,
          17620614,
          72655143,
          -98211294,
          28829830,
          125334253,
          40706495,
          -60265014,
          -11924114,
          -7142282,
          309987892,
          -90315787,
          -197389542
        ],
        [
          -25,
          -137,
          -478,
          -185,
          -1560,
          -1356,
          23,
          -751,
          -426,
          322,
          562,
          -688,
          1506,
          -993,
          2964,
          -2024,
          -51913,
          10203,
          78492,
          -110599,
          -56623,
          61065,
          143470,
          -428285,
          -154020,
          1025180,
          -140808,
          260641,
          -2942284,
          678406,
          -250554,
          15502103,
          251803,
          -45463452,
          12298219,
          -8139173,
          8820406,
          -21861597,
          -31059117,
          -3748773,
          97554187,
          196460777,
          146809180,
          41021299,
          17878504,
          7034380,
          -67704623,
          720048,
          6372503,
          10153270,
          25407655,
          91850674,
          42381503,
          -10476376,
          -50267358,
          -121237677,
          -49150799,
          189022544,
          32588742,
          31457295,
          26870532,
          -7820961,
          17620328,
          15534315,
          -34354106,
          358382271,
          -59685896,
          -251019068,
          -248769941,
          -91535600,
          173572677,
          108334282,
          -698885820
        ],
        [
          -24,
          -272,
          -420,
          333,
          -1310,
          -1505,
          228,
          -1065,
          90,
          -327,
          634,
          -301,
          2542,
          -2578,
          1974,
          -2765,
          -51332,
          23519,
          94599,
          16510,
          -63342,
          -132196,
          84420,
          -551841,
          110080,
          990971,
          719344,
          185215,
          -3784775,
          96815,
          327185,
          18220744,
          -317488,
          -47116035,
          1550409,
          8442,
          -15478816,
          -44591850,
          -14226348,
          -24527531,
          -75605310,
          94343842,
          -6310372,
          55969561,
          -224800540,
          31482067,
          26892606,
          -124601220,
          95756530,
          -112704182,
          -95263527,
          -147643818,
          -61072352,
          6815057,
          37318598,
          77895689,
          71398996,
          76867795,
          23375074,
          148906990,
          11541961,
          34934866,
          -87536262,
          -56851192,
          -20453430,
          -225052203,
          -27092684,
          -196610588,
          -184815280,
          -11314896,
          85316846,
          -177782155,
          -617005508
        ],
        [
          -11,
          -115,
          -574,
          231,
          -278,
          -855,
          204,
          -604,
          421,
          -244,
          621,
          -14,
          1754,
          774,
          589,
          -720,
          -6137,
          13384,
          106176,
          87609,
          -6284,
          -153626,
          166384,
          -202310,
          110131,
          401793,
          573693,
          -426612,
          -2805461,
          807217,
          -1119836,
          10303843,
          -563105,
          -24969262,
          -17425027,
          8316353,
          27459209,
          39582131,
          82188312,
          31975075,
          29141022,
          18192439,
          32016450,
          22485632,
          53820720,
          14311213,
          300003545,
          133146809,
          -156928329,
          75960951,
          67408564,
          -20206522,
          -13388716,
          -63641024,
          80426137,
          12772696,
          11868231,
          88377003,
          62106614,
          199192011,
          -20067650,
          92534547,
          -97098763,
          -26677423,
          19770134,
          -102366478,
          1333445,
          -82086281,
          42262126,
          102256521,
          65828167,
          -107112151,
          -486651452
        ],
        [
          -1989,
          918,
          -58935,
          73369,
          -107772,
          -182700,
          71199,
          -161756,
          21577,
          54661,
          104675,
          -143788,
          316504,
          -31855,
          128494,
          -467749,
          -6734511,
          420772,
          2006074,
          14952497,
          -3954913,
          -1935725,
          7079489,
          -10133651,
          14136452,
          2601865,
          4824097,
          1574529,
          12808340,
          -31797365,
          -5420466,
          -36368364,
          -1050277,
          59645537,
          -56228471,
          20538674,
          113447151,
          -48154056,
          -27869350,
          -38676348,
          -61134548,
          57921819,
          -11959917,
          -6159484,
          12143565,
          -32068214,
          -16350954,
          -15831341,
          12966156,
          31441221,
          9014523,
          -2701651,
          -3626511,
          15777532,
          3382354,
          -24817698,
          2187198,
          -21705842,
          10032393,
          6656806,
          -21362416,
          48058931,
          -14473081,
          4394173,
          46233418,
          37271855,
          -89978424,
          -223936031,
          271434919,
          787036069,
          201674483,
          22678764,
          -847106513
        ],
        [
          -66357,
          17052,
          1244399,
          670307,
          15524,
          464317,
          594807,
          -86739,
          380006,
          -84861,
          67922,
          336106,
          -586706,
          -178527,
          259298,
          561096,
          4544863,
          494917,
          -3850848,
          -4459639,
          3181706,
          258232,
          -3773264,
          2885100,
          -21208980,
          4403532,
          -44051138,
          8896087,
          11916529,
          3413286,
          -300648,
          -9558329,
          -2682945,
          13153571,
          -27580088,
          25752552,
          76816701,
          -7211308,
          -17917984,
          -31274949,
          -83372825,
          65331530,
          17912270,
          8828150,
          8366120,
          -18949322,
          -20750978,
          -40470078,
          10132053,
          20072636,
          15583356,
          -5768211,
          -6352636,
          -7992009,
          14699005,
          -11740151,
          -7883527,
          36805377,
          15306847,
          52865848,
          -30781900,
          70157670,
          -28600468,
          6908757,
          22993194,
          76249544,
          220406917,
          504204138,
          559221860,
          -377898356,
          -257002910,
          128688626,
          -918458222
        ],
        [
          -10,
          22,
          59,
          -259,
          -1896,
          -689,
          351,
          -483,
          -4055,
          1931,
          -859,
          -1836,
          -4453,
          -2115,
          2773,
          -604,
          -36086,
          -21641,
          56462,
          -122857,
          -139782,
          92671,
          210175,
          76597,
          -55907,
          618668,
          -293334,
          300767,
          -540325,
          649262,
          -883938,
          8559666,
          310876,
          -25763801,
          14779153,
          -10987488,
          27820263,
          -1129525,
          -44218708,
          4942647,
          109953300,
          14314699,
          57846960,
          -59175753,
          198213047,
          -75150786,
          -40325457,
          -20487751,
          61664440,
          -19804717,
          -87149068,
          -98796133,
          -124733093,
          139583250,
          36675483,
          128846952,
          74952042,
          -100760594,
          -62950433,
          -5470331,
          -147676077,
          137815170,
          -222239820,
          73865409,
          -29585926,
          -60608312,
          -7631544,
          -161200095,
          11296472,
          -203892941,
          154711410,
          -47548393,
          -490408864
        ],
        [
          -10,
          1,
          4,
          -247,
          -1262,
          -581,
          179,
          -213,
          -3349,
          1936,
          -471,
          -1071,
          -2617,
          -561,
          1318,
          -784,
          -16092,
          -12072,
          35541,
          -19737,
          -121738,
          126935,
          256641,
          107998,
          3898,
          241071,
          -232234,
          143049,
          -309655,
          539631,
          -991897,
          5079135,
          92878,
          -12901615,
          12605504,
          -9264095,
          24868919,
          11331286,
          -17291378,
          2649167,
          65092836,
          9279982,
          -63219161,
          -54113345,
          -205921773,
          56951562,
          -177183630,
          185611963,
          -103415728,
          91965676,
          68083532,
          140271262,
          -10630897,
          51693500,
          -7250796,
          -12186567,
          -48968917,
          -17655978,
          -64194079,
          -4583984,
          -89561568,
          108327139,
          -136548976,
          23784682,
          -17014502,
          -220760661,
          30022557,
          -134670891,
          203489011,
          -166177109,
          185628151,
          -128459370,
          -489397582
        ],
        [
          -20,
          109,
          -91,
          875,
          -3529,
          -2669,
          1975,
          -2720,
          -6460,
          2511,
          -1218,
          -4410,
          -5030,
          -6497,
          5385,
          -3500,
          -107083,
          -12773,
          115946,
          -354158,
          -279925,
          205469,
          169352,
          -13834,
          -215197,
          2167819,
          -687046,
          1218159,
          -3805116,
          2319622,
          -504568,
          28810117,
          -885817,
          -83215238,
          -12892850,
          7567648,
          -20774723,
          -68291448,
          -85511952,
          -25166995,
          3085774,
          11222238,
          56960445,
          -6540204,
          139849249,
          -17787300,
          -31786053,
          2950435,
          -365937,
          11844455,
          29902103,
          56568200,
          97421231,
          -43075358,
          -14339411,
          -42556672,
          -20005422,
          9117899,
          10120084,
          -24634115,
          92592268,
          -94575633,
          144707920,
          -80222264,
          41351811,
          -516314064,
          43198880,
          55274831,
          291058845,
          215727736,
          91091052,
          -220420907,
          -607196293
        ],
        [
          -2549,
          1112,
          -58675,
          85257,
          -129815,
          -211691,
          89419,
          -186365,
          5676,
          69603,
          112930,
          -174228,
          345179,
          -39835,
          174416,
          -534003,
          -7849385,
          525863,
          57572,
          10744417,
          -1699496,
          -2497484,
          2247619,
          -10898512,
          17687387,
          2120617,
          47183857,
          -992879,
          -799627,
          -589674,
          -603613,
          36248745,
          -1565698,
          -29618081,
          45359080,
          7354567,
          -62386135,
          7379332,
          65760931,
          27950888,
          -19330862,
          -25990652,
          36696001,
          15883543,
          -9847456,
          6361482,
          -28528089,
          -37817973,
          12196426,
          -24191102,
          -4610785,
          3055015,
          -11376305,
          -8286299,
          2092106,
          16055023,
          -8991361,
          51037465,
          -10001982,
          779357,
          -31708260,
          54055528,
          -10019257,
          23749387,
          5597565,
          117544266,
          260726494,
          444934251,
          554286226,
          -272905035,
          -181910499,
          109619233,
          -913415581
        ],
        [
          -107633,
          31827,
          1848659,
          955865,
          132376,
          669616,
          180134,
          293248,
          2255198,
          -876259,
          737885,
          1655049,
          1699555,
          -119525,
          -292854,
          1405998,
          8231045,
          1215478,
          4806217,
          16595964,
          -9246123,
          -1247107,
          14173798,
          -4865797,
          7573803,
          11806436,
          879798,
          15336049,
          4378938,
          9723639,
          526882,
          31005994,
          -14655795,
          -12317509,
          -63951510,
          21612664,
          -17164205,
          12311778,
          -12457546,
          4745642,
          40668672,
          -55696250,
          6509388,
          -12242304,
          -18726254,
          33481924,
          -9751485,
          30654232,
          -31353068,
          -54886169,
          -23798644,
          10222734,
          -18389478,
          -10152850,
          -10245942,
          59876602,
          -18891856,
          209615,
          -28953884,
          -33152570,
          -11207506,
          -13559043,
          3952303,
          15570192,
          -45024043,
          37867146,
          182497343,
          205997044,
          -451194904,
          356664357,
          11047867,
          205020462,
          -649667481
        ],
        [
          -6282,
          -10261,
          -105474,
          138622,
          -241710,
          -391617,
          81270,
          -290202,
          188506,
          53193,
          289136,
          -192963,
          925914,
          3186,
          300047,
          -865213,
          -14572550,
          1691209,
          -11049101,
          -15280683,
          7531617,
          -997093,
          -11013415,
          2316556,
          -11125233,
          6753727,
          -21995520,
          16696599,
          5273284,
          11596943,
          1078631,
          30172664,
          -14872425,
          -1479293,
          -65780855,
          23107215,
          -1530353,
          9354235,
          -15727852,
          -2046903,
          30917449,
          -40582234,
          3477655,
          -13611353,
          -15217869,
          28501350,
          -8174224,
          29692879,
          -30329139,
          -45263104,
          -20146244,
          8610077,
          -17656712,
          -9117759,
          -8449668,
          52905245,
          -17598051,
          -1630191,
          -23929192,
          -25014602,
          -9732927,
          -11843039,
          1561563,
          12528457,
          -41884634,
          23939302,
          167292207,
          208012810,
          -449806729,
          302223494,
          7367592,
          205761495,
          -614312686
        ],
        [
          -16,
          85,
          317,
          -287,
          194,
          -717,
          -1122,
          1042,
          -1268,
          1445,
          -743,
          73,
          1088,
          -403,
          178,
          -1232,
          -7048,
          9377,
          -174935,
          35556,
          -117853,
          88334,
          218123,
          363250,
          -69121,
          -580827,
          353849,
          1218428,
          4157473,
          39772,
          2359823,
          -3419065,
          1509497,
          3426600,
          7208780,
          21007663,
          -7646007,
          -4165515,
          -5733107,
          1248989,
          54882133,
          36157955,
          -210381874,
          311170330,
          84341360,
          -9601357,
          -47186376,
          41202066,
          43112279,
          -15000109,
          27567109,
          3536483,
          -38805809,
          -61416663,
          19376484,
          13507664,
          -6291064,
          7898854,
          14149755,
          -2639152,
          -92969667,
          -1554779,
          19791909,
          -14653295,
          30843501,
          91961,
          120881138,
          92451000,
          -44768710,
          -52251968,
          513489986,
          -197365961,
          -130109102
        ],
        [
          -9,
          -28,
          -50,
          -511,
          -226,
          291,
          6,
          107,
          -2127,
          -42,
          70,
          -1423,
          -299,
          2738,
          -1402,
          928,
          -13671,
          -43791,
          -75551,
          23643,
          -20614,
          -10894,
          66909,
          234588,
          101186,
          -248176,
          160273,
          -2729760,
          -1050733,
          1765619,
          -2328299,
          -685701,
          -4753,
          -5954810,
          4018897,
          -13960437,
          6360514,
          -2883927,
          -1136304,
          -21252692,
          37203354,
          28317283,
          -70808761,
          -81389162,
          -24206896,
          -178707898,
          46967978,
          -88825045,
          -75832134,
          -255594358,
          201577037,
          105177652,
          -121001391,
          -37393830,
          -31695996,
          36181014,
          -36873793,
          -9553170,
          119517614,
          -63515219,
          120798981,
          135628849,
          24704711,
          51781016,
          -58483096,
          -12264484,
          -51454522,
          91624225,
          37254085,
          -53289588,
          309234117,
          -131542292,
          77017769
        ],
        [
          -8,
          -8,
          40,
          -774,
          -370,
          -341,
          -153,
          585,
          -1705,
          676,
          -147,
          -1613,
          -464,
          3473,
          -153,
          1616,
          -14280,
          -36213,
          -52785,
          22283,
          -11037,
          27842,
          114237,
          222142,
          85945,
          -423729,
          141068,
          45034,
          -2470105,
          1310528,
          -2220275,
          -1211542,
          105516,
          -5569792,
          1809516,
          -27907412,
          5275856,
          -1559060,
          -4173392,
          -22503815,
          47940844,
          19600461,
          -89178121,
          -58026631,
          -18317468,
          -35265556,
          71629511,
          -199814370,
          -110198650,
          148951767,
          -276901432,
          133209711,
          80850590,
          -105662869,
          -45602065,
          81716057,
          -59633183,
          54770663,
          69021894,
          -94889806,
          -77013453,
          93608617,
          8899097,
          -47480994,
          -10447752,
          -3185995,
          20525680,
          79954889,
          -1223270,
          -30078377,
          296918257,
          -126734387,
          45063948
        ],
        [
          -4,
          -12,
          -178,
          -530,
          -51,
          -16,
          -447,
          287,
          -574,
          175,
          68,
          -423,
          -584,
          2731,
          -603,
          746,
          -1578,
          -5223,
          -38409,
          29163,
          5167,
          -29380,
          15100,
          90276,
          73563,
          -194049,
          123425,
          839694,
          -1928177,
          46176,
          -1214951,
          564220,
          103324,
          -1304398,
          1160929,
          -14646582,
          957677,
          -1201274,
          -7881930,
          -5123282,
          26387956,
          7825856,
          -28244516,
          -56716866,
          -11247022,
          23207252,
          33079816,
          19394061,
          59879368,
          50535938,
          134386409,
          -212675808,
          133977468,
          -53605310,
          -403467760,
          76447730,
          5922075,
          23464464,
          21757340,
          7722008,
          -105507931,
          73513226,
          31004211,
          15518088,
          40901528,
          2403480,
          64078123,
          54166521,
          -5757636,
          -17072025,
          236771050,
          -69089632,
          9106986
        ],
        [
          -1,
          -24,
          -96,
          -3,
          29,
          50,
          -226,
          14,
          169,
          -32,
          -551,
          -911,
          -343,
          2120,
          255,
          593,
          -1079,
          -7652,
          -31332,
          20902,
          -22106,
          -78052,
          -6479,
          112158,
          21725,
          -159314,
          3575,
          -455268,
          -984918,
          -211654,
          2392862,
          1180493,
          253522,
          -3573716,
          1579312,
          -15530610,
          9142977,
          -73467,
          -7343854,
          1576317,
          30428044,
          -11177236,
          -18959422,
          -42090821,
          -13693537,
          15859710,
          -36977237,
          -6679969,
          -131393481,
          -111334823,
          -35455695,
          -214588954,
          117117554,
          -43574796,
          139082109,
          -324193745,
          94750597,
          1476858,
          121596196,
          -131682926,
          -171674395,
          54557833,
          13773424,
          51940650,
          30532971,
          -30271554,
          49134437,
          75746979,
          -50419163,
          -14662820,
          145021228,
          -28742025,
          -97350634
        ],
        [
          -2,
          7,
          66,
          -13,
          102,
          115,
          -100,
          90,
          -1241,
          132,
          -633,
          -760,
          -1300,
          1394,
          745,
          -7,
          -2642,
          -4582,
          3732,
          44878,
          -4147,
          11792,
          6964,
          256894,
          28867,
          -89793,
          -188011,
          -385035,
          200814,
          -67947,
          2338007,
          1611604,
          698585,
          -5239231,
          -3783954,
          -10836310,
          7474335,
          1010806,
          -19532998,
          5706490,
          49616071,
          -14385248,
          -3808761,
          -68677000,
          -67480116,
          6157258,
          152000752,
          2592856,
          346909508,
          107409690,
          102664263,
          82375710,
          -17632702,
          -74917475,
          146242087,
          -82221381,
          13791350,
          20061722,
          12948595,
          -145661543,
          -97639594,
          51875749,
          24036790,
          44085400,
          4778805,
          -36407871,
          96978920,
          101229286,
          -87955178,
          5837869,
          174225278,
          487150,
          -204304041
        ],
        [
          -32237,
          15643,
          -3278833,
          2832130,
          -811981,
          4803280,
          1221668,
          242888,
          -32529,
          373856,
          -192873,
          82889,
          -2681718,
          -478500,
          375857,
          719292,
          1755899,
          819740,
          334012,
          657886,
          -1484588,
          -610584,
          -2720351,
          -1366626,
          648997,
          -6777868,
          2091195,
          4756790,
          7277394,
          1484932,
          -173317,
          -2275436,
          -4318893,
          5011122,
          -3799527,
          8855775,
          -1467922,
          -144392,
          1585066,
          -3117504,
          -6504479,
          -7937434,
          7843624,
          -7287526,
          1093944,
          3619134,
          -3796887,
          8397277,
          -8052026,
          -12947360,
          -5734026,
          3998938,
          330341,
          -3043836,
          209977,
          16402282,
          -7049502,
          3617811,
          -10300952,
          -7621977,
          -4248447,
          1917024,
          7817712,
          4606866,
          -7311196,
          1174291,
          63413340,
          67606303,
          -105012881,
          57705934,
          50641437,
          60054436,
          -555721566
        ],
        [
          -165,
          -409,
          -10850,
          5729,
          -6494,
          11292,
          640,
          1609,
          -2993,
          -1958,
          -2237,
          3131,
          -5626,
          3352,
          2601,
          4333,
          -60952,
          -46838,
          892344,
          -731064,
          -176878,
          -844845,
          -632707,
          -2869015,
          -935003,
          15432453,
          -5857377,
          -128751737,
          30551703,
          15870008,
          4639224,
          -460486,
          -7983289,
          -4304,
          3980590,
          11726282,
          324288,
          -1595207,
          5702696,
          -3214670,
          -13030406,
          4862090,
          -5278313,
          -12327064,
          8929287,
          7820480,
          -10975733,
          9239069,
          -6526326,
          4058202,
          -3239647,
          -2551609,
          802564,
          2075191,
          1472199,
          18786957,
          -16836308,
          1358899,
          691117,
          -2627020,
          -12444440,
          -3851873,
          10800898,
          13201188,
          -6271443,
          -11151574,
          37995885,
          89257353,
          -157244760,
          61754478,
          8926717,
          85635126,
          -485772391
        ],
        [
          -10360,
          2932,
          -459544,
          -454681,
          -1285209,
          -953361,
          -1132470,
          -282120,
          -2873352,
          -3870453,
          -6325381,
          5636726,
          -267855,
          293463,
          763288,
          974120,
          1062285,
          1394275,
          -1232269,
          -812663,
          6170187,
          4957829,
          5844327,
          1828179,
          1331460,
          -10209470,
          3535343,
          4114881,
          10221746,
          -14069,
          2318630,
          -4784787,
          -3786670,
          3975754,
          5336969,
          8791917,
          -6817550,
          -135709,
          13153143,
          -8630973,
          -8506833,
          9583059,
          -11395545,
          -13493609,
          7925211,
          -9225555,
          -9483187,
          1888468,
          -2772288,
          8832141,
          1349953,
          2003205,
          -3071621,
          1184582,
          -4361697,
          -1883608,
          -3120006,
          -12758265,
          6140596,
          1904769,
          -144229,
          -1003044,
          484027,
          -1863020,
          -405554,
          -13069110,
          8581956,
          87797776,
          -123390092,
          43367494,
          -62770799,
          110669159,
          -757006667
        ],
        [
          -9339,
          12083,
          -261660,
          -502894,
          -1259952,
          -662468,
          -777406,
          62504,
          -444222,
          -684585,
          -321630,
          -3411762,
          -909891,
          -2257744,
          -11033059,
          2348967,
          1647711,
          1383794,
          -734332,
          -1730317,
          2994175,
          1180045,
          841127,
          -389003,
          1479808,
          -1616570,
          3550647,
          6908159,
          11353501,
          -740443,
          1485441,
          -5239666,
          -3741228,
          5299894,
          5222343,
          9380186,
          -8792341,
          -215977,
          15038975,
          -9162921,
          -8803424,
          10880826,
          -11957721,
          -14198026,
          8369346,
          -10463712,
          -9919643,
          1508442,
          -2251368,
          10133533,
          1568057,
          1966151,
          -3266161,
          1516583,
          -4296501,
          -3186617,
          -2819125,
          -13038940,
          6755575,
          1939465,
          -201827,
          -613738,
          179978,
          -1673484,
          121913,
          -13724418,
          7611931,
          84082533,
          -119154473,
          39518525,
          -57260973,
          106575327,
          -755647449
        ],
        [
          -10081,
          3545,
          -341522,
          -625157,
          232496,
          43401,
          -1068924,
          1406447,
          -5431494,
          -2934291,
          7143117,
          -8994,
          896102,
          -455719,
          1941558,
          630200,
          2324153,
          1450292,
          -288820,
          -1273706,
          6565621,
          4424369,
          5240282,
          738816,
          1423376,
          -7220871,
          3608713,
          5066658,
          10707128,
          -273001,
          2905997,
          -4885457,
          -3739469,
          4445162,
          4832013,
          8802244,
          -7399898,
          -234658,
          13417678,
          -8690063,
          -8453658,
          9594301,
          -11326643,
          -13544407,
          7895922,
          -9414386,
          -9455744,
          1840826,
          -2736442,
          8763015,
          1263260,
          2011893,
          -3087141,
          1169256,
          -4348507,
          -1924897,
          -3091084,
          -12583991,
          6105116,
          1729549,
          -252882,
          -844107,
          510393,
          -1641029,
          -360893,
          -12809013,
          9125705,
          86443902,
          -120792160,
          42198174,
          -60395912,
          108774435,
          -756860574
        ],
        [
          -9371,
          15522,
          -223802,
          -575418,
          -905855,
          -385936,
          -1499051,
          1298894,
          -1619417,
          8589833,
          323058,
          3264200,
          1281359,
          2111316,
          -623353,
          955256,
          2168706,
          2236340,
          773650,
          -1243923,
          2778407,
          2683719,
          425041,
          3700823,
          2740372,
          -967338,
          3706965,
          6541549,
          10419582,
          -740416,
          1684683,
          -5558873,
          -3761949,
          5295530,
          6118301,
          9144283,
          -7899689,
          -146628,
          14633398,
          -9152396,
          -9342706,
          10888591,
          -11687644,
          -13859051,
          8346613,
          -10340777,
          -9646108,
          1399651,
          -2258745,
          9928414,
          1640145,
          1925903,
          -3012795,
          1427906,
          -4186406,
          -3077021,
          -2828564,
          -12847670,
          6651372,
          1983431,
          -86712,
          -540777,
          366585,
          -1732467,
          379477,
          -13584857,
          7245819,
          83369782,
          -117536001,
          38456607,
          -57931547,
          105697687,
          -753413196
        ],
        [
          -89,
          -1000,
          -1843,
          -3347,
          -17395,
          -7656,
          -7079,
          2382,
          -8556,
          43020,
          162,
          -4608,
          -6720,
          -16849,
          -37083,
          14934,
          32406,
          -156290,
          -932493,
          -190903,
          -2023289,
          -2109351,
          237504,
          -5205512,
          -2148563,
          -475671,
          -2785453,
          -12512106,
          -111590366,
          -11947867,
          99589201,
          -24692357,
          -17486204,
          10479441,
          15560130,
          22923953,
          2535560,
          -821415,
          5229086,
          -8694211,
          -12829077,
          3462189,
          -5020979,
          -9978121,
          11300701,
          -5265857,
          -9164410,
          5379109,
          -4405863,
          1785266,
          439513,
          9279951,
          -2118629,
          1509213,
          -4062078,
          7212297,
          -5472303,
          -8561972,
          144696,
          2410419,
          -1511998,
          3777399,
          3246968,
          -3829842,
          -2256404,
          -10719721,
          31425009,
          74849976,
          -100172300,
          28472167,
          2690291,
          76464789,
          -684324530
        ],
        [
          -109,
          -258,
          -2863,
          -5756,
          -1338,
          -2250,
          -6600,
          7580,
          -34903,
          -9430,
          32583,
          -206,
          3506,
          -2826,
          8089,
          3382,
          -6681,
          -178063,
          -589521,
          206387,
          224638,
          -240829,
          1190846,
          -2428089,
          -1260807,
          1363621,
          -3488581,
          -11521872,
          -87332387,
          16877224,
          -122446122,
          -23025859,
          -15143384,
          13062297,
          12173957,
          25470204,
          -16878077,
          36538,
          16509907,
          -8106670,
          -7935151,
          11443117,
          -10979003,
          -4935242,
          12598787,
          -6891387,
          -16858857,
          1526854,
          9125961,
          14527374,
          5382154,
          -153576,
          -4466488,
          1734327,
          4110341,
          -16725079,
          1057618,
          -13874616,
          8135163,
          1452252,
          -2672610,
          335214,
          -4666823,
          -9339188,
          4534018,
          -23681348,
          8210939,
          70110670,
          -116443188,
          21730910,
          -33383450,
          95634482,
          -623437013
        ],
        [
          -19,
          -94,
          -367,
          -1208,
          -4111,
          -1644,
          -1409,
          985,
          -5918,
          15933,
          -1162,
          1127,
          -4036,
          768,
          -1720,
          4923,
          4621,
          -112436,
          -294240,
          -135087,
          -477872,
          -517951,
          245885,
          -1520382,
          -608271,
          307734,
          -731063,
          -1626104,
          -10312786,
          239014,
          -1852189,
          520583,
          392116,
          -10920260,
          -51602218,
          -272062066,
          11348222,
          1962917,
          59805693,
          -18008989,
          -78897585,
          3487113,
          4400985,
          30851499,
          42078621,
          1964009,
          -44663049,
          23395428,
          10344393,
          6580485,
          19387616,
          15713082,
          -17183723,
          4595056,
          11549366,
          6264633,
          -10845625,
          -1232239,
          -14801510,
          2204872,
          -9743612,
          2929216,
          3503320,
          7444183,
          -2476242,
          -18267475,
          53682742,
          70662948,
          -126862603,
          17158498,
          71894693,
          45065902,
          -406801056
        ],
        [
          -20190,
          3412,
          -939557,
          -4275114,
          383689,
          99044,
          5601932,
          -1502699,
          1258912,
          62972,
          847752,
          1687666,
          123160,
          -1117598,
          23906,
          1064994,
          1425436,
          4014758,
          6124752,
          -3381864,
          -4902925,
          782433,
          -4302295,
          9242191,
          3298983,
          -8890394,
          3521091,
          2467118,
          6169950,
          738110,
          25842,
          -7982376,
          -3620134,
          7859526,
          431764,
          5127229,
          285197,
          -1947186,
          -472348,
          -2950459,
          -6221742,
          -6482753,
          5444201,
          -4242201,
          946874,
          2233773,
          -89158,
          4606950,
          -5772033,
          -12349352,
          -4774198,
          3002326,
          2877612,
          -2810003,
          -736586,
          13009715,
          -5098103,
          3952547,
          -7281501,
          -6292210,
          -2024182,
          1445676,
          8035990,
          1951185,
          -3159258,
          3186255,
          48043085,
          51709392,
          -49224917,
          31652911,
          10589220,
          63445152,
          -717819060
        ],
        [
          -1344,
          -24836,
          -33568,
          -33200,
          -34181,
          -37643,
          -5510,
          -14842,
          173953,
          -23178,
          61708,
          21125,
          193188,
          -186358,
          6144,
          -270645,
          -463370,
          -27094362,
          8193517,
          -1423443,
          782641,
          7352735,
          -4938456,
          23683535,
          8183388,
          4322115,
          3581355,
          4793077,
          4047029,
          -38658,
          1985261,
          -7974120,
          -4450978,
          8792599,
          2160175,
          4828693,
          1325657,
          -1291539,
          726294,
          -3738973,
          -6920755,
          -5031533,
          3205279,
          -3989206,
          1111243,
          2101709,
          -438170,
          4115225,
          -5518436,
          -11072928,
          -4239663,
          2746056,
          2162106,
          -2875971,
          -1511922,
          11835256,
          -4621646,
          2097688,
          -5552197,
          -4924404,
          -1703522,
          716184,
          7218420,
          1242742,
          -2969825,
          4023996,
          45456312,
          59108118,
          -56169024,
          33443046,
          -10446627,
          73246817,
          -766654798
        ],
        [
          -6346,
          -22513,
          -211086,
          -311300,
          -132473,
          -266514,
          63362,
          -320763,
          272474,
          -1209703,
          -988486,
          -4333036,
          38258,
          10076405,
          850553,
          1755705,
          1631894,
          3021622,
          1414188,
          -777868,
          -443267,
          -33312,
          -131943,
          10689769,
          4094880,
          -2299563,
          3925195,
          5239764,
          6425778,
          -532609,
          -686775,
          -3804047,
          -3218238,
          -5837466,
          47631844,
          254008,
          40693356,
          6961150,
          -7278497,
          -3236076,
          -19676416,
          -13744663,
          2176466,
          -520931,
          1922386,
          7270655,
          2705946,
          5826551,
          -9515936,
          -12585803,
          -1224832,
          5168907,
          5758756,
          -7010956,
          -592890,
          18657850,
          -8135899,
          -5977529,
          -8436080,
          -9819714,
          654964,
          -3152422,
          13585409,
          -58571,
          -1459418,
          3469928,
          45092654,
          93380442,
          -142477657,
          82684462,
          -11916839,
          99701545,
          -658812178
        ],
        [
          -899264,
          255478,
          -979501,
          -742453,
          -44858,
          -409490,
          -498135,
          172686,
          -259340,
          -55981,
          -120638,
          -271477,
          459311,
          746691,
          -232608,
          -497644,
          -94339,
          -1647158,
          -690127,
          1409027,
          2937170,
          -104744,
          -1623909,
          -5223897,
          -1648878,
          6323217,
          -2685799,
          -4301353,
          -7789696,
          793217,
          -364157,
          3657762,
          3767425,
          -1927634,
          -26557040,
          -12773836,
          -5732657,
          -2250248,
          -20043676,
          10011077,
          37768417,
          -13855551,
          -11605449,
          16642030,
          -14355302,
          9329056,
          16515529,
          -9539509,
          4387189,
          -9854326,
          -2094316,
          -5082107,
          -878240,
          -151556,
          -6778503,
          -5033227,
          8716184,
          2097904,
          7800534,
          -1785336,
          7893236,
          -11250543,
          -9638242,
          -6350639,
          127690,
          26578360,
          -50567145,
          -87252720,
          170279204,
          -24025323,
          -156954535,
          -19226028,
          210726483
        ]
      ],
      "denominator": 1000000000
    }
  ],
  "bound": "928076293130715131/2000000000000000000"
}


==> anc/proofs/s2/0.463950398__c5_tau2/ladder5_lower.json <==
{
  "polynomial": [
    -2,
    -1,
    -1,
    -1,
    -1,
    0,
    1
  ],
  "positive_masses": [
    "103532313/200000000",
    "128369487/1000000000",
    "16106797/200000000",
    "16106797/200000000",
    "96450489/1000000000",
    "96450489/1000000000"
  ],
  "beta": "227990312689950657213746817/1000000000000000000000000000",
  "scale_mass": "563066453/1000000000",
  "lower": "755239091556745839983187086325924609017901753/1627844471494001209000000000000000000000000000",
  "lower_decimal": 0.4639503986911006
}


==> anc/proofs/s2/0.464266822__tau2_c6/README.md <==
# S2: tau2_c6

Status: band. The directory prefix is the lower value truncated to nine decimal places.

Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction.

Use the shared endpoint and lower-construction checks listed in `anc/README.md`.

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.464266822__tau2_c6/branch2_lower.json <==
{
  "polynomial": [
    -4,
    0,
    -1,
    -1,
    0,
    1
  ],
  "positive_masses": [
    "509369143/1000000000",
    "148811203/1000000000",
    "2766073/40000000",
    "90889277/1000000000",
    "90889277/1000000000",
    "3635571/40000000"
  ],
  "beta": "22961124918554046971467113/100000000000000000000000000",
  "scale_mass": "282022071/500000000",
  "lower": "18872601477188494350408465591458906090728633/40650334203112904100000000000000000000000000",
  "lower_decimal": 0.4642668220853957
}


==> anc/proofs/s2/0.464719509__c6_tau3/README.md <==
# S2: c6_tau3

Status: band. The directory prefix is the lower value truncated to nine decimal places.

Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction.

Use the shared endpoint and lower-construction checks listed in `anc/README.md`.

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.464719509__c6_tau3/ladder6_lower.json <==
{
  "polynomial": [
    -2,
    -1,
    -1,
    -1,
    -1,
    -1,
    0,
    1
  ],
  "positive_masses": [
    "512348797/1000000000",
    "120749567/1000000000",
    "12968581/200000000",
    "12968581/200000000",
    "39535971/500000000",
    "39535971/500000000",
    "39535971/500000000"
  ],
  "beta": "231917310777855945361667007/1000000000000000000000000000",
  "scale_mass": "565444427/1000000000",
  "lower": "754422918770518565452527968790978975951951303/1623394119025358329000000000000000000000000000",
  "lower_decimal": 0.46471950953195124
}


==> anc/proofs/s2/0.464946735__tau3_phi/README.md <==
# S2: tau3_phi

Status: band. The directory prefix is the lower value truncated to nine decimal places.

The upper proof at phi is in `../six_point_endpoints/`; see its README for the exact verification command.

Use the shared endpoint and lower-construction checks listed in `anc/README.md`.

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.464946735__tau3_phi/branch3_lower.json <==
{
  "polynomial": [
    -4,
    0,
    -1,
    -1,
    -1,
    0,
    1
  ],
  "positive_masses": [
    "126529493/250000000",
    "27571173/200000000",
    "56185633/1000000000",
    "18740033/250000000",
    "37480067/500000000",
    "74960129/1000000000",
    "14992027/200000000"
  ],
  "beta": "23306914746459688296819573/100000000000000000000000000",
  "scale_mass": "283071999/500000000",
  "lower": "18854601744361333727955719879293630392307573/40552175811785600100000000000000000000000000",
  "lower_decimal": 0.46494673508694095
}


==> anc/proofs/s2/0.503098408__phi_alpha1/README.md <==
# S2: phi_alpha1

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.503098408__phi_alpha1/verify_alpha1_plateau.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.503098408__phi_alpha1/alpha1_plateau_exact_certificate.json <==
{
  "multipliers": [
    [
      "26001149/200000000",
      "0",
      "0",
      "0"
    ],
    [
      "50765531677/200000000",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "0",
      "0",
      "0",
      "0"
    ],
    [
      "13968231/250000000",
      "0",
      "0",
      "0"
    ],
    [
      "69748099589/100000000",
      "0",
      "0",
      "0"
    ],
    [
      "2638323152689/1000000000",
      "0",
      "0",
      "0"
    ],
    [
      "111473109/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "1299905628959/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "117536289/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "345655969317/125000000",
      "0",
      "0",
      "0"
    ],
    [
      "170335109/125000000",
      "0",
      "0",
      "0"
    ],
    [
      "470856810287/200000000",
      "0",
      "0",
      "0"
    ],
    [
      "696350449/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "168585043299/62500000",
      "0",
      "0",
      "0"
    ],
    [
      "-538346771107/11500000000",
      "2775943897441/46000000000",
      "-213534145957/220800000000",
      "-213534145957/2208000000000"
    ],
    [
      "1362984480821/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "181846379/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "-97446257444821/27600000000",
      "135510312822773/138000000000",
      "-2893115710333/414000000000",
      "-7786153276207/6624000000000"
    ],
    [
      "159647627/500000000",
      "0",
      "0",
      "0"
    ],
    [
      "6512203518411/1000000000",
      "0",
      "0",
      "0"
    ],
    [
      "144342201/500000000",
      "0",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        4,
        6,
        7
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "2326/897",
            "-349/897",
            "-1/10764",
            "1/2392"
          ],
          [
            "-346/299",
            "6/23",
            "-5/1196",
            "-1/2392"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "-4865913380228201/1104000000000",
            "1448583616689227/3312000000000",
            "-53965609314107/13248000000000",
            "-51358198472297/158976000000000"
          ],
          [
            "-12973472491013933/6624000000000",
            "-15992119868380027/79488000000000",
            "2138151561810797/158976000000000",
            "117994725820247/1907712000000000"
          ],
          [
            "-3328364472797293/414000000000",
            "192141365501861/248400000000",
            "-17512065919763/2484000000000",
            "-70657383710231/119232000000000"
          ]
        ],
        [
          [
            "-12973472491013933/6624000000000",
            "-15992119868380027/79488000000000",
            "2138151561810797/158976000000000",
            "117994725820247/1907712000000000"
          ],
          [
            "11389663979/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "68512820879/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-3328364472797293/414000000000",
            "192141365501861/248400000000",
            "-17512065919763/2484000000000",
            "-70657383710231/119232000000000"
          ],
          [
            "68512820879/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "11055928019/62500000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        8,
        9,
        12,
        13,
        14,
        15
      ],
      "W": [
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-43/138",
            "-52/207",
            "7/1104",
            "1/2484"
          ],
          [
            "48/23",
            "-13/46",
            "5/1104",
            "1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "112/69",
            "-251/828",
            "1/828",
            "7/19872"
          ],
          [
            "-73/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "112/69",
            "-251/828",
            "1/828",
            "7/19872"
          ],
          [
            "-73/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "99544579967/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-46785320009814917/23322000000000",
            "38375790703691773/32292000000000",
            "-17598557877583321/335836800000000",
            "-1264883482789517/10075104000000000"
          ],
          [
            "-34998419279/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-53277536881/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-46785320009814917/23322000000000",
            "38375790703691773/32292000000000",
            "-17598557877583321/335836800000000",
            "-1264883482789517/10075104000000000"
          ],
          [
            "7981446473/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "102126972443/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "116368731271/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-34998419279/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "102126972443/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "36852325217/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "82562666981/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-53277536881/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "116368731271/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "82562666981/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "3484030579/25000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        1536,
        1537,
        1538,
        1549,
        1550,
        1555,
        1556,
        1558,
        1559,
        2304,
        2305,
        2317,
        2323,
        2326,
        2688,
        2689,
        2701,
        2707,
        2880,
        2881,
        2893,
        5376,
        5377,
        5760,
        5761,
        5952,
        5953,
        5965
      ],
      "W": [
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-107/138",
            "221/414",
            "-1/92",
            "-17/19872"
          ],
          [
            "-43/138",
            "-52/207",
            "7/1104",
            "1/2484"
          ],
          [
            "48/23",
            "-13/46",
            "5/1104",
            "1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "133/138",
            "17/828",
            "11/3312",
            "1/9936"
          ],
          [
            "112/69",
            "-251/828",
            "1/828",
            "7/19872"
          ],
          [
            "-73/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "133/138",
            "17/828",
            "11/3312",
            "1/9936"
          ],
          [
            "112/69",
            "-251/828",
            "1/828",
            "7/19872"
          ],
          [
            "-73/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-43/138",
            "-52/207",
            "7/1104",
            "1/2484"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "48/23",
            "-13/46",
            "5/1104",
            "1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "112/69",
            "-251/828",
            "1/828",
            "7/19872"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-73/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "112/69",
            "-251/828",
            "1/828",
            "7/19872"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-73/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "-67999047883433/51750000000",
            "10577752003087/62100000000",
            "-660544854889/276000000000",
            "-867236160971/59616000000000"
          ],
          [
            "-4044573056679707/1656000000000",
            "1821750113651737/4968000000000",
            "-19090077284651/6624000000000",
            "-131399697487/381542400000"
          ],
          [
            "-2256141889708761/478400000000",
            "362666261477708291/258336000000000",
            "-19220433772626239/516672000000000",
            "-5782283481038611/6200064000000000"
          ],
          [
            "1021224877569/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "208417362849/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6566520073/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29315379679/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39975995329/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "108008594237/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "30407226987/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-62124301221/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "85195764503/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-83809380127/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39004296777/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2000843811/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "174244427359/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-39767343797/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29386673107436219/69966000000000",
            "-8300222761071577/16146000000000",
            "40629426562680467/1679184000000000",
            "754189507248739/10075104000000000"
          ],
          [
            "-78071925809/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-620676294373/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-194027450861/200000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-4044573056679707/1656000000000",
            "1821750113651737/4968000000000",
            "-19090077284651/6624000000000",
            "-131399697487/381542400000"
          ],
          [
            "15933342657/8000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18413613610740983/13993200000000",
            "1649900641272833/3444480000000",
            "-54108073152907897/6716736000000000",
            "-3055894760753719/5373388800000000"
          ],
          [
            "127951240463/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "121029670267/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "32563680979/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "552089186097/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-533325721291/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "108091886991/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "308080711961/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "126844800391/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "310316385679/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-31484553157/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "109283073127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "193227505403/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "780912678913/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "800915086/1953125",
            "0",
            "0",
            "0"
          ],
          [
            "-1061134251078415409/279864000000000",
            "186614305707825091/258336000000000",
            "-24912430396282301/2238912000000000",
            "-66808873244543783/80600832000000000"
          ],
          [
            "-29311796389/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-269526604477/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1090390370231/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-2256141889708761/478400000000",
            "362666261477708291/258336000000000",
            "-19220433772626239/516672000000000",
            "-5782283481038611/6200064000000000"
          ],
          [
            "-18413613610740983/13993200000000",
            "1649900641272833/3444480000000",
            "-54108073152907897/6716736000000000",
            "-3055894760753719/5373388800000000"
          ],
          [
            "-60186372873300361/10764000000000",
            "57251765082623453/43056000000000",
            "-12785294584354627/258336000000000",
            "63510352256251/1033344000000000"
          ],
          [
            "1614244855717/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "648203941779/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33730411779/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-363471692883/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "118119507247/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "403870990157/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "45222478529/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-212584083133/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "8017271089/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11589272533/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "98677994481/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-312662810129/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1596263783/7812500",
            "0",
            "0",
            "0"
          ],
          [
            "99229280977/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-990950904520402583/209898000000000",
            "267119850249877783/139932000000000",
            "-36335673968430227/5037552000000000",
            "-78202069013454989/20150208000000000"
          ],
          [
            "-431026269691/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-341850542101/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-652696598797/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1021224877569/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "127951240463/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1614244855717/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "777798014239/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "50369409533/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-297342901007/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-365007196313/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2943878549/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "369539152487/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "176065932111/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-450113426631/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-94423877/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "-27062165059/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "13325575729/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-88180563911/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "163468336997/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "17759882143/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54493807790754931/11661000000000",
            "-784940999980193/5382000000000",
            "8302757798721301/279864000000000",
            "-495915915855379/839592000000000"
          ],
          [
            "-429540217617/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-168056093477/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-172317012467/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "208417362849/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "121029670267/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "648203941779/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "50369409533/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "677697389981/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-508971824519/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-452914281751/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5692734897/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "215169990931/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "447935559887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-69619534747/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-186619210613/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-48350483579/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-86200379343/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-343522506553/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5547390281/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-329500636129/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-42801405317/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-87910444079/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-667221413101/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-92442424659/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-6566520073/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "32563680979/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-33730411779/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-297342901007/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-508971824519/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "354222448653/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "481804008317/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1769329801/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "88673947887/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "24090067639/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "302345735217/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "743262324043/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "236216272557/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "537885596531/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "69316620831/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "542955568327/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "56633788581/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "26006874209/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "9825633981/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "121233451921/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "67852828979/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-29315379679/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "552089186097/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-363471692883/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-365007196313/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-452914281751/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "481804008317/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "822873131357/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-139143951/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "165383866643/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "169970124089/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "529532577669/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "76930649017/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "52418451751/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "335293624561/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "39066931283/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "333507408899/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "122708321097/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "150715089943/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "37092510349/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "11367971993/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "98287570449/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-39975995329/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-533325721291/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "118119507247/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "2943878549/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "5692734897/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "1769329801/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-139143951/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "912182229551/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "257059471439/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "6092563121/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-222109544447/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-88518123097/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "5120470911/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "197818913313/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-167634667933/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-184427561959/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "39195252377/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "221169437423/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "8922709469/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "3827174291/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "424714262089/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "108008594237/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "108091886991/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "403870990157/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "369539152487/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "215169990931/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "88673947887/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "165383866643/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "257059471439/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "507205648027/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "72592648883/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "140419303637/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "42438963953/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4890111041/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "33002399849/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "120140965533/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "130110831823/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "73985919981/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "21753183167/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1579870253/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29109156197/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-44201660621/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "30407226987/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "308080711961/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "45222478529/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "176065932111/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "447935559887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "24090067639/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "169970124089/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "6092563121/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "72592648883/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1637420932643/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-363157901/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "3172571243/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-76577658221/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "64933582723/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-133319426513/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "3932849389/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "89116141089/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "26495346873/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8166072529/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5612081921/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-150922293419/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-62124301221/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "126844800391/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-212584083133/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-450113426631/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-69619534747/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "302345735217/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "529532577669/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-222109544447/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "140419303637/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-363157901/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "2528376699061/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "772099536971/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "452523520997/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "135764028633/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1692918248977/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "949119673183/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "581257497571/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-65603069409/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "6757151287/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "34546071067/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "376102137461/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "85195764503/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "310316385679/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "8017271089/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-94423877/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "-186619210613/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "743262324043/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "76930649017/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-88518123097/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "42438963953/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "3172571243/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "772099536971/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1481300952591/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "32059773737/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "318292558867/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "173430235113/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "68158659049/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "178511164877/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-187053954037/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1289467407/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18224438077/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-63647835573/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-83809380127/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-31484553157/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-11589272533/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-27062165059/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-48350483579/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "236216272557/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "52418451751/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "5120470911/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4890111041/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-76577658221/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "452523520997/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "32059773737/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "196420200847/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "263667330647/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "390481018393/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "306358044271/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1761960187/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "74533330231/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "43090134057/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "94179828103/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "155058863201/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-39004296777/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "109283073127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "98677994481/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "13325575729/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-86200379343/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "537885596531/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "335293624561/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "197818913313/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "33002399849/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "64933582723/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "135764028633/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "318292558867/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "263667330647/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "572013551841/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "123221223213/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "111190191497/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "859449588701/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "115414305423/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "6581784733/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "36223446543/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2582067063/8000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-2000843811/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "193227505403/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-312662810129/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-88180563911/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-343522506553/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "69316620831/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "39066931283/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-167634667933/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "120140965533/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-133319426513/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1692918248977/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "173430235113/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "390481018393/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "123221223213/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "324926450421/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "931966715457/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "138408671389/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-80811138021/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "146519705963/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "206068371309/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "79207248829/125000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "174244427359/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "780912678913/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1596263783/7812500",
            "0",
            "0",
            "0"
          ],
          [
            "163468336997/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5547390281/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "542955568327/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "333507408899/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-184427561959/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "130110831823/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "3932849389/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "949119673183/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "68158659049/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "306358044271/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "111190191497/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "931966715457/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2312367822599/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "156485468981/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-140083848333/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-426363849/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-124517230887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-312786717/8000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-39767343797/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "800915086/1953125",
            "0",
            "0",
            "0"
          ],
          [
            "99229280977/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "17759882143/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-329500636129/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "56633788581/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "122708321097/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "39195252377/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "73985919981/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "89116141089/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "581257497571/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "178511164877/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1761960187/4000000",
            "0",
            "0",
            "0"
          ],
          [
            "859449588701/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "138408671389/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "156485468981/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "88781273859/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2126366853/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "5206363047/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "4067467013/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "36596308131/62500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-29386673107436219/69966000000000",
            "-8300222761071577/16146000000000",
            "40629426562680467/1679184000000000",
            "754189507248739/10075104000000000"
          ],
          [
            "-1061134251078415409/279864000000000",
            "186614305707825091/258336000000000",
            "-24912430396282301/2238912000000000",
            "-66808873244543783/80600832000000000"
          ],
          [
            "-990950904520402583/209898000000000",
            "267119850249877783/139932000000000",
            "-36335673968430227/5037552000000000",
            "-78202069013454989/20150208000000000"
          ],
          [
            "-54493807790754931/11661000000000",
            "-784940999980193/5382000000000",
            "8302757798721301/279864000000000",
            "-495915915855379/839592000000000"
          ],
          [
            "-42801405317/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "26006874209/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "150715089943/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "221169437423/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "21753183167/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "26495346873/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-65603069409/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-187053954037/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "74533330231/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "115414305423/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-80811138021/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-140083848333/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2126366853/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "354764843253771163/139932000000000",
            "-15468729739704841/129168000000000",
            "-74629096268582041/3358368000000000",
            "1880803762939241/1612016640000000"
          ],
          [
            "308939318357/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "26288437417/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "12080180351/25000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-78071925809/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29311796389/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-431026269691/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-429540217617/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-87910444079/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "9825633981/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "37092510349/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "8922709469/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1579870253/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8166072529/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "6757151287/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "1289467407/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "43090134057/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "6581784733/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "146519705963/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-426363849/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "5206363047/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "308939318357/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "31122829341/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "90864015929/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "40216987941/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-620676294373/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-269526604477/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-341850542101/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-168056093477/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-667221413101/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "121233451921/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "11367971993/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "3827174291/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-29109156197/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5612081921/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "34546071067/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18224438077/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "94179828103/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "36223446543/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "206068371309/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-124517230887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "4067467013/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "26288437417/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "90864015929/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "250583033669/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "70216162557/125000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-194027450861/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1090390370231/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-652696598797/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-172317012467/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-92442424659/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "67852828979/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "98287570449/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "424714262089/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-44201660621/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-150922293419/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "376102137461/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-63647835573/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "155058863201/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "2582067063/8000000",
            "0",
            "0",
            "0"
          ],
          [
            "79207248829/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-312786717/8000000",
            "0",
            "0",
            "0"
          ],
          [
            "36596308131/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "12080180351/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "40216987941/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "70216162557/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "1667435521753/1000000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 4,
      "flags": [
        1548,
        2306,
        2316,
        2318,
        2324,
        2327,
        2422,
        2423,
        2700,
        2803,
        2806,
        2892,
        2988,
        2989,
        2995,
        5378,
        5964,
        6060,
        6061
      ],
      "W": [
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-27/23",
            "13/23",
            "-5/552",
            "-1/1104"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "43/69",
            "104/207",
            "-7/552",
            "-1/1242"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-27/23",
            "13/23",
            "-5/552",
            "-1/1104"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "43/69",
            "104/207",
            "-7/552",
            "-1/1242"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "2990727548313/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1096205679167/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "55719903601/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "1168068397153/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1098017357883/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "242316581881/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "817885408123/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "246070376717/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "491996740713/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "207626069239/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-311571023629/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "51501051581/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "443817985627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "49641245499/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "242040757641/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1096205679167/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "445464911909/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "202559763393/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "251177175739/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "122555781983/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "14727486867/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "707882587043/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "182721083887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "495609392457/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "667436756299/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-125758966231/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "44706069203/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "69933833623/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2884007861/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "738797423/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "55719903601/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "202559763393/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "343761123729/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "140534129479/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "14364863743/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-637243111197/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "13731089433/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "104634946887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "173631954913/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "828791434831/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "48897261379/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "287812999929/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "364341859179/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "41586328239/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "149077741559/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1168068397153/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "251177175739/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "140534129479/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "97104529933/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "819566999311/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "160445924321/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "352850066637/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "2483690041/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "104999634199/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "985069648419/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36216549977/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "346312529917/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "157839488733/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "45582047397/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "6659784633/62500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "1098017357883/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "122555781983/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "14364863743/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "819566999311/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1655282069907/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "319879300989/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "136314849833/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "271320803507/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "200561351851/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "159826212591/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-64085267447/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "64759771987/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "117082248083/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8548630569/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30123457/1953125",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "242316581881/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "14727486867/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-637243111197/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "160445924321/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "319879300989/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "388437584157/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "108472786347/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "159440279459/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "562398184033/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-37046306043/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-499901384897/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-52676747103/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-114214863201/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-501929035905308727/124384000000000",
            "1717402765632757/8832000000000",
            "17658967386431273/2985216000000000",
            "-10145869687986121/35822592000000000"
          ],
          [
            "-297394878243/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "817885408123/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "707882587043/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "13731089433/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "352850066637/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "136314849833/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "108472786347/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "405068071509/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "201592268097/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "589803288533/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "251545957331/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-128821899801/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "446629996817/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "58595579829/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "64749539739/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "48407794221/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "246070376717/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "182721083887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "104634946887/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2483690041/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "271320803507/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "159440279459/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "201592268097/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "448715324341/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1897768177/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "98381375609/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-21317126771/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "93868919243/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "118057011277/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-42141242999/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "57053075081/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "491996740713/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "495609392457/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "173631954913/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "104999634199/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "200561351851/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "562398184033/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "589803288533/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1897768177/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "1339000762089/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "485526512129/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-51701601253/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "105206947591/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "27859457899/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41514339899/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5470633919/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "207626069239/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "667436756299/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "828791434831/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "985069648419/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "159826212591/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-37046306043/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "251545957331/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "98381375609/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "485526512129/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "308453340757/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "20474799251/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "216334815067/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "301289384669/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1350378011/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "306699271633/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-311571023629/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-125758966231/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "48897261379/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36216549977/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-64085267447/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-499901384897/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-128821899801/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-21317126771/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-51701601253/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "20474799251/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1246869818923/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-20738909999/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "8860000611/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "10349366433/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "10144260699/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "51501051581/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "44706069203/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "287812999929/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "346312529917/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "64759771987/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-52676747103/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "446629996817/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "93868919243/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "105206947591/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "216334815067/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-20738909999/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "775386488051/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "76929423569/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33373118127/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "375127987261/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "443817985627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "69933833623/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "364341859179/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "157839488733/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "117082248083/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-114214863201/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "58595579829/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "118057011277/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "27859457899/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "301289384669/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "8860000611/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "76929423569/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "568097348893/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-176346837127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28284073497/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "49641245499/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2884007861/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "41586328239/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "45582047397/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8548630569/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-501929035905308727/124384000000000",
            "1717402765632757/8832000000000",
            "17658967386431273/2985216000000000",
            "-10145869687986121/35822592000000000"
          ],
          [
            "64749539739/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-42141242999/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-41514339899/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1350378011/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "10349366433/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-33373118127/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-176346837127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "233466188919/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-78043379793/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "242040757641/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "738797423/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "149077741559/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "6659784633/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-30123457/1953125",
            "0",
            "0",
            "0"
          ],
          [
            "-297394878243/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "48407794221/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "57053075081/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5470633919/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "306699271633/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "10144260699/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "375127987261/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28284073497/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-78043379793/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "209459105041/250000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 6,
      "flags": [
        1506,
        1507,
        1510,
        1554,
        2322,
        2690,
        2702,
        2706,
        2708,
        2802,
        2804,
        2807,
        2850,
        2851,
        2852,
        2854,
        2855,
        2994,
        3042,
        3043,
        3046,
        5762
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "1312963496671/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "164807036807/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "534985644847/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "35275537201/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "221051079569/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "22655360481/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "54459491971/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "8161952987/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "24271114627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "307759173511/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-392359501/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-120344884193/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-148167193819/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13180779997/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13896037657/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "111336582829/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "3380947869/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-223443148403/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-142890951371/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "102645305127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "12419501123/125000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "164807036807/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2048760363069/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "684227835509/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "19559908559/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "1249277842799/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "15696560929/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "650376304469/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1075743421547/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "60230138413/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "188904519299/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "418186756787/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-333966614641/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28777812203/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-482946679781/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1368247463/7812500",
            "0",
            "0",
            "0"
          ],
          [
            "-56649587743/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "281254956157/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13500401259/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-324477239333/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1060329713/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "128946189883/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "534985644847/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "684227835509/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2835846481409/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "221786107983/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "1826712193999/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "243633088613/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "12045674511/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "80613891373/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "159390643449/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "82369167489/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "200328256863/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-159174683623/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-119278037269/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-156208972689/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-119258859041/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "380049128059/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "14278602873/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-9757050047/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-365349693803/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "287392665123/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-93150468111/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "35275537201/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "19559908559/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "221786107983/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "737265285453/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1387674092547/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "308077209117/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "139839680691/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "86556557059/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "231468432509/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "277455769517/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "99425178201/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-89556799981/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-60274630337/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1282948233/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "-848835009/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2010357673/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "170142363369/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-252759598207/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-208920834989/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "15398624/78125",
            "0",
            "0",
            "0"
          ],
          [
            "-146611132393/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "221051079569/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1249277842799/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1826712193999/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1387674092547/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "569514036067/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "620285363693/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "977655187163/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "127892784459/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "58740228121/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "337545940047/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "643741606023/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30718772493/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-597131876417/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-173715279597/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-35880906429/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-35725818883/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "686534516627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-109350194461/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-96839821967/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "172178355939/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "633044797/8000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "22655360481/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "15696560929/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "243633088613/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "308077209117/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "620285363693/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1515997362689/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "497814143223/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "619403624663/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "20913963/78125",
            "0",
            "0",
            "0"
          ],
          [
            "378700896199/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "173977821419/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-109558728123/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-133770496629/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36920401901/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-195618916327/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-60676167051/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "464111350563/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-155853677607/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36730436139/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "101147500787/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-80951659417/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "54459491971/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "650376304469/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "12045674511/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "139839680691/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "977655187163/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "497814143223/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "501200892237/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "628000925429/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "484105892783/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "650171407759/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "395154808481/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-232746933709/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-285632854981/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5005747103/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "83591668017/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8356048263/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "157204017/1600000",
            "0",
            "0",
            "0"
          ],
          [
            "-70018537039/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-37836767189/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "176849639221/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54281886059/200000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "8161952987/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "1075743421547/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "80613891373/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "86556557059/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "127892784459/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "619403624663/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "628000925429/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1844171664687/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "234558895373/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "534509364719/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "79698211741/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "2871836479/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-288976314687/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-122817656079/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "5007138933/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-67777423599/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "609104437/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "-74866377767/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3740924067/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-27029977273/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-83927328001/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "24271114627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "60230138413/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "159390643449/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "231468432509/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "58740228121/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "20913963/78125",
            "0",
            "0",
            "0"
          ],
          [
            "484105892783/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "234558895373/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "49313779657/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "332292598811/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "55605978629/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "120739082747/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "90566895857/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "144319597639/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18497525353/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-24124465609/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "37731129279/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "8475630061/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "94883275917/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "21902228381/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-65483781721/200000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "307759173511/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "188904519299/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "82369167489/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "277455769517/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "337545940047/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "378700896199/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "650171407759/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "534509364719/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "332292598811/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "588021670743/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "44080663341/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "158883729911/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-172441398913/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14327828467/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "64913646021/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "22137067671/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "228426942751/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-347432582619/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-216452669223/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "41318305821/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-157161899999/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-392359501/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "418186756787/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "200328256863/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "99425178201/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "643741606023/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "173977821419/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "395154808481/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "79698211741/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "55605978629/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "44080663341/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "1497534623783/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-70769744919/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5061918081/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-22601642083/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1452213183/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-75830765121/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "30462396187/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-316315776597/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-53909691683/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "66003711529/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2145378553/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-120344884193/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-333966614641/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-159174683623/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-89556799981/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30718772493/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-109558728123/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-232746933709/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2871836479/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "120739082747/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "158883729911/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-70769744919/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "10957238203/7812500",
            "0",
            "0",
            "0"
          ],
          [
            "25524346051/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3192838021/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-251796465277/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6062670483/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "22269539939/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "296538757961/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "296406019547/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "183345773989/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-93147927463/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-148167193819/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-28777812203/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-119278037269/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-60274630337/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-597131876417/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-133770496629/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-285632854981/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-288976314687/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "90566895857/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-172441398913/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5061918081/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "25524346051/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "935683583853/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "145689577631/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-448256948253/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-239796070447/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "68813130561/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "489187502627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "460374200281/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "115575162191/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-232314498753/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-13180779997/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-482946679781/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-156208972689/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1282948233/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "-173715279597/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36920401901/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5005747103/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-122817656079/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "144319597639/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14327828467/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-22601642083/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3192838021/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "145689577631/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1300473643709/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "16941428543/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-84802580927/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1138181097/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "399986216897/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "489790820617/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "304730268831/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-92657532521/200000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-13896037657/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "1368247463/7812500",
            "0",
            "0",
            "0"
          ],
          [
            "-119258859041/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-848835009/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-35880906429/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-195618916327/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "83591668017/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "5007138933/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-18497525353/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "64913646021/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1452213183/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-251796465277/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-448256948253/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "16941428543/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "46493713721/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4946627909/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-63321836249/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-135225699779/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-69905209459/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-357233463/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5959760087/62500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "111336582829/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-56649587743/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "380049128059/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2010357673/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-35725818883/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-60676167051/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-8356048263/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-67777423599/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-24124465609/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "22137067671/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-75830765121/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6062670483/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-239796070447/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-84802580927/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-4946627909/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "44073466889/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "-44541265359/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "8074309559/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-58638212417/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-153958829061/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-12652106069/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "3380947869/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "281254956157/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "14278602873/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "170142363369/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "686534516627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "464111350563/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "157204017/1600000",
            "0",
            "0",
            "0"
          ],
          [
            "609104437/1000000",
            "0",
            "0",
            "0"
          ],
          [
            "37731129279/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "228426942751/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "30462396187/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "22269539939/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "68813130561/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1138181097/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-63321836249/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-44541265359/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "77175659131/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-67446582019/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13552261153/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "60858830591/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-91834512399/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-223443148403/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13500401259/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-9757050047/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-252759598207/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-109350194461/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-155853677607/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-70018537039/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-74866377767/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "8475630061/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-347432582619/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-316315776597/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "296538757961/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "489187502627/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "399986216897/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-135225699779/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "8074309559/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-67446582019/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "794379773381/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "67052232913/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "37194577329/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-262726132541/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-142890951371/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-324477239333/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-365349693803/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-208920834989/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-96839821967/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-36730436139/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-37836767189/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3740924067/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "94883275917/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-216452669223/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-53909691683/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "296406019547/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "460374200281/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "489790820617/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-69905209459/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-58638212417/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-13552261153/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "67052232913/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "455389280461/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "23304414331/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-285269989947/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "102645305127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-1060329713/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "287392665123/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "15398624/78125",
            "0",
            "0",
            "0"
          ],
          [
            "172178355939/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "101147500787/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "176849639221/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-27029977273/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "21902228381/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "41318305821/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "66003711529/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "183345773989/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "115575162191/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "304730268831/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-357233463/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "-153958829061/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "60858830591/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "37194577329/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "23304414331/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "1350359968821/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-23674739167/62500000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "12419501123/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "128946189883/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-93150468111/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-146611132393/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "633044797/8000000",
            "0",
            "0",
            "0"
          ],
          [
            "-80951659417/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-54281886059/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-83927328001/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-65483781721/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-157161899999/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-2145378553/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-93147927463/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-232314498753/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-92657532521/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-5959760087/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-12652106069/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-91834512399/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-262726132541/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-285269989947/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-23674739167/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "138081957307/250000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 7,
      "flags": [
        1508,
        1509,
        1511,
        1533,
        1534,
        1535,
        1557,
        2325,
        2421,
        2805,
        2853,
        2882,
        2894,
        2990,
        2996,
        3044,
        3045,
        3047,
        5954,
        5966,
        6062
      ],
      "W": [
        [
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "119/138",
            "-49/276",
            "5/3312",
            "1/6624"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "68/69",
            "1/184",
            "-7/1656",
            "-1/13248"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "1",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "-27/46",
            "13/46",
            "-5/1104",
            "-1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "73/46",
            "-13/46",
            "5/1104",
            "1/2208"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ],
          [
            "0",
            "0",
            "0",
            "0"
          ]
        ]
      ],
      "Y": [
        [
          [
            "94788207167/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "720196242189/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "919912843787/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "72882379613/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "495613674709/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-376907309251/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "31154976639/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-997966143/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "398974959619/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "33173198933/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "172284351961/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "317860949701/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-277662021219/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-30692817411/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-73411685707/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-60023007009/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "720196242189/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "2242972742053/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "149615286769/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "44406670971/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "146364417377/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-63777457537/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "344040622823/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "73742286953/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "577360072753/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "28058078889/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "453757807077/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "60650326917/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6009177687/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "23700368763/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "197750308653/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "392870541/20000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "919912843787/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "149615286769/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "1142629020341/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "28216385271/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "664343517087/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-218206311511/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "48180913417/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "745798063/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "268666879139/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "13124967047/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "80747503373/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "236558330381/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-65528889703/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "170007406647/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-118495319677/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-78669871307/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "72882379613/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "44406670971/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "28216385271/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "532241211701/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "140489352831/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-907406984020699/119600000000",
            "6868124657856967/8611200000000",
            "-433157650993/264960000000",
            "-1086824688118579/1033344000000000"
          ],
          [
            "14688847043/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "2278738587/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "595396048411/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "611665085127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "38937115351/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6772320933/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "959657313/8000000",
            "0",
            "0",
            "0"
          ],
          [
            "21073116741/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-183788986481/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-90556320837/200000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "495613674709/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "146364417377/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "664343517087/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "140489352831/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "170316418329/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "-181485756633/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "136774774843/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "34254084617/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "12534040949/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "351749493809/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "308296075671/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "203861946783/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-22717944191/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-137079900237/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "65246391437/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-309498409529/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-376907309251/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-63777457537/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-218206311511/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-907406984020699/119600000000",
            "6868124657856967/8611200000000",
            "-433157650993/264960000000",
            "-1086824688118579/1033344000000000"
          ],
          [
            "-181485756633/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "309909699521/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "40558811757/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "128246340341/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-363425009219/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-52379262617/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-165967517/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "610427403/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "180040798963/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "3420396743/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "834897002329/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "67793966307/100000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "31154976639/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "344040622823/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "48180913417/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "14688847043/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "136774774843/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "40558811757/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "30868494493/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "69681045967/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1448795169/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "207946779321/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "49837811813/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "60415126061/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "13332859981/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "6732479087/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "-51721899737/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "55182274661/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-997966143/25000000",
            "0",
            "0",
            "0"
          ],
          [
            "73742286953/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "745798063/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "2278738587/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "34254084617/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "128246340341/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "69681045967/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "232383247551/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1527996697/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "77295346537/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "38869094929/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "21493945439/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "16987254381/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "109120673151/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "116484479937/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "67924359127/500000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "398974959619/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "577360072753/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "268666879139/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "595396048411/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "12534040949/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-363425009219/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "1448795169/5000000",
            "0",
            "0",
            "0"
          ],
          [
            "1527996697/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "2629913274889/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "232945577103/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "19107867053/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "446228215463/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-69515000019/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "28032629091/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-27226509069/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-529627381109/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "33173198933/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "28058078889/40000000",
            "0",
            "0",
            "0"
          ],
          [
            "13124967047/15625000",
            "0",
            "0",
            "0"
          ],
          [
            "611665085127/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "351749493809/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-52379262617/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "207946779321/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "77295346537/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "232945577103/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "11321875737/6250000",
            "0",
            "0",
            "0"
          ],
          [
            "110976023663/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "91126832153/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "16670751419/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "299709468401/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6213497487/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "-14082724149/50000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "172284351961/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "453757807077/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "80747503373/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "38937115351/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "308296075671/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-165967517/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "49837811813/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "38869094929/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "19107867053/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "110976023663/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "959619320777/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "131252782573/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "367833119/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "367077177/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "43971037841/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3969601613/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "317860949701/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "60650326917/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "236558330381/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6772320933/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "203861946783/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "610427403/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "60415126061/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "21493945439/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "446228215463/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "91126832153/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "131252782573/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "243893526967/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-47229820021/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-29384287823/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "6943209401/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-94871907219/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-277662021219/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6009177687/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "-65528889703/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "959657313/8000000",
            "0",
            "0",
            "0"
          ],
          [
            "-22717944191/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "180040798963/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "13332859981/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "16987254381/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-69515000019/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "16670751419/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "367833119/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-47229820021/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "367210346261/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "45444169013/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "38389800459/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "180667223179/1000000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-30692817411/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "23700368763/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "170007406647/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "21073116741/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "-137079900237/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "3420396743/10000000",
            "0",
            "0",
            "0"
          ],
          [
            "6732479087/62500000",
            "0",
            "0",
            "0"
          ],
          [
            "109120673151/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "28032629091/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "299709468401/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "367077177/12500000",
            "0",
            "0",
            "0"
          ],
          [
            "-29384287823/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "45444169013/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "1129748355283/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "170685872287/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5179376059/31250000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-73411685707/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "197750308653/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-118495319677/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-183788986481/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "65246391437/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "834897002329/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-51721899737/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "116484479937/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-27226509069/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-6213497487/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "43971037841/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "6943209401/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "38389800459/125000000",
            "0",
            "0",
            "0"
          ],
          [
            "170685872287/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "1602550847967/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "48831090491/250000000",
            "0",
            "0",
            "0"
          ]
        ],
        [
          [
            "-60023007009/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "392870541/20000000",
            "0",
            "0",
            "0"
          ],
          [
            "-78669871307/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-90556320837/200000000",
            "0",
            "0",
            "0"
          ],
          [
            "-309498409529/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "67793966307/100000000",
            "0",
            "0",
            "0"
          ],
          [
            "55182274661/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "67924359127/500000000",
            "0",
            "0",
            "0"
          ],
          [
            "-529627381109/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-14082724149/50000000",
            "0",
            "0",
            "0"
          ],
          [
            "-3969601613/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "-94871907219/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "180667223179/1000000000",
            "0",
            "0",
            "0"
          ],
          [
            "5179376059/31250000",
            "0",
            "0",
            "0"
          ],
          [
            "48831090491/250000000",
            "0",
            "0",
            "0"
          ],
          [
            "1056082159751/1000000000",
            "0",
            "0",
            "0"
          ]
        ]
      ]
    }
  ]
}


==> anc/proofs/s2/0.503098408__phi_alpha1/alpha1_plateau_exact_verification.json <==
{
  "patterns": 365,
  "equality_patterns": 24,
  "reduced_dimensions": [
    3,
    4,
    21,
    15,
    21,
    16
  ],
  "bound": [
    "-376/207",
    "49/207",
    "-5/2484",
    "-1/4968"
  ],
  "bound_decimal": 0.5030984086353291,
  "second_endpoint_margin": [
    "1451300573351/1242000000000",
    "-276707113207/2484000000000",
    "5647083943/5961600000000",
    "5647083943/59616000000000"
  ],
  "second_endpoint_margin_decimal": 0.07697364029277093,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.503098408__phi_alpha1/near_alpha1_exact_cover.json <==
{
  "n": 4,
  "field": "algebraic",
  "polynomial": [
    -2,
    0,
    -1,
    1
  ],
  "c": [
    "0",
    "1",
    "0"
  ],
  "cuts": [
    [
      "0",
      "-1",
      "1"
    ],
    [
      "0",
      "0",
      "1/2"
    ],
    [
      "0",
      "1",
      "0"
    ]
  ],
  "patterns": [
    "++++++++++++++++++--------",
    "++++++-+++++++++++-+-+----",
    "++++++-+++++++++++-+------",
    "++++++-+++++++++++--------",
    "++++++-+++++-+++++-+-+--+-",
    "++++++-+++++-+++++-+-+----",
    "++++++-+++++-+++++-+------",
    "++++++-+++++-++-++-+-+--+-",
    "++++++--++++-++-++-+-+--+-",
    "++++++--++++--+-++-+-+--+-",
    "++++++--++++--+--+-+-+--+-",
    "++++++---+++--+--+-+-+--+-",
    "++++++---+++-----+-+-+--+-",
    "++++++---+++-------+-+--+-",
    "+++-++-+++++++++++++-+----",
    "+++-++-+++++++++++++------",
    "+++-++-+++++++++++-+-+----",
    "+++-++-+++++++++++-+------",
    "+++-++-+++++++++++--------",
    "+++-++-+++++-+++++++-+--+-",
    "+++-++-+++++-+++++++-+----",
    "+++-++-+++++-+++++++------",
    "+++-++-+++++-+++++-+-+--+-",
    "+++-++-+++++-+++++-+-+----",
    "+++-++-+++++-+++++-+------",
    "+++-++-+++++-++-++++-+--+-",
    "+++-++-+++++-++-++-+-+--+-",
    "+++-++-++-++-+++++++-+--+-",
    "+++-++-++-++-+++++++-+----",
    "+++-++-++-++-+++++++------",
    "+++-++-++-++-++-++++-+--+-",
    "+++-++--++++-+++++++-+--+-",
    "+++-++--++++-+++++++-+----",
    "+++-++--++++-+++++-+-+--+-",
    "+++-++--++++-+++++-+-+----",
    "+++-++--++++-++-++++-+--+-",
    "+++-++--++++-++-++-+-+--+-",
    "+++-++--++++--+-++++-+--+-",
    "+++-++--++++--+-++-+-+--+-",
    "+++-++--+-++-+++++++-+--+-",
    "+++-++--+-++-+++++++-+----",
    "+++-++--+-++-++-++++-+--+-",
    "+++-++--+-++--++++++-+--+-",
    "+++-++--+-++--+-++++-+--+-",
    "+++-++---+++--+-++++-+--+-",
    "+++-++---+++--+-++-+-+--+-",
    "+++-++---+++--+--+++-+--+-",
    "+++-++---+++--+--+-+-+--+-",
    "+++-++---+++-----+++-+--+-",
    "+++-++---+++-----+-+-+--+-",
    "+++-++---+++------++-+--+-",
    "+++-++---+++-------+-+--+-",
    "+++-++----++--+-++++-+--+-",
    "+++-++----++----++++-+--+-",
    "+++-++----++-----+++-+--+-",
    "+++-++----++------++-+--+-",
    "+++--+--+-++-+++++++-+-++-",
    "+++--+--+-++-+++++++-+-+--",
    "+++--+--+-++-+++++++-+--+-",
    "+++--+--+-++-+++++++-+----",
    "+++--+--+-++--++++++-+-++-",
    "+++--+--+-++--++++++-+--+-",
    "+++--+--+--+--++++++-+-+++",
    "+++--+--+--+--++++++-+-++-",
    "+++--+--+--+--++++++-+--+-",
    "+++--+----++--++++++-+-++-",
    "+++--+----++--++++++-+--+-",
    "+++--+----++--+-++++-+--+-",
    "+++--+----++----++++-+--+-",
    "+++--+----++-----+++-+--+-",
    "+++--+----++------++-+--+-",
    "+++--+-----+--++++++-+-+++",
    "+++--+-----+--++++++-+-++-",
    "+++--+-----+--++++++-+--+-",
    "+++--+-----+---+++++-+-+++",
    "+++--+-----+---+++++-+-++-",
    "+++--+-----+---+++++-+--+-",
    "+++--+-----+----++++-+--+-",
    "+++--+-----+-----+++-+--+-",
    "+++--+-----+------++-+--+-",
    "+++--------+--++++++-+-+++",
    "+++--------+--++++++-+-++-",
    "+++--------+--++++++-+--+-",
    "+++--------+---+++++-+-+++",
    "+++--------+---+++++-+-++-",
    "+++--------+---+++++-+--+-",
    "+++--------+----++++-+-++-",
    "+++--------+----++++-+--+-",
    "+++--------+-----+++-+--+-",
    "+++--------+------++-+--+-",
    "+++------------+++++-+-+++",
    "+++------------+++++-+-++-",
    "+++------------+++++-+--+-",
    "+++-------------++++-+-+++",
    "+++-------------++++-+-++-",
    "+++-------------++++-+--+-",
    "+++--------------+++-+-+++",
    "+++--------------+++-+-++-",
    "+++--------------+++-+--+-",
    "+++---------------++-+--+-",
    "-++-++-+++++++++++++-+----",
    "-++-++-+++++++++++++------",
    "-++-++-+++++++++++-+-+----",
    "-++-++-+++++++++++-+------",
    "-++-++-+++++++++++--------",
    "-++-++-+++++-+++++++-+----",
    "-++-++-+++++-+++++++------",
    "-++-++-+++++-+++++-+-+--+-",
    "-++-++-+++++-+++++-+-+----",
    "-++-++-+++++-++-++-+-+--+-",
    "-++-++-++-++-+++++++-+----",
    "-++-++-++-++-+++++++------",
    "-++-++--++++++++++++-+----",
    "-++-++--++++++++++-+-+----",
    "-++-++--++++-+++++++-+--+-",
    "-++-++--++++-+++++++-+----",
    "-++-++--++++-+++++-+-+--+-",
    "-++-++--++++-+++++-+-+----",
    "-++-++--++++-++-++++-+--+-",
    "-++-++--++++-++-++-+-+--+-",
    "-++-++--+-++-+++++++-+--+-",
    "-++-++--+-++-+++++++-+----",
    "-++-++--+-++-++-++++-+--+-",
    "-++-++---+++-++-++++-+--+-",
    "-++-++---+++-++-++-+-+--+-",
    "-++-++---+++--+-++++-+--+-",
    "-++-++---+++--+-++-+-+--+-",
    "-++-++---+++--+--+++-+--+-",
    "-++-++---+++--+--+-+-+--+-",
    "-++-++---+++-----+++-+--+-",
    "-++-++---+++-----+-+-+--+-",
    "-++-++---+++------++-+--+-",
    "-++-++---+++-------+-+--+-",
    "-++-++----++-++-++++-+--+-",
    "-++-++----++--+-++++-+--+-",
    "-++-++----++----++++-+--+-",
    "-++-++----++-----+++-+--+-",
    "-++-++----++------++-+--+-",
    "-++--+--++++++++++++-+-+--",
    "-++--+--++++++++++++-+----",
    "-++--+--++++-+++++++-+-+--",
    "-++--+--++++-+++++++-+--+-",
    "-++--+--++++-+++++++-+----",
    "-++--+--+-++-+++++++-+-++-",
    "-++--+--+-++-+++++++-+-+--",
    "-++--+--+-++-+++++++-+--+-",
    "-++--+--+-++-+++++++-+----",
    "-++--+---+++-+++++++-+-++-",
    "-++--+---+++-+++++++-+-+--",
    "-++--+---+++-+++++++-+--+-",
    "-++--+---+++-+++++++-+----",
    "-++--+---+++-++-++++-+--+-",
    "-++--+---+++--+-++++-+--+-",
    "-++--+---+++--+--+++-+--+-",
    "-++--+---+++-----+++-+--+-",
    "-++--+---+++------++-+--+-",
    "-++--+----++-+++++++-+-++-",
    "-++--+----++-+++++++-+-+--",
    "-++--+----++-+++++++-+--+-",
    "-++--+----++-+++++++-+----",
    "-++--+----++-++-++++-+--+-",
    "-++--+----++--++++++-+-++-",
    "-++--+----++--++++++-+--+-",
    "-++--+----++--+-++++-+--+-",
    "-++--+----++----++++-+--+-",
    "-++--+----++-----+++-+--+-",
    "-++--+----++------++-+--+-",
    "-++-------++-+++++++-+-++-",
    "-++-------++-+++++++-+-+--",
    "-++-------++-+++++++-+--+-",
    "-++-------++-++-++++-+--+-",
    "-++-------++--++++++-+-++-",
    "-++-------++--++++++-+--+-",
    "-++-------++--+-++++-+-++-",
    "-++-------++--+-++++-+--+-",
    "-++-------++----++++-+-++-",
    "-++-------++----++++-+--+-",
    "-++-------++-----+++-+--+-",
    "-++-------++------++-+--+-",
    "-++--------+--++++++-+-+++",
    "-++--------+--++++++-+-++-",
    "-++--------+--++++++-+--+-",
    "-++--------+---+++++-+-+++",
    "-++--------+---+++++-+-++-",
    "-++--------+---+++++-+--+-",
    "-++--------+----++++-+-++-",
    "-++--------+----++++-+--+-",
    "-++--------+-----+++-+--+-",
    "-++--------+------++-+--+-",
    "-++------------+++++-+-+++",
    "-++------------+++++-+-++-",
    "-++-------------++++-+-+++",
    "-++-------------++++-+-++-",
    "-++-------------++++-+--+-",
    "-++--------------+++-+-+++",
    "-++--------------+++-+-++-",
    "-++--------------+++-+--+-",
    "-++---------------++-+--+-",
    "--+--+--++++++++++++++++--",
    "--+--+--++++++++++++++-+--",
    "--+--+--++++++++++++++----",
    "--+--+--++++++++++++-+-+--",
    "--+--+--++++++++++++-+----",
    "--+--+---+++++++++++++++--",
    "--+--+---+++++++++++++-+--",
    "--+--+---+++++++++++++----",
    "--+--+---+++++++++++-+-+--",
    "--+--+---+++++++++++-+----",
    "--+--+---+++-+++++++++--+-",
    "--+--+---+++-+++++++++----",
    "--+--+---+++-+++++++-+-++-",
    "--+--+---+++-+++++++-+-+--",
    "--+--+---+++-+++++++-+--+-",
    "--+--+---+++-+++++++-+----",
    "--+--+---+++-++-++++++--+-",
    "--+--+---+++-++-++++-+--+-",
    "--+--+---+++--+-++++++--+-",
    "--+--+---+++--+-++++-+--+-",
    "--+--+---+++--+--+++++--+-",
    "--+--+---+++--+--+++-+--+-",
    "--+--+---+++-----+++++--+-",
    "--+--+---+++-----+++-+--+-",
    "--+--+---+++------++++--+-",
    "--+--+---+++------++-+--+-",
    "--+------+++++++++++++++--",
    "--+------+++++++++++++-+--",
    "--+------+++++++++++++----",
    "--+------+++++++++++-+-+--",
    "--+------+++-+++++++++-++-",
    "--+------+++-+++++++++-+--",
    "--+------+++-+++++++++--+-",
    "--+------+++-+++++++++----",
    "--+------+++-+++++++-+-++-",
    "--+------+++-+++++++-+-+--",
    "--+------+++-+++++++-+--+-",
    "--+------+++-+++++++-+----",
    "--+------+++-++-++++++--+-",
    "--+------+++-++-++++-+-++-",
    "--+------+++-++-++++-+--+-",
    "--+------+++--+-++++++--+-",
    "--+------+++--+-++++-+--+-",
    "--+------+++--+--+++++--+-",
    "--+------+++--+--+++-+--+-",
    "--+------+++-----+++++--+-",
    "--+------+++-----+++-+--+-",
    "--+------+++------++++--+-",
    "--+------+++------++-+--+-",
    "--+-------++-+++++++-+-++-",
    "--+-------++-+++++++-+-+--",
    "--+-------++-+++++++-+--+-",
    "--+-------++-++-++++-+-++-",
    "--+-------++-++-++++-+--+-",
    "--+-------++--++++++-+-++-",
    "--+-------++--++++++-+--+-",
    "--+-------++--+-++++-+-++-",
    "--+-------++--+-++++-+--+-",
    "--+-------++----++++-+-++-",
    "--+-------++----++++-+--+-",
    "--+-------++-----+++-+--+-",
    "--+-------++------++-+--+-",
    "--+--------+--++++++-+-+++",
    "--+--------+--++++++-+-++-",
    "--+--------+---+++++-+-+++",
    "--+--------+---+++++-+-++-",
    "--+--------+----++++-+-++-",
    "--+--------+----++++-+--+-",
    "--+--------+-----+++-+--+-",
    "--+--------+------++-+--+-",
    "--+------------+++++-+-+++",
    "--+------------+++++-+-++-",
    "--+-------------++++-+-+++",
    "--+-------------++++-+-++-",
    "--+-------------++++-+--+-",
    "--+--------------+++-+-+++",
    "--+--------------+++-+-++-",
    "--+--------------+++-+--+-",
    "--+---------------++-+--+-",
    "---------+++++++++++++++--",
    "---------+++++++++++++-+--",
    "---------+++++++++++++----",
    "---------+++++++++++-+-+--",
    "---------+++-++++++++++++-",
    "---------+++-+++++++++++--",
    "---------+++-+++++++++-++-",
    "---------+++-+++++++++-+--",
    "---------+++-+++++++++--+-",
    "---------+++-+++++++++----",
    "---------+++-+++++++-+-++-",
    "---------+++-+++++++-+-+--",
    "---------+++-+++++++-+--+-",
    "---------+++-++-+++++++++-",
    "---------+++-++-++++++-++-",
    "---------+++-++-++++++--+-",
    "---------+++-++-++++-+-++-",
    "---------+++-++-++++-+--+-",
    "---------+++--+-+++++++++-",
    "---------+++--+-++++++-++-",
    "---------+++--+-++++++--+-",
    "---------+++--+-++++-+-++-",
    "---------+++--+-++++-+--+-",
    "---------+++--+--++++++++-",
    "---------+++--+--+++++-++-",
    "---------+++--+--+++++--+-",
    "---------+++--+--+++-+--+-",
    "---------+++-----+++++-++-",
    "---------+++-----+++++--+-",
    "---------+++-----+++-+--+-",
    "---------+++------++++--+-",
    "---------+++------++-+--+-",
    "----------++-++++++++++++-",
    "----------++-+++++++++++--",
    "----------++-+++++++++-++-",
    "----------++-+++++++++-+--",
    "----------++-+++++++-+-++-",
    "----------++-+++++++-+-+--",
    "----------++-++-+++++++++-",
    "----------++-++-++++++-++-",
    "----------++-++-++++-+-++-",
    "----------++-++-++++-+--+-",
    "----------++--+++++++++++-",
    "----------++--++++++++-++-",
    "----------++--++++++-+-++-",
    "----------++--+-+++++++++-",
    "----------++--+-++++++-++-",
    "----------++--+-++++++--+-",
    "----------++--+-++++-+-++-",
    "----------++--+-++++-+--+-",
    "----------++----++++++-++-",
    "----------++----++++++--+-",
    "----------++----++++-+-++-",
    "----------++----++++-+--+-",
    "----------++-----+++++-++-",
    "----------++-----+++++--+-",
    "----------++-----+++-+-++-",
    "----------++-----+++-+--+-",
    "----------++------++++--+-",
    "----------++------++-+--+-",
    "-----------+--++++++++++++",
    "-----------+--+++++++++++-",
    "-----------+--++++++++-+++",
    "-----------+--++++++++-++-",
    "-----------+--++++++-+-+++",
    "-----------+--++++++-+-++-",
    "-----------+---+++++++-+++",
    "-----------+---+++++++-++-",
    "-----------+---+++++-+-+++",
    "-----------+---+++++-+-++-",
    "-----------+----++++++-++-",
    "-----------+----++++-+-++-",
    "-----------+----++++-+--+-",
    "-----------+-----+++++-++-",
    "-----------+-----+++++--+-",
    "-----------+-----+++-+-++-",
    "-----------+-----+++-+--+-",
    "-----------+------++++--+-",
    "-----------+------++-+--+-",
    "---------------+++++-+-+++",
    "---------------+++++-+-++-",
    "----------------++++-+-+++",
    "----------------++++-+-++-",
    "----------------++++-+--+-",
    "-----------------+++-+-+++",
    "-----------------+++-+-++-",
    "-----------------+++-+--+-",
    "------------------++-+--+-"
  ],
  "pruned": {
    "+++++++++++++++++++": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++++++++++++++-+": {
      "6": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "19": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++++++++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++++++---+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++++++----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++++++-----+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++++++------+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++++++-------+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++++-": {
      "6": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-++++++++++++": {
      "3": [
        "8/19",
        "3/19",
        "-2/19"
      ],
      "6": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "12": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "18": [
        "3/19",
        "-6/19",
        "4/19"
      ]
    },
    "++++++-+++++++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++++++++-+-+---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-+-----+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++---+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-----+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++------+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++++-------+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-++++++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++++++": {
      "3": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+-+---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++-+-----+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++++--": {
      "12": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "19": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++-++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++-+++": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++-++-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++-++-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++-++-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++-++-++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "19": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++-+++++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-++++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--+++++": {
      "0": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "6": [
        "1/4",
        "-3/4",
        "3/8"
      ],
      "7": [
        "0",
        "1",
        "-1/2"
      ],
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "++++++--++++-+++": {
      "3": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "7": [
        "0",
        "1",
        "-1/2"
      ],
      "12": [
        "1/4",
        "-3/4",
        "3/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "++++++--++++-++-+++": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++-++-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++-++-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++-++-++-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++-++-++-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++-++-++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "19": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--++": {
      "3": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "++++++--++++--+-+++": {
      "3": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++--+-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+-++-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+-++-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++--+-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++--+-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--++": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++--++++--+--+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--+-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--+-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+--+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++--+---": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++++---": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--+++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++--+-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---++++": {
      "3": [
        "0",
        "-1/4",
        "1/4"
      ],
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "1/2",
        "0",
        "0"
      ]
    },
    "++++++---+++-+": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "++++++---+++--++": {
      "3": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "++++++---+++--+-+": {
      "3": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "++++++---+++--+--++": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++---+++--+--+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+--+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+--+-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+--+-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+--+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+--+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+--+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++---+": {
      "0": [
        "-9/49",
        "8/49",
        "2/49"
      ],
      "3": [
        "13/49",
        "-17/49",
        "8/49"
      ],
      "8": [
        "16/49",
        "13/49",
        "-9/49"
      ],
      "10": [
        "13/49",
        "-17/49",
        "8/49"
      ],
      "15": [
        "16/49",
        "13/49",
        "-9/49"
      ]
    },
    "++++++---+++----+": {
      "3": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "++++++---+++-----++": {
      "3": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++---+++-----+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-----+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-----+-+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-----+-+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-----+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-----+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-----+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++------+": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "++++++---+++-------++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-------+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-------+-+-+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-------+-+--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-------+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++-------+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+++--------": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++---+-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "++++++----": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "9": [
        "1",
        "0",
        "0"
      ]
    },
    "+++++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "++++-": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-+++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++++++++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++++-+-+": {
      "0": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "12": [
        "-1/8",
        "1/8",
        "1/16"
      ],
      "15": [
        "3/8",
        "1/8",
        "-3/16"
      ],
      "21": [
        "3/16",
        "-7/16",
        "9/32"
      ],
      "23": [
        "5/16",
        "-1/16",
        "-1/32"
      ]
    },
    "+++-++-+++++++++++++-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-+++++++++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++++---+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++++----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++++-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-+++++++++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+---+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-+-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++---+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++----+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-----+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++------+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++++-------+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++++++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++-+-+": {
      "0": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "-1/8",
        "1/8",
        "1/16"
      ],
      "15": [
        "3/8",
        "1/8",
        "-3/16"
      ],
      "21": [
        "7/32",
        "-19/32",
        "21/64"
      ],
      "23": [
        "9/32",
        "3/32",
        "-5/64"
      ]
    },
    "+++-++-+++++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++---+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++++-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+---+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++-+-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++++--": {
      "3": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "9": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "12": [
        "8/19",
        "3/19",
        "-2/19"
      ],
      "19": [
        "3/19",
        "-6/19",
        "4/19"
      ]
    },
    "+++-++-+++++-++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++++-+-+": {
      "0": [
        "15/61",
        "-10/61",
        "4/61"
      ],
      "13": [
        "43/61",
        "12/61",
        "-17/61"
      ],
      "15": [
        "23/61",
        "5/61",
        "-2/61"
      ],
      "23": [
        "-20/61",
        "-7/61",
        "15/61"
      ]
    },
    "+++-++-+++++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-+++++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-+++++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-+++++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-+++++-++-++--": {
      "0": [
        "42/97",
        "-1/97",
        "-9/97"
      ],
      "3": [
        "33/97",
        "20/97",
        "-14/97"
      ],
      "15": [
        "-19/97",
        "12/97",
        "11/97"
      ],
      "16": [
        "-1/97",
        "-30/97",
        "21/97"
      ],
      "19": [
        "42/97",
        "-1/97",
        "-9/97"
      ]
    },
    "+++-++-+++++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++-+-+": {
      "7": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "+++-++-++-++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++--+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++---+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++++-----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-++-++-++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++-++++-+-+": {
      "0": [
        "15/61",
        "-10/61",
        "4/61"
      ],
      "13": [
        "43/61",
        "12/61",
        "-17/61"
      ],
      "15": [
        "23/61",
        "5/61",
        "-2/61"
      ],
      "23": [
        "-20/61",
        "-7/61",
        "15/61"
      ]
    },
    "+++-++-++-++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-++-++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-++-++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++-++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++-++-++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++-+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-++--": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+++++": {
      "0": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "3": [
        "1/4",
        "-3/4",
        "3/8"
      ],
      "7": [
        "0",
        "1",
        "-1/2"
      ],
      "9": [
        "1/4",
        "-3/4",
        "3/8"
      ],
      "12": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "+++-++--++++-++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++++-+-+": {
      "0": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "-1/8",
        "1/8",
        "1/16"
      ],
      "15": [
        "3/8",
        "1/8",
        "-3/16"
      ],
      "21": [
        "7/32",
        "-19/32",
        "21/64"
      ],
      "23": [
        "9/32",
        "3/32",
        "-5/64"
      ]
    },
    "+++-++--++++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++++--": {
      "7": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "9": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++-++--++++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++++-+--": {
      "7": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "9": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++-++--++++-+++++--": {
      "3": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "9": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "12": [
        "8/19",
        "3/19",
        "-2/19"
      ],
      "19": [
        "3/19",
        "-6/19",
        "4/19"
      ]
    },
    "+++-++--++++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++++-+-+": {
      "0": [
        "15/61",
        "-10/61",
        "4/61"
      ],
      "13": [
        "43/61",
        "12/61",
        "-17/61"
      ],
      "15": [
        "23/61",
        "5/61",
        "-2/61"
      ],
      "23": [
        "-20/61",
        "-7/61",
        "15/61"
      ]
    },
    "+++-++--++++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++-++-++--": {
      "0": [
        "42/97",
        "-1/97",
        "-9/97"
      ],
      "3": [
        "33/97",
        "20/97",
        "-14/97"
      ],
      "15": [
        "-19/97",
        "12/97",
        "11/97"
      ],
      "16": [
        "-1/97",
        "-30/97",
        "21/97"
      ],
      "19": [
        "42/97",
        "-1/97",
        "-9/97"
      ]
    },
    "+++-++--++++-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "+++-++--++++--+-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++++-+-+": {
      "0": [
        "86/631",
        "-69/631",
        "47/631"
      ],
      "9": [
        "47/631",
        "43/631",
        "-11/631"
      ],
      "15": [
        "249/631",
        "13/631",
        "-18/631"
      ],
      "16": [
        "387/631",
        "5/631",
        "-104/631"
      ],
      "23": [
        "-138/631",
        "8/631",
        "86/631"
      ]
    },
    "+++-++--++++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++--+-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--++++--+-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++++--+--": {
      "3": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++-++--++++---": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+++++++-+-+": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "-1/2",
        "0",
        "1/4"
      ],
      "23": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+++++++--": {
      "4": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "7": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++-++--+-++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+++++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++-++++-+-+": {
      "0": [
        "15/61",
        "-10/61",
        "4/61"
      ],
      "13": [
        "43/61",
        "12/61",
        "-17/61"
      ],
      "15": [
        "23/61",
        "5/61",
        "-2/61"
      ],
      "23": [
        "-20/61",
        "-7/61",
        "15/61"
      ]
    },
    "+++-++--+-++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++-++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--++++++-+-+": {
      "4": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "23": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++-++--+-++--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--++++++-+---": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++-++--+-++--++++++--": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++-++--+-++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "+++-++--+-++--+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+-++++-+-+": {
      "0": [
        "11/113",
        "-17/226",
        "19/226"
      ],
      "10": [
        "8/113",
        "39/226",
        "-17/226"
      ],
      "15": [
        "47/113",
        "-11/226",
        "-1/226"
      ],
      "16": [
        "64/113",
        "-27/226",
        "-23/226"
      ],
      "23": [
        "-17/113",
        "8/113",
        "11/113"
      ]
    },
    "+++-++--+-++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+-++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++--+-++--+-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-++--+--": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++-++--+-++---": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+-+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++--+--": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---++++": {
      "0": [
        "0",
        "-1/4",
        "1/4"
      ],
      "8": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "1/2",
        "0",
        "0"
      ]
    },
    "+++-++---+++-+": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++-++---+++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "+++-++---+++--+-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++++-+-+": {
      "0": [
        "86/631",
        "-69/631",
        "47/631"
      ],
      "9": [
        "47/631",
        "43/631",
        "-11/631"
      ],
      "15": [
        "249/631",
        "13/631",
        "-18/631"
      ],
      "16": [
        "387/631",
        "5/631",
        "-104/631"
      ],
      "23": [
        "-138/631",
        "8/631",
        "86/631"
      ]
    },
    "+++-++---+++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++---+++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++---+++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++---+++--+-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++---+++--+-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+++-+-+": {
      "0": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "10": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "23": [
        "11/38",
        "-3/38",
        "1/19"
      ]
    },
    "+++-++---+++--+--+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+--+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++---+": {
      "0": [
        "1/7",
        "-1/7",
        "1/7"
      ],
      "8": [
        "1/7",
        "2/7",
        "-1/7"
      ],
      "9": [
        "1/7",
        "2/7",
        "-1/7"
      ],
      "10": [
        "3/7",
        "-5/7",
        "2/7"
      ],
      "15": [
        "1/7",
        "2/7",
        "-1/7"
      ]
    },
    "+++-++---+++----+": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++-++---+++-----++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+++-+-+": {
      "0": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "10": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "23": [
        "11/38",
        "-3/38",
        "1/19"
      ]
    },
    "+++-++---+++-----+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+-+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-----+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-------++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-------+-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-------+-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-------+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-------+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++-------+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+++--------": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++---+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-+": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++-++----++--++": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++-++----++--+-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++--+-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++--+-++++-+-+": {
      "0": [
        "11/113",
        "-17/226",
        "19/226"
      ],
      "10": [
        "8/113",
        "39/226",
        "-17/226"
      ],
      "15": [
        "47/113",
        "-11/226",
        "-1/226"
      ],
      "16": [
        "64/113",
        "-27/226",
        "-23/226"
      ],
      "23": [
        "-17/113",
        "8/113",
        "11/113"
      ]
    },
    "+++-++----++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++--+-++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++--+--": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++-++----++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++-++----++----+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++----++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++----++++-+-+": {
      "0": [
        "11/113",
        "-17/226",
        "19/226"
      ],
      "10": [
        "8/113",
        "39/226",
        "-17/226"
      ],
      "15": [
        "47/113",
        "-11/226",
        "-1/226"
      ],
      "16": [
        "64/113",
        "-27/226",
        "-23/226"
      ],
      "23": [
        "-17/113",
        "8/113",
        "11/113"
      ]
    },
    "+++-++----++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++----++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----+++-+-+": {
      "0": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "10": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "23": [
        "11/38",
        "-3/38",
        "1/19"
      ]
    },
    "+++-++----++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-----+-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----++------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++----++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-++----+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-++-----": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--++": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-+": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--++": {
      "0": [
        "1/3",
        "0",
        "0"
      ],
      "4": [
        "1/3",
        "0",
        "0"
      ],
      "8": [
        "1/3",
        "-1/6",
        "0"
      ],
      "9": [
        "0",
        "1/6",
        "0"
      ]
    },
    "+++--+--+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-++++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++++++-+-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "+++--+--+-++-+++++++-+-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++++++--": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+--+-++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+--+-++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++-++-": {
      "0": [
        "1/7",
        "-1/7",
        "1/7"
      ],
      "4": [
        "4/7",
        "-3/7",
        "1/7"
      ],
      "13": [
        "1/7",
        "2/7",
        "-1/7"
      ],
      "15": [
        "1/7",
        "2/7",
        "-1/7"
      ]
    },
    "+++--+--+-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--+++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--++++++-+-+++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+--+-++--++++++-+-+-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+--+-++--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--++++++-+---": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+--+-++--++++++--": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+--+-++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "+++--+--+-++--+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-++--+-": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++--+--+-++---": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+-+-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+-+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--+++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--++++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+--+--+--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--++++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+--+--+--++++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+--+--+--+++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--+++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+--+--+-": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++--+--+--+---": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+--+---": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+---+": {
      "0": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "3": [
        "1/4",
        "-3/4",
        "3/8"
      ],
      "4": [
        "0",
        "1",
        "-1/2"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++--+----+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-+": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++--+----++--+++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--++++++-+-+++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+----++--++++++-+-+-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+----++--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--++++++-+---": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+----++--++++++--": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "+++--+----++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "+++--+----++--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--+-+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--+-++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--+-++++-+-+": {
      "0": [
        "11/113",
        "-17/226",
        "19/226"
      ],
      "10": [
        "8/113",
        "39/226",
        "-17/226"
      ],
      "15": [
        "47/113",
        "-11/226",
        "-1/226"
      ],
      "16": [
        "64/113",
        "-27/226",
        "-23/226"
      ],
      "23": [
        "-17/113",
        "8/113",
        "11/113"
      ]
    },
    "+++--+----++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--+-++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++--+--": {
      "0": [
        "-1/2",
        "1/2",
        "0"
      ],
      "4": [
        "1/2",
        "-1",
        "1/2"
      ],
      "8": [
        "0",
        "-5/4",
        "3/4"
      ],
      "14": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "16": [
        "1/2",
        "3/2",
        "-1"
      ]
    },
    "+++--+----++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++--+----++----+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++----++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++----++++-+-+": {
      "0": [
        "11/113",
        "-17/226",
        "19/226"
      ],
      "10": [
        "8/113",
        "39/226",
        "-17/226"
      ],
      "15": [
        "47/113",
        "-11/226",
        "-1/226"
      ],
      "16": [
        "64/113",
        "-27/226",
        "-23/226"
      ],
      "23": [
        "-17/113",
        "8/113",
        "11/113"
      ]
    },
    "+++--+----++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++----++-": {
      "3": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----+++-+-+": {
      "0": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "10": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "23": [
        "11/38",
        "-3/38",
        "1/19"
      ]
    },
    "+++--+----++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-----+-": {
      "4": [
        "1/2",
        "-1",
        "1/2"
      ],
      "14": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "17": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "+++--+----++------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+----++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+----+-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--+++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--++++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+-----+--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--++++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+-----+--++++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+-----+--+++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+--+-": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "+++--+-----+---++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+---+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+---+++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+-----+---+++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+---+++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+-----+---+++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--+-----+---++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+---+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+---++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+---+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+----+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+----++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+----++++-+-+": {
      "0": [
        "3233/14927",
        "0",
        "0"
      ],
      "5": [
        "3018/91559",
        "0",
        "0"
      ],
      "11": [
        "11671/91370",
        "0",
        "0"
      ],
      "15": [
        "5847/18779",
        "0",
        "0"
      ],
      "23": [
        "5847/18779",
        "0",
        "0"
      ]
    },
    "+++--+-----+----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+-----+----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--+-----+----+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----+++-+-+": {
      "0": [
        "1/76",
        "15/76",
        "-5/152"
      ],
      "11": [
        "15/76",
        "-3/76",
        "1/152"
      ],
      "15": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "16": [
        "25/38",
        "-5/38",
        "-11/76"
      ],
      "23": [
        "15/38",
        "-3/38",
        "1/76"
      ]
    },
    "+++--+-----+-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-----+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+-----+-------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--+------": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---+": {
      "3": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "+++----+": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-----+": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------+": {
      "0": [
        "0",
        "-1/4",
        "1/4"
      ],
      "5": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "9": [
        "1/2",
        "0",
        "0"
      ]
    },
    "+++-------+": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "5": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "10": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "+++--------++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--+++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--++++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--++++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--------+--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--++++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--------+--++++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--------+--+++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+--+-": {
      "0": [
        "-1/2",
        "1/2",
        "0"
      ],
      "5": [
        "1/2",
        "-1",
        "1/2"
      ],
      "14": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "15": [
        "1/2",
        "1/4",
        "-1/4"
      ]
    },
    "+++--------+---++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+---+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+---+++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--------+---+++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+---+++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--------+---+++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++--------+---++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+---+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+---++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+---+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+----+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+----++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+----++++-+-+++": {
      "11": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "25": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "+++--------+----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--------+----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--------+----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++--------+----+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----+++-+-+": {
      "0": [
        "1/76",
        "15/76",
        "-5/152"
      ],
      "11": [
        "15/76",
        "-3/76",
        "1/152"
      ],
      "15": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "16": [
        "25/38",
        "-5/38",
        "-11/76"
      ],
      "23": [
        "15/38",
        "-3/38",
        "1/76"
      ]
    },
    "+++--------+-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-----+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------+-------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "+++----------+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-----------+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------++++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------+++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------+++++-+-+-": {
      "0": [
        "-1/16",
        "5/16",
        "-3/32"
      ],
      "11": [
        "-1/8",
        "-3/8",
        "5/16"
      ],
      "23": [
        "5/8",
        "-1/8",
        "-1/16"
      ],
      "24": [
        "9/16",
        "3/16",
        "-5/32"
      ]
    },
    "+++------------+++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------+++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++------------+++++--": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "+++------------++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++------------+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-------------+++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-------------++++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-------------++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-------------++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-------------++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-------------++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "+++-------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++-------------+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------++++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------+++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------+++-+-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++--------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------++-++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "+++---------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "+++----------------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "++-": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "2": [
        "1",
        "0",
        "0"
      ]
    },
    "+-": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "1": [
        "1",
        "0",
        "0"
      ]
    },
    "-+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "3": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-+++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++++++++++++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++-+++++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++++-+-+": {
      "7": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++-++-+++++++++++++-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++-+++++++++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++++--+": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++++---+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++++----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++++-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++-+++++++++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+--+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+---+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-+-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++--+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++---+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++----+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-----+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++------+": {
      "19": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++++-------+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++++++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++++++++": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++-++-+++++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++++-+-+": {
      "7": [
        "1/3",
        "1/6",
        "-1/6"
      ],
      "9": [
        "1/3",
        "0",
        "0"
      ],
      "12": [
        "1/3",
        "0",
        "0"
      ],
      "23": [
        "0",
        "-1/6",
        "1/6"
      ]
    },
    "-++-++-+++++-+++++++-+--+": {
      "0": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "7": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "15": [
        "5/38",
        "9/38",
        "-3/19"
      ],
      "18": [
        "5/38",
        "9/38",
        "-3/19"
      ],
      "24": [
        "3/19",
        "-6/19",
        "4/19"
      ]
    },
    "-++-++-+++++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++++--+": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++++---+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++++----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++++-----+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++++-+--": {
      "0": [
        "-1/2",
        "0",
        "1/4"
      ],
      "9": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "18": [
        "1/2",
        "1",
        "-3/4"
      ],
      "21": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++-++-+++++-+++++--": {
      "3": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "9": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "12": [
        "8/19",
        "3/19",
        "-2/19"
      ],
      "19": [
        "3/19",
        "-6/19",
        "4/19"
      ]
    },
    "-++-++-+++++-++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++-+++": {
      "0": [
        "5/38",
        "9/38",
        "-3/19"
      ],
      "3": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "7": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "18": [
        "5/38",
        "9/38",
        "-3/19"
      ]
    },
    "-++-++-+++++-++-++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++-++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++-+++++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++-+++++-++-++--": {
      "3": [
        "-1",
        "-1",
        "1"
      ],
      "12": [
        "-1",
        "-1",
        "1"
      ],
      "15": [
        "2",
        "-1",
        "0"
      ],
      "16": [
        "3",
        "0",
        "-1"
      ],
      "19": [
        "-2",
        "3",
        "-1"
      ]
    },
    "-++-++-+++++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-++++++++": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "9": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++-++-++-++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++++++-+-+": {
      "7": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++-++-++-++-+++++++-+--+": {
      "0": [
        "10/49",
        "2/49",
        "1/98"
      ],
      "7": [
        "16/49",
        "13/49",
        "-9/49"
      ],
      "9": [
        "-6/49",
        "-11/49",
        "19/98"
      ],
      "15": [
        "-3/49",
        "19/49",
        "-15/98"
      ],
      "24": [
        "32/49",
        "-23/49",
        "13/98"
      ]
    },
    "-++-++-++-++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++++++--+": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++++++---+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++++++----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++++++-----+": {
      "21": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++++-": {
      "0": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "-1/4",
        "1/4",
        "0"
      ],
      "18": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "-++-++-++-++-++++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-+++-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++-++-": {
      "0": [
        "-3/17",
        "11/17",
        "-5/17"
      ],
      "7": [
        "-28/17",
        "29/17",
        "-7/17"
      ],
      "9": [
        "2/17",
        "-13/17",
        "9/17"
      ],
      "13": [
        "37/17",
        "-28/17",
        "5/17"
      ],
      "15": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++-++-++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-++--": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++-+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-++--": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-+-": {
      "7": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+++++++++++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++--++++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++++-+-+": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "-1/2",
        "0",
        "1/4"
      ],
      "23": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++++++++++-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++++++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++++--": {
      "7": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++--+++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++-+-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++++++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++++-+--": {
      "7": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++--++++++++++--": {
      "4": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "7": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "19": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-++--+++++++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++++++++": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++-++--++++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++++-+-+": {
      "4": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "9": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "23": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-++--++++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++++--": {
      "7": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "9": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-++--++++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++-+-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++++-+--": {
      "0": [
        "-1/2",
        "0",
        "1/4"
      ],
      "9": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "18": [
        "1/2",
        "1",
        "-3/4"
      ],
      "21": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++-++--++++-+++++--": {
      "3": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "9": [
        "4/19",
        "3/38",
        "-1/19"
      ],
      "12": [
        "8/19",
        "3/19",
        "-2/19"
      ],
      "19": [
        "3/19",
        "-6/19",
        "4/19"
      ]
    },
    "-++-++--++++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-+++++": {
      "8": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "20": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "-++-++--++++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++++-+-+": {
      "8": [
        "14/23",
        "7/46",
        "-13/46"
      ],
      "13": [
        "-6/23",
        "-13/23",
        "11/23"
      ],
      "15": [
        "6/23",
        "3/46",
        "1/46"
      ],
      "20": [
        "11/23",
        "-3/23",
        "-1/23"
      ],
      "23": [
        "-2/23",
        "11/23",
        "-4/23"
      ]
    },
    "-++-++--++++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--++++-++-++--": {
      "3": [
        "-1",
        "-1",
        "1"
      ],
      "12": [
        "-1",
        "-1",
        "1"
      ],
      "15": [
        "2",
        "-1",
        "0"
      ],
      "16": [
        "3",
        "0",
        "-1"
      ],
      "19": [
        "-2",
        "3",
        "-1"
      ]
    },
    "-++-++--++++-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++++--": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++-++--+++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-++++++++": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "9": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++-++--+-++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-+++++++-+-+": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "-1/2",
        "0",
        "1/4"
      ],
      "23": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--+-++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-+++++++--": {
      "7": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++--+-++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-+++++-": {
      "0": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "-1/4",
        "1/4",
        "0"
      ],
      "18": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "-++-++--+-++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-++-+++++": {
      "8": [
        "11/61",
        "-35/122",
        "7/61"
      ],
      "9": [
        "9/61",
        "-6/61",
        "17/122"
      ],
      "13": [
        "8/61",
        "15/61",
        "-6/61"
      ],
      "15": [
        "19/61",
        "-5/122",
        "1/61"
      ],
      "20": [
        "14/61",
        "11/61",
        "-21/122"
      ]
    },
    "-++-++--+-++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-++-++++-+-+": {
      "8": [
        "14/23",
        "7/46",
        "-13/46"
      ],
      "13": [
        "-6/23",
        "-13/23",
        "11/23"
      ],
      "15": [
        "6/23",
        "3/46",
        "1/46"
      ],
      "20": [
        "11/23",
        "-3/23",
        "-1/23"
      ],
      "23": [
        "-2/23",
        "11/23",
        "-4/23"
      ]
    },
    "-++-++--+-++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--+-++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++--+-++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-++-++-": {
      "0": [
        "13/161",
        "32/161",
        "-20/161"
      ],
      "9": [
        "10/161",
        "37/161",
        "-3/161"
      ],
      "13": [
        "37/161",
        "-8/161",
        "5/161"
      ],
      "15": [
        "37/161",
        "-8/161",
        "5/161"
      ],
      "18": [
        "64/161",
        "-53/161",
        "13/161"
      ]
    },
    "-++-++--+-++-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+-++--": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++-++--+-+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++--+--": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---++++": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-++---+++-+++": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-++---+++-++-+++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++---+++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++++-+-+": {
      "4": [
        "1/2",
        "1/16",
        "-3/16"
      ],
      "13": [
        "3/8",
        "-1/8",
        "0"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "20": [
        "0",
        "3/16",
        "-1/16"
      ],
      "23": [
        "-1/8",
        "0",
        "1/8"
      ]
    },
    "-++-++---+++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++-++-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++-++-++--": {
      "3": [
        "-1",
        "-1",
        "1"
      ],
      "12": [
        "-1",
        "-1",
        "1"
      ],
      "15": [
        "2",
        "-1",
        "0"
      ],
      "16": [
        "3",
        "0",
        "-1"
      ],
      "19": [
        "-2",
        "3",
        "-1"
      ]
    },
    "-++-++---+++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "-++-++---+++--+-+++++": {
      "4": [
        "1/17",
        "-13/34",
        "9/34"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "20": [
        "-2/17",
        "9/34",
        "-1/34"
      ]
    },
    "-++-++---+++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++++-+-+": {
      "4": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "23": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-++---+++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-++-+-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++--+-++-+--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++--+-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++-++---+++--+--+++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "-++-++---+++--+--+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+-+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+--+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-++---+++----+": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++-++---+++-----++++": {
      "4": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "14": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "17": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "20": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-++---+++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "-++-++---+++-----+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+-++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+-+-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+-+-+-+": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+-+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+-+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+-+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-----+--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++------+++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++---+++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++------++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-------++": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-------+-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-------+-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-------+-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-------+-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++-------+--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+++--------": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---++-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++---+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-+++": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-++----++-++-+++++": {
      "4": [
        "-1/14",
        "11/14",
        "-3/7"
      ],
      "9": [
        "-1/7",
        "1/14",
        "1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "20": [
        "5/14",
        "-3/7",
        "1/7"
      ]
    },
    "-++-++----++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-++-++++-+-+": {
      "4": [
        "1/2",
        "1/16",
        "-3/16"
      ],
      "13": [
        "3/8",
        "-1/8",
        "0"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "20": [
        "0",
        "3/16",
        "-1/16"
      ],
      "23": [
        "-1/8",
        "0",
        "1/8"
      ]
    },
    "-++-++----++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-++-++-": {
      "0": [
        "13/161",
        "32/161",
        "-20/161"
      ],
      "9": [
        "10/161",
        "37/161",
        "-3/161"
      ],
      "13": [
        "37/161",
        "-8/161",
        "5/161"
      ],
      "15": [
        "37/161",
        "-8/161",
        "5/161"
      ],
      "18": [
        "64/161",
        "-53/161",
        "13/161"
      ]
    },
    "-++-++----++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++--++": {
      "0": [
        "1/7",
        "-1/7",
        "1/7"
      ],
      "4": [
        "4/7",
        "-3/7",
        "1/7"
      ],
      "13": [
        "1/7",
        "2/7",
        "-1/7"
      ],
      "15": [
        "1/7",
        "2/7",
        "-1/7"
      ]
    },
    "-++-++----++--+-+++++": {
      "4": [
        "-9/19",
        "17/19",
        "-6/19"
      ],
      "9": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "15": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "16": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "20": [
        "11/19",
        "-6/19",
        "1/19"
      ]
    },
    "-++-++----++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++--+-++++-+-+": {
      "4": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "23": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-++----++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++--+-++-": {
      "0": [
        "12/193",
        "47/193",
        "-19/193"
      ],
      "9": [
        "-7/193",
        "53/193",
        "-5/193"
      ],
      "15": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "16": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "18": [
        "94/193",
        "-50/193",
        "12/193"
      ]
    },
    "-++-++----++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++--+--": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++-++----++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-++----++----+++++": {
      "4": [
        "-9/19",
        "17/19",
        "-6/19"
      ],
      "9": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "15": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "16": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "20": [
        "11/19",
        "-6/19",
        "1/19"
      ]
    },
    "-++-++----++----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++----++++-+-+": {
      "4": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "23": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-++----++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++----++-": {
      "0": [
        "12/193",
        "47/193",
        "-19/193"
      ],
      "9": [
        "-7/193",
        "53/193",
        "-5/193"
      ],
      "15": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "16": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "18": [
        "94/193",
        "-50/193",
        "12/193"
      ]
    },
    "-++-++----++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-----++++": {
      "5": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "9": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "14": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "17": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "20": [
        "1/41",
        "10/41",
        "-2/41"
      ]
    },
    "-++-++----++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-----+++-+-+": {
      "4": [
        "2861/20254",
        "0",
        "0"
      ],
      "10": [
        "11671/91370",
        "0",
        "0"
      ],
      "15": [
        "5847/18779",
        "0",
        "0"
      ],
      "20": [
        "3233/29854",
        "0",
        "0"
      ],
      "23": [
        "5847/18779",
        "0",
        "0"
      ]
    },
    "-++-++----++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-----+-": {
      "0": [
        "1/14",
        "3/14",
        "-1/14"
      ],
      "9": [
        "1/14",
        "3/14",
        "-1/14"
      ],
      "14": [
        "3/14",
        "-3/28",
        "1/28"
      ],
      "17": [
        "3/14",
        "-3/28",
        "1/28"
      ],
      "18": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-++----++------+++": {
      "4": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "9": [
        "1/2",
        "0",
        "0"
      ],
      "10": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "20": [
        "-1/4",
        "1/4",
        "0"
      ]
    },
    "-++-++----++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++----++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-++----+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-++-----": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-+-": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+-+": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+++++++++++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--+--++++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++++++++++-+-++": {
      "8": [
        "5/37",
        "-15/74",
        "9/74"
      ],
      "9": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "15": [
        "4/37",
        "25/74",
        "-15/74"
      ],
      "23": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "24": [
        "10/37",
        "-15/37",
        "9/37"
      ]
    },
    "-++--+--++++++++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++++++++++-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+--++++++++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++++++++++--": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--+--+++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++++++++-": {
      "1": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "4": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "18": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+--+++++++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-++++++++": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++--+--++++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-+++++++-+-++": {
      "8": [
        "5/37",
        "-15/74",
        "9/74"
      ],
      "9": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "15": [
        "4/37",
        "25/74",
        "-15/74"
      ],
      "23": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "24": [
        "10/37",
        "-15/37",
        "9/37"
      ]
    },
    "-++--+--++++-+++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-+++++++--": {
      "4": [
        "1/3",
        "1/6",
        "-1/6"
      ],
      "9": [
        "1/3",
        "0",
        "0"
      ],
      "12": [
        "1/3",
        "0",
        "0"
      ],
      "21": [
        "0",
        "-1/6",
        "1/6"
      ]
    },
    "-++--+--++++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-+++++-": {
      "4": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "1/4",
        "0",
        "0"
      ],
      "15": [
        "1/4",
        "0",
        "0"
      ],
      "18": [
        "0",
        "-1/4",
        "1/4"
      ]
    },
    "-++--+--++++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++-++-": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++--+--++++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++++--": {
      "4": [
        "1/4",
        "0",
        "0"
      ],
      "8": [
        "1/4",
        "0",
        "0"
      ],
      "9": [
        "1/4",
        "0",
        "0"
      ],
      "13": [
        "1/4",
        "0",
        "0"
      ]
    },
    "-++--+--+++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-++++++++": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "9": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++--+--+-++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-+++++++-+-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++--+--+-++-+++++++-+-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-+++++++--": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--+--+-++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-+++++-": {
      "0": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "9": [
        "1/4",
        "1/2",
        "-1/4"
      ],
      "15": [
        "-1/4",
        "1/4",
        "0"
      ],
      "18": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "-++--+--+-++-++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++-++-": {
      "4": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++--+--+-++-+-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+-++--": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++--+--+-+-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+--+--": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "8": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "10": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++--+---++++": {
      "1": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++--+---+++-++++++++": {
      "1": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "1/4",
        "0",
        "0"
      ],
      "15": [
        "1/4",
        "0",
        "0"
      ],
      "20": [
        "0",
        "-1/4",
        "1/4"
      ]
    },
    "-++--+---+++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++++++--": {
      "8": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "-++--+---+++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++++-": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "-1/2",
        "0",
        "1/4"
      ],
      "15": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "18": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++--+---+++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-++-+++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--+---+++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-++-++++-+-+": {
      "5": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "13": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "20": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "23": [
        "0",
        "3/8",
        "-1/8"
      ]
    },
    "-++--+---+++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+---+++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+---+++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-++-++-": {
      "1": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "4": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "18": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+---+++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "-++--+---+++--+-+++++": {
      "1": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "13": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "16": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "20": [
        "-1/29",
        "-3/58",
        "9/58"
      ]
    },
    "-++--+---+++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+-++++-+-+": {
      "5": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "23": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "-++--+---+++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+---+++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+---+++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+-++-": {
      "4": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "13": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "16": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "18": [
        "-1/29",
        "-3/58",
        "9/58"
      ]
    },
    "-++--+---+++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+--++++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--+---+++--+--+++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+--+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "-++--+---+++--+--+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+--+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+--+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+--++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++--+--+-": {
      "1": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "4": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "18": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+---+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++--+---+++----+": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++--+---+++-----++++": {
      "1": [
        "1/2",
        "-1",
        "1/2"
      ],
      "14": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "17": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "20": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-++--+---+++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-----+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "-++--+---+++-----+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-----+-": {
      "4": [
        "1/2",
        "-1",
        "1/2"
      ],
      "14": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "17": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-++--+---+++------+++": {
      "1": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+---+++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++------++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+++-------": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--+---++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+---+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-++++++++": {
      "5": [
        "1",
        "-1/2",
        "0"
      ],
      "9": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "20": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++--+----++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+++++++-+-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++--+----++-+++++++-+-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+++++++-+---+": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+++++++--": {
      "8": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "-++--+----++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+++++-": {
      "8": [
        "14749/96912",
        "0",
        "0"
      ],
      "9": [
        "20438/93417",
        "0",
        "0"
      ],
      "15": [
        "26306/70911",
        "0",
        "0"
      ],
      "18": [
        "22151/85838",
        "0",
        "0"
      ]
    },
    "-++--+----++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-++-+++++": {
      "5": [
        "1/4",
        "-1/8",
        "0"
      ],
      "9": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "13": [
        "1/4",
        "0",
        "0"
      ],
      "15": [
        "1/4",
        "0",
        "0"
      ],
      "20": [
        "0",
        "1/4",
        "-1/8"
      ]
    },
    "-++--+----++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-++-++++-+-+": {
      "5": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "13": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "20": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "23": [
        "0",
        "3/8",
        "-1/8"
      ]
    },
    "-++--+----++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-++-++-": {
      "0": [
        "13/161",
        "32/161",
        "-20/161"
      ],
      "9": [
        "10/161",
        "37/161",
        "-3/161"
      ],
      "13": [
        "37/161",
        "-8/161",
        "5/161"
      ],
      "15": [
        "37/161",
        "-8/161",
        "5/161"
      ],
      "18": [
        "64/161",
        "-53/161",
        "13/161"
      ]
    },
    "-++--+----++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--+++++++": {
      "5": [
        "5/16",
        "-1/16",
        "-1/32"
      ],
      "13": [
        "5/8",
        "-1/8",
        "-1/16"
      ],
      "15": [
        "1/8",
        "-1/8",
        "3/16"
      ],
      "20": [
        "-1/16",
        "5/16",
        "-3/32"
      ]
    },
    "-++--+----++--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--++++++-+-+++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+----++--++++++-+-+-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+----++--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--++++++-+---": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+----++--++++++--": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++--+----++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++--+----++--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--+-+++++": {
      "5": [
        "41/151",
        "-10/151",
        "-1/151"
      ],
      "9": [
        "30/151",
        "-11/151",
        "14/151"
      ],
      "15": [
        "41/151",
        "-10/151",
        "-1/151"
      ],
      "16": [
        "41/151",
        "-10/151",
        "-1/151"
      ],
      "20": [
        "-2/151",
        "41/151",
        "-11/151"
      ]
    },
    "-++--+----++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--+-++++-+-+": {
      "5": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "23": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "-++--+----++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--+-++-": {
      "0": [
        "12/193",
        "47/193",
        "-19/193"
      ],
      "9": [
        "-7/193",
        "53/193",
        "-5/193"
      ],
      "15": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "16": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "18": [
        "94/193",
        "-50/193",
        "12/193"
      ]
    },
    "-++--+----++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++--+--": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++--+----++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++--+----++----+++++": {
      "5": [
        "41/151",
        "-10/151",
        "-1/151"
      ],
      "9": [
        "30/151",
        "-11/151",
        "14/151"
      ],
      "15": [
        "41/151",
        "-10/151",
        "-1/151"
      ],
      "16": [
        "41/151",
        "-10/151",
        "-1/151"
      ],
      "20": [
        "-2/151",
        "41/151",
        "-11/151"
      ]
    },
    "-++--+----++----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++----++++-+-+": {
      "5": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "23": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "-++--+----++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++----++-": {
      "0": [
        "12/193",
        "47/193",
        "-19/193"
      ],
      "9": [
        "-7/193",
        "53/193",
        "-5/193"
      ],
      "15": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "16": [
        "47/193",
        "-25/193",
        "6/193"
      ],
      "18": [
        "94/193",
        "-50/193",
        "12/193"
      ]
    },
    "-++--+----++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-----++++": {
      "5": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "9": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "14": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "17": [
        "10/41",
        "-5/82",
        "1/82"
      ],
      "20": [
        "1/41",
        "10/41",
        "-2/41"
      ]
    },
    "-++--+----++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-----+++-+-+": {
      "5": [
        "9/4",
        "-1/4",
        "-5/8"
      ],
      "10": [
        "-5/2",
        "-1/2",
        "5/4"
      ],
      "16": [
        "0",
        "1",
        "-1/2"
      ],
      "20": [
        "5/4",
        "-5/4",
        "3/8"
      ],
      "23": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "-++--+----++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-----+-": {
      "4": [
        "1/2",
        "-1",
        "1/2"
      ],
      "14": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "17": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-++--+----++------+++": {
      "5": [
        "0",
        "1/2",
        "-1/4"
      ],
      "9": [
        "1/2",
        "0",
        "0"
      ],
      "10": [
        "1",
        "-1/2",
        "0"
      ],
      "20": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++--+----++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+----++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--+----+-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--+-----": {
      "0": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "5": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "10": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "-++---+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "-++----+": {
      "4": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-----+": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------+": {
      "1": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "5": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-------+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-++++++++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "9": [
        "3/4",
        "-1/4",
        "0"
      ],
      "15": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "20": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "-++-------++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-+++++++-+-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "-++-------++-+++++++-+-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-+++++++-+---": {
      "0": [
        "25/49",
        "5/49",
        "-11/49"
      ],
      "5": [
        "38/49",
        "-12/49",
        "-3/49"
      ],
      "9": [
        "-9/49",
        "8/49",
        "2/49"
      ],
      "23": [
        "4/49",
        "-9/49",
        "10/49"
      ],
      "24": [
        "-9/49",
        "8/49",
        "2/49"
      ]
    },
    "-++-------++-+++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "-++-------++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-+++++-": {
      "5": [
        "14749/96912",
        "0",
        "0"
      ],
      "9": [
        "20438/93417",
        "0",
        "0"
      ],
      "15": [
        "26306/70911",
        "0",
        "0"
      ],
      "18": [
        "22151/85838",
        "0",
        "0"
      ]
    },
    "-++-------++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-++-+++++": {
      "1": [
        "2",
        "-2",
        "1/2"
      ],
      "9": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "13": [
        "0",
        "1",
        "-1/2"
      ],
      "15": [
        "0",
        "1",
        "-1/2"
      ],
      "20": [
        "-3/2",
        "1/2",
        "1/4"
      ]
    },
    "-++-------++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-++-++++-+-+": {
      "1": [
        "25/37",
        "-19/37",
        "4/37"
      ],
      "13": [
        "-15/37",
        "4/37",
        "5/37"
      ],
      "15": [
        "-6/37",
        "9/37",
        "2/37"
      ],
      "20": [
        "24/37",
        "1/37",
        "-8/37"
      ],
      "23": [
        "9/37",
        "5/37",
        "-3/37"
      ]
    },
    "-++-------++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-++-++-": {
      "5": [
        "-5/58",
        "-7/29",
        "21/116"
      ],
      "9": [
        "3/29",
        "11/58",
        "-1/58"
      ],
      "13": [
        "9/29",
        "2/29",
        "-3/58"
      ],
      "15": [
        "9/29",
        "2/29",
        "-3/58"
      ],
      "18": [
        "21/58",
        "-5/58",
        "-7/116"
      ]
    },
    "-++-------++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--+++++++": {
      "2": [
        "25/139",
        "7/139",
        "-5/139"
      ],
      "13": [
        "85/139",
        "-4/139",
        "-17/139"
      ],
      "15": [
        "39/139",
        "-28/139",
        "20/139"
      ],
      "20": [
        "-10/139",
        "25/139",
        "2/139"
      ]
    },
    "-++-------++--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--++++++-+-+++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-------++--++++++-+-+-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-------++--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--++++++-+---": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-------++--++++++--": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-++-------++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-------++--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--+-+++++": {
      "1": [
        "18/19",
        "-17/19",
        "5/19"
      ],
      "9": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "15": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "16": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "20": [
        "-12/19",
        "5/19",
        "3/19"
      ]
    },
    "-++-------++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--+-++++-+-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-------++--+-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--+-++-": {
      "5": [
        "1/58",
        "-13/58",
        "5/29"
      ],
      "9": [
        "-3/58",
        "5/29",
        "-1/58"
      ],
      "15": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "16": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "18": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "-++-------++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++--+--": {
      "1": [
        "2/19",
        "11/19",
        "-5/19"
      ],
      "5": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "14": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "16": [
        "11/19",
        "-6/19",
        "1/19"
      ]
    },
    "-++-------++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++-------++----+++++": {
      "1": [
        "18/19",
        "-17/19",
        "5/19"
      ],
      "9": [
        "3/19",
        "-6/19",
        "4/19"
      ],
      "15": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "16": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "20": [
        "-12/19",
        "5/19",
        "3/19"
      ]
    },
    "-++-------++----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++----++++-+-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-------++----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++----++-": {
      "5": [
        "1/58",
        "-13/58",
        "5/29"
      ],
      "9": [
        "-3/58",
        "5/29",
        "-1/58"
      ],
      "15": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "16": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "18": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "-++-------++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-----++++": {
      "2": [
        "11/58",
        "-2/29",
        "3/58"
      ],
      "9": [
        "11/58",
        "-2/29",
        "3/58"
      ],
      "14": [
        "15/58",
        "-3/116",
        "-5/116"
      ],
      "17": [
        "15/58",
        "-3/116",
        "-5/116"
      ],
      "20": [
        "3/29",
        "11/58",
        "-1/58"
      ]
    },
    "-++-------++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-----+++-+-+": {
      "1": [
        "10/59",
        "-51/118",
        "25/118"
      ],
      "10": [
        "9/59",
        "19/118",
        "-7/118"
      ],
      "16": [
        "9/59",
        "19/118",
        "-7/118"
      ],
      "20": [
        "22/59",
        "-3/59",
        "-2/59"
      ],
      "23": [
        "9/59",
        "19/118",
        "-7/118"
      ]
    },
    "-++-------++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-----+-": {
      "5": [
        "2/67",
        "-19/67",
        "14/67"
      ],
      "14": [
        "28/67",
        "2/67",
        "-5/67"
      ],
      "17": [
        "28/67",
        "2/67",
        "-5/67"
      ],
      "18": [
        "9/67",
        "15/67",
        "-4/67"
      ]
    },
    "-++-------++------+++": {
      "1": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "9": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "20": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "-++-------++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--+++++++": {
      "2": [
        "25/139",
        "7/139",
        "-5/139"
      ],
      "10": [
        "85/139",
        "-4/139",
        "-17/139"
      ],
      "15": [
        "39/139",
        "-28/139",
        "20/139"
      ],
      "20": [
        "-10/139",
        "25/139",
        "2/139"
      ]
    },
    "-++--------+--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--++++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--------+--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--++++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--------+--++++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--------+--+++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+--+-": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-++--------+---++++++": {
      "2": [
        "25/139",
        "7/139",
        "-5/139"
      ],
      "10": [
        "85/139",
        "-4/139",
        "-17/139"
      ],
      "15": [
        "39/139",
        "-28/139",
        "20/139"
      ],
      "20": [
        "-10/139",
        "25/139",
        "2/139"
      ]
    },
    "-++--------+---+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+---+++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--------+---+++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+---+++++-+---": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "23": [
        "-1/2",
        "0",
        "1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--------+---+++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++--------+---++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+---+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+---++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+---+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+----+++++": {
      "2": [
        "13996/98423",
        "0",
        "0"
      ],
      "10": [
        "13153/70911",
        "0",
        "0"
      ],
      "15": [
        "17679/82001",
        "0",
        "0"
      ],
      "16": [
        "17679/82001",
        "0",
        "0"
      ],
      "20": [
        "12065/50037",
        "0",
        "0"
      ]
    },
    "-++--------+----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+----++++-+-+++": {
      "11": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "25": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "-++--------+----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--------+----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--------+----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++--------+----+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-----++++": {
      "2": [
        "21/148",
        "-13/148",
        "23/296"
      ],
      "10": [
        "17/74",
        "-7/74",
        "1/148"
      ],
      "14": [
        "35/148",
        "3/148",
        "-11/296"
      ],
      "17": [
        "35/148",
        "3/148",
        "-11/296"
      ],
      "20": [
        "23/148",
        "21/148",
        "-3/296"
      ]
    },
    "-++--------+-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-----+++-+-+": {
      "2": [
        "1/7",
        "-4/7",
        "5/14"
      ],
      "11": [
        "-4/7",
        "2/7",
        "1/14"
      ],
      "15": [
        "-4/7",
        "2/7",
        "1/14"
      ],
      "16": [
        "9/7",
        "-1/7",
        "-2/7"
      ],
      "23": [
        "5/7",
        "1/7",
        "-3/14"
      ]
    },
    "-++--------+-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-----+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+------+++": {
      "2": [
        "18299/89210",
        "0",
        "0"
      ],
      "9": [
        "14927/37558",
        "0",
        "0"
      ],
      "20": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "-++--------+------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------+-------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-++----------+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-----------+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------------++++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------------+++++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------------+++++-+-+-": {
      "1": [
        "3",
        "0",
        "-1"
      ],
      "11": [
        "-2",
        "3",
        "-1"
      ],
      "23": [
        "-1",
        "-1",
        "1"
      ],
      "24": [
        "1",
        "-2",
        "1"
      ]
    },
    "-++------------+++++-+--": {
      "0": [
        "1/7",
        "2/7",
        "-1/7"
      ],
      "11": [
        "4/7",
        "0",
        "-1/7"
      ],
      "15": [
        "1/7",
        "-1/7",
        "1/7"
      ],
      "23": [
        "1/7",
        "-1/7",
        "1/7"
      ]
    },
    "-++------------+++++--": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-++------------++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------------++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++------------+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------------+++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------------++++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------------++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------------++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------------++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------------++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-++-------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++-------------+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------+++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------+++-+-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++--------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------+++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-++---------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-++----------------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-+-": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "2": [
        "1",
        "0",
        "0"
      ]
    },
    "--++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "3": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--++": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+-+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--+++++++++++++++++": {
      "8": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "15": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "-1",
        "-1",
        "1"
      ],
      "24": [
        "2",
        "-1",
        "0"
      ]
    },
    "--+--+--++++++++++++++++-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--+++++++++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++++++-++": {
      "8": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "15": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "-1",
        "-1",
        "1"
      ],
      "24": [
        "2",
        "-1",
        "0"
      ]
    },
    "--+--+--++++++++++++++-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++++++--+": {
      "8": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "15": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "-1",
        "-1",
        "1"
      ],
      "24": [
        "2",
        "-1",
        "0"
      ]
    },
    "--+--+--++++++++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--+++++++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++++-+-++": {
      "8": [
        "5/37",
        "-15/74",
        "9/74"
      ],
      "9": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "15": [
        "4/37",
        "25/74",
        "-15/74"
      ],
      "23": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "24": [
        "10/37",
        "-15/37",
        "9/37"
      ]
    },
    "--+--+--++++++++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++++-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+--++++++++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++++--": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--+--+++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++++-": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--+--+++++++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++++-": {
      "8": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--+++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++++-": {
      "1": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+--+--+++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+--+-": {
      "1": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "8": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+--+---++++++++++++++++": {
      "5": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "15": [
        "1",
        "1/2",
        "-1/2"
      ],
      "20": [
        "0",
        "-5/2",
        "3/2"
      ],
      "22": [
        "-1",
        "3/2",
        "-1/2"
      ],
      "24": [
        "2",
        "-1",
        "0"
      ]
    },
    "--+--+---+++++++++++++++-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---++++++++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++++++-++": {
      "5": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "15": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "20": [
        "-1",
        "1/4",
        "1/4"
      ],
      "23": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1",
        "1/2"
      ]
    },
    "--+--+---+++++++++++++-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++++++--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++++++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---++++++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++++-+-++": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++++++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++++-+--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++++++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++++--": {
      "8": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+--+---++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++++-": {
      "8": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "18": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+--+---++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++++++++++": {
      "5": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "15": [
        "-1/2",
        "0",
        "1/4"
      ],
      "22": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "--+--+---+++-+++++++++-+": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "20": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "23": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+--+---+++-+++++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++++--": {
      "8": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+--+---+++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++++-": {
      "8": [
        "1",
        "-1/2",
        "0"
      ],
      "12": [
        "-1/2",
        "0",
        "1/4"
      ],
      "15": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "18": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "--+--+---+++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-+++++++": {
      "5": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "22": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-++++++-+": {
      "5": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "13": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "23": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "--+--+---+++-++-++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++-++-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-++++-+-+": {
      "5": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "13": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "20": [
        "1/4",
        "1/8",
        "-1/8"
      ],
      "23": [
        "0",
        "3/8",
        "-1/8"
      ]
    },
    "--+--+---+++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++-++-": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--+---+++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "--+--+---+++--+-+++++++": {
      "5": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "22": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+-++++++-+": {
      "5": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "23": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "--+--+---+++--+-++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++--+-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+-++++-+-+": {
      "5": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "23": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "--+--+---+++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--+---+++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+-++-": {
      "1": [
        "1/17",
        "-13/34",
        "9/34"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "18": [
        "-2/17",
        "9/34",
        "-1/34"
      ]
    },
    "--+--+---+++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--++++++": {
      "5": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "22": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++++-+": {
      "5": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "23": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "--+--+---+++--+--+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++--+--+-": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--+---+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+--+---+++----+": {
      "1": [
        "2/19",
        "11/19",
        "-5/19"
      ],
      "5": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "14": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "16": [
        "11/19",
        "-6/19",
        "1/19"
      ]
    },
    "--+--+---+++-----++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++++-+": {
      "5": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "23": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "--+--+---+++-----+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-----+-": {
      "1": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "14": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "17": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "18": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+--+---+++------+++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++++-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------+++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+++-------": {
      "4": [
        "1",
        "1/2",
        "-1/2"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--+---++-": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+---+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--+----": {
      "1": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "5": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "9": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+---+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "--+----+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-----+": {
      "5": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------++++++++++++++++": {
      "2": [
        "-5/19",
        "8/19",
        "-2/19"
      ],
      "15": [
        "11/19",
        "9/19",
        "-7/19"
      ],
      "20": [
        "1/19",
        "-13/19",
        "8/19"
      ],
      "22": [
        "-5/19",
        "8/19",
        "-2/19"
      ],
      "24": [
        "17/19",
        "-12/19",
        "3/19"
      ]
    },
    "--+------+++++++++++++++-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------++++++++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++++++++-++": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++++++++++++-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++++++++--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++++++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------++++++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++++++-+-++": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++++++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++++++-+--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "20": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "23": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+------+++++++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+------++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++++-": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "18": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+------++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++++++++++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "3/4",
        "-1/4",
        "0"
      ],
      "15": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "22": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "--+------+++-+++++++++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++++-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++-+---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+------+++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++++-": {
      "5": [
        "5/16",
        "-1/16",
        "-1/32"
      ],
      "9": [
        "5/16",
        "-1/16",
        "-1/32"
      ],
      "12": [
        "7/32",
        "-3/32",
        "5/64"
      ],
      "15": [
        "7/32",
        "-3/32",
        "5/64"
      ],
      "18": [
        "-1/16",
        "5/16",
        "-3/32"
      ]
    },
    "--+------+++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-+++++++": {
      "2": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "22": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++++++-+": {
      "2": [
        "-1/3",
        "1/3",
        "0"
      ],
      "13": [
        "1",
        "0",
        "-1/3"
      ],
      "15": [
        "1/3",
        "0",
        "0"
      ],
      "20": [
        "2/3",
        "-1/3",
        "0"
      ],
      "23": [
        "-2/3",
        "0",
        "1/3"
      ]
    },
    "--+------+++-++-++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++-++-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++-++-": {
      "5": [
        "16152/66011",
        "0",
        "0"
      ],
      "15": [
        "3852/22631",
        "0",
        "0"
      ],
      "16": [
        "3852/22631",
        "0",
        "0"
      ],
      "18": [
        "18779/45262",
        "0",
        "0"
      ]
    },
    "--+------+++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "--+------+++--+-+++++++": {
      "2": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "22": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+------+++--+-++++++-+": {
      "2": [
        "1/76",
        "15/76",
        "-5/152"
      ],
      "15": [
        "15/38",
        "-3/38",
        "1/76"
      ],
      "16": [
        "25/38",
        "-5/38",
        "-11/76"
      ],
      "20": [
        "15/76",
        "-3/76",
        "1/152"
      ],
      "23": [
        "-5/19",
        "1/19",
        "3/19"
      ]
    },
    "--+------+++--+-++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++--+-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+-++++-+-+": {
      "2": [
        "37/191",
        "-25/191",
        "7/191"
      ],
      "9": [
        "15/191",
        "26/191",
        "8/191"
      ],
      "13": [
        "51/191",
        "12/191",
        "-11/191"
      ],
      "20": [
        "37/191",
        "-25/191",
        "7/191"
      ],
      "23": [
        "51/191",
        "12/191",
        "-11/191"
      ]
    },
    "--+------+++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+------+++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+-++-": {
      "5": [
        "-7/34",
        "3/34",
        "5/68"
      ],
      "13": [
        "3/17",
        "6/17",
        "-7/34"
      ],
      "15": [
        "6/17",
        "-5/17",
        "3/34"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "18": [
        "5/34",
        "-7/34",
        "11/68"
      ]
    },
    "--+------+++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--++++++": {
      "2": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "22": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++++-+": {
      "2": [
        "22151/85838",
        "0",
        "0"
      ],
      "15": [
        "24228/82163",
        "0",
        "0"
      ],
      "20": [
        "14749/96912",
        "0",
        "0"
      ],
      "23": [
        "24228/82163",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "--+------+++--+--+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++--+--+-": {
      "3": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "5": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+------+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+------+++----+": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "--+------+++-----++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++++-+": {
      "2": [
        "22151/85838",
        "0",
        "0"
      ],
      "15": [
        "24228/82163",
        "0",
        "0"
      ],
      "20": [
        "14749/96912",
        "0",
        "0"
      ],
      "23": [
        "24228/82163",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "--+------+++-----+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-----+-": {
      "5": [
        "2/67",
        "-19/67",
        "14/67"
      ],
      "14": [
        "28/67",
        "2/67",
        "-5/67"
      ],
      "17": [
        "28/67",
        "2/67",
        "-5/67"
      ],
      "18": [
        "9/67",
        "15/67",
        "-4/67"
      ]
    },
    "--+------+++------+++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++++-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------+++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+++-------": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "9": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "18": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+------++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-++++++++": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "9": [
        "3/4",
        "-1/4",
        "0"
      ],
      "15": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "20": [
        "-1/2",
        "1/2",
        "0"
      ]
    },
    "--+-------++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-+++++++-+-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "--+-------++-+++++++-+-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-+++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-+++++++-+---": {
      "0": [
        "-21/131",
        "47/131",
        "-19/131"
      ],
      "1": [
        "112/131",
        "-76/131",
        "14/131"
      ],
      "9": [
        "11/131",
        "44/131",
        "-15/131"
      ],
      "23": [
        "32/131",
        "-3/131",
        "4/131"
      ],
      "24": [
        "-3/131",
        "-12/131",
        "16/131"
      ]
    },
    "--+-------++-+++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "--+-------++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-+++++-": {
      "5": [
        "14749/96912",
        "0",
        "0"
      ],
      "9": [
        "20438/93417",
        "0",
        "0"
      ],
      "15": [
        "26306/70911",
        "0",
        "0"
      ],
      "18": [
        "22151/85838",
        "0",
        "0"
      ]
    },
    "--+-------++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-++-+++++": {
      "2": [
        "37/191",
        "-25/191",
        "7/191"
      ],
      "9": [
        "38/191",
        "-36/191",
        "33/191"
      ],
      "13": [
        "51/191",
        "12/191",
        "-11/191"
      ],
      "15": [
        "51/191",
        "12/191",
        "-11/191"
      ],
      "20": [
        "14/191",
        "37/191",
        "-18/191"
      ]
    },
    "--+-------++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-++-++++-+-+++": {
      "13": [
        "27991/85837",
        "0",
        "0"
      ],
      "15": [
        "1/2",
        "0",
        "0"
      ],
      "25": [
        "16373/94149",
        "0",
        "0"
      ]
    },
    "--+-------++-++-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-++-++-": {
      "5": [
        "-5/58",
        "-7/29",
        "21/116"
      ],
      "9": [
        "3/29",
        "11/58",
        "-1/58"
      ],
      "13": [
        "9/29",
        "2/29",
        "-3/58"
      ],
      "15": [
        "9/29",
        "2/29",
        "-3/58"
      ],
      "18": [
        "21/58",
        "-5/58",
        "-7/116"
      ]
    },
    "--+-------++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--+++++++": {
      "2": [
        "25/139",
        "7/139",
        "-5/139"
      ],
      "13": [
        "85/139",
        "-4/139",
        "-17/139"
      ],
      "15": [
        "39/139",
        "-28/139",
        "20/139"
      ],
      "20": [
        "-10/139",
        "25/139",
        "2/139"
      ]
    },
    "--+-------++--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--++++++-+-+++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+-------++--++++++-+-+-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+-------++--++++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--++++++-+---": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+-------++--++++++--": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "21": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "--+-------++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "--+-------++--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--+-+++++": {
      "2": [
        "3/14",
        "-1/14",
        "1/28"
      ],
      "9": [
        "1/7",
        "-1/7",
        "1/7"
      ],
      "15": [
        "2/7",
        "0",
        "-1/14"
      ],
      "16": [
        "2/7",
        "0",
        "-1/14"
      ],
      "20": [
        "1/14",
        "3/14",
        "-1/28"
      ]
    },
    "--+-------++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--+-++++-+-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "--+-------++--+-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--+-++-": {
      "5": [
        "1/58",
        "-13/58",
        "5/29"
      ],
      "9": [
        "-3/58",
        "5/29",
        "-1/58"
      ],
      "15": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "16": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "18": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "--+-------++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++--+--": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "--+-------++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+-------++----+++++": {
      "2": [
        "3/14",
        "-1/14",
        "1/28"
      ],
      "9": [
        "1/7",
        "-1/7",
        "1/7"
      ],
      "15": [
        "2/7",
        "0",
        "-1/14"
      ],
      "16": [
        "2/7",
        "0",
        "-1/14"
      ],
      "20": [
        "1/14",
        "3/14",
        "-1/28"
      ]
    },
    "--+-------++----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++----++++-+-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "--+-------++----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++----++-": {
      "5": [
        "1/58",
        "-13/58",
        "5/29"
      ],
      "9": [
        "-3/58",
        "5/29",
        "-1/58"
      ],
      "15": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "16": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "18": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "--+-------++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-----++++": {
      "2": [
        "11/58",
        "-2/29",
        "3/58"
      ],
      "9": [
        "11/58",
        "-2/29",
        "3/58"
      ],
      "14": [
        "15/58",
        "-3/116",
        "-5/116"
      ],
      "17": [
        "15/58",
        "-3/116",
        "-5/116"
      ],
      "20": [
        "3/29",
        "11/58",
        "-1/58"
      ]
    },
    "--+-------++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-----+++-+-+": {
      "2": [
        "9/152",
        "-37/152",
        "43/304"
      ],
      "10": [
        "3/38",
        "13/38",
        "-11/76"
      ],
      "16": [
        "29/76",
        "-1/76",
        "-5/152"
      ],
      "20": [
        "15/152",
        "-11/152",
        "21/304"
      ],
      "23": [
        "29/76",
        "-1/76",
        "-5/152"
      ]
    },
    "--+-------++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-----+-": {
      "5": [
        "2/67",
        "-19/67",
        "14/67"
      ],
      "14": [
        "28/67",
        "2/67",
        "-5/67"
      ],
      "17": [
        "28/67",
        "2/67",
        "-5/67"
      ],
      "18": [
        "9/67",
        "15/67",
        "-4/67"
      ]
    },
    "--+-------++------+++": {
      "2": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "9": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "10": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "20": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "--+-------++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+--+++++++": {
      "2": [
        "25/139",
        "7/139",
        "-5/139"
      ],
      "10": [
        "85/139",
        "-4/139",
        "-17/139"
      ],
      "15": [
        "39/139",
        "-28/139",
        "20/139"
      ],
      "20": [
        "-10/139",
        "25/139",
        "2/139"
      ]
    },
    "--+--------+--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+--++++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--------+--++++++-+--": {
      "0": [
        "5/38",
        "9/38",
        "-3/19"
      ],
      "1": [
        "1/38",
        "-21/38",
        "7/19"
      ],
      "10": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "23": [
        "11/38",
        "-3/38",
        "1/19"
      ]
    },
    "--+--------+--++++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--------+--+++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+--++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+--+-": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+--------+---++++++": {
      "2": [
        "25/139",
        "7/139",
        "-5/139"
      ],
      "10": [
        "85/139",
        "-4/139",
        "-17/139"
      ],
      "15": [
        "39/139",
        "-28/139",
        "20/139"
      ],
      "20": [
        "-10/139",
        "25/139",
        "2/139"
      ]
    },
    "--+--------+---+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+---+++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--------+---+++++-+--": {
      "0": [
        "5/38",
        "9/38",
        "-3/19"
      ],
      "1": [
        "1/38",
        "-21/38",
        "7/19"
      ],
      "10": [
        "5/19",
        "9/19",
        "-6/19"
      ],
      "15": [
        "11/38",
        "-3/38",
        "1/19"
      ],
      "23": [
        "11/38",
        "-3/38",
        "1/19"
      ]
    },
    "--+--------+---+++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+--------+---++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+---+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+---++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+---+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+----+++++": {
      "2": [
        "13996/98423",
        "0",
        "0"
      ],
      "10": [
        "13153/70911",
        "0",
        "0"
      ],
      "15": [
        "17679/82001",
        "0",
        "0"
      ],
      "16": [
        "17679/82001",
        "0",
        "0"
      ],
      "20": [
        "12065/50037",
        "0",
        "0"
      ]
    },
    "--+--------+----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+----++++-+-+++": {
      "11": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "25": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "--+--------+----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--------+----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--------+----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+--------+----+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-----++++": {
      "2": [
        "21/148",
        "-13/148",
        "23/296"
      ],
      "10": [
        "17/74",
        "-7/74",
        "1/148"
      ],
      "14": [
        "35/148",
        "3/148",
        "-11/296"
      ],
      "17": [
        "35/148",
        "3/148",
        "-11/296"
      ],
      "20": [
        "23/148",
        "21/148",
        "-3/296"
      ]
    },
    "--+--------+-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-----+++-+-+": {
      "2": [
        "1/7",
        "-4/7",
        "5/14"
      ],
      "11": [
        "-4/7",
        "2/7",
        "1/14"
      ],
      "15": [
        "-4/7",
        "2/7",
        "1/14"
      ],
      "16": [
        "9/7",
        "-1/7",
        "-2/7"
      ],
      "23": [
        "5/7",
        "1/7",
        "-3/14"
      ]
    },
    "--+--------+-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-----+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+------+++": {
      "2": [
        "18299/89210",
        "0",
        "0"
      ],
      "9": [
        "14927/37558",
        "0",
        "0"
      ],
      "20": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "--+--------+------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------+-------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "--+----------+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-----------+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------------++++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------------+++++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------------+++++-+-+-": {
      "11": [
        "2",
        "-1",
        "0"
      ],
      "24": [
        "-1",
        "1",
        "0"
      ]
    },
    "--+------------+++++-+--": {
      "1": [
        "-1/2",
        "0",
        "1/4"
      ],
      "10": [
        "1",
        "-1/2",
        "0"
      ],
      "15": [
        "-1/4",
        "-3/4",
        "5/8"
      ],
      "16": [
        "1/2",
        "1",
        "-3/4"
      ],
      "23": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "--+------------+++++--": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "--+------------++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------------++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+------------+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------------+++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------------++++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------------++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------------++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------------++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------------++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "--+-------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+-------------+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------+++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------+++-+-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+--------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------+++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "--+---------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "--+----------------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "---+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "3": [
        "1",
        "0",
        "0"
      ]
    },
    "----+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "4": [
        "1",
        "0",
        "0"
      ]
    },
    "-----+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "5": [
        "1",
        "0",
        "0"
      ]
    },
    "------+": {
      "0": [
        "1",
        "0",
        "0"
      ],
      "6": [
        "1",
        "0",
        "0"
      ]
    },
    "-------+": {
      "1": [
        "1",
        "0",
        "0"
      ],
      "7": [
        "1",
        "0",
        "0"
      ]
    },
    "--------+": {
      "2": [
        "1",
        "0",
        "0"
      ],
      "8": [
        "1",
        "0",
        "0"
      ]
    },
    "---------++++++++++++++++": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++++++++++++++-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------++++++++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++++++++-++": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++++++++++++-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++++++++--+": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++++++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------++++++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++++++-+-++": {
      "12": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++++++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++++++-+--": {
      "2": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "12": [
        "5/14",
        "-3/7",
        "1/7"
      ],
      "15": [
        "1/14",
        "3/14",
        "-1/14"
      ],
      "20": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "23": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "---------+++++++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "---------++++++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++++-": {
      "2": [
        "2",
        "-1",
        "0"
      ],
      "18": [
        "-1",
        "1",
        "0"
      ]
    },
    "---------++++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "---------++++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "15": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "---------++++-": {
      "12": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++++++-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++++-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++++---+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++-+-+-+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++++-+---": {
      "2": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "15": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "20": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "23": [
        "-5/19",
        "1/19",
        "3/19"
      ],
      "24": [
        "7/19",
        "10/19",
        "-8/19"
      ]
    },
    "---------+++-+++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "---------+++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++++-": {
      "2": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "12": [
        "0",
        "3/8",
        "-1/8"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "18": [
        "1/2",
        "1/4",
        "-1/4"
      ]
    },
    "---------+++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++++++-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++-++-+++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++++-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++-++-++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++-++-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++-++-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++-++-": {
      "2": [
        "16152/66011",
        "0",
        "0"
      ],
      "15": [
        "3852/22631",
        "0",
        "0"
      ],
      "16": [
        "3852/22631",
        "0",
        "0"
      ],
      "18": [
        "18779/45262",
        "0",
        "0"
      ]
    },
    "---------+++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--++": {
      "9": [
        "4/17",
        "-1/34",
        "1/17"
      ],
      "13": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "15": [
        "4/17",
        "-1/34",
        "1/17"
      ]
    },
    "---------+++--+-++++++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++++++-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++--+-+++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++++-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++--+-++++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++--+-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++-+-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++--+-++++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "---------+++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+-++-": {
      "2": [
        "-13/148",
        "1/148",
        "21/296"
      ],
      "13": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "15": [
        "17/74",
        "-7/74",
        "1/148"
      ],
      "16": [
        "35/74",
        "3/74",
        "-11/148"
      ],
      "18": [
        "21/148",
        "-13/148",
        "23/296"
      ]
    },
    "---------+++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++++++++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++++-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "---------+++--+--+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++--+--+-": {
      "2": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "3": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "18": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "---------+++--+---": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "---------+++----+": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "---------+++-----++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++++-+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++++-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++-+-+": {
      "9": [
        "-1/29",
        "-3/58",
        "9/58"
      ],
      "15": [
        "-13/29",
        "19/58",
        "1/58"
      ],
      "16": [
        "23/29",
        "-9/29",
        "-2/29"
      ],
      "20": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "23": [
        "10/29",
        "1/58",
        "-3/58"
      ]
    },
    "---------+++-----+++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-----+-": {
      "2": [
        "-10/17",
        "-3/17",
        "6/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "17": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "18": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "---------+++------+++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++++-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++++--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------+++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++-+--++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+++-------": {
      "5": [
        "2",
        "-1",
        "0"
      ],
      "18": [
        "-1",
        "1",
        "0"
      ]
    },
    "---------++-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "---------+-": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "10": [
        "1",
        "0",
        "0"
      ]
    },
    "----------+++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++++++++++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "----------++-+++++++++++-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++++++-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "----------++-+++++++++-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++++++--": {
      "9": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "12": [
        "-1/2",
        "-1/2",
        "1/2"
      ],
      "15": [
        "0",
        "-1/4",
        "1/4"
      ],
      "20": [
        "1/2",
        "1/4",
        "-1/4"
      ],
      "23": [
        "1/2",
        "1/4",
        "-1/4"
      ]
    },
    "----------++-++++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++++-+-+++": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "25": [
        "-1/2",
        "0",
        "1/4"
      ]
    },
    "----------++-+++++++-+-+-+": {
      "24": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++++-+--": {
      "2": [
        "15/29",
        "-3/58",
        "-5/58"
      ],
      "9": [
        "-5/58",
        "15/58",
        "-2/29"
      ],
      "15": [
        "25/58",
        "6/29",
        "-9/58"
      ],
      "21": [
        "9/58",
        "-27/58",
        "13/58"
      ],
      "23": [
        "-1/58",
        "3/58",
        "5/58"
      ]
    },
    "----------++-+++++++--": {
      "5": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "15": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "21": [
        "1/7",
        "3/7",
        "-1/7"
      ]
    },
    "----------++-++++++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++++-": {
      "2": [
        "1/4",
        "-1/2",
        "1/4"
      ],
      "9": [
        "0",
        "3/8",
        "-1/8"
      ],
      "15": [
        "1/4",
        "-1/8",
        "1/8"
      ],
      "18": [
        "1/2",
        "1/4",
        "-1/4"
      ]
    },
    "----------++-++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++-++++++++++": {
      "13": [
        "27991/85837",
        "0",
        "0"
      ],
      "15": [
        "1/2",
        "0",
        "0"
      ],
      "25": [
        "16373/94149",
        "0",
        "0"
      ]
    },
    "----------++-++-++++++++-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++-++-+++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++-++++++-+++": {
      "13": [
        "27991/85837",
        "0",
        "0"
      ],
      "15": [
        "1/2",
        "0",
        "0"
      ],
      "25": [
        "16373/94149",
        "0",
        "0"
      ]
    },
    "----------++-++-++++++-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++-++-++++++--": {
      "9": [
        "4/29",
        "-5/116",
        "15/116"
      ],
      "13": [
        "10/29",
        "1/58",
        "-3/58"
      ],
      "15": [
        "5/29",
        "1/116",
        "-3/116"
      ],
      "20": [
        "5/29",
        "1/116",
        "-3/116"
      ],
      "23": [
        "5/29",
        "1/116",
        "-3/116"
      ]
    },
    "----------++-++-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++-++++-+-+++": {
      "13": [
        "27991/85837",
        "0",
        "0"
      ],
      "15": [
        "1/2",
        "0",
        "0"
      ],
      "25": [
        "16373/94149",
        "0",
        "0"
      ]
    },
    "----------++-++-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++-++-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++-++-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++-++-+++-": {
      "18": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++-++-": {
      "2": [
        "-41/133",
        "-32/133",
        "34/133"
      ],
      "9": [
        "8/19",
        "3/19",
        "-2/19"
      ],
      "13": [
        "25/133",
        "26/133",
        "-11/133"
      ],
      "15": [
        "25/133",
        "26/133",
        "-11/133"
      ],
      "18": [
        "68/133",
        "-41/133",
        "2/133"
      ]
    },
    "----------++-++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-++--": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--++++++++++++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "----------++--++++++++++-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "----------++--+++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--++++++++-+++": {
      "10": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "20": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "22": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "----------++--++++++++-+-": {
      "13": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "20": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "22": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "----------++--++++++++--": {
      "13": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "15": [
        "6/19",
        "-5/19",
        "4/19"
      ],
      "20": [
        "1/19",
        "11/38",
        "-5/38"
      ],
      "23": [
        "1/19",
        "11/38",
        "-5/38"
      ]
    },
    "----------++--+++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--++++++-+-+++": {
      "10": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "13": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "25": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "----------++--++++++-+-+-": {
      "10": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "13": [
        "1/7",
        "3/7",
        "-1/7"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "----------++--++++++-+--": {
      "2": [
        "15/76",
        "-3/76",
        "1/152"
      ],
      "10": [
        "29/76",
        "-21/76",
        "7/152"
      ],
      "13": [
        "15/76",
        "-3/76",
        "1/152"
      ],
      "15": [
        "4/19",
        "3/19",
        "-1/38"
      ],
      "23": [
        "1/76",
        "15/76",
        "-5/152"
      ]
    },
    "----------++--++++++--": {
      "2": [
        "15/56",
        "-11/56",
        "5/112"
      ],
      "10": [
        "13/56",
        "-17/56",
        "23/112"
      ],
      "13": [
        "3/56",
        "9/56",
        "1/112"
      ],
      "15": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "21": [
        "5/56",
        "15/56",
        "-17/112"
      ]
    },
    "----------++--+++++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--++++-": {
      "13": [
        "5/7",
        "1/7",
        "-3/14"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "18": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "----------++--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++++++++++": {
      "15": [
        "1/2",
        "0",
        "0"
      ],
      "22": [
        "1/2",
        "-1",
        "1/2"
      ],
      "25": [
        "0",
        "1",
        "-1/2"
      ]
    },
    "----------++--+-++++++++-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++--+-+++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++++++-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "----------++--+-++++++-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++--+-++++++--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++--+-+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++++-+-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "----------++--+-++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++--+-++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++--+-++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++--+-+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+-++-": {
      "2": [
        "-7/37",
        "-8/37",
        "17/74"
      ],
      "9": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "15": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "16": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "18": [
        "17/37",
        "-7/37",
        "1/74"
      ]
    },
    "----------++--+-+-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++--+--": {
      "9": [
        "-1/17",
        "-2/17",
        "4/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "16": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "----------++---+": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "----------++----+++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++----++++++-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "----------++----++++++-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++----++++++--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++----++++++---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++----+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++----++++-+-+++": {
      "10": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "15": [
        "9/28",
        "-1/28",
        "3/56"
      ],
      "16": [
        "5/14",
        "1/14",
        "-3/28"
      ],
      "25": [
        "-1/28",
        "-3/28",
        "9/56"
      ]
    },
    "----------++----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------++----+++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++----++-": {
      "2": [
        "-7/37",
        "-8/37",
        "17/74"
      ],
      "9": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "15": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "16": [
        "9/37",
        "5/37",
        "-3/37"
      ],
      "18": [
        "17/37",
        "-7/37",
        "1/74"
      ]
    },
    "----------++----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++++-+++": {
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "20": [
        "18299/89210",
        "0",
        "0"
      ],
      "25": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "----------++-----+++++-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++++--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++-+-+++": {
      "10": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "25": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "----------++-----+++-+-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----++-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-----+-": {
      "2": [
        "-10/17",
        "-3/17",
        "6/17"
      ],
      "14": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "17": [
        "9/17",
        "1/17",
        "-2/17"
      ],
      "18": [
        "9/17",
        "1/17",
        "-2/17"
      ]
    },
    "----------++------+++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++++-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++++--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------+++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++------+-": {
      "13": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------++-------": {
      "9": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "18": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "11": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------++": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--++++++++++-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-----------+--+++++++++-": {
      "22": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--++++++++-+-": {
      "13": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "20": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "22": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-----------+--++++++++--": {
      "10": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "15": [
        "6/19",
        "-5/19",
        "4/19"
      ],
      "20": [
        "1/19",
        "11/38",
        "-5/38"
      ],
      "23": [
        "1/19",
        "11/38",
        "-5/38"
      ]
    },
    "-----------+--+++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--++++++-++": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--++++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-----------+--++++++-+--": {
      "2": [
        "5/133",
        "-20/133",
        "16/133"
      ],
      "10": [
        "54/133",
        "50/133",
        "-40/133"
      ],
      "15": [
        "37/133",
        "-15/133",
        "12/133"
      ],
      "23": [
        "37/133",
        "-15/133",
        "12/133"
      ]
    },
    "-----------+--++++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-----------+--+++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--+++-": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+--+-": {
      "10": [
        "1/2",
        "-1/2",
        "1/4"
      ],
      "14": [
        "1/4",
        "1/4",
        "-1/8"
      ],
      "15": [
        "1/4",
        "1/4",
        "-1/8"
      ]
    },
    "-----------+---++++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+---+++++++-+-": {
      "13": [
        "-2/7",
        "9/14",
        "-3/14"
      ],
      "20": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "22": [
        "3/7",
        "-3/14",
        "1/14"
      ],
      "24": [
        "3/7",
        "-3/14",
        "1/14"
      ]
    },
    "-----------+---+++++++--": {
      "10": [
        "11/19",
        "-6/19",
        "1/19"
      ],
      "15": [
        "6/19",
        "-5/19",
        "4/19"
      ],
      "20": [
        "1/19",
        "11/38",
        "-5/38"
      ],
      "23": [
        "1/19",
        "11/38",
        "-5/38"
      ]
    },
    "-----------+---++++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+---+++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+---+++++-+-+-": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "24": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-----------+---+++++-+--": {
      "2": [
        "5/133",
        "-20/133",
        "16/133"
      ],
      "10": [
        "54/133",
        "50/133",
        "-40/133"
      ],
      "15": [
        "37/133",
        "-15/133",
        "12/133"
      ],
      "23": [
        "37/133",
        "-15/133",
        "12/133"
      ]
    },
    "-----------+---+++++--": {
      "13": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "-----------+---++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+---+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+---++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+---+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----+++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----++++++-+++": {
      "11": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "25": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "-----------+----++++++-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-----------+----++++++--": {
      "10": [
        "34/311",
        "-41/311",
        "39/311"
      ],
      "15": [
        "80/311",
        "-5/311",
        "-18/311"
      ],
      "16": [
        "119/311",
        "12/311",
        "-19/311"
      ],
      "20": [
        "39/311",
        "17/311",
        "-1/311"
      ],
      "23": [
        "39/311",
        "17/311",
        "-1/311"
      ]
    },
    "-----------+----+++++-": {
      "20": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----++++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----++++-+-+++": {
      "11": [
        "9/83",
        "14/83",
        "-6/83"
      ],
      "15": [
        "37/83",
        "-7/83",
        "3/83"
      ],
      "16": [
        "49/83",
        "-16/83",
        "-5/83"
      ],
      "25": [
        "-12/83",
        "9/83",
        "8/83"
      ]
    },
    "-----------+----++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-----------+----++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-----------+----++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "-----------+----+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+----+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----++++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++++-+++": {
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "20": [
        "18299/89210",
        "0",
        "0"
      ],
      "25": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "-----------+-----+++++-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++++--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----++++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++-+-+++": {
      "11": [
        "18299/89210",
        "0",
        "0"
      ],
      "15": [
        "14927/37558",
        "0",
        "0"
      ],
      "25": [
        "14927/37558",
        "0",
        "0"
      ]
    },
    "-----------+-----+++-+-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-----+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------+++++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++++-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++++--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++++---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------+++-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++-++": {
      "14": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------+-------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------------+": {
      "9": [
        "1",
        "0",
        "0"
      ],
      "12": [
        "1",
        "0",
        "0"
      ]
    },
    "-------------+": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "13": [
        "1",
        "0",
        "0"
      ]
    },
    "--------------+": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "14": [
        "1",
        "0",
        "0"
      ]
    },
    "---------------++++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "---------------+++++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "---------------+++++-+-+-": {
      "11": [
        "2",
        "-1",
        "0"
      ],
      "24": [
        "-1",
        "1",
        "0"
      ]
    },
    "---------------+++++-+--": {
      "2": [
        "0",
        "-1/6",
        "1/6"
      ],
      "10": [
        "1/3",
        "1/6",
        "-1/6"
      ],
      "15": [
        "0",
        "-1/6",
        "1/6"
      ],
      "16": [
        "1/3",
        "1/6",
        "-1/6"
      ],
      "23": [
        "1/3",
        "0",
        "0"
      ]
    },
    "---------------+++++--": {
      "10": [
        "1",
        "1/2",
        "-1/2"
      ],
      "21": [
        "0",
        "-1/2",
        "1/2"
      ]
    },
    "---------------++++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "---------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "---------------++-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "---------------+-": {
      "15": [
        "1",
        "0",
        "0"
      ],
      "16": [
        "1",
        "0",
        "0"
      ]
    },
    "----------------+++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "----------------++++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "----------------++++-+-+-": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------------++++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "----------------++++-+---": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "24": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------------++++--": {
      "15": [
        "1/2",
        "1/2",
        "-1/4"
      ],
      "21": [
        "1/2",
        "-1/2",
        "1/4"
      ]
    },
    "----------------+++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "----------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "----------------+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "17": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------++++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------+++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------+++-+-+-": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------+++-+--++": {
      "23": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------+++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------+++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------++-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-----------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------+++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "20": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------++-++": {
      "11": [
        "1",
        "0",
        "0"
      ],
      "22": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------++-+-+": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "23": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------++-+--++": {
      "17": [
        "1",
        "0",
        "0"
      ],
      "25": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------++-+---": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "24": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------++--": {
      "16": [
        "1",
        "0",
        "0"
      ],
      "21": [
        "1",
        "0",
        "0"
      ]
    },
    "------------------+-": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "19": [
        "1",
        "0",
        "0"
      ]
    },
    "-------------------": {
      "10": [
        "1",
        "0",
        "0"
      ],
      "18": [
        "1",
        "0",
        "0"
      ]
    }
  }
}


==> anc/proofs/s2/0.503098408__phi_alpha1/verify_alpha1_plateau.py <==
"""Standard-library exact verification for the plateau (phi,alpha1]."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from verify_second_plateau import verify_exact

HERE=Path(__file__).resolve().parent
F=make_field([-6336,8640,-816,0,1],root_interval=(19,20),local_isolation=True)
s=F([0,1,0,0]);sqrt3=(s*s-192)/(12*s-120)
assert sqrt3>0 and sqrt3*sqrt3==3
beta=2*sqrt3/9;k=1-beta;D=s/6-sqrt3
assert D>0 and D*D==1-3*k+9*k*k
B=F(Q(2,3))*(D-3*k+1);scale=(1+3*k-D)/(3*k)
a=1-sqrt3/3;b=sqrt3/3
assert a>0 and b>0 and a+b==1 and a*a*b+2*a*b*b==beta


def check(cover,cert):
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=beta,
        endpoint=(-2,0,-1,1),expected_c=('0','1','0'),
        expected_cuts=(('0','-1','1'),('0','0','1/2'),('0','1','0')),
        minimum_margin=Q(19,250))


if __name__=='__main__':
    cover=json.loads((HERE/'near_alpha1_exact_cover.json').read_text())
    cert=json.loads((HERE/'alpha1_plateau_exact_certificate.json').read_text())
    result=check(cover,cert)
    (HERE/'alpha1_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.507073883__alpha1_alpha2/README.md <==
# S2: alpha1_alpha2

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

The accepted certificate uses `near_alpha2_refined_cover.json` (six cuts,
1,774 patterns). `near_alpha2_exact_cover.json` is the older four-cut cover
and is retained for the search programs.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.507073883__alpha1_alpha2/verify_alpha2_plateau.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.507073883__alpha1_alpha2/alpha2_plateau_exact_verification.json <==
{
  "patterns": 1774,
  "equality_patterns": 190,
  "reduced_dimensions": [
    37,
    25,
    35,
    37,
    29,
    27,
    25
  ],
  "bound": [
    "-2548/2883",
    "76/961",
    "2/3",
    "0"
  ],
  "bound_decimal": 0.5070738833326811,
  "second_endpoint_margin": [
    "-8080584926178061977753239/499140024891120000000000",
    "34473517555441097586894031/6239250311139000000000000",
    "73177815866374504315909/12984912198000000000000",
    "-7941548355494707723471/3246228049500000000000"
  ],
  "second_endpoint_margin_decimal": 0.005000029242005155,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.507073883__alpha1_alpha2/verify_alpha2_plateau.py <==
"""Verifier scaffold for an exact (alpha1,alpha2] certificate, if found.

Arithmetic uses u^2=19, v^2=(4017835-400026*u)/923521, u,v>0.
No exact alpha2 certificate is claimed until every check below passes.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from quadratic_tower import make_tower
from algebraic_field import make_field
from verify_second_plateau import verify_exact

HERE=Path(__file__).resolve().parent
F=make_tower(19,Q(4017835,923521),Q(-400026,923521))
u=F([0,1,0,0]);D=F([0,0,1,0])
beta=(216+38*u)/961;k=1-beta
assert D*D==1-3*k+9*k*k
B=F(Q(2,3))*(D-3*k+1);scale=(1+3*k-D)/(3*k)
s=(27-3*u)/31;a=2*s/3;b=s/3;h=1-s
assert min(a,b,h)>0 and a+b+h==1
assert a*a*b+h-h**3==beta


def check(cover,cert):
    endpoint_field=make_field([-2,-1,0,-1,1])
    c=endpoint_field([0,1,0,0])
    cuts=[2/c,1/(c-1),2/(c*(c-1)),c]
    if len(cover['cuts'])==6:cuts.extend([(c+2)/(2*c),(c+2)/(c*c)])
    expected=tuple(tuple(q.json()) for q in sorted(cuts))
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=beta,
        endpoint=(-2,-1,0,-1,1),expected_c=('0','1','0','0'),
        expected_cuts=expected,
        minimum_margin=Q(1,250))


if __name__=='__main__':
    cover=json.loads((HERE/'near_alpha2_refined_cover.json').read_text())
    cert=json.loads((HERE/'alpha2_plateau_exact_certificate.json').read_text())
    result=check(cover,cert)
    (HERE/'alpha2_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.508460361__alpha2_alpha3/README.md <==
# S2: alpha2_alpha3

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.508460361__alpha2_alpha3/verify_alpha3_plateau.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.508460361__alpha2_alpha3/alpha3_exact_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0",
    "0"
  ],
  "cuts": [
    [
      "-6/13",
      "0",
      "-3/13",
      "-5/13",
      "6/13"
    ],
    [
      "0",
      "-1/2",
      "0",
      "-1/2",
      "1/2"
    ],
    [
      "-1",
      "-1",
      "0",
      "-1",
      "1"
    ],
    [
      "-1",
      "0",
      "-1",
      "1",
      "0"
    ],
    [
      "-1/2",
      "-1/4",
      "0",
      "0",
      "1/4"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0"
    ]
  ],
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        32,
        48,
        56,
        60,
        62,
        63
      ],
      "factor": [
        [
          -105216,
          -1383075,
          -1163790,
          5229360,
          1725667,
          33678851,
          -190483632
        ],
        [
          -57776,
          -715411,
          -911673,
          -14912096,
          -7262163,
          -147727055,
          213195168
        ],
        [
          -6160,
          216709,
          1206118,
          25670336,
          -12385152,
          -137970376,
          86001039
        ],
        [
          -5880,
          -359903,
          342822,
          4325816,
          49786519,
          -48405679,
          69563959
        ],
        [
          -2421,
          -714324,
          -13136829,
          5699386,
          -999861,
          106537493,
          140399975
        ],
        [
          -1090,
          -4447880,
          7091693,
          3340923,
          -3196914,
          127501488,
          148080766
        ],
        [
          -43186,
          4497084,
          4393785,
          2554865,
          635936,
          132660732,
          145517599
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        64,
        65,
        96,
        97,
        112,
        113,
        120,
        121,
        124,
        125,
        126,
        127
      ],
      "factor": [
        [
          -154516,
          56417,
          -3323,
          -348,
          6769,
          -12756,
          7659,
          13520,
          -62506,
          696,
          -82749,
          -18005,
          -51405,
          -19265
        ],
        [
          -33675,
          -131028,
          38571,
          -2850,
          -160551,
          116989,
          -399296,
          -244271,
          1134987,
          -687132,
          3997221,
          -6714293,
          -16972833,
          25300799
        ],
        [
          -16383,
          -60813,
          256155,
          -12403,
          56708,
          -21812,
          18089,
          15388,
          -210713,
          541116,
          -4297195,
          7129025,
          13068933,
          595442
        ],
        [
          -20275,
          -81508,
          -178262,
          7951,
          -207703,
          122467,
          -523850,
          -227444,
          1312796,
          38746,
          -641295,
          5228430,
          22467211,
          11937843
        ],
        [
          -2075,
          -6584,
          27646,
          -2348,
          478615,
          -256169,
          -290800,
          179232,
          12319,
          431101,
          14048263,
          5966075,
          5501791,
          -16280188
        ],
        [
          -1374,
          -5859,
          25901,
          -206,
          -1045419,
          -635113,
          20556,
          244886,
          -1686117,
          2047216,
          3128488,
          -5425302,
          5626607,
          -20985437
        ],
        [
          -1656,
          -6774,
          27443,
          -1817,
          465793,
          -253130,
          -266852,
          -65834,
          1462903,
          -2099710,
          -1005971,
          -17872902,
          14242069,
          -19378522
        ],
        [
          -2148,
          -4869,
          21822,
          4468,
          -218460,
          1261318,
          222134,
          548363,
          -2281365,
          -1962411,
          3078230,
          -3737554,
          5525115,
          -22653252
        ],
        [
          -1426,
          -1398,
          7565,
          -956,
          -23785,
          367250,
          1896100,
          -2354797,
          2644413,
          6413214,
          364140,
          -1384062,
          -1182317,
          -25441069
        ],
        [
          -1195,
          -1814,
          9409,
          -510,
          -339281,
          -113992,
          1954487,
          707948,
          3092701,
          -6204778,
          62084,
          5443037,
          -4011546,
          -31938331
        ],
        [
          -708,
          -704,
          2653,
          298,
          -47731,
          183879,
          -2658122,
          3298521,
          2285060,
          3083283,
          -1706243,
          1208330,
          -5086972,
          -30774473
        ],
        [
          -515,
          -650,
          1910,
          -329,
          -87405,
          -13731,
          -2898102,
          -3762280,
          -132349,
          -2413608,
          -1207059,
          3048642,
          -4535776,
          -31193896
        ],
        [
          -13716,
          -59958,
          -53594,
          487909,
          311607,
          -210717,
          797870,
          395806,
          -2064715,
          555883,
          -2814214,
          1205039,
          -4948664,
          -31302175
        ],
        [
          -13318,
          -58978,
          -63285,
          -488058,
          302454,
          -195268,
          789946,
          405726,
          -2076531,
          530951,
          -2775881,
          1149502,
          -4838953,
          -31223618
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        786432,
        786433,
        786434,
        786529,
        786530,
        786577,
        786578,
        786601,
        786602,
        786613,
        786614,
        786619,
        786620,
        786622,
        786623,
        1179648,
        1179649,
        1179745,
        1179793,
        1179817,
        1179829,
        1179835,
        1179838,
        1376256,
        1376257,
        1376353,
        1376401,
        1474560,
        1474561,
        1474657,
        1523809,
        2752512,
        2752513,
        2949120,
        2949121,
        3047424,
        3047425,
        3047521,
        3096576,
        3096577,
        3096673,
        3121152,
        3121153,
        3121249,
        3133440,
        3133441,
        3133537
      ],
      "factor": [
        [
          54637,
          152863,
          426720,
          -2194,
          -61901,
          -15164,
          -28283,
          -18815,
          -9373,
          -26375,
          -5828,
          -6653,
          -46801,
          -63687,
          -93191,
          -98574,
          -55040,
          -156856,
          -187883,
          -14862,
          -99451,
          433433,
          -67469,
          210528,
          810258,
          -159178,
          628144,
          -178740,
          -1304756,
          696871,
          -186239,
          -331740,
          89755,
          479768,
          -35293,
          -173234,
          125331,
          -194016,
          158544,
          -410845,
          197110,
          -129664,
          1469326,
          1040876,
          100459,
          -177522,
          -544472
        ],
        [
          86448,
          40286,
          -67859,
          -12767,
          -846354,
          -105920,
          8569,
          34307,
          -15201,
          -183478,
          -236011,
          147489,
          -622991,
          375429,
          -505127,
          177777,
          -318335,
          -1080958,
          1990804,
          -2337815,
          -8989452,
          -2519089,
          152392,
          5992225,
          -9747458,
          22233335,
          9888521,
          -14223708,
          -44308885,
          -913438,
          11794779,
          -10008249,
          -11165306,
          8997806,
          1891377,
          8826145,
          25344179,
          25998269,
          -2694714,
          -46229220,
          31374352,
          -24681598,
          125627073,
          -31037522,
          -148069706,
          -26334045,
          -462697488
        ],
        [
          61335,
          29948,
          -15442,
          4932,
          305707,
          34605,
          108689,
          71491,
          17281,
          413287,
          274654,
          240762,
          221017,
          333138,
          617558,
          2083707,
          -607239,
          -2533476,
          4207968,
          -8310673,
          -23566963,
          -18942014,
          2666127,
          -14583676,
          -122770642,
          65917219,
          -21131841,
          -24947502,
          -61965229,
          -63648621,
          59323160,
          -12860260,
          16159487,
          41054895,
          53267562,
          69288449,
          -18130717,
          -34279544,
          -58786179,
          -56345760,
          107647674,
          119955985,
          276332629,
          -50119652,
          -105804531,
          -379810996,
          -250464155
        ],
        [
          34736,
          17956,
          -8919,
          8257,
          141020,
          1120693,
          45750,
          58173,
          -58172,
          -415453,
          -557384,
          479866,
          -601340,
          725072,
          -613469,
          -720041,
          -176578,
          391486,
          1695101,
          453054,
          -1696465,
          3725976,
          3829220,
          30607034,
          71822296,
          -376836,
          42635300,
          -18782459,
          -92004404,
          58004426,
          -41705210,
          -33720368,
          -40066008,
          4104823,
          -40566630,
          -18337914,
          127652906,
          112361678,
          45245082,
          -139212740,
          27185892,
          -146888356,
          151631654,
          -37251827,
          -270985652,
          136160606,
          -495743693
        ],
        [
          32631,
          14771,
          -8945,
          -1042,
          200305,
          -924237,
          72903,
          33995,
          66833,
          719265,
          245201,
          -445102,
          422219,
          409852,
          734304,
          120778,
          454181,
          2239570,
          2146013,
          113818,
          5264481,
          73797,
          10757675,
          22854284,
          45748886,
          3170445,
          16760978,
          -21985126,
          -72860610,
          50464583,
          -49754280,
          -46585759,
          -41802428,
          18880301,
          -41949243,
          -22461840,
          117289963,
          101972106,
          105045983,
          -121871248,
          37050529,
          -96568979,
          162806849,
          -286326198,
          -515734604,
          207150417,
          -409529661
        ],
        [
          4938,
          2898,
          816,
          1267,
          -3006,
          149968,
          -367,
          14601,
          -47771,
          -778384,
          -1352578,
          2294055,
          484991,
          607655,
          752835,
          -3317275,
          -863746,
          2100092,
          5402289,
          -1211712,
          8736016,
          -12890904,
          7875008,
          -41506203,
          -117650516,
          33283170,
          -94192148,
          18164583,
          187205255,
          -91472680,
          24236071,
          43554685,
          -39326459,
          -74244797,
          -13839504,
          4807364,
          5985493,
          71493101,
          22730349,
          48507057,
          -37730500,
          -45334388,
          -156626295,
          -280222102,
          -282928002,
          205927514,
          -591490043
        ],
        [
          7187,
          4145,
          -3142,
          1286,
          37404,
          152005,
          20981,
          11439,
          108047,
          1439119,
          1648222,
          -5402204,
          -3551441,
          468400,
          -2475029,
          -1024191,
          675558,
          1845262,
          -1083857,
          1016809,
          -5169172,
          15396477,
          -13559481,
          -19829467,
          -41002171,
          15262595,
          -28305692,
          1664645,
          59985084,
          -31218580,
          33528599,
          18475611,
          -1626491,
          -8949729,
          8466961,
          -12790287,
          -73493457,
          -32761191,
          25890153,
          98135363,
          -30170428,
          32829634,
          -49934167,
          -178466915,
          -191330368,
          141495491,
          -562913090
        ],
        [
          2743,
          1269,
          -302,
          907,
          10207,
          90046,
          999,
          8646,
          34802,
          -461204,
          -736397,
          1387783,
          561719,
          369652,
          475746,
          -1243634,
          -27566,
          2286356,
          935696,
          -741645,
          -622426,
          -6493024,
          9869503,
          23595265,
          70267396,
          -13861025,
          49799450,
          -22883561,
          -92095540,
          45453050,
          62477682,
          -17919875,
          71152551,
          102585810,
          54978707,
          -54033734,
          -282247515,
          -265652058,
          75809069,
          279075796,
          -35439644,
          245345603,
          37693271,
          -245502118,
          -208389844,
          132390099,
          -507166771
        ],
        [
          2763,
          1262,
          -1174,
          -342,
          16592,
          88852,
          3483,
          -14035,
          -4941,
          122065,
          926110,
          685354,
          1876802,
          -1361309,
          375164,
          6363199,
          -342553,
          -9742044,
          -3392031,
          -504493,
          1447766,
          15564307,
          -12046825,
          -8369243,
          10542595,
          -3194851,
          -14296843,
          6051950,
          67310260,
          -3178244,
          9821086,
          19405710,
          -16969663,
          -26005504,
          -16814317,
          -38456391,
          -42918709,
          4005839,
          48997497,
          90694495,
          -61678404,
          -42322739,
          -113625364,
          -161682783,
          -209488708,
          296111513,
          -656972558
        ],
        [
          5212,
          3208,
          1807,
          293,
          -14114,
          45534,
          -3739,
          -7711,
          -65008,
          -13624,
          93095,
          942348,
          1871870,
          -1412471,
          1481359,
          4301908,
          4176017,
          10871031,
          -4047934,
          4081288,
          -16040595,
          13635745,
          -15046802,
          -4993086,
          -6101006,
          13136346,
          1886590,
          4227698,
          33243416,
          -18459289,
          26441199,
          28151207,
          -15543766,
          -37317927,
          -4093886,
          -3841917,
          -2177710,
          32037964,
          -42297802,
          16757018,
          -29811628,
          -78659754,
          -40934330,
          121565664,
          59194698,
          64077011,
          -653894199
        ],
        [
          5658,
          3386,
          648,
          -703,
          -1523,
          33242,
          3517,
          -14520,
          26657,
          331156,
          1036749,
          -1457441,
          -571527,
          -1008662,
          -1286278,
          3600172,
          1353482,
          1027594,
          7471574,
          -2183121,
          13324354,
          -49654475,
          41421881,
          23724088,
          42496446,
          3932373,
          25414916,
          4283786,
          17994900,
          -4850943,
          31426116,
          33130675,
          -8996799,
          -42436070,
          -2619321,
          -12961647,
          -23015798,
          11124163,
          -66908699,
          37189541,
          -42987111,
          -93560422,
          -81372355,
          235477191,
          182095592,
          60976107,
          -723840220
        ],
        [
          2166,
          1249,
          -560,
          -281,
          10970,
          -37882,
          9390,
          -2220,
          43261,
          1958480,
          825677,
          -931622,
          5872655,
          3651439,
          -2073131,
          -3985329,
          -1853996,
          -1055761,
          -1523505,
          -3833999,
          -6912555,
          -274807,
          -2424493,
          8080431,
          25511768,
          6299647,
          22275818,
          2750052,
          7745631,
          -2814548,
          27360870,
          27306666,
          -9973671,
          -32910089,
          -2689158,
          -9490550,
          -11772412,
          18301007,
          -55348839,
          21877465,
          -34326260,
          -86323307,
          -39461410,
          204432198,
          137709661,
          52133841,
          -684489483
        ],
        [
          2961,
          2004,
          -513,
          -94,
          11874,
          -19811,
          11454,
          4775,
          20142,
          1570463,
          149837,
          -240526,
          -2373049,
          -679811,
          8240452,
          -2728235,
          -2210617,
          -1943944,
          -2814087,
          -4492965,
          -4691398,
          -1602255,
          483450,
          10882863,
          35059138,
          3192868,
          25247860,
          2801780,
          6096147,
          2710622,
          24413037,
          26191875,
          -10510612,
          -32414305,
          -5319238,
          -14377045,
          -12852337,
          17548046,
          -48847967,
          25909331,
          -38702789,
          -90475784,
          -47089187,
          196509721,
          126256908,
          77045324,
          -694229213
        ],
        [
          17986,
          7010,
          -6389,
          578,
          133192,
          -290472,
          32650,
          30152,
          2864974,
          -1817895,
          -1354169,
          1304189,
          -2130413,
          105274,
          -2558762,
          -968923,
          -347763,
          -1703487,
          745056,
          1171368,
          -9253402,
          7139337,
          -10225462,
          6267175,
          28744944,
          4271821,
          24070178,
          3272919,
          7220073,
          513594,
          25841079,
          27348372,
          -10431069,
          -32964037,
          -4340178,
          -12172399,
          -11691357,
          19470871,
          -52655326,
          23742525,
          -38156944,
          -90399495,
          -42882467,
          206258526,
          138075926,
          66575300,
          -690948427
        ],
        [
          18317,
          7960,
          -8187,
          2593,
          140219,
          -322961,
          47108,
          57684,
          -2939663,
          -1696420,
          -1146653,
          978146,
          -2174628,
          333643,
          -2521839,
          -1003154,
          -465301,
          -1771594,
          775963,
          1074002,
          -8899496,
          6712618,
          -9591632,
          6611727,
          29514489,
          3842633,
          24431881,
          2639115,
          5326963,
          1412174,
          26695510,
          26314872,
          -8549565,
          -29872337,
          -2973890,
          -13219616,
          -18229225,
          12707403,
          -49361961,
          30141325,
          -38256786,
          -82374941,
          -41649090,
          194377224,
          128867100,
          69093205,
          -687112076
        ],
        [
          0,
          0,
          -7,
          21,
          3,
          117,
          -11,
          69,
          -323,
          -942,
          -2637,
          -3595,
          5059,
          -2104,
          4975,
          -757,
          21903,
          3512,
          25999,
          -63524,
          87265,
          -21700,
          383067,
          2540598,
          1046344,
          8774418,
          -9336340,
          56036252,
          168705455,
          327995593,
          212537902,
          -65633469,
          -140818739,
          -12799213,
          19046662,
          -21417921,
          -27553158,
          6718246,
          9094605,
          -111807485,
          55660799,
          89975745,
          237244015,
          -169933542,
          232677761,
          -57693490,
          -95072212
        ],
        [
          0,
          0,
          -2,
          5,
          9,
          20,
          14,
          24,
          -90,
          -381,
          -563,
          -2075,
          820,
          706,
          2126,
          -940,
          2868,
          7331,
          8471,
          -3846,
          68500,
          -162721,
          326698,
          2106931,
          15514590,
          14150809,
          -4195367,
          2210164,
          -36852036,
          -28498212,
          -150510118,
          169424632,
          -365543777,
          125554423,
          38543121,
          38992710,
          -147119364,
          220205163,
          -10076229,
          133402251,
          -195772234,
          104990983,
          165708533,
          -115400671,
          149389131,
          -107523013,
          70521577
        ],
        [
          -2,
          1,
          -1,
          -6,
          -2,
          -60,
          46,
          13,
          168,
          443,
          2435,
          -41,
          1060,
          -75,
          7224,
          2544,
          -11886,
          8014,
          30763,
          -201543,
          -730080,
          -1767034,
          3243315,
          -12475258,
          -128582047,
          -294539845,
          147894180,
          -19290493,
          -26167893,
          -5047499,
          47059517,
          1447536,
          -23507569,
          8943502,
          2285125,
          -21702368,
          -5803039,
          73319514,
          7766830,
          2406518,
          -9098730,
          -20066581,
          35560212,
          -44008935,
          19701410,
          37329514,
          -216970676
        ],
        [
          -5,
          -4,
          -2,
          -2,
          -68,
          -107,
          8,
          -19,
          -43,
          928,
          3670,
          -4354,
          -4857,
          1224,
          -355,
          2337,
          -1582,
          4263,
          77620,
          -215061,
          -1310074,
          -1996348,
          535616,
          -5475872,
          3773155,
          -108508637,
          -220718326,
          198763166,
          -53580010,
          60221920,
          -190531661,
          22121455,
          111454100,
          -346306,
          50920224,
          44636401,
          -123158359,
          -61809681,
          -12453356,
          -145680698,
          1796412,
          -55153928,
          200062368,
          -9610342,
          133962274,
          88123586,
          -539121089
        ],
        [
          4,
          1,
          1,
          -14,
          26,
          -35,
          32,
          -19,
          224,
          281,
          2410,
          2257,
          -3105,
          4498,
          402,
          -1102,
          -17865,
          16101,
          22926,
          -154914,
          -576585,
          -1379728,
          -26560,
          -17035261,
          -48502576,
          16051929,
          -4537347,
          -28567738,
          -53984874,
          60432780,
          -197312884,
          -236364995,
          -92980949,
          -56837582,
          -188138458,
          -198100067,
          100696819,
          -65283282,
          -258937736,
          75336632,
          33751711,
          250957741,
          -158287737,
          -155166004,
          203392748,
          30394969,
          -480086324
        ],
        [
          1,
          0,
          -1,
          1,
          7,
          23,
          9,
          16,
          -66,
          -434,
          123,
          -227,
          679,
          840,
          1390,
          127,
          302,
          5989,
          15815,
          -14836,
          -119345,
          -594038,
          833091,
          -6904088,
          -9108956,
          10246840,
          -26833667,
          21227426,
          -28891939,
          8495522,
          85875730,
          202166773,
          108483599,
          372386509,
          -224456169,
          -61394684,
          158332840,
          32185500,
          31146832,
          -87925148,
          38710928,
          119593286,
          -178040790,
          -181872596,
          286565421,
          74682421,
          -400663778
        ],
        [
          2,
          1,
          1,
          -6,
          17,
          12,
          13,
          -13,
          111,
          7,
          703,
          2073,
          89,
          1358,
          927,
          587,
          -6644,
          6187,
          2369,
          7465,
          -40301,
          -295313,
          465621,
          -1599085,
          -29471482,
          31257956,
          -6667587,
          -7971257,
          -72949466,
          13678265,
          -18742824,
          -48649045,
          13610831,
          39934843,
          454641124,
          -182395756,
          143822425,
          83341592,
          171129625,
          -20124277,
          12910102,
          35916553,
          -256089305,
          -160931520,
          314504795,
          41838112,
          -353090974
        ],
        [
          2,
          1,
          2,
          -7,
          19,
          32,
          10,
          -15,
          186,
          20,
          622,
          2334,
          372,
          1318,
          784,
          -211,
          -7384,
          6172,
          1444,
          -1154,
          -50804,
          -307293,
          335110,
          -3750814,
          -34999715,
          24601174,
          6741474,
          -20055459,
          -120748480,
          38842916,
          -1894238,
          -93074871,
          -51822175,
          -115388160,
          -129604441,
          375503707,
          -26199441,
          -9164133,
          314406488,
          -4048718,
          14223561,
          19430611,
          -279410663,
          -157657120,
          363331383,
          23848800,
          -418143571
        ],
        [
          -1,
          0,
          -3,
          15,
          -17,
          84,
          -24,
          36,
          -224,
          -135,
          -1322,
          -3101,
          3594,
          -1725,
          3128,
          -241,
          16319,
          -79,
          31278,
          4588,
          62324,
          121554,
          5564,
          945595,
          10325750,
          18949985,
          18804031,
          72701556,
          -54943630,
          -151832100,
          74764163,
          87094870,
          -39698053,
          -245830042,
          -153031213,
          -310707047,
          -66409157,
          -33173225,
          255084011,
          -142927244,
          11568357,
          96435647,
          229232251,
          -119222180,
          266018665,
          -35865130,
          65813370
        ],
        [
          -1,
          0,
          -2,
          3,
          -5,
          -3,
          18,
          39,
          -21,
          -519,
          316,
          -1594,
          2307,
          -575,
          2877,
          696,
          -589,
          1763,
          -7981,
          -40898,
          33691,
          -318575,
          1075291,
          -2367858,
          13371029,
          17648125,
          -5202157,
          -19708123,
          16637871,
          -2708476,
          29086633,
          -139082522,
          263274440,
          -18577037,
          -49837478,
          8597472,
          -3582023,
          330574658,
          2618980,
          182115458,
          -415601746,
          42840632,
          297918376,
          -187405228,
          209410639,
          -77853138,
          3586501
        ],
        [
          -2,
          0,
          -11,
          -13,
          -28,
          -151,
          96,
          34,
          48,
          -784,
          10102,
          -6072,
          -4922,
          7172,
          4406,
          -5561,
          -38662,
          43161,
          122082,
          -704987,
          -3017411,
          -7032549,
          6963495,
          -211094661,
          113514430,
          -15073807,
          42848093,
          -31356744,
          -8719651,
          16513891,
          -19681202,
          -1948826,
          477075,
          9003820,
          16205751,
          3373121,
          -848410,
          -21814117,
          25111302,
          -48415010,
          5259483,
          -54737538,
          35415393,
          -43913100,
          -2843263,
          -80779848,
          -83932877
        ],
        [
          -1,
          0,
          -3,
          10,
          -4,
          54,
          -5,
          43,
          -166,
          -543,
          -1219,
          -1482,
          1972,
          -1138,
          -302,
          -164,
          8583,
          -378,
          -123,
          -12848,
          -54540,
          77211,
          1392432,
          7211455,
          -52824671,
          90592201,
          239750486,
          97499709,
          151277819,
          25106167,
          -246787023,
          28651019,
          115577054,
          62269573,
          17176227,
          31397104,
          -98702438,
          -60138519,
          65287530,
          -143243194,
          18259490,
          -39005506,
          97508460,
          -87267521,
          105475950,
          56118674,
          -162465222
        ],
        [
          -1,
          0,
          0,
          0,
          -10,
          -12,
          0,
          7,
          12,
          -114,
          337,
          -1098,
          -97,
          -407,
          -89,
          -599,
          858,
          1774,
          4255,
          -8817,
          -6118,
          3656,
          -93928,
          224847,
          20981740,
          1683116,
          4225113,
          -15040906,
          8873349,
          -42686051,
          -16652751,
          56491771,
          31241623,
          -47840672,
          21068575,
          63393071,
          86910342,
          51340209,
          -74730690,
          326347617,
          513483100,
          -146969249,
          336617447,
          -272412727,
          356349506,
          371085635,
          179789019
        ],
        [
          -1,
          0,
          0,
          0,
          -3,
          -16,
          3,
          6,
          10,
          15,
          128,
          -364,
          -124,
          -220,
          -13,
          -125,
          712,
          1823,
          -4474,
          18221,
          43652,
          -60880,
          -296687,
          7755568,
          -9897639,
          -6179714,
          14341396,
          3599178,
          -10838978,
          -5608237,
          1404049,
          96904840,
          -53563582,
          -54333224,
          40677442,
          69734735,
          291612152,
          -362397869,
          -66137594,
          66656337,
          -405272793,
          -192859905,
          211082968,
          -309210122,
          144652578,
          -32113682,
          20607938
        ],
        [
          1,
          0,
          4,
          -13,
          14,
          -36,
          0,
          -48,
          166,
          68,
          1956,
          1409,
          -1737,
          1866,
          -883,
          -2374,
          -11677,
          7766,
          9146,
          -75068,
          -49896,
          -87728,
          -850760,
          7602595,
          -19877068,
          18286253,
          -27955425,
          -78962686,
          -20990084,
          -80956516,
          57143930,
          -180662615,
          -60087834,
          165788419,
          -32298409,
          -84263149,
          -243044989,
          -55633466,
          -64156469,
          -152237146,
          -30368197,
          -532612226,
          -32106474,
          -287433959,
          255696585,
          66476370,
          268159133
        ],
        [
          0,
          0,
          4,
          -14,
          -1,
          -84,
          16,
          -45,
          189,
          222,
          2267,
          741,
          -2439,
          1402,
          -1973,
          -1144,
          -15250,
          5924,
          -13966,
          -18963,
          -7241,
          -81868,
          -584411,
          1289023,
          29874552,
          -6769882,
          658135,
          -110272445,
          22956227,
          -114758758,
          43010111,
          -20515054,
          -8924068,
          -13699998,
          88857470,
          130638680,
          -29931386,
          -17957846,
          -148073894,
          -328351539,
          -92228261,
          356784989,
          148320287,
          -11048214,
          175377506,
          747127722,
          94148720
        ],
        [
          77666,
          345297,
          -166527,
          11277,
          110799,
          13897,
          25261,
          61598,
          18015,
          270527,
          -162882,
          52049,
          66429,
          586003,
          228354,
          64214,
          547055,
          318045,
          -3970749,
          4874471,
          8998398,
          -7621554,
          -20768254,
          -4834289,
          4577529,
          -11859992,
          -2445053,
          8213222,
          18706136,
          1514302,
          -4350846,
          5476432,
          8234786,
          -2509997,
          1126467,
          -3786245,
          -17618044,
          -17087701,
          -760667,
          25830455,
          -15477331,
          17375585,
          -60143487,
          20887241,
          84105254,
          5014001,
          243337679
        ],
        [
          224242,
          -153148,
          20790,
          -3667,
          57685,
          16496,
          344029,
          241270,
          21659,
          830777,
          -451890,
          377716,
          -442301,
          2488701,
          571831,
          1485960,
          451939,
          920051,
          2564413,
          -546515,
          12821508,
          -4382062,
          -50210783,
          -7184215,
          11660813,
          -15756938,
          4814232,
          9950776,
          10748217,
          8083876,
          -4807311,
          5964576,
          11414241,
          68709,
          1777862,
          -5943776,
          -22153280,
          -21149739,
          -2745199,
          29896891,
          -19674704,
          16794962,
          -61099190,
          44138801,
          109915359,
          7367070,
          257234042
        ],
        [
          9324,
          36910,
          -18831,
          1565,
          20896,
          -1288,
          -588125,
          -364923,
          -8860,
          783398,
          553412,
          23295,
          543885,
          -373814,
          1058947,
          218054,
          -786235,
          -383100,
          21643751,
          13205959,
          -5293432,
          21861086,
          -12176066,
          -2002155,
          18667406,
          -13942017,
          7326785,
          4784900,
          2407352,
          12209436,
          -6583883,
          2033863,
          7157563,
          1341439,
          -1490789,
          -8361327,
          -13783119,
          -15770916,
          410723,
          22057019,
          -17988384,
          5761710,
          -45989386,
          44887672,
          86663292,
          20350030,
          183913772
        ],
        [
          7176,
          37588,
          -14732,
          4483,
          -8973,
          22404,
          1415457,
          -684433,
          -12176,
          233605,
          169007,
          9542,
          610324,
          -2560594,
          -273696,
          -1292418,
          1645241,
          -152012,
          6259443,
          -10164398,
          -821896,
          16496722,
          11315496,
          -55079,
          11610008,
          -10305230,
          -421800,
          3913757,
          11554796,
          5493846,
          -7662311,
          2076363,
          2850454,
          -2648785,
          -3287223,
          -6203081,
          -5086931,
          -7648671,
          3384104,
          14847360,
          -13987278,
          1615566,
          -46414011,
          22803599,
          58170664,
          22307345,
          164506154
        ],
        [
          9152,
          36386,
          -19979,
          749,
          23338,
          -7687,
          -580650,
          -370485,
          -5742,
          36315,
          -176631,
          538087,
          -940127,
          1923902,
          -456143,
          2013662,
          -1210920,
          2465021,
          1488145,
          -36260107,
          5387710,
          19969258,
          8502476,
          -343717,
          12831390,
          -10970901,
          -838113,
          5143413,
          13531345,
          5973660,
          -9859131,
          2612532,
          911698,
          -4846376,
          -5411896,
          -6829760,
          803290,
          -1706759,
          5133734,
          10770780,
          -14959330,
          -5672431,
          -49294588,
          23068365,
          53741928,
          30803526,
          156576720
        ],
        [
          5060,
          28802,
          -9883,
          -7721,
          -1298,
          2631,
          199297,
          1637456,
          30404,
          96195,
          839063,
          79135,
          597099,
          -2763130,
          -506385,
          -226257,
          -3739891,
          1542245,
          5125021,
          -7619278,
          -724707,
          16034748,
          13999988,
          82489,
          11022813,
          -10301978,
          -1417683,
          4498880,
          13714745,
          4678558,
          -7587296,
          2453442,
          2653427,
          -3413476,
          -3410900,
          -6109521,
          -5152334,
          -7439532,
          3475808,
          15184247,
          -14034071,
          2067787,
          -48910943,
          20050694,
          57976031,
          21951930,
          170285789
        ],
        [
          -160,
          0,
          463,
          -306,
          -2369,
          -5579,
          -934,
          -2368,
          4140,
          16072,
          126768,
          -151490,
          -236183,
          30298,
          -185249,
          -159738,
          -372590,
          -97733,
          804708,
          -5759878,
          -29231619,
          -33571295,
          -18537782,
          30382052,
          82465021,
          -58529675,
          -7963305,
          34395748,
          90756212,
          27028105,
          -61120761,
          1349174,
          -8180106,
          -35897240,
          -39674713,
          -34307528,
          32705934,
          41661572,
          74067814,
          21498623,
          -56039645,
          -13887242,
          -300720369,
          -266130921,
          -59251073,
          227519173,
          949069053
        ],
        [
          2266,
          11169,
          -2184,
          269,
          1287,
          -3330,
          11966,
          471751,
          20562,
          -1975465,
          -2193445,
          -2915105,
          1213809,
          2970091,
          2649272,
          -104010,
          8881990,
          -3092549,
          3536140,
          -3023537,
          -3008505,
          9230729,
          25503948,
          404616,
          3413344,
          -7001841,
          -6791162,
          2561547,
          18762807,
          -775037,
          -6821249,
          1975259,
          1202393,
          -4363273,
          -2922903,
          -3658708,
          -3025110,
          -5462247,
          4650583,
          13033625,
          -10691541,
          4743509,
          -46749722,
          2069851,
          38014433,
          18736329,
          165779418
        ],
        [
          2444,
          14043,
          -3019,
          311,
          -7036,
          -7315,
          441549,
          -115506,
          55976,
          -2353749,
          1992216,
          -465053,
          -467422,
          5199601,
          1702923,
          2965708,
          -6663975,
          2220726,
          -311430,
          9368232,
          -3842099,
          8685622,
          36339739,
          550919,
          651746,
          -6796248,
          -10732316,
          4633617,
          27068156,
          -4064340,
          -6436798,
          3333719,
          273013,
          -7298993,
          -3437677,
          -3184105,
          -2977781,
          -4184853,
          5026169,
          13939990,
          -10754237,
          6344385,
          -55346890,
          -9673110,
          35710201,
          17397815,
          184897279
        ],
        [
          -18,
          -11,
          34,
          -92,
          -257,
          -922,
          -47,
          -506,
          967,
          7567,
          26191,
          -13654,
          -37169,
          15436,
          -22302,
          -15885,
          -98757,
          34666,
          179739,
          -887265,
          -4330303,
          -8033196,
          241805,
          -27734840,
          -101140076,
          30250473,
          -52059018,
          -89289028,
          -4661399,
          100112598,
          -64247552,
          -33590385,
          -27477780,
          95759688,
          -59605861,
          -101663248,
          33591439,
          -73802161,
          260670001,
          135034626,
          -98830629,
          -71875482,
          238674262,
          565353126,
          -2276872,
          534047345,
          412533295
        ],
        [
          938,
          3752,
          -511,
          -385,
          -2730,
          502,
          45647,
          235695,
          11494,
          2585921,
          2655408,
          4152246,
          -2477993,
          2716339,
          -1195504,
          -605620,
          6039549,
          -1423804,
          -934805,
          4064807,
          -4431373,
          8860291,
          37655840,
          858638,
          1120585,
          -6278291,
          -9770308,
          3165675,
          23866050,
          -3376157,
          -6448031,
          2500804,
          156242,
          -6123003,
          -3275350,
          -3097688,
          -2324847,
          -4148922,
          5013986,
          12600815,
          -9936004,
          5746403,
          -49942026,
          -7459836,
          33198141,
          16818913,
          171091321
        ],
        [
          1286,
          3747,
          -763,
          1222,
          213,
          2869,
          119364,
          -7404,
          -16770,
          3203082,
          -5312601,
          -387718,
          -604608,
          623834,
          -1045137,
          2820629,
          -3267270,
          362104,
          -1368495,
          6746319,
          -4607135,
          7304221,
          38435534,
          1132020,
          1059246,
          -6417584,
          -10198581,
          3620091,
          25013898,
          -3756915,
          -6287720,
          2723674,
          388030,
          -6387158,
          -3147204,
          -3099042,
          -3132326,
          -4918620,
          4899250,
          13544863,
          -10092645,
          6718835,
          -52226760,
          -8179306,
          35046723,
          16130670,
          179133735
        ],
        [
          3,
          3,
          -3,
          -5,
          55,
          7,
          41,
          32,
          82,
          -878,
          -112,
          3296,
          1323,
          3253,
          627,
          -2459,
          -11028,
          10645,
          -27314,
          -104482,
          -178202,
          -713998,
          2975496,
          -20908737,
          -82878330,
          63598505,
          24718619,
          -37414243,
          -179847289,
          193608395,
          16156726,
          229624367,
          93426702,
          -170577525,
          2316387,
          -42290815,
          -134259458,
          82388859,
          -193610130,
          -49626130,
          -66196910,
          -112171690,
          -169866324,
          -154792779,
          -64348362,
          248551266,
          507593503
        ],
        [
          146205,
          -26976,
          -25236,
          -617809,
          78112,
          18694,
          -314038,
          -245054,
          -18942,
          -630724,
          520235,
          -454999,
          763981,
          -2394451,
          -216561,
          -1575513,
          -209070,
          -267474,
          -3985675,
          2471121,
          -3675667,
          6982481,
          41624525,
          1634253,
          557472,
          -5770456,
          -10584432,
          3040035,
          24485304,
          -4151981,
          -6297932,
          2455056,
          -14436,
          -6287967,
          -3166651,
          -2851450,
          -2256783,
          -4457421,
          5031687,
          12456848,
          -9175210,
          6214798,
          -49813276,
          -8802504,
          31251327,
          15513078,
          169016225
        ],
        [
          145958,
          -33137,
          -21467,
          622455,
          53521,
          277,
          -317630,
          -217301,
          -8612,
          -621986,
          545995,
          -454364,
          768838,
          -2401152,
          -215000,
          -1544441,
          -258069,
          -265635,
          -3924170,
          2334000,
          -3645203,
          6974256,
          41458687,
          1637262,
          597105,
          -5780879,
          -10536061,
          3019386,
          24391951,
          -4109439,
          -6304871,
          2441214,
          3283,
          -6253681,
          -3159360,
          -2859347,
          -2266985,
          -4484935,
          5024620,
          12460664,
          -9182518,
          6200853,
          -49751241,
          -8632503,
          31338763,
          15533693,
          168949034
        ],
        [
          -1,
          2,
          -8,
          12,
          11,
          -24,
          23,
          100,
          -182,
          -999,
          -538,
          -865,
          2956,
          135,
          268,
          -1255,
          8653,
          -3381,
          -15167,
          -51830,
          -279151,
          -860348,
          3216943,
          -27607824,
          -26005379,
          49231982,
          70993753,
          313088942,
          -114445330,
          -63881729,
          142337989,
          -130989186,
          -82181334,
          69447984,
          10067905,
          40757373,
          47366182,
          39502641,
          -87989446,
          86027769,
          -63231238,
          -6858453,
          -42459933,
          102624269,
          -119148926,
          366257584,
          425186618
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 32,
      "flags": [
        786528,
        1179650,
        1179744,
        1179746,
        1179794,
        1179818,
        1179830,
        1179836,
        1179839,
        1185937,
        1185938,
        1185961,
        1185962,
        1185973,
        1185974,
        1185979,
        1185980,
        1185982,
        1185983,
        1376352,
        1382496,
        1382497,
        1382545,
        1382569,
        1382581,
        1382587,
        1382590,
        1474656,
        1480800,
        1480801,
        1480849,
        1480873,
        1480885,
        1523808,
        1529952,
        1529953,
        1530001,
        1530025,
        1554528,
        1554529,
        1554577,
        1566816,
        1566817,
        1566865,
        2752514,
        3047520,
        3096672,
        3102816,
        3102817,
        3121248,
        3127392,
        3127393,
        3133536,
        3139680,
        3139681
      ],
      "factor": [
        [
          9022,
          -895052,
          -3867,
          -11515,
          -1853,
          -143783,
          -178399,
          65862,
          177887,
          3767,
          150893,
          106608,
          17161,
          49228,
          502959,
          -929085,
          111063,
          117624,
          221250,
          -1193921,
          343392,
          193625,
          -346582,
          -127768,
          582661,
          -280993,
          -26608,
          -10713,
          -139654,
          230814,
          179511,
          114789,
          88299,
          -191581,
          228884,
          38121,
          772785,
          -34954,
          -654572,
          -73501,
          397782,
          144410,
          -242925,
          153174,
          -161812,
          391418,
          -157911,
          298709,
          -486744,
          -1476055,
          592598,
          -1583377,
          6744136,
          -196345,
          -3149177
        ],
        [
          1,
          3,
          1,
          12,
          42,
          30,
          -1455,
          -1045,
          -2634,
          -1079,
          -9422,
          -10215,
          -18484,
          -8036,
          379925,
          195805,
          287805,
          -1038438,
          -470275,
          172859,
          -2453925,
          1605400,
          810750,
          -430527,
          -2779866,
          2803364,
          -7288684,
          7439519,
          46680,
          -47476110,
          110030277,
          -79818832,
          -3733601,
          131929990,
          106685151,
          42658891,
          183638294,
          75285438,
          -12505478,
          -117930451,
          -341277534,
          -93669917,
          114776212,
          82857075,
          -150376974,
          91673384,
          102823869,
          -107661957,
          -56184925,
          16065266,
          -141826220,
          147770312,
          87433730,
          73452209,
          85497152
        ],
        [
          1,
          -20,
          7,
          -28,
          -365,
          -1790,
          -427,
          4672,
          -4583,
          1444,
          -11907,
          79396,
          -26752,
          -27582,
          739136,
          -1775136,
          8723115,
          -1826069,
          -22077401,
          22083300,
          3664343,
          93677792,
          -41718999,
          11875123,
          137488406,
          -45166633,
          122326341,
          65926704,
          54291198,
          -53585199,
          -73206757,
          -65958733,
          -43883500,
          17704557,
          65893863,
          -44607418,
          -265382253,
          25177531,
          82597629,
          -15448684,
          -138076550,
          -54775608,
          7539621,
          -70374930,
          71974908,
          49576824,
          -100655683,
          -40774248,
          -49771355,
          22050868,
          -40621316,
          -21741900,
          337731355,
          -65556595,
          134713496
        ],
        [
          5,
          36,
          2,
          50,
          335,
          651,
          -3762,
          -1052,
          -15764,
          499,
          -18958,
          -45734,
          3137,
          -138798,
          852425,
          1715704,
          8747275,
          609824,
          9050461,
          -235417,
          -29221633,
          13520561,
          -1588897,
          -14391699,
          -58345607,
          -27372817,
          50407314,
          139485478,
          94445194,
          47574585,
          -179195662,
          69302987,
          -37977134,
          -131046392,
          -110421589,
          224909055,
          58537280,
          66547325,
          -46745923,
          99530505,
          -28561149,
          -81211115,
          7037729,
          96606103,
          -128802735,
          173863344,
          -7785694,
          -86726872,
          -40934645,
          59444831,
          -125025118,
          -3142554,
          91378444,
          190859468,
          -66541756
        ],
        [
          2,
          69,
          3,
          97,
          405,
          2439,
          -7402,
          -4453,
          -22510,
          55,
          -27894,
          -108745,
          96847,
          -138812,
          -67589,
          3356509,
          5493018,
          -15198040,
          9079675,
          -11627342,
          -48547536,
          17275236,
          17327253,
          19024344,
          -1544324,
          -97815986,
          80973646,
          -74662788,
          -54311324,
          -71049329,
          191441416,
          -92625111,
          53455736,
          -272061737,
          -96569340,
          59153328,
          -21232493,
          74394439,
          28346882,
          -105252843,
          974172,
          92237020,
          -71714734,
          723052,
          -5448727,
          48422145,
          26319737,
          -78968038,
          -85628413,
          102036813,
          -105458843,
          -99925565,
          -16205471,
          -51145372,
          -18215559
        ],
        [
          0,
          19,
          2,
          -19,
          -65,
          953,
          -3704,
          -3715,
          -5230,
          -416,
          -57418,
          -27315,
          -35229,
          -111461,
          -362325,
          991693,
          497974,
          -14529853,
          4611476,
          -2206541,
          3071915,
          6218379,
          9660397,
          -16552628,
          4782728,
          -17065563,
          57464863,
          13894968,
          -26245347,
          -20310681,
          66468764,
          -12032903,
          -14153742,
          97317555,
          36480046,
          -20431918,
          142651688,
          134297147,
          142741849,
          187140020,
          95698243,
          -239067614,
          -330387431,
          -46943841,
          88438209,
          52785338,
          4793032,
          3794720,
          -90370815,
          124654304,
          -101040681,
          -3951548,
          -15447768,
          -47376084,
          188638834
        ],
        [
          -1,
          4,
          1,
          13,
          16,
          55,
          -612,
          -2064,
          375,
          -2515,
          -10282,
          4002,
          -67516,
          -81136,
          -192299,
          874980,
          957256,
          -3333462,
          2504587,
          2808975,
          2388480,
          -492524,
          8764525,
          5310197,
          18582361,
          -6912288,
          34890002,
          -24947665,
          -28066226,
          -19474490,
          104136561,
          -42682155,
          16091097,
          -34931495,
          -51070935,
          -72734018,
          26948913,
          -158239010,
          -189129518,
          330765933,
          -68476568,
          -55478975,
          148838534,
          24806123,
          -23907912,
          74947335,
          -299558933,
          69692652,
          -78400878,
          129793762,
          -34150670,
          120171113,
          -13337737,
          -134555003,
          396101163
        ],
        [
          0,
          -3,
          1,
          3,
          1,
          -33,
          351,
          -1212,
          1047,
          -2686,
          -10257,
          10689,
          -61388,
          -73170,
          -186134,
          342908,
          -15620,
          1116914,
          -61768,
          501654,
          -185097,
          -898754,
          2103460,
          -2268988,
          6721168,
          -3871184,
          10266334,
          7314884,
          5851772,
          -851929,
          -2275303,
          335963,
          -22240857,
          15413454,
          -26549474,
          7083340,
          83596593,
          4396159,
          24455660,
          -302377118,
          216203560,
          -218510105,
          165766752,
          2348061,
          38768497,
          70452827,
          -341193522,
          59454133,
          -104785246,
          165874956,
          -74558217,
          91637366,
          -23090545,
          -137022609,
          455508515
        ],
        [
          0,
          -7,
          1,
          0,
          -3,
          -76,
          718,
          -1000,
          1393,
          -3256,
          -11256,
          5972,
          -61774,
          -68246,
          -113965,
          256855,
          -293177,
          993465,
          -280426,
          -201588,
          927246,
          -1442283,
          -770801,
          -3682968,
          5209406,
          1741895,
          -2151048,
          26517755,
          23072326,
          13973281,
          -51667032,
          17365127,
          -29541058,
          64888851,
          -6357577,
          42045036,
          150786161,
          28510718,
          63347253,
          -39377388,
          -111676108,
          379319196,
          -152416637,
          -93483862,
          40944282,
          17726391,
          -339773510,
          35507763,
          -104747615,
          162514979,
          -72390779,
          82908369,
          -28821602,
          -133308562,
          450706205
        ],
        [
          37191,
          -3124,
          1268,
          -503180,
          -483830,
          -295929,
          663025,
          482184,
          842357,
          1620,
          520546,
          -4430313,
          12979452,
          21214682,
          -24611653,
          33063157,
          438286,
          -6528695,
          -7585815,
          92110269,
          -34433663,
          -14655332,
          31050405,
          19044515,
          -33886833,
          16553986,
          4677936,
          -9880009,
          3650093,
          -16157213,
          -22988066,
          -4357719,
          215496,
          11276131,
          -10001362,
          14422976,
          -37929624,
          5634211,
          31130657,
          4333748,
          -28561925,
          -12110487,
          11948097,
          7294560,
          2865324,
          -27567804,
          48720148,
          9686119,
          58680816,
          112462795,
          19216805,
          -29633112,
          -355850185,
          -256510618,
          862007030
        ],
        [
          49247,
          -2994,
          -3181,
          1348443,
          -708252,
          -496817,
          971944,
          -465359,
          -268050,
          -20590,
          3709731,
          10207464,
          -1943934,
          4113611,
          -1751709,
          17072961,
          -11048952,
          -3923886,
          -3572459,
          -6832138,
          515978,
          -3212776,
          -7087064,
          14158041,
          -13251102,
          470274,
          211343,
          1117555,
          10913249,
          -17989163,
          -16836779,
          -14139213,
          -5466080,
          2690730,
          -9737706,
          14869244,
          -15139977,
          3119392,
          11058590,
          3969629,
          -16319000,
          -8438536,
          6277676,
          11886950,
          -7862245,
          -13532563,
          41231309,
          20997111,
          47450733,
          75550326,
          44457891,
          -92292435,
          -173085251,
          -286336069,
          694746947
        ],
        [
          37099,
          15034,
          1288,
          -489276,
          -459024,
          -40086,
          -1881913,
          -1618896,
          1351454,
          12483,
          7257091,
          -824317,
          2112074,
          10293164,
          15072876,
          13252983,
          -27152897,
          -11267706,
          1641709,
          -123425180,
          45855649,
          9962393,
          -66085036,
          11324438,
          -7854712,
          -11216087,
          -12127279,
          20457450,
          29517901,
          -29306708,
          -13776556,
          -33660395,
          -19851907,
          -7629094,
          -21896624,
          11192215,
          -16188802,
          -3145893,
          11279944,
          6379232,
          -17000917,
          -10461035,
          7851804,
          10275516,
          -14167408,
          -5506656,
          39266995,
          17268468,
          52545799,
          102411353,
          41916298,
          -91009765,
          -235233645,
          -319832175,
          622160704
        ],
        [
          17320,
          -8909,
          -823,
          42624,
          2074878,
          718693,
          1266455,
          -8148,
          1412950,
          -9097,
          10710391,
          1705466,
          -5995465,
          -628272,
          -2708385,
          15658199,
          -9283413,
          -2340842,
          -4594958,
          3538172,
          -3442405,
          -4302000,
          -877830,
          13393065,
          -11493441,
          723141,
          2169717,
          -1000485,
          8332832,
          -16027211,
          -16731991,
          -11547731,
          -3590598,
          3616392,
          -7340192,
          15233486,
          -12264267,
          4055711,
          8402272,
          3426325,
          -14673490,
          -7564929,
          5386564,
          12562998,
          -7915576,
          -13245660,
          40901208,
          22663688,
          44945851,
          66258219,
          47540734,
          -99436456,
          -141956493,
          -283280337,
          689037537
        ],
        [
          5809,
          -733,
          8,
          -27985,
          536673,
          386056,
          -1968229,
          4209342,
          -7681747,
          -40426,
          -13102215,
          10781020,
          6001254,
          4810418,
          6331819,
          -844376,
          -6636111,
          1739785,
          -820334,
          -10527439,
          -935978,
          -1538755,
          -5202427,
          13084565,
          -3623710,
          -2171165,
          -302327,
          -3434700,
          4547840,
          -9673545,
          -14780457,
          -6580618,
          -331271,
          -331507,
          -1822901,
          15239466,
          -2538378,
          2315529,
          -822231,
          2094604,
          -10529666,
          -6510936,
          913076,
          14557735,
          -7012057,
          -7000922,
          41294207,
          26292478,
          38481437,
          47280850,
          51932235,
          -111774658,
          -44797448,
          -283066974,
          704750125
        ],
        [
          16213,
          13371,
          -928,
          426192,
          -30851,
          295424,
          -2909978,
          4667093,
          4917857,
          81430,
          -228205,
          -19251492,
          -157115,
          -7831454,
          7712336,
          -13760135,
          1673286,
          6990191,
          -1260132,
          19559099,
          -13843337,
          -4441660,
          13070538,
          10755647,
          2898163,
          -1544428,
          3959648,
          -10419880,
          -4283400,
          -1902290,
          -13693026,
          2655366,
          6423823,
          1223429,
          6366639,
          16378850,
          6958030,
          4502853,
          -9669418,
          131608,
          -5529791,
          -4107529,
          -2794330,
          16590587,
          -6161361,
          -4974579,
          40639547,
          30858746,
          30365735,
          19155119,
          60004027,
          -131502105,
          56402747,
          -273401388,
          700387308
        ],
        [
          3315,
          -1225,
          -111,
          1774,
          298034,
          283478,
          744865,
          -4736600,
          6567656,
          53044,
          -18178452,
          5543289,
          6924375,
          1259210,
          14845925,
          -19444673,
          675118,
          5421313,
          2122075,
          -3488674,
          -6594594,
          -1615073,
          2124226,
          11858478,
          3544385,
          -3456767,
          370066,
          -7401001,
          -1063651,
          -3697784,
          -12693461,
          -819085,
          4276505,
          -1281938,
          3977136,
          16381559,
          6795753,
          2865974,
          -8965258,
          659177,
          -5986684,
          -4859690,
          -2987041,
          16531303,
          -6902113,
          -3519963,
          40059978,
          30388781,
          31819203,
          25216209,
          59060765,
          -130251097,
          48274184,
          -280523498,
          692746930
        ],
        [
          4670,
          -7141,
          -306,
          106165,
          -260,
          -54967,
          -533508,
          -6743420,
          -7151415,
          -49668,
          2499942,
          -15629128,
          281981,
          -7198802,
          8040147,
          -13520642,
          1677541,
          8946658,
          -2012007,
          25715413,
          -15875254,
          -4684243,
          17135227,
          10413633,
          4717604,
          -1448093,
          5485339,
          -12391426,
          -6403645,
          -420964,
          -13481674,
          4795647,
          7986748,
          1790348,
          8488882,
          16932973,
          10445885,
          5187194,
          -12546081,
          -260274,
          -3600766,
          -3260191,
          -3873420,
          17451357,
          -6828349,
          -4251912,
          39759961,
          33213985,
          27772144,
          9163357,
          63900734,
          -140619069,
          93693275,
          -272490303,
          689318683
        ],
        [
          65182,
          29273,
          1334,
          -460354,
          -48840,
          -3036602,
          109643,
          1121286,
          604247,
          11069,
          1733890,
          7757301,
          -12272145,
          -17006148,
          7814253,
          -9186430,
          -409237,
          8499114,
          -2782677,
          20056634,
          -14610015,
          -5053580,
          17904383,
          10821122,
          5571589,
          -3287561,
          7121148,
          -10913505,
          -5154052,
          -2546635,
          -13036158,
          1875031,
          7028828,
          2842782,
          7427793,
          18325714,
          12394876,
          6257952,
          -13510308,
          -20793,
          -2123155,
          -2439342,
          -3547361,
          18422641,
          -9490332,
          -4849871,
          37424569,
          35923414,
          27414382,
          3518558,
          70468661,
          -154326465,
          111093209,
          -276482498,
          640478625
        ],
        [
          59139,
          -18337,
          697,
          -406035,
          -966756,
          2591869,
          1463268,
          1210081,
          -232200,
          -19420,
          3341522,
          7036400,
          -12006210,
          -15969907,
          6645968,
          -6791039,
          -1376336,
          8265924,
          -3329800,
          19078708,
          -13637729,
          -4878078,
          16643099,
          10846486,
          4773827,
          -3141903,
          7191241,
          -10350363,
          -4292033,
          -3472713,
          -13296682,
          1061741,
          6301259,
          2995031,
          6625443,
          18112979,
          11458421,
          6173619,
          -12649294,
          184097,
          -2551079,
          -2578763,
          -3043747,
          18222542,
          -9635604,
          -5183927,
          37583400,
          35509906,
          28099289,
          5786306,
          69746380,
          -152544196,
          101772922,
          -277069524,
          641156266
        ],
        [
          0,
          61,
          -4,
          149,
          -279,
          -897,
          -12317,
          -5220,
          -2687,
          5363,
          61781,
          94998,
          204636,
          -678230,
          1048406,
          -3504795,
          21106525,
          -18196258,
          -61251123,
          9263702,
          21128184,
          96307835,
          -12888357,
          36454269,
          -183794791,
          65564083,
          -81093897,
          -32486103,
          12599437,
          -142190354,
          -14720401,
          -56291681,
          -80003189,
          -3366812,
          -96662304,
          -34649683,
          42551959,
          -18907610,
          185422,
          15636335,
          39455236,
          20909126,
          9330726,
          -21215741,
          75334531,
          8047450,
          54761801,
          -7563031,
          -42889844,
          -17612892,
          -33470522,
          113754441,
          600097070,
          54302404,
          219687178
        ],
        [
          -2,
          -7,
          -3,
          19,
          -551,
          18,
          -66,
          2840,
          -759,
          761,
          11149,
          186318,
          -313709,
          -297079,
          226186,
          -1303124,
          9024445,
          -4175449,
          -37548190,
          19520153,
          20204621,
          170435688,
          -36166264,
          18993442,
          70250397,
          -5650070,
          -25890754,
          -56921754,
          -68650879,
          89863762,
          -15741449,
          72310621,
          68432384,
          -32205031,
          51288562,
          10085539,
          133276165,
          26763595,
          -61680791,
          1170447,
          41336692,
          9808809,
          -9631370,
          47815059,
          -111526297,
          -2547352,
          10119628,
          22364230,
          48056438,
          37305779,
          61008608,
          -85043638,
          -719030035,
          -103626421,
          -258846772
        ],
        [
          1,
          49,
          1,
          0,
          8,
          477,
          -2991,
          -3715,
          -11899,
          -7119,
          -10364,
          128721,
          -553033,
          -600586,
          603944,
          223829,
          49798,
          -18726849,
          2044834,
          51148293,
          -30366243,
          -57872424,
          -199372021,
          -14005508,
          48827551,
          7602613,
          -184861487,
          -21185225,
          -16286179,
          -4831468,
          8077166,
          -34008637,
          7206536,
          -68380725,
          -2061806,
          31137040,
          5836911,
          39525995,
          2384283,
          21114543,
          -22149346,
          -48123455,
          -51635379,
          7772787,
          -3623090,
          51046098,
          -79597668,
          21533,
          -25718333,
          -29987320,
          38778087,
          -142157551,
          190387875,
          -108636829,
          -127861702
        ],
        [
          -4,
          -178,
          1,
          532,
          1005,
          9306,
          -91852,
          -270295,
          22589,
          -8370,
          -988183,
          210282,
          -768729,
          -5192260,
          -77937226,
          -41810486,
          3068160,
          3705858,
          6138632,
          -49817577,
          2375784,
          4843303,
          -25931042,
          6508027,
          1543538,
          -3783234,
          -6638609,
          1170744,
          3525241,
          -3287656,
          -9674746,
          -4768700,
          -721797,
          -7303574,
          -3938663,
          4556465,
          -2084387,
          396326,
          78494,
          3080204,
          -10428250,
          -6714359,
          1231244,
          7349295,
          3354354,
          -935,
          25567386,
          3824244,
          18638723,
          32961535,
          4241040,
          -25998881,
          -34557899,
          -115795763,
          424666775
        ],
        [
          15,
          41,
          6,
          47,
          256,
          2802,
          -1097,
          -6634,
          -78515,
          -1157,
          -79707,
          -21333,
          -669121,
          -1525833,
          -1309383,
          15150937,
          86923137,
          1724783,
          81153479,
          18060622,
          134168954,
          -371429,
          -12124226,
          32326250,
          -9918419,
          -6110859,
          -6591822,
          8042427,
          18774884,
          6736638,
          27026962,
          -8167435,
          -5995481,
          -22635741,
          9975583,
          -218295,
          -9553034,
          -10809500,
          7162608,
          -21634583,
          4445764,
          16081138,
          -16480271,
          25915922,
          -20228597,
          49323860,
          23940181,
          1310037,
          18664731,
          57567148,
          58050591,
          -102374178,
          25941585,
          -100393482,
          257730690
        ],
        [
          6,
          5,
          0,
          56,
          14,
          -3,
          -1476,
          -2837,
          98,
          -117,
          -30326,
          138135,
          3453,
          78791,
          -368275,
          -58880,
          2471024,
          38150,
          -1403964,
          12499527,
          13142762,
          19168464,
          8286248,
          -172494316,
          -81561739,
          -208791848,
          -63413422,
          73336353,
          19176880,
          5844370,
          -53284499,
          -49526515,
          112129507,
          2621038,
          10024986,
          -152228508,
          31169986,
          -1178256,
          -80484380,
          -25694112,
          -17166478,
          -8941456,
          5851382,
          -81482832,
          24364118,
          -63243525,
          8921613,
          -96974696,
          34822822,
          44483190,
          -21562168,
          -103417334,
          -2404963,
          -77263492,
          269193461
        ],
        [
          3,
          24,
          0,
          60,
          -12,
          37,
          833,
          1390,
          2041,
          -424,
          -36868,
          126862,
          -67809,
          -75732,
          -65903,
          -40257,
          811959,
          -48621,
          -900705,
          1350992,
          19062432,
          8261878,
          -1804619,
          -136124218,
          13329975,
          105228964,
          14385594,
          119373720,
          -278748424,
          -29989511,
          51651375,
          62201294,
          -121171819,
          4102685,
          -43509836,
          37794758,
          -69565816,
          40941049,
          5699444,
          -1630659,
          7918786,
          55003248,
          63225385,
          15567788,
          9956477,
          60071090,
          34918609,
          -42866648,
          2164148,
          43854070,
          -155065312,
          -156452972,
          -26464006,
          -148739368,
          222960939
        ],
        [
          5,
          22,
          1,
          109,
          87,
          -639,
          -14,
          4664,
          862,
          -295,
          -34368,
          116631,
          -89216,
          -79127,
          -50663,
          -49875,
          2366449,
          264644,
          912564,
          610802,
          8225042,
          14376988,
          -1319319,
          -166656628,
          43690860,
          186158378,
          51527770,
          -144676252,
          189084215,
          -337228,
          16056651,
          -46225398,
          79392817,
          -7159489,
          -46791270,
          16926189,
          -7592652,
          -25222547,
          -8106325,
          -11930919,
          32813695,
          17012873,
          -33412917,
          573212,
          -29472373,
          92674299,
          29366797,
          -98673998,
          2302059,
          1169383,
          -100529702,
          -49259954,
          -17653389,
          -158492987,
          189850531
        ],
        [
          0,
          -14,
          -2,
          5,
          -17,
          22,
          -333,
          -1004,
          5299,
          713,
          11011,
          -7252,
          20973,
          32460,
          -121625,
          648868,
          -48940,
          2265474,
          1023093,
          -4481204,
          -167178,
          1660754,
          6610987,
          1478794,
          -19947646,
          13942630,
          -37645359,
          14366339,
          -5054133,
          -54986602,
          1324151,
          -33217021,
          50164676,
          55054890,
          134926474,
          46960537,
          -171473496,
          116307985,
          -181871070,
          -5383679,
          126588252,
          46413056,
          -131456494,
          241611909,
          -186272081,
          -201779515,
          -76623757,
          -41822496,
          -140129013,
          252011842,
          -186846213,
          283729548,
          171094127,
          -163918472,
          81805466
        ],
        [
          -4,
          -81,
          4,
          139,
          -1326,
          -303,
          -5520,
          -7579,
          -25655,
          11374,
          -96808,
          53140,
          285817,
          342743,
          -184794,
          1975083,
          64212509,
          -18113292,
          -127147859,
          -28455354,
          23615314,
          -103284019,
          15117559,
          -12096523,
          47478995,
          -28508531,
          29056604,
          14808587,
          8323011,
          36924106,
          14906132,
          8700448,
          24115712,
          -7409771,
          5962074,
          38221375,
          -2535075,
          6540350,
          1520238,
          -372884,
          -8591324,
          -6601003,
          -5325892,
          21971152,
          -21478488,
          -11684326,
          -9910358,
          13048265,
          36951772,
          36835659,
          -5773656,
          -61865551,
          -118115494,
          -126128226,
          -100806168
        ],
        [
          6,
          466,
          3,
          258,
          343,
          10961,
          -56369,
          -41176,
          -42351,
          3341,
          -189033,
          -74846,
          508676,
          -897296,
          -3051205,
          -4027723,
          -8950621,
          -139980753,
          23619377,
          3435133,
          -2564436,
          3613064,
          40227740,
          -3783051,
          25586815,
          -146825,
          26627047,
          9777667,
          6058681,
          9171852,
          -29073923,
          18137847,
          3348143,
          44444477,
          18069824,
          -3189367,
          23218185,
          -1561664,
          -30208709,
          -16516272,
          19529987,
          33429959,
          41200110,
          38524672,
          -52239748,
          -25817471,
          -23419629,
          33039028,
          23025280,
          -115408407,
          117874718,
          -204525761,
          273189041,
          -156533098,
          -197436140
        ],
        [
          0,
          -148,
          3,
          212,
          475,
          5768,
          -4862,
          143,
          -103071,
          386,
          179383,
          -35485,
          94006,
          -1646559,
          3792824,
          16387686,
          72833323,
          -651754,
          36134437,
          -63563990,
          -159787393,
          33143317,
          -5947961,
          -15555761,
          -1246317,
          29682278,
          -32914490,
          -9955038,
          -23265945,
          -20354810,
          -41585504,
          -4929162,
          -3842135,
          80608892,
          6119410,
          -33413777,
          -6320713,
          -11433727,
          1014553,
          16039736,
          -9788720,
          -16876089,
          32948679,
          -50971287,
          20483633,
          -80124274,
          -9509357,
          30418446,
          21958919,
          -18726996,
          2946445,
          2556292,
          -149853330,
          -113498501,
          -33601981
        ],
        [
          0,
          -18,
          0,
          18,
          14,
          -180,
          206,
          -2166,
          2213,
          2508,
          35445,
          41506,
          25558,
          -129385,
          -348914,
          647752,
          -1118396,
          -776862,
          -5428097,
          3073577,
          -21583569,
          13161479,
          2268514,
          32930407,
          -27720569,
          112779418,
          -7687920,
          234402182,
          91864888,
          80524552,
          118056794,
          -25141405,
          20089638,
          -138917101,
          101922097,
          -153066785,
          37607597,
          -34304374,
          -50973897,
          -59354805,
          -417049,
          -3188395,
          -90627780,
          -25450123,
          -11812727,
          13235515,
          -13035769,
          105396484,
          153984409,
          -190365300,
          -230752839,
          6163841,
          9677006,
          -362734727,
          43086548
        ],
        [
          -2,
          -2,
          1,
          -25,
          -163,
          -221,
          117,
          -2302,
          3634,
          202,
          9801,
          45223,
          -47619,
          -30635,
          -57959,
          168101,
          531159,
          -587643,
          -2763077,
          1485644,
          -989354,
          8202256,
          -579859,
          6242509,
          -25713459,
          -81974118,
          -43117990,
          -57187981,
          81963551,
          60734395,
          74934400,
          81513745,
          -154801810,
          61910409,
          19028448,
          22044299,
          -67541421,
          -52911385,
          -3111991,
          20148120,
          33349221,
          21576556,
          20644154,
          15513532,
          -4253460,
          -1661310,
          20640959,
          -50129683,
          -308383680,
          -465554141,
          -582229999,
          -303939608,
          -292111380,
          -311741269,
          233241435
        ],
        [
          0,
          -13,
          1,
          -1,
          -1,
          -95,
          -32,
          -512,
          5261,
          -3930,
          -16325,
          -9994,
          -94735,
          -87586,
          -67712,
          -168002,
          -1377790,
          958813,
          -290383,
          -2161790,
          7551787,
          -9189650,
          4054682,
          3580235,
          -9463534,
          18007920,
          -12773951,
          -35178006,
          -20094208,
          50125795,
          -25873960,
          56541995,
          9138376,
          -66470388,
          -17469952,
          -105290008,
          -14668586,
          38283752,
          193026701,
          51856387,
          4197275,
          -23484430,
          80122227,
          -258671616,
          -403404026,
          -110480164,
          30263294,
          57862035,
          -135361478,
          190593921,
          -128358443,
          94533578,
          337870007,
          -241307997,
          51253728
        ],
        [
          3,
          32,
          2,
          55,
          438,
          557,
          -5624,
          -2423,
          4143,
          -3917,
          54308,
          -5086,
          138357,
          -179855,
          -275093,
          1363511,
          -2712035,
          1277910,
          1323247,
          5705781,
          723373,
          38088891,
          -9306801,
          16288528,
          18794681,
          -19286153,
          -34560106,
          60204535,
          13017397,
          119501633,
          121824416,
          3675382,
          113238853,
          111682026,
          -137695520,
          180054395,
          -10573951,
          -141214110,
          129799052,
          27010547,
          10363378,
          -10747652,
          42298641,
          28990423,
          72832661,
          -218917677,
          -10065737,
          -152386115,
          184040690,
          211845202,
          -229938792,
          -3807050,
          454135975,
          -277083721,
          -160794673
        ],
        [
          -1,
          19,
          -2,
          4,
          5,
          857,
          -1978,
          -4843,
          3582,
          -12318,
          13153,
          35777,
          31395,
          -100753,
          -921926,
          311010,
          -2853873,
          -9529207,
          2167088,
          3143066,
          5919551,
          2813033,
          11570214,
          -4977994,
          8114046,
          -3063214,
          -32246621,
          7366443,
          -10688228,
          -1871553,
          -12478113,
          -33712999,
          23966421,
          15680501,
          84335355,
          189974954,
          -29450052,
          -126375664,
          -181971244,
          -51915321,
          -4602142,
          -26773211,
          -43309555,
          -293349416,
          82901876,
          104596778,
          197071215,
          267452637,
          -162376089,
          327098526,
          -155488708,
          80044564,
          -6262016,
          -238560423,
          -430111161
        ],
        [
          2,
          3,
          1,
          60,
          193,
          80,
          -798,
          -478,
          -4123,
          -115,
          -717,
          32584,
          3716,
          -63848,
          -821624,
          -145392,
          1100892,
          444174,
          -2729114,
          2593263,
          -18984821,
          23652548,
          3185288,
          -79051143,
          -27137116,
          -74364870,
          -24648310,
          -12471295,
          61987062,
          51773374,
          115715495,
          67474691,
          -174237509,
          -23232441,
          65520281,
          46478211,
          -47134286,
          -100822416,
          103112681,
          -9388139,
          -1501311,
          10229844,
          -47236943,
          115503884,
          -54667235,
          95688804,
          15879713,
          112831855,
          41866934,
          73657692,
          556968933,
          458950421,
          99369248,
          -528323465,
          -239133202
        ],
        [
          -2,
          1,
          0,
          -14,
          -154,
          120,
          277,
          -1740,
          391,
          65,
          4172,
          41583,
          -26617,
          -35538,
          -82004,
          438755,
          497246,
          -554449,
          -2917285,
          -624251,
          502097,
          -5386723,
          -1216831,
          25742553,
          6409334,
          63438022,
          5903005,
          80587170,
          10122605,
          49489784,
          7971046,
          13771084,
          32903863,
          -33510608,
          544241,
          -20543877,
          40149677,
          2241111,
          -41795630,
          6831388,
          -1845568,
          -9427339,
          46948522,
          -61179318,
          116535911,
          -116565062,
          75738771,
          -352450168,
          -495952075,
          26089513,
          511900855,
          29777479,
          -109954690,
          -441593161,
          -30778278
        ],
        [
          0,
          4,
          0,
          -1,
          16,
          228,
          237,
          349,
          -1911,
          1678,
          -5563,
          9671,
          -27567,
          -44726,
          13475,
          29320,
          -2076054,
          590029,
          4013796,
          741206,
          -1378145,
          -7290434,
          737717,
          22069081,
          4311257,
          -7272903,
          339797,
          -69303775,
          67440625,
          71344203,
          40645315,
          107909261,
          -131773806,
          710099,
          -31851100,
          -84784437,
          148329,
          276964364,
          -171558226,
          18195457,
          -28387300,
          6876871,
          85653653,
          -91724299,
          138228894,
          -9576974,
          15868207,
          -113516371,
          227949624,
          386295679,
          -106526039,
          -13522318,
          183766425,
          -433675448,
          -513106019
        ],
        [
          0,
          -2,
          -2,
          19,
          60,
          152,
          -66,
          695,
          -418,
          -475,
          14634,
          -12713,
          -1601,
          54969,
          274853,
          141573,
          -845483,
          1396158,
          533300,
          -2440866,
          -6613710,
          984897,
          -159202,
          -661905,
          -14467262,
          -5596568,
          -23551943,
          24702733,
          18387993,
          29226122,
          -18882446,
          -16057088,
          137265735,
          11089588,
          56397088,
          -66512468,
          -4213800,
          121269778,
          181383627,
          93490928,
          56868726,
          120124724,
          206751681,
          200731297,
          153686985,
          197484157,
          129645979,
          225946246,
          -194869734,
          195404543,
          -160687778,
          -4689553,
          57664175,
          -291150752,
          -386140783
        ],
        [
          1,
          11,
          -1,
          22,
          63,
          -159,
          -125,
          1921,
          1316,
          289,
          -28093,
          -7887,
          21427,
          -45565,
          -17889,
          142202,
          2318080,
          695024,
          10422633,
          5107819,
          32181196,
          -2457294,
          -2147660,
          -37843491,
          12708608,
          3890639,
          39713819,
          -35053028,
          -32717460,
          -40278462,
          -75081029,
          -14662630,
          24519362,
          -98500780,
          -44133779,
          83420655,
          66623707,
          109825511,
          10420959,
          18126952,
          -103712894,
          -70994851,
          33406859,
          6388302,
          121910637,
          -286766461,
          -37410384,
          192968118,
          1918329,
          -462104317,
          -128328824,
          469217657,
          -41183862,
          -776190033,
          -251236272
        ],
        [
          0,
          9,
          -1,
          2,
          -19,
          239,
          544,
          15,
          -1019,
          -440,
          2326,
          -2057,
          -43440,
          -93912,
          58030,
          17002,
          -1679577,
          614039,
          3888599,
          -651835,
          -1738602,
          -18074063,
          4667075,
          2201782,
          -1940657,
          -358737,
          21391683,
          -53401972,
          -31098715,
          -84678641,
          -109331865,
          -7663832,
          -69556982,
          -129054942,
          263564163,
          5508630,
          117738826,
          -187559257,
          93467049,
          40943973,
          41041701,
          4503964,
          37285834,
          46812535,
          62446956,
          -47650444,
          -13471217,
          -257700980,
          130063835,
          215635620,
          -266390719,
          -90907434,
          74167111,
          -384004178,
          -471058421
        ],
        [
          1,
          7,
          0,
          13,
          49,
          87,
          385,
          -391,
          877,
          -2261,
          427,
          1484,
          -41357,
          -92650,
          33847,
          115126,
          -2131343,
          523781,
          2496148,
          671081,
          -2342116,
          -10425381,
          694325,
          9127890,
          13867930,
          11339807,
          17444098,
          -33061430,
          -36721763,
          23785553,
          -88291783,
          68899174,
          -17987849,
          -8183792,
          -187276041,
          -184817099,
          5871841,
          -163673934,
          -31943944,
          -125652544,
          -167832249,
          -79429245,
          -179825116,
          204622383,
          12146851,
          -24033002,
          63026910,
          96637503,
          -145595343,
          299353442,
          -159452701,
          -102745059,
          60992864,
          -304782401,
          -573917199
        ],
        [
          -2,
          4,
          0,
          -39,
          -47,
          208,
          641,
          -1501,
          780,
          -95,
          19900,
          7840,
          -50584,
          -77684,
          24698,
          118645,
          -1576397,
          317407,
          1298185,
          -1246579,
          -2714835,
          -15646931,
          3076675,
          52364849,
          8201253,
          -28191235,
          -4186653,
          -7951239,
          -74957958,
          -22903970,
          -54044792,
          -19705701,
          89966323,
          95918344,
          -81704507,
          -41671480,
          -41827865,
          -23235331,
          -33790176,
          -18438032,
          79776538,
          38229410,
          -58601036,
          -59297860,
          -83710350,
          343144819,
          17636988,
          -234108486,
          130014955,
          -283146925,
          -85844829,
          401842769,
          -15276042,
          -933942768,
          -272210268
        ],
        [
          290701,
          16083,
          -723,
          37805,
          208463,
          339258,
          -2036140,
          -1927624,
          454829,
          13905,
          -2511146,
          2593512,
          -2284289,
          -6519955,
          -9260040,
          22451391,
          2848931,
          -15038140,
          -2497657,
          12643698,
          -2551714,
          -1861267,
          -6945258,
          -9112667,
          11744649,
          1397079,
          1161927,
          -16436741,
          -19358744,
          56335502,
          1781250,
          51147335,
          10510035,
          -28787506,
          19248382,
          -35230669,
          -8439137,
          -20451881,
          702070,
          -10515348,
          140555,
          8172070,
          -2011981,
          -8532157,
          60261238,
          17043557,
          27702085,
          -59757073,
          -35350633,
          -17510229,
          -148190634,
          382599098,
          49280266,
          517665317,
          125801934
        ],
        [
          -40,
          -360,
          -51,
          702,
          -300,
          21867,
          -18693,
          60171,
          -402847,
          -7677,
          823348,
          955211,
          -2690116,
          -5023095,
          17169626,
          -47831146,
          8013738,
          -35439134,
          10158176,
          27002374,
          2036803,
          -18323184,
          -8308552,
          9424800,
          -71406315,
          25558554,
          -28105770,
          27412060,
          34817299,
          -26871714,
          3599977,
          -29180739,
          -16081092,
          -1488287,
          -46062824,
          -8034581,
          -119083141,
          -7431919,
          101684788,
          10224523,
          -60380335,
          -27231673,
          23946056,
          -32998899,
          29251293,
          -37048340,
          -11943124,
          -76421697,
          53732561,
          253450600,
          -143327692,
          319642214,
          -1083939770,
          145444182,
          28514535
        ],
        [
          9,
          -15,
          42,
          -125,
          -10,
          -1362,
          2388,
          2906,
          -29799,
          1500,
          -180200,
          -27734,
          -106041,
          -393724,
          545685,
          -3286494,
          3867119,
          2151337,
          3013329,
          29540026,
          -11685884,
          -13802843,
          -74750161,
          -3307144,
          102166496,
          -49944952,
          118815621,
          80924996,
          63206902,
          -103463986,
          15415885,
          -60403874,
          -105224170,
          68407847,
          -103333808,
          -59303888,
          159643035,
          -47758677,
          -53566122,
          11098525,
          181693428,
          123001255,
          72718452,
          17073652,
          -75498318,
          -110677111,
          239874027,
          43067090,
          -6999723,
          73505263,
          -82017637,
          204093904,
          -99134035,
          65158804,
          20349761
        ],
        [
          373,
          -3934,
          -51,
          -568,
          18980,
          20752,
          -83111,
          -307564,
          199237,
          85966,
          -1103133,
          586911,
          23216056,
          -33239628,
          -8619137,
          34987898,
          -16291929,
          3243938,
          -6812389,
          -2759130,
          14384949,
          -1213782,
          -403230,
          160797,
          -29613071,
          6274973,
          -4165589,
          27785185,
          29084158,
          -57674676,
          6057825,
          -55176421,
          -20451229,
          28427455,
          -31669059,
          14704248,
          -25505883,
          16578775,
          29915664,
          11847217,
          -8054940,
          -7945192,
          12607820,
          -12168150,
          -45520772,
          -19538104,
          -60611958,
          13444353,
          18186618,
          46453521,
          60347188,
          -171058329,
          -335489055,
          -193119909,
          -716866271
        ],
        [
          254,
          -7038,
          57,
          -2477,
          -2479,
          28228,
          -123634,
          -649008,
          -296705,
          -20282,
          -11915041,
          -8137325,
          -29794932,
          1737702,
          -13282151,
          36928104,
          -14399245,
          -1254196,
          -6501306,
          -3099479,
          10496335,
          778252,
          874300,
          1081770,
          -35536847,
          8911238,
          -5486924,
          29824832,
          30825103,
          -60829537,
          5007872,
          -59052040,
          -22784755,
          31502804,
          -35835535,
          14714587,
          -29841917,
          14623823,
          33682025,
          12179639,
          -9497807,
          -8126044,
          15449567,
          -14224705,
          -43223624,
          -25185872,
          -59897699,
          11724002,
          22520525,
          54203489,
          55668751,
          -162138385,
          -364710824,
          -197652736,
          -727733975
        ],
        [
          3,
          -31,
          -1,
          -43,
          -14,
          -730,
          1022,
          -3088,
          5267,
          4134,
          -58801,
          2253,
          -219535,
          -237894,
          344170,
          -467049,
          1171845,
          306138,
          -385234,
          5497728,
          -5122715,
          -8109891,
          -77955750,
          -206106,
          -90138596,
          -5865819,
          128536209,
          13408831,
          31055852,
          -167893078,
          77338088,
          296993913,
          147670229,
          41840514,
          55139782,
          13473571,
          -20715455,
          -32125926,
          -13104695,
          -26454713,
          -31461084,
          -814970,
          10490789,
          -38624130,
          3741945,
          -4028070,
          -34863736,
          29070572,
          10045171,
          -24065484,
          40854703,
          -69095307,
          -1597860,
          -57343039,
          -105069859
        ],
        [
          69,
          8870,
          -831,
          8149,
          30876,
          273339,
          -2566799,
          -1789660,
          995570,
          13043139,
          5134249,
          9676158,
          -1681136,
          6217055,
          -4161427,
          -12182003,
          7701505,
          14316195,
          1060006,
          39579677,
          -12498046,
          -2020146,
          29822393,
          -1296833,
          -11471986,
          5799657,
          3210108,
          10724594,
          7223767,
          -37300576,
          9801146,
          -32582202,
          -4782948,
          28868109,
          -12083930,
          17858850,
          6667099,
          17248987,
          3097259,
          6772505,
          7736558,
          -1281507,
          1213734,
          -5867786,
          -42840333,
          -12413334,
          -58850007,
          28551105,
          -3239817,
          -28107691,
          79380606,
          -222241361,
          -11940667,
          -182924976,
          -691691037
        ],
        [
          64,
          8771,
          887,
          8027,
          30950,
          269319,
          -2581646,
          -1771380,
          1108073,
          -13061874,
          5082067,
          9595856,
          -1462657,
          5956545,
          -4100413,
          -12003955,
          7686997,
          14277344,
          880981,
          39451614,
          -12407530,
          -2030981,
          29838391,
          -1273645,
          -11579252,
          5793816,
          3410528,
          10820669,
          7365995,
          -37468121,
          9806675,
          -32544971,
          -4863963,
          28870133,
          -12115205,
          17664890,
          6585737,
          17464250,
          3157913,
          6818586,
          7788438,
          -1228701,
          1275879,
          -5560505,
          -42886228,
          -12534399,
          -58840839,
          28334575,
          -2887494,
          -28584373,
          79725934,
          -222522344,
          -12616166,
          -182858645,
          -691942049
        ],
        [
          1,
          -9,
          1,
          -25,
          5,
          -717,
          2239,
          -2881,
          -1598,
          722,
          -58284,
          -18590,
          -88227,
          -318270,
          815748,
          -2074095,
          1121128,
          -1036366,
          -1062271,
          8961023,
          -8899850,
          -11426661,
          -94485444,
          205715,
          -165293104,
          9071737,
          208456142,
          -60274488,
          -74365443,
          205964819,
          -23472106,
          -135812689,
          -17497283,
          57862981,
          57511822,
          818769,
          -20334923,
          -9657242,
          -31838314,
          -21843272,
          8866017,
          20039973,
          3537714,
          2568395,
          -14716247,
          -18666568,
          -18850151,
          29377086,
          982176,
          -22406853,
          36116584,
          -66072403,
          34712355,
          -59149102,
          -173158015
        ],
        [
          173521,
          8417,
          -918932,
          12364,
          85814,
          -104248,
          1536942,
          1231848,
          -794024,
          -24088,
          -311606,
          -4918783,
          5050069,
          7843577,
          5850720,
          -23076366,
          2832737,
          11615654,
          4631048,
          -14504340,
          6990598,
          4814674,
          3624480,
          -3137985,
          -4896115,
          -538916,
          -3130014,
          17052138,
          12557614,
          -37454212,
          11540510,
          -36648649,
          -8542505,
          21967925,
          -13832834,
          15909920,
          10856007,
          13594595,
          -1734202,
          6828695,
          9169096,
          -1555929,
          -229890,
          -5004181,
          -43615253,
          -5881207,
          -57258899,
          27564557,
          -3966400,
          -26048176,
          78435875,
          -222663328,
          12144796,
          -193501097,
          -684763092
        ],
        [
          173924,
          4615,
          918009,
          19893,
          87581,
          -102559,
          1538252,
          1231263,
          -793853,
          324,
          -307755,
          -4917711,
          5050996,
          7840782,
          5853171,
          -23081521,
          2831950,
          11615136,
          4631247,
          -14505990,
          6991937,
          4814930,
          3627727,
          -3137357,
          -4903756,
          -535345,
          -3138277,
          17048226,
          12554682,
          -37450621,
          11539705,
          -36645632,
          -8537105,
          21964316,
          -13828466,
          15912622,
          10847853,
          13596260,
          -1731475,
          6828298,
          9160888,
          -1561316,
          -232384,
          -5005310,
          -43610257,
          -5877233,
          -57268058,
          27562240,
          -3965213,
          -26044984,
          78436165,
          -222661679,
          12120969,
          -193498029,
          -684763975
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 48,
      "flags": [
        771241,
        783504,
        783505,
        783529,
        786576,
        1179792,
        1185936,
        1376258,
        1376354,
        1376400,
        1376402,
        1382498,
        1382544,
        1382546,
        1382570,
        1382582,
        1382588,
        1382591,
        1385653,
        1385654,
        1385659,
        1385660,
        1385662,
        1385663,
        1480848,
        1483945,
        1483957,
        1483963,
        1483966,
        1530000,
        1533072,
        1533073,
        1533097,
        1533109,
        1554576,
        1557648,
        1557649,
        1557673,
        1566864,
        1569936,
        1569937,
        2949122
      ],
      "factor": [
        [
          26,
          65,
          243,
          1931,
          10243,
          41572,
          14069,
          155654,
          113879,
          905606,
          -1255242,
          -172995,
          -4519316,
          -621630,
          4274838,
          2723747,
          5004823,
          -9580808,
          -1790078,
          -34386950,
          2218549,
          53388029,
          -69022671,
          -23036651,
          56861261,
          78244910,
          -110884993,
          -1159647,
          18247171,
          32824028,
          -3699216,
          166648876,
          -66793909,
          520878065,
          -49807564,
          384990577,
          117532484,
          -505966430,
          83939710,
          -117683849,
          1228786696,
          -886837266
        ],
        [
          -74428,
          -21885,
          6825,
          10872658,
          1816050,
          979418,
          5319426,
          -2671521,
          -15484661,
          -4421844,
          -29114202,
          4548199,
          2353206,
          18217034,
          -21284790,
          44691083,
          -1446811,
          -21121122,
          -49128267,
          -2092734,
          25346891,
          2616598,
          17595259,
          -15107018,
          98702384,
          20309111,
          -9027196,
          -26080869,
          -26854565,
          -29529001,
          67953883,
          -56791626,
          2264371,
          -19328076,
          7923935,
          180806437,
          264863307,
          438651219,
          18451923,
          -762699326,
          -350262435,
          -532498311
        ],
        [
          -75707,
          -13672,
          -29096,
          -10805120,
          -2574657,
          1729116,
          5230698,
          -2221588,
          -15432518,
          -4380305,
          -28466577,
          4327064,
          2716522,
          18253552,
          -20378973,
          43641137,
          -2608438,
          -20638068,
          -49100018,
          -2545869,
          25437140,
          2326731,
          18974829,
          -13523608,
          98561478,
          20242066,
          -10684029,
          -26220663,
          -27184695,
          -29307961,
          68969724,
          -58154560,
          3285735,
          -19678408,
          7836214,
          189523311,
          265364505,
          443681959,
          15428340,
          -756095516,
          -351959230,
          -539102851
        ],
        [
          -325,
          -227,
          -8612,
          -1608,
          59738,
          -503854,
          1637690,
          2572522,
          -1303733,
          -1927662,
          3829899,
          6231288,
          -6960341,
          -6920223,
          -16907516,
          -3557917,
          -946132,
          901910,
          -5467201,
          -52988006,
          -23038285,
          -3812391,
          44330443,
          64550376,
          -145754135,
          -149727083,
          294426166,
          -112627418,
          -3898360,
          132884192,
          178366785,
          -29485060,
          -63507087,
          141724278,
          46940208,
          238123310,
          -22912564,
          -54342221,
          198666574,
          -332918200,
          304782664,
          -683994829
        ],
        [
          54194,
          2105869,
          -105356,
          -7607,
          419903,
          -239819,
          249329,
          -223801,
          -391110,
          286528,
          164234,
          271043,
          69795,
          -142438,
          -607027,
          2167484,
          344958,
          -228210,
          -606549,
          -67975,
          622085,
          335432,
          -614638,
          -1353176,
          2438096,
          858826,
          -294119,
          -1024921,
          299532,
          -179795,
          1008474,
          -277772,
          376417,
          40985,
          2582417,
          -1433989,
          2222005,
          17104755,
          3746224,
          -22923644,
          -19897873,
          -55303998
        ],
        [
          -10,
          265,
          -1313,
          1021,
          57311,
          656277,
          -1074442,
          -81137,
          567940,
          868329,
          2761322,
          1504167,
          2911633,
          258724,
          4831633,
          -5121639,
          5018444,
          4980321,
          5011337,
          32592460,
          29769267,
          8994448,
          118912574,
          78719271,
          190418313,
          -244100864,
          53089596,
          165959670,
          -9092633,
          74035308,
          -269049879,
          85983886,
          -9682146,
          109187394,
          75326349,
          47047356,
          -137418365,
          68977472,
          -12415347,
          -224400029,
          -1901220,
          -72374219
        ],
        [
          -821962,
          84598,
          -113750,
          11811,
          -561782,
          -17296133,
          -17906388,
          -3463385,
          19421125,
          6294071,
          -8783171,
          11744123,
          -14255267,
          3366940,
          4903303,
          -30785020,
          2021202,
          -23198387,
          7065154,
          -13543683,
          -1357689,
          -8317409,
          15482466,
          29977721,
          17448040,
          -1812020,
          14341073,
          16732300,
          -50252901,
          -44607292,
          6254450,
          -43901581,
          -33087978,
          -45808088,
          -80699085,
          124840339,
          243381983,
          -233371691,
          55242659,
          -96740809,
          85835046,
          730400847
        ],
        [
          -18,
          -165,
          434,
          645,
          -17032,
          -56523,
          -69546,
          -59113,
          205055,
          155506,
          -686901,
          608567,
          -424594,
          1283183,
          -2084805,
          3446245,
          12610582,
          -401400,
          -6027681,
          11239711,
          3418345,
          -1339646,
          46952984,
          -28588273,
          -83690779,
          -38968255,
          50729203,
          -122177583,
          15676654,
          -403069025,
          -146089159,
          126682825,
          318671574,
          71833002,
          127352967,
          223432477,
          -52112412,
          -140454590,
          38125088,
          -176988009,
          -228266146,
          -22245801
        ],
        [
          -294,
          1161,
          -3580,
          643,
          97769,
          -611638,
          -1791733,
          265531,
          -9966487,
          4892758,
          -1260318,
          -23847884,
          22807517,
          -85946728,
          -75657362,
          -30161165,
          -126905096,
          32867903,
          -54863595,
          9728387,
          -7017769,
          9412997,
          24511239,
          -11944782,
          -14025260,
          4813539,
          -17118251,
          82271339,
          37092004,
          -43996063,
          23202460,
          -12025758,
          18633770,
          37759530,
          -104077633,
          -73090193,
          37797184,
          -334661021,
          192833008,
          -560185112,
          -423321976,
          135817651
        ],
        [
          11,
          -55,
          -956,
          2471,
          -9498,
          45779,
          192647,
          -106237,
          53899,
          -1277167,
          -1093613,
          1180659,
          -94025,
          3758552,
          -4643191,
          -298176,
          -2436869,
          -3378210,
          -20234636,
          -20093778,
          -26639619,
          -30387885,
          2482787,
          -15012640,
          -110202978,
          61942971,
          -24315158,
          198654726,
          -361839407,
          40560859,
          54811903,
          176369730,
          34434908,
          -38110532,
          350438399,
          65467383,
          -92171532,
          71725114,
          118984399,
          -293763229,
          52243372,
          96500570
        ],
        [
          -12,
          -175,
          454,
          -1716,
          9757,
          -10898,
          -683978,
          -48442,
          -1237569,
          376790,
          -519888,
          4639549,
          -1179890,
          -561312,
          -4770586,
          5602581,
          6109372,
          -3135005,
          10551530,
          -1170373,
          -11061938,
          -6525223,
          -14799326,
          -8541415,
          4660038,
          12522902,
          -25993815,
          -66161446,
          28086593,
          328142877,
          -67777642,
          123044373,
          433570379,
          -224084921,
          -95916029,
          116372820,
          263043026,
          -413281787,
          36312437,
          -401252174,
          63031525,
          -115730843
        ],
        [
          -135,
          380,
          -971,
          -3498,
          -24029,
          -12314,
          -616255,
          384824,
          -5168526,
          -1325344,
          480035,
          10180086,
          37085733,
          21659367,
          26285177,
          79422620,
          -30693998,
          139883204,
          71376572,
          -118848940,
          -31172805,
          10957895,
          -61930499,
          13554334,
          49543615,
          -5869208,
          75597685,
          8069085,
          -68330491,
          -57939153,
          -46268486,
          35253957,
          -39150067,
          -22721948,
          -89936723,
          -27191331,
          264525627,
          -199850037,
          8507804,
          -86600175,
          -157626344,
          892944975
        ],
        [
          425,
          15663,
          -41327,
          57892,
          925380,
          33463375,
          -28900559,
          11519699,
          21618995,
          4690398,
          -2685001,
          11833137,
          -11474640,
          3706401,
          -1057787,
          -13750315,
          -8145880,
          -31424219,
          11840475,
          -21813575,
          -977421,
          -6042691,
          -1142419,
          22188034,
          30383584,
          10596220,
          22629919,
          10077480,
          -44389421,
          -53557959,
          8796470,
          -56578533,
          -29695316,
          -73659027,
          -51021397,
          85097319,
          147819478,
          -219950481,
          -34167282,
          -266694901,
          104940359,
          100514278
        ],
        [
          -461,
          -3907,
          3452,
          40743,
          -165891,
          4323341,
          33423206,
          -8657537,
          7392656,
          4670022,
          50102531,
          53034655,
          -7549249,
          -40214105,
          11936670,
          -15211788,
          2074660,
          -53533665,
          55464248,
          -7884263,
          -5330453,
          -15402261,
          -12968955,
          24188941,
          6776636,
          -1283451,
          8059598,
          45184666,
          -85915087,
          -82320184,
          -44770271,
          -88101935,
          -39965899,
          -72681664,
          -134097129,
          93481377,
          408079858,
          -167937034,
          -84861639,
          -354171952,
          84394153,
          -108535246
        ],
        [
          -157,
          1649,
          -8527,
          4906,
          -41747,
          324065,
          3443670,
          -2378216,
          -28240342,
          -3479986,
          35655468,
          -81015314,
          -64897360,
          61493839,
          -10096915,
          10165433,
          14934379,
          -11262394,
          7453252,
          -30274049,
          -9824053,
          -22115668,
          36811493,
          24071500,
          2687679,
          8980443,
          5671569,
          77763647,
          -9633734,
          -62782417,
          5694835,
          -60578836,
          -34112001,
          -95864666,
          -130654775,
          23641373,
          15574515,
          -554205388,
          389825689,
          -298426597,
          -151246245,
          -281228195
        ],
        [
          -52,
          -944,
          -2201,
          8307,
          -70847,
          196558,
          4600907,
          204980,
          5110524,
          793732,
          2217976,
          411214,
          10421063,
          -1676806,
          12197476,
          -26128135,
          21336396,
          27929168,
          -135653578,
          30231814,
          6746368,
          -2806512,
          -177528244,
          249446187,
          90937246,
          43352006,
          55864198,
          -33258484,
          -28293499,
          -45093002,
          -19366286,
          -46169108,
          47749214,
          -50965391,
          138305600,
          -106318814,
          906348,
          -263820984,
          476113209,
          143782205,
          -75220386,
          -490552629
        ],
        [
          -38,
          -1182,
          -2078,
          10691,
          -47357,
          184157,
          5520587,
          -582792,
          5515152,
          -3936067,
          -5167371,
          2789649,
          377185,
          2650061,
          22747185,
          -33387617,
          -27369522,
          -7224029,
          20059350,
          -2915357,
          -213167870,
          94913346,
          120681548,
          -48836617,
          158948005,
          47417749,
          12338101,
          -118578258,
          -15389205,
          -20536509,
          64282657,
          72034634,
          -52504866,
          -111926465,
          171107492,
          -139653055,
          5887161,
          -163014498,
          549363340,
          138160823,
          113565137,
          -501590217
        ],
        [
          -134,
          -1110,
          -2352,
          15364,
          -22454,
          52148,
          6434386,
          -574337,
          7787154,
          -4246429,
          -7017654,
          2995876,
          4365269,
          4412721,
          30284914,
          -45218734,
          -37885983,
          -7887446,
          10738083,
          -129296059,
          227175031,
          -59548965,
          60975886,
          -66243031,
          68993799,
          34266154,
          18916628,
          -66884138,
          7482398,
          -3001034,
          34075838,
          88092271,
          -25262705,
          -97546717,
          115649990,
          -187944748,
          -54014578,
          -176494367,
          558300181,
          134076770,
          157374211,
          -545475659
        ],
        [
          15,
          121,
          -395,
          -155,
          31605,
          515172,
          -472890,
          170495,
          1177640,
          -547329,
          754719,
          -3671919,
          258722,
          2720702,
          3106222,
          7005499,
          12837589,
          -128356,
          34829931,
          16555402,
          25918146,
          46570437,
          32105538,
          104497709,
          9971268,
          -112281086,
          -58608311,
          112456501,
          104650577,
          -95756012,
          347449338,
          174480454,
          114979864,
          12967730,
          76094516,
          -338504355,
          534732181,
          -87566898,
          -434923373,
          238446407,
          136153910,
          -294410277
        ],
        [
          14,
          -100,
          -132,
          -2449,
          -6284,
          645905,
          -670382,
          323742,
          858184,
          335005,
          1195810,
          -736434,
          3278927,
          2647098,
          11412179,
          -564081,
          4421131,
          1256002,
          24050457,
          22392008,
          6078277,
          -4419979,
          -16818201,
          -133108928,
          69980153,
          2585789,
          80247954,
          106347146,
          -46635506,
          26725649,
          74769030,
          -350220325,
          279248329,
          303712842,
          136782193,
          -135167526,
          171838456,
          -102427429,
          459495195,
          549151643,
          -254513685,
          227397648
        ],
        [
          51,
          842,
          -3412,
          6593,
          27215,
          2009326,
          -797789,
          1553946,
          4337799,
          -1242860,
          2007922,
          -12766821,
          12691811,
          10739727,
          -726028,
          -3775627,
          14903780,
          15381978,
          -59978891,
          17725495,
          57280479,
          205314791,
          80399951,
          -3904058,
          -147298150,
          -8110250,
          -33606802,
          -50590332,
          -97232761,
          51276085,
          -179340850,
          -27952826,
          -80502974,
          40304622,
          -56727103,
          -190084635,
          670402337,
          111481418,
          353732813,
          386719416,
          -336403375,
          -387465356
        ],
        [
          35,
          21,
          -523,
          -1377,
          23061,
          2251704,
          -1319138,
          438460,
          5918599,
          1356141,
          1452713,
          -9678273,
          14474823,
          1397666,
          9650264,
          -10614035,
          20574072,
          27432968,
          -40401602,
          75654240,
          -55616906,
          -266031511,
          21873747,
          -67560716,
          -16089482,
          -29828895,
          5020259,
          -32396051,
          -9803664,
          3774618,
          -27314360,
          145513841,
          -82619080,
          103511419,
          -145346153,
          -140484334,
          537031484,
          187923484,
          518238600,
          203228077,
          -96834986,
          -347296636
        ],
        [
          -221446,
          39467,
          4396287,
          23477,
          -725474,
          2206741,
          -2842046,
          12114507,
          -35489071,
          -1795762,
          1895332,
          39416996,
          -20000006,
          -4890680,
          -47114842,
          32602212,
          -815716,
          -9748871,
          35271614,
          11373557,
          3512497,
          -13952016,
          -21847528,
          3927454,
          -10220356,
          -378275,
          -5716406,
          -13488207,
          7678482,
          4787604,
          -56765498,
          35985127,
          -32043978,
          -4415042,
          74505527,
          -193730371,
          -55175038,
          -164077324,
          215736037,
          455334551,
          -178732845,
          -774605926
        ],
        [
          -179071,
          -17811,
          -4497721,
          -59669,
          683829,
          1849770,
          -3027248,
          9297813,
          -35187929,
          -1297853,
          1366846,
          39487607,
          -19764550,
          -5213535,
          -47751754,
          33606791,
          18211,
          -10083319,
          35714504,
          11565097,
          3535397,
          -13741133,
          -22771999,
          3130354,
          -10375813,
          -266423,
          -5140478,
          -13611299,
          8099817,
          4938736,
          -57608299,
          36858267,
          -32639175,
          -4363278,
          75477322,
          -198376307,
          -56873739,
          -166109908,
          217934371,
          457218950,
          -181455453,
          -785087589
        ],
        [
          55,
          7921,
          -311,
          -6252,
          249437,
          2233548,
          -4087282,
          -2052378,
          -41969500,
          -10533013,
          -17527360,
          24993862,
          70610848,
          -12929534,
          76024719,
          -12344085,
          53561115,
          -899218,
          -14888535,
          39378072,
          7592110,
          8179859,
          76010450,
          9843166,
          -73066027,
          -19952102,
          -62821395,
          79360427,
          47664292,
          -22320668,
          83179496,
          -63046315,
          -43128599,
          -78663659,
          -98828431,
          185191715,
          -193810137,
          -503299083,
          558496707,
          -325309052,
          465612,
          294697374
        ],
        [
          -56,
          11683,
          -7887,
          -961,
          449849,
          2338660,
          -6798435,
          -4591883,
          -60209405,
          -9542795,
          12221325,
          -21508062,
          10256634,
          -14722751,
          20511753,
          -66224518,
          -25551835,
          -23249740,
          -3747387,
          -17454466,
          4089831,
          -10528978,
          -22944374,
          16725999,
          61576483,
          9119298,
          63603764,
          -91392898,
          -91450260,
          4570018,
          -32922657,
          18496847,
          25984027,
          11105599,
          54929045,
          85156917,
          329743181,
          332723642,
          -644951874,
          517874692,
          952474455,
          1152698630
        ],
        [
          -1466,
          -552,
          18991,
          -10453,
          214912,
          -303579,
          2341187,
          153563,
          11287975,
          -2083864,
          -23710765,
          -58321277,
          50259802,
          -62637447,
          -30711000,
          40872178,
          41215318,
          -46163524,
          95398246,
          -48850012,
          -5516961,
          -45713690,
          16249121,
          89920782,
          21629618,
          -10977769,
          -45742373,
          -37739446,
          -66021896,
          -1664798,
          -31700608,
          -70251964,
          -26959459,
          -82031641,
          79060021,
          284211609,
          102301305,
          -127548144,
          44703543,
          840834236,
          -319775137,
          -693240708
        ],
        [
          -630,
          -288,
          6366,
          -1952,
          57106,
          -47115,
          179124,
          -1349678,
          2110243,
          -31731,
          -1494604,
          -2877226,
          -5557435,
          -672143,
          9065680,
          -3564203,
          -22242980,
          4226272,
          -33932965,
          57175722,
          20234662,
          74546966,
          -136471488,
          -172536753,
          39956455,
          -110398364,
          93594763,
          97668892,
          -4314562,
          -47905617,
          63579106,
          116988103,
          -47017134,
          -260958675,
          -111974394,
          464258239,
          32076837,
          -16286782,
          143684218,
          904785199,
          -161241402,
          -855996645
        ],
        [
          -2477,
          1360,
          -5045,
          55984,
          623077,
          458263,
          -2557920,
          -4380435,
          320003,
          5979090,
          20754868,
          24670106,
          -6210342,
          43243403,
          6402949,
          -19550497,
          -80167734,
          66963618,
          260725,
          6928001,
          -2563247,
          -54826819,
          106604640,
          113810482,
          -37951572,
          3265954,
          -151167797,
          -7449051,
          262286,
          19387948,
          40984032,
          -133201623,
          71007190,
          -14367474,
          35804642,
          482870673,
          -18617170,
          227532702,
          -69314506,
          756487276,
          -114806933,
          -1140912889
        ],
        [
          -47,
          -357,
          -524,
          -849,
          7061,
          88253,
          446047,
          371800,
          2579986,
          1853197,
          2373703,
          -14097931,
          -5714238,
          1749062,
          16508084,
          10013144,
          -27556167,
          32098689,
          115847291,
          216090135,
          96700620,
          16527001,
          13363750,
          33146458,
          28056223,
          118526689,
          87362453,
          -82632115,
          -36880374,
          38671787,
          35357961,
          44883002,
          -97659560,
          21447622,
          152164679,
          134290615,
          69655159,
          -260758177,
          -51624387,
          -391642706,
          -450727476,
          323130915
        ],
        [
          45,
          3349,
          -373,
          7150,
          -77824,
          -539099,
          199205,
          -370474,
          6472502,
          164980,
          13579123,
          -878399,
          6025258,
          6477291,
          55197820,
          114827813,
          -92777889,
          -102723169,
          -84687246,
          21394691,
          346872,
          -23188154,
          31662699,
          31987200,
          -18903459,
          -23031721,
          9502679,
          -33074962,
          8003230,
          27145201,
          14075,
          35648528,
          -5833318,
          34429177,
          30059889,
          -42646803,
          -24610868,
          -244198249,
          92548982,
          497915835,
          221101084,
          1126318729
        ],
        [
          89,
          1496,
          -2123,
          6307,
          16337,
          1865406,
          -304481,
          -368847,
          1328210,
          2550411,
          3285326,
          -4344644,
          -21631909,
          -18279026,
          -20382197,
          15734093,
          -5361449,
          5549904,
          68028097,
          21983986,
          17002271,
          39973696,
          -27105241,
          68501879,
          -15875234,
          -15547621,
          -40496007,
          19050957,
          35186337,
          -28589041,
          31388312,
          34342462,
          73130132,
          -52492819,
          -76082322,
          85600380,
          -51770966,
          783905087,
          1315605622,
          -47285735,
          1644010442,
          1167356845
        ],
        [
          -101017,
          -24334,
          276770,
          -1654579,
          13722695,
          1336266,
          -1458313,
          -25461700,
          2639859,
          2870662,
          -11412810,
          -4434921,
          7311500,
          -1447131,
          -3097792,
          27703222,
          -4600677,
          17591984,
          -6059470,
          33411299,
          2716556,
          -9707797,
          11003382,
          -28060568,
          -21849372,
          5784422,
          36054528,
          12155057,
          -15767195,
          -26113350,
          -47606770,
          -69934691,
          8390644,
          -83727222,
          16709223,
          -218171906,
          -55478406,
          -127089256,
          -233629954,
          -126736298,
          1559689543,
          -1134467638
        ],
        [
          -3442,
          3285,
          -143223,
          -8868,
          426235,
          -7008966,
          8613757,
          52677709,
          6165385,
          -3886487,
          -1021994,
          -11107258,
          16044122,
          3531239,
          13475724,
          3348484,
          -8537120,
          14673806,
          -18703512,
          29741492,
          5031068,
          -15815762,
          33044517,
          -20684102,
          6238805,
          6190878,
          5982829,
          22750886,
          -36655759,
          -46070367,
          -15907620,
          -100614428,
          21100029,
          -111492918,
          -32453138,
          -6190751,
          56592653,
          -51315565,
          -323727325,
          -202949996,
          1579035921,
          -555673595
        ],
        [
          10,
          -311,
          -4,
          -1163,
          -7430,
          -141149,
          20511,
          -531853,
          7025,
          -68014,
          3178448,
          -8372526,
          -5578326,
          6976912,
          3539223,
          -8814263,
          -17642165,
          9146739,
          18075577,
          14098143,
          -1791567,
          -14770641,
          -119472894,
          -71082183,
          -25457507,
          -263043550,
          -206310484,
          -156943357,
          -52162163,
          15869887,
          14808613,
          -117078094,
          -85922237,
          -35773525,
          268412501,
          -36159602,
          74666856,
          -262526547,
          101668186,
          -591083450,
          122016888,
          390428397
        ],
        [
          392,
          2487,
          11534,
          -641,
          -86028,
          240402,
          1632644,
          -2791177,
          6518898,
          18159489,
          36602344,
          7546430,
          93501138,
          72986740,
          -106040445,
          -10429397,
          20557557,
          -25228473,
          -15854513,
          18472175,
          19254562,
          6806488,
          18075698,
          -33720787,
          43902227,
          7414333,
          17763639,
          -23599564,
          8329130,
          -498587,
          50984430,
          27321239,
          -26572062,
          -29332806,
          31602035,
          45386072,
          -67551814,
          -180161075,
          62880181,
          121259289,
          445823535,
          861661777
        ],
        [
          118,
          1676,
          2131,
          -1121,
          -7028,
          2276354,
          99583,
          -1626294,
          2405715,
          6080723,
          21996869,
          9430458,
          -48817356,
          -61232819,
          -26395353,
          41321748,
          78041828,
          76634470,
          -102816256,
          991208,
          40400129,
          -4826829,
          116181772,
          -57745204,
          74153947,
          14534867,
          -34293093,
          -60610169,
          -18187317,
          20104250,
          94629240,
          -17084631,
          -40266094,
          -63701815,
          105227432,
          180405186,
          -12959895,
          -257083585,
          -144362448,
          357702762,
          389461213,
          1154337495
        ],
        [
          -43670,
          30337,
          -164849,
          1688820,
          -14651885,
          2915292,
          -5263008,
          -21710628,
          1672478,
          1578062,
          -4922103,
          -4932119,
          10241927,
          -4819529,
          922962,
          23013608,
          -6998684,
          18505445,
          -1844433,
          30847090,
          2700426,
          -11190019,
          14291069,
          -22008030,
          -22741961,
          4620304,
          29864449,
          11187994,
          -16917008,
          -24369336,
          -44587114,
          -72673312,
          10781491,
          -85687676,
          17956221,
          -184484725,
          -55566856,
          -110220765,
          -238496975,
          -81220598,
          1522064712,
          -1185868780
        ],
        [
          25,
          -117,
          305,
          117,
          -9124,
          92115,
          303046,
          38763,
          531472,
          -536145,
          1501935,
          -1047119,
          -1135187,
          2068479,
          1572742,
          -2086886,
          -1492153,
          -1432708,
          -5960461,
          -36285350,
          -28832980,
          -23092050,
          -19617134,
          -26781311,
          -67966244,
          78208148,
          41383785,
          129448336,
          309177761,
          28530449,
          -132281079,
          -33615658,
          -102395667,
          -103837112,
          446146453,
          219695157,
          457005059,
          12687095,
          41823999,
          -184294757,
          229573071,
          338628098
        ],
        [
          696,
          19449,
          -13228,
          24398,
          -330538,
          3466021,
          10940344,
          -4362151,
          13938665,
          -91889332,
          -30390915,
          11729893,
          -13623658,
          24115111,
          -44970725,
          -15178859,
          -12037739,
          7679945,
          -3901332,
          22255655,
          -2417762,
          -17867984,
          12134269,
          21207379,
          -17796996,
          -12860095,
          -2523314,
          17823413,
          -5289240,
          -4170191,
          -16751525,
          -13822841,
          -8918299,
          8594909,
          -45460972,
          43539547,
          24804381,
          -289878216,
          -65295164,
          324111210,
          305347228,
          890456013
        ],
        [
          1227,
          18605,
          -10519,
          91530,
          -835690,
          6745014,
          23137890,
          -628528,
          -6465478,
          54937089,
          -73394884,
          2218661,
          -28648226,
          29689538,
          -14746120,
          -24987549,
          -12385209,
          5708310,
          -1618895,
          8394756,
          -10142549,
          -15702398,
          19544662,
          27156112,
          -39568004,
          -25501235,
          10068218,
          17848758,
          -12648378,
          3749754,
          -22594546,
          -7329934,
          -15675611,
          5994135,
          -43444034,
          24249520,
          36703214,
          -354771683,
          -90369809,
          458170226,
          327970465,
          1113063780
        ],
        [
          -688202,
          62291,
          -143797,
          141818,
          -244299,
          18839076,
          22477293,
          3208067,
          197446,
          -6121248,
          17606469,
          -36855126,
          26155172,
          -4443827,
          26477200,
          2477757,
          -250325,
          34017480,
          -17544239,
          3134941,
          -6526116,
          19904772,
          -12497648,
          -29690062,
          -31533190,
          -3061353,
          -18643043,
          -9018807,
          65099188,
          62459708,
          20625744,
          59700831,
          55546751,
          80259903,
          47611757,
          -34576539,
          -304716351,
          304559626,
          -144719047,
          35158272,
          -253428834,
          -51271541
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 56,
      "flags": [
        748213,
        748219,
        748222,
        771240,
        772776,
        772777,
        772789,
        772795,
        783528,
        785064,
        785065,
        785077,
        786600,
        1179816,
        1185960,
        1382568,
        1474562,
        1474658,
        1480802,
        1480850,
        1480872,
        1480874,
        1480886,
        1483944,
        1483946,
        1483958,
        1483964,
        1483967,
        1485499,
        1485500,
        1485502,
        1485503,
        1530024,
        1533096,
        1534645,
        1534651,
        1534654,
        1557672,
        3047426,
        3047522
      ],
      "factor": [
        [
          -22,
          -17,
          -519,
          -4970,
          -15633,
          -3507,
          -3820,
          -35749,
          -24337,
          124122,
          307920,
          59265,
          149428,
          634091,
          -6291878,
          -3028386,
          6183040,
          643225,
          -63277294,
          -14751508,
          94772062,
          25061430,
          -97866022,
          -16196120,
          125551616,
          -32773505,
          -79285152,
          161393363,
          201074883,
          -107849546,
          27270220,
          -89144317,
          97707723,
          -396490271,
          120022777,
          283505463,
          -684899232,
          435213452,
          -315247578,
          -466432192
        ],
        [
          -26,
          -237,
          -653,
          -10892,
          -7915,
          -3110,
          -6889,
          -10752,
          -8491,
          -15938,
          90583,
          -629070,
          -326176,
          1134182,
          -734463,
          239213,
          -1249739,
          -11391273,
          -28200702,
          -10266773,
          68119200,
          82273566,
          25205973,
          -55017330,
          -78042888,
          -95714000,
          100502120,
          -21732350,
          -317611443,
          -99625204,
          354919930,
          -24613926,
          -7543317,
          89891850,
          240533504,
          147206121,
          -620134920,
          330256007,
          -60024497,
          -436975696
        ],
        [
          12,
          -227,
          -965,
          -5500,
          -2562,
          -3274,
          8880,
          -4073,
          -35678,
          -13347,
          38646,
          -110311,
          -461368,
          1843090,
          -53836,
          688229,
          -2853729,
          -18341489,
          -8225272,
          26189632,
          23542602,
          23342179,
          46799626,
          -11356436,
          289336,
          -111403858,
          171610568,
          13687129,
          228671688,
          390119163,
          -29947687,
          3310722,
          -80408630,
          199611126,
          164153678,
          41437196,
          -718210285,
          278479022,
          73481926,
          -535789789
        ],
        [
          -12,
          38,
          -80,
          -3178,
          -8823,
          -5487,
          5306,
          22800,
          -74426,
          3102,
          232682,
          530153,
          -200518,
          138227,
          -3899966,
          -2800712,
          -1831980,
          1916274,
          -10034572,
          13105927,
          21434817,
          44571239,
          30212141,
          -34764190,
          -34491444,
          109386027,
          2491378,
          -191610605,
          -201775806,
          182863829,
          -201224360,
          -137540878,
          73353720,
          -278981931,
          -180672559,
          -150770599,
          -475598128,
          1059438013,
          397124317,
          1066993556
        ],
        [
          -22998,
          17004,
          22761,
          -2597275,
          308337,
          16955,
          -22732562,
          -5225801,
          -14215625,
          5021272,
          7807764,
          -2535573,
          -5437655,
          -18167307,
          -8005337,
          10832380,
          -4828062,
          -45300411,
          50076870,
          -15211085,
          33384770,
          -20742982,
          2127602,
          -32980201,
          -22404757,
          -8317454,
          -31238756,
          14757818,
          7120580,
          -14372123,
          -6536798,
          7109805,
          35834196,
          48387226,
          -132714295,
          -125645972,
          -198397671,
          62087910,
          -1051501619,
          116646987
        ],
        [
          -34025,
          -5807,
          -2216,
          -1213507,
          1523597,
          -549315,
          15997893,
          15707916,
          -17282028,
          6080551,
          5593895,
          -1073852,
          -7566893,
          -18619432,
          -6583037,
          11857604,
          -5321274,
          -47879857,
          49719184,
          -16399503,
          35686061,
          -20846831,
          1611594,
          -34033993,
          -24040704,
          -9374615,
          -32687371,
          16386845,
          7150101,
          -15436667,
          -7227247,
          8151280,
          36901146,
          48744289,
          -139401579,
          -133384719,
          -215427705,
          36172134,
          -1045981014,
          131344378
        ],
        [
          -211,
          1633,
          15476,
          -30822,
          2136,
          26514,
          -60190,
          434121,
          289619,
          -284933,
          -2102942,
          481222,
          1270516,
          7199811,
          -1255425,
          -16163323,
          2287987,
          197606572,
          70808542,
          -56542802,
          16586920,
          -93996463,
          75390026,
          -17958793,
          -9451914,
          -5183396,
          -9751742,
          46894666,
          6785713,
          4470920,
          48530368,
          5990218,
          20657691,
          15211983,
          -43259702,
          -196591946,
          -483161741,
          74132947,
          -790821641,
          145802782
        ],
        [
          -27,
          -119,
          -239,
          -2565,
          1047,
          3046,
          2829,
          9887,
          17087,
          61124,
          59609,
          -232211,
          -61255,
          1007107,
          81467,
          524325,
          1261113,
          1106077,
          -17118028,
          7268456,
          41141358,
          14138977,
          13402607,
          -4327892,
          40927608,
          71344835,
          -156462534,
          -120438831,
          1123487,
          -148802488,
          -177907616,
          69565517,
          -540637254,
          98974874,
          164921366,
          -56593446,
          -497667803,
          243401418,
          -176735670,
          -434780104
        ],
        [
          -136,
          436,
          1863,
          44588,
          -290090,
          -45038,
          -257356,
          448413,
          189226,
          -708219,
          -1323624,
          -386605,
          512669,
          4200030,
          -8263242,
          2883581,
          -248247,
          -17011556,
          -216946305,
          -57637637,
          -102734705,
          -124533047,
          13787711,
          69777262,
          28939289,
          -80079217,
          7292727,
          73149954,
          -40679300,
          1605312,
          46770113,
          79026550,
          -54168672,
          74284647,
          -208865088,
          -199164638,
          -222811671,
          426356685,
          -595612451,
          1048303411
        ],
        [
          -59087,
          -15468,
          -4810,
          2241684,
          583135,
          -13258768,
          2645818,
          -6152786,
          13435837,
          -4610246,
          -17918659,
          -4919697,
          6236186,
          -25332473,
          -17545169,
          4623490,
          -1482839,
          -42764433,
          48075439,
          -13278712,
          33485228,
          -14075275,
          -3484018,
          -27932506,
          -14623882,
          -4268648,
          -26071366,
          8093469,
          5549827,
          -5379184,
          -5503447,
          2945589,
          28907820,
          52002158,
          -98005055,
          -66489366,
          -91398435,
          164083946,
          -1101973566,
          144079394
        ],
        [
          -68105,
          -36058,
          -39311,
          1439893,
          -1602439,
          13880428,
          2515281,
          -3185310,
          13298091,
          -4144792,
          -17142077,
          -5407513,
          6409670,
          -24535840,
          -16925147,
          4808007,
          -1359491,
          -43403356,
          47597902,
          -13238482,
          34158174,
          -14114078,
          -3744453,
          -27898345,
          -14641717,
          -4182304,
          -25946622,
          7694211,
          5371054,
          -4904726,
          -5814612,
          2852293,
          29047833,
          52070770,
          -97596512,
          -63461040,
          -88296540,
          163784881,
          -1105652999,
          149384425
        ],
        [
          -90,
          735,
          6171,
          -9517,
          2249,
          16665,
          -74524,
          231619,
          78727,
          -78174,
          -1060436,
          98051,
          1114952,
          3810413,
          2439072,
          -7821841,
          -6116235,
          29204964,
          24990678,
          55249435,
          -203655812,
          221719459,
          -140921300,
          72249784,
          -12047341,
          28918535,
          3526533,
          40954172,
          14408823,
          -21263211,
          21431678,
          57863497,
          7656312,
          26533509,
          -100227124,
          -264687200,
          -504902532,
          -45195417,
          -781342967,
          14897384
        ],
        [
          -105108,
          2237826,
          54829,
          45563,
          156949,
          136033,
          263246,
          -1135,
          451537,
          -186044,
          384109,
          -515381,
          509062,
          -76785,
          -670721,
          -312717,
          788832,
          29764,
          -112490,
          386018,
          585062,
          932021,
          -106611,
          16487,
          -45681,
          1073,
          -616236,
          -1123785,
          181953,
          903231,
          -412733,
          -571689,
          346100,
          2360007,
          917583,
          9762709,
          13062294,
          16349518,
          -36440587,
          5113836
        ],
        [
          -7,
          17,
          65,
          6464,
          9986,
          1166,
          7468,
          -42480,
          29646,
          -1906,
          -285006,
          103488,
          -1492446,
          1792380,
          555466,
          1655064,
          5113193,
          -2089901,
          22346050,
          -1808263,
          4668833,
          -42013258,
          -37252396,
          197870821,
          -115016801,
          -156033581,
          105633574,
          53792896,
          -59929414,
          -169752954,
          -322620027,
          -269030353,
          100965977,
          122626439,
          257831843,
          -12543257,
          -222948033,
          92856588,
          -50232446,
          131876786
        ],
        [
          -1025992,
          -132944,
          22977,
          1078073,
          -2778033,
          -215688,
          2000047,
          -3016124,
          3683443,
          484636,
          29661726,
          5452284,
          11768686,
          11818769,
          -27078308,
          -16610357,
          -2151808,
          -3547775,
          7461349,
          -10108626,
          868930,
          8052507,
          1929998,
          -28459077,
          -65166600,
          -69069849,
          -28943489,
          -23794654,
          16674198,
          -20664645,
          -25450232,
          11386091,
          -11510923,
          7065372,
          -191388581,
          196735120,
          -206685484,
          -318780857,
          120978102,
          145798236
        ],
        [
          -2624,
          2361,
          2276,
          -144761,
          176102,
          39145,
          -95866,
          -578929,
          769623,
          204964,
          -14202406,
          -19301279,
          -71917429,
          51032060,
          -23563423,
          -14043546,
          504237,
          -5406763,
          14761968,
          -8010156,
          -21258295,
          14238910,
          11141364,
          -48977272,
          -73949850,
          -87779140,
          -40903375,
          -36766526,
          29406590,
          -19634692,
          -23643998,
          4354990,
          -24027752,
          -10089076,
          -167449701,
          341867132,
          -1403996,
          -9583808,
          -91472226,
          100999899
        ],
        [
          6,
          -19,
          -191,
          1809,
          760,
          -2357,
          -9491,
          3108,
          23525,
          -51148,
          52320,
          53403,
          -47430,
          -289765,
          1433744,
          -873043,
          1513878,
          112445,
          14148176,
          1927214,
          -11424171,
          -4796155,
          -373898,
          -56907222,
          124457078,
          -113633446,
          -51365767,
          -72540489,
          -88829882,
          -35074001,
          -209154546,
          475564669,
          266574757,
          49021955,
          278676809,
          113548089,
          -263410130,
          113191955,
          152223003,
          300903461
        ],
        [
          56,
          -158,
          -703,
          4330,
          3036,
          -7504,
          2907,
          -62611,
          45162,
          -90840,
          -107716,
          -265111,
          -516851,
          319215,
          3801012,
          -1661718,
          -2480076,
          -11151093,
          -17606194,
          4954448,
          -26199494,
          -97210156,
          -76738497,
          22325808,
          -295044824,
          252320033,
          -89101696,
          -33301738,
          101424082,
          23973403,
          80634337,
          101094032,
          103924411,
          45824608,
          306984151,
          279947100,
          -415288280,
          -11062894,
          49022233,
          624823553
        ],
        [
          -457,
          569,
          -763,
          -18009,
          36143,
          1732,
          -239066,
          34958,
          -136186,
          -117050,
          -4868596,
          -1388903,
          4267009,
          -25741392,
          39720180,
          120891141,
          -25478202,
          53876013,
          -54860215,
          7713679,
          26528032,
          95761598,
          45817120,
          -27753986,
          -110164785,
          -106805754,
          -83830696,
          -63668318,
          85794604,
          -39566010,
          -39109012,
          -8254815,
          26807234,
          46225686,
          -179604192,
          366579982,
          31827949,
          -113634283,
          125482568,
          524657515
        ],
        [
          -532,
          11630,
          1412,
          -54987,
          158523,
          26102,
          -441587,
          461866,
          -177661,
          -1325186,
          -4659878,
          -8444713,
          -5162088,
          -54201910,
          58324433,
          -52224025,
          22092674,
          -14226270,
          21664338,
          -35168837,
          -106874867,
          -60589269,
          8588437,
          -67886348,
          -68744219,
          -111165599,
          85397884,
          -20295996,
          -38653046,
          7173694,
          -35408588,
          18805767,
          -146926098,
          -263412363,
          -44848708,
          247628696,
          -344793024,
          -792904270,
          195642957,
          -18307044
        ],
        [
          -125,
          -82,
          -172,
          -10107,
          29186,
          -5361,
          -30828,
          -24463,
          -70683,
          39692,
          -550021,
          -179704,
          -2479912,
          -792226,
          10700900,
          -1747528,
          6119793,
          -11748855,
          59018523,
          7065647,
          79548143,
          -4667825,
          25922445,
          364226685,
          31726722,
          -32833894,
          -23280765,
          -103874555,
          -5022133,
          62012785,
          158092027,
          188824261,
          -57689001,
          -134964215,
          -185570924,
          208615163,
          -124119734,
          1083890,
          -18815922,
          256563368
        ],
        [
          80,
          -448,
          -1437,
          19674,
          37147,
          -1677,
          33991,
          -131784,
          -24478,
          -37376,
          -906140,
          -1764254,
          -919595,
          -1546,
          13235632,
          19379637,
          12114883,
          3667052,
          19723026,
          58127891,
          -48766242,
          -106764049,
          -103063809,
          -2899856,
          232177921,
          53776938,
          -111165261,
          -89204942,
          -115761972,
          71988511,
          43607577,
          -220201219,
          75663903,
          236661844,
          -122986722,
          507118975,
          -529379898,
          -461139329,
          102469383,
          -57896822
        ],
        [
          -11,
          -327,
          -424,
          2820,
          2271,
          -5076,
          -16206,
          -60380,
          39166,
          53576,
          -489628,
          -1352493,
          -275422,
          1243064,
          5911507,
          7659965,
          -5467007,
          -5207148,
          9849038,
          -20451554,
          20152750,
          46196427,
          77904029,
          24892439,
          10480855,
          187555246,
          85049682,
          390848687,
          -157150710,
          33368020,
          -159027668,
          105906105,
          -60928838,
          60852489,
          -182807322,
          516622631,
          -155648447,
          -8811955,
          105468068,
          -84666120
        ],
        [
          -1762,
          15084,
          8285,
          -73194,
          69534,
          56196,
          -76078,
          168732,
          522873,
          -254653,
          107852,
          -6988395,
          -11853401,
          -25136114,
          -80133132,
          76053899,
          -66103155,
          2278731,
          50218715,
          -19093361,
          -67685562,
          -63662313,
          -29165896,
          16940591,
          43451415,
          1024738,
          81755463,
          45571342,
          -38743078,
          7447128,
          45555530,
          26735125,
          -105407012,
          -161950066,
          138104565,
          -178191358,
          -290485659,
          -432774100,
          1048029970,
          250780456
        ],
        [
          -1361,
          14946,
          6053,
          -72606,
          149629,
          65771,
          -430512,
          286139,
          45312,
          -1307216,
          -5503573,
          -11229615,
          -17216424,
          -46428755,
          -13163708,
          -56476118,
          -2882909,
          15489199,
          -55921994,
          13809448,
          97435566,
          55772031,
          6899761,
          28624166,
          -14584349,
          31827128,
          -96075496,
          34578318,
          52383423,
          -66154682,
          -2457634,
          2559527,
          133075835,
          208684272,
          -236325354,
          -396242275,
          -448007593,
          -391770383,
          1671399736,
          -101807818
        ],
        [
          410,
          2668,
          61818,
          2387841,
          -2579613,
          599128,
          7113421,
          -16230036,
          -20586415,
          -17240385,
          -9031412,
          6257790,
          4862017,
          -19383682,
          -19782628,
          -22564017,
          -8870857,
          15678457,
          15288000,
          10339678,
          -47815214,
          1802520,
          8223566,
          5670398,
          602699,
          -33427584,
          -31157935,
          6906583,
          24730237,
          -13627339,
          27771805,
          -13463059,
          -24872705,
          39079198,
          13412560,
          265367129,
          226142486,
          729938800,
          269798820,
          38629155
        ],
        [
          -3012,
          706,
          22771,
          425729,
          -1345099,
          -40209,
          1245612,
          -2988141,
          1309542,
          46284998,
          -7356565,
          4100861,
          3925991,
          -21689910,
          -15185518,
          -22687936,
          -7870513,
          15611654,
          10862505,
          10257250,
          -44415401,
          -1681130,
          2372258,
          5657149,
          -1082820,
          -32793483,
          -27757021,
          7847967,
          20377340,
          -10592794,
          26033192,
          -9658655,
          -23938552,
          38771917,
          7167127,
          240089585,
          212845578,
          697416584,
          298865877,
          11730108
        ],
        [
          -17460,
          6422,
          28627,
          1959356,
          -10291119,
          -1526298,
          -8639837,
          18938043,
          1696964,
          -11040455,
          -7496757,
          5666142,
          3128941,
          -15288836,
          -15311086,
          -17217397,
          -5357251,
          8732416,
          21568161,
          8142821,
          -35389365,
          2051085,
          -190823,
          1868139,
          -574873,
          -27490693,
          -29213359,
          5593263,
          22073991,
          -10711525,
          23343922,
          -13199780,
          -19874659,
          38967791,
          10006718,
          237823960,
          219219114,
          681186419,
          258649555,
          -15129356
        ],
        [
          -103,
          540,
          1394,
          63937,
          -64990,
          8861,
          111926,
          -309961,
          -350423,
          -408003,
          -659411,
          897598,
          -1209319,
          -1371140,
          4183296,
          13545189,
          13662832,
          36825701,
          -8817767,
          150251702,
          91566439,
          -93258995,
          -218438913,
          -44697705,
          -108382566,
          -87971782,
          60002460,
          85609173,
          -103231422,
          62341641,
          -34645845,
          146887567,
          -111094409,
          -35529546,
          -222986888,
          -136550780,
          241046639,
          338919621,
          122230427,
          -676528221
        ],
        [
          42,
          -219,
          1777,
          47257,
          -2706,
          27589,
          148648,
          -493678,
          -432447,
          305359,
          270379,
          5879564,
          -4013326,
          -5460663,
          -5284833,
          31248025,
          82454661,
          6516739,
          19122517,
          -240353440,
          6948269,
          34596445,
          -153390574,
          5649523,
          -11980973,
          13376330,
          13945120,
          -39293465,
          -19111787,
          73688153,
          -21655874,
          31681218,
          -22777460,
          80151576,
          -69655582,
          -7117155,
          115332632,
          289368396,
          575115790,
          -663958250
        ],
        [
          -239719,
          -26473,
          -4536561,
          -2499427,
          7279276,
          323452,
          -2485252,
          4596051,
          76064,
          -5258770,
          -10146243,
          -7123940,
          14275259,
          -5358021,
          -16612623,
          -16931137,
          -28221350,
          12903169,
          -13443719,
          -10249491,
          -36635673,
          -6097650,
          3624509,
          18591629,
          -18857542,
          -6164927,
          -14192751,
          -43240942,
          -2691174,
          1729404,
          -15459378,
          1159306,
          19608851,
          6604027,
          -38332325,
          213088841,
          159588466,
          403304711,
          85616447,
          -993087867
        ],
        [
          -239436,
          -54839,
          4424197,
          -2507150,
          7671297,
          451568,
          -2516749,
          4911218,
          485092,
          -5384633,
          -10595525,
          -7481853,
          14868136,
          -4943801,
          -16492177,
          -16745111,
          -27991007,
          11739661,
          -13475044,
          -10242797,
          -35923418,
          -6095633,
          3482679,
          18292348,
          -18936949,
          -6080400,
          -14135173,
          -43606106,
          -2730029,
          1816131,
          -15824307,
          1066888,
          19783431,
          6524513,
          -38480684,
          213412837,
          160451966,
          400761945,
          83972654,
          -993234489
        ],
        [
          -43,
          -62,
          -194,
          3179,
          10154,
          -1636,
          22969,
          -666,
          -66943,
          28621,
          -718,
          338347,
          -1229312,
          -396605,
          2981499,
          2565853,
          928960,
          5917152,
          44080,
          12811076,
          18819689,
          -20445441,
          -20803137,
          -35269002,
          70199595,
          130687875,
          381929225,
          -172000919,
          150964786,
          -248114872,
          3010404,
          68316399,
          19272292,
          68776788,
          -225931643,
          170963706,
          -178912882,
          337767253,
          62238286,
          344871847
        ],
        [
          -97326,
          -9958,
          2203,
          -10130694,
          -2235579,
          -627058,
          3528138,
          -2691039,
          5119359,
          -4812360,
          496346,
          -17718183,
          6636085,
          7549149,
          28981211,
          3898392,
          6202707,
          -19518427,
          72630732,
          186351,
          -20717799,
          -17231961,
          -13405837,
          -25615895,
          26448008,
          -45555805,
          -39571614,
          99722500,
          49891235,
          -43767592,
          80455729,
          -10465331,
          -54418501,
          55006768,
          15197387,
          -104118446,
          -23343913,
          770336477,
          764951637,
          1205495847
        ],
        [
          -8501,
          12906,
          15861,
          2021683,
          -5640112,
          -396034,
          1088039,
          -2156152,
          -4855906,
          5730155,
          -7267129,
          -48379452,
          25110353,
          35476826,
          32327284,
          13615459,
          -54822532,
          -22352527,
          3559989,
          -49906455,
          -11029314,
          -39342193,
          -77056,
          10383930,
          -24504973,
          22802401,
          -4509010,
          -30962335,
          -13375990,
          -16769590,
          -25957981,
          23302529,
          66896383,
          -34934621,
          -120350435,
          -224665585,
          -244199369,
          -39638559,
          265419731,
          -1551582861
        ],
        [
          221,
          -1021,
          -3145,
          23236,
          74011,
          31412,
          224825,
          -169717,
          525293,
          -54511,
          1238649,
          -4343994,
          1686699,
          -1890420,
          -22559688,
          47001058,
          125419043,
          -16713192,
          12169502,
          95021908,
          -90732898,
          -42598046,
          146575148,
          10493491,
          -42060608,
          16891189,
          -34372069,
          19016422,
          27892588,
          -79333939,
          23755472,
          16927575,
          73084402,
          -65332787,
          -72388251,
          -131958709,
          -287556618,
          305872476,
          349710912,
          -1324722732
        ],
        [
          -4213,
          18347,
          19155,
          -418805,
          -434821,
          88110,
          1105628,
          -2335896,
          5112908,
          -1815774,
          4041784,
          53235960,
          -25642682,
          1928096,
          43809429,
          11639767,
          -68349797,
          -30713817,
          32198685,
          -25532633,
          -46619999,
          -59902729,
          28138972,
          2696211,
          -13960848,
          7762052,
          -43621792,
          16673447,
          6596109,
          -48053601,
          14014901,
          11926409,
          65613865,
          1905835,
          -132475168,
          -207402684,
          -260908129,
          532414076,
          335729124,
          -1464882520
        ],
        [
          -80887,
          -18178,
          -43708,
          8344893,
          7173337,
          885507,
          -3620567,
          3570459,
          127816,
          -1126361,
          8754393,
          -14838367,
          -752100,
          9147024,
          35475370,
          7216196,
          1324141,
          -21124727,
          73983181,
          -1549758,
          -22760990,
          -21665240,
          -10189475,
          -25933403,
          26464095,
          -44233983,
          -42260577,
          104432271,
          50542938,
          -47720608,
          83149063,
          -9201759,
          -49665403,
          53605240,
          8162797,
          -140185315,
          -58008847,
          785041273,
          792794712,
          1141168308
        ],
        [
          -860373,
          -86049,
          4464,
          256593,
          -1001495,
          -119771,
          -1333761,
          767960,
          -6149660,
          3345795,
          -28155329,
          2169773,
          -23225507,
          -7888149,
          37977379,
          26825379,
          19060410,
          11026338,
          -27551395,
          21335494,
          17579539,
          1757855,
          -1500782,
          35145704,
          86942499,
          96917230,
          57859135,
          29519152,
          -30517975,
          35458645,
          23126429,
          -13126796,
          6461664,
          -34987292,
          272591853,
          -314066265,
          190143352,
          -51778958,
          -128267379,
          128270029
        ],
        [
          2016,
          23300,
          -25527,
          -5630,
          816632,
          51580,
          -1997587,
          2109066,
          -5819641,
          3344123,
          -32018222,
          33876186,
          35196772,
          45878432,
          -14491483,
          -4778331,
          14429620,
          -28903246,
          31204373,
          -6638793,
          17888536,
          -2193438,
          -1806611,
          -46306976,
          -48270103,
          -69986471,
          -14021408,
          24176992,
          22540900,
          -39567354,
          -124732,
          14954897,
          -40197139,
          -27291854,
          -163623343,
          -36037134,
          -434132532,
          -675632857,
          767792822,
          840808449
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 60,
      "flags": [
        748212,
        748214,
        748220,
        748223,
        748987,
        748988,
        748990,
        748991,
        772788,
        773556,
        773557,
        773563,
        773566,
        785076,
        785844,
        785845,
        785851,
        785854,
        786612,
        1179828,
        1185972,
        1382580,
        1385652,
        1480884,
        1483956,
        1523810,
        1529954,
        1530002,
        1530026,
        1533074,
        1533098,
        1533108,
        1533110,
        1534644,
        1534646,
        1534652,
        1534655,
        3096578,
        3096674,
        3102818
      ],
      "factor": [
        [
          -166,
          -7,
          -2871,
          -6749,
          -12244,
          -15887,
          -2209,
          -15214,
          -87986,
          -125059,
          -873,
          302230,
          353059,
          1331762,
          113381,
          1183479,
          -225116,
          -949631,
          -2003603,
          -1114137,
          4738307,
          -4225293,
          -44494397,
          10071278,
          -60572141,
          46829025,
          -136912416,
          -186568,
          160631061,
          -133639844,
          118371412,
          -27529086,
          462551845,
          -200668012,
          363398249,
          -302049230,
          -190882307,
          -104932641,
          -710843855,
          -259810258
        ],
        [
          54,
          -6,
          -780,
          17241,
          -6235,
          -31966,
          8404,
          13832,
          12207,
          -297314,
          118792,
          228033,
          -575706,
          472408,
          145070,
          314836,
          -859140,
          966906,
          3541257,
          -1438570,
          2147281,
          -25309603,
          -49240585,
          -89071741,
          -79261988,
          -286222657,
          -177968506,
          -150008932,
          81057112,
          217923835,
          50185603,
          88220162,
          -121768351,
          88955857,
          -6048989,
          -215859740,
          84686075,
          -317529175,
          -956804050,
          249452201
        ],
        [
          6,
          -39,
          -3025,
          24164,
          -7314,
          -16638,
          22008,
          -48469,
          -48183,
          -202866,
          45959,
          668038,
          -818776,
          256211,
          80876,
          439504,
          -68490,
          540988,
          4752871,
          -1249605,
          369370,
          -14442201,
          -68417021,
          -43935765,
          -49226065,
          27814177,
          -93730509,
          435786082,
          -141316006,
          14703456,
          -34473512,
          124441631,
          26414206,
          15671074,
          -190652599,
          -2635227,
          187317700,
          -77038034,
          -1173951761,
          431827277
        ],
        [
          12,
          -18,
          -2746,
          18592,
          -7000,
          -998,
          -8284,
          -39085,
          -105644,
          -41752,
          -38452,
          433482,
          -192885,
          873346,
          190628,
          -12551,
          -197745,
          559733,
          2921763,
          -1153440,
          -1536872,
          -3488933,
          -54097836,
          -29506035,
          -60754695,
          169176455,
          139693405,
          -46763513,
          236556941,
          -169537054,
          63529399,
          180687295,
          -365918734,
          -31702794,
          97375199,
          -202286247,
          144236831,
          47439226,
          -1183155124,
          495752743
        ],
        [
          5598,
          16326,
          319554,
          1735013,
          -291581,
          -372308,
          801831,
          -3867932,
          3786656,
          -23497303,
          29684537,
          79819,
          22694745,
          28498943,
          -40079762,
          6234588,
          27511757,
          -12536504,
          -16999288,
          -34243189,
          2660452,
          -38468962,
          -15826924,
          60851779,
          53116740,
          10860615,
          1136772,
          -16725819,
          -31245230,
          19524490,
          -2682491,
          -17098161,
          -3887571,
          34408635,
          16976985,
          -78726285,
          -69491640,
          -207483898,
          -205965756,
          640997197
        ],
        [
          -643,
          16491,
          205505,
          483310,
          139244,
          658001,
          -1555391,
          -2852609,
          5881942,
          38363069,
          -19329673,
          15140107,
          -6247812,
          29832444,
          -27148002,
          4491061,
          10552370,
          -10603011,
          -24115787,
          -36384539,
          6774292,
          -34591028,
          -15504939,
          59688211,
          51373847,
          9712944,
          850059,
          -20417717,
          -29679369,
          17640468,
          -3647117,
          -20883556,
          -447844,
          30110779,
          17070395,
          -31436160,
          -60490004,
          -273905281,
          -267639890,
          645490587
        ],
        [
          -4285,
          91941,
          351455,
          -5728225,
          -1126602,
          -19909625,
          -833916,
          14176963,
          -7519512,
          -5588041,
          -3206255,
          2260644,
          -11890184,
          9842638,
          -1259927,
          649191,
          -9949447,
          5478894,
          -2387731,
          -4442071,
          -20213918,
          -22667708,
          -6744011,
          39933843,
          46315728,
          3098741,
          -11769622,
          -18590303,
          -19419515,
          289748,
          -9770939,
          -23345785,
          -1632879,
          2114970,
          32286248,
          44132222,
          -78627707,
          -118554055,
          -260648682,
          704661991
        ],
        [
          -3835,
          91925,
          418080,
          -6991285,
          57700,
          17581283,
          6946590,
          14768391,
          -7241663,
          -7076968,
          -2075696,
          3156669,
          -12860398,
          10674077,
          -475126,
          1171267,
          -9595153,
          5324292,
          -2577846,
          -4956232,
          -19651727,
          -22659867,
          -7428567,
          40330965,
          46177925,
          3197458,
          -11775408,
          -18976947,
          -19503842,
          771662,
          -9583227,
          -23543675,
          -1329990,
          2698808,
          32312975,
          45322962,
          -77027101,
          -130204070,
          -265172637,
          702788473
        ],
        [
          -461,
          990,
          -103873,
          336191,
          98190,
          63437,
          -81074,
          379213,
          -694498,
          392243,
          -604069,
          516678,
          4643185,
          3418436,
          1385601,
          -693863,
          816523,
          759440,
          -1905194,
          -6037470,
          19668534,
          -41237839,
          225444048,
          -207512829,
          71060460,
          122547742,
          -69897187,
          12044840,
          -26755214,
          65435459,
          -15392806,
          -10896416,
          -4828750,
          38305911,
          185626565,
          -114561020,
          -150612136,
          -108722364,
          -348503359,
          681463290
        ],
        [
          -2010,
          2360,
          -129767,
          -607701,
          -106467,
          11855,
          103217,
          -1124886,
          -2602070,
          2620849,
          305709,
          -3122571,
          5716430,
          5576906,
          5791735,
          6801927,
          -5058044,
          16722379,
          14543616,
          56692192,
          10734658,
          13778273,
          -16162946,
          61524110,
          20284259,
          71328210,
          66718262,
          24157533,
          -47486494,
          159365140,
          24271940,
          -18802181,
          -22961341,
          160588076,
          -114413079,
          -687510473,
          -1072804119,
          -202250758,
          -191750232,
          -418241166
        ],
        [
          -2005,
          1021,
          -135673,
          -944706,
          238113,
          291801,
          -382187,
          514961,
          3675046,
          8021946,
          -1897696,
          -44904218,
          5391321,
          -3404998,
          -454942,
          8308214,
          9777818,
          -10075522,
          1792865,
          -23126532,
          -67240772,
          -14287018,
          -20922770,
          -10467753,
          27063207,
          -37701335,
          -58178224,
          37806988,
          25827674,
          -6028313,
          10239391,
          22758624,
          -34671915,
          -42179300,
          36462322,
          -206772283,
          -269140005,
          1261423401,
          607741413,
          1169747237
        ],
        [
          3905,
          5514,
          135167,
          469215,
          149549,
          -502868,
          1682785,
          -316630,
          3438619,
          -798220,
          2188432,
          14238101,
          -2280381,
          -24491616,
          58451011,
          28737983,
          60366378,
          -11621118,
          -23065993,
          -27317682,
          11878013,
          -29733245,
          -14021355,
          55807299,
          52992597,
          8166808,
          -5953870,
          -19736763,
          -24761502,
          13978003,
          -5114447,
          -13226490,
          -676041,
          24322600,
          20377535,
          -51819853,
          -73879428,
          -177422311,
          -212959364,
          793344440
        ],
        [
          -358,
          3822,
          -11629,
          -432317,
          108992,
          127376,
          185574,
          6568,
          4044060,
          5645441,
          3781376,
          14841987,
          32354499,
          -53217929,
          -21948601,
          32021472,
          -47948560,
          24429379,
          -11220013,
          -16611365,
          -24028917,
          -18105691,
          -5769580,
          34283331,
          39976995,
          4921946,
          -14767825,
          -16906117,
          -13546356,
          1563956,
          -9292718,
          -21316536,
          -755224,
          -1485610,
          27157036,
          39736109,
          -76898024,
          -89233779,
          -261823209,
          705230745
        ],
        [
          -237,
          445,
          -46763,
          165600,
          25314,
          33731,
          -46561,
          180755,
          -394669,
          104435,
          -294749,
          448133,
          2361339,
          1202034,
          1352976,
          -111873,
          -858504,
          878422,
          -2325265,
          46044,
          -1038104,
          -20674127,
          40093447,
          -53046217,
          -55865428,
          -229112364,
          346282148,
          18487470,
          -155939977,
          -157518801,
          -6563400,
          53422390,
          150221214,
          -25273241,
          130004394,
          -164207042,
          -119047785,
          29150806,
          -486694742,
          601195046
        ],
        [
          4998,
          99759,
          410116,
          1986536,
          17982905,
          -1950430,
          7472603,
          -8893034,
          3750934,
          -1806293,
          4738573,
          -2334768,
          -16371853,
          18780094,
          16767089,
          11393139,
          -26018314,
          20887562,
          9220972,
          23811133,
          -38075973,
          -12972391,
          1868753,
          20633128,
          34490574,
          -4135684,
          -19282309,
          -22234777,
          -8810516,
          -20971203,
          -16539637,
          -26601353,
          2865714,
          -23791296,
          38936893,
          172222048,
          -10500631,
          -121023101,
          -293709239,
          632660786
        ],
        [
          195,
          101936,
          374564,
          5133311,
          -18157651,
          -298409,
          6277270,
          -6840013,
          4411096,
          -529035,
          4373638,
          -3065377,
          -15528220,
          17586308,
          17852191,
          11100926,
          -25370432,
          21992334,
          9614776,
          24280884,
          -38943789,
          -13088131,
          2291951,
          20103360,
          34875054,
          -4497865,
          -20472738,
          -21802729,
          -8373883,
          -21258514,
          -16894382,
          -26010447,
          2462620,
          -24776593,
          39920497,
          170647796,
          -10271936,
          -105623537,
          -284354255,
          646038412
        ],
        [
          -902,
          1918,
          52234,
          5121,
          97452,
          109600,
          41459,
          430811,
          1340411,
          4201725,
          -1711561,
          8034653,
          5696035,
          -16313705,
          -20583225,
          -8356572,
          33415442,
          -42541803,
          79140780,
          97510704,
          -49662034,
          -15751294,
          6146297,
          13295072,
          33574921,
          -6496061,
          -21677956,
          -26986108,
          -10335342,
          -28487118,
          -19377641,
          -26491549,
          7947047,
          -32834318,
          61202379,
          196701282,
          11167751,
          -175766060,
          -329937886,
          698343178
        ],
        [
          456,
          3308,
          -59016,
          -480267,
          38857,
          21532,
          102629,
          -1512592,
          5410289,
          5023211,
          9956143,
          6865316,
          14748329,
          -8516795,
          24104392,
          -88763795,
          -17632755,
          -5386907,
          -7988917,
          -23044746,
          -20550698,
          -21498415,
          -13098467,
          44422497,
          43567122,
          7730482,
          -9439998,
          -11738753,
          -16779484,
          19409851,
          -1477927,
          -16490784,
          1857952,
          13120022,
          13038073,
          -53690379,
          -139447602,
          -29712003,
          -222579930,
          620215133
        ],
        [
          -1538156,
          151205,
          291255,
          121863,
          101882,
          224942,
          -1199498,
          -242826,
          115765,
          -383104,
          345588,
          413199,
          -795280,
          -209866,
          235423,
          135316,
          -179872,
          54019,
          115171,
          130939,
          259739,
          -235957,
          -418769,
          17030,
          563182,
          113073,
          -225519,
          -110820,
          27949,
          202282,
          229944,
          406017,
          606133,
          320764,
          115264,
          -3397666,
          3123825,
          5780357,
          10426742,
          22317010
        ],
        [
          -10,
          62,
          1919,
          -9610,
          1692,
          2647,
          -7674,
          -26831,
          57913,
          14344,
          37004,
          -496632,
          -359941,
          100723,
          -72623,
          359153,
          -167049,
          -21578,
          -922831,
          1041130,
          2516853,
          -3508630,
          -4338341,
          13004472,
          -48459626,
          72892242,
          14011763,
          -101152301,
          -231022149,
          195099604,
          30841911,
          119989941,
          -74133186,
          -626650746,
          -15948217,
          -103256931,
          66181644,
          -6192363,
          -79511590,
          10826478
        ],
        [
          120127,
          1241873,
          -2039728,
          -2052558,
          -54180,
          1706473,
          -9792055,
          -2482140,
          1118325,
          -2358920,
          1511397,
          328030,
          266531,
          5471718,
          12621507,
          9990381,
          -22095884,
          -22574835,
          24352634,
          -822771,
          7002897,
          -70698746,
          -10257218,
          8777557,
          28520093,
          24557586,
          16478421,
          -21535673,
          -10202427,
          7958790,
          26243036,
          29982780,
          54708483,
          45329280,
          -64334247,
          -205232884,
          414031394,
          -35716594,
          296153805,
          25555390
        ],
        [
          2199,
          1819,
          86016,
          429115,
          143393,
          -71995,
          715149,
          -394481,
          228647,
          788433,
          -1422126,
          -1583493,
          -11708021,
          -10040528,
          -13742827,
          -12424924,
          31685697,
          72909587,
          72747503,
          -38427444,
          7122921,
          -44167385,
          17375380,
          10400225,
          19584647,
          38012947,
          44920562,
          -63194890,
          35691021,
          36513982,
          43747805,
          2702643,
          150797863,
          27469244,
          -274858011,
          -129032660,
          371461371,
          220108419,
          -230862681,
          209397299
        ],
        [
          8,
          213,
          -1226,
          19271,
          5133,
          12367,
          -65765,
          20213,
          -90030,
          7312,
          -297618,
          -266929,
          1117656,
          674441,
          1136717,
          1096667,
          -18148,
          233649,
          -340460,
          4506372,
          -1313817,
          10850104,
          -22901466,
          41451344,
          -69810504,
          74538833,
          126721456,
          33966702,
          -28730778,
          338269116,
          72331731,
          -171137070,
          33219492,
          187608053,
          438377856,
          183526961,
          467949863,
          739492552,
          -709589534,
          -101442426
        ],
        [
          -140,
          49,
          63,
          13645,
          9056,
          -1042,
          37275,
          7035,
          -149564,
          151255,
          -346066,
          -103240,
          294724,
          303396,
          -88755,
          -316097,
          1448295,
          2120376,
          1788702,
          -3982101,
          -12585718,
          30027311,
          -4723393,
          19575719,
          -159620350,
          105402883,
          -134372373,
          -201206964,
          -308139105,
          -172455749,
          -144810705,
          107022412,
          26765358,
          279135570,
          64219639,
          -112623381,
          98975370,
          289600839,
          -319181928,
          62613745
        ],
        [
          -2671,
          17010,
          -677493,
          -5248081,
          -349667,
          -206165,
          -776088,
          3615617,
          12531459,
          11630546,
          18472807,
          8466023,
          12337992,
          14452671,
          7842959,
          5754014,
          4237704,
          22797978,
          -11676704,
          55319828,
          67303562,
          14532995,
          27033227,
          14762979,
          92602684,
          -67927454,
          -56310763,
          -17279134,
          -6568455,
          -90840699,
          -4644272,
          35978820,
          -29714429,
          -66160085,
          -40988998,
          82264662,
          142328817,
          1069063048,
          -761235709,
          -638218280
        ],
        [
          -116,
          33,
          -3310,
          -6521,
          10689,
          10122,
          -19753,
          7163,
          -63120,
          92475,
          -52570,
          -328907,
          101898,
          318601,
          343601,
          106819,
          -800287,
          -368322,
          1887269,
          -32951,
          7368281,
          -20533599,
          -690701,
          12812939,
          -36791451,
          -9829589,
          24258335,
          13474119,
          140494616,
          53976830,
          -573284775,
          -135535311,
          17432676,
          -123599543,
          20338782,
          -239916113,
          148802420,
          64516624,
          -239093384,
          -35847760
        ],
        [
          -592,
          131,
          -28834,
          7970,
          15054,
          -11677,
          97542,
          132671,
          -163961,
          459675,
          -880227,
          -2908352,
          2311524,
          555086,
          13646,
          626742,
          3664056,
          521150,
          -4360177,
          -6198451,
          -41598919,
          148779349,
          -110310936,
          -116573078,
          236835587,
          24654259,
          44333374,
          -60228442,
          -72744910,
          23820539,
          -59782977,
          48029293,
          86179725,
          32451294,
          68190374,
          -246426841,
          451043882,
          -280978495,
          -287801801,
          -309440886
        ],
        [
          -306,
          115,
          -17076,
          -89871,
          29323,
          6124,
          112402,
          107956,
          -314280,
          628558,
          -670926,
          -2384387,
          1240945,
          31046,
          -608659,
          -855774,
          2747797,
          4668171,
          -12226613,
          11881825,
          -36144283,
          104629411,
          173436732,
          168835599,
          -18231077,
          -67271165,
          -39647826,
          91325819,
          59196179,
          14249420,
          38243591,
          147021897,
          -34394968,
          4849040,
          65262988,
          -401005011,
          676485766,
          -327859141,
          119159235,
          268074021
        ],
        [
          -70,
          11,
          -5449,
          4403,
          -2573,
          -9934,
          66058,
          -13407,
          -21506,
          -34956,
          -337216,
          376664,
          504654,
          306357,
          450557,
          -229288,
          669408,
          1115943,
          -452330,
          1368182,
          -3131590,
          23080365,
          -4224401,
          -28661360,
          -41736864,
          -22477247,
          -45621749,
          21675759,
          -90919925,
          -147646392,
          126950058,
          -544189686,
          -182825315,
          -94494026,
          -104581350,
          -379241585,
          342411889,
          -82787872,
          -240977633,
          187342453
        ],
        [
          -833,
          777,
          32284,
          159662,
          68207,
          -34338,
          309523,
          -200121,
          295263,
          592180,
          -333608,
          -9525,
          -5207301,
          -5329989,
          -3765927,
          -5037437,
          10008487,
          29601884,
          24499105,
          -7741883,
          -6018848,
          -98887854,
          -35053630,
          21899909,
          79211541,
          -62917829,
          -60575627,
          102900467,
          -107028746,
          -86577411,
          -33240177,
          51490802,
          -233193384,
          -6768633,
          546569711,
          -159752756,
          24449916,
          -273599523,
          744613422,
          -1298117649
        ],
        [
          79557,
          469319,
          8569119,
          6625820,
          983521,
          814932,
          -3179501,
          2678264,
          -4835686,
          -1753500,
          -563063,
          5147503,
          -11168708,
          -9637876,
          -6744665,
          -4952786,
          1195029,
          -6450993,
          -14298335,
          -2718973,
          -7974234,
          2712645,
          27276498,
          18463124,
          47704133,
          -25588462,
          -16557563,
          -3712629,
          -7298829,
          -18760474,
          -261158,
          1405411,
          -24157142,
          -18955601,
          -41329044,
          -28712864,
          -167216388,
          524572074,
          -628496473,
          -583376239
        ],
        [
          -13736,
          13468,
          -1405129,
          3439846,
          781984,
          612302,
          -2102639,
          4753490,
          -7075006,
          1848503,
          -8200072,
          6936993,
          43484392,
          25507169,
          20540172,
          8538653,
          8739365,
          10875616,
          15174736,
          -23176320,
          -104058015,
          -23885882,
          36423400,
          2373687,
          -15639523,
          -10386215,
          1210326,
          -6688198,
          21069002,
          -14857009,
          -280254,
          -21865478,
          -10323743,
          -41325931,
          -99374380,
          183053972,
          -105388382,
          67446637,
          -655859319,
          -1333690874
        ],
        [
          -7374,
          5467,
          89751,
          -671904,
          138361,
          427540,
          -1748174,
          1219077,
          3992843,
          5103374,
          -526458,
          -51459320,
          2601372,
          -12556837,
          1592542,
          -351417,
          31035,
          -6001170,
          -6327518,
          -3708160,
          36293817,
          -27566719,
          32838935,
          65913613,
          46177210,
          13595080,
          23339595,
          -53192508,
          -45509978,
          -23537037,
          -13951396,
          -51902635,
          5409769,
          20731240,
          -29339207,
          273932807,
          38652703,
          -911040082,
          -1365179633,
          -757751797
        ],
        [
          -2838,
          31743,
          -2116391,
          -6071410,
          -1121672,
          -491207,
          538617,
          -5294630,
          10940688,
          -3844127,
          7750699,
          11411740,
          -38445473,
          -15234759,
          -14026970,
          1566148,
          2530221,
          -21659496,
          -5591445,
          -40037577,
          -81060375,
          8155751,
          58851664,
          -4010036,
          -944584,
          -6854930,
          17782347,
          7218485,
          1889920,
          13952209,
          896089,
          -23169600,
          -23144082,
          -7709300,
          -72562343,
          -17873617,
          -373165249,
          248786426,
          -820444365,
          -1369336910
        ],
        [
          -5873,
          28744,
          -935580,
          -5231439,
          -1456619,
          -193699,
          1570791,
          -14642923,
          -33555733,
          1790249,
          -2186828,
          -146515,
          3165625,
          -5983284,
          -3952374,
          -4744726,
          5917633,
          -161053,
          -15814403,
          1897213,
          16911551,
          -10034599,
          9231251,
          33620901,
          67777917,
          -31251844,
          -32667970,
          -18037175,
          -13937988,
          -39385377,
          -7200992,
          -894836,
          -18879682,
          -30567990,
          1900807,
          76049722,
          2976719,
          397141668,
          -550464877,
          76433061
        ],
        [
          -1525,
          5884,
          -414886,
          -1374379,
          -406558,
          -55169,
          337264,
          -4939431,
          13363150,
          -28298365,
          -43658412,
          2895108,
          10771598,
          1853690,
          -5493839,
          -9046750,
          614237,
          4672851,
          -16251311,
          11874806,
          23061412,
          -11197525,
          2541800,
          37071702,
          65891387,
          -20871475,
          -25240877,
          -13804933,
          -16719649,
          -22403145,
          -4613197,
          4918042,
          -15916747,
          -10939384,
          -5005407,
          -12976589,
          -59434014,
          361535227,
          -426732590,
          161420987
        ],
        [
          -8922,
          50116,
          -5923925,
          13123253,
          2005491,
          737732,
          -668021,
          8222776,
          -6972127,
          -2265964,
          567476,
          2335553,
          -20349961,
          -10575301,
          -11219630,
          -6709308,
          -3344281,
          -5176348,
          -18178784,
          5238904,
          23862940,
          -447273,
          4987788,
          41636822,
          70773753,
          -22833656,
          -25986608,
          -11999175,
          -19501573,
          -18706312,
          -3787956,
          2728,
          -21867553,
          -8594891,
          -1167435,
          -41113412,
          -120395705,
          428283079,
          -498539445,
          137585384
        ],
        [
          45415,
          1042833,
          -1217369,
          -412274,
          -266703,
          -2021349,
          11344512,
          930563,
          1853734,
          4779770,
          -2358479,
          -3500950,
          10853520,
          -7359091,
          -13715623,
          -11915754,
          31465706,
          25491236,
          -21896221,
          -152216,
          6929737,
          91740651,
          -2126159,
          -35850682,
          -80113977,
          -14652210,
          -3896687,
          37317732,
          23410833,
          5278479,
          -25729000,
          -25858576,
          -51875273,
          -39882553,
          85774499,
          217247460,
          -382714328,
          -197870152,
          136249055,
          17538946
        ],
        [
          -1734,
          241,
          -87678,
          -157602,
          47351,
          -54650,
          534819,
          480332,
          27963,
          1429204,
          546569,
          -3762442,
          -4063718,
          -7853460,
          -9529070,
          -8899269,
          18094629,
          20590177,
          -96646164,
          72375124,
          -64363449,
          -116794147,
          -19855418,
          -45224338,
          -18905835,
          50409104,
          30694850,
          -28781754,
          13172056,
          18444986,
          20227018,
          15825839,
          84348728,
          45414304,
          -133915687,
          -116424507,
          424998361,
          -133574374,
          319317688,
          -301052084
        ],
        [
          -49130,
          3812,
          425727,
          1151502,
          -486534,
          -3666771,
          20311852,
          1953501,
          139139,
          4254262,
          -2925428,
          -743643,
          11238976,
          -3448726,
          -358560,
          2800038,
          -13731885,
          -43714010,
          18136471,
          -15496005,
          26955854,
          -66993468,
          8246927,
          1851012,
          25670079,
          14970630,
          25494392,
          -13227202,
          -6150190,
          6922771,
          38735106,
          48903046,
          46365024,
          49345233,
          -127381612,
          -297177902,
          396828960,
          265920740,
          93753559,
          -932235607
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 62,
      "flags": [
        748218,
        748986,
        771242,
        772778,
        772790,
        772794,
        772796,
        773558,
        773562,
        773564,
        773567,
        773950,
        773951,
        785850,
        786234,
        786235,
        786238,
        786618,
        1179834,
        1185978,
        1382586,
        1385658,
        1483962,
        1485498,
        1534650,
        1554530,
        1554578,
        1557650,
        1557674,
        3121154,
        3121250,
        3127394
      ],
      "factor": [
        [
          -55,
          -75,
          -1527,
          -3254,
          -18297,
          -3806,
          -4510,
          -39774,
          -165875,
          -80057,
          -659923,
          612380,
          110850,
          847071,
          2372724,
          5611046,
          -5650148,
          13939915,
          -50420134,
          231475686,
          -168341483,
          299188584,
          13613012,
          -218299355,
          211423431,
          -91549366,
          147134338,
          -34191956,
          539647511,
          -166245658,
          -552864688,
          -728946575
        ],
        [
          11491,
          -66025,
          97017,
          -2174127,
          2028339,
          71145,
          -119864,
          6205329,
          6872211,
          36263520,
          1856296,
          -23927989,
          -49380050,
          -6733608,
          22816678,
          50843239,
          10212101,
          -47311509,
          10530145,
          -33587170,
          17764914,
          31811786,
          25514702,
          26422947,
          2659933,
          -24647628,
          -21025102,
          58194876,
          42343469,
          314833578,
          -593795462,
          133235596
        ],
        [
          -54,
          -171,
          -2930,
          -6341,
          2261,
          11546,
          -595,
          44889,
          -269578,
          -59322,
          -283071,
          213514,
          375921,
          1376205,
          871241,
          1793006,
          6858926,
          53583022,
          62482591,
          104997132,
          93434356,
          -131060831,
          -1370490,
          300232545,
          334326975,
          -246590205,
          -366264689,
          226126920,
          51270195,
          -334215390,
          -546391514,
          -804338627
        ],
        [
          47305,
          -268640,
          251606,
          -7587678,
          9014210,
          558193,
          -1404115,
          14482975,
          6872938,
          -6937606,
          -2567168,
          21268035,
          34382904,
          10720397,
          574592,
          949138,
          -14689115,
          -43067633,
          -4171059,
          -26915537,
          30715324,
          412528,
          49272823,
          -20447737,
          -8564755,
          -8962780,
          22763331,
          -77801743,
          -177025710,
          30542647,
          -192508299,
          -723849157
        ],
        [
          187,
          -2162,
          -210,
          -73673,
          42687,
          12336,
          12049,
          324423,
          243067,
          -255237,
          -2041074,
          2890452,
          3482548,
          2857642,
          2204246,
          8903089,
          11672291,
          34045450,
          108015814,
          -133034344,
          178051006,
          210227766,
          -144420441,
          -55103422,
          -72422639,
          353022196,
          -161340222,
          453393864,
          241830333,
          -754601193,
          -615812544,
          -186368041
        ],
        [
          -53,
          -62,
          -1240,
          -1971,
          19174,
          -7160,
          -11498,
          41913,
          -13563,
          -8848,
          -238644,
          -85552,
          -474324,
          622266,
          1333208,
          1333388,
          -4382030,
          13733682,
          -43644745,
          120116652,
          -82430625,
          -47815334,
          155075308,
          317653904,
          -453789688,
          37160913,
          129827174,
          68072736,
          539352375,
          -358759363,
          -506239898,
          -547947303
        ],
        [
          45,
          -65,
          -1349,
          -921,
          8782,
          -2000,
          -1171,
          30253,
          -125381,
          27651,
          -642811,
          353582,
          -597383,
          -972391,
          418437,
          30814,
          2807197,
          2966896,
          65859355,
          86436756,
          -265329560,
          -297811436,
          -163549760,
          -218805979,
          -51991921,
          175247937,
          -72415778,
          253901347,
          -318359142,
          -71566817,
          -1165680458,
          -210038892
        ],
        [
          3200,
          -736,
          35447,
          30545,
          -583238,
          -2603,
          74765,
          575947,
          1027996,
          1858889,
          -1024199,
          -15461767,
          -36525169,
          -14124186,
          -2593233,
          -75947206,
          -51600462,
          -73699743,
          -54946377,
          -44089881,
          32345425,
          -24272262,
          85271468,
          -62165977,
          35010923,
          -27208515,
          49162217,
          -407528584,
          -390539192,
          -1094523655,
          -215307177,
          -460253047
        ],
        [
          9392,
          -36343,
          51474,
          -794169,
          -40527,
          -1704,
          -85884,
          -510184,
          3297979,
          -39230609,
          7774924,
          -25823848,
          -49199389,
          -7852163,
          24053590,
          46895157,
          8665848,
          -52826619,
          2142874,
          -35839957,
          15243458,
          30715598,
          26833988,
          25335362,
          3562342,
          -26346640,
          -27316647,
          31498098,
          21088034,
          247247191,
          -602468970,
          145998514
        ],
        [
          8970,
          -32420,
          72877,
          348881,
          2065524,
          -121818,
          -311416,
          -3309175,
          282912,
          1955763,
          27136876,
          -65889570,
          60302651,
          8557600,
          54104358,
          -28208302,
          -8166520,
          -30477504,
          20496896,
          -13079149,
          5225726,
          16642686,
          22931974,
          21644590,
          21227634,
          -31730438,
          47477052,
          64183808,
          3606464,
          7435454,
          -428715334,
          392733145
        ],
        [
          7953,
          -22028,
          31065,
          122573,
          -1609770,
          108137,
          356986,
          -4833292,
          -434156,
          2679623,
          66896662,
          54424011,
          -9682715,
          3804349,
          17862502,
          -20941707,
          -9894214,
          -40059865,
          31606109,
          -20291461,
          11860267,
          15243501,
          34296424,
          23765139,
          26457298,
          -39458616,
          58299139,
          75970972,
          38238420,
          52662494,
          -522706717,
          412839898
        ],
        [
          82544,
          -126802,
          -1433121,
          482456,
          -11408765,
          14021592,
          16011946,
          14532286,
          -2063350,
          -1022946,
          -15741004,
          7423971,
          11527575,
          5218784,
          9252921,
          -12299012,
          -9322192,
          -43115334,
          31851871,
          -21547332,
          12560411,
          13080511,
          39971246,
          25700777,
          25782108,
          -45225726,
          60795642,
          62953177,
          34094045,
          103388826,
          -533992807,
          404858975
        ],
        [
          82905,
          -126209,
          -1429460,
          492926,
          -12613991,
          -14261038,
          -14468232,
          14780384,
          -5874359,
          -618736,
          -14448847,
          7915313,
          9840518,
          4367527,
          7742294,
          -10878005,
          -9335297,
          -43922346,
          31867481,
          -21594506,
          12274250,
          14412320,
          40000119,
          26234158,
          25618867,
          -44867947,
          58881454,
          64947390,
          29814072,
          98675807,
          -533117182,
          408559024
        ],
        [
          6078,
          -11107,
          23456,
          89485,
          -65639,
          85842,
          79545,
          -707760,
          3114160,
          316536,
          15268354,
          -19919904,
          16381631,
          -20131813,
          -136430153,
          22989121,
          -16875732,
          -52737736,
          34164965,
          -19419419,
          2518988,
          24569551,
          42716839,
          26300654,
          23946305,
          -42988142,
          35451282,
          71155040,
          20645169,
          6225454,
          -531284412,
          384752337
        ],
        [
          100748,
          -125891,
          -1252757,
          728393,
          12124003,
          -13676284,
          13849063,
          -5575731,
          -19670653,
          584434,
          -18237263,
          10504494,
          -646015,
          -193479,
          3212863,
          -7235997,
          -9383690,
          -46837408,
          28277069,
          -23364204,
          11242167,
          18953233,
          40912239,
          27128845,
          23297244,
          -43124338,
          45987684,
          61866258,
          22076881,
          90083157,
          -543444009,
          411390579
        ],
        [
          100867,
          -129033,
          -1258299,
          710117,
          8169665,
          15668790,
          -15199202,
          -9174539,
          -16713291,
          1138860,
          -19421561,
          10489413,
          -654025,
          -260148,
          3835838,
          -7537716,
          -9193167,
          -46503836,
          28557485,
          -23250325,
          11336778,
          19158425,
          40889134,
          27047750,
          22910749,
          -42960364,
          45715318,
          63296050,
          22245242,
          93544477,
          -543687222,
          410266342
        ],
        [
          18611,
          -18223,
          -610828,
          -5622,
          -1568113,
          -2332477,
          470767,
          -21065170,
          33661772,
          285668,
          -28603160,
          17318721,
          11211504,
          6445162,
          10136099,
          -16970989,
          -9242855,
          -38044019,
          31133192,
          -20660833,
          13218678,
          10005961,
          42321640,
          24099802,
          27671453,
          -47757554,
          65290103,
          57686725,
          26993241,
          89413725,
          -530445653,
          398596403
        ],
        [
          2192458,
          783228,
          1119133,
          -141926,
          -308177,
          -15568,
          26395,
          12643,
          149169,
          10078,
          -341392,
          161921,
          272278,
          274374,
          136072,
          -136097,
          148490,
          1034362,
          -702089,
          224589,
          724663,
          391650,
          -250588,
          545150,
          5571,
          -108163,
          1564798,
          -559427,
          -2818169,
          2909453,
          -9145390,
          6024415
        ],
        [
          39,
          -13,
          -331,
          401,
          2382,
          -2192,
          842,
          -12736,
          -89921,
          -4070,
          -232019,
          67475,
          -154941,
          97352,
          -280040,
          -215543,
          1015684,
          2250899,
          9798886,
          -22391853,
          102935475,
          9736664,
          -240517591,
          -193223587,
          -297720392,
          -570669277,
          -26388483,
          222605613,
          34652735,
          -168285561,
          -83663465,
          -117377120
        ],
        [
          375771,
          -1847365,
          3096396,
          -932704,
          -3524699,
          -186121,
          534216,
          -5567584,
          -4763776,
          154696,
          -3391841,
          -6545315,
          -12743071,
          26496426,
          -4750708,
          70826,
          -23755877,
          29393279,
          121747244,
          41159068,
          10566761,
          -11418645,
          43252051,
          4649212,
          24412485,
          -22868196,
          236967907,
          239070381,
          -123641567,
          -90307718,
          304804798,
          121354304
        ],
        [
          -1127,
          -2956,
          -15161,
          2505,
          233536,
          21892,
          -9469,
          1095919,
          842017,
          -422181,
          -1132811,
          6190755,
          11206418,
          -102608170,
          23008025,
          18310044,
          -16488994,
          92635940,
          50375581,
          26619825,
          87069721,
          -5184987,
          33119853,
          7383381,
          19715160,
          -12866725,
          328231924,
          51117329,
          -332455260,
          9109134,
          -281128626,
          -65729137
        ],
        [
          -681,
          -1187,
          -5673,
          2532,
          37314,
          -3429,
          4108,
          77271,
          -157518,
          -18694,
          195125,
          -2110307,
          -3206306,
          -1073999,
          -10807127,
          -37248911,
          203760869,
          -34140391,
          37542694,
          32751614,
          20324575,
          34884242,
          74572583,
          3336657,
          -6532998,
          -24825007,
          157827353,
          112824747,
          -316614461,
          -47348499,
          -61834108,
          -376574422
        ],
        [
          580,
          -20503,
          -20251,
          -108072,
          -6978803,
          -365455,
          1109239,
          -11796907,
          -8116871,
          2944409,
          -216234,
          3375907,
          13656009,
          -1485716,
          4822083,
          32251491,
          -25985623,
          -43018697,
          -79386389,
          35112703,
          -39041078,
          185626938,
          94592757,
          34719409,
          -125722675,
          8592935,
          -254086913,
          243597367,
          -936918934,
          217319413,
          -74935442,
          -1022699344
        ],
        [
          -177,
          -271,
          -264,
          35900,
          -266347,
          -90779,
          12224,
          -440579,
          -373740,
          -403901,
          852979,
          -11606160,
          -19020294,
          -7214796,
          -17754882,
          -96223489,
          -33145601,
          40320895,
          39045750,
          -57302385,
          75204674,
          17615676,
          -3838640,
          -32904459,
          -45394045,
          66203836,
          -34688906,
          148104468,
          244476354,
          1070090666,
          -324258943,
          -1341239568
        ],
        [
          3472,
          -19317,
          -1291,
          -122375,
          -6601758,
          -373977,
          996737,
          -12223779,
          -8929509,
          2762060,
          894446,
          1698383,
          17201664,
          2862274,
          5175141,
          55768262,
          17966481,
          -56819442,
          16043143,
          -115620895,
          121823125,
          -168785173,
          -5751148,
          -105231572,
          56026721,
          28587603,
          166241500,
          -513484868,
          454270725,
          -16339676,
          -196782483,
          -1468321776
        ],
        [
          18,
          -34,
          620,
          -1336,
          12090,
          9763,
          -4596,
          64273,
          -71196,
          56514,
          -407018,
          262926,
          -359990,
          684909,
          -265617,
          1614231,
          4008814,
          34176565,
          -101512554,
          -332539043,
          -273698247,
          36327024,
          -77211460,
          158115520,
          128401666,
          -117903828,
          223035894,
          402062052,
          28024918,
          -167423954,
          37378647,
          -545350262
        ],
        [
          -73,
          180,
          1786,
          2850,
          30640,
          2325,
          -7407,
          49626,
          1506,
          -10953,
          -187506,
          -503652,
          -665317,
          155669,
          -771552,
          2118231,
          -5049607,
          -26498543,
          -251610187,
          47062044,
          172099193,
          -159372051,
          148372879,
          -163084090,
          79605916,
          58770664,
          87777650,
          881438250,
          197173562,
          -76861406,
          171725523,
          99531226
        ],
        [
          10660,
          4493,
          57637,
          26121,
          42378,
          -6383,
          20745,
          460852,
          1094407,
          -104289,
          -1130228,
          1763934,
          2884352,
          -46664898,
          14598891,
          -6566344,
          -8539672,
          -140331075,
          174159576,
          4327291,
          -134771492,
          -15774973,
          67568367,
          -32497352,
          -2159289,
          -18497546,
          -189426859,
          413875126,
          420392091,
          -109174998,
          1307586368,
          -366143756
        ],
        [
          133402,
          -575929,
          1278394,
          7301442,
          8677509,
          433684,
          -1357162,
          15305116,
          12643683,
          -728039,
          1116936,
          11513617,
          11599686,
          7145360,
          6882414,
          26088836,
          -6421647,
          -45059140,
          -13107596,
          -34125516,
          35198187,
          8230261,
          43217738,
          -20696394,
          -17572113,
          742610,
          -10190421,
          -83639998,
          -169568904,
          110068602,
          -239568633,
          -832887707
        ],
        [
          567324,
          -1555064,
          -3154701,
          -452323,
          -372092,
          -188333,
          109691,
          -2281463,
          2886865,
          503269,
          7790261,
          -882534,
          4976125,
          -36437377,
          -1033290,
          -10467381,
          36298034,
          10127985,
          -150928778,
          -20104071,
          -37895267,
          1797747,
          -94042608,
          -4644512,
          -29476973,
          45578425,
          -300621942,
          -264764801,
          236881551,
          9402431,
          1759642,
          164418688
        ],
        [
          -36,
          423,
          2724,
          12075,
          -21361,
          -3033,
          11155,
          -91721,
          311803,
          82405,
          -667044,
          -312319,
          -2255893,
          -3649884,
          -878789,
          -8558998,
          -14493985,
          -110212656,
          -66735375,
          148433675,
          69560033,
          22381582,
          -428345343,
          241206608,
          60323355,
          128567437,
          264676053,
          84317436,
          -118801899,
          116518193,
          277973395,
          -247305718
        ],
        [
          258298,
          -10122,
          -5853540,
          408461,
          2318060,
          -27601,
          -268795,
          525542,
          5441139,
          -346280,
          13360088,
          -10925298,
          -12232136,
          32397350,
          -6257206,
          22222068,
          -25073453,
          39849796,
          113637726,
          45000753,
          22278269,
          -20780587,
          45408820,
          -26836798,
          345889,
          7011312,
          229715975,
          186800570,
          -259121029,
          -125393979,
          635704777,
          -642196535
        ]
      ],
      "denominator": 1000000000
    },
    {
      "t": 2,
      "f": 3,
      "type": 63,
      "flags": [
        748221,
        748989,
        773565,
        773949,
        783506,
        783530,
        785066,
        785078,
        785846,
        785852,
        785853,
        785855,
        786236,
        786237,
        786239,
        786429,
        786430,
        786431,
        786621,
        1179837,
        1185981,
        1382589,
        1385661,
        1483965,
        1485501,
        1534653,
        1566818,
        1566866,
        1569938,
        3133442,
        3133538,
        3139682
      ],
      "factor": [
        [
          7,
          65,
          18,
          47,
          13,
          798,
          3975,
          19435,
          7201,
          14288,
          -77880,
          -49829,
          -33565,
          -77162,
          -25432,
          301401,
          1018937,
          -641304,
          -2433641,
          5624032,
          -1374859,
          2844545,
          -183509365,
          27607122,
          -459968763,
          175723421,
          -189047226,
          24386559,
          253441487,
          27237724,
          1059707639,
          -374221677
        ],
        [
          411,
          -658,
          -9908,
          -4681,
          -2430,
          -196817,
          1392578,
          -2553475,
          3781375,
          -3777667,
          1235277,
          -18960247,
          33229953,
          -1381214,
          18283900,
          5089422,
          -5429661,
          -27146367,
          588813,
          -10881916,
          -6554888,
          -42975766,
          19009828,
          1003217,
          9675668,
          11073182,
          12805562,
          -18041923,
          172034081,
          45432316,
          109603199,
          470012329
        ],
        [
          60,
          263,
          -336,
          6,
          -444,
          -947,
          55439,
          16670,
          -25962,
          -322848,
          -949519,
          1927442,
          -14430700,
          6385840,
          -4748532,
          -22231706,
          -74017290,
          -78868813,
          8093463,
          -32390730,
          -26897994,
          -59807020,
          18256071,
          7443649,
          5627574,
          32366069,
          19496348,
          -52964604,
          196673526,
          21130170,
          111173331,
          557645624
        ],
        [
          1532,
          8538,
          -385,
          5822,
          574,
          103441,
          1427863,
          3298442,
          -11145937,
          12652974,
          2915877,
          6039090,
          15460447,
          -2997429,
          6896380,
          8961622,
          9515805,
          -18171262,
          201079,
          -7362191,
          -4339864,
          -35427437,
          13533873,
          7070987,
          7600205,
          6437079,
          9065364,
          -12895123,
          173700159,
          53221488,
          93091496,
          637386776
        ],
        [
          1753,
          8365,
          -31268,
          -7412,
          -9718,
          -3934542,
          -2611300,
          687259,
          -566675,
          1220184,
          -9212476,
          1018894,
          -741013,
          7554425,
          15563674,
          7364461,
          5548974,
          -8338488,
          13840261,
          2794874,
          3645883,
          -5176897,
          39885819,
          -43994409,
          33627755,
          24622234,
          19058548,
          19201001,
          283212683,
          87172860,
          88515500,
          -534263285
        ],
        [
          -27,
          -222,
          -59,
          -195,
          -69,
          -8925,
          -22493,
          -61604,
          38788,
          24332,
          124711,
          287978,
          151534,
          -424737,
          -370037,
          121526,
          2814819,
          -2012990,
          -1137759,
          2607975,
          -8733855,
          25061663,
          35649945,
          -145837014,
          98933474,
          359001760,
          194971805,
          -232881054,
          -661166282,
          925563375,
          722278137,
          253205008
        ],
        [
          2044,
          5672,
          -22375,
          -10738,
          -10291,
          -671136,
          5583462,
          -4566801,
          -223099,
          1667834,
          -9313868,
          5748154,
          -11354104,
          1390354,
          -1622056,
          9168188,
          12086743,
          537353,
          16010502,
          -461179,
          3328132,
          4918485,
          38056411,
          -44852261,
          35431565,
          22932519,
          17864274,
          25095621,
          294463716,
          90036439,
          86126393,
          -544488429
        ],
        [
          1,
          -2,
          -27,
          -17,
          -19,
          -436,
          1985,
          -6004,
          5460,
          4313,
          -86559,
          -8632,
          -444621,
          236828,
          335188,
          -1346116,
          -2821631,
          -7497344,
          -588494,
          2507303,
          -16939906,
          4039670,
          41438890,
          -30585141,
          81745133,
          -358656193,
          -109539101,
          542107906,
          -358457036,
          541727308,
          927608537,
          166368109
        ],
        [
          171,
          -2936,
          -13368,
          -5763,
          -4520,
          -1288709,
          -786841,
          -1323534,
          2724633,
          4698813,
          4294349,
          -6765094,
          1675506,
          -26426373,
          -42937576,
          18850770,
          9963040,
          -5695747,
          8259014,
          -24215983,
          -6971395,
          -16639315,
          11322619,
          3665248,
          13621968,
          2225203,
          7012998,
          -323137,
          203541499,
          45374099,
          104403309,
          540805846
        ],
        [
          2,
          -75,
          -275,
          -61,
          -191,
          -22959,
          -35595,
          2112,
          37406,
          183596,
          344721,
          201561,
          -1590523,
          3315751,
          7662105,
          -9161911,
          -12565688,
          76127135,
          22653441,
          -136211972,
          -38707770,
          -11477749,
          161907,
          4664051,
          4272982,
          5981484,
          4491835,
          -2005659,
          158396606,
          78098913,
          146460864,
          495942256
        ],
        [
          64,
          422,
          -207,
          236,
          -130,
          8816,
          32751,
          71159,
          -142571,
          -44031,
          -67616,
          -770424,
          -554158,
          101511,
          283521,
          -3676069,
          -19321025,
          9028859,
          15102788,
          -13976320,
          199271229,
          16589477,
          12227482,
          10822131,
          5027607,
          -10288012,
          -1132406,
          22001491,
          123579052,
          162303372,
          152354967,
          714768592
        ],
        [
          75,
          527,
          -122,
          450,
          -122,
          2300,
          59915,
          188543,
          308321,
          -356325,
          2834925,
          928964,
          870485,
          -63631,
          -477065,
          2777900,
          -33195821,
          54938965,
          82986998,
          96415361,
          -25746942,
          -71853571,
          11251697,
          11744197,
          8880835,
          4247392,
          12454138,
          -23747380,
          120417465,
          69447989,
          113133395,
          598159503
        ],
        [
          585,
          2435,
          -2065,
          2956,
          1068,
          -223774,
          252292,
          1239687,
          -8362324,
          -17278827,
          -3726815,
          8720555,
          5266287,
          -6920980,
          -10456696,
          14466073,
          16472630,
          -8301438,
          2107565,
          -11456987,
          -3826089,
          -25881054,
          10554683,
          6050036,
          8670342,
          4109180,
          7127816,
          -5440519,
          181835944,
          59307123,
          86675116,
          620102845
        ],
        [
          226,
          750,
          -375,
          798,
          -732,
          19113,
          104944,
          326954,
          -1462754,
          -22873,
          6245286,
          -12628879,
          -9426121,
          45910826,
          -15335191,
          19678810,
          31450161,
          -2606318,
          -878195,
          1233194,
          -855595,
          -20453942,
          9847809,
          7670481,
          7531625,
          2996663,
          7085640,
          -6846212,
          169282195,
          63218366,
          77204402,
          670089429
        ],
        [
          213,
          676,
          -366,
          1142,
          -686,
          4198,
          127380,
          315390,
          -1173142,
          -1322553,
          10627376,
          -11158448,
          -29952052,
          -22778728,
          27782121,
          15694975,
          26097009,
          -10298155,
          -2893655,
          4252743,
          -1368436,
          -28120385,
          11478953,
          7959710,
          8740428,
          4275071,
          9036214,
          -11996007,
          171238920,
          52080838,
          79138033,
          638492015
        ],
        [
          86292,
          -41068,
          34899,
          -1306974,
          328455,
          794143,
          -799411,
          79598,
          4452728,
          1330519,
          -6863904,
          7226978,
          232629,
          780854,
          3711145,
          11476800,
          17945347,
          -8608095,
          27325,
          -1422468,
          -1484283,
          -27392980,
          10097349,
          8003326,
          6783777,
          3832346,
          6992261,
          -8050075,
          172253972,
          58032464,
          73968172,
          654557366
        ],
        [
          86579,
          -25484,
          36718,
          372509,
          -1297758,
          815451,
          -857316,
          -88566,
          4389405,
          1349907,
          -6891658,
          7246664,
          270887,
          772660,
          3722856,
          11454811,
          17948537,
          -8602263,
          16947,
          -1394026,
          -1505545,
          -27407248,
          10076960,
          8015620,
          6740680,
          3815840,
          6975180,
          -8052917,
          172127389,
          58074631,
          73776833,
          654700535
        ],
        [
          89347,
          -21420,
          42404,
          936429,
          974343,
          733867,
          -808477,
          -190207,
          4395309,
          1377110,
          -6838408,
          7250277,
          216307,
          798443,
          3701377,
          11404812,
          17943271,
          -8584707,
          24037,
          -1392812,
          -1485950,
          -27378458,
          10088617,
          8002968,
          6770357,
          3823925,
          6992557,
          -8061575,
          172125774,
          58024232,
          73930376,
          654361884
        ],
        [
          -13278,
          -562346,
          -530824,
          32905,
          3215,
          109311,
          18752,
          290064,
          50917,
          25651,
          -140933,
          156963,
          -61464,
          135338,
          233114,
          22900,
          145465,
          -47211,
          -16932,
          226830,
          -57146,
          419062,
          -84307,
          286345,
          460227,
          65008,
          152805,
          -137880,
          2352435,
          -1122870,
          2051487,
          8628565
        ],
        [
          -1,
          -8,
          1,
          -7,
          -2,
          -252,
          -482,
          -2811,
          4144,
          2096,
          9340,
          19809,
          25753,
          1697,
          -6338,
          -62100,
          290718,
          2626,
          -1183234,
          464536,
          -52334,
          -1741227,
          -33528741,
          -54262239,
          209561422,
          -49049500,
          -655031615,
          -328558676,
          19538075,
          225293669,
          101279892,
          -92793149
        ],
        [
          56375,
          375806,
          -546563,
          -12778,
          2428,
          -160798,
          158785,
          61815,
          1210048,
          -327115,
          3296662,
          2711261,
          326298,
          65334,
          -2361911,
          -29763529,
          17508952,
          8241347,
          -20498107,
          5784312,
          9751284,
          -74615875,
          17470795,
          -25763982,
          -38823809,
          1886557,
          -7173758,
          17811395,
          36506011,
          239196541,
          -179644801,
          -74539091
        ],
        [
          79,
          585,
          -37,
          532,
          127,
          10410,
          72242,
          137243,
          -44841,
          52378,
          -214579,
          125151,
          -455541,
          88643,
          -192022,
          29664546,
          -50888442,
          44486653,
          -95352797,
          31548080,
          -7924003,
          -5767447,
          48725353,
          -52416183,
          39386806,
          38851206,
          24650616,
          41454081,
          528003683,
          263405100,
          39182459,
          68817193
        ],
        [
          8767,
          62167,
          -78147,
          3387,
          9221,
          1718931,
          -1169971,
          1198161,
          -3988373,
          906926,
          -15020278,
          -15832585,
          -3082717,
          -5426923,
          -3790069,
          4029698,
          -3957334,
          -5905800,
          32600119,
          -3879610,
          -8127931,
          38302050,
          34672616,
          -96370980,
          -47182082,
          45515838,
          -27144456,
          105445050,
          406870312,
          583575682,
          -517768663,
          -796067857
        ],
        [
          139,
          1480,
          -496,
          2804,
          -888,
          685,
          211634,
          736529,
          4202036,
          -1617188,
          18536994,
          12734875,
          6014049,
          3952140,
          3890157,
          24253247,
          -4807427,
          -23641565,
          30858146,
          -19340160,
          -2151644,
          46821104,
          22396621,
          -89856651,
          -65705917,
          37390806,
          -37764171,
          112486366,
          365656929,
          610740206,
          -601702236,
          -710947854
        ],
        [
          5984,
          42735,
          -74903,
          -15784,
          6190,
          1292025,
          -2751003,
          -5426785,
          -5028324,
          898354,
          6320657,
          3863261,
          2032846,
          1749726,
          2220637,
          12066607,
          -112070,
          -5645850,
          11953589,
          -9067707,
          13054092,
          -22292851,
          67436380,
          -33464068,
          139882878,
          18442611,
          74514229,
          -41213364,
          263713863,
          -395659314,
          735370107,
          -1232292447
        ],
        [
          2605,
          18871,
          -2812,
          19675,
          1451,
          368735,
          1586694,
          6607200,
          5364251,
          -1722019,
          369655,
          -3377037,
          417461,
          -2195024,
          -4566047,
          561605,
          5023162,
          -1857841,
          9032839,
          -8964424,
          11618017,
          -21276790,
          78663775,
          -39728834,
          157777165,
          25923342,
          83207716,
          -43540602,
          313225839,
          -421948084,
          812997907,
          -1309128561
        ],
        [
          -3,
          -15,
          2,
          -16,
          0,
          -575,
          -2237,
          -3120,
          3243,
          -2939,
          -12425,
          15714,
          107943,
          -80859,
          -109471,
          -327520,
          1080583,
          -332130,
          -1464180,
          872035,
          -4410218,
          10082143,
          127870798,
          556866945,
          3546691,
          -18925615,
          12753965,
          -122153739,
          71256781,
          561191224,
          129890787,
          -593043777
        ],
        [
          13,
          96,
          11,
          67,
          15,
          1649,
          5470,
          32310,
          -433,
          6263,
          -110175,
          -42436,
          84640,
          -47643,
          -10663,
          -160131,
          -71033,
          -1100968,
          -851409,
          1610380,
          -1822263,
          11952905,
          -157825765,
          -84370013,
          -73770882,
          -510251296,
          244725525,
          -434181578,
          178967500,
          400349664,
          198873565,
          -251001776
        ],
        [
          179,
          223,
          -1590,
          1984,
          495,
          51167,
          205437,
          511012,
          57009,
          270541,
          -3379588,
          -986180,
          -2453717,
          358403,
          291133,
          48643912,
          -15298026,
          800811,
          1543680,
          -30670913,
          28419109,
          -131816828,
          -13093016,
          2485733,
          -115642140,
          -49896811,
          -37370959,
          -24390522,
          -785576171,
          34703306,
          -342499929,
          -1080923947
        ],
        [
          246495,
          96334,
          -173531,
          -7677,
          -5805,
          -483314,
          699297,
          484829,
          -2248293,
          -747118,
          2038365,
          -4649523,
          -398859,
          259711,
          959977,
          25504573,
          -30460487,
          -2279842,
          14916235,
          -3260432,
          -11904152,
          101928456,
          -48829042,
          54098109,
          22555847,
          -18296491,
          -5710347,
          -30409758,
          -289053609,
          -360924840,
          124851093,
          141573993
        ],
        [
          19,
          156,
          23,
          137,
          32,
          3697,
          14704,
          39104,
          -754,
          30847,
          -155930,
          -210612,
          -15129,
          101817,
          97131,
          1360262,
          219195,
          -1984398,
          -135679,
          -1818990,
          5654772,
          -29723025,
          -434999271,
          123435857,
          274842809,
          133410556,
          83755416,
          181311725,
          141111454,
          197342912,
          -127455649,
          -354368805
        ],
        [
          201990,
          -225879,
          286199,
          -237,
          -8840,
          -446964,
          233730,
          -462035,
          -2959863,
          -862378,
          6082398,
          -3933162,
          112925,
          -1176353,
          -5313035,
          -38608810,
          8835963,
          12388925,
          -14715789,
          4867143,
          13487763,
          -68076557,
          36185413,
          -62723714,
          -30219899,
          13503463,
          -2630644,
          39459633,
          81489217,
          287046243,
          -210248495,
          -911578283
        ]
      ],
      "denominator": 1000000000
    }
  ],
  "bound": "3050935043544191377/6000000000000000000"
}


==> anc/proofs/s2/0.508460361__alpha2_alpha3/alpha3_plateau_exact_verification.json <==
{
  "patterns": 1995,
  "equality_patterns": 368,
  "reduced_dimensions": [
    22,
    39,
    35,
    27,
    21,
    18,
    13
  ],
  "bound": [
    "-838/507",
    "84/169",
    "96/169",
    "-110/507",
    "2/3",
    "0",
    "0",
    "0"
  ],
  "bound_decimal": 0.508460361347364,
  "second_endpoint_margin": [
    "743133408509359/1014000000000000",
    "-402060457581839/1014000000000000",
    "-86672032591193/405600000000000",
    "729258705036467/6084000000000000",
    "-229427678813/1440000000000",
    "2873580879643/36000000000000",
    "0",
    "0"
  ],
  "second_endpoint_margin_decimal": 0.005000004064681388,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.508460361__alpha2_alpha3/verify_alpha3_plateau.py <==
"""Verifier scaffold for a certificate on (alpha2,alpha3], if found.

The ordered coefficient ring uses three positive quadratic generators.
The endpoint and all certificate inequalities must still be checked.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from quadratic_tower import make_tower,extend_positive
from verify_second_plateau import verify_exact
from verify_psd_interval import positive_definite_interval

HERE=Path(__file__).resolve().parent
T=make_tower(3,3,Q(-2,3))
u0=T([0,1,0,0]);v0=T([0,0,1,0]);gamma0=u0/9
s0=(3-v0)/(3*(1+gamma0))
beta0=2*s0-3*s0*s0+(1+gamma0)*s0**3
k0=1-beta0
F=extend_positive(T,1-3*k0+9*k0*k0)
u=F(u0);v=F(v0);D=F([0,0,0,0,1,0,0,0])
gamma=u/9;s=(3-v)/(3*(1+gamma))
beta=2*s-3*s*s+(1+gamma)*s**3;k=1-beta
assert D>0 and D*D==1-3*k+9*k*k
B=F(Q(2,3))*(D-3*k+1);scale=(1+3*k-D)/(3*k)
a=s/u;b=s*(1-1/u)/2;h=1-s
assert min(a,b,h)>0 and a+2*b+h==1
assert 2*a*a*b+2*a*b*b==gamma*s**3
assert h-h**3+gamma*s**3==beta
assert 0<scale<1 and (1-k*scale**2)/(3-3*scale+scale**2)==B
PRIMITIVE=u+v+D


def check(cover,cert):
    endpoint=make_field([-2,-1,-1,0,-1,1]);c=endpoint([0,1,0,0,0])
    cuts=sorted([2/c,c,1/(c-1),(c+2)/(2*c),(c+2)/(c*c),(c*c+c+2)/(c*(c+2))])
    return verify_exact(cover,cert,field=F,bound=B,scale=scale,beta=beta,
        endpoint=(-2,-1,-1,0,-1,1),expected_c=('0','1','0','0','0'),
        expected_cuts=tuple(tuple(q.json()) for q in cuts),minimum_margin=Q(1,250),
        psd_check=positive_definite_interval)


if __name__=='__main__':
    cover=json.loads((HERE/'alpha3_exact_cover.json').read_text())
    cert=json.loads((HERE/'alpha3_plateau_exact_certificate.json').read_text())
    result=check(cover,cert)
    (HERE/'alpha3_plateau_exact_verification.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.509054132__alpha3_alpha4/README.md <==
# S2: alpha3_alpha4

Status: band. The directory prefix is the lower value truncated to nine decimal places.

check_beta3prime_lower.py supplies the lower value despite its historical name. This is a certified band, not an exact plateau. The alpha4 discontinuity check also uses the right-hand lower construction in the next directory.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_band.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.509054132__alpha3_alpha4/alpha3_lower.json <==
{
  "polynomial": [
    -2,
    -1,
    -1,
    0,
    -1,
    1
  ],
  "base_masses": [
    "309618399286/1000000000001",
    "175410569272/1000000000001",
    "48113766390/1000000000001",
    "48113766390/1000000000001",
    "48113766390/1000000000001",
    "370629732273/1000000000001"
  ],
  "base_success": "493944836144780432326982586906209328/1000000000003000000000003000000000001",
  "lower": "493944836144780432326982586906209328/970318880118646973873431854824794345",
  "lower_decimal": 0.5090541328891619,
  "source": "repository_c3_c4/two_against_one/results/multinacci_families.json: intermediate index 3"
}


==> anc/proofs/s2/0.509054132__alpha3_alpha4/alpha4_discontinuity.json <==
{
  "endpoint_polynomial": [
    -2,
    -1,
    -1,
    -1,
    0,
    -1,
    1
  ],
  "endpoint_decimal": 1.7463314890021755,
  "patterns": 1999,
  "upper": "68727324611641214520889403/135009793324722480300000000",
  "upper_decimal": 0.5090543650143943,
  "uniform_right_lower": [
    "-10768/867",
    "936/289",
    "8966/2601",
    "-2366/2601",
    "2/3",
    "0",
    "0",
    "0"
  ],
  "uniform_right_lower_decimal": 0.5093764319755723,
  "jump_lower": "322066961/1000000000000",
  "jump_lower_decimal": 0.000322066961,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.509054132__alpha3_alpha4/alpha4_plateau_band.json <==
{
  "interval": "(alpha3,alpha4]",
  "lower_algebraic": [
    "-43252/2523",
    "5208/841",
    "46964/7569",
    "-17248/7569",
    "2/3",
    "0",
    "0",
    "0"
  ],
  "lower_rounded_down": "12726353322229/25000000000000",
  "upper": "68727324611641214520889403/135009793324722480300000000",
  "upper_decimal": 0.5090543650143943,
  "maximum_interval_variation": "233/1000000000",
  "exact_plateau_proved": false,
  "all_exact_checks_passed": true
}


==> anc/proofs/s2/0.509054132__alpha3_alpha4/beta3prime_lower_proof.md <==
# An algebraic lower bound above alpha3

This gives a lower bound throughout `(alpha3,beta3prime]`; the next ladder
threshold `alpha4` lies inside this interval, so it need not be a single
plateau. No matching upper certificate is claimed. Put `gamma=(-20+14*sqrt(7))/81`,
`s=(3-sqrt(3-6*gamma))/(3*(1+gamma))`,
`beta=2*s-3*s^2+(1+gamma)*s^3`, `k=1-beta`, and

```
B=(2/3)*(sqrt(1-3*k+9*k^2)-3*k+1).
```

Then `S_2(c)>=B` for every `alpha3<c<2`. Exact arithmetic in
`check_beta3prime_lower.py` proves
`0.50905413288916 < B < 0.50905413288917` and checks all mass and
recursive-boost identities below.

Choose `1<x<y<z<H<c` so that

```
2<c*x,  1+x<c*y,  1+y<c*z,  z<(c-1)*H.
```

For `1<c<2`, the limiting locations `x0=2/c`, `y0=(1+x0)/c`,
`z0=(1+y0)/c`, `H0=z0/(c-1)` are strictly increasing. The inequality
`H0<c` is equivalent to `c^5>c^4+c^2+c+2`, which holds for `c>alpha3`.
Small upward perturbations in order give the required strict inequalities.

Put masses `a=s*(sqrt(7)-1)/3`, `b=s*(4-sqrt(7))/9` at `1` and each of
`x,y,z`, respectively, and `h=1-s` at `H`. The displayed ladder successes
at the first four targets have total probability `3*a^2*b+6*a*b^2`,
equal to `gamma*s^3`. Every pair of summands with at least one below `H`
succeeds when the target is `H`, contributing `h-h^3`. Hence the
one-scale success probability is at least `beta`. All atoms are in one
`c`-window; recursive zero replacement with
`w=(1+3*k-sqrt(1-3*k+9*k^2))/(3*k)` gives the stated `B`.


==> anc/proofs/s2/0.509054132__alpha3_alpha4/check_alpha3_improved_jump.py <==
"""Check the improved alpha3 jump using the exact plateau certificate.

Run verify_alpha3_plateau.py separately to verify the endpoint upper value.
The right-hand support feasibility is proved in family_discontinuities.tex.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
from verify_alpha3_plateau import F, B

record=json.loads(Path(__file__).with_name('alpha3_lower.json').read_text())
assert record['polynomial']==[-2,-1,-1,0,-1,1]
p=list(map(Q,record['base_masses']))
assert len(p)==6 and sum(p)==1 and min(p)>0


def success(i,j,k):
    if k>0 and (i==0 or j==0):return True
    if k==5 and min(i,j)<5:return True
    return 0<k<5 and min(i,j)==1 and max(i,j)<k


base=sum((p[i]*p[j]*p[k] for i,j,k in product(range(6),repeat=3)
          if success(i,j,k)),Q(0))
assert base==Q(record['base_success'])
lower=base/(1-p[0]**3)
assert lower==Q(record['lower'])
jump=F(lower)-B
assert jump>Q(593771,10**9)
print('Verified right-hand lower construction:',float(lower))
print('Verified alpha3 jump > 0.000593771, assuming the separately checked exact plateau')


==> anc/proofs/s2/0.509054132__alpha3_alpha4/check_beta3prime_lower.py <==
"""Exact algebraic lower law on (alpha3,beta3prime]; no upper proof."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from quadratic_tower import make_tower,extend_positive

T=make_tower(7,Q(121,27),Q(-28,27))
u=T([0,1,0,0]);v=T([0,0,1,0]);gamma=(-20+14*u)/81
assert v>0 and v*v==3-6*gamma
s=(3-v)/(3*(1+gamma))
a=s*(u-1)/3;b=s*(4-u)/9;h=1-s
assert min(a,b,h)>0 and a+3*b+h==1
assert 3*a*a*b+6*a*b*b==gamma*s**3
beta=h-h**3+gamma*s**3;k=1-beta
F=extend_positive(T,1-3*k+9*k*k)
k=F(k);D=F([0,0,0,0,1,0,0,0])
assert D>0 and D*D==1-3*k+9*k*k
w=(1+3*k-D)/(3*k);B=Q(2,3)*(D-3*k+1)
assert 0<w<1 and (1-k*w*w)/(3-3*w+w*w)==B
assert Q(50905413288916,10**14)<B<Q(50905413288917,10**14)
print('Exact uniform lower target lies in (0.50905413288916, 0.50905413288917)')


==> anc/proofs/s2/0.509054132__alpha3_alpha4/near_alpha4_certificate.json <==
{
  "n": 4,
  "c": [
    "0",
    "1",
    "0",
    "0",
    "0",
    "0"
  ],
  "cuts": [
    [
      "0",
      "-1/2",
      "-1/2",
      "0",
      "-1/2",
      "1/2"
    ],
    [
      "-1",
      "-1",
      "-1",
      "0",
      "-1",
      "1"
    ],
    [
      "-1",
      "-1",
      "0",
      "-1",
      "1",
      "0"
    ],
    [
      "-1",
      "0",
      "-1",
      "1",
      "0",
      "0"
    ],
    [
      "-3/5",
      "-2/5",
      "-1/5",
      "0",
      "0",
      "1/5"
    ],
    [
      "0",
      "1",
      "0",
      "0",
      "0",
      "0"
    ]
  ],
  "lower": "12726353/25000000",
  "bar": "2/3",
  "blocks": [
    {
      "t": 0,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        32,
        48,
        56,
        60,
        62,
        63
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          -9913,
          89514,
          231350,
          -305314,
          8927315,
          -541815
        ],
        [
          0,
          -6158,
          87713,
          -361438,
          302781,
          -15487369,
          7710339
        ],
        [
          0,
          954,
          -218886,
          577020,
          -673167,
          -6098474,
          17637262
        ],
        [
          0,
          3846,
          -131888,
          -708596,
          -778092,
          6413929,
          14004078
        ],
        [
          0,
          -996,
          -80136,
          38844,
          1413232,
          6272218,
          18587603
        ],
        [
          0,
          -39342,
          -282099,
          -108330,
          170864,
          -677731,
          -10672974
        ],
        [
          0,
          33039,
          -273449,
          -59950,
          320882,
          -1396296,
          -13013105
        ]
      ]
    },
    {
      "t": 1,
      "f": 2,
      "type": 0,
      "flags": [
        0,
        1,
        64,
        65,
        96,
        97,
        112,
        113,
        120,
        121,
        124,
        125,
        126,
        127
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          -3,
          27,
          -10,
          -3,
          -2,
          18,
          -23,
          26,
          106,
          -166
        ],
        [
          0,
          0,
          0,
          0,
          587,
          -408,
          -2,
          5570,
          -4728,
          -26780,
          35977,
          -4978,
          -13343,
          480649
        ],
        [
          0,
          0,
          0,
          0,
          -207,
          165,
          -2,
          -1299,
          1618,
          22467,
          -18023,
          -13691,
          92716,
          -327628
        ],
        [
          0,
          0,
          0,
          0,
          779,
          -566,
          0,
          7585,
          -5462,
          -33428,
          27700,
          -10342,
          133815,
          -374343
        ],
        [
          0,
          0,
          0,
          0,
          -1224,
          1625,
          -18,
          5135,
          -4451,
          -15250,
          162146,
          -137487,
          -154351,
          -160414
        ],
        [
          0,
          0,
          0,
          0,
          -155,
          -3677,
          -4786,
          -3011,
          10888,
          -44054,
          19518,
          26673,
          -85524,
          -90190
        ],
        [
          0,
          0,
          0,
          0,
          -1224,
          1627,
          -18,
          5115,
          -4395,
          -25276,
          75278,
          260227,
          -30944,
          -69667
        ],
        [
          0,
          0,
          0,
          0,
          -89,
          -3532,
          4915,
          -2954,
          10862,
          -44134,
          19568,
          26655,
          -85508,
          -90142
        ],
        [
          0,
          0,
          0,
          0,
          -1225,
          1627,
          -18,
          5208,
          -5282,
          -147853,
          -132477,
          -32997,
          -62828,
          -52477
        ],
        [
          0,
          0,
          0,
          0,
          4568,
          1330,
          -67,
          -17580,
          -9265,
          -37783,
          15751,
          26043,
          -85632,
          -94827
        ],
        [
          0,
          0,
          0,
          0,
          2329,
          676,
          -37,
          27308,
          23696,
          39765,
          -45798,
          15053,
          -105319,
          -72961
        ],
        [
          0,
          0,
          0,
          0,
          12,
          -1799,
          28,
          9371,
          -43577,
          57974,
          -56091,
          14282,
          -108608,
          -83385
        ],
        [
          0,
          0,
          0,
          0,
          -1161,
          773,
          -238,
          -11115,
          8778,
          51288,
          -53973,
          13118,
          -104326,
          -78514
        ],
        [
          0,
          0,
          0,
          0,
          -1102,
          842,
          238,
          -11280,
          8552,
          51144,
          -53914,
          13035,
          -104300,
          -78589
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 0,
      "flags": [
        786432,
        786433,
        786434,
        786529,
        786530,
        786577,
        786578,
        786601,
        786602,
        786613,
        786614,
        786619,
        786620,
        786622,
        786623,
        1179648,
        1179649,
        1179745,
        1179793,
        1179817,
        1179829,
        1179835,
        1179838,
        1376256,
        1376257,
        1376353,
        1376401,
        1474560,
        1474561,
        1474657,
        1523712,
        1523713,
        1523809,
        1548385,
        2752512,
        2752513,
        2949120,
        2949121,
        3047424,
        3047425,
        3096576,
        3096577,
        3096673,
        3121152,
        3121153,
        3121249,
        3133440,
        3133441,
        3133537
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          8,
          0,
          98,
          15,
          10,
          -18,
          -18,
          -32,
          -101,
          -3,
          -63,
          -2,
          -17,
          -36,
          -128,
          -17,
          -269,
          -55,
          -109,
          -157,
          -1010,
          -25882,
          1102,
          11184,
          -6407,
          -6513,
          486,
          -781,
          579,
          -462,
          3979,
          -5241,
          1821,
          -1458,
          1084,
          -372,
          86,
          -68,
          834,
          -5653,
          10716,
          -488,
          1750,
          -2483,
          1140,
          6203,
          -8002
        ],
        [
          0,
          0,
          0,
          4,
          1466,
          -1154,
          -1728,
          -939,
          -2178,
          3581,
          -2267,
          -3244,
          3186,
          1540,
          1526,
          7597,
          1163,
          -28692,
          -66504,
          -3410,
          -11985,
          -240657,
          -248279,
          -83645,
          1322143,
          -141321,
          -1229615,
          -2849186,
          -8561299,
          -1199765,
          6118238,
          12420633,
          8859657,
          12375505,
          -4797153,
          -9400085,
          -4519860,
          156113,
          -5751175,
          -32037204,
          -4172740,
          -13596398,
          24523658,
          9251892,
          39509534,
          30490872,
          -15102879,
          133473954,
          457538851
        ],
        [
          0,
          0,
          0,
          1,
          -1184,
          485,
          937,
          751,
          -391,
          -57,
          2531,
          364,
          -444,
          4100,
          3922,
          4913,
          25027,
          -51079,
          -133865,
          -11387,
          1901,
          -600138,
          -318976,
          5483937,
          18074672,
          4817106,
          9525376,
          -18940930,
          -6871950,
          1592450,
          2814667,
          16097861,
          8414233,
          16326391,
          -3552548,
          -8133618,
          -5764998,
          707587,
          -5470364,
          -31838069,
          -3073052,
          -7425828,
          16084108,
          6552722,
          37382514,
          37809827,
          -15969273,
          143850403,
          432650410
        ],
        [
          0,
          0,
          0,
          3,
          -229,
          220,
          154,
          1179,
          6854,
          5025,
          -2866,
          1044,
          -294,
          2438,
          1327,
          1761,
          -9486,
          -54245,
          -96611,
          -3574,
          -32895,
          -26093,
          -216401,
          -5220095,
          -9040267,
          -4635099,
          -7805357,
          10842824,
          -9527295,
          -3353899,
          8697063,
          9626017,
          8929192,
          9501950,
          -5128102,
          -10034139,
          -3517622,
          -232466,
          -5666960,
          -30740557,
          -4782044,
          -17073270,
          28038781,
          10871185,
          39084941,
          23729963,
          -15122694,
          120098422,
          452128438
        ],
        [
          0,
          0,
          0,
          -1,
          -1028,
          307,
          866,
          -231,
          -6311,
          -4475,
          3942,
          623,
          -366,
          2884,
          4047,
          -21376,
          6854,
          -38685,
          -102847,
          -21245,
          -26293,
          -9292,
          114117,
          -5800704,
          -3318222,
          -5769007,
          -2340991,
          32870803,
          -10479058,
          -5076069,
          13719212,
          11513224,
          9199997,
          13474919,
          -3424205,
          -11257132,
          -3999503,
          -450845,
          -5758700,
          -31416616,
          -5709217,
          -15686013,
          18406020,
          12650450,
          39020496,
          21491433,
          -25936492,
          119684339,
          450145611
        ],
        [
          0,
          0,
          0,
          0,
          -22,
          117,
          102,
          129,
          480,
          936,
          -9586,
          -5780,
          197,
          1743,
          1702,
          -7999,
          11180,
          5152,
          6418,
          -14577,
          -13363,
          245702,
          928614,
          10651364,
          -6516236,
          -14626975,
          -319123,
          31213088,
          -11144048,
          -4340590,
          12223823,
          11637760,
          6953316,
          16087047,
          -5460042,
          -10447024,
          -4731354,
          -125082,
          -6062052,
          -32665597,
          -6201437,
          -13331174,
          15829092,
          13041483,
          39818884,
          24821088,
          -23924343,
          121122208,
          478924725
        ],
        [
          0,
          0,
          0,
          0,
          10,
          -131,
          341,
          215,
          386,
          -1393,
          4388,
          23223,
          27066,
          -2449,
          -2389,
          11256,
          -31426,
          43830,
          31520,
          3091,
          266,
          -135347,
          8404,
          1181532,
          2174616,
          -52126,
          489238,
          9558241,
          -9628268,
          -2245644,
          9298674,
          13769285,
          9365090,
          14997861,
          -4519318,
          -10637505,
          -4962337,
          -13425,
          -6225301,
          -34521292,
          -5094790,
          -14174101,
          21848849,
          11000260,
          42269558,
          30864328,
          -21401586,
          141046339,
          490018287
        ],
        [
          0,
          0,
          0,
          0,
          -32,
          128,
          122,
          153,
          559,
          753,
          -10476,
          -6283,
          216,
          1777,
          1598,
          -9431,
          6625,
          31348,
          63477,
          962,
          25590,
          -231505,
          -76979,
          -1197823,
          4450863,
          36068857,
          828956,
          27227809,
          -7500873,
          -2475606,
          15427771,
          14817438,
          11125938,
          16124998,
          -1814098,
          -12236643,
          -4473393,
          -1119178,
          -6553265,
          -35639311,
          -6275833,
          -16374148,
          19541709,
          12044540,
          44166452,
          28145726,
          -33430472,
          150224321,
          487380704
        ],
        [
          0,
          0,
          0,
          1,
          94,
          -298,
          -230,
          -72,
          240,
          -86,
          7576,
          16842,
          -31450,
          -210,
          -2283,
          8438,
          -31058,
          45823,
          32106,
          630,
          -469,
          -142254,
          18437,
          1171993,
          2383254,
          -95589,
          653856,
          9920355,
          -9650362,
          -2270832,
          9387356,
          13836801,
          9377250,
          15107125,
          -4482206,
          -10664356,
          -4982374,
          -13906,
          -6229958,
          -34558960,
          -5110074,
          -14126043,
          21630424,
          11030730,
          42287848,
          30878813,
          -21633516,
          141188276,
          490208390
        ],
        [
          0,
          0,
          0,
          0,
          -38,
          133,
          126,
          150,
          548,
          822,
          -10493,
          -6480,
          417,
          2264,
          2678,
          -15794,
          7089,
          109541,
          74434,
          -28519,
          13604,
          -391959,
          -331850,
          -5093826,
          14289214,
          -22740851,
          6997266,
          -4255492,
          -11419953,
          -1868620,
          6058791,
          17011602,
          10226512,
          17531169,
          -4569916,
          -10677304,
          -6283694,
          942861,
          -6259294,
          -36443276,
          -3999659,
          -11368089,
          19465030,
          10131672,
          43268723,
          37414929,
          -19250007,
          152551861,
          508751082
        ],
        [
          0,
          0,
          0,
          0,
          -104,
          87,
          -465,
          -125,
          650,
          981,
          23195,
          -17632,
          3750,
          -5227,
          -5023,
          52105,
          11367,
          36702,
          45198,
          5425,
          -5424,
          -87697,
          3670,
          -131751,
          -61130,
          -1313866,
          -1059137,
          11447485,
          -9877575,
          -2652921,
          9656863,
          13216700,
          9450772,
          14319158,
          -4671667,
          -10788756,
          -4770022,
          -74135,
          -6235456,
          -34423652,
          -5193794,
          -15028639,
          23099267,
          11319829,
          42420072,
          29748109,
          -21056004,
          139117081,
          491695317
        ],
        [
          0,
          0,
          0,
          0,
          -59,
          18,
          -214,
          -80,
          247,
          179,
          11035,
          -8133,
          2365,
          1667,
          4757,
          -80060,
          -61267,
          4051,
          25515,
          -5080,
          18910,
          -222130,
          -396672,
          2393449,
          -5700027,
          2688346,
          -6821999,
          -19044326,
          -8107808,
          78723,
          2675796,
          10977566,
          8805331,
          9501819,
          -6663552,
          -8842285,
          -4208821,
          233434,
          -6002515,
          -32998966,
          -3839141,
          -15802396,
          34104619,
          8494848,
          41609959,
          33119090,
          -7014429,
          138988810,
          483663419
        ],
        [
          0,
          0,
          0,
          0,
          8,
          -103,
          31,
          27,
          39,
          -178,
          4028,
          8713,
          -654,
          3347,
          5390,
          -19618,
          116283,
          -10977,
          84134,
          -22915,
          24303,
          -149612,
          -380611,
          26262,
          -9832629,
          570369,
          -9658952,
          -15267213,
          -8575879,
          -688751,
          3421007,
          9984643,
          8977621,
          8303509,
          -6935295,
          -9151290,
          -3860057,
          112177,
          -6034304,
          -32881359,
          -4047695,
          -17406789,
          36374626,
          9124240,
          41963509,
          31066547,
          -6539623,
          135653684,
          487554210
        ],
        [
          0,
          0,
          0,
          -3,
          -784,
          576,
          640,
          -358,
          -4289,
          11684,
          -8526,
          957,
          -721,
          -937,
          -2393,
          34076,
          -27711,
          -2532,
          18000,
          18776,
          -11647,
          -140265,
          -494546,
          377153,
          -8615357,
          682821,
          -9188353,
          -20265303,
          -8302912,
          -165473,
          2310042,
          10150619,
          8919806,
          8168860,
          -7023732,
          -8845487,
          -3937976,
          220033,
          -5981044,
          -32747560,
          -3768640,
          -16904061,
          36781762,
          8565556,
          41706006,
          32193363,
          -5055824,
          136782839,
          484757614
        ],
        [
          0,
          0,
          0,
          2,
          -471,
          35,
          670,
          683,
          -324,
          -14284,
          -9838,
          -5053,
          -1727,
          659,
          -3190,
          35328,
          -24972,
          -2379,
          20358,
          19130,
          -11867,
          -131859,
          -481838,
          487601,
          -8804010,
          294875,
          -9242182,
          -20010755,
          -8338415,
          -202200,
          2329123,
          10101474,
          8880390,
          8159616,
          -7053299,
          -8838511,
          -3931788,
          221893,
          -5977401,
          -32713491,
          -3780584,
          -16904253,
          36744806,
          8595704,
          41666716,
          32095066,
          -5022555,
          136417299,
          484648455
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          1,
          -295,
          353,
          -77290,
          30322,
          67824,
          -353326,
          3806529,
          -33572389,
          143985067,
          -49624271,
          -60854453,
          51060839,
          -40295785,
          -36240717,
          -17631511,
          -28599440,
          -25342026,
          -18271943,
          22144446,
          7960322,
          52412894,
          -112177045,
          -48482972,
          -17722482,
          32588772,
          43567219,
          24524118,
          228935759
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          1,
          4,
          -137,
          376,
          51139,
          -584862,
          246403,
          -708857,
          1415845,
          -14667043,
          -10382810,
          -60116702,
          157994571,
          171988213,
          20107705,
          88881130,
          14206117,
          -34117841,
          114046565,
          90918895,
          150331075,
          98862044,
          31783312,
          -20234572,
          23238473,
          -60147905,
          26376139,
          133868453,
          -46408054,
          -208942049
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -5,
          -10,
          -3,
          -6,
          312,
          -162,
          -11311,
          800743,
          1581793,
          -725684,
          1047112,
          -84861303,
          -59735635,
          -88264552,
          -49311856,
          -71120479,
          26514190,
          -91826387,
          59583322,
          5056927,
          4501206,
          1502349,
          27717882,
          -13237141,
          80111136,
          -48602157,
          -354337,
          -40159677,
          65193032,
          265698872,
          -259890146,
          190355371
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -2,
          -1,
          0,
          0,
          39,
          46,
          72338,
          359348,
          85099,
          -1167061,
          -1531059,
          -30025020,
          -3058432,
          30831969,
          -24959771,
          -29441943,
          -73353290,
          330916647,
          -21052555,
          87510302,
          -135084578,
          22040370,
          -9801415,
          24889297,
          61679713,
          -92923193,
          13693691,
          -28473612,
          -12991432,
          176206674,
          -117244032,
          410769397
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -2,
          -2,
          -1,
          0,
          33,
          26,
          53350,
          425227,
          121406,
          -1259488,
          -2319124,
          -25368280,
          -2383636,
          24664731,
          -23496244,
          -9486411,
          60650452,
          15314100,
          -105279490,
          -15796458,
          47582840,
          50021610,
          218630792,
          -143926678,
          -353380419,
          -94577212,
          -147864237,
          -352585396,
          -266759338,
          -243661470,
          -22092703,
          355808602
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -3,
          -4,
          0,
          0,
          -4,
          98,
          63195,
          490404,
          177024,
          -1269723,
          -2559063,
          -27438288,
          -3847902,
          40779599,
          -18539051,
          14851892,
          -25729279,
          -35309912,
          -6986871,
          29702101,
          49020355,
          138627057,
          38967008,
          244397471,
          88301734,
          -30972568,
          -129707490,
          378278808,
          -285220651,
          -509792765,
          -434584576,
          204157548
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -3,
          1,
          1,
          -46,
          65,
          59254,
          390477,
          135931,
          -773415,
          -2174234,
          -24683073,
          -534450,
          56593490,
          4911515,
          40198592,
          -70577448,
          16127900,
          201067340,
          -292531409,
          -2315929,
          -85903965,
          -85221210,
          -72447505,
          -48835621,
          3013513,
          231400362,
          -104563455,
          -121453550,
          -107426401,
          -315192022,
          -30940569
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -2,
          2,
          2,
          -55,
          25,
          73421,
          392670,
          136563,
          -435481,
          -2537046,
          -23131651,
          3269923,
          69373521,
          32869291,
          78449376,
          -48221779,
          -97103536,
          -112101972,
          235374924,
          81665354,
          -127813428,
          -102665556,
          -95446504,
          62263698,
          -41251344,
          218236973,
          -143415857,
          -115700468,
          164122933,
          -397795036,
          -94526749
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -1,
          3,
          -74,
          181,
          -26486,
          1999,
          113111,
          -93796,
          1154215,
          -18554618,
          40918877,
          1402067,
          173138007,
          -185622458,
          -113391879,
          -17393984,
          -32226537,
          -5627766,
          41566976,
          10627834,
          35097290,
          8032754,
          -90490365,
          140475734,
          22596715,
          44173580,
          -16455438,
          32048072,
          -69015093,
          -178649261
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          1,
          2,
          45,
          305,
          44151,
          -124295,
          66573,
          -664575,
          664091,
          -17101722,
          -10630465,
          -55600324,
          58496703,
          41428081,
          -24445079,
          9104856,
          31071571,
          64379356,
          -144591647,
          -84045051,
          -319312047,
          11519038,
          -150390553,
          -43554879,
          -309431502,
          -111124230,
          -110569565,
          -347687192,
          40457159,
          -699219954
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          -3,
          12,
          -62,
          -61,
          -86,
          -69,
          1501,
          1880,
          940457,
          13620817,
          -2022412,
          -50323728,
          8458964,
          12446591,
          -1672885,
          -13632311,
          -19425686,
          6235300,
          -37376193,
          -3186714,
          3894733,
          9542325,
          -2333569,
          6813082,
          20327617,
          4210379,
          -32113523,
          73527611,
          3651065,
          -3889966,
          -37725713,
          55432442,
          -74099284,
          -180384664
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          1,
          1,
          -62,
          -9,
          15350,
          34953,
          -297,
          -39441,
          -930933,
          -9309808,
          6066953,
          43502119,
          46962840,
          29777081,
          86082853,
          -93806072,
          -45207884,
          -39849334,
          -362964154,
          43805675,
          121829016,
          75388692,
          85728244,
          203721855,
          -27139303,
          -98420881,
          -95662693,
          184387796,
          -132213995,
          -121873828
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          0,
          2,
          -84,
          79,
          -15912,
          2361,
          -4669,
          -155829,
          174198,
          -14675334,
          32042436,
          5897970,
          -10162370,
          -14859470,
          199719501,
          91794719,
          144282168,
          100173609,
          75157661,
          -208286089,
          53729324,
          53292649,
          -110689202,
          287836348,
          -5035222,
          147972300,
          -40960433,
          -2554415,
          -167660525,
          -384498044
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          0,
          1,
          38,
          187,
          26859,
          -50413,
          27120,
          -513552,
          -197955,
          -14373452,
          -8557180,
          -40364367,
          11612304,
          18933144,
          -7685296,
          43021615,
          -91157354,
          -12098680,
          -69833979,
          -56165265,
          117481220,
          -385601083,
          170856486,
          78253823,
          154494511,
          291884778,
          -111242873,
          -400287157,
          137516496,
          -554839297
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -1,
          -1,
          2,
          3,
          28,
          11,
          74896,
          202926,
          117166,
          -569256,
          -639676,
          -28367804,
          -9238030,
          33655475,
          -38880644,
          10711507,
          2362578,
          44934761,
          -257418766,
          -176356289,
          110092589,
          -79667325,
          -71860719,
          84275011,
          86882406,
          207718035,
          -215150439,
          -49664747,
          257688915,
          40785916,
          -2230890,
          -845257348
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          0,
          1,
          -61,
          64,
          -5978,
          -14436,
          35358,
          -185319,
          8332,
          -14688421,
          24303484,
          3391141,
          -21679029,
          -11555543,
          94883387,
          28441173,
          14249381,
          33924047,
          45021917,
          353111497,
          -218606619,
          -104713193,
          -5301826,
          196400261,
          213432231,
          -131102143,
          47878217,
          -65559441,
          -30475100,
          -531910767
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          0,
          1,
          42,
          115,
          26032,
          -42507,
          67684,
          -455784,
          -209852,
          -14399423,
          -7692190,
          -29290774,
          -26392988,
          -19265993,
          2585232,
          3390060,
          -90734087,
          8394101,
          -50991175,
          -70505380,
          28142012,
          302980704,
          -103746686,
          -69576575,
          507614076,
          -91842046,
          -57338282,
          -262321475,
          414059076,
          -578826834
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -2,
          -2,
          1,
          2,
          10,
          -7,
          60458,
          118235,
          -28414,
          -625668,
          -1316426,
          -22862498,
          -3188201,
          46703297,
          -4715073,
          40854080,
          -29071512,
          -33957476,
          31897327,
          37525404,
          -72760460,
          58298282,
          67113443,
          -51761366,
          -315848847,
          -166040522,
          16507086,
          330978466,
          544730217,
          89503089,
          -17869957,
          -857655943
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          1,
          2,
          -23,
          42,
          19794,
          -33754,
          24847,
          -301102,
          -619521,
          -10219414,
          1272945,
          15422209,
          -552809,
          -1297363,
          42546189,
          -1125984,
          -40051919,
          -68364674,
          29821319,
          28872338,
          -92094680,
          -20182824,
          -80696083,
          -156124398,
          -31417092,
          294292114,
          -588786564,
          549602982,
          381059082,
          -686012391
        ],
        [
          0,
          0,
          0,
          7,
          -2462,
          525,
          931,
          840,
          -551,
          2645,
          952,
          -408,
          338,
          1198,
          1494,
          -3803,
          -343,
          22094,
          42020,
          3205,
          15162,
          685275,
          -128221,
          69415,
          668840,
          558262,
          1315939,
          725480,
          3898546,
          670399,
          -2787046,
          -5227750,
          -3898495,
          -5201636,
          2284875,
          4206914,
          1927181,
          -43953,
          2572809,
          14224847,
          1912317,
          6402390,
          -11556255,
          -4242891,
          -17663900,
          -13165505,
          6366633,
          -58527144,
          -205020232
        ],
        [
          0,
          0,
          0,
          2,
          -328,
          -24,
          586,
          802,
          -3144,
          1332,
          2053,
          -489,
          1215,
          12987,
          10743,
          734,
          1091,
          84866,
          -13625,
          -46985,
          9644,
          919922,
          -277747,
          434072,
          -1332059,
          3053667,
          -291152,
          -2406511,
          4255582,
          977774,
          -3451407,
          -5833989,
          -3962648,
          -6204209,
          2004148,
          4421670,
          2136773,
          -89654,
          2591691,
          14495024,
          2005859,
          5848784,
          -9428058,
          -4520908,
          -17696449,
          -13278762,
          8192506,
          -59168171,
          -206241856
        ],
        [
          0,
          0,
          0,
          0,
          -202,
          1856,
          -1992,
          -724,
          231,
          -330,
          304,
          611,
          446,
          6840,
          6412,
          3141,
          -2190,
          33512,
          4627,
          -177603,
          -348188,
          -437615,
          238359,
          369272,
          -2217852,
          3637697,
          -983919,
          -3187789,
          4337363,
          1005668,
          -3627273,
          -6103271,
          -3992449,
          -6600828,
          1894901,
          4474006,
          2228434,
          -112389,
          2594999,
          14603546,
          2022096,
          5588865,
          -8639429,
          -4581422,
          -17714107,
          -13438723,
          8826478,
          -59664641,
          -206656974
        ],
        [
          0,
          0,
          0,
          1,
          205,
          0,
          7450,
          -4178,
          705,
          768,
          1014,
          -1281,
          -350,
          -2938,
          -13970,
          -3244,
          4547,
          45714,
          -27807,
          -38810,
          -11258,
          -539360,
          337296,
          162920,
          -3728434,
          1165666,
          -1648063,
          -170084,
          4009587,
          567717,
          -3146352,
          -6468249,
          -4108358,
          -6748803,
          1777251,
          4373017,
          2314953,
          -139287,
          2601574,
          14753773,
          1882868,
          5271561,
          -8705922,
          -4215999,
          -17812075,
          -14463891,
          8613334,
          -62125491,
          -206317844
        ],
        [
          0,
          0,
          0,
          0,
          -200,
          1857,
          -1986,
          -719,
          251,
          -319,
          -164,
          571,
          278,
          6710,
          5958,
          13218,
          -9903,
          25765,
          -36510,
          -196155,
          309439,
          -573572,
          372958,
          16284,
          -5147181,
          294143,
          -2481854,
          765636,
          3901944,
          379240,
          -3039001,
          -6847684,
          -4178985,
          -7122198,
          1637784,
          4363978,
          2424609,
          -166852,
          2611711,
          14915584,
          1829940,
          4917711,
          -8145540,
          -4072716,
          -17875731,
          -15113962,
          8985633,
          -63760191,
          -206476913
        ],
        [
          0,
          0,
          0,
          0,
          794,
          -781,
          2131,
          8257,
          -1312,
          1228,
          1191,
          -1065,
          -531,
          -3054,
          -13994,
          -3469,
          4227,
          45937,
          -27817,
          -38838,
          -11211,
          -539482,
          337343,
          163085,
          -3732554,
          1166169,
          -1650808,
          -170888,
          4009688,
          567635,
          -3146687,
          -6469400,
          -4108554,
          -6750234,
          1776772,
          4373177,
          2315310,
          -139372,
          2601603,
          14754269,
          1882841,
          5270516,
          -8703283,
          -4215966,
          -17812215,
          -14465109,
          8615430,
          -62128878,
          -206319013
        ],
        [
          0,
          0,
          0,
          0,
          -200,
          1859,
          -1989,
          -724,
          239,
          -306,
          182,
          441,
          310,
          6506,
          7484,
          -4033,
          16839,
          137551,
          -108937,
          212247,
          -6559,
          -561862,
          326425,
          456246,
          -6480270,
          1996589,
          -3512201,
          -1168800,
          4142550,
          586476,
          -3457521,
          -7243860,
          -4251008,
          -7739386,
          1446253,
          4511841,
          2557658,
          -198294,
          2621457,
          15092186,
          1879104,
          4587732,
          -6833557,
          -4248636,
          -17906102,
          -15182604,
          10137689,
          -64209195,
          -207224599
        ],
        [
          0,
          0,
          0,
          1,
          -1404,
          -5675,
          -1845,
          -1030,
          -467,
          339,
          -1984,
          -322,
          140,
          -23213,
          12171,
          -2358,
          3700,
          39302,
          -21661,
          -35397,
          -10490,
          -542084,
          342040,
          135165,
          -3531626,
          969404,
          -1495228,
          78501,
          3981942,
          545514,
          -3092475,
          -6410379,
          -4102115,
          -6657463,
          1804121,
          4355725,
          2295360,
          -134840,
          2600279,
          14730206,
          1876305,
          5326385,
          -8899165,
          -4195732,
          -17811053,
          -14444384,
          8452327,
          -62050153,
          -206244935
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          3,
          4,
          -27,
          -25,
          -17,
          -7,
          -80,
          348,
          463,
          876,
          8189,
          -844,
          -987,
          -502508,
          -3021236,
          2883798,
          -3083692,
          -4647038,
          3057240,
          25457812,
          8562797,
          -594204,
          -2572273,
          -14095157,
          -10679960,
          -11726635,
          6014642,
          9854383,
          5061783,
          -444000,
          6471254,
          36500117,
          3651867,
          15819456,
          -34630904,
          -8449324,
          -45384072,
          -38751883,
          9789536,
          -159328493,
          -521038651
        ],
        [
          0,
          0,
          0,
          0,
          -754,
          -2890,
          -973,
          -539,
          -313,
          616,
          1160,
          -370,
          1408,
          38863,
          -28811,
          2180,
          -6437,
          -35170,
          55080,
          39279,
          -1778,
          -582870,
          428355,
          -303696,
          -533684,
          -1994177,
          820611,
          3812325,
          3553010,
          209100,
          -2272411,
          -5515025,
          -3992626,
          -5259830,
          2206784,
          4081283,
          1992480,
          -67023,
          2573375,
          14331499,
          1773557,
          6138903,
          -11789477,
          -3879783,
          -17744208,
          -14103646,
          5998218,
          -60721123,
          -204572469
        ],
        [
          0,
          0,
          0,
          0,
          246,
          -293,
          2377,
          1017,
          -114,
          486,
          1942,
          -291,
          32,
          11541,
          58793,
          15240,
          -15892,
          -51412,
          73566,
          53056,
          -1602,
          -582259,
          436721,
          -369792,
          -158263,
          -2437107,
          1119632,
          4367488,
          3491136,
          156295,
          -2155062,
          -5403827,
          -3981174,
          -5078030,
          2259919,
          4044379,
          1954381,
          -58411,
          2571101,
          14286957,
          1758268,
          6244274,
          -12181806,
          -3832725,
          -17744454,
          -14082627,
          5668292,
          -60611685,
          -204430081
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          2,
          3,
          -91,
          -306,
          73112,
          107685,
          -93569,
          27800,
          -552388,
          -32812227,
          -5789148,
          56003112,
          -22596311,
          17032888,
          -101431970,
          -29502217,
          171085412,
          96966797,
          48029428,
          27766891,
          121884967,
          11728033,
          150420405,
          132814195,
          -157259440,
          -174129041,
          -42676539,
          -60173435,
          758359279,
          -676811842
        ],
        [
          0,
          0,
          0,
          5,
          1414,
          1810,
          -1187,
          -747,
          -4135,
          928,
          -744,
          248,
          -30,
          -12433,
          -10447,
          -7014,
          -1657,
          -49017,
          67870,
          43292,
          1958,
          -593470,
          442877,
          -373378,
          51211,
          -2491375,
          1264517,
          4447539,
          3481317,
          155953,
          -2130284,
          -5343182,
          -3972134,
          -4997759,
          2283984,
          4033830,
          1934937,
          -54030,
          2568830,
          14258112,
          1757317,
          6298698,
          -12329703,
          -3829318,
          -17734608,
          -14023147,
          5547795,
          -60442035,
          -204319006
        ],
        [
          0,
          0,
          0,
          -1,
          -2401,
          2692,
          -493,
          1046,
          818,
          411,
          -143,
          445,
          229,
          -12978,
          -10190,
          -6919,
          -1097,
          -48912,
          67505,
          43313,
          1886,
          -593475,
          442762,
          -372594,
          45390,
          -2486757,
          1260174,
          4441726,
          3482002,
          156435,
          -2131619,
          -5344900,
          -3972377,
          -5000306,
          2283227,
          4034302,
          1935506,
          -54158,
          2568883,
          14258890,
          1757462,
          6297168,
          -12324571,
          -3829786,
          -17734783,
          -14024065,
          5552141,
          -60445211,
          -204322179
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          1,
          -13,
          -16,
          -15,
          -5,
          400,
          563,
          19854,
          968324,
          -215444,
          -10974589,
          -1878736,
          -8760254,
          13313057,
          48169911,
          71143517,
          -67201572,
          168570654,
          3545144,
          25098850,
          -29957448,
          15802961,
          -25971172,
          -21317083,
          -14262286,
          244762364,
          -428702302,
          -39854301,
          -103298427,
          159926282,
          -179948120,
          96043461,
          -374910749
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 32,
      "flags": [
        786528,
        1179650,
        1179744,
        1179746,
        1179794,
        1179818,
        1179830,
        1179836,
        1179839,
        1185937,
        1185938,
        1185961,
        1185962,
        1185973,
        1185974,
        1185979,
        1185980,
        1185982,
        1185983,
        1376352,
        1382496,
        1382497,
        1382545,
        1382569,
        1382581,
        1382587,
        1382590,
        1474656,
        1480800,
        1480801,
        1480849,
        1480873,
        1480885,
        1480891,
        1480894,
        1523808,
        1529952,
        1529953,
        1530001,
        1530025,
        1530037,
        1530043,
        1548384,
        1554528,
        1554529,
        1554577,
        1554601,
        1554613,
        1566816,
        1566817,
        1566865,
        1566889,
        2752514,
        3096672,
        3121248,
        3127392,
        3127393,
        3133536,
        3139680,
        3139681
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          133,
          42,
          27,
          48,
          54,
          12,
          135,
          539,
          97,
          555,
          314,
          57,
          323,
          377,
          3331,
          3920,
          -4607,
          -44,
          -3540,
          5388,
          9730,
          -5707,
          -6824,
          -1639,
          9967,
          -17965,
          -3853,
          9187,
          654,
          370,
          -2967,
          -8248,
          12012,
          15942,
          -3069,
          -13470,
          6516,
          12826,
          -16031,
          9251,
          -3409,
          4707,
          -6350,
          12924,
          -13507,
          3867,
          -2710,
          7597,
          -14674,
          30531,
          -53809,
          20482,
          -48943,
          159463,
          101132,
          -92505
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          -1,
          -12,
          -12,
          -40,
          -284,
          1798,
          191225,
          -352299,
          2427745,
          2214523,
          32134930,
          -8247509,
          21227837,
          -6287525,
          98898976,
          -69572119,
          27608708,
          -4538572,
          -16811194,
          44895625,
          10819637,
          4510813,
          12244342,
          14629677,
          -2415275,
          -14009855,
          12284064,
          24423832,
          -52415461,
          -67623474,
          -3441711,
          -9297619,
          19135476,
          -446366,
          -5987476,
          -42593267,
          35103521,
          38185714,
          30103999,
          -81311333,
          -11554133,
          -11662141,
          16812217,
          -46609995,
          73261033,
          -272600650,
          -128177175,
          -563297596,
          199927942
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          -2,
          -14,
          26,
          -42,
          -1,
          614,
          5347,
          -111134,
          -1343444,
          -705126,
          11253114,
          32615875,
          10146090,
          -25533233,
          114873640,
          -10136434,
          18114662,
          14621540,
          -35877181,
          11316278,
          60663436,
          6876313,
          -8383704,
          24048581,
          7233918,
          26512588,
          -27661833,
          -3025839,
          8379157,
          29847810,
          6861687,
          -8179352,
          34918944,
          -36472397,
          11568989,
          8316337,
          -3962461,
          14590580,
          2808388,
          -10950325,
          9284168,
          15788224,
          -15602340,
          -19101225,
          -24903781,
          -94007869,
          -125509694,
          -4583617,
          122574342,
          -5654242
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          8,
          2,
          -9,
          -23,
          -72,
          -153,
          -523,
          6775,
          -212640,
          -296110,
          5551090,
          4099127,
          43503114,
          6447838,
          52186003,
          -22124140,
          -51061018,
          9909788,
          29547071,
          18917718,
          55729231,
          1711773,
          75133966,
          -40236825,
          -16756695,
          -35351802,
          -28664614,
          -43978676,
          -2569094,
          -44335236,
          -23607770,
          25065837,
          24723881,
          25571534,
          -9368608,
          -31987550,
          18323927,
          48698119,
          -80635435,
          30212658,
          46692856,
          33681152,
          -18251090,
          79889193,
          -29166983,
          -83996762,
          -347854570,
          -40813395,
          161064240,
          -353332285,
          388667202
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          2,
          -13,
          -11,
          -1,
          -248,
          1997,
          -30775,
          -97319,
          1609550,
          459804,
          10904963,
          -866984,
          8954708,
          743218,
          612271,
          -19437908,
          -72478036,
          -865897,
          59692421,
          -20745254,
          6567083,
          -27080672,
          24281258,
          10574881,
          32364438,
          156016369,
          97639118,
          84589492,
          -14668514,
          -15121093,
          -35935003,
          135125300,
          -17833627,
          -38829071,
          75601223,
          -76766958,
          125636563,
          46282573,
          -82854700,
          -73916670,
          98378276,
          -58424361,
          -73882577,
          -87671709,
          -256001585,
          189367072,
          -154078325,
          79867470,
          -51003426
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -7,
          -3,
          13,
          -117,
          848,
          8284,
          -74437,
          1108159,
          603831,
          7106429,
          -955022,
          2904489,
          -491600,
          9147503,
          3512070,
          -7077943,
          17258782,
          53910588,
          -13593433,
          -19603063,
          -48812814,
          28391363,
          14293175,
          -42980214,
          38330197,
          35605991,
          7693397,
          166547860,
          65041515,
          97200621,
          -183206402,
          -18018806,
          89401428,
          -208296371,
          -10598965,
          75935370,
          57344042,
          119396860,
          -107420992,
          13886472,
          -21802714,
          193955951,
          38297403,
          -133682176,
          -130099272,
          -287823366,
          192898009,
          -208120735
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          3,
          10,
          61,
          130,
          515,
          54998,
          -78628,
          -372372,
          221601,
          6638864,
          -2571567,
          3500534,
          -394201,
          8807330,
          2206090,
          -6462979,
          11308122,
          46714011,
          -12613920,
          -17059412,
          -21964498,
          22917961,
          34732387,
          -14496982,
          -6625110,
          13584984,
          -33901492,
          4034417,
          48878489,
          21588120,
          -36649435,
          14966776,
          -13142887,
          198066739,
          -167004096,
          -157604060,
          -155426296,
          -3604266,
          1647986,
          -338103377,
          -307401233,
          26573338,
          138218695,
          33649107,
          -155938597,
          -145078956,
          240399018,
          -278925771
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          17,
          30,
          155,
          526,
          838,
          99479,
          -103195,
          -2678801,
          -200723,
          5782250,
          -3857281,
          2480304,
          680526,
          4210383,
          -115214,
          -7195260,
          14042775,
          47845916,
          -17919391,
          -3025231,
          -12794170,
          2716432,
          22841344,
          -13841695,
          -13408804,
          -12692258,
          -69430377,
          357906,
          -2283722,
          -28973215,
          336421,
          -28453452,
          -84682327,
          74240436,
          -10866680,
          -41892674,
          -86331962,
          233319685,
          -108851543,
          388917010,
          65955662,
          -252856385,
          179706118,
          341777767,
          -270730947,
          84942049,
          392264215,
          -461995691
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          0,
          21,
          34,
          186,
          598,
          737,
          122661,
          -127313,
          -3233168,
          -483432,
          5069363,
          -4297456,
          2207198,
          1994077,
          2779668,
          -1094448,
          -5572260,
          19462966,
          38940870,
          -14822478,
          6880981,
          -17431388,
          6577431,
          32071746,
          9456012,
          21262967,
          20302183,
          -43553193,
          16102123,
          -21207349,
          -16031457,
          38389051,
          -27241980,
          -107703128,
          -7394074,
          83574359,
          59902309,
          211384187,
          -142212608,
          56675622,
          -294910737,
          300099030,
          4612447,
          103229506,
          373770468,
          -349386489,
          172880514,
          507166628,
          -443537706
        ],
        [
          0,
          0,
          0,
          1,
          -797,
          1804,
          -8905,
          -5167,
          3637,
          -28515,
          15681,
          161984,
          -258360,
          -176845,
          325301,
          163561,
          74481,
          281213,
          -796190,
          -308206,
          6312296,
          4336858,
          -3468790,
          3011151,
          -4649956,
          -354582,
          -2445301,
          7277339,
          -15767154,
          -10163272,
          -18233276,
          744113,
          2565544,
          -32753425,
          -535276,
          -3557310,
          -3880043,
          144405,
          6276629,
          22951001,
          -24693221,
          -25159971,
          3487342,
          1037551,
          11727525,
          -3095643,
          5473106,
          4036120,
          -24803195,
          -22309356,
          18137371,
          6082743,
          -5473742,
          1048040,
          -28971165,
          -87943633,
          -37991162,
          -40543622,
          59872496,
          -721909122
        ],
        [
          0,
          0,
          -7,
          2,
          -225,
          338,
          20246,
          -3509,
          -10169,
          -18340,
          17681,
          -2156,
          8648,
          -75060,
          196171,
          144265,
          -57353,
          340678,
          -6490,
          406116,
          4470873,
          3794083,
          -3579672,
          3745410,
          -2060377,
          -1413301,
          -3250355,
          5787345,
          -11403159,
          -12409355,
          -16287464,
          2549548,
          2355677,
          -27987129,
          -984506,
          -4614818,
          -937324,
          3303702,
          4964198,
          17248460,
          -19825209,
          -19089221,
          -305486,
          2556215,
          9639874,
          -1628276,
          3281972,
          6153889,
          -23942235,
          -18458309,
          15239546,
          6741113,
          -7641719,
          6804872,
          -35184655,
          -70133919,
          -41343350,
          -2460495,
          67421124,
          -642702685
        ],
        [
          0,
          0,
          0,
          1,
          -837,
          1769,
          -8985,
          -5228,
          3508,
          -28839,
          -4985,
          100795,
          320077,
          -128751,
          311836,
          133240,
          66202,
          14330,
          -947948,
          -209682,
          5865426,
          3213774,
          -3284620,
          1742128,
          -4543359,
          -97732,
          -2819331,
          6979536,
          -14774108,
          -6789751,
          -15922237,
          -509115,
          2020834,
          -28036167,
          -623828,
          -2909682,
          -4094631,
          -951440,
          4454379,
          18979665,
          -21699598,
          -21858013,
          4662102,
          1256508,
          8683366,
          -3485066,
          5928077,
          1916072,
          -20198555,
          -18620580,
          14336233,
          4573842,
          -3619441,
          -249536,
          -22986943,
          -82863956,
          -34629647,
          -48758715,
          67660724,
          -576883322
        ],
        [
          0,
          0,
          5,
          0,
          5752,
          7403,
          8446,
          5312,
          -7647,
          -18786,
          18046,
          -4730,
          10340,
          -75951,
          197714,
          144486,
          -56048,
          338731,
          -15560,
          399268,
          4488698,
          3794497,
          -3578278,
          3731660,
          -2087366,
          -1401112,
          -3244626,
          5802571,
          -11445957,
          -12370184,
          -16298806,
          2524376,
          2355434,
          -28017507,
          -980491,
          -4601207,
          -969537,
          3265352,
          4969151,
          17290411,
          -19864248,
          -19139047,
          -259436,
          2542021,
          9647335,
          -1646113,
          3308102,
          6121522,
          -23931423,
          -18482637,
          15252596,
          6727475,
          -7610580,
          6738940,
          -35094592,
          -70307991,
          -41298776,
          -2904697,
          67398375,
          -642884702
        ],
        [
          0,
          0,
          0,
          1,
          -871,
          1724,
          -8885,
          -4792,
          5222,
          -41565,
          71835,
          -271585,
          -29677,
          -38343,
          193209,
          157431,
          -84560,
          423062,
          230524,
          585041,
          4235557,
          3998267,
          -3755101,
          4305407,
          -1489518,
          -1777591,
          -3478104,
          5642067,
          -10840506,
          -14050214,
          -16760454,
          3341901,
          2486190,
          -28589996,
          -1110725,
          -5156721,
          -171156,
          4432463,
          5155764,
          17135170,
          -19801464,
          -18800368,
          -1522008,
          2975742,
          10026099,
          -1224422,
          2729522,
          7315382,
          -25393881,
          -18795217,
          15744314,
          7422762,
          -8806689,
          8742747,
          -39059361,
          -68759779,
          -44136166,
          8853968,
          69774103,
          -671804235
        ],
        [
          0,
          0,
          3,
          -6,
          -4017,
          -6210,
          4977,
          20400,
          11230,
          -13156,
          15390,
          -93,
          8595,
          -66245,
          178094,
          142627,
          -74706,
          364580,
          107212,
          493004,
          4246931,
          3785957,
          -3598925,
          3915227,
          -1721073,
          -1566483,
          -3326553,
          5598415,
          -10867750,
          -12894497,
          -16144763,
          2862016,
          2357739,
          -27601390,
          -1036274,
          -4786294,
          -533783,
          3783334,
          4896265,
          16713001,
          -19333177,
          -18459338,
          -879415,
          2737760,
          9537659,
          -1406862,
          2957807,
          6555100,
          -24072559,
          -18146919,
          15067354,
          6910065,
          -8029901,
          7633144,
          -36313809,
          -67968568,
          -41917604,
          3087194,
          67795314,
          -640150907
        ],
        [
          0,
          0,
          2,
          -3,
          -1280,
          -1310,
          -624,
          -35246,
          -28399,
          40568,
          -22055,
          256,
          -341,
          105629,
          -171687,
          110927,
          -424257,
          844251,
          2397155,
          2249782,
          -297508,
          3603318,
          -3969798,
          7320915,
          5139661,
          -4652261,
          -4851998,
          1755366,
          -847,
          -22619899,
          -13180161,
          9154850,
          2386315,
          -19664968,
          -2077441,
          -8224622,
          7619700,
          13449680,
          3494662,
          5804766,
          -9293847,
          -5639002,
          -12464400,
          6393685,
          7417929,
          3069868,
          -3602194,
          14620600,
          -26576938,
          -11760149,
          11505016,
          10285397,
          -15826140,
          24323332,
          -58930814,
          -23895631,
          -53309771,
          115102605,
          75071148,
          -585095357
        ],
        [
          0,
          0,
          0,
          0,
          538,
          2482,
          4141,
          -9065,
          59519,
          55146,
          -31640,
          9481,
          497,
          137936,
          -232349,
          103948,
          -487642,
          934448,
          2808501,
          2562305,
          -1096897,
          3592650,
          -4043023,
          7954261,
          6360491,
          -5208538,
          -5121298,
          1080411,
          1910731,
          -24425626,
          -12706709,
          10301548,
          2403102,
          -18356728,
          -2262958,
          -8854263,
          9077703,
          15196900,
          3280257,
          3942367,
          -7572983,
          -3425978,
          -14552140,
          7045295,
          7100629,
          3873861,
          -4777329,
          16102200,
          -27126331,
          -10701420,
          10948804,
          10920284,
          -17256894,
          27331457,
          -63105478,
          -16188236,
          -55443562,
          135231854,
          76311146,
          -578377509
        ],
        [
          0,
          0,
          3,
          4,
          -3112,
          3303,
          5053,
          16254,
          -22536,
          52561,
          -28763,
          3708,
          -230,
          124197,
          -208563,
          107258,
          -454527,
          881041,
          2591977,
          2400787,
          -698118,
          3569025,
          -3997375,
          7593512,
          5733551,
          -4913662,
          -4987486,
          1417459,
          955242,
          -23400950,
          -12882342,
          9677042,
          2379378,
          -18897395,
          -2167988,
          -8508891,
          8318957,
          14264200,
          3344092,
          4797469,
          -8374953,
          -4476229,
          -13444194,
          6710577,
          7184984,
          3450379,
          -4161752,
          15280329,
          -26712133,
          -11145895,
          11133819,
          10550224,
          -16465974,
          25738064,
          -60772399,
          -19991902,
          -54221553,
          124625903,
          75785420,
          -577869414
        ],
        [
          0,
          0,
          -5,
          -3,
          2239,
          3578,
          -13975,
          19424,
          -13233,
          52218,
          -27906,
          2984,
          -730,
          121258,
          -203607,
          107954,
          -449732,
          874900,
          2561793,
          2377621,
          -636949,
          3572380,
          -3993071,
          7549319,
          5642205,
          -4873062,
          -4967680,
          1469370,
          809097,
          -23274963,
          -12924881,
          9594388,
          2379532,
          -19008376,
          -2154309,
          -8464216,
          8210790,
          14136898,
          3363991,
          4945940,
          -8512012,
          -4650140,
          -13291028,
          6662449,
          7215491,
          3390885,
          -4074410,
          15175018,
          -26684029,
          -11234524,
          11184561,
          10506973,
          -16364385,
          25518254,
          -60479813,
          -20588492,
          -54077930,
          123143139,
          75697021,
          -578742459
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          -4,
          -60,
          27,
          -69,
          3929,
          2308,
          -1343,
          -915823,
          -36949234,
          5708754,
          -24425468,
          -181190,
          -831841,
          7558900,
          10301684,
          -6108211,
          -3135802,
          -1036122,
          9893061,
          -18841615,
          3147773,
          10241779,
          201043,
          -1463637,
          -1542169,
          -6452825,
          10545739,
          14078985,
          -760618,
          -9614371,
          5948313,
          11069024,
          -12620215,
          5263078,
          -1187133,
          5294303,
          -8531925,
          15160457,
          -11001260,
          2707296,
          -47759,
          8808582,
          -17713182,
          25336525,
          -52398488,
          16185560,
          -55324491,
          125801089,
          57587539,
          -212910408
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          39,
          39,
          -2,
          157,
          1562,
          552,
          5351,
          -388954,
          -9999369,
          -6496294,
          55629180,
          -16377466,
          -5011928,
          18742726,
          6591784,
          -7645099,
          -5542125,
          -21414513,
          45942900,
          -31314098,
          5969496,
          18797998,
          4646626,
          26892030,
          -2119247,
          -13413885,
          26354212,
          27935418,
          -588579,
          -31408539,
          33114813,
          38901449,
          -39989959,
          9783261,
          -2165717,
          13859763,
          -20350879,
          22086077,
          -4096740,
          21981678,
          -8984218,
          4222088,
          -19404030,
          46298495,
          -42752390,
          184683234,
          22002617,
          324413301,
          -108241761,
          171901624
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          10,
          -6,
          6,
          -134,
          -606,
          -4533,
          -5834,
          38220,
          27591927,
          -2701369,
          5015835,
          4272059,
          -8022471,
          -3714326,
          -5551149,
          -2079218,
          -3556909,
          -14645334,
          12355212,
          -29216032,
          10988061,
          -12693355,
          614147,
          -3536370,
          6742613,
          -1827303,
          -6822650,
          4796144,
          2247136,
          -17458336,
          -21834653,
          -959845,
          7381913,
          5061969,
          10633616,
          -19157001,
          -7172709,
          11793600,
          -7383369,
          2987747,
          11123684,
          -15274372,
          -2677288,
          -501696,
          9526598,
          -20736844,
          -77587661,
          -73760326,
          -40056449,
          288942983,
          378003455
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -29,
          -2,
          356,
          -945,
          -759,
          7890,
          8563,
          -3081282,
          -167005,
          16097,
          -635589,
          -525620,
          3047376,
          1797138,
          -1360612,
          807889,
          -2655118,
          203853,
          -823553,
          3396386,
          -7626585,
          -2928423,
          -7690233,
          -444683,
          1015554,
          -14092942,
          -110171,
          -1054904,
          -2515688,
          -1071835,
          2669245,
          10478682,
          -11106082,
          -11602946,
          2764914,
          3178,
          4917546,
          -1770297,
          2983474,
          667332,
          -9670805,
          -9701762,
          7683378,
          2050021,
          -1285722,
          -1525909,
          -9030510,
          -40669486,
          -14035565,
          -29540601,
          23636998,
          -295879742
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -16,
          -16,
          -130,
          -537,
          -128,
          -37526,
          87296,
          2334543,
          802736,
          2696349,
          891162,
          -138525,
          3443692,
          19120447,
          6677139,
          -1468571,
          28623139,
          48234051,
          10508816,
          3797386,
          44418288,
          62468258,
          29210673,
          65019470,
          45556380,
          -49725288,
          -138998127,
          -162737871,
          21888011,
          -34268899,
          -35094838,
          81121828,
          23777458,
          -126300388,
          161248840,
          98428556,
          -50874245,
          27146296,
          200759614,
          -2059190,
          -170717146,
          -25938830,
          23722991,
          -144980253,
          89815126,
          -104360346,
          84225875,
          -603146666
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          15,
          1,
          2,
          -190,
          -252,
          -1465,
          -5414,
          -6093,
          -590022,
          -210911,
          29391395,
          6725896,
          -1391588,
          9441729,
          -8214874,
          -9469967,
          27122987,
          29809578,
          5629708,
          11287136,
          26393230,
          25512233,
          -19013905,
          7346468,
          62045862,
          26032230,
          28500024,
          16571351,
          -66232805,
          -2821245,
          -17064244,
          -22033951,
          17698972,
          -42354198,
          -2784916,
          18312023,
          67675255,
          -26210313,
          -101685558,
          -122986182,
          -115083979,
          -171170738,
          31699068,
          314721633,
          144729011,
          -139518296,
          -93204411,
          224480577,
          184839404,
          187276112,
          -403893814
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          10,
          22,
          183,
          392,
          1831,
          23148,
          -365302,
          -1893165,
          309069,
          13578560,
          5807265,
          4098344,
          -9055614,
          21181037,
          -7366294,
          -16245923,
          -10055004,
          3290181,
          10695888,
          -34581715,
          14297553,
          27595226,
          90483742,
          -89795960,
          -105237672,
          60055367,
          152461373,
          -52334323,
          71736730,
          93705881,
          81953065,
          64544585,
          23713200,
          -26943212,
          108982550,
          -78814905,
          54739832,
          45996591,
          81095938,
          27115308,
          -16549446,
          -20568377,
          77852115,
          -53824305,
          302428606,
          382427057,
          766413107,
          -299849913
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          10,
          19,
          170,
          385,
          1702,
          18750,
          -380652,
          -1763362,
          556830,
          15156181,
          3841871,
          10774006,
          -7689317,
          36606343,
          -21107310,
          6832637,
          -15779980,
          -43048049,
          28563772,
          -22091255,
          19980431,
          -29227547,
          -85363553,
          29903222,
          100286899,
          -15816924,
          -118993258,
          115790335,
          128834227,
          25180753,
          58344095,
          -146260849,
          -35193435,
          7741601,
          111608508,
          -91874013,
          -10202200,
          -10043344,
          -9484454,
          -20453461,
          -56708236,
          -39308926,
          98938490,
          -29507865,
          317161384,
          337524677,
          498258966,
          101030788
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          -3,
          -1,
          25,
          130,
          1620,
          -41059,
          -401225,
          9412,
          796293,
          10253997,
          -7916852,
          -7242713,
          16245540,
          -2432600,
          2896687,
          -2562962,
          -18927945,
          28532979,
          -41932145,
          -56571411,
          -25905011,
          -102624721,
          -23890274,
          -67711681,
          72074979,
          -188079549,
          52700177,
          -156040955,
          67105068,
          60917086,
          -25788107,
          -37798626,
          18808931,
          2893855,
          -29238279,
          15819996,
          125790432,
          34064523,
          -106605724,
          -36740708,
          -42104211,
          37045758,
          3091998,
          122416959,
          79975061,
          220721352,
          -334145688,
          -211001072
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          8,
          8,
          3,
          -5,
          55,
          461,
          551,
          2427,
          118536,
          -1341010,
          -1732910,
          4309901,
          39130345,
          35401974,
          -79477837,
          -40281387,
          -29790371,
          -43526311,
          10138822,
          41665808,
          -29934955,
          -15994155,
          19695419,
          -12239165,
          2623529,
          12783263,
          -2971408,
          28661637,
          21803872,
          -19800845,
          -19068308,
          -9379696,
          35561601,
          -16250033,
          12360946,
          -15695834,
          11557969,
          -4474617,
          16194882,
          -14847396,
          7187144,
          -17489427,
          5052698,
          -24472039,
          31488479,
          -37939313,
          30317137,
          -36110104,
          115443206,
          -19499365,
          -65132709
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          1,
          -25,
          -73,
          -496,
          -882,
          4366,
          3132180,
          140196,
          1563761,
          -661532,
          509234,
          2731164,
          4910088,
          24820830,
          7653458,
          -20579034,
          -18797828,
          138598883,
          7611339,
          12708833,
          -82170715,
          17285081,
          -109297676,
          -27089462,
          15223270,
          -61270010,
          -42851140,
          27042543,
          44546285,
          -39059875,
          -47417117,
          51232633,
          11465029,
          -2908042,
          -14020493,
          14943571,
          -24973099,
          -18541403,
          -34819708,
          4118419,
          3419187,
          13999951,
          -17035793,
          3380193,
          -194629394,
          20302480,
          -285564628,
          231353822,
          149292097
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          -2,
          -4,
          0,
          52,
          -230,
          1804,
          -128927,
          -403891,
          415827,
          398569,
          3020283,
          -1519648,
          980175,
          2883800,
          2788496,
          -5962454,
          17232465,
          -9764022,
          34754114,
          -45893208,
          31750198,
          47538895,
          -120144459,
          68917508,
          198183034,
          -38361594,
          96588638,
          6832017,
          -35900437,
          101977073,
          21988829,
          512764,
          -4282705,
          119794090,
          -24061010,
          -48003448,
          -7008670,
          -18607975,
          38871028,
          -67923741,
          -4033025,
          55129683,
          90383474,
          -11832761,
          176186805,
          80685997,
          166640119,
          14990275,
          247463022
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          -1,
          -15,
          -20,
          -70,
          -339,
          1001,
          -96164,
          -139967,
          2190210,
          596649,
          2547311,
          671043,
          630503,
          2859696,
          5069763,
          -2234895,
          -6983900,
          -11043066,
          7832533,
          -3063167,
          18184557,
          54163789,
          -38077149,
          29922124,
          52579892,
          -31223056,
          -14891891,
          72606872,
          29367521,
          -22803353,
          69307716,
          -255053627,
          -41257247,
          -286583501,
          99888107,
          71073787,
          66841577,
          40387087,
          -67819507,
          52368013,
          46495648,
          -80085345,
          -69362577,
          11105915,
          -128457122,
          183003042,
          -34005726,
          -3226329,
          125384595
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          0,
          -2,
          -5,
          -12,
          -1,
          -63,
          1579,
          -72347,
          -233644,
          970580,
          518131,
          8873149,
          4127930,
          3999025,
          -3134736,
          2117120,
          -3844247,
          -9316939,
          -9665522,
          -13567085,
          7785183,
          14935298,
          -40168147,
          -25532954,
          32956938,
          -86905015,
          -89207708,
          12867989,
          -68058738,
          -40860868,
          98029643,
          -218758587,
          -49706174,
          -55874937,
          -28352931,
          7772256,
          -54256038,
          255322458,
          -86794795,
          -17506571,
          -110334505,
          -67920975,
          48370340,
          85475922,
          61752577,
          28628068,
          345549030,
          -78320135,
          308706824,
          247943204
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          15,
          16,
          132,
          443,
          1215,
          29397,
          -244636,
          -1890000,
          498961,
          10109257,
          3262547,
          8359815,
          -2335237,
          6758641,
          -2982106,
          1806154,
          -3838204,
          -7973164,
          7694459,
          29925692,
          -5608138,
          -13241660,
          -19236096,
          2100406,
          -4390505,
          -56703539,
          -87184422,
          35244621,
          -21443167,
          27189078,
          -74419713,
          187163062,
          143140694,
          129953765,
          -171811122,
          26122348,
          214252103,
          -153082153,
          114416714,
          189909702,
          659025,
          6289402,
          144917201,
          10022244,
          167359671,
          -49310543,
          643312217,
          169800725
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          10,
          14,
          106,
          304,
          614,
          28239,
          -251520,
          -1323747,
          381588,
          6097010,
          2582872,
          3478282,
          -438895,
          9256257,
          6470475,
          8572399,
          3606304,
          -17578665,
          -2310735,
          19141817,
          -34663477,
          3591604,
          -21224289,
          46781416,
          37681290,
          -33061982,
          60543660,
          -38973392,
          -104672575,
          -15731048,
          -31813963,
          -76690500,
          -48978118,
          -149209686,
          -260199538,
          -19625638,
          -40364326,
          224773708,
          201779023,
          -128888598,
          130830632,
          -113682241,
          35211954,
          -59838005,
          263996340,
          177995159,
          608660274,
          91542795
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          -1,
          -3,
          -11,
          -30,
          -65,
          -228,
          1666,
          -64979,
          -443565,
          2002695,
          628837,
          7545822,
          -1733552,
          -1559109,
          23960373,
          -1380864,
          5456935,
          -3464873,
          -19570094,
          -615584,
          -3756729,
          -39579526,
          -20074292,
          -65527534,
          9447193,
          -46079083,
          61934509,
          110862194,
          -86866131,
          12135005,
          -64178060,
          -24558907,
          -13707767,
          251935132,
          -134098228,
          -71633161,
          23286705,
          -132949192,
          -17929703,
          78294087,
          -49761504,
          -54217370,
          77049039,
          67322559,
          90375445,
          129048373,
          404165656,
          -57216383,
          -476938774,
          35194699
        ],
        [
          0,
          0,
          0,
          0,
          0,
          12,
          -24,
          -126,
          -80,
          6487,
          -4712,
          9961,
          -13321,
          438235,
          1028311,
          112994,
          180241,
          -3945893,
          -5756086,
          -1011846,
          12383477,
          -5906261,
          -6976329,
          -13506366,
          -14044496,
          4348488,
          -12790762,
          17839834,
          -33522455,
          30023922,
          -15786900,
          -20770627,
          -1668088,
          -19956971,
          -2696386,
          1568911,
          -17905124,
          -21286963,
          -11566256,
          4811892,
          -25933257,
          -23115171,
          33959402,
          5349575,
          -15688930,
          -17097951,
          25960823,
          -26499469,
          5078044,
          -6069167,
          -9083256,
          -8555268,
          17804193,
          -24507514,
          22967735,
          -188828740,
          -51199175,
          -296080028,
          302996559,
          286288124
        ],
        [
          0,
          0,
          0,
          0,
          1,
          9,
          22,
          16,
          -127,
          20242,
          51795,
          7887,
          5582,
          -97070,
          1158326,
          -144615,
          -1954242,
          551882,
          7510861,
          6880087,
          -15341094,
          -3792299,
          -3263891,
          8310949,
          23824932,
          -10893829,
          -10273266,
          -10766862,
          35450418,
          -26448143,
          10307019,
          17914100,
          -1043088,
          32156005,
          -5092644,
          -12616406,
          27487148,
          31547195,
          -11231495,
          -47563846,
          36805865,
          49201524,
          -35564573,
          16550721,
          -16815603,
          12677769,
          -18460170,
          22323820,
          -2934014,
          28613830,
          -21671355,
          9294914,
          -24056625,
          58700184,
          -77241445,
          130066544,
          -56442629,
          356997996,
          125715113,
          484051660
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          27,
          4,
          2,
          -305,
          -418,
          -2423,
          -8446,
          -6703,
          -1208565,
          143515,
          46240861,
          9400840,
          -2761579,
          7443430,
          -5020109,
          -6818766,
          -5817571,
          5495169,
          -1356667,
          -6503042,
          -5698690,
          302729,
          1904092,
          -7962098,
          -30323372,
          -15458666,
          -8627419,
          -15740642,
          25792356,
          26293558,
          46928818,
          11716417,
          -27798153,
          50309176,
          -21971612,
          12102544,
          -38654293,
          -864202,
          51541411,
          108634205,
          47973195,
          113840915,
          -18821226,
          -192271170,
          -156942144,
          189874373,
          252384049,
          -51916922,
          -99528506,
          -199790143,
          65739700
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          5,
          3,
          1,
          -31,
          -63,
          -262,
          -790,
          2983,
          -228403,
          56243,
          3978004,
          195588,
          13092445,
          5119446,
          13413047,
          -1772148,
          -31222738,
          -47451437,
          -124247816,
          -44146444,
          -28626285,
          22724403,
          25273723,
          41422143,
          -5402242,
          15623321,
          35581252,
          -35081177,
          -95766279,
          -26735347,
          -69539,
          -34400450,
          12918982,
          -23180682,
          7284260,
          40766785,
          -49496381,
          44960306,
          -85341052,
          -52437878,
          63474352,
          -26528800,
          -68499932,
          77475744,
          96628592,
          89280346,
          65660063,
          -119638049,
          -308320743,
          103918075,
          83899147
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          3,
          -4,
          -4,
          -26,
          112,
          113,
          4511,
          -65112,
          61336,
          235072,
          1712025,
          24849315,
          6460875,
          36760313,
          -11253144,
          -48787383,
          12487495,
          51355188,
          -4259286,
          -51284682,
          -1210549,
          -120153657,
          62678401,
          51534181,
          87336572,
          35737705,
          55100252,
          -12277465,
          11894409,
          -15932403,
          -25754831,
          7688818,
          21918469,
          -22479117,
          -20505715,
          9083454,
          -22880790,
          57505270,
          20746110,
          11930725,
          -61497219,
          21459277,
          -38573361,
          62874004,
          -14154375,
          205304259,
          16469715,
          -561186997,
          322147445,
          199779404
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -1,
          -2,
          20,
          18,
          90,
          550,
          856,
          51585,
          -71592,
          -2184277,
          314501,
          8705746,
          2729919,
          6444978,
          -278550,
          4217937,
          10974811,
          9324067,
          2221798,
          24464407,
          2492172,
          68487559,
          -37121770,
          -16254485,
          -105733747,
          -5931493,
          -32006965,
          -7171350,
          37413892,
          -29260378,
          -42462314,
          117877930,
          39801956,
          19398050,
          -27192741,
          -97393462,
          42428287,
          23908886,
          -135272651,
          -153180232,
          -80921361,
          7604077,
          -113207730,
          -27474282,
          -193686673,
          523056681,
          233731851,
          -605189489,
          569031542,
          -64401395
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -1,
          -2,
          -1,
          -13,
          -1,
          -21,
          785,
          -34357,
          -236898,
          791010,
          -213111,
          3860816,
          -1695896,
          627210,
          11988780,
          -22841,
          -934788,
          -1577601,
          2001732,
          6698608,
          -5217589,
          -3100873,
          9379435,
          -51541953,
          36091506,
          -92594236,
          62346872,
          109213133,
          -24139001,
          -82357769,
          -112837254,
          28212934,
          -129701451,
          -182724587,
          187733622,
          49904205,
          98130186,
          -64349515,
          -77791189,
          -102411046,
          102590036,
          16988909,
          94446629,
          -126605963,
          154137632,
          33086698,
          64285301,
          -207709273,
          16811584,
          418843702
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -3,
          -1,
          5,
          69,
          148,
          1664,
          43575,
          -556065,
          -119735,
          1673845,
          16943363,
          14506310,
          -6066561,
          -2916078,
          34310468,
          75827247,
          -27592720,
          1508752,
          -6586363,
          -60875498,
          26312326,
          176314023,
          -13901671,
          -67663963,
          -72437811,
          2692496,
          36523586,
          -17806457,
          -15282147,
          -14698782,
          -15854467,
          26510593,
          12761016,
          -17319408,
          -12733830,
          -52535292,
          20656251,
          33744602,
          65078484,
          -58715194,
          -36141111,
          -7639060,
          58138595,
          -61700745,
          -82929424,
          -238655091,
          -18098563,
          237177513,
          382656425
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          18,
          156,
          231,
          1216,
          -48015,
          -662471,
          -959152,
          -109562,
          7619533,
          -804364,
          2988277,
          -176560,
          6615815,
          -5277299,
          -10780538,
          -7823852,
          47895347,
          -42229371,
          -14247065,
          5630417,
          -3547965,
          100295662,
          -31442162,
          -14808482,
          -68747708,
          -53453027,
          115358814,
          -124320835,
          -57408637,
          39835963,
          -60758258,
          863792,
          -60114052,
          -6011294,
          -24417274,
          -30523265,
          -75326674,
          112609807,
          78143071,
          -191281569,
          156157657,
          -309180458,
          245090260,
          110304671,
          668344843,
          -85974924,
          598166091
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          -7,
          1,
          98,
          75,
          2569,
          -105138,
          -458437,
          -360097,
          729681,
          9058923,
          4380893,
          1549077,
          -10953924,
          -10365745,
          -12444873,
          -23586256,
          -31432167,
          39495082,
          4653091,
          -142102495,
          -8249824,
          33274961,
          -164710197,
          45102556,
          -86564280,
          91844940,
          -26661661,
          -38478023,
          -39322747,
          9311427,
          -72614306,
          -12756661,
          36893116,
          46722050,
          -18162332,
          79978487,
          -1682701,
          15145472,
          70295888,
          -1273911,
          21347984,
          27920398,
          -123394084,
          95685375,
          -22323844,
          403648440,
          -98819169,
          -147244715
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          6,
          14,
          146,
          315,
          1830,
          -13249,
          -375073,
          -1516508,
          270698,
          8943833,
          3473604,
          7680752,
          -4804434,
          -10242855,
          -1581850,
          -3278225,
          -8059261,
          -4558433,
          -5466818,
          -27596280,
          21618004,
          10159784,
          13999070,
          7203503,
          13836818,
          -22505599,
          30763014,
          23004783,
          32003916,
          -38452258,
          -73892714,
          107282577,
          37029491,
          -170472757,
          -44728795,
          -2808606,
          -100241040,
          -225607259,
          -159464716,
          -71895120,
          -21020656,
          -496959340,
          59604331,
          -63117218,
          -181232646,
          519862313,
          10329748,
          321955409
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          9,
          17,
          144,
          362,
          1234,
          6225,
          -433454,
          -1457499,
          299714,
          8153667,
          3217754,
          7594538,
          -4064731,
          -3031471,
          9462755,
          18881303,
          -831389,
          11376987,
          -4225989,
          14338935,
          -14694397,
          -1371857,
          -55452172,
          31115562,
          46685322,
          -29597021,
          125023325,
          4012284,
          -67378153,
          -57615905,
          14021229,
          58290667,
          -1328566,
          5673665,
          93230544,
          66240670,
          -154487057,
          -50368940,
          6674648,
          58868031,
          -44732598,
          328994842,
          548941487,
          10092063,
          -168024414,
          441339061,
          137107833,
          370144239
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          -2,
          -6,
          -4,
          11,
          -73,
          962,
          31016,
          -385602,
          639041,
          1847540,
          10467256,
          9278711,
          3956201,
          -3229767,
          35167699,
          64753244,
          -37154194,
          -1666470,
          -75826016,
          -64162440,
          -30848641,
          -160407782,
          -12142783,
          38089079,
          70918018,
          -32378511,
          9010079,
          -50162136,
          -48213162,
          -29212358,
          44957567,
          1511210,
          -4765616,
          -20713952,
          6372160,
          82027527,
          -5413210,
          15455645,
          -24664634,
          -26153741,
          32617347,
          -61920646,
          -14410722,
          -26231953,
          -152235931,
          -205239325,
          -31023174,
          132870898,
          403266275
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          0,
          -13,
          -11,
          -25,
          -230,
          1043,
          -71792,
          -255894,
          1611035,
          833885,
          6641777,
          3218326,
          724339,
          -14777,
          15810765,
          -1597329,
          -5976462,
          -14046721,
          1605818,
          -19607574,
          -29595234,
          -6331284,
          -33449432,
          18027111,
          -35754882,
          44857516,
          -37467125,
          24450881,
          65826091,
          129946085,
          86015305,
          34755369,
          93856163,
          -12127246,
          65717117,
          -13410778,
          139134510,
          -228075493,
          -507497,
          310053621,
          18934862,
          232975253,
          -46105616,
          -129386403,
          78768469,
          -196611274,
          -223178351,
          -261175228,
          444699830
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          8,
          59,
          175,
          976,
          14222,
          -136256,
          -692348,
          525218,
          7155983,
          4274312,
          -942545,
          -3705769,
          3849761,
          1139812,
          -6643461,
          52491,
          -1276208,
          -351539,
          -6982189,
          -20642441,
          13079922,
          -30322082,
          2260393,
          32892523,
          29012011,
          82498946,
          -53385589,
          132814887,
          -200184860,
          -93594115,
          -17659972,
          -51964412,
          -80335938,
          -30360546,
          -254665089,
          57400609,
          -123904137,
          150381991,
          159683917,
          -4993137,
          129680768,
          -142630841,
          150330105,
          -210016179,
          -287904355,
          90537431,
          75996611
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          7,
          12,
          92,
          232,
          521,
          12193,
          -265209,
          -969991,
          78626,
          4359196,
          2926451,
          98048,
          -1071761,
          4572336,
          7182730,
          6688815,
          2877739,
          2221643,
          -2935668,
          19374987,
          -18762152,
          5258315,
          -20675275,
          25995313,
          52265324,
          -37035197,
          94854527,
          59878181,
          -28402273,
          -136987429,
          -87924180,
          104454209,
          128419439,
          153381622,
          206784803,
          8378154,
          33918346,
          221703741,
          -45062187,
          -154308581,
          -10366558,
          -143903167,
          -278511249,
          135709190,
          83647667,
          5842292,
          367837772,
          262818579
        ],
        [
          0,
          0,
          0,
          -3,
          -2529,
          14420,
          1417,
          -1771,
          1586,
          51296,
          25356,
          -13889,
          1082,
          -57584,
          431029,
          -90774,
          1253828,
          3042069,
          -2051773,
          -6574557,
          -1735122,
          5039380,
          14808185,
          -103188,
          -8504346,
          8899129,
          27470597,
          -13587526,
          10166173,
          13790982,
          25254577,
          -1524499,
          -225467,
          21178330,
          9219761,
          17503466,
          -10026151,
          -16273066,
          16910018,
          23399536,
          11934006,
          -4784716,
          4221937,
          -25843513,
          20950186,
          5583989,
          -10333080,
          -5053734,
          28235415,
          -763582,
          12503218,
          -9813337,
          17303500,
          -45993436,
          102693300,
          137972781,
          161679211,
          -79561349,
          -515245207,
          19942955
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -15,
          8,
          620,
          1257,
          -716,
          89,
          1181,
          -155286,
          154260,
          -3479312,
          2332924,
          -6626406,
          -9918626,
          8210502,
          6134892,
          14521735,
          -6080356,
          -22077636,
          14340110,
          28928732,
          -4583488,
          -13728455,
          30622422,
          15681916,
          -13610732,
          151846,
          -48624,
          10801351,
          22994653,
          -26046904,
          -34258067,
          19899006,
          47037771,
          -11609421,
          -33227572,
          26941074,
          -31756280,
          25967591,
          -3807068,
          3665737,
          -19800451,
          28270836,
          -16376154,
          21718429,
          -15075277,
          30892545,
          -76382792,
          138179232,
          33891310,
          171904454,
          -299551288,
          -500544478,
          -195278321
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -2,
          -4,
          -10,
          -27,
          -50,
          -188,
          1517,
          -35008,
          -802294,
          2472169,
          -843871,
          10170172,
          -13536267,
          910462,
          34460113,
          5222259,
          -39174019,
          9666334,
          17840505,
          -16341633,
          -164442977,
          11276512,
          13562130,
          117349469,
          -40644224,
          10454252,
          -47533381,
          -26352280,
          9714541,
          28608100,
          22924274,
          -14194952,
          242658,
          -17340070,
          20087500,
          12110269,
          27369162,
          -41862557,
          4972321,
          -24118354,
          9523357,
          -13726744,
          83752244,
          -49916268,
          150101454,
          20893379,
          313630228,
          -196069028,
          -368891121,
          22111267
        ],
        [
          0,
          0,
          0,
          0,
          -13,
          23,
          -48,
          -700,
          173,
          63425,
          -176170,
          -79294,
          -17428,
          -335112,
          287286,
          23028,
          -207708,
          -3815685,
          -3350416,
          1149828,
          7739639,
          -6820222,
          -8329460,
          -10460797,
          -6451287,
          683396,
          -16381500,
          14773333,
          -22807946,
          20277485,
          -13760836,
          -14666433,
          -1807441,
          -11775364,
          -4424109,
          -2940066,
          -8962853,
          -10667953,
          -14769863,
          -9242885,
          -15541490,
          -8622638,
          22248882,
          10946071,
          -20315872,
          -13048670,
          20140345,
          -18631280,
          2085869,
          1708726,
          -14848603,
          -4931894,
          9272653,
          -4730732,
          -5235603,
          -151823895,
          -72922335,
          -179108614,
          348819628,
          389062000
        ],
        [
          0,
          0,
          0,
          0,
          -2,
          62,
          6,
          -495,
          33,
          84664,
          195772,
          23067,
          18627,
          -137841,
          -403037,
          27104,
          -177685,
          -4423488,
          -3282190,
          1975488,
          7942441,
          -8062828,
          -10270663,
          -11231727,
          -5536952,
          -269178,
          -20286528,
          16697458,
          -24234565,
          20485843,
          -16250961,
          -15362094,
          -2049493,
          -12754984,
          -5692005,
          -4883747,
          -8065067,
          -9410574,
          -17938008,
          -13914383,
          -16197425,
          -6941112,
          22788938,
          14453112,
          -24608229,
          -14217405,
          22098601,
          -19357837,
          558896,
          3321550,
          -18283013,
          -4473137,
          8165146,
          209652,
          -15441176,
          -170507167,
          -93100454,
          -177436511,
          423581228,
          454926670
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          -13,
          -9,
          -190,
          -129,
          492,
          1236848,
          -829341,
          1641442,
          358249,
          31601034,
          -89171559,
          -28843693,
          -21656042,
          -10193170,
          37956620,
          -18002265,
          17919984,
          -14565825,
          37238963,
          -1226741,
          9147560,
          10998026,
          -98105,
          18031326,
          -10315970,
          4043214,
          9309937,
          18890496,
          10831138,
          -2729618,
          2467889,
          -2345304,
          13317257,
          -662867,
          -725687,
          6017575,
          -10942124,
          -9566984,
          22809947,
          9476009,
          3486562,
          -6681292,
          14951713,
          39814065,
          77851679,
          8612107,
          -67310412,
          146307413
        ],
        [
          0,
          0,
          0,
          -13,
          -706,
          7659,
          3244,
          -1012,
          -2047,
          -55429,
          -17555,
          10875,
          -4980,
          34023,
          -369935,
          -33967,
          -840411,
          -3050655,
          688337,
          4350754,
          -360228,
          -7398826,
          -9114948,
          -4677068,
          5791494,
          -4825241,
          -19455871,
          8088644,
          -3550186,
          3560593,
          -8383503,
          -3758344,
          -1856003,
          2872496,
          -6383321,
          -9092620,
          5512312,
          6391747,
          -17774551,
          -29508858,
          2608792,
          14686851,
          1952443,
          17736280,
          -24858076,
          -5275466,
          8754012,
          -4716722,
          -1809901,
          13680377,
          -21982058,
          863970,
          -4353396,
          25035119,
          -45253107,
          -74605605,
          -94265062,
          18148894,
          368955664,
          512804787
        ],
        [
          0,
          0,
          0,
          10,
          -2307,
          9497,
          -1501,
          195,
          3964,
          -55658,
          -19221,
          10934,
          -5437,
          33964,
          -369984,
          -33966,
          -840336,
          -3050674,
          688151,
          4350594,
          -359877,
          -7398757,
          -9114846,
          -4677300,
          5790918,
          -4824962,
          -19455599,
          8088877,
          -3550998,
          3561332,
          -8383656,
          -3758807,
          -1855992,
          2871876,
          -6383191,
          -9092278,
          5511635,
          6390942,
          -17774308,
          -29507793,
          2608004,
          14685753,
          1953330,
          17735856,
          -24857726,
          -5275773,
          8754454,
          -4717319,
          -1809674,
          13679788,
          -21981621,
          863696,
          -4352750,
          25033620,
          -45250970,
          -74608407,
          -94263415,
          18140033,
          368952190,
          512797004
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 48,
      "flags": [
        783504,
        783505,
        783529,
        786576,
        1179792,
        1185936,
        1376258,
        1376354,
        1376400,
        1376402,
        1382498,
        1382544,
        1382546,
        1382570,
        1382582,
        1382588,
        1382591,
        1385662,
        1385663,
        1480848,
        1483963,
        1483966,
        1530000,
        1533109,
        1533115,
        1533118,
        1554576,
        1557673,
        1557685,
        1557691,
        1566864,
        1569936,
        1569937,
        1569961,
        1569973,
        2949122
      ],
      "denominator": 10000000000,
      "factor": [
        [
          -94,
          -37,
          -9,
          -10468,
          -79939,
          -35459,
          -136702,
          -24626,
          -112387,
          -34675,
          -435358,
          -799211,
          4340062,
          810,
          4191348,
          -11219229,
          -7766114,
          11871897,
          7321743,
          -37326235,
          -2911754,
          -8898800,
          28062241,
          -22277879,
          11006290,
          -15917765,
          6779840,
          -27954559,
          27961174,
          -12133559,
          70964425,
          -148484732,
          612253122,
          227238352,
          -525873114,
          -527766720
        ],
        [
          -96,
          -52,
          26,
          10188,
          79951,
          -35427,
          -135320,
          -24240,
          -114483,
          -37519,
          -434890,
          -803223,
          4342457,
          631,
          4193572,
          -11218864,
          -7765268,
          11872216,
          7321610,
          -37326085,
          -2911751,
          -8898808,
          28062089,
          -22278014,
          11006274,
          -15917675,
          6779751,
          -27954441,
          27961024,
          -12133619,
          70964213,
          -148484379,
          612252522,
          227237478,
          -525871897,
          -527768164
        ],
        [
          0,
          0,
          0,
          0,
          0,
          10,
          29,
          -271,
          512,
          -713,
          -586,
          75,
          64903,
          6918,
          -630851,
          858018,
          -16604905,
          -80884275,
          -27668163,
          130862495,
          -29584878,
          15004324,
          -25751008,
          -15935996,
          3326043,
          -3027574,
          -19513995,
          30995393,
          51751879,
          -6611557,
          57422276,
          -86433240,
          511120139,
          -56799274,
          -694864531,
          -86932053
        ],
        [
          -97,
          10835,
          -47,
          417,
          57,
          -245,
          -2995,
          -4234,
          3813,
          47,
          -8540,
          -3480,
          35127,
          -3025,
          2076,
          -14859,
          -42565,
          -32206,
          -16266,
          -76990,
          -11344,
          -5179,
          74567,
          3984,
          9466,
          -28267,
          70355,
          -137096,
          -52698,
          53884,
          116366,
          -171123,
          360825,
          1454631,
          -641296,
          490012
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          64,
          103,
          19,
          139,
          287,
          535,
          -26313,
          -67190,
          523345,
          -2218657,
          14804929,
          -50274764,
          115896456,
          -19549375,
          13713167,
          25956264,
          -97013825,
          -32800886,
          -100544950,
          84756834,
          29838140,
          -47311553,
          3115646,
          -67173223,
          -75318786,
          -22619959,
          46533735,
          315955764,
          -84519980,
          75148753
        ],
        [
          -1465,
          -379,
          123,
          -4372,
          494,
          20139,
          320703,
          -370352,
          -231528,
          -88514,
          411705,
          -523827,
          600483,
          5959564,
          -2466724,
          9147006,
          -16421941,
          2750053,
          10250766,
          -1065363,
          8524409,
          -10883529,
          -24360575,
          -16168899,
          18766667,
          7714034,
          -10587084,
          13777141,
          63320090,
          -8147843,
          43510309,
          -213818408,
          2181971,
          -353677760,
          452723255,
          -272428308
        ],
        [
          0,
          0,
          0,
          0,
          0,
          8,
          79,
          132,
          -365,
          1052,
          -68,
          1641,
          -105322,
          -75705,
          1014519,
          3690312,
          19705630,
          -10942031,
          20933649,
          22080940,
          25913453,
          -173025896,
          -18668210,
          66994602,
          73555562,
          15142913,
          -6025089,
          93662426,
          29297215,
          18062001,
          139762763,
          301728858,
          212559743,
          645346709,
          588522260,
          -124224282
        ],
        [
          0,
          0,
          0,
          3,
          -2,
          83,
          933,
          4892,
          -739,
          -1498,
          9377,
          2453,
          -2080703,
          -1435946,
          33112826,
          9646846,
          -44089311,
          -26627662,
          -9215848,
          -11194360,
          5002048,
          -12610057,
          9938252,
          -19774638,
          4048940,
          -665113,
          14854683,
          -53848468,
          -36720071,
          5466279,
          -32476875,
          -120022078,
          -357026297,
          428742937,
          298692095,
          -534499619
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          17,
          39,
          132,
          -211,
          244,
          299,
          9562,
          -23275,
          187707,
          -1754202,
          -61206,
          -8380210,
          14798526,
          -4977980,
          -2343095,
          -24848184,
          -65997691,
          18294647,
          -50582673,
          -369839149,
          1496154,
          -25477927,
          -56363730,
          -9728520,
          -20903060,
          -49847356,
          -9618151,
          -130658739,
          52911687,
          123944301
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          12,
          14,
          -7,
          39,
          63,
          329,
          -11467,
          -16892,
          159202,
          52579,
          3461502,
          -3037450,
          1274963,
          4392037,
          -1465600,
          -29355228,
          20107287,
          -22109647,
          -42208653,
          -8370225,
          -46820089,
          -207027041,
          265886455,
          416694987,
          -228628932,
          198903034,
          101930248,
          -117300576,
          131488633,
          -25230993
        ],
        [
          0,
          0,
          0,
          -2,
          0,
          78,
          484,
          400,
          2920,
          872,
          -11944,
          -4505,
          587597,
          -18265257,
          -6717234,
          12175877,
          -19728115,
          6148650,
          12529611,
          -2674803,
          8427161,
          -8981117,
          -25009320,
          -26920121,
          17713440,
          7364190,
          -10355395,
          12453243,
          73909936,
          -20009045,
          56583958,
          -253322165,
          140871928,
          -434215669,
          712127472,
          -427468506
        ],
        [
          0,
          1,
          -1,
          -115,
          114,
          3313,
          -51967,
          257848,
          217698,
          2626844,
          52988,
          782362,
          1726494,
          2858168,
          -504258,
          4540385,
          -11344076,
          3163928,
          8879234,
          -7258733,
          6658232,
          -12672878,
          -15951864,
          -1276042,
          21214371,
          3839255,
          -10516374,
          11564646,
          51845795,
          6380601,
          39231671,
          -161549981,
          -29633388,
          -189295451,
          -122050012,
          -113959374
        ],
        [
          0,
          1,
          1,
          3,
          36,
          1329,
          -73959,
          219071,
          100300,
          -1039129,
          -263328,
          3470852,
          3497063,
          3498020,
          302992,
          5238518,
          -16283490,
          5151530,
          12964601,
          -15270912,
          8724042,
          -18063701,
          -20173765,
          2233384,
          32703924,
          4024031,
          -13215233,
          13622439,
          77109900,
          13818703,
          68011661,
          -236350820,
          1890104,
          -222011649,
          -310921780,
          -73820604
        ],
        [
          0,
          0,
          0,
          0,
          0,
          1,
          27,
          93,
          227,
          -397,
          329,
          727,
          -19423,
          -107724,
          764256,
          -1984005,
          6169092,
          -36182002,
          -24421076,
          -38603099,
          34361067,
          -37283592,
          77634674,
          -23639899,
          -195529737,
          1998559,
          45627923,
          288616463,
          73688826,
          83867621,
          8277036,
          -208789161,
          -44725143,
          -208330950,
          -5308940,
          167097297
        ],
        [
          0,
          0,
          0,
          1,
          -1,
          2,
          -210,
          239,
          -875,
          2305,
          -3538,
          7073,
          19079,
          -227656,
          2830188,
          -1319799,
          47080333,
          13810784,
          -5792957,
          35876596,
          -2821942,
          -23732627,
          -17242797,
          -132455629,
          8051026,
          10201750,
          118994021,
          -82598966,
          -151137115,
          217875740,
          250106400,
          -546155742,
          -223595938,
          88687284,
          36847624,
          144535957
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -2,
          59,
          325,
          54,
          -203,
          1017,
          1182,
          -83181,
          -177938,
          1045891,
          -5955527,
          18712317,
          -288012,
          4715741,
          24369483,
          -8945119,
          -28343205,
          62518635,
          -21262083,
          67702397,
          -34057542,
          227701669,
          -34070443,
          232646042,
          -263176205,
          -280368395,
          -327112395,
          -154444660,
          118129957,
          97642375,
          535249567
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -2,
          54,
          271,
          5,
          -101,
          950,
          1579,
          -66013,
          -133859,
          903692,
          -5070825,
          15956545,
          1873212,
          3251526,
          17926992,
          -16595594,
          -42804174,
          64164901,
          -2308480,
          -69152146,
          8056780,
          -339786748,
          -127014675,
          28162042,
          -191991946,
          33678770,
          -411904606,
          -164474793,
          148172661,
          186743422,
          607285370
        ],
        [
          -352,
          -126,
          -21831,
          -2308,
          402,
          5325,
          -347946,
          39196,
          344197,
          -194821,
          11891,
          -890325,
          4253567,
          -1389347,
          935992,
          5924509,
          -2882057,
          -8287658,
          -367062,
          3492612,
          3510824,
          -2327409,
          -21806861,
          42818781,
          17597036,
          9426399,
          -3258945,
          15590559,
          19993315,
          44918592,
          18131784,
          -277726,
          -423304181,
          -29278161,
          -392905520,
          879347495
        ],
        [
          -340,
          -100,
          21890,
          -694,
          48,
          -1409,
          -346732,
          39350,
          346474,
          -194736,
          12657,
          -889076,
          4245773,
          -1391748,
          923276,
          5942414,
          -2860952,
          -8303326,
          -374160,
          3569185,
          3528213,
          -2355366,
          -21846632,
          42829823,
          17584438,
          9447659,
          -3313739,
          15662570,
          19904704,
          44923490,
          17853079,
          6124,
          -424905905,
          -29600605,
          -393377039,
          878411417
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -4,
          7,
          106,
          325,
          -567,
          592,
          844,
          31441,
          -97223,
          829715,
          -6018296,
          5225305,
          -35508105,
          77089394,
          7892719,
          -29646317,
          47012306,
          155992429,
          24973405,
          121049445,
          -62634107,
          -39103361,
          88468486,
          -39500417,
          141295028,
          92488026,
          16247421,
          -195723557,
          -305106718,
          319758092,
          -257508322
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -5,
          -1,
          -15,
          517,
          -865,
          405,
          -222,
          68773,
          -36881,
          -131899,
          -4616444,
          -7176787,
          -20267308,
          1254693,
          -5723960,
          12457947,
          -68102075,
          19810808,
          123014968,
          -3193505,
          64502196,
          57884501,
          -104865955,
          -286973703,
          51495944,
          -267477740,
          -321391960,
          317909376,
          -791027545,
          -38356649,
          207331189
        ],
        [
          -2,
          44,
          1,
          1099,
          -265,
          4303,
          472558,
          730687,
          -643366,
          -86169,
          1227172,
          -382219,
          2603842,
          -3254968,
          5164176,
          -2215585,
          3549596,
          2142610,
          2539889,
          -11043035,
          -787719,
          11646,
          -7355581,
          40926735,
          18049918,
          1296972,
          -1545064,
          11073753,
          28105962,
          38777153,
          48401916,
          4375424,
          -61287247,
          41854354,
          -770285073,
          818175755
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          -61,
          -682,
          168,
          2929,
          -3017,
          -5869,
          12499,
          853665,
          -647214,
          3940443,
          -53348378,
          -23070179,
          17758452,
          2731922,
          35404324,
          -2787567,
          -13285871,
          -68444585,
          5365517,
          -2555206,
          33195176,
          -11128121,
          68952268,
          46109868,
          33984157,
          21334722,
          8024171,
          -355227952,
          -325514858,
          573621187,
          -142323787
        ],
        [
          0,
          0,
          0,
          4,
          -4,
          -90,
          -6830,
          -5078,
          -1251,
          19880,
          -91323,
          51553,
          4706113,
          -135941,
          19815271,
          10035922,
          52088172,
          32162578,
          7751310,
          46141201,
          -523285,
          19453090,
          -19152459,
          -7831158,
          -27806194,
          5486866,
          -47106598,
          82853329,
          6068992,
          -77200856,
          -110693201,
          277279443,
          215546848,
          -854665164,
          272017333,
          -518803822
        ],
        [
          0,
          2,
          -2,
          135,
          -5,
          2850,
          129479,
          -26431,
          416841,
          -86322,
          -826161,
          -396770,
          -8077632,
          -63014,
          10512955,
          -1048254,
          4730631,
          22579891,
          17583206,
          -20564613,
          133407,
          7059191,
          -33088089,
          48315638,
          38304797,
          6941731,
          -11337428,
          43789021,
          126369797,
          33999007,
          162250553,
          -147200814,
          413744009,
          -490705550,
          -573535984,
          1284027342
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -3,
          4,
          -89,
          591,
          -839,
          8,
          289,
          100830,
          -40736,
          -208103,
          -3131540,
          -16474989,
          -24812411,
          -470773,
          -32970288,
          6849004,
          -62492917,
          9806042,
          -217000590,
          68042693,
          -642051,
          -47751589,
          1411180,
          -87486966,
          -77773330,
          -71966354,
          424352014,
          48710236,
          -579097498,
          -265162552,
          1078454940
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -2,
          51,
          233,
          263,
          -345,
          1337,
          1954,
          -34730,
          -234807,
          1031721,
          -9684407,
          35162539,
          -60535147,
          -42778666,
          -43117067,
          130467307,
          47912083,
          -27712580,
          20423017,
          97608192,
          -15677356,
          -59801174,
          -68391863,
          57944165,
          -31958760,
          38366041,
          -67822945,
          -23645733,
          -137018394,
          212077532,
          -403543737
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -2,
          -9,
          -23,
          250,
          -499,
          10,
          -232,
          34884,
          -5348,
          -59414,
          -1422262,
          -3835349,
          -14905386,
          1873659,
          443112,
          -439220,
          -30093297,
          54068994,
          41813684,
          -94260663,
          11136162,
          131732018,
          -222457904,
          63136003,
          -148925356,
          377092559,
          376653728,
          -249095800,
          -682309643,
          -215244065,
          -440114617
        ],
        [
          -168,
          -75,
          -300,
          77502,
          -10711,
          -92625,
          292439,
          17820,
          529414,
          -98357,
          -221431,
          -194626,
          -151912,
          -1706736,
          -2449222,
          -1489871,
          4845367,
          4183689,
          4334716,
          4720471,
          7298407,
          -26064748,
          4305197,
          -12339290,
          6838421,
          -3844028,
          -26243258,
          15878170,
          -17024116,
          -5886549,
          -82762645,
          7756460,
          -301196791,
          34503758,
          -922575722,
          -1019599434
        ],
        [
          -1,
          5,
          274,
          -3938,
          538,
          440923,
          -53766,
          -51370,
          -87328,
          -14269,
          -134158,
          -154147,
          -1195838,
          -1285096,
          -622368,
          -2008699,
          4032795,
          7828453,
          7008848,
          -807985,
          6463298,
          -22762823,
          654062,
          -7466435,
          11903337,
          -3346770,
          -24610339,
          18526987,
          5399895,
          -3062618,
          -45988379,
          -28509600,
          -160429535,
          -36849976,
          -890994204,
          -790437246
        ],
        [
          0,
          0,
          0,
          0,
          0,
          3,
          17,
          77,
          -60,
          279,
          498,
          1121,
          -41894,
          -97727,
          575837,
          -1828318,
          28448661,
          -47700073,
          -34692464,
          -78792080,
          -147610549,
          -18312362,
          -63113084,
          20318058,
          39093291,
          25421695,
          -14781394,
          16927167,
          49720811,
          -7162159,
          6752686,
          -60362289,
          -115903232,
          -195841657,
          193342415,
          -531495529
        ],
        [
          0,
          11,
          1,
          58,
          -48,
          -1145,
          -96351,
          903891,
          -149287,
          -381757,
          -1458003,
          -1348436,
          -1654498,
          5212617,
          -5711809,
          8743558,
          -10092645,
          -1448534,
          4095057,
          13101362,
          7428761,
          -9320276,
          -15578687,
          -29788739,
          847039,
          6470678,
          -10913645,
          9814578,
          15255552,
          -24180101,
          -26265553,
          -105292975,
          -136056558,
          -272124868,
          650076434,
          -670705377
        ],
        [
          0,
          16,
          -6,
          183,
          13,
          -1166,
          -324610,
          332887,
          556848,
          -384370,
          2338640,
          -437373,
          -3599565,
          2771441,
          12855,
          -1522457,
          -1606902,
          12118899,
          7870630,
          -5578284,
          1889669,
          -6283218,
          2995222,
          -32256020,
          1418037,
          -3987238,
          -8700946,
          4029293,
          25743166,
          -32099053,
          12813911,
          -99396027,
          330722638,
          -180734291,
          163532047,
          -749400930
        ],
        [
          -190,
          -43,
          -69,
          1379,
          -193,
          -154406,
          -466720,
          -145010,
          -921934,
          170400,
          119040,
          286477,
          -5257451,
          -1315651,
          -52311,
          1402115,
          8291401,
          11246696,
          10681717,
          7601213,
          9372280,
          -23884083,
          -17164859,
          7086215,
          19715159,
          3126823,
          -36171343,
          43421240,
          27995639,
          5740100,
          -44337742,
          -25604685,
          -304273909,
          -259264337,
          -1011029373,
          -552781735
        ],
        [
          -21,
          21,
          133,
          -76761,
          10602,
          -120855,
          298170,
          29190,
          507420,
          -99189,
          -197547,
          -181686,
          -257803,
          -1740953,
          -2358850,
          -1557942,
          5053856,
          4371964,
          4390155,
          4673595,
          7229309,
          -25885095,
          4233267,
          -12020302,
          6875633,
          -3842442,
          -26279471,
          16166568,
          -16628763,
          -5800495,
          -82096067,
          8569134,
          -297205886,
          32080319,
          -926283027,
          -1010947387
        ],
        [
          -1224,
          -318,
          103,
          -3464,
          476,
          18522,
          -140001,
          443695,
          161730,
          210740,
          -417690,
          1240706,
          -2958193,
          -5873373,
          2155776,
          -12539618,
          20440464,
          -2852386,
          -15536846,
          3188455,
          -14328285,
          23494599,
          39137838,
          -625826,
          -38268769,
          -11980927,
          23174979,
          -30204300,
          -93165202,
          -13779059,
          -53615885,
          281879136,
          235948982,
          439512737,
          63629846,
          154594895
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 56,
      "flags": [
        783528,
        785064,
        785065,
        785077,
        786600,
        1179816,
        1185960,
        1382568,
        1474562,
        1474658,
        1480802,
        1480850,
        1480872,
        1480874,
        1480886,
        1480892,
        1480895,
        1483964,
        1483967,
        1485502,
        1485503,
        1530024,
        1534651,
        1534654,
        1554600,
        1557672,
        1559221,
        1559227,
        1566888,
        1569960,
        1571509,
        3047426
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          2,
          7,
          60,
          575378,
          2098603,
          -4232867,
          -447371,
          -9775997,
          4043535,
          20279433,
          8555831,
          -31086898,
          -176864849,
          65342576,
          232078557,
          -67310975,
          64388280,
          13306072,
          -552718,
          27309585,
          -41768706,
          133182981,
          -44447275,
          357987945,
          258582017,
          -83387483,
          -957980666
        ],
        [
          157,
          13,
          29,
          32828,
          -73579,
          -2171,
          -34692,
          598191,
          1223471,
          -4422267,
          -14900782,
          13777473,
          10242321,
          -9726960,
          -9996026,
          -12104488,
          8082518,
          53864807,
          -9027182,
          -21659488,
          40688107,
          33542114,
          20507078,
          14656531,
          -30846411,
          -81274460,
          132090093,
          -218152724,
          186055455,
          271800358,
          -58687517,
          -920379084
        ],
        [
          158,
          5,
          -10,
          -32057,
          73936,
          -2647,
          -33547,
          598307,
          1223298,
          -4422254,
          -14900753,
          13777314,
          10242234,
          -9726886,
          -9995908,
          -12104441,
          8082424,
          53864615,
          -9027189,
          -21659425,
          40688021,
          33542062,
          20506867,
          14656460,
          -30846329,
          -81273824,
          132089144,
          -218151852,
          186055239,
          271799780,
          -58687860,
          -920379165
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          21,
          912717,
          3494333,
          -8100072,
          7626167,
          580420,
          3363693,
          16769022,
          1583029,
          -38017557,
          -133945213,
          2472767,
          -212992403,
          -128446827,
          -175059217,
          61887170,
          -5508803,
          -80623001,
          35131231,
          46722448,
          -28077804,
          232502595,
          -135147387,
          -230184388,
          -978704401
        ],
        [
          93,
          -11309,
          58,
          -2432,
          -1180,
          -1591,
          2658,
          591,
          14066,
          83888,
          93316,
          -61711,
          -33681,
          27652,
          10090,
          -11010,
          391,
          -138888,
          -56505,
          -1813,
          11586,
          9184,
          -203393,
          -39390,
          88816,
          400568,
          -689407,
          430502,
          -240067,
          176064,
          167983,
          -176487
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          5,
          -25,
          767369,
          5813523,
          -11820673,
          64842594,
          -82230286,
          -23489727,
          -49437083,
          160261216,
          -12667334,
          -5166712,
          -47956142,
          -17329733,
          -13512843,
          76927503,
          34844418,
          60421914,
          -54018984,
          16216775,
          -135203923,
          12744242,
          77845674,
          125638241,
          -97232213,
          58122598
        ],
        [
          2432,
          207,
          135,
          5027,
          2326,
          24142,
          713,
          -68757,
          -22959214,
          -15229587,
          17567740,
          -4535319,
          -5146715,
          -17150056,
          3393584,
          26793482,
          22077435,
          2256023,
          -13835152,
          6619656,
          11051991,
          -61096103,
          -10078802,
          -14508214,
          22936529,
          -32481562,
          65356782,
          -18834627,
          342286816,
          -26916797,
          398799304,
          85236737
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          10,
          -47,
          1801060,
          11140246,
          -15464160,
          68132438,
          -62043060,
          21497824,
          -91432082,
          -114253391,
          53940227,
          -1387702,
          -18912488,
          58238482,
          -45146041,
          -113479709,
          -6559137,
          3790485,
          25231743,
          -48422572,
          -50073525,
          52737388,
          126656630,
          -170232170,
          712803038,
          58257424
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          8,
          -20,
          656837,
          -470303,
          -11179156,
          25441492,
          21562452,
          -16911223,
          -8424082,
          43234243,
          -6528290,
          21346461,
          88737765,
          -3764434,
          -94125954,
          -89108219,
          -296259969,
          -46604843,
          26100157,
          773221,
          93794766,
          -172018934,
          -466398567,
          763539855,
          202197458,
          75382682
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          12,
          2,
          1719744,
          -4370709,
          -29649891,
          48042644,
          77987885,
          -29727212,
          48065626,
          15133198,
          80208590,
          -16332327,
          -54017248,
          33759630,
          21305897,
          -68857212,
          114861158,
          -53599255,
          93234884,
          137697057,
          -180559395,
          332181363,
          73418854,
          909669600,
          164529849,
          45714533
        ],
        [
          0,
          0,
          0,
          2,
          1,
          -1,
          75,
          311,
          28287791,
          -44305439,
          44113073,
          -14648320,
          -22678765,
          -16079389,
          6680144,
          32382432,
          32758254,
          -10775508,
          -23373672,
          1867376,
          27331192,
          -81307130,
          -12897632,
          -12544406,
          30939306,
          -37312586,
          66369932,
          -61421883,
          397921054,
          115499564,
          542604481,
          223620636
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -9,
          4053219,
          23686351,
          -26267506,
          -65966091,
          69545641,
          -13916131,
          -105290163,
          56768169,
          -8352736,
          -32930154,
          24823871,
          6880382,
          12794651,
          -25493167,
          74400653,
          12687061,
          -27539208,
          31976605,
          8414776,
          -254579203,
          138611582,
          -110189727,
          920240260,
          494936627
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          10,
          -35,
          1200103,
          10668512,
          -3015249,
          39648845,
          -23702089,
          2856764,
          13051066,
          6050596,
          -17589813,
          -48369817,
          75337349,
          -84446397,
          133607983,
          71265470,
          22787014,
          -185497008,
          231492194,
          224785030,
          301325654,
          -24352594,
          -73990277,
          -310284735,
          427024981,
          112558742
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          18,
          2234863,
          7572119,
          -15235533,
          -5454743,
          3666725,
          5602072,
          53795355,
          -11399600,
          -36337807,
          44382092,
          -186778515,
          -2235290,
          -191005194,
          118977502,
          -51453063,
          -51118328,
          51253676,
          112309946,
          138115408,
          -129780894,
          293838257,
          -155664607,
          588241859,
          377410955
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -1,
          7,
          31,
          2010694,
          4482876,
          -20009736,
          7531698,
          17519354,
          11158497,
          28556998,
          -3442031,
          -45166752,
          -25695352,
          58801196,
          -96839544,
          24071783,
          92612550,
          -89760315,
          73989086,
          156243521,
          -386142993,
          -193621116,
          312460843,
          553082670,
          -46784119,
          453835605,
          285394575
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          4,
          1550759,
          5341283,
          -10262891,
          19923580,
          12984563,
          13728528,
          24259022,
          -13056976,
          21686785,
          -16553203,
          38216874,
          -9872569,
          77585282,
          34122099,
          -110019366,
          149243906,
          -322565500,
          225140082,
          193508551,
          327097271,
          527444458,
          -38249797,
          214430785,
          639835802
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          5,
          3,
          905319,
          3411743,
          -5292965,
          12368292,
          1925877,
          -900434,
          12514207,
          -4355505,
          23059625,
          -7012358,
          29578657,
          7599077,
          10037770,
          27469060,
          -22169680,
          -376988907,
          -218250580,
          -106833270,
          -206266507,
          -249518729,
          421599336,
          -120526057,
          -251121139,
          644236179
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          5,
          -8,
          1166293,
          7092925,
          -5503403,
          13466051,
          -6182535,
          -18553268,
          23369482,
          -16517250,
          -45472023,
          66099592,
          83849463,
          28079364,
          -14859612,
          -78398644,
          10130226,
          124956143,
          153701294,
          210281267,
          -165413162,
          -494319421,
          740235983,
          -38150229,
          -614661114,
          848945616
        ],
        [
          2,
          -90,
          -7,
          7495,
          3625,
          166321,
          -120160,
          351575,
          4251298,
          2127235,
          8385642,
          5742302,
          21639205,
          -5262902,
          -32194067,
          6002341,
          22563675,
          -31183796,
          3674187,
          6233922,
          -63695805,
          10583036,
          -13000512,
          -13765990,
          54244226,
          4917399,
          49066887,
          220951147,
          -38883692,
          -333926039,
          -522657151,
          839500868
        ],
        [
          584,
          84,
          -22035,
          -1258,
          -750,
          -77946,
          78451,
          385859,
          4291410,
          -94086,
          4692933,
          5013701,
          19449366,
          -7766903,
          -16368737,
          13508839,
          -612904,
          -13021131,
          15396798,
          26418433,
          -56428133,
          -11381454,
          -20835058,
          -22953881,
          38164300,
          44217424,
          -28665922,
          256735138,
          -85970951,
          -572632911,
          -284585531,
          444854718
        ],
        [
          559,
          114,
          22108,
          -2317,
          -1081,
          -78125,
          71873,
          385322,
          4296257,
          -79049,
          4721009,
          5006707,
          19472854,
          -7796333,
          -16348813,
          13557453,
          -677166,
          -12987837,
          15429654,
          26521831,
          -56463801,
          -11472708,
          -20970742,
          -23039180,
          38199549,
          44511751,
          -29119201,
          257317695,
          -86068288,
          -574256820,
          -284108809,
          443440045
        ],
        [
          0,
          0,
          0,
          0,
          0,
          2,
          22,
          -136,
          4498517,
          50982613,
          34576608,
          27586396,
          3183261,
          -19435038,
          67162761,
          32823051,
          -10175945,
          82627557,
          40330329,
          44902611,
          -32445467,
          -100906991,
          114352629,
          5195810,
          -56058422,
          -219476430,
          221078525,
          71541203,
          -56966415,
          5030506,
          251601699,
          350205679
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          7,
          -57,
          1193159,
          8313649,
          -8002103,
          32558412,
          28218547,
          -22829389,
          56024142,
          13772646,
          98925891,
          -103451265,
          -83163361,
          14965545,
          87243389,
          -23745134,
          -84142206,
          114540469,
          7411800,
          -108545096,
          -45197533,
          -495013055,
          -316295036,
          -881887563,
          541191,
          140401846
        ],
        [
          5,
          -15,
          -1,
          -1807,
          -827,
          261,
          -9062,
          -325605,
          1292757,
          -44000428,
          -56242534,
          31833489,
          19897542,
          -6826599,
          3545735,
          11144000,
          -27800339,
          56384286,
          57207226,
          30418549,
          -48810220,
          -17198823,
          107526811,
          10111663,
          -43778857,
          -148628131,
          263316834,
          -31665180,
          -165224780,
          -552244260,
          -172955438,
          576570640
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          22,
          2548532,
          12905742,
          -44766328,
          -72541544,
          -78347956,
          -119615373,
          24744497,
          -11582700,
          61185538,
          6380376,
          -7871885,
          3050392,
          22158596,
          -53078262,
          -44345385,
          -34231055,
          35847187,
          -23604953,
          84279237,
          223352512,
          84518120,
          -11086669,
          -267130123,
          -3600783
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          6,
          -4,
          746563,
          3844126,
          -8676022,
          9787131,
          12345962,
          -798651,
          -25715126,
          -3611176,
          -165148014,
          -29113489,
          -151010507,
          55691633,
          148928918,
          -135649603,
          -67094564,
          -49878007,
          8427854,
          -70861701,
          91537085,
          101197358,
          69333554,
          149535416,
          -419432515,
          416580172
        ],
        [
          279,
          201,
          -227,
          -72479,
          -33282,
          13736,
          -221793,
          -220638,
          4594095,
          5807755,
          4372080,
          10902280,
          27521321,
          -24786198,
          -13523488,
          10892680,
          -9694652,
          54970398,
          2455615,
          23862302,
          6224012,
          -1612665,
          -51650467,
          -28767385,
          7190133,
          58886666,
          -64903607,
          117357202,
          150310011,
          -526207486,
          -24096255,
          -1309129441
        ],
        [
          3,
          4,
          186,
          4552,
          2020,
          55179,
          554683,
          -163322,
          4004799,
          3989477,
          979753,
          11746924,
          24686403,
          -21233850,
          -15930364,
          5024496,
          -1936466,
          50953969,
          -1510458,
          11381464,
          10530273,
          9402912,
          -35269356,
          -18469674,
          2933909,
          23352200,
          -10178011,
          47030055,
          162063323,
          -330204409,
          -81630772,
          -1138383203
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -5,
          73,
          1723401,
          9112086,
          -27631110,
          -34470808,
          -18965181,
          151682779,
          16053914,
          67841002,
          82909834,
          45703570,
          -18338579,
          28220442,
          22825838,
          -97543253,
          -39815563,
          -36348192,
          84651879,
          -13551585,
          76271032,
          77726052,
          246264909,
          -131095185,
          -335780852,
          -339785785
        ],
        [
          315,
          46,
          19,
          -1443,
          -698,
          -41680,
          -8548,
          -414675,
          3925065,
          13425333,
          17246245,
          13503017,
          33595723,
          -12595204,
          -75119336,
          -20891932,
          83613563,
          -19551564,
          -44668622,
          -60254418,
          -20511918,
          87647791,
          -12644923,
          12102959,
          67593769,
          -109827745,
          260414869,
          -53914003,
          331233513,
          498996018,
          -966323732,
          346908029
        ],
        [
          34,
          -196,
          57,
          70795,
          32614,
          -14978,
          -245581,
          -244176,
          4604241,
          4828886,
          2992227,
          11503827,
          27632380,
          -24785002,
          -12973275,
          11026248,
          -10685077,
          56471490,
          3740426,
          24480620,
          5864073,
          -2100243,
          -49042309,
          -28334007,
          5491050,
          55702373,
          -60070892,
          114121629,
          145809649,
          -534225455,
          -21512555,
          -1304294688
        ],
        [
          2032,
          179,
          113,
          4023,
          1863,
          20023,
          -2703,
          -128108,
          23543463,
          16108113,
          -24556138,
          -3423055,
          -15955471,
          32255517,
          20469797,
          -36299289,
          -38713883,
          -9419723,
          15661243,
          -13919187,
          14624694,
          61047445,
          30332834,
          30612250,
          -55665582,
          34848137,
          -113608028,
          -98196285,
          -464457495,
          319140328,
          -153631483,
          -61368327
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 60,
      "flags": [
        773563,
        773566,
        785076,
        785844,
        785845,
        785851,
        785854,
        786612,
        1179828,
        1185972,
        1382580,
        1480884,
        1523714,
        1523810,
        1529954,
        1530002,
        1530026,
        1530036,
        1530038,
        1530044,
        1533108,
        1533110,
        1533116,
        1533119,
        1534652,
        1534655,
        1535422,
        1535423,
        1554612,
        1557684,
        1559220,
        1559995,
        1559998,
        1569972,
        1571508,
        3096578,
        3096674
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          -43,
          -70,
          -43,
          -15420,
          -114170,
          -85465,
          6380201,
          -15292215,
          -2825339,
          16784085,
          4961999,
          11866765,
          2559195,
          35357921,
          -51430823,
          -2821804,
          144108696,
          -221615133,
          40196311,
          -30679841,
          90646592,
          -11678492,
          40766942,
          -69982034,
          23983136,
          -69011381,
          -105106617,
          575273458,
          -374034320,
          -1280001658
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -28,
          -43,
          -98,
          -10655,
          -8175,
          -120442,
          4636349,
          -8900848,
          3104159,
          9306095,
          11741834,
          11800821,
          2328346,
          -3740397,
          8173848,
          6551098,
          -56261946,
          -63135297,
          -119697642,
          110253948,
          -346018813,
          83541236,
          -69689023,
          -111467723,
          176018438,
          -131350670,
          -98034958,
          264079185,
          211837805,
          -1146353780
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          -38,
          -46,
          21,
          -13358,
          -19982,
          -6042,
          6519561,
          -5738663,
          -13292707,
          -7625560,
          -11088137,
          -10056968,
          -25343429,
          -5063647,
          23589541,
          -37878048,
          68401328,
          67560478,
          218788070,
          -197705671,
          -205991394,
          17542092,
          -47469472,
          69062300,
          -15606309,
          -17529840,
          393103676,
          -180708248,
          -445423704,
          -807735082
        ],
        [
          -230,
          -13,
          -4,
          1285,
          -80344,
          263,
          -18055,
          -191245,
          120711,
          -619093,
          980301,
          213053,
          8151907,
          5130203,
          -11882620,
          12779762,
          2862782,
          -23404263,
          -37665574,
          5910575,
          16893797,
          -33862546,
          6474039,
          -26065489,
          -3665538,
          -44923599,
          38789349,
          8836511,
          7483859,
          18785195,
          36916107,
          -173936095,
          80791308,
          295206192,
          -396267426,
          -665726300,
          -570000714
        ],
        [
          -223,
          -18,
          5,
          -1414,
          80395,
          -936,
          -16802,
          -190080,
          123415,
          -617701,
          976662,
          219913,
          8200958,
          5141663,
          -11881380,
          12777775,
          2862354,
          -23400295,
          -37666724,
          5908661,
          16891549,
          -33860877,
          6468130,
          -26065350,
          -3664258,
          -44923519,
          38797816,
          8839511,
          7490015,
          18784747,
          36927212,
          -173961343,
          80763151,
          295168228,
          -396273856,
          -665721963,
          -569971519
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -11,
          -26,
          -123,
          -18097,
          -79798,
          -838587,
          6685700,
          -11191814,
          -10343235,
          27959790,
          58403846,
          25991142,
          142614676,
          -113032677,
          74919327,
          -18886379,
          28496128,
          23893973,
          4362472,
          51308132,
          51505465,
          -6342250,
          -20324786,
          41012873,
          -99697125,
          32404721,
          34811898,
          -222999930,
          -476767981,
          -873707880
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -31,
          -36,
          -102,
          -13124,
          -26313,
          -160183,
          5324293,
          -8462440,
          -4978134,
          14056468,
          23885558,
          10932137,
          -28037574,
          -4043734,
          28838284,
          19484997,
          -233355792,
          -78843526,
          122804746,
          -77588953,
          104255588,
          -56585767,
          12591742,
          38500581,
          34629796,
          6633237,
          8047458,
          233433688,
          237136165,
          -1159354419
        ],
        [
          -201,
          10531,
          -20,
          1363,
          90,
          198,
          1029,
          -448,
          -2845,
          852,
          32638,
          3761,
          -25059,
          7593,
          37158,
          -22689,
          820,
          63875,
          -454,
          -13993,
          -13608,
          25932,
          74511,
          25811,
          -38976,
          92340,
          46379,
          -10157,
          -129148,
          65038,
          -111640,
          595763,
          -554365,
          -71514,
          -665074,
          -488427,
          977154
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -15,
          -27,
          59,
          -1047,
          19844,
          -74104,
          3425183,
          -22312500,
          -420520,
          -42856862,
          3125283,
          27576481,
          -59026251,
          -162554364,
          -125032797,
          80966677,
          5950056,
          -1970497,
          25605238,
          23871118,
          7611568,
          61983156,
          -31670668,
          -8005567,
          24866770,
          84336954,
          129502584,
          83712468,
          88259852,
          163722999
        ],
        [
          -3482,
          -339,
          3,
          -5127,
          -255,
          -15154,
          102274,
          107487,
          -74183,
          170374,
          2390260,
          -2640013,
          1948724,
          -21091013,
          12387607,
          18802304,
          9571300,
          5635977,
          -4718540,
          19678553,
          -10802412,
          -7924519,
          7693243,
          -12103923,
          -29436978,
          22371295,
          13021512,
          -25582693,
          2848686,
          71778657,
          23574568,
          7436867,
          -171922415,
          342609521,
          265315972,
          -192750848,
          335270162
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -3,
          -20,
          -67,
          -438,
          1578,
          44504,
          -1282259,
          157548,
          5925867,
          -63875778,
          -30468519,
          61418553,
          -58240667,
          71849801,
          -10608214,
          22960162,
          1122,
          -5272151,
          -8157994,
          93139999,
          -18674261,
          39822360,
          42186696,
          23623765,
          97284255,
          82534143,
          152986288,
          -413587555,
          133547223,
          344472946,
          -447427930,
          267689625
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          19,
          -4,
          -9,
          -682,
          82973,
          -130047,
          1302352,
          -22678512,
          7712981,
          -26053071,
          9311672,
          -12585563,
          16541452,
          -28350530,
          -25111834,
          -3156538,
          -9134543,
          -4862404,
          -105834815,
          -182904307,
          -93977986,
          -364059670,
          112454629,
          34269089,
          -216195673,
          -279129479,
          -270136285,
          74523536,
          43293242,
          225686710
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          32,
          102,
          76,
          -3318,
          158858,
          153726,
          -68010,
          -6247545,
          -19212658,
          -6050766,
          -30663646,
          -711898,
          28771638,
          -16385123,
          -23171423,
          -74956102,
          -18307812,
          -77842269,
          43550526,
          58446498,
          -91144429,
          -36751516,
          248841526,
          334947468,
          288699873,
          526733434,
          -191688398,
          -286387017,
          -26031872,
          599154661
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          40,
          56,
          18,
          -3833,
          190044,
          193424,
          210122,
          -7647500,
          -3913381,
          -8934000,
          -42349051,
          -11611520,
          62331047,
          -24735908,
          -38537582,
          -96348884,
          -52476163,
          -86252330,
          -64466468,
          -207724438,
          42561235,
          160198130,
          -163662554,
          -122889596,
          227785481,
          -205376709,
          54436929,
          -517494228,
          -97243131,
          851866192
        ],
        [
          -5,
          16,
          -9,
          522,
          241,
          -1018,
          -211431,
          42446,
          -83980,
          190018,
          1137833,
          4404684,
          -719610,
          -14420613,
          3232925,
          -10873456,
          15251198,
          -4133949,
          -7235477,
          19883970,
          -11376669,
          -7043121,
          -7926581,
          -23538391,
          -75892635,
          93709300,
          85516236,
          -65097081,
          23749360,
          48539825,
          -45038210,
          -301799392,
          -275972975,
          155609991,
          66595019,
          70942163,
          1015245481
        ],
        [
          0,
          0,
          0,
          -3,
          0,
          0,
          -28,
          -231,
          -226,
          1242,
          245755,
          1941813,
          -4132971,
          48284099,
          40236220,
          36866287,
          31158842,
          -3180618,
          11665257,
          -929320,
          -14546458,
          -16402582,
          -21866999,
          -8585035,
          -9879428,
          -43764916,
          -39775494,
          -12822369,
          80221340,
          -17275582,
          337427090,
          -163539075,
          -125999971,
          124768768,
          754315477,
          15834024,
          535346756
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          -1,
          -1,
          -41,
          75,
          463,
          4370,
          178471,
          -304141,
          8472226,
          -12523692,
          -59849150,
          -94915921,
          -7050995,
          -44834358,
          72990429,
          42678170,
          29437302,
          116844640,
          -13064750,
          -3990332,
          -15209312,
          -31485887,
          -2661291,
          83242924,
          8368108,
          94025853,
          35395325,
          7766059,
          168526721,
          812976721,
          -168174505,
          345812154
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          -12,
          16,
          -104,
          133,
          26880,
          449808,
          -1312916,
          5096702,
          -51266019,
          48667555,
          -62429151,
          73838050,
          -58755979,
          -46880572,
          -4148915,
          54731892,
          -101573527,
          12134576,
          1717573,
          8672940,
          58303842,
          42819889,
          125850633,
          88664361,
          57771323,
          37841442,
          -224749854,
          -25196532,
          118676331,
          107137225,
          231045436
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          5,
          -152,
          -137,
          135,
          21985,
          152402,
          -999785,
          21198900,
          8660413,
          -27624854,
          17867975,
          30801365,
          -12654055,
          -2797352,
          -8316624,
          -25099865,
          -73455717,
          -23327860,
          45456333,
          -24593682,
          -23515941,
          -5630710,
          -19485130,
          194927170,
          -487902358,
          11323662,
          319824572,
          376156026,
          635731018,
          -261842244,
          413874586
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          2,
          -35,
          -10,
          17,
          -8072,
          56101,
          -47437,
          4385962,
          -8371181,
          -19186932,
          -16813179,
          -9178310,
          -10395695,
          -5697913,
          -207937,
          529829,
          -81136054,
          12854235,
          -27342774,
          865174,
          143156062,
          33320975,
          -265608570,
          -275859395,
          78108929,
          150406221,
          46358461,
          629308992,
          317614819,
          722832011,
          168713472
        ],
        [
          0,
          1,
          0,
          13,
          2,
          -29,
          -295,
          -2235,
          -9908,
          22791,
          1486385,
          -22943831,
          7749677,
          6054186,
          -22633154,
          -3991946,
          6937176,
          -8527500,
          13848675,
          3759300,
          5809183,
          12742075,
          -20224894,
          -1836218,
          -21943056,
          25194124,
          -11068850,
          -32679065,
          50130082,
          -82257011,
          -22879772,
          -319299079,
          243976899,
          -224272744,
          208821833,
          652518542,
          521953075
        ],
        [
          0,
          1,
          0,
          -3,
          2,
          -3,
          -348,
          1358,
          1269,
          10159,
          1728920,
          12522245,
          -548137,
          -19596248,
          -40489481,
          45350921,
          19884333,
          -12711553,
          28298724,
          20271666,
          15763071,
          14707657,
          1713503,
          -2236077,
          17656744,
          -19524209,
          -90567400,
          -23600317,
          35898499,
          -119369167,
          3780444,
          -149573709,
          565422205,
          -42736242,
          799602248,
          162107210,
          267689291
        ],
        [
          -1,
          -2,
          -1,
          -99,
          23,
          -766,
          4326,
          459401,
          -378982,
          -1256738,
          52897,
          3161846,
          6738720,
          -2252348,
          4769589,
          -21903658,
          27028,
          15873193,
          27635598,
          -8310683,
          -6736552,
          20392523,
          -8236970,
          22930537,
          -10680754,
          -14850913,
          -41759903,
          1990945,
          40774223,
          50479561,
          20585610,
          -22779603,
          -57040865,
          56296993,
          -24731599,
          1186559167,
          24423107
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          1,
          -18,
          -76,
          -157,
          9494,
          211436,
          -135920,
          8713981,
          -7456032,
          27828893,
          46901615,
          -91802728,
          -106729619,
          15567801,
          -65008234,
          55462899,
          51342035,
          27674002,
          5591377,
          42241795,
          10615050,
          20549094,
          -21849317,
          64060269,
          -120202349,
          144188692,
          -52690859,
          -104596292,
          226977675,
          1192548846,
          -261575555
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -5,
          -12,
          -339,
          988,
          182897,
          -289825,
          6000137,
          -8975999,
          25363434,
          4823159,
          39195424,
          -11327701,
          93948097,
          67072820,
          -150839855,
          -986471,
          -15212148,
          96825925,
          106558777,
          35788169,
          -10485401,
          2032115,
          564763,
          -9659457,
          89882249,
          -110433287,
          -144697704,
          -32663323,
          1154506516,
          -361363496
        ],
        [
          -11,
          32,
          -7,
          -6891,
          -744,
          -117852,
          1040,
          -368828,
          214034,
          -111153,
          -1008277,
          2596876,
          5908561,
          -6742351,
          10247232,
          -21030714,
          -11160342,
          -3824993,
          20247851,
          -4881620,
          -15395029,
          9095506,
          -38400172,
          11269923,
          10640776,
          -493332,
          -16416800,
          8126270,
          37990691,
          27088937,
          14822532,
          -56455302,
          -76067985,
          -109301292,
          259483425,
          770389013,
          -200704307
        ],
        [
          -810,
          -71,
          22150,
          1608,
          295,
          56413,
          -1748,
          -233562,
          91672,
          -109194,
          -1642379,
          2004177,
          5666044,
          -8813319,
          12652107,
          -18162456,
          -19178408,
          -20913097,
          10259327,
          -1801653,
          -19650221,
          -2725849,
          -59069075,
          -458326,
          27254722,
          7582892,
          7530791,
          13504130,
          33053410,
          5455074,
          10963575,
          -90635989,
          -75282876,
          -221695655,
          433389639,
          332308875,
          -407603194
        ],
        [
          -811,
          -82,
          -22141,
          1818,
          337,
          56443,
          -1563,
          -233705,
          91721,
          -109296,
          -1642363,
          2004247,
          5666036,
          -8813295,
          12652104,
          -18162393,
          -19178415,
          -20913090,
          10259307,
          -1801648,
          -19650218,
          -2725860,
          -59069084,
          -458332,
          27254726,
          7582879,
          7530772,
          13504128,
          33053421,
          5455085,
          10963586,
          -90635939,
          -75282862,
          -221695656,
          433389774,
          332308899,
          -407603060
        ],
        [
          0,
          0,
          0,
          -1,
          0,
          0,
          1,
          -88,
          -163,
          -388,
          8060,
          173263,
          -381715,
          15988961,
          5942291,
          59425720,
          -88245863,
          -70114162,
          96949476,
          36220565,
          15313664,
          44946193,
          3878620,
          -5091144,
          -21705450,
          51799493,
          51200632,
          2278375,
          -44463294,
          89974243,
          -194182701,
          -22331823,
          -29573831,
          166818243,
          -288840438,
          229788943,
          -152216954
        ],
        [
          -380,
          -119,
          28,
          40649,
          1208,
          -697,
          8275,
          185490,
          86041,
          821514,
          -349118,
          5732000,
          21535899,
          12824870,
          -9415574,
          -16612283,
          3549487,
          5948853,
          2488910,
          -11273683,
          11971361,
          2620934,
          7399083,
          10964543,
          -10932493,
          -53743633,
          -21504398,
          13557433,
          38480662,
          41330661,
          37157616,
          -118959348,
          56540175,
          190593288,
          -493686482,
          773142963,
          -345502999
        ],
        [
          -379,
          -131,
          30,
          40840,
          1418,
          -49,
          10386,
          -185938,
          -47171,
          -142903,
          840162,
          -2030620,
          -30024668,
          -6643587,
          -5900452,
          -17113373,
          -1257581,
          -9269162,
          3915070,
          -5197546,
          6380442,
          -4652748,
          -9651576,
          4956153,
          -8520163,
          -47037046,
          -19859265,
          9065065,
          48415044,
          52509113,
          33413762,
          -165436862,
          44976865,
          213814613,
          -278251083,
          811842482,
          -492605285
        ],
        [
          -5,
          13,
          -4,
          -2486,
          -223,
          -33881,
          4547,
          432720,
          -384834,
          315071,
          -2062273,
          -490372,
          -4882306,
          -4738144,
          1149877,
          -5345111,
          -27676799,
          -63150114,
          -33107590,
          3145331,
          -5989033,
          -44060415,
          -74976425,
          -34365481,
          50931858,
          -23813513,
          63882016,
          31546708,
          25580430,
          -29262276,
          24249170,
          -260017597,
          56666863,
          -188943201,
          243980681,
          -797030206,
          -1186232560
        ],
        [
          -19,
          7,
          -6,
          2040,
          237,
          -771,
          -156925,
          23080,
          -68872,
          143716,
          1388739,
          -8513415,
          3983440,
          -16654780,
          18546053,
          28465415,
          -13649789,
          6958834,
          11557497,
          -656903,
          -7844215,
          -1409709,
          -3595157,
          18304524,
          64625044,
          -105008332,
          -104203566,
          57586361,
          3555738,
          67013221,
          113906201,
          339804283,
          84337732,
          288633636,
          392545941,
          128210863,
          -1142420107
        ],
        [
          -69,
          60,
          -27,
          -40418,
          -1139,
          14642,
          10492,
          -327497,
          -736588,
          479894,
          597835,
          2635434,
          -151387,
          7764870,
          -9914071,
          -15665987,
          3691579,
          4309651,
          2993928,
          -10430698,
          12965952,
          1929946,
          10017071,
          10910436,
          -11530976,
          -53756561,
          -25276575,
          12212340,
          35729290,
          41506675,
          32132894,
          -107729480,
          69068677,
          207405813,
          -490648464,
          771283370,
          -359318097
        ],
        [
          -71,
          97,
          -29,
          -40350,
          -1365,
          14692,
          -5279,
          327841,
          775646,
          199079,
          7988,
          637357,
          -8382204,
          -1809666,
          -5300329,
          -16164821,
          -932465,
          -6085085,
          3657516,
          -6061512,
          6043108,
          -3633303,
          -9402005,
          6022562,
          -6829749,
          -51800267,
          -21186054,
          12031297,
          50010329,
          55103267,
          42645279,
          -158502820,
          39667404,
          220383745,
          -287883494,
          813976297,
          -502641065
        ],
        [
          -2913,
          -247,
          -5,
          -3569,
          24,
          -13342,
          -119839,
          31371,
          12864,
          -152817,
          -2180364,
          1481746,
          -5484934,
          28528135,
          -17807229,
          -9255145,
          -1427279,
          9080126,
          4691554,
          -20901205,
          18511658,
          16602875,
          23248800,
          16210454,
          23154861,
          -7732464,
          -18765976,
          17807454,
          -36607122,
          -106895914,
          -51772907,
          110957400,
          219138684,
          -396421095,
          -381272343,
          -98898727,
          53001580
        ],
        [
          0,
          28,
          0,
          113,
          -4,
          271,
          2268,
          -28966,
          -48737,
          -42687,
          -8569572,
          -4444733,
          -22927,
          -13360410,
          -9805253,
          31739996,
          24930729,
          12980439,
          590796,
          18714253,
          9204844,
          -256977,
          36668769,
          -6587326,
          -39154343,
          -11358319,
          -28477830,
          -31596281,
          17108082,
          40239949,
          38468174,
          -55663282,
          73282581,
          459615745,
          78203739,
          79712494,
          475817227
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 62,
      "flags": [
        773562,
        773564,
        773567,
        773950,
        773951,
        785850,
        786234,
        786235,
        786238,
        786618,
        1179834,
        1185978,
        1382586,
        1480890,
        1483962,
        1530042,
        1533114,
        1534650,
        1548386,
        1554530,
        1554578,
        1554602,
        1554614,
        1557674,
        1557686,
        1557690,
        1557692,
        1559222,
        1559226,
        1559228,
        1559994,
        1559996,
        1559999,
        3121154,
        3121250,
        3127394
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          -2,
          -2,
          -8,
          -91,
          -2,
          -292,
          -555017,
          7743174,
          -4084393,
          -8368506,
          -13579043,
          54160445,
          -669726,
          -83472818,
          63658857,
          -88765557,
          80098940,
          -133007044,
          256451666,
          -232056235,
          53886009,
          -32426070,
          404138934,
          -357204597,
          148361972,
          763644662,
          -161206107,
          -228872673
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -1,
          1,
          -3,
          -10,
          -35,
          167,
          -435,
          -444584,
          5752674,
          6476711,
          5967300,
          -14098405,
          29596773,
          -8907994,
          4961543,
          -96511984,
          8121441,
          56027015,
          83516151,
          -73577355,
          209728090,
          -421456617,
          166193283,
          52134931,
          -710762370,
          62729658,
          49369019,
          -179689050,
          41518646
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          0,
          -1,
          -9,
          -53,
          16,
          -369,
          -372773,
          5886793,
          912762,
          2416920,
          -2091082,
          6417148,
          -6751806,
          -28614312,
          -9826912,
          -32584766,
          -89246791,
          101277287,
          -399733538,
          9227366,
          328379314,
          -314924092,
          181984918,
          -400978158,
          -171745569,
          227098285,
          25147118,
          -53039779
        ],
        [
          238,
          -26,
          -35,
          -7098,
          49362,
          -105842,
          1807,
          -192717,
          133642,
          -67961,
          -1584,
          194993,
          1011812,
          -1024618,
          1152469,
          9038205,
          -4286604,
          -10142453,
          -10362491,
          32075932,
          18328598,
          16456203,
          11421771,
          -35347625,
          -12550987,
          -25996905,
          -5967952,
          20091436,
          -6778698,
          -32567361,
          -25700249,
          -10884012,
          173313193,
          -142031485,
          463058656,
          -393338913
        ],
        [
          241,
          -28,
          -61,
          -7285,
          27522,
          113534,
          4737,
          -192757,
          133378,
          -68797,
          -1534,
          194915,
          1012466,
          -1025750,
          1152539,
          9038198,
          -4286634,
          -10142484,
          -10362466,
          32075881,
          18328641,
          16456208,
          11421779,
          -35347645,
          -12550987,
          -25996903,
          -5967952,
          20091422,
          -6778652,
          -32567394,
          -25700235,
          -10883987,
          173313304,
          -142031779,
          463058127,
          -393339958
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -1,
          4,
          -16,
          9,
          -152,
          -350,
          -610,
          -2302221,
          5772151,
          -156899215,
          59119057,
          86125378,
          -17874532,
          -12355411,
          -41495780,
          -7973844,
          37829154,
          -22595388,
          33793016,
          10450673,
          99099323,
          -50100626,
          -57598368,
          95162490,
          87345024,
          229333443,
          197959264,
          80982835,
          -408072435
        ],
        [
          498,
          28,
          4854,
          -9467,
          3933,
          -956,
          112384,
          160005,
          -191982,
          244469,
          -14609,
          189887,
          826175,
          -1096906,
          4633990,
          10383894,
          -3081280,
          -9880137,
          -9599011,
          29366297,
          16825553,
          15498782,
          9620702,
          -32151737,
          -12685227,
          -23436270,
          -5222068,
          23574840,
          -8719642,
          -37204084,
          -19163839,
          -2308118,
          185624252,
          -122249770,
          442718307,
          -365578130
        ],
        [
          448,
          23,
          -4909,
          -8511,
          22499,
          3572,
          -110077,
          160021,
          -203010,
          221920,
          -22816,
          216004,
          795568,
          -1099731,
          4601892,
          10345627,
          -2109703,
          -10595102,
          -9533789,
          29598027,
          16744963,
          14526079,
          8954916,
          -31546541,
          -13840008,
          -21907758,
          -5515230,
          26553264,
          -10557689,
          -42479779,
          -14832461,
          4191634,
          207112359,
          -121152451,
          425694267,
          -372979258
        ],
        [
          1,
          4,
          -10,
          -30,
          16,
          -4,
          651,
          -14116,
          24934,
          -52775,
          4784,
          -639284,
          -3297563,
          -1770236,
          17137514,
          11819402,
          -5658244,
          -8878447,
          -9329432,
          29323679,
          17480121,
          16636455,
          9574134,
          -34504025,
          -12091625,
          -26531343,
          -5259257,
          22640054,
          -8088199,
          -36896743,
          -23080003,
          -9745455,
          182128829,
          -123122219,
          461003806,
          -367132574
        ],
        [
          143,
          -15302,
          -75,
          -432,
          -2084,
          -230,
          -76,
          942,
          2095,
          246,
          1007,
          2455,
          -318,
          409,
          35154,
          15553,
          9536,
          -6353,
          -3893,
          14775,
          2729,
          -1171,
          -14216,
          11069,
          -12432,
          16385,
          -938,
          51944,
          -24516,
          -70843,
          57099,
          100456,
          259350,
          46809,
          41836,
          -436032
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -3,
          -2,
          0,
          -19,
          -33,
          108,
          -387,
          -324453,
          3553882,
          -35335724,
          13490371,
          -144517234,
          -91074251,
          160729182,
          -104126551,
          -28481831,
          119729933,
          -23000985,
          2331699,
          86825293,
          69322147,
          60497102,
          -58224864,
          18767591,
          -77137285,
          4444678,
          -227745645,
          -19973914,
          107873091
        ],
        [
          3685,
          391,
          -392,
          8090,
          -59213,
          -6005,
          -5974,
          -75119,
          -21418,
          16445,
          16973,
          -288988,
          310917,
          100630,
          9445731,
          -33704056,
          -21376620,
          -8084417,
          497255,
          23467783,
          18931920,
          -10895570,
          21672680,
          -56916565,
          -11930721,
          -31248205,
          -19701772,
          -38117317,
          8904335,
          675890,
          -61621996,
          -113951617,
          110921974,
          -316710006,
          -279841136,
          -49315969
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -4,
          -3,
          -3,
          -26,
          -26,
          9,
          -637,
          -849281,
          9375483,
          -36465240,
          21903482,
          -114239572,
          -51300297,
          -182265656,
          63252244,
          2313643,
          -88953377,
          36576202,
          -182812976,
          -53555853,
          5643381,
          -96200006,
          -198239076,
          29015879,
          71250420,
          -81216809,
          -276496937,
          -514598617,
          -384236269
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -2,
          -3,
          1,
          -13,
          -91,
          -26,
          -368,
          -390235,
          6981822,
          -26914777,
          -7538761,
          -55455583,
          -8228055,
          1881250,
          4658118,
          55653645,
          -115736157,
          81311890,
          314705178,
          -34830528,
          -216518503,
          -81122242,
          -27718888,
          -425004684,
          48003461,
          254277608,
          698099244,
          -199121831,
          -175895440
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -1,
          -2,
          1,
          -9,
          -88,
          38,
          -96,
          -207877,
          3447776,
          -10236205,
          4120810,
          -39954311,
          69472162,
          -47272648,
          -45113157,
          9048276,
          118628927,
          -124407873,
          -206160381,
          -144522971,
          66216326,
          156405425,
          386924931,
          -282034483,
          -13657589,
          426744691,
          691394771,
          -236726758,
          202338516
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -2,
          -5,
          0,
          -20,
          3,
          34,
          -55,
          -122946,
          5854275,
          -19407080,
          5433758,
          -30009679,
          6759652,
          107654524,
          66140681,
          15909870,
          -168325842,
          -51547448,
          -18369696,
          -239000307,
          -57720855,
          -142804415,
          324862033,
          398933127,
          376367458,
          -98365993,
          148597000,
          -290616989,
          444091847
        ],
        [
          1,
          -6,
          -7,
          69,
          235,
          18,
          -55,
          -36078,
          -5485,
          123891,
          2109,
          7054,
          214184,
          -3972112,
          -4566459,
          -13442215,
          9914698,
          6000230,
          25627754,
          -82115312,
          -31298427,
          -28571705,
          -3795273,
          24383697,
          4292084,
          18620201,
          8853475,
          -11101092,
          -9237131,
          -16192984,
          39434069,
          -2806930,
          31757108,
          223931898,
          -688825904,
          1555844211
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -1,
          -7,
          3,
          -28,
          -252,
          -78,
          -602,
          214611,
          4547501,
          -30050936,
          2312432,
          -45272262,
          202331052,
          -27399249,
          -45155681,
          -36622374,
          73734153,
          91246805,
          88319862,
          13582533,
          3599389,
          -22023753,
          -156454723,
          54593295,
          219678442,
          -241040931,
          -277214419,
          -1383156,
          1704234910
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -2,
          -3,
          -1,
          -19,
          -34,
          188,
          -342,
          -324962,
          5991999,
          -5447696,
          2430327,
          -5805744,
          44361543,
          52663593,
          108518060,
          133141109,
          -108542865,
          -124322106,
          22146139,
          201916818,
          361286550,
          110676455,
          -115151481,
          -100968162,
          -65521018,
          -334516996,
          393421208,
          -757463278,
          146936371
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -3,
          0,
          -8,
          -23,
          -75,
          -41,
          -821,
          -1677760,
          28701336,
          8199715,
          57369138,
          41617327,
          29247191,
          99408749,
          46044192,
          -220903073,
          -73094159,
          50389698,
          -151572504,
          5362790,
          -141040867,
          64450608,
          -139041079,
          -249927833,
          -62501839,
          105336929,
          -153432638,
          -886172124,
          37526677
        ],
        [
          0,
          0,
          0,
          0,
          -1,
          0,
          0,
          -2,
          -7,
          4,
          -30,
          -73,
          -557,
          -417,
          -676661,
          37178867,
          24214428,
          32725609,
          35154952,
          3110102,
          -6360315,
          -186619992,
          198919569,
          -78302138,
          8469718,
          -3142014,
          -72489881,
          17326241,
          -58985045,
          99316303,
          -114165012,
          -10836217,
          -113342284,
          -732218296,
          -564029217,
          -146998099
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -4,
          -1,
          -25,
          -102,
          -287,
          -816,
          -318848,
          16172087,
          -8295909,
          22521462,
          -3840878,
          18731230,
          -4810830,
          128519542,
          102191855,
          183308635,
          -262496779,
          85350605,
          57175473,
          -278796246,
          -66818236,
          6912049,
          94758723,
          -224344922,
          196746233,
          -466977748,
          -385722945,
          152569100
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -2,
          0,
          -16,
          -30,
          -58,
          -529,
          -310985,
          9202096,
          -11172482,
          9442964,
          -6313406,
          -11892591,
          -8377306,
          104782342,
          55910415,
          45503819,
          319306326,
          93871393,
          870942,
          80860250,
          322740977,
          251964992,
          135869389,
          -121078435,
          456242823,
          -455277299,
          -316539107,
          49700963
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -3,
          2,
          -13,
          -28,
          -92,
          -305,
          -47257,
          6569803,
          -4010647,
          3562846,
          -19640297,
          -5373605,
          -85934238,
          -56810166,
          -175893691,
          -173974493,
          -206516898,
          181262959,
          187767665,
          22869968,
          205217056,
          271021168,
          78693684,
          -25133402,
          82926551,
          -406575383,
          110228723,
          146670661
        ],
        [
          764,
          153,
          -17339,
          -38418,
          -4102,
          -947,
          30682,
          115286,
          190139,
          -132905,
          3905,
          351470,
          32884,
          520743,
          6081012,
          10689107,
          9948625,
          -7014550,
          8229993,
          -32290782,
          -7761628,
          -2509776,
          2235820,
          -7322931,
          -12248588,
          -4891208,
          4162343,
          36255918,
          -24314959,
          -71934648,
          30196168,
          33821033,
          281382153,
          97553023,
          39870058,
          748524821
        ],
        [
          8,
          -10,
          -19,
          16328,
          -5189,
          -479,
          0,
          26459,
          49267,
          59146,
          -939076,
          -784,
          -490911,
          303307,
          -22775630,
          -3938248,
          -10912019,
          -17638521,
          438875,
          -2608561,
          18368964,
          14961954,
          38521683,
          -83893177,
          -21960181,
          -65333565,
          -8903248,
          2493805,
          -9260954,
          -54200185,
          -75333793,
          -113453410,
          327639585,
          -226857286,
          483931626,
          764163804
        ],
        [
          6,
          4,
          -146,
          -330,
          286,
          42,
          -1250,
          2343,
          -3941,
          -15560,
          -26227,
          1533732,
          -158524,
          -109703,
          11430230,
          2689378,
          -42449719,
          27495796,
          3913234,
          -32007636,
          637837,
          40241861,
          35873193,
          -42625130,
          43392228,
          -79538896,
          13186363,
          -120929432,
          69950412,
          194842322,
          -190172703,
          -300455839,
          -783473987,
          -31707401,
          734443600,
          906528107
        ],
        [
          908,
          98,
          17366,
          -36840,
          1932,
          573,
          -31824,
          114400,
          188281,
          -136034,
          2971,
          377798,
          17238,
          515281,
          6131196,
          10568592,
          9838677,
          -6972420,
          8225790,
          -32208467,
          -7721754,
          -2525145,
          2282014,
          -7405717,
          -12185555,
          -4964781,
          4122164,
          35936856,
          -24157883,
          -71521011,
          29865742,
          33250400,
          279925707,
          96729651,
          38843495,
          747259986
        ],
        [
          10,
          3,
          -40,
          15953,
          -4463,
          -421,
          -433,
          34451,
          1393,
          -48073,
          905557,
          192601,
          -474923,
          147508,
          -24452601,
          -2828101,
          -11093665,
          -18140320,
          -328125,
          -1065795,
          19410215,
          16810751,
          39637544,
          -86178709,
          -22343115,
          -67640396,
          -8873322,
          3326130,
          -9199650,
          -54583617,
          -78371334,
          -115576840,
          331165741,
          -233188225,
          532542222,
          751832406
        ],
        [
          7,
          -6,
          50,
          -278,
          -144,
          12,
          -2141,
          2180,
          11007,
          46758,
          48577,
          -2698940,
          936632,
          435605,
          5966256,
          21175590,
          -10621914,
          10528840,
          5887086,
          -42187219,
          -7351776,
          27430284,
          17748180,
          -19191985,
          16409664,
          -43944124,
          15224816,
          -25818018,
          17454871,
          50264806,
          -71299881,
          -111361837,
          -232981126,
          119942831,
          622368294,
          994295012
        ],
        [
          9,
          -15,
          -47,
          11282,
          -1883,
          -111,
          -432,
          -182494,
          -91052,
          544359,
          60091,
          641145,
          -419824,
          1768503,
          12611133,
          20796665,
          17683473,
          -8610099,
          11555328,
          -48215194,
          -14038386,
          -2975531,
          -2115560,
          578622,
          -15959947,
          439564,
          8679573,
          59962340,
          -37208041,
          -105861209,
          57671884,
          73275647,
          393740997,
          191759906,
          72516169,
          1019847245
        ],
        [
          9,
          -33,
          75,
          459,
          -4660,
          -606,
          3091,
          -86342,
          -366034,
          -649169,
          -112828,
          213592,
          204314,
          205221,
          4808573,
          12768690,
          9511391,
          -7028872,
          7039833,
          -30050225,
          -6584320,
          491156,
          3218035,
          -9057211,
          -11839574,
          -7590377,
          4611802,
          36579769,
          -23374735,
          -69448206,
          25703743,
          30891461,
          271168038,
          94034558,
          113185628,
          714746269
        ],
        [
          47,
          -15,
          -159,
          78792,
          -2661,
          -130,
          1025,
          127399,
          176948,
          -163549,
          2082,
          343586,
          779377,
          -399002,
          15868936,
          14593391,
          9969138,
          -3754372,
          1237308,
          -8443204,
          -4160714,
          129764,
          -7873564,
          9434810,
          -7585993,
          8944641,
          3695172,
          38388546,
          -19415868,
          -53303093,
          41459428,
          66830572,
          186042981,
          95383973,
          67890127,
          92963887
        ],
        [
          3091,
          174,
          -403,
          13196,
          60893,
          6098,
          6146,
          6798,
          -38478,
          -4961,
          -16737,
          50492,
          -797140,
          89727,
          -16393881,
          29685726,
          21627093,
          18275192,
          -655317,
          -23949715,
          -26363395,
          7069528,
          -31999570,
          87805888,
          27077057,
          51552818,
          23784361,
          14775339,
          6802064,
          56358472,
          66784178,
          119923971,
          -376030042,
          384216525,
          102640906,
          -189649509
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          -5,
          -10,
          -2,
          -28,
          -75,
          601,
          -1139,
          -565188,
          25010740,
          -56126116,
          -175961137,
          25062014,
          -19205673,
          3551306,
          -5679471,
          -43357949,
          35264882,
          3167278,
          -34039833,
          -13816525,
          -32852854,
          11480996,
          39281535,
          -42670950,
          -42371788,
          -248038577,
          -167724762,
          -579557712,
          -77037210
        ],
        [
          13,
          -157,
          -81,
          6704,
          112878,
          11367,
          11416,
          52027,
          -40670,
          -18360,
          13318,
          -327017,
          -302593,
          1027789,
          10806679,
          -41094358,
          -19184705,
          -6986672,
          10528435,
          -6371070,
          8655025,
          -22905441,
          21961645,
          -53248570,
          -12275770,
          -27066999,
          -18109705,
          -43107696,
          4589316,
          -10421560,
          -49886189,
          -122239652,
          152574152,
          -256902717,
          -565997055,
          555190513
        ]
      ]
    },
    {
      "t": 2,
      "f": 3,
      "type": 63,
      "flags": [
        773565,
        773949,
        783506,
        783530,
        785066,
        785078,
        785846,
        785852,
        785853,
        785855,
        786236,
        786237,
        786239,
        786429,
        786430,
        786431,
        786621,
        1179837,
        1185981,
        1382589,
        1385661,
        1480893,
        1483965,
        1485501,
        1533117,
        1534653,
        1535421,
        1559997,
        1566818,
        1566866,
        1566890,
        1569938,
        1569962,
        1569974,
        1571510,
        3133442,
        3133538,
        3139682
      ],
      "denominator": 10000000000,
      "factor": [
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          1,
          8,
          94,
          -199710,
          16006344,
          -12687686,
          2785438,
          -7427080,
          8853496,
          -4755905,
          297017218,
          -257928086,
          91734013,
          -346982111,
          277352514,
          -174936646,
          34604286,
          -242237564,
          222184254,
          934845964,
          -263324875,
          -7445128
        ],
        [
          -1,
          12,
          -223,
          -88,
          -983,
          -1774,
          -2478,
          -7405,
          -10965,
          -6808,
          -1043,
          -39581,
          57999,
          163216,
          3713,
          16,
          -290689,
          234162,
          343059,
          -3773074,
          1130931,
          31553141,
          14698994,
          21146262,
          19904773,
          25464140,
          4891297,
          2969710,
          -4867517,
          9755833,
          -1034337,
          55381488,
          142392957,
          -120096315,
          -226260813,
          161656845,
          263159753,
          394137588
        ],
        [
          -2,
          -6,
          -128,
          -339,
          849,
          -5592,
          -8482,
          26704,
          -8046,
          -9605,
          1478,
          -2679,
          -41131,
          25156,
          32105,
          -22930,
          -35719,
          52762,
          182628,
          2322438,
          -4075691,
          -9639310,
          -15397135,
          17556646,
          5684580,
          6376518,
          -17562271,
          10002165,
          -2801937,
          5832690,
          5348279,
          15448034,
          43529138,
          -65152759,
          -69748012,
          222337027,
          140535571,
          -756007413
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          2,
          17,
          18,
          62,
          1830360,
          8288667,
          4400290,
          12832551,
          -5789015,
          -7936141,
          -10176014,
          67094395,
          159393700,
          33324996,
          90296067,
          -127518836,
          -726697701,
          555142819,
          158405079,
          234111177,
          -173770847,
          61034839,
          -207169174
        ],
        [
          0,
          1,
          -22,
          -942,
          121,
          -6673,
          -15781,
          -10104,
          21664,
          -9505,
          -1066,
          -2621,
          -40924,
          25467,
          31910,
          -22943,
          -35959,
          52577,
          183856,
          2325350,
          -4072164,
          -9645269,
          -15399383,
          17549103,
          5678412,
          6370719,
          -17556364,
          10000555,
          -2801669,
          5829807,
          5346639,
          15431355,
          43481304,
          -65095149,
          -69698415,
          222263148,
          140494077,
          -755943707
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          3,
          8,
          19,
          134,
          4176745,
          15792734,
          13927143,
          11042506,
          7616473,
          10805648,
          -12741517,
          -26138432,
          82118286,
          162245897,
          140019338,
          633301797,
          252618062,
          351400906,
          513391220,
          424466503,
          -230545298,
          -140437408,
          -228929609
        ],
        [
          -2,
          28,
          -435,
          -231,
          -1835,
          -3682,
          -5017,
          -14870,
          -21943,
          -11902,
          -1395,
          9152,
          -54782,
          -88205,
          26137,
          -15574,
          -33385,
          50086,
          181895,
          1870943,
          -3847678,
          -8558518,
          -14513276,
          17320602,
          5470714,
          6019806,
          -19411286,
          11714877,
          -2899684,
          5552089,
          4833196,
          16069276,
          45097586,
          -66963976,
          -67079409,
          240739280,
          130893273,
          -733965925
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          4,
          0,
          51,
          -151,
          171,
          716594,
          21782327,
          -3803018,
          -3962810,
          -8468022,
          -13651486,
          -39259242,
          -537397,
          181833641,
          206541778,
          222427760,
          326536364,
          -261825651,
          -416948632,
          -762663186,
          -519142921,
          -171669974,
          58686493,
          229480976
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          3,
          0,
          31,
          90,
          327956,
          16408407,
          7458192,
          11271511,
          23422468,
          15648733,
          23427663,
          -10395079,
          -367680385,
          -123971755,
          558372283,
          12165008,
          -118325100,
          -53619761,
          -25466400,
          369986330,
          482663501,
          -112784015,
          33964380
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          3,
          9,
          29,
          121,
          2229950,
          15608026,
          6260304,
          -1951429,
          5803685,
          -21113290,
          -53873617,
          -332516705,
          -195449506,
          -229357713,
          -255813401,
          303583090,
          -299995876,
          46549772,
          -33198402,
          -344860666,
          -365944404,
          361400831,
          197125579
        ],
        [
          -1,
          6,
          -303,
          -459,
          -1114,
          -5873,
          -1120,
          4038,
          4648,
          -7649,
          341,
          -58149,
          103597,
          -123624,
          -21071,
          17489,
          -295331,
          235727,
          360035,
          -4973997,
          1649556,
          35124007,
          17515578,
          20836458,
          19999654,
          25374885,
          1711783,
          6199452,
          -5087701,
          9327337,
          -2247192,
          58099779,
          149354311,
          -126536984,
          -225864175,
          197521753,
          246986911,
          474387901
        ],
        [
          0,
          1,
          0,
          0,
          -1,
          -4,
          -4,
          -3,
          -11,
          210,
          178,
          468,
          1036,
          1038,
          14335,
          -17011,
          350616,
          -1695664,
          856269,
          -5700859,
          1192778,
          33980108,
          17569426,
          19547276,
          19888377,
          24392809,
          241908,
          4832852,
          -2178591,
          8376288,
          -3127249,
          57962578,
          147136069,
          -132073011,
          -200492905,
          186372254,
          270143443,
          442857796
        ],
        [
          0,
          0,
          0,
          0,
          0,
          -5,
          9,
          1,
          7,
          43,
          -20,
          -180,
          -240,
          1139,
          -8661,
          -22812,
          1218116,
          836830,
          368854,
          -5228440,
          861074,
          34841237,
          17388678,
          20958633,
          19604296,
          24710745,
          525989,
          7102278,
          -6293528,
          9459421,
          -1409951,
          56920185,
          148945477,
          -126197554,
          -228783893,
          204563009,
          210201086,
          462891504
        ],
        [
          5,
          35,
          -1239,
          -6847,
          -1438,
          7616,
          188,
          2389,
          268,
          2943,
          424,
          28154,
          -35699,
          -7191,
          -8393,
          9968,
          -293565,
          232849,
          353599,
          -4660379,
          1756365,
          34066992,
          16707524,
          20645112,
          19517390,
          24877892,
          1432735,
          6450745,
          -5130205,
          9200357,
          -2184999,
          56831747,
          145866370,
          -123295191,
          -222161242,
          198544605,
          245121472,
          450387455
        ],
        [
          6,
          -9,
          280,
          2746,
          10362,
          -5935,
          3852,
          -1435,
          -910,
          1111,
          1950,
          28020,
          -34831,
          -7222,
          -8473,
          10363,
          -293724,
          232768,
          353596,
          -4662213,
          1757588,
          34065790,
          16707477,
          20641980,
          19512607,
          24871045,
          1414605,
          6464439,
          -5129268,
          9197031,
          -2188250,
          56827691,
          145854226,
          -123295202,
          -222098935,
          198688502,
          245048510,
          450303775
        ],
        [
          -12,
          -23,
          153,
          941,
          1857,
          6722,
          4855,
          -654,
          5848,
          793,
          -1891,
          28564,
          -36775,
          -8228,
          -8400,
          10031,
          -293185,
          232735,
          353589,
          -4662920,
          1758026,
          34063251,
          16705828,
          20640311,
          19508524,
          24865592,
          1401306,
          6475075,
          -5130331,
          9195045,
          -2189403,
          56822478,
          145841771,
          -123289766,
          -222061181,
          198797327,
          244967341,
          450197043
        ],
        [
          0,
          2829,
          229,
          96,
          29,
          41,
          77,
          206,
          243,
          167,
          28,
          295,
          -30,
          348,
          590,
          -664,
          -375,
          1055,
          -151,
          418,
          -1165,
          3811,
          1949,
          4603,
          9271,
          11110,
          20160,
          -19702,
          6305,
          3396,
          697,
          15409,
          33604,
          -33649,
          -51238,
          -172351,
          239742,
          79916
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          1,
          4,
          3,
          135,
          222,
          5149770,
          21332319,
          -106111990,
          173697117,
          207128049,
          -58963779,
          -49187079,
          22728718,
          51913179,
          -67622209,
          -30985970,
          -12684161,
          39113719,
          -35304445,
          -78481296,
          196982988,
          -151595301,
          -19945191,
          26132425
        ],
        [
          0,
          60,
          -6201,
          2268,
          -1004,
          949,
          -2990,
          820,
          968,
          3575,
          -118,
          10207,
          -959,
          984,
          -15892,
          19947,
          11715,
          -101364,
          -686132,
          -27004492,
          -37196821,
          19234274,
          24221360,
          10082494,
          24179146,
          9337288,
          -12734654,
          -32495036,
          12916653,
          5800801,
          16267197,
          43724867,
          168797671,
          -269749429,
          -29700546,
          -208544851,
          -245989904,
          -5169885
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          4,
          5,
          2,
          57,
          351,
          2685900,
          37371641,
          -147134266,
          82162835,
          -199098685,
          96633968,
          48645906,
          -17892338,
          8480869,
          -84194909,
          48812351,
          1245256,
          117743352,
          241890084,
          -165093076,
          -439541758,
          115808815,
          -153111267,
          1541111
        ],
        [
          1,
          -2,
          -348,
          784,
          1600,
          7791,
          2432,
          -32,
          1433,
          -12999,
          479,
          -10822,
          24854,
          -6500,
          111307,
          -361621,
          -24039,
          44725,
          225722,
          20522075,
          -25841084,
          -22721247,
          -40366440,
          53744263,
          12292531,
          26433585,
          49208576,
          -11165259,
          -77653997,
          36889461,
          58672807,
          -17005951,
          61383519,
          59768267,
          -716275427,
          -103346135,
          -779025494,
          -993805112
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          3,
          3,
          -2,
          60,
          151,
          1595590,
          22729135,
          -3990687,
          42964960,
          40427515,
          94644972,
          104118646,
          -172052025,
          -171740598,
          482290815,
          -69177926,
          -185869484,
          -98161805,
          -59329017,
          276884147,
          -377650505,
          -17767330,
          -397053981,
          -220186303
        ],
        [
          0,
          2,
          -6,
          7,
          -18,
          8,
          -47,
          -50,
          -107,
          770,
          -300,
          28577,
          26729,
          6936,
          -156055,
          360188,
          47217,
          -17978,
          420901,
          23764271,
          -26016326,
          -28707887,
          -45412912,
          54045219,
          11062071,
          26402879,
          57876740,
          -16149716,
          -80650451,
          38123401,
          61742573,
          -25193731,
          42463747,
          88253720,
          -735846021,
          -175702429,
          -797746887,
          -1075456345
        ],
        [
          1,
          1,
          -343,
          776,
          1606,
          7785,
          2457,
          15,
          1520,
          -13245,
          752,
          -33265,
          2215,
          -5448,
          163442,
          271778,
          60934,
          39448,
          94699,
          4752377,
          -63761,
          -30124483,
          -22304070,
          5103690,
          22289350,
          20720974,
          34308835,
          -67893380,
          61474387,
          -1207063,
          -11816445,
          37160058,
          25292772,
          -135469403,
          210729027,
          -506814887,
          1407058477,
          -1098706687
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          -1,
          8,
          4,
          -18,
          89,
          141,
          -4487576,
          33081532,
          145912460,
          147368380,
          -73437903,
          25055436,
          -12535081,
          78506792,
          11041508,
          -107508594,
          -25320496,
          6610419,
          -27274810,
          -223032048,
          156011335,
          -224698332,
          -314244742,
          -77629505,
          -1831253722
        ],
        [
          0,
          -1,
          -11,
          14,
          -22,
          16,
          -68,
          -89,
          -174,
          1017,
          -530,
          50818,
          48219,
          4292,
          -199522,
          -239806,
          797,
          -8388,
          93314,
          2155604,
          1198551,
          -31131745,
          -21912977,
          2119488,
          19606717,
          15525356,
          16565449,
          -57892670,
          67673960,
          -4974208,
          -16862860,
          38475062,
          21447489,
          -153870254,
          292472772,
          -382178031,
          1438379409,
          -1215668129
        ],
        [
          1,
          4,
          -341,
          770,
          1604,
          7743,
          2446,
          -46,
          1409,
          -13681,
          183,
          -63635,
          -27203,
          2727,
          -164512,
          6868,
          20462,
          -40614,
          125251,
          -14058398,
          9807576,
          -3362472,
          -3547165,
          -7977879,
          -26001404,
          -39484370,
          -148091052,
          111036606,
          9305103,
          -20221060,
          -25974477,
          608360,
          -19019676,
          -85058454,
          390986245,
          1290583642,
          -271792544,
          -933015712
        ],
        [
          0,
          -4,
          -14,
          21,
          -23,
          73,
          -57,
          -24,
          -58,
          1489,
          53,
          84134,
          85949,
          4454,
          148840,
          70766,
          16877,
          38935,
          64612,
          -13042589,
          8720100,
          560509,
          -1401128,
          -5075611,
          -21817653,
          -33328970,
          -132825501,
          101117041,
          6324258,
          -17042529,
          -22886117,
          4974377,
          -3666993,
          -84936344,
          322111627,
          1181567557,
          -252357955,
          -778528395
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          6,
          8,
          1,
          -37,
          326,
          9450168,
          66620485,
          23077321,
          -31845902,
          -24075735,
          -205691950,
          -184095378,
          -2291051,
          -124039125,
          128484696,
          22197566,
          -180404065,
          210896486,
          342541873,
          -314197566,
          -237340290,
          -455652331,
          -457151127,
          -371796380
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          1,
          0,
          5,
          4,
          0,
          -18,
          318,
          15136501,
          72697870,
          26489825,
          -63337433,
          66228108,
          255073894,
          -46511482,
          -15911625,
          54644563,
          -97412335,
          -64172627,
          -68278923,
          61466857,
          49617556,
          -365609731,
          628874068,
          -531954663,
          -708419895,
          -68175212
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          3,
          5,
          5,
          -6,
          183,
          7387965,
          37467348,
          14403838,
          -12365242,
          -128817,
          -151061289,
          354429847,
          -36082989,
          36405596,
          -63153658,
          -57222604,
          40635463,
          10110286,
          27824595,
          -300001266,
          466826374,
          -361365029,
          -467128156,
          -204432727
        ],
        [
          0,
          0,
          -1,
          0,
          -3,
          -6,
          -4,
          -18,
          -39,
          -8,
          -33,
          40,
          -158,
          -143,
          10570,
          -14827,
          -65132,
          247997,
          1494391,
          -41769757,
          -53466327,
          -28553456,
          25879051,
          -56107624,
          -10786782,
          -51289072,
          -29376639,
          -67663287,
          57068871,
          -25708323,
          9397055,
          -56585737,
          -87820652,
          -147482316,
          696937150,
          -858352737,
          -796085489,
          -179096675
        ],
        [
          0,
          8,
          -1009,
          -470,
          -5334,
          -11231,
          20092,
          179,
          5827,
          -8415,
          185,
          -2345,
          -40722,
          24907,
          31838,
          -22818,
          -36444,
          52379,
          183295,
          2329314,
          -4067607,
          -9638280,
          -15405122,
          17567717,
          5685650,
          6383484,
          -17565942,
          10018304,
          -2810894,
          5836808,
          5346956,
          15457376,
          43544084,
          -65138867,
          -69848637,
          222550701,
          140673042,
          -756178698
        ],
        [
          0,
          -3,
          -16,
          108,
          183,
          -474,
          -273,
          173,
          -890,
          42775,
          -54382,
          -30119,
          -7016,
          -4135,
          33056,
          -21752,
          -37003,
          54227,
          182159,
          2282579,
          -4056190,
          -9430085,
          -15240518,
          17572451,
          5756022,
          6465601,
          -17479381,
          9976746,
          -2803115,
          5848220,
          5313269,
          15657383,
          44052531,
          -65506135,
          -70428482,
          222185113,
          141082272,
          -750386540
        ],
        [
          -1,
          -3,
          -31,
          65,
          -210,
          -324,
          -630,
          -1295,
          -876,
          42905,
          54275,
          -29193,
          -6866,
          -2530,
          28003,
          -23120,
          -39578,
          60812,
          183897,
          2278720,
          -4083902,
          -9450213,
          -15275052,
          17625440,
          5777138,
          6482695,
          -17538736,
          10001208,
          -2816433,
          5867800,
          5339340,
          15706981,
          44227146,
          -65767654,
          -70668350,
          222787178,
          141138856,
          -752509006
        ],
        [
          -3,
          49,
          -4080,
          -2366,
          5908,
          -3065,
          1666,
          -1958,
          -933,
          634,
          -104,
          -11720,
          20765,
          4737,
          6661,
          -16598,
          143384,
          -17516,
          551801,
          33227039,
          46029454,
          -33596882,
          -28175436,
          -31667018,
          -41330007,
          -26456998,
          24491653,
          30253158,
          -11488225,
          -14554539,
          -21472951,
          -87767758,
          -295215270,
          417750042,
          179155017,
          31189490,
          100306605,
          221093626
        ],
        [
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          0,
          1,
          0,
          9,
          5,
          97,
          -104,
          247,
          -97309499,
          69397082,
          -37437928,
          -65876937,
          48427968,
          -5576317,
          27731732,
          74959593,
          18953774,
          -66456074,
          16909533,
          17050570,
          -24377391,
          -78014388,
          332433671,
          -475444812,
          -138095393,
          103417835,
          -203357867
        ],
        [
          -3,
          -1,
          1137,
          -4399,
          6970,
          -3978,
          4309,
          -2705,
          -1743,
          -2339,
          15,
          -20735,
          21865,
          5357,
          3190,
          4439,
          201183,
          -252804,
          -944085,
          -26770133,
          -46607657,
          -6952425,
          7917866,
          6736942,
          17403304,
          -3209165,
          -25353759,
          -36787967,
          17069450,
          3432982,
          23328605,
          19117621,
          116800421,
          -261598015,
          83954999,
          -260511123,
          -381163193,
          -735987359
        ]
      ]
    }
  ],
  "multipliers": [
    "30961291/5000000000",
    "3/125000000",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "0",
    "29393487/10000000000",
    "1/156250000",
    "1079/10000000000",
    "405611421/400000000",
    "107/1000000000",
    "1929183907/2000000000",
    "104263/10000000000",
    "5070208723/5000000000",
    "100881/10000000000",
    "9644799567/10000000000",
    "100899/1250000000",
    "10010850559/10000000000",
    "37107/400000000",
    "9757600051/10000000000",
    "123391/2500000000",
    "9889680549/10000000000",
    "246883/5000000000",
    "9890041351/10000000000",
    "21/125000000",
    "4881863757/5000000000",
    "1737/10000000000",
    "10025032959/10000000000",
    "693/10000000000",
    "1982659541/2000000000",
    "139/2000000000",
    "1239303309/1250000000",
    "289/5000000000",
    "619253297/625000000",
    "629/10000000000",
    "4959664761/5000000000"
  ],
  "lower_witness": {
    "support": [
      "1",
      "23/20",
      "31/25",
      "13/10",
      "349/200"
    ],
    "masses": [
      "254077867/1000000000",
      "69691497/1000000000",
      "69691497/1000000000",
      "69691497/1000000000",
      "268423821/500000000"
    ],
    "scale_mass": "138076317/200000000"
  },
  "upper": "68727324611641214520889403/135009793324722480300000000"
}


==> anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_band.py <==
"""Verify a narrow uniform band on the candidate plateau (alpha3,alpha4]."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from verify_near_small import verify_near
from verify_alpha4_plateau import B

HERE=Path(__file__).resolve().parent


def check():
    cover=json.loads((HERE/'near_alpha4_exact_cover.json').read_text())
    cert=json.loads((HERE/'near_alpha4_certificate.json').read_text())
    polynomial=[-2,-1,-1,-1,0,-1,1]
    assert cover['n']==4 and cover['polynomial']==polynomial
    endpoint=make_field(polynomial);c=endpoint([0,1,0,0,0,0])
    assert cover['c']==c.json()
    assert c**5-c**4-c**2-c-2>0
    result=verify_near(cover,cert)
    upper=Q(result['upper'])
    lower=Q('0.50905413288916')
    width=Q('0.000000233')
    assert lower<B<upper and upper-lower<width
    # The lower construction is uniform for c>alpha3; monotonicity extends
    # this exact endpoint upper to every c<=alpha4.
    return dict(interval='(alpha3,alpha4]',lower_algebraic=B.json(),
                lower_rounded_down=str(lower),upper=str(upper),
                upper_decimal=float(upper),maximum_interval_variation=str(width),
                exact_plateau_proved=False,all_exact_checks_passed=True)


if __name__=='__main__':
    result=check()
    (HERE/'alpha4_plateau_band.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_discontinuity.py <==
"""Verify the exact alpha4 upper certificate and its uniform right-hand jump."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from math import floor
from pathlib import Path
from algebraic_field import make_field
from verify_near_small import verify_near
from check_alpha4_right_lower import B as RIGHT, F

HERE = Path(__file__).resolve().parent


def check():
    cover = json.loads((HERE/'near_alpha4_exact_cover.json').read_text())
    cert = json.loads((HERE/'near_alpha4_certificate.json').read_text())
    polynomial = [-2,-1,-1,-1,0,-1,1]
    assert cover['polynomial'] == polynomial
    endpoint = make_field(polynomial); c = endpoint([0,1,0,0,0,0])
    assert cover['n'] == 4 and cover['c'] == c.json()
    cuts = sorted([2/c,c,1/(c-1),(c+2)/(2*c),(c+2)/(c*c),
                   (c*c+c+2)/c**3])
    assert cover['cuts'] == [q.json() for q in cuts]
    assert Q('1.7463314890021') < c < Q('1.7463314890022')
    assert c**5-c**4-c**2-c-2 > 0
    assert c*(c-1)**2 < 1
    upper = verify_near(cover,cert)
    bound = Q(upper['upper'])
    jump = RIGHT-bound
    assert jump > 0
    denominator = 10**12
    numerator = floor(float(jump)*denominator)
    while Q(numerator,denominator) >= jump:
        numerator -= 1
    while Q(numerator+1,denominator) < jump:
        numerator += 1
    jump_lower = Q(numerator,denominator)
    assert jump_lower > 0 and RIGHT > bound+jump_lower
    return dict(endpoint_polynomial=polynomial,endpoint_decimal=float(c),
                patterns=upper['patterns'],upper=str(bound),upper_decimal=float(bound),
                uniform_right_lower=RIGHT.json(),uniform_right_lower_decimal=float(RIGHT),
                jump_lower=str(jump_lower),jump_lower_decimal=float(jump_lower),
                all_exact_checks_passed=True)


if __name__ == '__main__':
    result = check()
    (HERE/'alpha4_discontinuity.json').write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


==> anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_plateau.py <==
"""Exact verifier for the candidate plateau (alpha3,alpha4]."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import json
from fractions import Fraction as Q
from pathlib import Path
from algebraic_field import make_field
from quadratic_tower import make_tower, extend_positive
from verify_second_plateau import verify_exact
from verify_psd_interval import positive_definite_interval

HERE = Path(__file__).resolve().parent
T = make_tower(7, Q(121,27), Q(-28,27))
u0 = T([0,1,0,0]); v0 = T([0,0,1,0])
gamma0 = (-20+14*u0)/81
s0 = (3-v0)/(3*(1+gamma0))
beta0 = 2*s0-3*s0*s0+(1+gamma0)*s0**3
k0 = 1-beta0
F = extend_positive(T, 1-3*k0+9*k0*k0)
u = F(u0); v = F(v0); D = F([0,0,0,0,1,0,0,0])
gamma = (-20+14*u)/81
s = (3-v)/(3*(1+gamma))
beta = 2*s-3*s*s+(1+gamma)*s**3; k = 1-beta
assert D > 0 and D*D == 1-3*k+9*k*k
B = Q(2,3)*(D-3*k+1)
scale = (1+3*k-D)/(3*k)
a = s*(u-1)/3; b = s*(4-u)/9; h = 1-s
assert min(a,b,h) > 0 and a+3*b+h == 1
assert 3*a*a*b+6*a*b*b == gamma*s**3
assert h-h**3+gamma*s**3 == beta
assert 0 < scale < 1 and (1-k*scale**2)/(3-3*scale+scale**2) == B
assert Q(50905413288916,10**14) < B < Q(50905413288917,10**14)
PRIMITIVE = B


def check(cover, cert):
    polynomial = [-2,-1,-1,-1,0,-1,1]
    endpoint = make_field(polynomial); c = endpoint([0,1,0,0,0,0])
    cuts = sorted([2/c,c,1/(c-1),(c+2)/(2*c),(c+2)/(c*c),
                   (c*c+c+2)/(c**3)])
    return verify_exact(cover, cert, field=F, bound=B, scale=scale, beta=beta,
        endpoint=tuple(polynomial), expected_c=('0','1','0','0','0','0'),
        expected_cuts=tuple(tuple(q.json()) for q in cuts),
        minimum_margin=Q(1,250), psd_check=positive_definite_interval)


if __name__ == '__main__':
    cover = json.loads((HERE/'near_alpha4_exact_cover.json').read_text())
    cert = json.loads((HERE/'alpha4_plateau_exact_certificate.json').read_text())
    result = check(cover, cert)
    (HERE/'alpha4_plateau_exact_verification.json').write_text(
        json.dumps(result, indent=2)+'\n')
    print(json.dumps(result, indent=2))


==> anc/proofs/s2/0.509376431__alpha4_beta3prime/README.md <==
# S2: alpha4_beta3prime

Status: band. The directory prefix is the lower value truncated to nine decimal places.

Lower construction only in this directory. The upper proof at beta3prime remains in the pinned submodule.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s2/0.509376431__alpha4_beta3prime/check_alpha4_right_lower.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s2/0.509376431__alpha4_beta3prime/alpha4_right_lower_proof.md <==
# A uniform right-hand lower bound at alpha4

Let `alpha4` be the positive root of
`c^6=c^5+c^3+c^2+c+2`. Define `gamma=(-35+13*sqrt(13))/54`,
`s=(3-sqrt(3-6*gamma))/(3*(1+gamma))`,
`beta=2*s-3*s^2+(1+gamma)*s^3`, `k=1-beta`, and

```
B=(2/3)*(sqrt(1-3*k+9*k^2)-3*k+1).
```

Then `S_2(c)>=B>0.5093764319755` for every `alpha4<c<2`.
`check_alpha4_right_lower.py` verifies this rational bracket, the masses,
and the recursive boost identity exactly. This lower bound does **not** by
itself prove a jump: a certified upper bound at `alpha4` below `B` is also
required.

More generally, let `r0=1` and `r_{n+1}=(1+r_n)/c`. The analogous
threshold `alpha_n`, for `n>=1`, is determined by `r_n=c*(c-1)`, equivalently

```
c^(n+2)=c^(n+1)+c^(n-1)+...+c+2.
```

The sum between `c^(n-1)` and `c` is empty for `n=1`. For fixed
`1<c<2`, the `r_n` increase to `1/(c-1)`; each `r_n` with `n>=1` decreases as `c`
increases. Therefore the `alpha_n` increase to the unique root of
`c*(c-1)^2=1`, namely `beta3prime`. These are construction thresholds;
the recurrence alone does not prove that every one is a discontinuity.

For any `alpha4<c<2`, choose `1<x1<x2<x3<x4<H<c` with

```
2<c*x1,  1+x1<c*x2,  1+x2<c*x3,  1+x3<c*x4,
x4<(c-1)*H.
```

Starting with `r0=1`, `r_{j+1}=(1+r_j)/c` gives limiting ladder atoms
`r1,...,r4`, which are strictly increasing for `1<c<2`. The limiting
high atom is `r4/(c-1)`, and it is less than `c` exactly when
`c^6>c^5+c^3+c^2+c+2`, i.e. `c>alpha4`. Small upward perturbations in
order make all inequalities strict.

Place mass `a=s*(sqrt(13)-2)/3` at `1`, mass
`b=s*(5-sqrt(13))/12` at each `xj`, and mass `h=1-s` at `H`.
The guaranteed ladder successes contribute `4*a^2*b+12*a*b^2`, equal to
`gamma*s^3`. Every pair with at least one summand below `H` succeeds when
the target is `H`, contributing `h-h^3`. Thus the one-scale success
probability is at least `beta`. Since all atoms lie in one multiplicative
`c`-window, recursive zero replacement with
`w=(1+3*k-sqrt(1-3*k+9*k^2))/(3*k)` yields `B`.


==> anc/proofs/s2/0.509376431__alpha4_beta3prime/check_alpha4_right_lower.py <==
"""Exact uniform right-hand lower construction at the alpha4 threshold."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from quadratic_tower import make_tower,extend_positive

T=make_tower(13,Q(62,9),Q(-13,9))
u=T([0,1,0,0]);v=T([0,0,1,0]);gamma=(-35+13*u)/54
assert v>0 and v*v==3-6*gamma
s=(3-v)/(3*(1+gamma));a=s*(u-2)/3;b=s*(5-u)/12;h=1-s
assert min(a,b,h)>0 and a+4*b+h==1
assert 4*a*a*b+12*a*b*b==gamma*s**3
beta=h-h**3+gamma*s**3;k=1-beta
F=extend_positive(T,1-3*k+9*k*k);k=F(k)
D=F([0,0,0,0,1,0,0,0])
assert D>0 and D*D==1-3*k+9*k*k
w=(1+3*k-D)/(3*k);B=Q(2,3)*(D-3*k+1)
assert 0<w<1 and (1-k*w*w)/(3-3*w+w*w)==B
assert Q(5093764319755,10**13)<B<Q(5093764319756,10**13)
if __name__ == '__main__':
    print('Uniform right lower bound in (0.5093764319755, 0.5093764319756)')


==> anc/proofs/s2/common/family_discontinuities.json <==
[
  {
    "endpoint": "alpha3",
    "polynomial": [
      -2,
      -1,
      -1,
      0,
      -1,
      1
    ],
    "threshold_approx": 1.739234341260724,
    "upper": "3050935043544191377/6000000000000000000",
    "upper_decimal": 0.5084891739240319,
    "uniform_right_lower": "493944836144780432326982586906209328/970318880118646973873431854824794345",
    "lower_decimal": 0.5090541328891619,
    "jump_lower": "657828420429475224934481758147274155699847330527387/1164382656142376368648118225789753214000000000000000000",
    "jump_decimal": 0.0005649589651299636,
    "patterns": 1995,
    "exclusions": 18611,
    "blocks": [
      7,
      14,
      47,
      55,
      42,
      40,
      40,
      32,
      32
    ],
    "exact_endpoint_and_positive_jump_verified": true
  },
  {
    "endpoint": "branch1",
    "polynomial": [
      -4,
      0,
      -1,
      0,
      1
    ],
    "threshold_approx": 1.600485180440241,
    "upper": "347114271361950569/750000000000000000",
    "upper_decimal": 0.46281902848260076,
    "uniform_right_lower": "756019563001067760932969902864122823/1632092584539061281000000000000000000",
    "lower_decimal": 0.46322100238852826,
    "jump_lower": "656058631042471315323257019030971/1632092584539061281000000000000000000",
    "jump_decimal": 0.00040197390592749775,
    "patterns": 1974,
    "exclusions": 18336,
    "blocks": [
      7,
      14,
      72,
      33,
      30,
      33,
      38,
      35,
      47
    ],
    "exact_endpoint_and_positive_jump_verified": true
  },
  {
    "endpoint": "branch2",
    "polynomial": [
      -4,
      0,
      -1,
      -1,
      0,
      1
    ],
    "threshold_approx": 1.6076824592666596,
    "upper": "928076293130715131/2000000000000000000",
    "upper_decimal": 0.4640381465653576,
    "uniform_right_lower": "18872601477188494350408465591458906090728633/40650334203112904100000000000000000000000000",
    "lower_decimal": 0.4642668220853957,
    "jump_lower": "9295736313620921335373007847937540728633/40650334203112904100000000000000000000000000",
    "jump_decimal": 0.00022867552003813727,
    "patterns": 4162,
    "exclusions": 47968,
    "blocks": [
      9,
      18,
      112,
      39,
      40,
      38,
      38,
      43,
      52,
      45,
      73
    ],
    "exact_endpoint_and_positive_jump_verified": true
  },
  {
    "endpoint": "branch3",
    "polynomial": [
      -4,
      0,
      -1,
      -1,
      -1,
      0,
      1
    ],
    "threshold_approx": 1.6118224692844974,
    "upper": "929589068751260629/2000000000000000000",
    "upper_decimal": 0.46479453437563034,
    "uniform_right_lower": "18854601744361333727955719879293630392307573/40552175811785600100000000000000000000000000",
    "lower_decimal": 0.46494673508694095,
    "jump_lower": "6172070003747467725548707159398942307573/40552175811785600100000000000000000000000000",
    "jump_decimal": 0.0001522007113106294,
    "patterns": 7542,
    "exclusions": 103331,
    "blocks": [
      11,
      22,
      160,
      47,
      46,
      46,
      48,
      46,
      46,
      55,
      64,
      57,
      105
    ],
    "exact_endpoint_and_positive_jump_verified": true
  }
]


==> anc/proofs/s2/common/family_discontinuities.tex <==
\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,booktabs}
\newtheorem{theorem}{Theorem}
\newtheorem{proposition}{Proposition}
\begin{document}
\title{Further discontinuities from four-point ratio-graph certificates}
\author{}\date{}\maketitle

\paragraph{Endpoints.}
We consider the next intermediate threshold after $\alpha_2$,
\[
\alpha_3^5-\alpha_3^4-\alpha_3^2-\alpha_3-2=0,
\qquad \alpha_3=1.739234341260724\ldots,
\]
and further members of a branching family beginning at $\sqrt[3]4$,
\[
\tau_1^4-\tau_1^2-4=0,\qquad
\tau_1=\sqrt{\frac{1+\sqrt{17}}2}=1.600485180440241\ldots.
\]
The next two are defined by
\[
\tau_2^5=\tau_2^3+\tau_2^2+4,\qquad
\tau_3^6=\tau_3^4+\tau_3^3+\tau_3^2+4.
\]
Each is the unique positive root of its polynomial. Exact fractions and
the final jump comparisons are recorded in \texttt{family\_discontinuities.json}.

\begin{theorem}
The exact upper certificates give
\[
S_2(\alpha_3)\le\frac{3050935043544191377}{6000000000000000000},
\qquad
S_2(\tau_1)\le\frac{347114271361950569}{750000000000000000}.
\]
Together with the uniform right-side constructions below, these prove
right-hand discontinuities at these exact algebraic endpoints:
\[
S_2(\alpha_3+)-S_2(\alpha_3)>0.0005649589651,
\qquad
S_2(\tau_1+)-S_2(\tau_1)>0.0004019739059.
\]
The same method also proves discontinuities at $\tau_2$ and $\tau_3$:
\[
S_2(\tau_2+)-S_2(\tau_2)>0.0002286755200,\qquad
S_2(\tau_3+)-S_2(\tau_3)>0.0001522007113.
\]
Their exact fractions and constructions are given below.
\end{theorem}
The following decimals round upper bounds upward and lower bounds downward:
\begin{center}
\begin{tabular}{lrrr}
\toprule
endpoint&upper at endpoint&uniform right lower&jump lower\\\midrule
$\alpha_3$&0.508489173925&0.509054132889&0.0005649589651\\
$\tau_1$&0.462819028483&0.463221002388&0.0004019739059\\
$\tau_2$&0.464038146566&0.464266822085&0.0002286755200\\
$\tau_3$&0.464794534376&0.464946735086&0.0001522007113\\
\bottomrule
\end{tabular}
\end{center}

\paragraph{Upper certificates.}
All certificates use four iid points, pairwise ratio colors, and the
additive triple labels recording the winning event exactly. For $x<y$,
the color of the pair is the interval containing $y/x$. At $c=\alpha_3$
the six cutoffs are
\[
\frac{c^2+c+2}{c(c+2)},\quad
\frac{c+2}{2c},\quad \frac2c,\quad
\frac{c+2}{c^2},\quad\frac1{c-1},\quad c.
\]
They are ratios suggested by the intermediate ladder. At $c=\tau_1$
the cutoffs are
\[
\frac{c+2}{2c},\quad\frac2c,\quad\frac{c+2}{c^2},\quad
\frac{c^2+c+2}{c^3},\quad\frac4{c^2},\quad c.
\]
These combine the original ladder thresholds with the branching threshold
$4/c^2$. The listed cutoffs are in increasing order at their endpoints.

The flag families are $(t,f)=(0,2),(1,2),(2,3)$. There are seven pair
colors, so the last family has seven root types. The exact cover sizes
and PSD block dimensions are
\[
\begin{array}{c|r|r|l}
&\text{patterns}&\text{excluded prefixes}&\text{block dimensions}\\\hline
\alpha_3&1995&18611&7,14,47,55,42,40,40,32,32\\
\tau_1&1974&18336&7,14,72,33,30,33,38,35,47.
\end{array}
\]

For every excluded prefix, the cover stores a nonnegative nonzero
combination of the prescribed strict linear inequalities whose coefficient
vector in positive gap coordinates is nonnegative. All these contradictions
are checked in the exact algebraic field of the endpoint. Field elements
are coefficient vectors modulo the monic endpoint polynomial; signs use
rational isolation of its unique positive root. The full binary partition
of retained patterns and excluded prefixes is checked independently.

For each retained pattern $P$, the verifier evaluates
\[
\operatorname{obj}(P)+\sum_\sigma\langle Q_\sigma,M_\sigma(P)\rangle,
\qquad Q_\sigma=L_\sigma L_\sigma^T/10^{18},
\]
with integer $L_\sigma$. Its exact maximum is the upper bound. Conditional
independence makes each flag term nonnegative in expectation; thus the
bound holds for all iid laws. Atomless approximation transfers the result
to arbitrary nonnegative laws, as in the earlier cube-root certificate.
The proof does not rely on numerical feasibility or solver convergence.

\paragraph{Uniform lower family at $\alpha_3$.}
We use the existing repository construction with masses on
$0,a_0,a_1,a_2,a_3,1$. For $\alpha_3<c<2$ set
\[
r_0=u_0=1/c,\quad r_{j+1}=(r_0+r_j)/c,\quad
u_{j+1}=(u_0+u_j+1)/c,\quad
\delta=\frac{c-1-r_3}{2u_3},\quad a_j=r_j+\delta u_j.
\]
Then $\delta>0$, $ca_0=1+\delta$,
$ca_{j+1}=a_0+a_j+\delta$, and
$a_3=(c-1+r_3)/2<c-1$. These imply all selected successes uniformly.
The six exact masses are
\[
\frac{(309618399286,175410569272,48113766390,
48113766390,48113766390,370629732273)}{1000000000001}.
\]
Count the following disjoint classes of ordered successes: positive
target with at least one zero summand; target $1$ with two positive
summands, at least one smaller than $1$; and an intermediate target
$a_k$ with summands $a_0,a_j$, $j<k$. Recursive zero replacement gives
the exact uniform bound
\[
L_\alpha=
\frac{493944836144780432326982586906209328}
{970318880118646973873431854824794345}
=0.5090541328891619\ldots\qquad(c>\alpha_3).
\]
The masses and selected-event polynomial come from the repository's
\texttt{multinacci\_families.json}; the new contribution is the separating
endpoint upper certificate.

\paragraph{Uniform lower family at $\tau_1$.}
For $\tau_1<c<\varphi$ start from the limiting locations
\[
1,\quad \frac2c,\quad \frac{c+2}{c^2},\quad
\frac4{c^2},\quad \frac{c^2+4}{c^3}.
\]
They are strictly ordered and the last is below $c$. To make all
needed comparisons strict, take sufficiently small $\varepsilon>0$ and set
\[
x_0=1,\quad x_1=2/c+\varepsilon,\quad
x_2=(1+x_1)/c+\varepsilon,\quad
x_3=2x_1/c+\varepsilon,\quad
x_4=(1+x_3)/c+\varepsilon.
\]
The ordering and $x_4<c$ persist by continuity. The only required
comparison not immediate from the recursion, $1+x_2<cx_3$, has limiting
slack $(2-c)(c-1)/c^2>0$. Thus $x_0+x_i<cx_j$ for $i<j$ and also
$2x_1<cx_j$ for $j=3,4$.

Take positive masses
\[
(p_0,p_1,p_2,p_3,p_4)
=(515633,163083,89902,115691,115691)/10^6.
\]
The selected within-scale probability is
\[
B=p_0^2\sum_{j=1}^4p_j
+2p_0\sum_{1\le i<j\le4}p_i p_j+p_1^2(p_3+p_4)
=\frac{224225230418916583}{10^{18}}.
\]
Recursive scale replacement with $w=560802159/10^9$ gives
\[
L_\tau=\frac{1-(1-B)w^2}{3-3w+w^2}
=\frac{756019563001067760932969902864122823}
{1632092584539061281000000000000000000}
=0.463221002388528\ldots.
\]
Monotonicity extends the bound from $(\tau_1,\varphi)$ to every
$c>\tau_1$.

\begin{proposition}[The branching family]
Define $b_0=4/c^2$ and $b_{j+1}=(1+b_j)/c$. The condition $b_j<c$
opens at the unique positive root $\tau_j$ of
\[
\boxed{\tau_j^{j+3}=4+\sum_{k=2}^{j+1}\tau_j^k},\qquad j\ge0.
\]
The empty sum gives $\tau_0=\sqrt[3]4$. If $c_n$ are the original
ladder thresholds, then $c_{j+3}<\tau_j<c_{j+4}$ and
$\tau_j\uparrow\varphi$.
\end{proposition}
\begin{proof}
Induction gives
$b_j=(4+\sum_{k=2}^{j+1}c^k)/c^{j+2}$. For the original ladder
$r_0=1$, $r_{k+1}=(1+r_k)/c$, and $1<c<\varphi$,
\[
b_0-r_3=\frac{(2-c)(c-1)}{c^3}>0,\qquad
r_4-b_0=\frac{(c-2)(c^2-c-1)}{c^4}>0.
\]
Iterating the increasing affine map gives $r_{j+3}<b_j<r_{j+4}$.
Evaluating at the respective ladder thresholds proves the interlacing;
their convergence to $\varphi$ gives the limit.
\end{proof}

For the later members we use the sorted ratio cutoffs
\[
\left\{\frac{c+2}{2c},r_1,\ldots,r_{j+2},b_0,\ldots,b_{j-1},c\right\}.
\]
There are eight cutoffs at $\tau_2$ and ten at $\tau_3$. The additive
triple signs and the four-point flag families remain the same.

More generally the template $1,r_1,r_2,b_0,\ldots,b_j$, slightly perturbed,
gives a uniform lower bound for every $c>\tau_j$. For masses
$p_0,\ldots,p_{j+3}$ its guaranteed one-scale probability is
\[
p_0^2\sum_{i=1}^{j+3}p_i
+2p_0\sum_{1\le i<k\le j+3}p_i p_k
+p_1^2\sum_{k=3}^{j+3}p_k.
\]
To justify strict feasibility for all these templates, use the same
$x_0,x_1,x_2,x_3$ as above and continue
$x_{k+1}=(1+x_k)/c+\varepsilon$ for $k\ge3$.
For $\tau_j<c<\varphi$, sufficiently small $\varepsilon>0$ preserves
ordering and $x_{j+3}<c$. All the selected successes are then strict.

For completeness, put mass $w$ on this block and recursively put mass
$1-w$ on a sufficiently smaller copy. The selected contributions are
$w^3B$, $2w^2(1-w)$, $w(1-w)^2$, and the recursive contribution
$(1-w)^3 S$. Finite truncations therefore approach
\[
L(B,w)=\frac{1-(1-B)w^2}{3-3w+w^2}.
\]
The scale separation can be chosen uniformly across levels for each fixed
$c>\tau_j$, since the positive block has maximum less than $c$ times its
minimum. Monotonicity covers $c\ge\varphi$.
The exact rational masses and $w$ for the later endpoints are saved in
\texttt{branch2\_lower.json} and \texttt{branch3\_lower.json}.

\paragraph{The next branching discontinuity.}
At $\tau_2=1.6076824592666596\ldots$, defined by
$\tau_2^5=\tau_2^3+\tau_2^2+4$, the exact upper certificate gives
\[
S_2(\tau_2)\le\frac{928076293130715131}{2000000000000000000}
<0.464038146566.
\]
The uniform right lower is
\[
L_2=\frac{18872601477188494350408465591458906090728633}
{40650334203112904100000000000000000000000000}
>0.464266822085.
\]
Consequently $S_2(\tau_2+)-S_2(\tau_2)>0.0002286755200$.
The cover contains 4162 patterns and 47968 excluded prefixes, with PSD
block dimensions $9,18,112,39,40,38,38,43,52,45,73$.

\paragraph{Discontinuity at $\tau_3$.}
At $\tau_3=1.6118224692844974\ldots$, the original ten-cutoff
coloring suffices. The saved cover has 7542 patterns and 103331 exact
excluded prefixes, with PSD block dimensions
\[
11,22,160,47,46,46,48,46,46,55,64,57,105.
\]
A longer optimization of this same SDP gives the exact certificate
\[
S_2(\tau_3)\le
\frac{929589068751260629}{2000000000000000000}
<0.464794534376.
\]
The fixed masses in \texttt{branch3\_lower.json}, using the uniform
branch construction proved above, give
\[
L_3=\frac{18854601744361333727955719879293630392307573}
{40552175811785600100000000000000000000000000}
>0.464946735086.
\]
Their exact positive difference is
\[
L_3-U_3=
\frac{6172070003747467725548707159398942307573}
{40552175811785600100000000000000000000000000}
>0.0001522007113.
\]
Allowing the full solve more time produced a separating certificate
with the same sampled points, colors, and flag families.
The search used a 600-second solver budget (about 644 seconds elapsed in
the recorded run). The final proof uses only the rational Gram factors
and the exact cover, independently of the solver status or tolerances.

As a separate experiment, adding the branch-atom ratio
$(c^2+4)/(4c)$ as an eleventh cutoff and optimizing Gram factors directly
also gives a separating exact upper:
\[
S_2(\tau_3)\le\frac{557935142150665721}{1200000000000000000}.
\]
This weaker alternative uses 9625 patterns and 151158 excluded prefixes.
Its cover reuses old exclusions by appending the new comparison forms;
the verifier checks that the stored order is a permutation of all the
required forms. The stronger theorem above uses the original coloring.

\paragraph{Reproduction.}
The alternative eleventh-cutoff cover is stored with Git LFS:
\begin{verbatim}
branch3_extra_branch_ratio_cover.json
\end{verbatim}
Before using that alternative cover, run from the repository root:
\begin{verbatim}
git lfs install
git lfs pull
\end{verbatim}
The original ten-cutoff $\tau_3$ cover is stored in regular Git.

From the repository root, the standard-library command
\begin{verbatim}
python3 graph_experiment/verify_family_discontinuities.py
\end{verbatim}
checks all saved full upper certificates, recomputes the exact lower
probabilities from the saved masses, and verifies the positive gaps.
For numerical regeneration, use the pinned search environment and run
\begin{verbatim}
python graph_experiment/family_endpoint_exact.py alpha3
python graph_experiment/family_endpoint_exact.py branch1
python graph_experiment/family_endpoint_exact.py branch2
python graph_experiment/family_endpoint_exact.py branch3 --seconds 600
\end{verbatim}
The exact search reuses saved covers; in a fresh directory without JSON
files it regenerates every algebraic exclusion. Numerical four-color
tests did not separate either endpoint. Adding the two further
ladder/branch cutoffs gave the successful six-color-cutoff formulations.
\end{document}


==> anc/proofs/s2/common/hybrid_verify.py <==
"""Standard-library exact verifier for ordered ratio/additive flag certificates."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from itertools import combinations
from math import comb,lcm
from collections import Counter
from pathlib import Path
import json

def read_json(path):
    """Read a proof artifact, explaining how to fetch an unexpanded LFS pointer."""
    path=Path(path)
    with path.open() as stream:
        first=stream.readline()
        if first.strip()=='version https://git-lfs.github.com/spec/v1':
            raise SystemExit(
                f'{path} is a Git LFS pointer; the proof data has not been fetched.\n'
                'From the repository root, run:\n'
                '  git lfs install\n'
                '  git lfs pull\n'
                'Then rerun this command.')
        stream.seek(0)
        return json.load(stream)

def forms(n,cuts):
    return ([('pair',i,j,q) for i,j in combinations(range(n),2) for q in range(len(cuts))]
        +[('sum',i,j,k) for i,j in combinations(range(n),2) for k in range(n) if k>i and k!=j])

def cover_forms(cover):
    canonical=forms(cover['n'],cover['cuts'])
    ordered=list(map(tuple,cover.get('form_order',canonical)))
    assert len(ordered)==len(canonical) and set(ordered)==set(canonical)
    return ordered

def block_cut_indices(block,cuts):
    """Interpret a flag block using any fixed subset of the cover cutoffs."""
    indices=tuple(block.get('cut_indices',range(len(cuts))))
    assert all(type(i)==int and 0<=i<len(cuts) for i in indices)
    assert indices==tuple(sorted(set(indices)))
    return indices

def gap_rows(n,c,cuts):
    rows=[]
    for kind,i,j,k in forms(n,cuts):
        x=[Q(0)]*n
        if kind=='pair':x[j]=1;x[i]=-cuts[k]
        else:x[i]+=1;x[j]+=1;x[k]-=c
        row=[sum(x[h:]) for h in range(n)]
        den=lcm(*(v.denominator for v in row));rows.append([int(v*den) for v in row])
    return rows

def verify(cover,cert,*,return_values=False):
    n=cover['n'];algebraic=cover.get('field') in ('cuberoot4','algebraic')
    ff=cover_forms(cover)
    if algebraic:
        if cover['field']=='cuberoot4':
            from cuberoot_field import F
        else:
            from algebraic_field import make_field
            F=make_field(cover['polynomial'])
        c=F(cover['c']);cuts=list(map(F,cover['cuts']));number=F
        rows=[]
        for kind,i,j,k in ff:
            x=[F(0)]*n
            if kind=='pair':x[j]=F(1);x[i]=-cuts[k]
            else:x[i]+=1;x[j]+=1;x[k]-=c
            rows.append([sum(x[h:]) for h in range(n)])
    else:
        c=Q(cover['c']);cuts=list(map(Q,cover['cuts']));number=Q
        rows=gap_rows(n,c,cuts)
        canonical=forms(n,cuts);rows=[rows[canonical.index(f)] for f in ff]
    assert 1<c<2 and all(v>1 for v in cuts) and cuts==sorted(set(cuts))
    width=len(rows);intervals=[]
    def interval(prefix):
        assert len(prefix)<=width and set(prefix)<=set('+-')
        start=int(''.join('1' if s=='+' else '0' for s in prefix),2)<<(width-len(prefix))
        return start,start+(1<<(width-len(prefix)))
    for prefix,weights in cover['pruned'].items():
        weights={int(i):number(v) for i,v in weights.items()}
        assert weights and all(0<=i<len(prefix) and v>0 for i,v in weights.items())
        assert all(sum(w*(1 if prefix[i]=='+' else -1)*rows[i][h] for i,w in weights.items())>=0 for h in range(n))
        intervals.append(interval(prefix))
    for pat in cover['patterns']:
        assert len(pat)==width;intervals.append(interval(pat))
    end=0
    for a,b in sorted(intervals):assert a==end;end=b
    assert end==1<<width
    assert cert['n']==n and cert['c']==cover['c'] and cert['cuts']==cover['cuts']
    lookup={f:i for i,f in enumerate(ff)}
    for block in cert['blocks']:
        t,f=block['t'],block['f'];assert 0<=t<f and 2*f-t<=n
        indices=block_cut_indices(block,cuts)
        flags=block['flags'];L=block['factor'];den=block['denominator']
        assert len(set(flags))==len(flags)==len(L) and den>0
        assert len(set(map(len,L)))==1 and all(type(v)==int for row in L for v in row)
        assert all(0<=v<(1<<len(forms(f,indices)))*comb(f,t) for v in flags)
        assert 0<=block['type']<1<<len(forms(t,indices))
    values=[]
    for pat in cover['patterns']:
        cache={}
        def code(vertices,indices):
            key=(vertices,indices)
            if key not in cache:
                out=0
                for bit,(kind,i,j,k) in enumerate(forms(len(vertices),indices)):
                    form=(kind,vertices[i],vertices[j],indices[k] if kind=='pair' else vertices[k])
                    if pat[lookup[form]]=='+':out+=1<<bit
                cache[key]=out
            return cache[key]
        value=Q(sum(pat[i]=='+' for i,f in enumerate(ff) if f[0]=='sum'),3*comb(n,3))
        for block in cert['blocks']:
            t,f=block['t'],block['f'];marks=list(combinations(range(f),t))
            indices=block_cut_indices(block,cuts)
            flags={v:i for i,v in enumerate(block['flags'])};counts=Counter()
            for roots in combinations(range(n),t):
                if code(roots,indices)!=block['type']:continue
                rest=tuple(i for i in range(n) if i not in roots)
                for ae in combinations(rest,f-t):
                    a=tuple(sorted(roots+ae));ac=code(a,indices)*len(marks)+marks.index(tuple(a.index(i) for i in roots))
                    for be in combinations(tuple(i for i in rest if i not in ae),f-t):
                        b=tuple(sorted(roots+be));bc=code(b,indices)*len(marks)+marks.index(tuple(b.index(i) for i in roots))
                        # Missing flags are interpreted as zero coordinates.
                        if ac in flags and bc in flags:counts[flags[ac],flags[bc]]+=1
            L=block['factor']
            numerator=sum(count*sum(a*b for a,b in zip(L[i],L[j])) for (i,j),count in counts.items())
            value+=Q(numerator,block['denominator']**2*comb(n,t)*comb(n-t,f-t)*comb(n-f,f-t))
        values.append(value)
    bound=max(values)
    if 'bound' in cert:assert bound==Q(cert['bound'])
    result=dict(exact_bound=str(bound),decimal=float(bound),patterns=len(values),
        exclusions=len(cover['pruned']),blocks=[len(b['flags']) for b in cert['blocks']],
        completeness_verified=True,PSD_by_rational_Gram_factors=True)
    if return_values:result['values']=values
    return result

if __name__=='__main__':
    import sys
    here=Path(__file__).resolve().parent
    stem=sys.argv[1] if len(sys.argv)>1 else 'hybrid_exact'
    cover=read_json(here/(stem+'_cover.json'))
    cert=read_json(here/(stem+'_certificate.json'))
    print(json.dumps(verify(cover,cert),indent=2))


==> anc/proofs/s2/common/ladder_discontinuities.json <==
[
  {
    "endpoint": "c4",
    "polynomial": [
      -2,
      -1,
      -1,
      -1,
      0,
      1
    ],
    "threshold_approx": 1.588790530011273,
    "upper": "1384336383031430617/3000000000000000000",
    "upper_decimal": 0.4614454610104769,
    "uniform_right_lower": "92349674377363420947804925268438458436619/199567961576325125000000000000000000000000",
    "lower_decimal": 0.4627479964615669,
    "jump_lower": "779833034564816703115709533963250309857/598703884728975375000000000000000000000000",
    "jump_decimal": 0.0013025354510900423,
    "patterns": 1971,
    "exclusions": 18337,
    "blocks": [
      7,
      14,
      75,
      30,
      30,
      31,
      40,
      33,
      49
    ],
    "exact_endpoint_and_positive_jump_verified": true
  },
  {
    "endpoint": "c5",
    "polynomial": [
      -2,
      -1,
      -1,
      -1,
      -1,
      0,
      1
    ],
    "threshold_approx": 1.6009326497730407,
    "upper": "347961786154762159/750000000000000000",
    "upper_decimal": 0.4639490482063495,
    "uniform_right_lower": "755239091556745839983187086325924609017901753/1627844471494001209000000000000000000000000000",
    "lower_decimal": 0.4639503986911006,
    "jump_lower": "6595137407624371861832363972903053705259/4883533414482003627000000000000000000000000000",
    "jump_decimal": 1.3504847510752454e-06,
    "patterns": 4161,
    "exclusions": 47973,
    "blocks": [
      9,
      18,
      113,
      38,
      40,
      38,
      38,
      43,
      52,
      45,
      73
    ],
    "exact_endpoint_and_positive_jump_verified": true
  },
  {
    "endpoint": "c6",
    "polynomial": [
      -2,
      -1,
      -1,
      -1,
      -1,
      -1,
      0,
      1
    ],
    "threshold_approx": 1.607835926618047,
    "upper": "1394156071710710507/3000000000000000000",
    "upper_decimal": 0.46471869057023685,
    "uniform_right_lower": "754422918770518565452527968790978975951951303/1623394119025358329000000000000000000000000000",
    "lower_decimal": 0.46471950953195124,
    "jump_lower": "3988492892521638487783512674124855853909/4870182357076074987000000000000000000000000000",
    "jump_decimal": 8.189617143856233e-07,
    "patterns": 7541,
    "exclusions": 103336,
    "blocks": [
      11,
      22,
      161,
      46,
      46,
      46,
      48,
      46,
      46,
      55,
      64,
      57,
      105
    ],
    "exact_endpoint_and_positive_jump_verified": true
  }
]


==> anc/proofs/s2/common/ladder_discontinuities.tex <==
\documentclass[11pt]{article}
\usepackage[margin=1in]{geometry}
\usepackage{amsmath,amssymb,amsthm,booktabs}
\newtheorem{theorem}{Theorem}
\begin{document}
\title{Colored four-point certificates at later ladder thresholds}
\author{}\date{}\maketitle

Let $S_2(c)=\sup\mathbb P(X_1+X_2<cX_3)$, with independent copies of
an arbitrary nonnegative random variable. The paper's ladder thresholds are
\[
c_n^{n+1}=2+\sum_{k=1}^{n-1}c_n^k.
\]
Their locations are approximately
\[
c_4\approx1.5887905300,\quad
c_5\approx1.6009326498,\quad
c_6\approx1.6078359266.
\]
The paper already establishes a discontinuity at $c_4$; the method here
provides a four-point certificate and a stronger endpoint upper bound.

\paragraph{Exact results.}
For each certified row below, the upper bound holds at the exact algebraic
endpoint and the lower bound holds uniformly for every $c>c_n$.
Consequently their positive difference proves a right-hand discontinuity.
Decimals round upper bounds upward and lower bounds downward; exact
fractions are recorded in \texttt{ladder\_discontinuities.json}.
% BEGIN RESULTS
\begin{center}
\begin{tabular}{lrrr}\toprule
Endpoint&Upper at endpoint&Uniform right lower&Jump greater than\\\midrule
$c_4$&0.461445461011&0.462747996461&0.0013025354510\\
$c_5$&0.463949048207&0.463950398691&0.0000013504847\\
$c_6$&0.464718690571&0.464719509531&0.0000008189617\\
\bottomrule\end{tabular}
\end{center}
% END RESULTS
\begin{theorem}
The points $c_4,c_5,c_6$ are right-hand discontinuities of $S_2$.
The exact endpoint upper bounds are
\[
\begin{aligned}
S_2(c_4)&\le\frac{1384336383031430617}{3000000000000000000},\\
S_2(c_5)&\le\frac{347961786154762159}{750000000000000000},\\
S_2(c_6)&\le\frac{1394156071710710507}{3000000000000000000}.
\end{aligned}
\]
\end{theorem}
The new $c_4$ upper improves the paper's $0.4626664$ upper bound.
The discontinuities at $c_5,c_6$ extend the endpoints established there.

\paragraph{The ratio coloring.}
At each endpoint set
\[
r_0=1,\qquad r_{j+1}=\frac{1+r_j}{c},\qquad
b_0=\frac4{c^2},\qquad b_{j+1}=\frac{1+b_j}{c}.
\]
For $c=c_n$, use the sorted cutoffs
\[
\left\{\frac{c+2}{2c},r_1,\ldots,r_n,b_0,\ldots,b_{n-4},c\right\}.
\]
Since $r_n=c$, there are $2n-2$ distinct cutoffs: six, eight, and ten
for $n=4,5,6$. A pair $x<y$ is colored by the interval containing $y/x$.
The pattern also records each additive triple comparison $x_i+x_j<cx_k$.
Thus this is a colored-graph/additive formulation. The cutoffs come from
the ladder and the branching comparison $2r_1/c=4/c^2$.

\paragraph{Upper certificates.}
Four sorted iid points determine a pattern. We use the flag families
$(t,f)=(0,2),(1,2),(2,3)$, with the root type and root positions recorded.
For each retained pattern $P$ the verifier checks
\[
\operatorname{obj}(P)+\sum_\sigma
 \langle Q_\sigma,M_\sigma(P)\rangle\le U,
\qquad Q_\sigma=L_\sigma L_\sigma^T/10^{18},
\]
where every entry of $L_\sigma$ is an integer.
Conditional independence makes each flag contribution nonnegative in
expectation, so the pointwise inequality implies $S_2(c_n)\le U$.
For atomless laws, pair equalities and additive equalities have probability
zero. Approximating an arbitrary law by positive atomless perturbations
preserves each strictly successful triple in the limit and extends the
bound to all nonnegative laws.

The exact cover includes a complete binary partition of comparison-sign
space into retained patterns and excluded prefixes. Every excluded prefix
has a nonzero nonnegative linear combination of its strict inequalities
whose coefficients in positive gap coordinates are nonnegative.
These contradictions are checked in the exact algebraic field of $c_n$.
The endpoint polynomial has one positive root, isolated by rational
intervals; no floating-point sign decisions enter the verification.
The flag scores, PSD factors, and final maxima are checked rationally.
Solver convergence and residuals are not assumptions of the proof.
\begin{center}
\begin{tabular}{lrrrr}\toprule
Endpoint&Cutoffs&Patterns&Excluded prefixes&Largest PSD block\\\midrule
$c_4$&6&1971&18337&75\\
$c_5$&8&4161&47973&113\\
$c_6$&10&7541&103336&161\\
\bottomrule\end{tabular}
\end{center}

\paragraph{Uniform lower constructions.}
For $c_n<c<\varphi$, the recurrence satisfies $r_n<c$. Choose sufficiently
small $\varepsilon>0$ and set
\[
a_0=1,\qquad a_{j+1}=\frac{1+a_j}{c}+\varepsilon
\quad(0\le j<n).
\]
Then $1=a_0<a_1<\cdots<a_n<c$ and $1+a_i<ca_j$ whenever $i<j$.
The additional selected comparisons $2a_1<ca_j$ for $j\ge4$ hold for
sufficiently small $\varepsilon$, because
\[
r_4-\frac4{c^2}
=\frac{(c-2)(c^2-c-1)}{c^4}>0\qquad(1<c<\varphi).
\]
For positive masses $p_0,\ldots,p_n$ summing to one, these disjoint classes
of ordered successes give the within-scale lower probability
\[
B=p_0^2\sum_{j=1}^n p_j
+2p_0\sum_{1\le i<j\le n}p_i p_j
+p_1^2\sum_{j=4}^n p_j.
\]
Place mass $w$ on this block and mass $1-w$ on a recursively smaller copy.
Since $a_n<c a_0$, sufficiently separated scales make all the selected
mixed-scale comparisons strict. The guaranteed contributions are
$w^3B$, $2w^2(1-w)$, $w(1-w)^2$, and the recursive term $(1-w)^3S$.
Finite truncations approach the lower bound
\[
L(B,w)=\frac{1-(1-B)w^2}{3-3w+w^2}.
\]
The saved rational masses and $w$ therefore give a uniform lower for every
$c\in(c_n,\varphi)$; monotonicity extends it to every $c>c_n$.
The independent verifier recounts the selected ordered triples and
recomputes $B$, $L$, and the positive jump using rational arithmetic.

\paragraph{Reproduction.}
The covers for $c_5$ and $c_6$ are stored with Git LFS.
Before verification or reuse of these saved covers, run from the repository root:
\begin{verbatim}
git lfs install
git lfs pull
\end{verbatim}
An unfetched LFS pointer is not proof data. The scripts detect this case
and print these fetch instructions instead of attempting to parse it as JSON.

For each certified endpoint, the proof artifacts are
\begin{verbatim}
ladderN_exact_cover.json
ladderN_exact_certificate.json
ladderN_lower.json
\end{verbatim}
Verification uses only the Python standard library:
\begin{verbatim}
python3 graph_experiment/verify_ladder_discontinuities.py
\end{verbatim}
Numerical search uses the existing pinned NumPy/SciPy/Clarabel environment.

\texttt{family\_endpoint\_exact.py} accepts the endpoint arguments
\texttt{ladder4}, \texttt{ladder5}, and \texttt{ladder6}, with an optional
\texttt{--seconds} solver budget. Saved exact covers are reused.
For the saved $c_5$ and $c_6$ searches, initialize the Gram factors with
those of the nearby $\tau_2$ and $\tau_3$ certificates:
\begin{verbatim}
python graph_experiment/family_endpoint_exact.py ladder5 --enumerate-only
python graph_experiment/family_endpoint_exact.py ladder6 --enumerate-only
python graph_experiment/factor_family_search.py ladder5 \
  --seed branch2_exact --relabel-seed --seconds 180
python graph_experiment/factor_family_search.py ladder6 \
  --seed branch3_exact --relabel-seed --seconds 300
\end{verbatim}
The formal flag codes are used as initial PSD matrix coordinates at the
new endpoint. All target patterns are then rescored. The search stops
when a separating candidate is found and checks its rational rounding
exactly. This stopping rule explains the small reported margins; the
certificates are not asserted optimal. Successful search files use the
suffix \texttt{\_factor}; the verifier reads the saved copies with suffix
\texttt{\_exact}.

The fixed rational masses are sufficient for verification; their numerical
search is implemented in \texttt{ladder\_bounds.py}.
\end{document}


==> anc/proofs/s2/common/near_optimal_weights.py <==
"""Exact five-point weights for degree and lower-tail constraints.

Conditioning on the root makes the weight draws independent of the draws
testing its degree or lower tail. No numerical or solver dependency is used.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from itertools import combinations
from math import comb

from hybrid_verify import cover_forms


def degree_flag_counts(cover):
    """Count rooted three-point classes and their disjoint degree tests."""
    n=cover['n'];assert n>=5
    lookup={form:i for i,form in enumerate(cover_forms(cover))}
    subforms=[('pair',i,j,k) for i,j in combinations(range(3),2)
              for k in range(len(cover['cuts']))]
    subforms += [('sum',i,j,k) for i,j in combinations(range(3),2)
                 for k in range(3) if k>i and k!=j]
    choices=[]
    for root in range(n):
        for auxiliary in combinations([i for i in range(n) if i!=root],2):
            vertices=tuple(sorted((root,)+auxiliary))
            indices=[lookup[kind,vertices[i],vertices[j],
                            k if kind=='pair' else vertices[k]]
                     for kind,i,j,k in subforms]
            extensions=list(combinations([i for i in range(n)
                                          if i not in vertices],2))
            choices.append((root,vertices.index(root),indices,extensions))
    rows=[];keys=set()
    for pattern in cover['patterns']:
        counts={}
        for root,mark,indices,extensions in choices:
            key=3*sum(1<<bit for bit,index in enumerate(indices)
                      if pattern[index]=='+')+mark
            weight,degree=counts.get(key,(0,0))
            for extension in extensions:
                vertices=tuple(sorted((root,)+extension))
                score=sum(pattern[lookup['sum',*sorted(i for i in vertices if i!=target),
                                         target]]=='+'
                          for target in vertices if target>vertices[0])
                weight+=1;degree+=score
            counts[key]=(weight,degree);keys.add(key)
        rows.append(counts)
    norm=n*comb(n-1,2)*comb(n-3,2)
    return sorted(keys),rows,norm


def weighted_threshold_features(cover, lower, *, full_near_optimality):
    """Partition each lower-tail test by an independent root/point class."""
    n=cover['n'];assert n>=5
    if cover.get('field')=='algebraic':
        from algebraic_field import make_field
        field=make_field(cover['polynomial'])
    elif cover.get('field')=='cuberoot4':
        from cuberoot_field import F as field
    else:
        field=Q
    cuts=[field(q) for q in cover['cuts']]
    qs=sorted(set([field(1)]+cuts+[1/q for q in cuts]))
    thresholds=[(0,None) if q==1 else
                (1,cuts.index(q)) if q>1 else (-1,cuts.index(1/q))
                for q in qs]
    lookup={form:i for i,form in enumerate(cover_forms(cover))}
    choices=[(z,y,tuple(sorted((z,y))),
              list(combinations([i for i in range(n) if i not in (z,y)],3)))
             for z in range(n) for y in range(n) if z!=y]
    classes=2*(len(cuts)+1)
    norm=n*(n-1)*comb(n-2,3)
    rows=[]
    for pattern in cover['patterns']:
        def win(a,b,target):
            a,b=sorted((a,b))
            return int(target>a and pattern[lookup['sum',a,b,target]]=='+')
        def below(i,z,mode,cutoff):
            if mode==0:return i<z
            if mode>0:return i<z or pattern[lookup['pair',z,i,cutoff]]=='+'
            return i<z and pattern[lookup['pair',i,z,cutoff]]=='-'
        counts=[[[0,0,0] for _ in range(classes)] for _ in thresholds]
        for z,y,(lo,hi),extensions in choices:
            group=2*sum(pattern[lookup['pair',lo,hi,k]]=='-'
                        for k in range(len(cuts)))+int(z>y)
            for vertices in extensions:
                score=sum(win(*[i for i in vertices if i!=target],target)
                          for target in vertices)
                for q,(mode,cutoff) in enumerate(thresholds):
                    bs=[below(i,z,mode,cutoff) for i in vertices]
                    allbelow=int(all(bs))
                    values=counts[q][group]
                    values[0]+=allbelow;values[1]+=allbelow*score
                    values[2]+=int(bs[1] and not bs[2])*win(
                        vertices[0],vertices[2],vertices[1])
        features=[]
        for groups in counts:
            for weight,success,crossing in groups:
                weight=Q(weight,norm);success=Q(success,3*norm)
                crossing=Q(crossing,3*norm)
                features.extend([(-success,weight),
                                 (success+crossing,-weight) if full_near_optimality
                                 else (success+crossing-lower*weight,Q(0))])
        rows.append(features)
    return rows


==> anc/proofs/s2/common/verify_family_discontinuities.py <==
"""Exact standard-library verification of alpha3 and subsequent branching jumps.

All endpoint exclusions, sign-space partitions and Gram scores are checked.
Uniform support feasibility of the lower families is proved in
family_discontinuities.tex; fixed masses and recursive probabilities are
independently recomputed here.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import json,sys
from algebraic_field import make_field
from hybrid_verify import verify,read_json

HERE=Path(__file__).resolve().parent

def check(name):
    assert name in ('alpha3','branch1','branch2','branch3')
    j=None if name=='alpha3' else int(name[6:])
    polynomial=([-2,-1,-1,0,-1,1] if j is None else [-4,0]+[-1]*j+[0,1])
    F=make_field(polynomial);c=F([0,1]+[0]*(len(polynomial)-3))
    cover=read_json(data_path(name+'_exact_cover.json', family="s2"))
    cert=json.loads((data_path(name+'_exact_certificate.json', family="s2")).read_text())
    assert cover['polynomial']==polynomial and F(cover['c'])==c and cover['n']==4
    if name=='alpha3':
        cuts=[2/c,c,1/(c-1),(c+2)/(2*c),(c+2)/(c*c),(c*c+c+2)/(c*(c+2))]
    else:
        r=[F(1)]
        for _ in range(j+2):r.append((1+r[-1])/c)
        b=[4/(c*c)]
        for _ in range(j-1):b.append((1+b[-1])/c)
        cuts=[(c+2)/(2*c)]+r[1:]+b+[c]
    assert list(map(F,cover['cuts']))==sorted(set(cuts))
    checked=verify(cover,cert);upper=Q(checked['exact_bound'])
    record=json.loads((data_path(name+'_lower.json', family="s2")).read_text());assert record['polynomial']==polynomial
    if name=='alpha3':
        p=list(map(Q,record['base_masses']));assert len(p)==6 and sum(p)==1 and min(p)>0
        def success(i,j,k):
            if k>0 and (i==0 or j==0):return True
            if k==5 and min(i,j)<5:return True
            return 0<k<5 and min(i,j)==1 and max(i,j)<k
        base=sum((p[i]*p[j]*p[k] for i,j,k in product(range(6),repeat=3) if success(i,j,k)),Q(0))
        assert base==Q(record['base_success'])
        lower=base/(1-p[0]**3)
    else:
        p=list(map(Q,record['positive_masses']));assert len(p)==j+4 and sum(p)==1 and min(p)>0
        def success(i,j,k):
            return (min(i,j)==0 and max(i,j)<k) or (i==j==1 and k>=3)
        beta=sum((p[i]*p[j]*p[k] for i,j,k in product(range(len(p)),repeat=3) if success(i,j,k)),Q(0))
        assert beta==Q(record['beta']);w=Q(record['scale_mass']);assert 0<w<1
        lower=(1-(1-beta)*w*w)/(3-3*w+w*w)
    assert lower==Q(record['lower']) and lower>upper
    return dict(endpoint=name,polynomial=polynomial,threshold_approx=float(c),
        upper=str(upper),upper_decimal=float(upper),uniform_right_lower=str(lower),
        lower_decimal=float(lower),jump_lower=str(lower-upper),jump_decimal=float(lower-upper),
        patterns=checked['patterns'],exclusions=checked['exclusions'],blocks=checked['blocks'],
        exact_endpoint_and_positive_jump_verified=True)

if __name__=='__main__':
    names=sys.argv[1:] or ['alpha3','branch1','branch2','branch3']
    results=[]
    for name in names:
        row=check(name);results.append(row);print(json.dumps(row,indent=2),flush=True)
    if names==['alpha3','branch1','branch2','branch3']:
        (data_path('family_discontinuities.json', family="s2")).write_text(json.dumps(results,indent=2)+'\n')


==> anc/proofs/s2/common/verify_ladder_discontinuities.py <==
"""Standard-library exact checks of colored four-point proofs at c4,c5,c6."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
from fractions import Fraction as Q
from itertools import product
from pathlib import Path
import json,sys
from algebraic_field import make_field
from hybrid_verify import verify,read_json
HERE=Path(__file__).resolve().parent

def check(n):
    assert n in (4,5,6);name='ladder'+str(n)
    polynomial=[-2]+[-1]*(n-1)+[0,1];F=make_field(polynomial);c=F([0,1]+[0]*(n-1))
    cover=read_json(data_path(name+'_exact_cover.json', family="s2"))
    cert=json.loads((data_path(name+'_exact_certificate.json', family="s2")).read_text())
    assert cover['polynomial']==polynomial and cover['n']==4 and F(cover['c'])==c
    r=[F(1)]
    for _ in range(n):r.append((1+r[-1])/c)
    assert r[-1]==c
    b=[4/(c*c)]
    for _ in range(n-4):b.append((1+b[-1])/c)
    cuts=sorted(set([(c+2)/(2*c)]+r[1:]+b+[c]))
    assert list(map(F,cover['cuts']))==cuts
    result=verify(cover,cert);upper=Q(result['exact_bound'])
    law=json.loads((data_path(name+'_lower.json', family="s2")).read_text());assert law['polynomial']==polynomial
    p=list(map(Q,law['positive_masses']));w=Q(law['scale_mass'])
    assert len(p)==n+1 and sum(p)==1 and min(p)>0 and 0<w<1
    B=sum((p[i]*p[j]*p[k] for i,j,k in product(range(n+1),repeat=3)
        if (min(i,j)==0 and max(i,j)<k) or (i==j==1 and k>=4)),Q(0))
    assert B==Q(law['beta']);lower=(1-(1-B)*w*w)/(3-3*w+w*w)
    assert lower==Q(law['lower']) and lower>upper
    return dict(endpoint='c'+str(n),polynomial=polynomial,threshold_approx=float(c),
        upper=str(upper),upper_decimal=float(upper),uniform_right_lower=str(lower),lower_decimal=float(lower),
        jump_lower=str(lower-upper),jump_decimal=float(lower-upper),patterns=result['patterns'],
        exclusions=result['exclusions'],blocks=result['blocks'],exact_endpoint_and_positive_jump_verified=True)

if __name__=='__main__':
    ns=list(map(int,sys.argv[1:])) or [4,5,6];rows=[]
    for n in ns:
        row=check(n);rows.append(row);print(json.dumps(row,indent=2),flush=True)
    if ns==[4,5,6]:(data_path('ladder_discontinuities.json', family="s2")).write_text(json.dumps(rows,indent=2)+'\n')


==> anc/proofs/s2/common/verify_near_small.py <==
"""Exact rational verification of small near-optimal S2 certificates.

No solver or NumPy is used. Completeness is checked over the endpoint field;
Gram matrices, scalar coefficients, and both endpoint scores are rational.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import argparse
import json
from fractions import Fraction as Q
from itertools import combinations, product
from math import comb
from pathlib import Path

from hybrid_verify import cover_forms, read_json, verify


def scalar_features(cover, lower, *, full_near_optimality=False,
                    degree_flag_weights=False, weighted_thresholds=False):
    n = cover['n']
    if cover.get('field') == 'algebraic':
        from algebraic_field import make_field
        field = make_field(cover['polynomial'])
    elif cover.get('field') == 'cuberoot4':
        from cuberoot_field import F as field
    else:
        field = Q
    cuts = list(map(field, cover['cuts']))
    qs = sorted(set([field(1)] + cuts + [1/q for q in cuts]))
    # Threshold comparisons and inversion depend only on the cover, not on
    # its patterns. Keep algebraic arithmetic out of the counting loops.
    thresholds=[(0,None) if q==1 else
                ((1,cuts.index(q)) if q>1 else (-1,cuts.index(1/q)))
                for q in qs]
    lookup = {f: i for i, f in enumerate(cover_forms(cover))}
    triples={z:list(combinations([i for i in range(n) if i!=z],3))
             for z in range(n)}
    degree_terms=[(z,y,lo,hi,list(combinations(
        [i for i in range(n) if i not in (z,y)],2)))
        for z in range(n) for y in range(n) if z!=y
        for lo,hi in [sorted((z,y))]]
    rows = []
    for pat in cover['patterns']:
        def win(a, b, z):
            a, b = sorted((a, b))
            return int(z > a and pat[lookup['sum', a, b, z]] == '+')
        scores={v:sum(win(*[i for i in v if i!=z],z) for z in v)
                for v in combinations(range(n),3)}
        def below(i, z, mode, cutoff):
            if mode == 0:
                return i < z
            if mode > 0:
                return i < z or pat[lookup['pair', z, i, cutoff]] == '+'
            return i < z and pat[lookup['pair', i, z, cutoff]] == '-'
        features = []
        for mode,cutoff in thresholds:
            nn=gg=bc=0
            for z in range(n):
                for v in triples[z]:
                    bs=[below(i,z,mode,cutoff) for i in v]
                    allbelow=int(all(bs))
                    nn+=allbelow
                    gg+=allbelow*scores[v]
                    bc+=int(bs[1] and not bs[2])*win(v[0],v[2],v[1])
            norm = n*comb(n-1, 3)
            nn=Q(nn,norm);gg=Q(gg,3*norm);bc=Q(bc,3*norm)
            features.extend([(-gg, nn),
                             (gg+bc, -nn) if full_near_optimality else
                             (gg+bc-lower*nn, Q(0))])
        groups={j:[0,0] for j in range(2*(len(cuts)+1))}
        for z,y,lo,hi,extensions in degree_terms:
            j=2*sum(pat[lookup['pair',lo,hi,k]]=='-' for k in range(len(cuts)))+int(z>y)
            for w in extensions:
                groups[j][0]+=1
                groups[j][1]+=scores[tuple(sorted((z,)+w))]
        norm = n*(n-1)*comb(n-2, 2)
        for kk, dd in groups.values():
            kk=Q(kk,norm);dd=Q(dd,3*norm)
            features.extend([(dd, -kk) if full_near_optimality else
                             (dd-lower*kk, Q(0)), (-dd, kk)])
        rows.append(features)
    if degree_flag_weights:
        from near_optimal_weights import degree_flag_counts
        keys,counts,norm=degree_flag_counts(cover)
        for row,groups in zip(rows,counts):
            row.extend((-Q(groups.get(key,(0,0))[1],3*norm),
                         Q(groups.get(key,(0,0))[0],norm)) for key in keys)
    if weighted_thresholds:
        from near_optimal_weights import weighted_threshold_features
        extra=weighted_threshold_features(
            cover,lower,full_near_optimality=full_near_optimality)
        for row,additional in zip(rows,extra):row.extend(additional)
    return rows


def scalar_profile(cert):
    """Read optional constraint families without changing older certificates."""
    profile={key:cert.get(key,False) for key in
             ('full_near_optimality','degree_flag_weights','weighted_thresholds')}
    assert all(isinstance(value,bool) for value in profile.values())
    return profile


def verify_near(cover, cert):
    base = verify(cover, cert, return_values=True)
    scores = base.pop('values')
    lower = Q(cert['lower']); bar = Q(cert['bar'])
    assert 0 < lower < bar == Q(2, 3)
    if cover.get('field') == 'algebraic':
        from algebraic_field import make_field
        field = make_field(cover['polynomial'])
    elif cover.get('field') == 'cuberoot4':
        from cuberoot_field import F as field
    else:
        field = Q
    c = field(cover['c'])
    witness = cert['lower_witness']
    xs = list(map(Q, witness['support'])); masses = list(map(Q, witness['masses']))
    scale = Q(witness['scale_mass'])
    assert len(xs) == len(masses) and xs and min(xs) > 0
    assert min(masses) >= 0 and sum(masses) == 1 and 0 < scale < 1
    assert max(xs) < c*min(xs)
    beta = sum((masses[i]*masses[j]*masses[k]
                for i, j, k in product(range(len(xs)), repeat=3)
                if xs[i]+xs[j] < c*xs[k]), Q(0))
    witness_lower = (1-(1-beta)*scale**2)/(3-3*scale+scale**2)
    assert lower <= witness_lower
    multipliers = list(map(Q, cert['multipliers']))
    assert all(v >= 0 for v in multipliers)
    features = scalar_features(cover, lower, **scalar_profile(cert))
    at_lower = []; at_bar = []
    for value, row in zip(scores, features):
        assert len(row) == len(multipliers)
        intercept = value+sum(w*a for w, (a, b) in zip(multipliers, row))
        slope = sum(w*b for w, (a, b) in zip(multipliers, row))
        at_lower.append(intercept+lower*slope)
        at_bar.append(intercept+bar*slope)
    error = max(Q(0), max(at_lower)-lower)
    margin = bar-max(at_bar)
    assert margin > 0
    upper = lower+error*(bar-lower)/(margin+error)
    if 'upper' in cert:
        assert upper == Q(cert['upper'])
    base['flag_only_max'] = base.pop('exact_bound')
    base.pop('decimal')
    base.update(lower=str(lower), lower_witness_verified=True,
                witness_lower=str(witness_lower), max_at_lower=str(max(at_lower)),
                max_at_bar=str(max(at_bar)), margin=str(margin),
                upper=str(upper), upper_decimal=float(upper),
                gap_from_lower=float(upper-lower), scalar_coefficients_verified=True)
    return base


if __name__ == '__main__':
    ap = argparse.ArgumentParser()
    ap.add_argument('cover'); ap.add_argument('certificate')
    args = ap.parse_args()
    print(json.dumps(verify_near(read_json(args.cover), read_json(args.certificate)), indent=2))


==> anc/proofs/s2/six_point_endpoints/README.md <==
# Six-point endpoint certificates at phi, beta3' and beta3 (two against one)

These are the upper certificates used in Table 2 at phi (S2(phi) <= 0.4702903), beta3' (root of c(c-1)^2=1,
S2 <= 0.5148734) and beta3 (root of c^3=c^2+c+1, S2 <= 0.5437506), with the uniform lower families to their right.
They were previously only in the pinned submodule `repository_c3_c4` (bellecp/FlagAlgebraLinearInequalities,
commit aa29fb659015952173fefc2d42631c621e3a6a52); the files below are copied unchanged from
`two_against_one/` and `anton_endpoint/` of that commit, keeping its layout so the scripts run as they are.

Requirements: Python 3 with numpy, clarabel and gurobipy importable (`pip install numpy clarabel gurobipy`;
gurobipy is imported by a shared module but no solver is run during verification).

Run from this directory (about 15-25 s each):

    OPENBLAS_NUM_THREADS=2 python two_against_one/verify_phi_discontinuity.py \
      --cover6 two_against_one/results/sdp6_phi_clean/c1618023988749_1000000000000/cover.json \
      --endpoint-proof two_against_one/results/phi_endpoint_cover.json \
      --upper-certificate two_against_one/results/sdp6_phi_refinement/certificate.json \
      --lower-witness two_against_one/results/phi_cplus_witness.json

    OPENBLAS_NUM_THREADS=2 python two_against_one/verify_family_discontinuity.py --family limit \
      --cover6 two_against_one/results/upper_intermediate_limit/cover6.json \
      --endpoint-proof two_against_one/results/upper_intermediate_limit/endpoint.json \
      --upper-certificate two_against_one/results/upper_intermediate_limit/refinement/certificate.json \
      --lower-families two_against_one/results/multinacci_families.json

    OPENBLAS_NUM_THREADS=2 python two_against_one/verify_family_discontinuity.py --family multinacci --index 3 \
      --cover6 two_against_one/results/upper_multinacci_3/cover6.json \
      --endpoint-proof two_against_one/results/upper_multinacci_3/endpoint.json \
      --upper-certificate two_against_one/results/upper_multinacci_3/refinement/certificate.json \
      --lower-families two_against_one/results/multinacci_families.json

Each prints `"right_discontinuity_proved": true` with the exact upper bound at the root.
Checked from a clean copy of this folder on 20 Nov 2026: all three pass.


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/enumerate_patterns.py <==
"""Complete strict-pattern cover with exact Q(sqrt(2)) pruning certificates.

The numerical LP proposes exclusions; an exclusion is used only after exact
verification. Extra leaves are harmless. No fixed-margin cutoff bounds x:
homogeneity permits every strict realization to be scaled to unit margins.
"""
import argparse
from fractions import Fraction
from itertools import combinations
import json
from pathlib import Path
import time

import gurobipy as gp
import numpy as np

from quadratic import Q2, solve_linear


def candidates(n, c2=False, summands=3):
    if summands == 2:
        return tuple((i, j, k) for i, j in combinations(range(n), 2)
                     for k in range(n) if k not in (i, j) and k > i)
    if summands != 3:
        raise ValueError("Unsupported event arity")
    return tuple((i, j, k, ell) for i, j, k in combinations(range(n), 3)
                 for ell in range(n) if ell not in (i, j, k) and ell > (j if c2 else i))


def gap_rows(n, tuples, c):
    return [[Q2(sum(i >= h for i in t[:-1]))-c*int(t[-1] >= h)
             for h in range(n)] for t in tuples]


def certificate(rows, signs, ray):
    scale = max(abs(v) for v in ray)
    if not scale:
        return None
    active = [i for i, v in enumerate(ray) if v > scale*1e-9]
    if not active:
        return None
    h = [[signs[i]*v for v in rows[i]] for i in active]

    def valid(weights):
        return weights is not None and any(weights) and all(w.sign() >= 0 for w in weights) and all(
            sum(w*row[j] for w, row in zip(weights, h)).sign() >= 0 for j in range(len(h[0])))

    # Most rays have simple rational weights. Degenerate endpoint rays may
    # instead require algebraic weights, reconstructed from their zero slacks.
    weights = [Q2(Fraction(ray[i]/scale).limit_denominator(10000)) for i in active]
    if not valid(weights):
        numerical = np.array([[float(v) for v in row] for row in h])
        w = np.array([ray[i]/scale for i in active])
        slack = w @ numerical
        zeros = [j for j, v in enumerate(slack) if abs(v) < 1e-7*max(1, sum(w))]
        equations = [[row[j] for row in h] for j in zeros]+[[Q2(1)]*len(h)]
        weights = solve_linear(equations, [Q2()]*len(zeros)+[Q2(1)])
    if not valid(weights):
        return None
    return {str(i): w.json() for i, w in zip(active, weights) if w}


def verify_cover(data):
    n = data["size"]
    c = Q2(*data["coefficient"])
    summands = data.get("summands", 3)
    if summands == 2:
        if c.b or (c-Q2(1)).sign() <= 0 or (Q2(2)-c).sign() <= 0 or data["c2_regression"]:
            raise ValueError("Two-summand covers require rational 1<c<2")
    elif c != (Q2(2) if data["c2_regression"] else Q2(1, 1)):
        raise ValueError("Coefficient does not match the candidate-set convention")
    tuples = [tuple(t) for t in data["tuples"]]
    if tuples != list(candidates(n, data["c2_regression"], summands)):
        raise ValueError("Candidate tuple mismatch")
    rows, intervals = gap_rows(n, tuples, c), []
    width = len(tuples)
    for prefix, encoded in data["pruned"].items():
        if not prefix or len(prefix) > width or set(prefix)-{"+", "-"}:
            raise ValueError("Invalid prefix")
        weights = {int(i): Q2(*v) for i, v in encoded.items()}
        if not weights or any(i < 0 or i >= len(prefix) for i in weights):
            raise ValueError("Invalid support")
        if any(w.sign() < 0 for w in weights.values()) or not any(weights.values()):
            raise ValueError("Invalid weights")
        for j in range(n):
            value = sum(w*(1 if prefix[i] == "+" else -1)*rows[i][j] for i, w in weights.items())
            if value.sign() < 0:
                raise ValueError("Invalid exact pruning certificate")
        left = int("".join("1" if s == "+" else "0" for s in prefix), 2) << (width-len(prefix))
        intervals.append((left, left+(1 << (width-len(prefix)))))
    for leaf in data["patterns"]:
        if len(leaf) != width or set(leaf)-{"+", "-"}:
            raise ValueError("Invalid leaf")
        left = int("".join("1" if s == "+" else "0" for s in leaf), 2)
        intervals.append((left, left+1))
    cursor = 0
    for left, right in sorted(intervals):
        if left != cursor:
            raise ValueError("The pattern cover has a gap or overlap")
        cursor = right
    if cursor != 1 << width:
        raise ValueError("Incomplete pattern cover")
    return True


def enumerate_cover(size, seconds, c2=False, previous=None, coefficient=None, summands=3,
                    backend="gurobi"):
    c = Q2(coefficient) if coefficient is not None else (Q2(2) if c2 else Q2(1, 1))
    if summands == 2 and (c.b or not 1 < c.a < 2 or c2):
        raise ValueError("Two-summand covers require rational 1<c<2")
    ts = candidates(size, c2, summands)
    rows = gap_rows(size, ts, c)
    if backend == "highs":
        import highspy
        model = highspy.Highs()
        model.setOptionValue("output_flag", False)
        # Keep HiGHS' automatic thread setting. Its scheduler is shared
        # process-wide: forcing one thread after another LP initialized it
        # makes run() fail, even for these small serial simplex problems.
        model.setOptionValue("solver", "simplex")
        model.setOptionValue("presolve", "off")
        model.setOptionValue("primal_feasibility_tolerance", 1e-9)
        model.setOptionValue("dual_feasibility_tolerance", 1e-9)
        model.addCols(size, np.ones(size), np.zeros(size),
                      np.full(size, highspy.kHighsInf), 0,
                      np.zeros(size+1, dtype=np.int32), np.array([], dtype=np.int32),
                      np.array([], dtype=float))
    elif backend == "gurobi":
        env = gp.Env(empty=True)
        env.setParam("OutputFlag", 0)
        env.start()
        model = gp.Model(env=env)
        model.Params.Method = 1
        model.Params.InfUnbdInfo = 1
        model.Params.DualReductions = 0
        model.Params.FeasibilityTol = 1e-9
        model.Params.Threads = 1
        d = model.addVars(size, lb=0)
        model.setObjective(gp.quicksum(d.values()))
    else:
        raise ValueError("Unknown LP backend")
    constraints, signs = [], []
    if previous and (previous["size"] != size or previous["coefficient"] != c.json()
                     or previous.get("summands", 3) != summands):
        raise ValueError("Incompatible resume file")
    leaves = list(previous["patterns"]) if previous else []
    pruned = dict(previous["pruned"]) if previous else {}
    covered = set(leaves) | set(pruned)
    for length in range(len(ts), 0, -1):
        for key in [p for p in covered if len(p) == length]:
            parent = key[:-1]
            if parent+"+" in covered and parent+"-" in covered:
                covered.add(parent)
    nodes = previous["lp_calls"] if previous else 0
    rejected = previous["unverified_rays"] if previous else 0
    tick, next_report = time.monotonic(), 20

    def visit():
        nonlocal nodes, next_report, rejected
        if "".join("+" if s == 1 else "-" for s in signs) in covered:
            return
        elapsed = time.monotonic()-tick
        if elapsed > seconds:
            raise TimeoutError
        if elapsed > next_report:
            print(f"{elapsed:.1f}s: {nodes} LPs, {len(leaves)} leaves, {len(pruned)} exact exclusions, {rejected} unverified rays", flush=True)
            next_report = elapsed+20
        if len(signs) == len(ts):
            leaves.append("".join("+" if s == 1 else "-" for s in signs))
            return
        i = len(signs)
        if backend == "gurobi":
            expr = gp.quicksum(float(v)*d[j] for j, v in enumerate(rows[i]) if v)
        for sign in (1, -1):
            signs.append(sign)
            if "".join("+" if s == 1 else "-" for s in signs) in covered:
                signs.pop()
                continue
            if backend == "highs":
                model.addRow(-highspy.kHighsInf, -1., size,
                             np.arange(size, dtype=np.int32),
                             np.array([sign*float(v) for v in rows[i]]))
                run_status = model.run()
                if run_status == highspy.HighsStatus.kError:
                    raise RuntimeError('HiGHS failed to run the pattern feasibility LP')
                status = model.getModelStatus()
                infeasible = status == highspy.HighsModelStatus.kInfeasible
                if status not in (highspy.HighsModelStatus.kOptimal,
                                   highspy.HighsModelStatus.kInfeasible):
                    # Exact exclusions, rather than numerical LP statuses,
                    # decide which branches can be discarded.
                    infeasible = False
            else:
                constraints.append(model.addConstr(sign*expr <= -1))
                model.optimize()
                infeasible = model.Status == gp.GRB.INFEASIBLE
            nodes += 1
            if infeasible:
                if backend == "highs":
                    _, exists, dual = model.getDualRay()
                    ray = -np.asarray(dual) if exists else np.zeros(len(signs))
                else:
                    ray = model.getAttr("FarkasDual", constraints)
                cert = certificate(rows, signs, ray)
                if cert is not None:
                    pruned["".join("+" if s == 1 else "-" for s in signs)] = cert
                else:
                    rejected += 1
                    visit()
            else:
                visit()
            if backend == "highs":
                model.deleteRows(1, np.array([len(signs)-1], dtype=np.int32))
            else:
                model.remove(constraints.pop())
            signs.pop()

    complete = True
    try:
        visit()
    except TimeoutError:
        complete = False
    result = {"size": size, "coefficient": c.json(), "c2_regression": c2,
              "summands": summands, "tuples": ts, "patterns": leaves, "pruned": pruned,
              "complete": complete, "lp_calls": nodes, "unverified_rays": rejected,
              "seconds": time.monotonic()-tick+(previous["seconds"] if previous else 0)}
    if backend == "gurobi":
        model.dispose()
        env.dispose()
    if complete:
        verify_cover(result)
        result["exact_cover_verified"] = True
    return result


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--size", type=int, default=6)
    p.add_argument("--seconds", type=float, default=300)
    p.add_argument("--c2-regression", action="store_true")
    p.add_argument("--output", type=Path, required=True)
    p.add_argument("--verify", action="store_true")
    p.add_argument("--resume", action="store_true")
    args = p.parse_args()
    if args.verify:
        data = json.loads(args.output.read_text())
        verify_cover(data)
        print("Exact cover verified:", len(data["patterns"]), "patterns")
        return
    previous = json.loads(args.output.read_text()) if args.resume else None
    result = enumerate_cover(args.size, args.seconds, args.c2_regression, previous)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, separators=(",", ":"))+"\n")
    print({k: v for k, v in result.items() if k not in ("tuples", "patterns", "pruned")}, flush=True)
    print("patterns", len(result["patterns"]), "pruned", len(result["pruned"]), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/flag_sdp.py <==
"""Order-six flag SDP for exact finite pattern covers.

Uses an exactly certified complete pattern cover. Rational PSD factors give
an exact universal upper bound even if the numerical SDP has not converged.
"""
import argparse
from collections import defaultdict
from fractions import Fraction
from itertools import combinations
import json
import math
import os
from pathlib import Path
import sys
import time
from types import SimpleNamespace

for name in ("OPENBLAS_NUM_THREADS", "OMP_NUM_THREADS", "MKL_NUM_THREADS"):
    os.environ.setdefault(name, "2")

import numpy as np
from scipy import sparse
import clarabel

from enumerate_patterns import candidates, verify_cover


def unpack(vector, pairs, dim):
    """Convert sqrt(2)-scaled svec coordinates to a symmetric matrix."""
    result = np.zeros((dim, dim))
    for value, (i, j) in zip(vector, pairs):
        result[i, j] = result[j, i] = value if i == j else value / math.sqrt(2)
    return result


def certify(patterns, blocks, matrices, digits):
    """Round PSD factors to rationals and evaluate the resulting bound."""
    denominator = 10**digits
    common = math.lcm(60, *(block['norm'] for block in blocks)) * denominator**2
    numerators = [sum(v == 1 for v in pattern) * (common//60) for pattern in patterns]
    certificate = dict(s=6, blocks=[])
    for block, matrix in zip(blocks, matrices):
        eigenvalues, vectors = np.linalg.eigh((matrix+matrix.T)/2)
        factor = vectors * np.sqrt(np.maximum(eigenvalues, 0))
        integer_factor = [[int(round(float(value)*denominator)) for value in row]
                          for row in factor]
        gram = [[sum(a*b for a, b in zip(left, right)) for right in integer_factor]
                for left in integer_factor]
        coefficients = [gram[i][j] * (1 if i == j else 2) for i, j in block['pairs']]
        counts = block['counts']
        multiplier = common // (block['norm'] * denominator**2)
        for column in range(len(patterns)):
            total = sum(int(counts.data[k]) * coefficients[counts.indices[k]]
                        for k in range(counts.indptr[column], counts.indptr[column+1]))
            numerators[column] += multiplier * total
        certificate['blocks'].append(dict(t=block['t'], f=block['f'], type=block['type'],
                                          flags=block['flags'],
                                          L=[[str(Fraction(v, denominator)) for v in row]
                                             for row in integer_factor]))
    return Fraction(max(numerators), common), certificate


def assemble(data, block_specs=((2, 4), (3, 4), (4, 5))):
    n = data["size"]
    if n != 6:
        raise ValueError("This driver currently implements order six")
    ts = [tuple(t) for t in data["tuples"]]
    lookup = {t: j for j, t in enumerate(ts)}
    patterns = np.array([[1 if c == "+" else -1 for c in p] for p in data["patterns"]], dtype=np.int8)
    bits = (patterns == 1).astype(np.int64)
    cache = {}

    def codes(vertices):
        if vertices not in cache:
            local = candidates(len(vertices), data["c2_regression"], data.get("summands", 3))
            indices = [lookup[tuple(vertices[i] for i in t)] for t in local]
            cache[vertices] = bits[:, indices] @ (1 << np.arange(len(indices), dtype=np.int64))
        return cache[vertices]

    blocks = []
    for t, f in block_specs:
        marks = list(combinations(range(f), t))
        marks_index = {q: j for j, q in enumerate(marks)}
        records = defaultdict(list)
        norm = math.comb(n, t)*math.comb(n-t, f-t)*math.comb(n-f, f-t)
        for roots in combinations(range(n), t):
            root_codes = codes(roots)
            rest = tuple(i for i in range(n) if i not in roots)
            for left in combinations(rest, f-t):
                a = tuple(sorted(roots+left))
                a_marks = marks_index[tuple(a.index(i) for i in roots)]
                a_codes = codes(a)*len(marks)+a_marks
                for right in combinations(tuple(i for i in rest if i not in left), f-t):
                    b = tuple(sorted(roots+right))
                    b_marks = marks_index[tuple(b.index(i) for i in roots)]
                    b_codes = codes(b)*len(marks)+b_marks
                    for sigma in np.unique(root_codes):
                        selected = np.flatnonzero(root_codes == sigma)
                        records[int(sigma)].append((selected, a_codes[selected], b_codes[selected]))
        for sigma, pieces in sorted(records.items()):
            columns = np.concatenate([v[0] for v in pieces])
            lefts = np.concatenate([v[1] for v in pieces])
            rights = np.concatenate([v[2] for v in pieces])
            keys = np.union1d(lefts, rights)
            a, b = np.searchsorted(keys, lefts), np.searchsorted(keys, rights)
            keep = a <= b
            dim = len(keys)
            pairs = [(i, j) for j in range(dim) for i in range(j+1)]
            counts = sparse.coo_matrix((np.ones(sum(keep), dtype=np.int64),
                                       (b[keep]*(b[keep]+1)//2+a[keep], columns[keep])),
                                      shape=(len(pairs), len(patterns))).tocsc()
            flag_width = len(candidates(f, data["c2_regression"], data.get("summands", 3)))
            flags = []
            for key in keys:
                code, mark = divmod(int(key), len(marks))
                flags.append((tuple(1 if code & (1 << i) else -1 for i in range(flag_width)), marks[mark]))
            root_width = len(candidates(t, data["c2_regression"], data.get("summands", 3)))
            root_type = [1 if sigma & (1 << i) else -1 for i in range(root_width)] or None
            scale = np.array([1 if i == j else math.sqrt(2) for i, j in pairs])/norm
            operator = (sparse.diags(scale) @ counts).tocsc()
            blocks.append(dict(t=t, f=f, type=root_type, flags=flags, pairs=pairs,
                               norm=norm, counts=counts, operator=operator))
            print(f"Block ({t},{f}), type {root_type}: {dim} flags; {counts.nnz} entries", flush=True)
    arity = data.get("summands", 3)+1
    objective = (patterns == 1).sum(axis=1)/(arity*math.comb(n, arity))
    return patterns, objective, blocks


def fit(objective, blocks, selected, seconds, tolerance):
    c = objective[selected]
    n = len(selected)
    operators = [b["operator"][:, selected] for b in blocks]
    a = sparse.vstack([sparse.csc_matrix(np.ones((1, n))), -sparse.eye(n, format="csc")]
                      + [-op for op in operators], format="csc")
    rhs = np.zeros(a.shape[0])
    rhs[0] = 1
    cones = [clarabel.ZeroConeT(1), clarabel.NonnegativeConeT(n)]
    cones += [clarabel.PSDTriangleConeT(len(b["flags"])) for b in blocks]
    settings = clarabel.DefaultSettings()
    settings.verbose = False
    settings.max_threads = 2
    settings.time_limit = seconds
    settings.max_iter = 150
    settings.tol_gap_abs = settings.tol_gap_rel = settings.tol_feas = tolerance
    solver = clarabel.DefaultSolver(sparse.csc_matrix((n, n)), -c, a, rhs, cones, settings)
    result = solver.solve()
    matrices, offset = [], 1+n
    for b in blocks:
        length = len(b["pairs"])
        matrices.append(unpack(result.z[offset:offset+length], b["pairs"], len(b["flags"])))
        offset += length
    return dict(status=str(result.status), seconds=result.solve_time,
                primal=float(c @ np.array(result.x)), dual=float(result.z[0]),
                primal_residual=result.r_prim, dual_residual=result.r_dual), matrices, np.array(result.x)


def scores(objective, blocks, matrices):
    result = objective.copy()
    for b, q in zip(blocks, matrices):
        result += b["operator"].T @ np.array([q[i, j]*(1 if i == j else math.sqrt(2)) for i, j in b["pairs"]])
    return result


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--cover", type=Path, required=True)
    p.add_argument("--output-dir", type=Path, required=True)
    p.add_argument("--seconds", type=float, default=120)
    p.add_argument("--rounds", type=int, default=8)
    p.add_argument("--initial", type=int, default=500)
    p.add_argument("--add", type=int, default=500)
    p.add_argument("--tolerance", type=float, default=1e-8)
    p.add_argument("--small-blocks", action="store_true")
    args = p.parse_args()
    data = json.loads(args.cover.read_text())
    verify_cover(data)
    tick = time.monotonic()
    patterns, objective, blocks = assemble(data, ((2, 4), (3, 4)) if args.small_blocks else ((2, 4), (3, 4), (4, 5)))
    args.output_dir.mkdir(parents=True, exist_ok=True)
    active = set(np.argsort(objective)[-args.initial:].tolist())
    active.update(np.random.default_rng(42).choice(len(patterns), min(args.initial, len(patterns)), replace=False).tolist())
    history, best, best_certificate = [], float("inf"), None
    for iteration in range(args.rounds):
        selected = np.array(sorted(active))
        info, matrices, weights = fit(objective, blocks, selected, args.seconds, args.tolerance)
        values = scores(objective, blocks, matrices)
        # Replacing numerical Q by rational L L^T makes PSD exact.
        bound, certificate = certify(patterns.tolist(), blocks, matrices, 10)
        certificate.update(coefficient=data["coefficient"], tuples=data["tuples"],
                           exact_bound=str(bound), cover=str(args.cover))
        info.update(round=iteration+1, active=len(active), cover_patterns=len(patterns),
                    numerical_full_max=float(max(values)), exact_bound=str(bound),
                    exact_bound_decimal=float(bound))
        history.append(info)
        print(json.dumps(info), flush=True)
        if bound < best:
            best, best_certificate = bound, certificate
            (args.output_dir / "certificate.json").write_text(json.dumps(certificate, separators=(",", ":"))+"\n")
        np.savez_compressed(args.output_dir / "primal.npz", indices=selected, weights=weights)
        report = dict(coefficient=data["coefficient"], cover=str(args.cover),
                      patterns=len(patterns), dimensions=[len(b["flags"]) for b in blocks],
                      exact_bound=str(best), exact_bound_decimal=float(best),
                      below_half=best < .5, history=history, seconds=time.monotonic()-tick)
        (args.output_dir / "report.json").write_text(json.dumps(report, indent=2)+"\n")
        if best < .5:
            break
        violations = np.flatnonzero(values > info["dual"]+2e-7)
        new = set(violations[np.argsort(values[violations])[-args.add:]].tolist())-active
        if not new:
            break
        active.update(new)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/primal_obstruction.py <==
"""Try to certify that the implemented six-point SDP cannot reach 1/2.

A feasible pattern pseudodistribution is not an iid counterexample. Exact
positive definite moment matrices certify only an obstruction to this SDP.
"""
import argparse
from fractions import Fraction
import json
from pathlib import Path

from flag_sdp import assemble, np, sparse, unpack
import clarabel
from sharp_certificate_obstruction import positive_definite_bareiss


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--cover", type=Path, required=True)
    p.add_argument("--output", type=Path, required=True)
    p.add_argument("--seconds", type=float, default=90)
    p.add_argument("--support", type=Path, help="Use indices from a saved numerical primal")
    p.add_argument("--check-saved", type=Path, help="Check saved indices/weights without solving")
    args = p.parse_args()
    data = json.loads(args.cover.read_text())
    patterns, objective, blocks = assemble(data)
    support = args.check_saved or args.support
    indices = np.arange(len(patterns)) if support is None else np.load(support)["indices"]
    patterns, objective = patterns[indices], objective[indices]
    blocks = [dict(b, operator=b["operator"][:, indices], counts=b["counts"][:, indices]) for b in blocks]
    n = len(patterns)
    # Maximize a common strictly positive eigenvalue margin while retaining
    # an objective above 1/2. The last variable is this margin.
    rows = [sparse.csc_matrix(np.r_[np.ones(n), 0][None, :]),
            sparse.hstack([-sparse.eye(n), sparse.csc_matrix((n, 1))]),
            sparse.csc_matrix(np.r_[-objective, 0][None, :])]
    for b in blocks:
        identity = np.array([int(i == j) for i, j in b["pairs"]])[:, None]
        rows.append(sparse.hstack([-b["operator"], sparse.csc_matrix(identity)]))
    a = sparse.vstack(rows, format="csc")
    rhs = np.zeros(a.shape[0]); rhs[0] = 1; rhs[n+1] = -.5005
    cones = [clarabel.ZeroConeT(1), clarabel.NonnegativeConeT(n+1)]
    cones += [clarabel.PSDTriangleConeT(len(b["flags"])) for b in blocks]
    c = np.zeros(n+1); c[-1] = -1
    settings = clarabel.DefaultSettings()
    settings.verbose = False; settings.max_threads = 2
    settings.time_limit = args.seconds; settings.max_iter = 150
    settings.tol_feas = settings.tol_gap_abs = settings.tol_gap_rel = 1e-10
    if args.check_saved:
        weights = np.load(args.check_saved)["weights"]
        report = dict(status="Checking saved weights", objective=float(objective@weights))
    else:
        result = clarabel.DefaultSolver(sparse.csc_matrix((n+1, n+1)), c, a, rhs, cones, settings).solve()
        weights = np.array(result.x[:-1])
        report = dict(status=str(result.status), objective=float(objective@weights),
                      margin=float(result.x[-1]), seconds=result.solve_time)
    print(json.dumps(report), flush=True)
    np.savez_compressed(args.output.with_suffix(".npz"), indices=indices, weights=weights)
    denominator = 10**12
    integers = [max(0, int(round(v*denominator))) for v in weights]
    denominator = sum(integers)
    value = sum(int(np.count_nonzero(p == 1))*w for p, w in zip(patterns, integers))
    value = Fraction(value, 60*denominator)
    if value <= Fraction(1, 2):
        raise ValueError("No rational objective above one half")
    checks, verified, failure = [], True, None
    for b in blocks:
        if b["norm"]*denominator >= 2**63:
            raise ValueError("Exact moment accumulation would overflow int64")
        packed = b["counts"] @ np.array(integers, dtype=np.int64)
        matrix = [[0]*len(b["flags"]) for _ in b["flags"]]
        for (i, j), v in zip(b["pairs"], packed):
            matrix[i][j] = matrix[j][i] = int(v)
        try:
            digits = positive_definite_bareiss(matrix)
        except ValueError as exc:
            verified, failure = False, str(exc)
            print(f"No certificate: block dimension {len(matrix)}: {exc}", flush=True)
            break
        checks.append(dict(t=b["t"], f=b["f"], type=b["type"], dimension=len(matrix),
                           positive_definite=True, largest_minor_digits=digits))
        print(f"Exact positive definiteness verified: {len(matrix)}x{len(matrix)}", flush=True)
    report.update(verified=verified, failure=failure,
                  exact_objective=str(value), exact_objective_decimal=float(value), blocks=checks,
                  indices=indices.tolist(),
                  weight_numerators=integers, weight_denominator=denominator,
                  interpretation="Pseudodistribution, NOT an iid distribution; obstruction only to the implemented SDP over this cover.")
    args.output.write_text(json.dumps(report, indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/quadratic.py <==
"""Minimal exact arithmetic in Q(sqrt(2)), used for endpoint certificates."""
from dataclasses import dataclass
from fractions import Fraction as F


@dataclass(frozen=True)
class Q2:
    a: F = F(0)
    b: F = F(0)

    def __post_init__(self):
        object.__setattr__(self, "a", F(self.a))
        object.__setattr__(self, "b", F(self.b))

    @staticmethod
    def cast(x):
        return x if isinstance(x, Q2) else Q2(x)

    def __add__(self, other):
        y = self.cast(other)
        return Q2(self.a+y.a, self.b+y.b)

    __radd__ = __add__

    def __neg__(self):
        return Q2(-self.a, -self.b)

    def __sub__(self, other):
        return self + -self.cast(other)

    def __rsub__(self, other):
        return self.cast(other) + -self

    def __mul__(self, other):
        y = self.cast(other)
        return Q2(self.a*y.a+2*self.b*y.b, self.a*y.b+self.b*y.a)

    __rmul__ = __mul__

    def __truediv__(self, other):
        y = self.cast(other)
        den = y.a*y.a-2*y.b*y.b
        if not den:
            raise ZeroDivisionError
        return self * Q2(y.a/den, -y.b/den)

    def __bool__(self):
        return bool(self.a or self.b)

    def sign(self):
        a, b = self.a, self.b
        s = lambda x: (x > 0)-(x < 0)
        if not b:
            return s(a)
        if not a:
            return s(b)
        if a > 0 and b > 0:
            return 1
        if a < 0 and b < 0:
            return -1
        return s(a*a-2*b*b)*(1 if a > 0 else -1)

    def __float__(self):
        return float(self.a)+2**.5*float(self.b)

    def json(self):
        return [str(self.a), str(self.b)]


def solve_linear(a, rhs):
    """Solve an exact possibly overdetermined system; free variables are zero."""
    if not a:
        return []
    n = len(a[0])
    rows = [[Q2.cast(x) for x in row]+[Q2.cast(v)] for row, v in zip(a, rhs)]
    pivots, row = [], 0
    for col in range(n):
        pivot = next((i for i in range(row, len(rows)) if rows[i][col]), None)
        if pivot is None:
            continue
        rows[row], rows[pivot] = rows[pivot], rows[row]
        divisor = rows[row][col]
        rows[row] = [v/divisor for v in rows[row]]
        for i in range(len(rows)):
            if i != row and rows[i][col]:
                multiplier = rows[i][col]
                rows[i] = [x-multiplier*y for x, y in zip(rows[i], rows[row])]
        pivots.append(col)
        row += 1
        if row == len(rows):
            break
    if any(not any(r[:n]) and r[n] for r in rows):
        return None
    result = [Q2()] * n
    for i, col in enumerate(pivots):
        result[col] = rows[i][-1]
    return result


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/seven_cover.py <==
"""Complete seven-point outer cover from exact six-point compatibility.

Adapted from Anton/enumerate_seven.py: four states per four-set at this c.
No numerical geometry is used to exclude seven-point patterns.
"""
import argparse
from itertools import combinations
import json
from pathlib import Path
import time

import numpy as np

from enumerate_patterns import verify_cover


def enumerate_compatible(data, max_leaves=2000000, seconds=300):
    verify_cover(data)
    lookup = {tuple(t): i for i, t in enumerate(data["tuples"])}
    four6, four7 = list(combinations(range(6), 4)), list(combinations(range(7), 4))
    states6 = []
    for pattern in data["patterns"]:
        values = []
        for four in four6:
            signs = [pattern[lookup[tuple(i for i in four if i != ell)+(ell,)]] for ell in four[1:]]
            if signs not in (["-", "-", "-"], ["-", "-", "+"], ["-", "+", "+"], ["+", "+", "+"]):
                raise ValueError("The covering catalog contains a nonmonotone four-set")
            values.append(signs.count("+"))
        states6.append(values)
    masks = [[0]*4 for _ in four6]
    for row, pattern in enumerate(states6):
        for j, value in enumerate(pattern):
            masks[j][value] |= 1 << row
    index = {q: i for i, q in enumerate(four7)}
    subsets = list(combinations(range(7), 6))
    scopes = [[index[tuple(s[i] for i in four)] for four in four6] for s in subsets]
    members = [[] for _ in four7]
    for constraint, scope in enumerate(scopes):
        for local, variable in enumerate(scope):
            members[variable].append((constraint, local))
    full = (1 << len(states6))-1
    leaves, restrictions = [], []
    nodes = rejected = 0
    tick, next_report = time.monotonic(), 20

    def search(domains, remaining, values):
        nonlocal nodes, rejected, next_report
        nodes += 1
        if nodes % 4096 == 0:
            elapsed = time.monotonic()-tick
            if elapsed > seconds:
                raise TimeoutError("Seven-point cover time limit")
            if elapsed >= next_report:
                print(f"{elapsed:.1f}s: nodes={nodes}, seven-point patterns={len(leaves)}", flush=True)
                next_report = elapsed+20
        domains, remaining, values = list(domains), list(remaining), list(values)
        while remaining:
            best, options, forced = None, None, False
            for variable in remaining:
                choices = [state for state in range(4)
                           if all(domains[c] & masks[j][state] for c, j in members[variable])]
                if not choices:
                    rejected += 1
                    return
                if len(choices) == 1:
                    state = choices[0]
                    values[variable] = state
                    remaining.remove(variable)
                    for c, j in members[variable]:
                        domains[c] &= masks[j][state]
                    forced = True
                    break
                if options is None or len(choices) < len(options):
                    best, options = variable, choices
            if forced:
                continue
            remaining.remove(best)
            for state in options:
                child = domains.copy()
                for c, j in members[best]:
                    child[c] &= masks[j][state]
                values[best] = state
                search(child, remaining, values)
            return
        if not all(d and d & (d-1) == 0 for d in domains):
            raise ValueError("Ambiguous restriction")
        leaves.append(bytes(values))
        restrictions.append(tuple(d.bit_length()-1 for d in domains))
        if len(leaves) >= max_leaves:
            raise TimeoutError("Seven-point cover size limit")

    complete, stop_reason = True, None
    try:
        search([full]*7, list(range(35)), [-1]*35)
    except TimeoutError as exc:
        complete, stop_reason = False, str(exc)
    states = np.frombuffer(b"".join(leaves), dtype=np.uint8).reshape(-1, 35).copy()
    restrictions = np.array(restrictions, dtype=np.uint16)
    return states, restrictions, np.array(states6, dtype=np.uint8), {
        "patterns": len(leaves), "nodes": nodes, "rejected": rejected,
        "seconds": time.monotonic()-tick, "complete": complete, "stop_reason": stop_reason,
        "coefficient": data["coefficient"],
        "meaning": "Outer cover by complete six-point compatibility; global realizability is not asserted.",
    }


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--cover", type=Path, required=True)
    p.add_argument("--output", type=Path, required=True)
    p.add_argument("--seconds", type=float, default=300)
    p.add_argument("--max-leaves", type=int, default=2000000)
    args = p.parse_args()
    data = json.loads(args.cover.read_text())
    states, restrictions, states6, report = enumerate_compatible(data, args.max_leaves, args.seconds)
    report["six_cover"] = str(args.cover)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    np.savez_compressed(args.output, states=states, restrictions=restrictions, states6=states6)
    args.output.with_suffix(".json").write_text(json.dumps(report, indent=2)+"\n")
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/seven_sdp.py <==
"""Seven-point extension: inherited order-six flags plus (t,f)=(1,4).

Constraint generation separates over the entire six-compatible outer cover.
Exact rational Gram factors certify bounds regardless of numerical convergence.
"""
import argparse
from fractions import Fraction
from itertools import combinations
import json
import math
from pathlib import Path
import time

from flag_sdp import assemble, fit, scores, np, sparse, certify
from enumerate_patterns import verify_cover


def configurations():
    four = list(combinations(range(7), 4))
    lookup = {v: i for i, v in enumerate(four)}
    result = []
    for root in range(7):
        rest = tuple(i for i in range(7) if i != root)
        for a in combinations(rest, 3):
            left = tuple(sorted((root,)+a))
            right = tuple(sorted((root,)+tuple(i for i in rest if i not in a)))
            result.append((lookup[left], lookup[right], left.index(root), right.index(root)))
    assert len(result) == 140
    return result


def root_block(states):
    pairs = [(i, j) for j in range(16) for i in range(j+1)]
    counts = np.zeros((136, len(states)), dtype=np.int16)
    columns = np.arange(len(states))
    for left, right, lm, rm in configurations():
        a = 4*states[:, left].astype(np.int16)+lm
        b = 4*states[:, right].astype(np.int16)+rm
        keep = a <= b
        counts[b[keep]*(b[keep]+1)//2+a[keep], columns[keep]] += 1
    scale = np.array([1 if i == j else math.sqrt(2) for i, j in pairs])/140
    return dict(t=1, f=4, type=None, flags=list(range(16)), pairs=pairs, norm=140,
                counts=sparse.csc_matrix(counts), operator=sparse.csc_matrix(scale[:, None]*counts))


def root_scores(states, q):
    # For exact integers, check the entire accumulation against overflow.
    integral = q.dtype == object or np.issubdtype(q.dtype, np.integer)
    if integral:
        largest = max(abs(int(v)) for v in q.flat)
        dtype = np.int64 if 140*largest < 2**63 else object
        q = q.astype(dtype)
    else:
        dtype = float
    values = np.zeros(len(states), dtype=dtype)
    for left, right, lm, rm in configurations():
        values += q[4*states[:, left]+lm, 4*states[:, right]+rm]
    return values if integral else values/140


def restricted_blocks(blocks, states, restrictions):
    n = len(states)
    averaging = sparse.coo_matrix((np.full(7*n, 1/7),
        (restrictions.ravel(), np.repeat(np.arange(n), 7))),
        shape=(blocks[0]["operator"].shape[1], n)).tocsc()
    inherited = [dict(b, operator=(b["operator"] @ averaging).tocsc()) for b in blocks]
    return inherited+[root_block(states)]


def exact_certificate(patterns, blocks, matrices, states, restrictions, digits=6):
    _, inherited = certify(patterns.tolist(), blocks, matrices[:-1], digits)
    d = 10**digits
    common6 = math.lcm(60, *(b["norm"] for b in blocks))*d*d
    values6 = [int(sum(v == 1 for v in row))*(common6//60) for row in patterns]
    for b, saved in zip(blocks, inherited["blocks"]):
        factor = [[int(Fraction(v)*d) for v in row] for row in saved["L"]]
        gram = [[sum(a*b for a, b in zip(l, r)) for r in factor] for l in factor]
        coeff = [gram[i][j]*(1 if i == j else 2) for i, j in b["pairs"]]
        counts = b["counts"]
        multiplier = common6//(b["norm"]*d*d)
        for j in range(len(patterns)):
            values6[j] += multiplier*sum(int(counts.data[k])*coeff[counts.indices[k]]
                for k in range(counts.indptr[j], counts.indptr[j+1]))
    q = matrices[-1]
    eig, vectors = np.linalg.eigh((q+q.T)/2)
    factor = [[int(round(v*d)) for v in row] for row in vectors*np.sqrt(np.maximum(eig, 0))]
    gram = np.array([[sum(a*b for a, b in zip(l, r)) for r in factor] for l in factor], dtype=object)
    common = math.lcm(7*common6, 140*d*d)
    # Python integer arithmetic for the final weighted sums; root_scores may
    # safely use int64 internally when its explicit bound allows it.
    values = np.array(values6, dtype=object)[restrictions].sum(axis=1)*(common//(7*common6))
    values += root_scores(states, gram).astype(object)*(common//(140*d*d))
    maximum = max(values)
    bound = Fraction(int(maximum), common)
    cert = dict(s=7, inherited=inherited, root_factor=factor, root_denominator=d,
                root_flag_convention="4*number_of_successful_targets+root_position",
                exact_bound=str(bound), worst_pattern=int(np.argmax(values)))
    return bound, cert


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--cover6", type=Path, required=True)
    p.add_argument("--cover7", type=Path, required=True)
    p.add_argument("--seed-certificate", type=Path, required=True)
    p.add_argument("--output-dir", type=Path, required=True)
    p.add_argument("--rounds", type=int, default=8)
    p.add_argument("--seconds", type=float, default=90)
    p.add_argument("--initial", type=int, default=500)
    p.add_argument("--add", type=int, default=300)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    verify_cover(data)
    meta = json.loads(args.cover7.with_suffix(".json").read_text())
    if not meta["complete"] or meta["coefficient"] != data["coefficient"]:
        raise ValueError("Incomplete/mismatched seven-point cover")
    archive = np.load(args.cover7)
    states, restrictions = archive["states"], archive["restrictions"]
    patterns, objective, blocks = assemble(data)
    seed = json.loads(args.seed_certificate.read_text())
    matrices = []
    for b, sb in zip(blocks, seed["blocks"]):
        if json.loads(json.dumps(b["flags"])) != sb["flags"]:
            raise ValueError("Seed flag basis differs")
        factor = np.array([[float(Fraction(v)) for v in row] for row in sb["L"]])
        matrices.append(factor @ factor.T)
    objective7 = objective[restrictions].mean(axis=1)
    values = scores(objective, blocks, matrices)[restrictions].mean(axis=1)
    active = set(np.argsort(values)[-args.initial:].tolist())
    active.update(np.random.default_rng(42).choice(len(states), args.initial, replace=False).tolist())
    best, history, tick = float("inf"), [], time.monotonic()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    for iteration in range(args.rounds):
        selected = np.array(sorted(active))
        local_blocks = restricted_blocks(blocks, states[selected], restrictions[selected])
        info, matrices, weights = fit(objective7[selected], local_blocks, np.arange(len(selected)), args.seconds, 1e-8)
        values = scores(objective, blocks, matrices[:-1])[restrictions].mean(axis=1)+root_scores(states, matrices[-1])
        bound, cert = exact_certificate(patterns, blocks, matrices, states, restrictions)
        cert.update(coefficient=data["coefficient"], cover6=str(args.cover6), cover7=str(args.cover7))
        info.update(round=iteration+1, active=len(active), full_max=float(max(values)),
                    exact_bound=str(bound), exact_bound_decimal=float(bound))
        history.append(info)
        print(json.dumps(info), flush=True)
        if bound < best:
            best = bound
            (args.output_dir/"certificate.json").write_text(json.dumps(cert, separators=(",", ":"))+"\n")
        np.savez_compressed(args.output_dir/"primal.npz", indices=selected, weights=weights)
        report = dict(patterns=len(states), exact_bound=str(best), exact_bound_decimal=float(best),
                      below_half=best < .5, history=history, seconds=time.monotonic()-tick)
        (args.output_dir/"report.json").write_text(json.dumps(report, indent=2)+"\n")
        if best < .5:
            break
        violations = np.flatnonzero(values > info["dual"]+1e-6)
        new = set(violations[np.argsort(values[violations])[-args.add:]].tolist())-active
        if not new:
            break
        active.update(new)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/test_endpoint.py <==
from fractions import Fraction
from itertools import product
import json
from pathlib import Path
import unittest

from quadratic import Q2, solve_linear
from enumerate_patterns import candidates, gap_rows, verify_cover


class EndpointTests(unittest.TestCase):
    def test_field_and_order(self):
        c = Q2(1, 1)
        self.assertEqual(c*c, 2*c+1)
        self.assertEqual((Q2(1)/c)*c, Q2(1))
        for a, b in product(range(-10, 11), repeat=2):
            x = Q2(a, b)
            numeric = float(x)
            self.assertEqual(x.sign(), (numeric > 0)-(numeric < 0))

    def test_exact_linear_solve(self):
        result = solve_linear([[Q2(1), Q2(0, 1)], [Q2(0, 1), Q2(1)]], [Q2(3), Q2(2)])
        self.assertEqual(result[0]+Q2(0, 1)*result[1], Q2(3))
        self.assertEqual(Q2(0, 1)*result[0]+result[1], Q2(2))

    def test_endpoint_specific_conflict(self):
        rows = gap_rows(5, [(0, 2, 3, 1), (1, 2, 4, 3)], Q2(1, 1))
        certificate = [Q2(0, 1)*a+b for a, b in zip(*rows)]
        self.assertTrue(all(v.sign() >= 0 for v in certificate))
        self.assertTrue(any(not v for v in certificate))

    def test_five_point_cover_and_metadata(self):
        path = Path(__file__).with_name("results") / "cover5.json"
        data = json.loads(path.read_text())
        self.assertTrue(verify_cover(data))
        self.assertEqual(len(data["patterns"]), 52)
        data["coefficient"] = ["2", "0"]
        with self.assertRaises(ValueError):
            verify_cover(data)


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/test_seven.py <==
import json
from itertools import combinations
from pathlib import Path
import unittest

from seven_sdp import np, root_block, root_scores


class SevenTests(unittest.TestCase):
    def test_root_normalization_and_matrix_pairing(self):
        states = np.random.default_rng(73).integers(0, 4, size=(30, 35), dtype=np.uint8)
        block = root_block(states)
        multiplicities = np.array([1 if i == j else 2 for i, j in block["pairs"]])
        np.testing.assert_array_equal(block["counts"].T @ multiplicities, np.full(30, 140))
        factor = np.arange(16*3).reshape(16, 3)-23
        q = factor @ factor.T
        coefficients = np.array([q[i, j]*(1 if i == j else 2) for i, j in block["pairs"]])
        np.testing.assert_array_equal(block["counts"].T @ coefficients, root_scores(states, q))
        np.testing.assert_allclose(root_scores(states, q.astype(float)), root_scores(states, q)/140)

    def test_saved_restrictions_and_objective(self):
        path = Path(__file__).with_name("results")
        if not (path/"cover7.npz").exists():
            self.skipTest("No saved seven-point cover")
        archive = np.load(path/"cover7.npz")
        selected = np.random.default_rng(41).choice(len(archive["states"]), 100, replace=False)
        states, restrictions = archive["states"][selected], archive["restrictions"][selected]
        six = archive["states6"]
        fours = list(combinations(range(7), 4))
        for j, vertices in enumerate(combinations(range(7), 6)):
            indices = [fours.index(tuple(vertices[i] for i in t)) for t in combinations(range(6), 4)]
            np.testing.assert_array_equal(states[:, indices], six[restrictions[:, j]])
        np.testing.assert_allclose(states.sum(axis=1)/140, (six.sum(axis=1)/60)[restrictions].mean(axis=1))
        cover = json.loads((path/"cover6.json").read_text())
        np.testing.assert_array_equal(six.sum(axis=1), [p.count("+") for p in cover["patterns"]])


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/anton_endpoint/verify_sdp.py <==
"""Independent integer evaluation of a flag certificate on the exact cover.

Does not use flag_sdp.assemble, its sparse matrices, or any SDP solver.
Only the pattern-cover arithmetic is shared with the enumerator.
"""
import argparse
from fractions import Fraction
from itertools import combinations
import json
from math import comb, lcm
from pathlib import Path

from enumerate_patterns import candidates, verify_cover


def verify(cover, certificate):
    verify_cover(cover)
    if (certificate.get("summands", 3) != cover.get("summands", 3)
        or certificate["coefficient"] != cover["coefficient"] or certificate["tuples"] != cover["tuples"]):
        raise ValueError("Coefficient/tuple mismatch")
    n = cover["size"]
    if certificate["s"] != n:
        raise ValueError("Size mismatch")
    lookup = {tuple(t): i for i, t in enumerate(cover["tuples"])}

    def restriction(vertices):
        return tuple(lookup[tuple(vertices[i] for i in t)]
                     for t in candidates(len(vertices), cover["c2_regression"], cover.get("summands", 3)))

    blocks = []
    arity = cover.get("summands", 3)+1
    objective_denominator = arity*comb(n, arity)
    common = objective_denominator
    for block in certificate["blocks"]:
        t, f = block["t"], block["f"]
        if not 0 <= t < f <= n or 2*f-t > n:
            raise ValueError("Invalid flag dimensions")
        flags = {(tuple(s), tuple(r)): i for i, (s, r) in enumerate(block["flags"])}
        if len(flags) != len(block["flags"]):
            raise ValueError("Duplicate flag")
        factor = [[Fraction(v) for v in row] for row in block["L"]]
        if len(factor) != len(flags) or len({len(row) for row in factor}) > 1:
            raise ValueError("Invalid factor dimensions")
        denominator = lcm(*(v.denominator for row in factor for v in row))
        integer_factor = [[int(v*denominator) for v in row] for row in factor]
        gram = [[sum(a*b for a, b in zip(left, right)) for right in integer_factor]
                for left in integer_factor]
        norm = comb(n, t)*comb(n-t, f-t)*comb(n-f, f-t)
        common = lcm(common, norm*denominator**2)
        configs = []
        for roots in combinations(range(n), t):
            rest = tuple(i for i in range(n) if i not in roots)
            for a in combinations(rest, f-t):
                left = tuple(sorted(roots+a))
                for b in combinations(tuple(i for i in rest if i not in a), f-t):
                    right = tuple(sorted(roots+b))
                    configs.append((restriction(roots), restriction(left), tuple(left.index(i) for i in roots),
                                    restriction(right), tuple(right.index(i) for i in roots)))
        if len(configs) != norm:
            raise ValueError("Normalization error")
        blocks.append(dict(type=tuple(block["type"]) if block["type"] else (),
                           flags=flags, gram=gram, configurations=configs,
                           denominator=norm*denominator**2))
    best, worst = None, None
    for encoded in cover["patterns"]:
        pattern = tuple(1 if s == "+" else -1 for s in encoded)
        value = sum(s == 1 for s in pattern)*(common//objective_denominator)
        for block in blocks:
            total = 0
            for root, left, lm, right, rm in block["configurations"]:
                if tuple(pattern[i] for i in root) != block["type"]:
                    continue
                a = block["flags"].get((tuple(pattern[i] for i in left), lm))
                b = block["flags"].get((tuple(pattern[i] for i in right), rm))
                if a is not None and b is not None:
                    total += block["gram"][a][b]
            value += total*(common//block["denominator"])
        if best is None or value > best:
            best, worst = value, encoded
    bound = Fraction(best, common)
    if bound != Fraction(certificate["exact_bound"]):
        raise ValueError("Reported bound disagrees with independent evaluation")
    return dict(exact_bound=str(bound), decimal_bound=float(bound), below_half=bound < Fraction(1, 2),
                patterns_checked=len(cover["patterns"]), pruning_certificates_checked=len(cover["pruned"]),
                worst_pattern=worst, coefficient=cover["coefficient"], independent_evaluation=True)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--cover", type=Path, required=True)
    p.add_argument("--certificate", type=Path, required=True)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    result = verify(json.loads(args.cover.read_text()), json.loads(args.certificate.read_text()))
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2)+"\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/analyze_scan.py <==
"""Summarize fixed-margin MILP scans and continue new patterns by LP."""
import argparse
import json
from math import sqrt
from pathlib import Path


def pattern_threshold(data):
    import numpy as np
    from scipy.optimize import linprog
    m = data["m"]
    selected = data["selected"]
    def slack(c):
        rows = []
        for i in range(m-1):
            r = np.zeros(m+1)
            r[i], r[i+1] = 1, -1
            rows.append(r)
        for i, j, k in selected:
            r = np.zeros(m+1)
            r[i] += 1
            r[j] += 1
            r[k] -= c
            r[-1] = 1
            rows.append(r)
        objective = np.zeros(m+1)
        objective[-1] = -1
        result = linprog(objective, A_ub=np.array(rows), b_ub=np.zeros(len(rows)),
                         bounds=[(0, 0)]+[(0, 1)]*(m-2)+[(1, 1), (0, None)],
                         method="highs", options={"primal_feasibility_tolerance": 1e-9,
                                                   "dual_feasibility_tolerance": 1e-9})
        return result.x[-1] if result.success else 0
    lo, hi = 1., float(__import__("fractions").Fraction(data["c"]))
    for _ in range(36):
        mid = (lo+hi)/2
        if slack(mid) > 2e-9:
            hi = mid
        else:
            lo = mid
    return {"approximate_threshold": (lo+hi)/2, "slack_at_scan_c": slack(float(__import__("fractions").Fraction(data["c"]))),
            "note": "Numerical LP continuation of this selected pattern, using 2e-9 slack. Not a universal or exact threshold."}


def plot(summary, output):
    import matplotlib
    matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    rows = summary["rows"]
    fig, axes = plt.subplots(2, 1, figsize=(10, 7), sharex=True)
    x = [r["c"] for r in rows]
    y = [r["objective"] for r in rows]
    axes[0].plot(x, y, "o-", ms=4, label="Incumbent count (lines guide the eye)")
    unfinished = [r for r in rows if r["status"] != 2]
    if unfinished:
        axes[0].scatter([r["c"] for r in unfinished], [r["bound"] for r in unfinished],
                        marker="v", color="tab:orange", label="Unfinished solver upper bound")
    axes[1].plot(x, [r.get("best_found_so_far", r["best_value"]) for r in rows], "o-", ms=4,
                 label="Best found iid lower bound (carried forward)")
    if any(r.get("best_found_so_far", r["best_value"])-r["best_value"] > 1e-10 for r in rows):
        axes[1].scatter(x, [r["best_value"] for r in rows], marker="x", color="gray",
                        label="Mass fit to this coefficient's MILP support")
    for ax in axes:
        for c, label in [(sqrt(2), r"$\sqrt{2}$"), (1.5213797068045676, r"$c_0$"),
                         ((1+sqrt(5))/2, r"$\varphi$")]:
            if not min(x)-.002 <= c <= max(x):
                continue
            ax.axvline(c, color="gray", ls="--", lw=1)
            ax.text(c+.002, .80, label, transform=ax.get_xaxis_transform(), va="top")
        ax.grid(alpha=.2)
        ax.legend(loc="upper left")
    axes[0].set_ylabel("Distinct-index count (denominator 660)")
    axes[1].set_ylabel("Actual iid probability")
    axes[1].set_xlabel("c")
    axes[0].set_title("Two against one: m=12 scan (fixed positive margin)")
    fig.tight_layout()
    fig.savefig(output, dpi=170)
    fig.savefig(output.with_suffix(".pdf"))


def main():
    from fractions import Fraction
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("directory", type=Path)
    p.add_argument("--plot-only", action="store_true")
    p.add_argument("--extra", nargs="*", type=Path, default=[])
    p.add_argument("--c-min", type=float, default=1)
    p.add_argument("--c-max", type=float, default=2)
    args = p.parse_args()
    summary_path = args.directory/"summary.json"
    if args.plot_only:
        plot(json.loads(summary_path.read_text()), args.directory/"scan.png")
        return
    candidates = [json.loads(path.read_text()) for directory in [args.directory]+args.extra
                  for path in directory.glob("m*.json")]
    unique = {}
    for d in candidates:
        key = Fraction(d["c"])
        if not args.c_min <= float(key) <= args.c_max:
            continue
        if key not in unique or (d["status"] == 2 and unique[key]["status"] != 2):
            unique[key] = d
    data = list(unique.values())
    data.sort(key=lambda d: Fraction(d["c"]))
    rows = []
    last_count = None
    best_found, best_source = 0., None
    for d in data:
        row = {k: d.get(k) for k in ["objective", "bound", "status", "best_value", "runtime", "margin"]}
        row["c"] = float(Fraction(d["c"]))
        row["c_exact"] = d["c"]
        if d["best_value"] > best_found:
            best_found, best_source = d["best_value"], row["c"]
        row["best_found_so_far"] = best_found
        row["best_bound_source_c"] = best_source
        if last_count is not None and d["objective"] != last_count:
            row["pattern_continuation"] = pattern_threshold(d)
        last_count = d["objective"]
        rows.append(row)
        print(json.dumps(row), flush=True)
    summary_path.write_text(json.dumps({"rows": rows}, indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/check_sdp7_extra.py <==
"""Exactly replay saved violations of the missing seven-point (3,5) blocks.

This verifies negative rational quadratic forms, not an SDP upper bound.
"""
import argparse
from fractions import Fraction as Q
from itertools import combinations
import json
from math import comb
from pathlib import Path

from sdp7 import np, candidates, global_event_signs


def check(data, states, primal, diagnostic):
    indices = primal['indices']
    weights = [int(w) for w in primal['weight_numerators']]
    if (primal['coefficient'] != data['coefficient'] or len(indices) != len(weights)
            or any(w < 0 for w in weights) or sum(weights) == 0):
        raise ValueError('Invalid primal weights')
    signs = global_event_signs(data, states[indices])
    lookup = {t: i for i, t in enumerate(candidates(7, False, 2))}
    cache = {}

    def codes(vertices):
        if vertices not in cache:
            ids = [lookup[tuple(vertices[i] for i in t)]
                   for t in candidates(len(vertices), False, 2)]
            cache[vertices] = (signs[:, ids] == 1).astype(np.int64) @ (
                1 << np.arange(len(ids), dtype=np.int64))
        return cache[vertices]

    results = []
    for block in diagnostic['blocks']:
        t, f = block['t'], block['f']
        if (t, f) != (3, 5):
            raise ValueError('This replay implements only (3,5)')
        vector = dict(zip(block['flag_codes'], block['vector_integers']))
        if len(vector) != len(block['flag_codes']):
            raise ValueError('Duplicate flag codes')
        marks = list(combinations(range(f), t))
        numerator = 0
        for roots in combinations(range(7), t):
            selected = np.flatnonzero(codes(roots) == block['root_code'])
            rest = tuple(i for i in range(7) if i not in roots)
            for left in combinations(rest, f-t):
                right = tuple(i for i in rest if i not in left)
                a, b = tuple(sorted(roots+left)), tuple(sorted(roots+right))
                ma = marks.index(tuple(a.index(i) for i in roots))
                mb = marks.index(tuple(b.index(i) for i in roots))
                ca, cb = codes(a)*len(marks)+ma, codes(b)*len(marks)+mb
                numerator += sum(weights[int(i)]*vector.get(int(ca[i]), 0)*
                                 vector.get(int(cb[i]), 0) for i in selected)
        norm = comb(7, t)*comb(7-t, f-t)*comb(7-f, f-t)
        value = Q(numerator, norm*sum(weights)*block['vector_denominator']**2)
        if value != Q(block['quadratic_exact']) or value >= 0:
            raise ValueError('Negative quadratic-form certificate failed')
        results.append(dict(root_code=block['root_code'], quadratic_exact=str(value),
                            exact_violation_verified=True))
    return results


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--primal', type=Path, required=True)
    p.add_argument('--diagnostic', type=Path, required=True)
    args = p.parse_args()
    with np.load(args.cover7) as archive:
        states = archive['states']
    result = check(json.loads(args.cover6.read_text()), states,
                   json.loads(args.primal.read_text()), json.loads(args.diagnostic.read_text()))
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/clean_cover.py <==
"""Remove infeasible six-point leaves only after exact rational Farkas checks.

The binary cover remains complete: each removed full leaf is replaced by
an exactly certified pruned branch. Numerical LP decisions alone never prune.
"""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

import highspy
from sdp6 import np, verify_cover, save
from sdp7 import gap_rows, candidates, Q2
from enumerate_patterns import certificate
from endpoint_c4 import reconstruct_with_alternatives


def clean(data):
    verify_cover(data)
    if data['size'] != 6 or data.get('summands') != 2 or data['coefficient'][1] != '0':
        raise ValueError('Expected a rational two-summand six-point cover')
    c = Q(data['coefficient'][0])
    rows = gap_rows(6, candidates(6, False, 2), Q2(c))
    a = np.array([[float(v) for v in row] for row in rows])
    m = len(rows)
    h = highspy.Highs()
    for key, value in [('output_flag', False), ('solver', 'simplex'), ('presolve', 'off'),
                       ('primal_feasibility_tolerance', 1e-9), ('dual_feasibility_tolerance', 1e-9)]:
        h.setOptionValue(key, value)
    h.addCols(6, np.ones(6), np.zeros(6), np.full(6, highspy.kHighsInf), 0,
              np.zeros(7, dtype=np.int32), np.array([], dtype=np.int32), np.array([]))
    h.addRows(m, np.full(m, -highspy.kHighsInf), np.full(m, highspy.kHighsInf), m*6,
              np.arange(0, (m+1)*6, 6, dtype=np.int32),
              np.tile(np.arange(6, dtype=np.int32), m), a.ravel())
    kept, removed, unresolved = [], 0, 0
    for pattern in data['patterns']:
        signs = np.array([1 if v == '+' else -1 for v in pattern])
        h.changeRowsBounds(m, np.arange(m, dtype=np.int32),
                          np.where(signs == 1, -highspy.kHighsInf, 1.),
                          np.where(signs == 1, -1., highspy.kHighsInf))
        if h.run() == highspy.HighsStatus.kError:
            raise RuntimeError('HiGHS failed to run')
        proof = None
        if h.getModelStatus() == highspy.HighsModelStatus.kInfeasible:
            _, exists, dual = h.getDualRay()
            if exists:
                ray = -np.asarray(dual)*signs
                proof = certificate(rows, signs, ray)
                if proof is None and max(abs(ray)):
                    scale = max(abs(ray))
                    seed = {str(i): [str(Q(float(w/scale)).limit_denominator(10**6)), '0']
                            for i, w in enumerate(ray) if w > scale*1e-10}
                    try:
                        # Degree-one reduction evaluates polynomials exactly at c.
                        exact = reconstruct_with_alternatives(6, pattern, seed, c,
                            (c.numerator, c.numerator, c.denominator), polynomial=[-c, 1])
                        weights = [sum(Q(v)*c**j for j, v in enumerate(p)) for p in exact['weights']]
                        proof = {str(i): [str(w), '0'] for i, w in zip(exact['events'], weights) if w}
                    except (ValueError, TypeError):
                        pass
            if proof is None:
                unresolved += 1
        if proof is None:
            kept.append(pattern)
        else:
            # Check rational signs independently before modifying the cover.
            weights = {int(i): Q(v[0]) for i, v in proof.items()}
            if (not weights or min(weights.values()) < 0 or max(weights.values()) <= 0
                    or any(sum((Q2(w)*int(signs[i])*rows[i][j] for i, w in weights.items()), Q2()).sign() < 0
                           for j in range(6))):
                raise ValueError('Invalid rational cleanup proof')
            data['pruned'][pattern] = proof
            removed += 1
    original = len(data['patterns'])
    data['patterns'] = kept
    data['leaf_cleanup'] = dict(input_rows=original, removed=removed, remaining=len(kept),
                                unverified_infeasibilities=unresolved)
    verify_cover(data)
    return data


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover', type=Path, required=True)
    p.add_argument('--output', type=Path, required=True)
    args = p.parse_args()
    data = clean(json.loads(args.cover.read_text()))
    args.output.parent.mkdir(parents=True, exist_ok=True)
    save(args.output, data)
    print(json.dumps(data['leaf_cleanup']), flush=True)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/compare_m15.py <==
"""Check m=12 transition brackets at m=15 using lifted warm starts."""
import argparse
from fractions import Fraction as Q
from itertools import combinations_with_replacement
import json
from pathlib import Path

from search import solve, tuples


def lifted_start(source, c, margin, previous=None):
    """Add three copies to a 12-point witness, trying every support choice."""
    base = source["x"]
    support = sorted(set(base))
    ts, _, _ = tuples(15, "distinct")

    def score(xs):
        return sum(float(c)*xs[k]-xs[i]-xs[j] >= margin for i, j, k in ts)

    candidates = [sorted(base+list(extra))
                  for extra in combinations_with_replacement(support, 3)]
    if previous is not None:
        candidates.append(previous)
    best = max(candidates, key=score)
    return best, score(best)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--source", type=Path, required=True)
    p.add_argument("--output", type=Path, required=True)
    p.add_argument("--seconds", type=float, default=20)
    p.add_argument("--seed", type=int, default=0)
    p.add_argument("--c-min", type=float, default=1)
    p.add_argument("--c-max", type=float, default=2)
    args = p.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    sources = [json.loads(path.read_text()) for path in args.source.glob("m12*.json")]
    sources = sorted((d for d in sources if args.c_min <= float(Q(d["c"])) <= args.c_max),
                     key=lambda d: Q(d["c"]))
    previous = None
    for source in sources:
        c, margin = Q(source["c"]), source["margin"]
        warm, warm_score = lifted_start(source, c, margin, previous)
        result = solve(15, c, "distinct", args.seconds, margin, args.seed, warm)
        result.update(warm_start_score=warm_score, m12_objective=source["objective"],
                      source_directory=str(args.source))
        if "x" in result:
            previous = result["x"]
        path = args.output/f"m15_c{c.numerator}_{c.denominator}_distinct_s{args.seed}.json"
        path.write_text(json.dumps(result, indent=2)+"\n")
        print(json.dumps({k: result.get(k) for k in ["c", "m12_objective", "warm_start_score", "objective", "bound", "status", "runtime"]}), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/endpoint_c2.py <==
"""Exact algebraic endpoint coverage at c2, using the shared Farkas engine."""
from functools import partial
import endpoint_c4 as engine

POLY = [-2, -1, 0, 1]
isolate = partial(engine.isolate, polynomial=POLY)
sign_at_root = partial(engine.sign_at_root, polynomial=POLY)
verify_ray = partial(engine.verify_ray, polynomial=POLY)
reconstruct = partial(engine.reconstruct, polynomial=POLY)
verify_endpoint = partial(engine.verify_endpoint, polynomial=POLY)

if __name__ == '__main__':
    engine.main(polynomial=POLY)


==> anc/proofs/s2/six_point_endpoints/two_against_one/endpoint_c3.py <==
"""Exact algebraic endpoint coverage at c3, using the shared Farkas engine."""
from functools import partial
import endpoint_c4 as engine

POLY = [-2, -1, -1, 0, 1]
isolate = partial(engine.isolate, polynomial=POLY)
sign_at_root = partial(engine.sign_at_root, polynomial=POLY)
verify_ray = partial(engine.verify_ray, polynomial=POLY)
reconstruct = partial(engine.reconstruct, polynomial=POLY)
verify_endpoint = partial(engine.verify_endpoint, polynomial=POLY)

if __name__ == '__main__':
    engine.main(polynomial=POLY)


==> anc/proofs/s2/six_point_endpoints/two_against_one/endpoint_c4.py <==
"""Reconstruct and verify pattern exclusions at the exact algebraic c4.

Weights are integer polynomials in c. Their signs at c4 are proved by
reduction modulo c^5-c^3-c^2-c-2 and rational interval arithmetic.
No floating-point sign or infeasibility decision is accepted as a proof.
"""
import argparse
from fractions import Fraction as Q
from math import factorial, gcd, lcm
import json
from pathlib import Path
import time

from sdp7 import candidates, save

POLY = [-2, -1, -1, -1, 0, 1]


def trim(p):
    p = list(p)
    while len(p) > 1 and p[-1] == 0:
        p.pop()
    return p or [0]


def add(p, q):
    r = [0]*max(len(p), len(q))
    for i, v in enumerate(p):
        r[i] += v
    for i, v in enumerate(q):
        r[i] += v
    return trim(r)


def linear_product(p, a, b):
    r = [0]*(len(p)+1)
    for i, v in enumerate(p):
        r[i] += a*v
        r[i+1] += b*v
    return trim(r)


def divide(p, polynomial=POLY):
    """Integer quotient and remainder by the monic endpoint polynomial."""
    r = trim(p)
    degree = len(polynomial)-1
    quotient = [0]*max(1, len(r)-degree)
    while len(r) > degree:
        j, value = len(r)-degree-1, r[-1]
        quotient[j] = value
        for k, coefficient in enumerate(polynomial):
            r[j+k] -= value*coefficient
        r = trim(r)
    return trim(quotient), r


def isolate(bits=256, polynomial=POLY):
    denominator = 1 << bits
    lo, hi = denominator, 2*denominator

    def value(x):
        return sum(v*x**j*denominator**(len(polynomial)-1-j) for j, v in enumerate(polynomial))

    while hi-lo > 1:
        mid = (lo+hi)//2
        if value(mid) > 0:
            hi = mid
        else:
            lo = mid
    if not value(lo) < 0 < value(hi):
        raise ValueError('Invalid isolating interval')
    return lo, hi, denominator


def sign_at_root(p, interval, polynomial=POLY):
    _, p = divide(p, polynomial)
    if not any(p):
        return 0
    lo, hi, den = interval
    lower = upper = p[-1]*den
    for coefficient in reversed(p[:-1]):
        products = (lower*lo, lower*hi, upper*lo, upper*hi)
        lower = min(products)//den+coefficient*den
        upper = -((-max(products))//den)+coefficient*den
    if lower > 0:
        return 1
    if upper < 0:
        return -1
    raise ValueError('Polynomial sign unresolved by the isolating interval')


def determinant(a):
    """Integer determinant by fraction-free elimination, including pivots."""
    n = len(a)
    if not n:
        return 1
    a = [list(row) for row in a]
    previous, orientation = 1, 1
    for k in range(n-1):
        pivot = next((i for i in range(k, n) if a[i][k]), None)
        if pivot is None:
            return 0
        if pivot != k:
            a[k], a[pivot] = a[pivot], a[k]
            orientation = -orientation
        value = a[k][k]
        for i in range(k+1, n):
            for j in range(k+1, n):
                q, r = divmod(value*a[i][j]-a[i][k]*a[k][j], previous)
                if r:
                    raise ValueError('Nonintegral determinant elimination')
                a[i][j] = q
            a[i][k] = 0
        previous = value
    return orientation*a[-1][-1]


def determinant_polynomial(matrix):
    """d! times det(A+c B), from exact integer Newton interpolation."""
    d = len(matrix)
    differences = [determinant([[a+b*c for a, b in row] for row in matrix])
                   for c in range(d+1)]
    result, falling = [0], [1]
    for j in range(d+1):
        coefficient = differences[0]*(factorial(d)//factorial(j))
        result = add(result, [coefficient*v for v in falling])
        differences = [b-a for a, b in zip(differences, differences[1:])]
        falling = linear_product(falling, -j, 1)
    return trim(result)


def rows_for(n, indices, signs):
    events = candidates(n, False, 2)
    return [[(sign*sum(i >= j for i in events[index][:-1]),
              -sign*int(events[index][-1] >= j)) for j in range(n)]
            for index, sign in zip(indices, signs)]


def verify_ray(proof, interval, polynomial=POLY):
    n, ids, signs, weights = proof['size'], proof['events'], proof['signs'], proof['weights']
    if (n not in (6, 7) or not ids or len(set(ids)) != len(ids)
            or len(ids) != len(signs) or len(ids) != len(weights)
            or any(type(i) is not int or not 0 <= i < len(candidates(n, False, 2)) for i in ids)
            or any(s not in (-1, 1) for s in signs)
            or any(not p or any(type(v) is not int for v in p) for p in weights)):
        raise ValueError('Invalid algebraic Farkas proof')
    wsigns = [sign_at_root(w, interval, polynomial) for w in weights]
    if min(wsigns) < 0 or max(wsigns) <= 0:
        raise ValueError('Weights are not nonnegative and nonzero at the endpoint')
    rows = rows_for(n, ids, signs)
    for j in range(n):
        value = [0]
        for w, row in zip(weights, rows):
            value = add(value, linear_product(w, *row[j]))
        if sign_at_root(value, interval, polynomial) < 0:
            raise ValueError('Negative algebraic Farkas slack')
    return True


def reconstruct(n, pattern, encoded, coefficient, interval, tolerance=Q(0), polynomial=POLY):
    ids = sorted(map(int, encoded))
    signs = [1 if pattern[i] == '+' else -1 for i in ids]
    if any(Q(encoded[str(i)][1]) for i in ids):
        raise ValueError('Expected rational seed weights')
    fractions = [Q(encoded[str(i)][0]) for i in ids]
    den = lcm(*(w.denominator for w in fractions))
    ws = [int(w*den) for w in fractions]
    rows = rows_for(n, ids, signs)
    p, q = coefficient.numerator, coefficient.denominator
    slacks = [sum(w*(row[j][0]*q+row[j][1]*p) for w, row in zip(ws, rows))
              for j in range(n)]
    # Simple rational seed rays can have tiny positive residuals where the
    # original LP ray has a zero slack. Try those columns as exact equations;
    # acceptance still depends entirely on the algebraic sign checks below.
    zero_columns = sorted((j for j in range(n) if abs(slacks[j]) <= tolerance*sum(ws)*q),
                          key=lambda j: abs(slacks[j]))
    proposals = [[row[j] for row in rows] for j in zero_columns]
    for j in range(1, len(ids)):
        row = [(0, 0)]*len(ids)
        row[0], row[j] = (-ws[j], 0), (ws[0], 0)
        proposals.append(row)
    basis, equations = [], []
    for row in proposals:
        values = [a*q+b*p for a, b in row]
        for pivot, old in basis:
            if values[pivot]:
                values = [old[pivot]*a-values[pivot]*b for a, b in zip(values, old)]
                common = gcd(*values)
                if common:
                    values = [v//common for v in values]
        pivot = next((i for i, v in enumerate(values) if v), None)
        if pivot is not None:
            common = gcd(*values)
            values = [v//common for v in values]
            basis.append((pivot, values))
            equations.append(row)
        if len(equations) == len(ids)-1:
            break
    if len(equations) != len(ids)-1:
        raise ValueError('Could not select cofactor equations')
    weights = []
    for i in range(len(ids)):
        minor = [[v for j, v in enumerate(row) if j != i] for row in equations]
        weights.append([(-1)**i*v for v in determinant_polynomial(minor)])
    # At an algebraic endpoint every cofactor can share the minimal
    # polynomial. Cancel that common factor before taking endpoint signs.
    while all(not any(divide(w, polynomial)[1]) for w in weights):
        if not any(any(w) for w in weights):
            raise ValueError('Identically zero cofactor vector')
        weights = [divide(w, polynomial)[0] for w in weights]
    common = gcd(*(v for w in weights for v in w))
    if common:
        weights = [[v//common for v in w] for w in weights]
    sig = [sign_at_root(w, interval, polynomial) for w in weights]
    if max(sig) <= 0:
        weights = [[-v for v in w] for w in weights]
    proof = dict(size=n, events=ids, signs=signs, weights=weights)
    verify_ray(proof, interval, polynomial)
    return proof



def reconstruct_with_alternatives(n, pattern, encoded, coefficient, interval, polynomial=POLY):
    """Reconstruct a seed ray, then try different LP supports if necessary.

    Floating-point LPs only propose weights and supports. Every accepted ray
    passes verify_ray at the algebraic endpoint with exact arithmetic.
    """
    tolerances = (Q(0), Q(1, 10**6), Q(1, 10**4))
    last = None
    for tolerance in tolerances:
        try:
            return reconstruct(n, pattern, encoded, coefficient, interval, tolerance, polynomial)
        except ValueError as exc:
            last = exc
    import highspy
    import numpy as np
    rows = rows_for(n, range(len(pattern)), [1 if v == '+' else -1 for v in pattern])
    lo, hi, den = interval
    for c in dict.fromkeys((float(coefficient), (lo+hi)/(2*den))):
        for feasibility_tolerance in (1e-9, 1e-7):
            h = highspy.Highs()
            for key, value in [('output_flag', False), ('presolve', 'off'), ('solver', 'simplex'),
                               ('primal_feasibility_tolerance', feasibility_tolerance),
                               ('dual_feasibility_tolerance', feasibility_tolerance)]:
                h.setOptionValue(key, value)
            h.addCols(n, np.ones(n), np.zeros(n), np.full(n, highspy.kHighsInf), 0,
                      np.zeros(n+1, dtype=np.int32), np.array([], dtype=np.int32), np.array([]))
            m = len(rows)
            a = np.array([[x+y*c for x, y in row] for row in rows])
            h.addRows(m, np.full(m, -highspy.kHighsInf), np.full(m, -1.), m*n,
                      np.arange(0, (m+1)*n, n, dtype=np.int32),
                      np.tile(np.arange(n, dtype=np.int32), m), a.ravel())
            if h.run() == highspy.HighsStatus.kError:
                continue
            _, exists, dual = h.getDualRay()
            if not exists:
                continue
            weights = -np.asarray(dual)
            scale = max(abs(weights))
            if not scale:
                continue
            seed = {str(i): [str(Q(float(w/scale)).limit_denominator(10**6)), '0']
                    for i, w in enumerate(weights) if w > scale*1e-10}
            if not seed:
                continue
            for tolerance in tolerances:
                try:
                    return reconstruct(n, pattern, seed, Q(str(c)), interval, tolerance, polynomial)
                except ValueError as exc:
                    last = exc
    raise ValueError(str(last) if last else 'No exact endpoint ray found')


def verify_endpoint(data, proof, polynomial=POLY):
    from enumerate_patterns import verify_cover
    if not data.get('complete') or data.get('size') != 6 or data.get('summands') != 2:
        raise ValueError('Expected a complete two-summand six-point cover')
    # The verified binary partition is coefficient-independent. Replace each
    # excluded prefix's rational ray by its algebraic endpoint ray below.
    verify_cover(data)
    if proof['polynomial'] != polynomial:
        raise ValueError('Wrong endpoint polynomial')
    interval = tuple(map(int, proof['interval']))
    lo, hi, den = interval
    if (den <= 0 or not den < lo < hi < 2*den or
            not sum(v*lo**j*den**(len(polynomial)-1-j) for j, v in enumerate(polynomial)) < 0 <
                sum(v*hi**j*den**(len(polynomial)-1-j) for j, v in enumerate(polynomial))):
        raise ValueError('Invalid root isolation')
    for ray in proof['rays']:
        verify_ray(ray, interval, polynomial)
    for key, n in [('pruned', 6), ('seven_exclusions', 7)]:
        if set(proof[key]) != set(data.get(key, {})):
            raise ValueError('Endpoint coverage omits an exclusion')
        for pattern, index in proof[key].items():
            if type(index) is not int or not 0 <= index < len(proof['rays']):
                raise ValueError('Invalid ray reference')
            ray = proof['rays'][index]
            if ray['size'] != n or any(i >= len(pattern) or pattern[i] != ('+' if s == 1 else '-')
                for i, s in zip(ray['events'], ray['signs'])):
                raise ValueError('Endpoint ray belongs to a different pattern')
    return dict(exact_endpoint_cover=True, six_exclusions=len(proof['pruned']),
                seven_exclusions=len(proof['seven_exclusions']), rays=len(proof['rays']))


def main(polynomial=POLY):
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--output', type=Path, required=True)
    p.add_argument('--verify', action='store_true')
    p.add_argument('--polynomial', type=int, nargs='+',
                   help='Override the monic endpoint polynomial, constant coefficient first')
    args = p.parse_args()
    if args.polynomial is not None:
        polynomial = args.polynomial
        if len(polynomial) < 2 or polynomial[-1] != 1:
            p.error('Require a nonconstant monic polynomial')
    data = json.loads(args.cover6.read_text())
    if args.verify:
        print(json.dumps(verify_endpoint(data, json.loads(args.output.read_text()), polynomial)), flush=True)
        return
    interval = isolate(polynomial=polynomial)
    output = dict(polynomial=polynomial, interval=list(map(str, interval)), rays=[],
                  pruned={}, seven_exclusions={}, failures=[])
    cache = {}
    coefficient = Q(data['coefficient'][0])
    tick = last = time.monotonic()
    for key, n in [('pruned', 6), ('seven_exclusions', 7)]:
        for pattern, encoded in data.get(key, {}).items():
            signature = (n, tuple((int(i), pattern[int(i)], tuple(v))
                                 for i, v in sorted(encoded.items(), key=lambda item: int(item[0]))))
            if signature in cache and cache[signature] is not None:
                ray = output['rays'][cache[signature]]
                # Alternative supports can use events absent from the seed
                # signature. Reuse only if every such sign matches this branch.
                if any(i >= len(pattern) or pattern[i] != ('+' if v == 1 else '-')
                       for i, v in zip(ray['events'], ray['signs'])):
                    signature = (signature, pattern)
            if signature not in cache:
                try:
                    ray = reconstruct_with_alternatives(n, pattern, encoded, coefficient, interval, polynomial)
                    cache[signature] = len(output['rays'])
                    output['rays'].append(ray)
                except ValueError as exc:
                    cache[signature] = None
                    output['failures'].append(dict(size=n, pattern=pattern, reason=str(exc)))
            index = cache[signature]
            if index is not None:
                output[key][pattern] = index
            if time.monotonic()-last > 20:
                save(args.output, output)
                print(json.dumps(dict(six=len(output['pruned']), seven=len(output['seven_exclusions']),
                    rays=len(output['rays']), failures=len(output['failures']), seconds=time.monotonic()-tick)), flush=True)
                last = time.monotonic()
    output['complete'] = not output['failures']
    save(args.output, output)
    if output['complete']:
        print(json.dumps(verify_endpoint(data, output, polynomial)), flush=True)
    else:
        print(json.dumps(dict(complete=False, failures=len(output['failures']), examples=output['failures'][:5])), flush=True)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/endpoint_phi.py <==
"""Exact algebraic endpoint coverage at phi, using the shared Farkas engine."""
from functools import partial
import endpoint_c4 as engine

POLY = [-1, -1, 1]
isolate = partial(engine.isolate, polynomial=POLY)
sign_at_root = partial(engine.sign_at_root, polynomial=POLY)
verify_ray = partial(engine.verify_ray, polynomial=POLY)
reconstruct = partial(engine.reconstruct, polynomial=POLY)
verify_endpoint = partial(engine.verify_endpoint, polynomial=POLY)

if __name__ == '__main__':
    engine.main(polynomial=POLY)


==> anc/proofs/s2/six_point_endpoints/two_against_one/expanded_sdp7.py <==
"""Seven-point SDP with the additional (3,5) PSD family.

Convex eigenvector cuts enforce every matrix entry without a rank constraint.
Numerical duals are only proposals; rational Gram factors and a separate
exact verifier establish every saved upper bound. Checkpoints are resumable.
"""
import argparse
from fractions import Fraction as Q
from itertools import combinations
import hashlib
import json
from pathlib import Path
import time

from sdp7 import (np, sparse, assemble, root_block, global_event_signs, candidates,
                  enumerate_seven, unpack, certificate_matrices, exact_certificate, save)
from optimal_sdp7 import FeasibilityLP, IncrementalLP, moments
from verify_sdp7 import verify
from scipy.linalg import eigh


def packed_indices(block):
    if '_packed_indices' not in block:
        right, left = np.tril_indices(len(block['flags']))
        scale = np.where(left == right, 1., np.sqrt(2))
        block['_packed_indices'] = left, right, scale
    return block['_packed_indices']


def block_score(block, matrix):
    left, right, scale = packed_indices(block)
    return np.asarray(block['operator'].T @ (matrix[left, right]*scale)).ravel()


def block_moment(block, weights):
    left, right, scale = packed_indices(block)
    values = (block['operator'] @ weights)/scale
    matrix = np.zeros((len(block['flags']), len(block['flags'])))
    matrix[left, right] = values
    matrix[right, left] = values
    return matrix


def extra_blocks(data, states, five_roots=None):
    """Assemble (3,5), and optionally selected or all (5,6), products."""
    from math import comb
    signs = global_event_signs(data, states)
    lookup = {t: i for i, t in enumerate(candidates(7, False, 2))}
    cache = {}

    def codes(vertices):
        if vertices not in cache:
            ids = [lookup[tuple(vertices[i] for i in t)]
                   for t in candidates(len(vertices), False, 2)]
            cache[vertices] = (signs[:, ids] == 1).astype(np.int64) @ (
                1 << np.arange(len(ids), dtype=np.int64))
        return cache[vertices]

    blocks = []
    families = [(3, 5, None)]
    if five_roots is not None:
        families.append((5, 6, None if five_roots == 'all' else set(five_roots)))
    for t, f, selected_roots in families:
        marks = list(combinations(range(f), t))
        records = {}
        for roots in combinations(range(7), t):
            root_codes = codes(roots)
            rest = tuple(i for i in range(7) if i not in roots)
            for left in combinations(rest, f-t):
                right = tuple(i for i in rest if i not in left)
                a, b = tuple(sorted(roots+left)), tuple(sorted(roots+right))
                ca = codes(a)*len(marks)+marks.index(tuple(a.index(i) for i in roots))
                cb = codes(b)*len(marks)+marks.index(tuple(b.index(i) for i in roots))
                for root_code in np.unique(root_codes):
                    if selected_roots is not None and int(root_code) not in selected_roots:
                        continue
                    ids = np.flatnonzero(root_codes == root_code)
                    records.setdefault(int(root_code), []).append((ids, ca[ids], cb[ids]))
        norm = comb(7, t)*comb(7-t, f-t)*comb(7-f, f-t)
        for root_code, pieces in sorted(records.items()):
            columns = np.concatenate([v[0] for v in pieces])
            left = np.concatenate([v[1] for v in pieces])
            right = np.concatenate([v[2] for v in pieces])
            keys = np.union1d(left, right)
            a, b = np.searchsorted(keys, left), np.searchsorted(keys, right)
            keep = a <= b
            n = len(keys)
            pairs = [(i, j) for j in range(n) for i in range(j+1)]
            counts = sparse.coo_matrix((np.ones(np.count_nonzero(keep), dtype=np.int64),
                (b[keep]*(b[keep]+1)//2+a[keep], columns[keep])),
                shape=(len(pairs), len(states))).tocsc()
            scale = np.array([1 if i == j else np.sqrt(2) for i, j in pairs])/norm
            blocks.append(dict(t=t, f=f, root_code=root_code, flags=keys.tolist(),
                pairs=pairs, counts=counts, norm=norm,
                operator=(sparse.diags(scale) @ counts).tocsc()))
            print(json.dumps(dict(t=t, f=f, extra_root=root_code, flags=n, entries=counts.nnz)), flush=True)
    return blocks


def compress_factor(factor, tolerance=1e-13):
    if factor.shape[1] == 0:
        return factor
    u, s, _ = np.linalg.svd(factor, full_matrices=False)
    keep = s > tolerance*max(1., float(s[0]))
    return u[:, keep]*s[keep]


def seed_factors(certificate, extras):
    factors = []
    for matrix in certificate_matrices(certificate):
        eig, vec = np.linalg.eigh((matrix+matrix.T)/2)
        keep = eig > 1e-15
        factors.append(vec[:, keep]*np.sqrt(eig[keep]))
    saved = {(b['t'], b['f'], b['root_code']): b for b in certificate.get('extra_blocks', [])}
    for block in extras:
        factor = np.zeros((len(block['flags']), 0))
        key = (block['t'], block['f'], block['root_code'])
        if key in saved:
            b = saved[key]
            old = np.array(b['factor'], dtype=float).reshape(len(b['flags']), -1)/b['denominator']
            factor = np.zeros((len(block['flags']), old.shape[1]))
            ids = {v: i for i, v in enumerate(block['flags'])}
            for i, flag in enumerate(b['flags']):
                if flag not in ids:
                    raise ValueError('Extra certificate flag mismatch')
                factor[ids[flag]] = old[i]
        factors.append(factor)
    return factors


def certify_expanded(patterns, inherited, factors, extras, states, restrictions,
                     state_count, digits=10):
    matrices = [f @ f.T for f in factors[:len(inherited)+1]]
    _, cert, values, common = exact_certificate(patterns, inherited, matrices,
        states, restrictions, state_count, digits=digits, return_values=True)
    denominator = 10**digits
    blocks = []
    for block, factor in zip(extras, factors[len(inherited)+1:]):
        factor = compress_factor(factor)
        integers = np.array([[int(round(v*denominator)) for v in row]
                             for row in factor], dtype=object).reshape(len(block['flags']), -1)
        gram = integers @ integers.T
        norm_den = block['norm']*denominator**2
        from math import lcm
        new_common = lcm(common, norm_den)
        values *= new_common//common
        common = new_common
        # A stored off-diagonal count uses one orientation; its transpose
        # occurs in the ordered configuration list and supplies the factor 2.
        left, right, _ = packed_indices(block)
        coeff = gram[left, right]*np.where(left == right, 1, 2).astype(object)
        counts = block['counts']
        correction = np.empty(len(states), dtype=object)
        for j in range(len(states)):
            correction[j] = sum(int(counts.data[k])*coeff[counts.indices[k]]
                for k in range(counts.indptr[j], counts.indptr[j+1]))
        values += correction*(common//norm_den)
        blocks.append(dict(t=block['t'], f=block['f'], encoding=1, root_code=block['root_code'],
            flags=block['flags'], factor=integers.tolist(), denominator=denominator))
    bound = Q(int(max(values)), common)
    cert.update(format_version=3, extra_blocks=blocks, exact_bound=str(bound),
                worst_pattern=int(np.argmax(values)))
    return bound, cert


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--certificate', type=Path, required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    p.add_argument('--start-primal', type=Path)
    p.add_argument('--target', type=float, default=.4627479964631095)
    p.add_argument('--rounds', type=int, default=60)
    p.add_argument('--columns', type=int, default=2000, help='Zero uses all cover rows')
    p.add_argument('--add-columns', type=int, default=150)
    p.add_argument('--cuts-per-block', type=int, default=3)
    p.add_argument('--extra-cuts-per-block', type=int, default=8)
    p.add_argument('--seconds', type=float, default=60)
    p.add_argument('--check-every', type=int, default=10)
    p.add_argument('--max-cuts', type=int, default=1200)
    p.add_argument('--keep-recent', type=int, default=700)
    p.add_argument('--digits', type=int, default=10)
    p.add_argument('--resume', action='store_true')
    p.add_argument('--maximize', action='store_true', help='Maximize objective rather than target margin')
    p.add_argument('--lp-solver', choices=['ipm', 'simplex'], default='ipm')
    p.add_argument('--five-roots', type=Path, help='JSON list or diagnostic selecting (5,6) root codes')
    p.add_argument('--all-five-roots', action='store_true')
    args = p.parse_args()
    if min(args.rounds, args.add_columns, args.cuts_per_block, args.extra_cuts_per_block, args.seconds,
           args.check_every, args.keep_recent, args.digits) <= 0 or args.columns < 0:
        p.error('Invalid limits')
    data = json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states, restrictions = archive['states'], archive['restrictions']
        states6 = archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Cover failed complete regeneration')
    args.output_dir.mkdir(parents=True, exist_ok=True)
    incumbent = json.loads(args.certificate.read_text())
    path = args.output_dir/'certificate.json'
    if path.exists():
        prior = json.loads(path.read_text())
        verify(data, states, restrictions, prior)
        if Q(prior['exact_bound']) < Q(incumbent['exact_bound']):
            incumbent = prior
    verify(data, states, restrictions, incumbent)
    patterns, obj6, inherited = assemble(data)
    if (len(inherited) != len(incumbent['inherited']['blocks']) or
            any(json.loads(json.dumps(b['flags'])) != saved['flags'] for b, saved in
                zip(inherited, incumbent['inherited']['blocks']))):
        raise ValueError('Inherited basis mismatch')
    root = root_block(states, incumbent['root_state_count'])
    five_roots = json.loads(args.five_roots.read_text()) if args.five_roots else None
    if isinstance(five_roots, dict):
        five_roots = five_roots['selected_root_codes']
    extras = extra_blocks(data, states, 'all' if args.all_five_roots else five_roots)
    templates = inherited+[root]+extras
    nin = len(inherited)
    objective = obj6[restrictions].mean(axis=1)
    seeds = seed_factors(incumbent, extras)
    best = Q(incumbent['exact_bound'])
    save(path, incumbent)
    rows, cuts = [], []

    def add_cut(index, factor):
        if factor.shape[1] == 0:
            return
        matrix = factor @ factor.T
        norm = np.linalg.norm(matrix)
        if norm < 1e-25:
            return
        factor = factor/np.sqrt(norm)
        values = block_score(templates[index], matrix/norm)
        if index < nin:
            values = values[restrictions].mean(axis=1)
        rows.append(sparse.csr_matrix(values[None, :]))
        cuts.append((index, factor))

    def moment_matrices(weights):
        return moments(inherited, root, restrictions, weights)+[
            block_moment(b, weights) for b in extras]

    for i, f in enumerate(seeds):
        add_cut(i, f)
    initial_weights = None
    columns = set(np.argsort(objective)[-args.columns:].tolist()) if args.columns else set(range(len(states)))
    columns.update(np.random.default_rng(714).choice(len(states), min(400, len(states)), replace=False).tolist())
    if args.start_primal:
        with np.load(args.start_primal) as saved:
            initial_weights = np.zeros(len(states))
            initial_weights[saved['indices']] = saved['weights']
            columns.update(saved['indices'].tolist())
        for i, matrix in enumerate(moment_matrices(initial_weights)):
            eig, vec = eigh((matrix+matrix.T)/2, subset_by_index=[0, min(7, len(matrix)-1)])
            for j in np.flatnonzero(eig < -1e-10):
                add_cut(i, vec[:, j:j+1])
    empty6 = data['patterns'].index('-'*len(data['tuples']))
    columns.update(np.flatnonzero(np.all(restrictions == empty6, axis=1)).tolist())
    # Include representatives for all new diagonals so a restricted column
    # set does not force an artificial zero common margin.
    for block in extras:
        counts = block['counts'].tocsr()
        for j, (a, b) in enumerate(block['pairs']):
            if a == b:
                row = counts.getrow(j)
                if row.nnz:
                    columns.add(int(row.indices[np.argmax(row.data)]))
    active = np.array(sorted(columns), dtype=np.int64)
    digest = hashlib.sha256(states.tobytes()+restrictions.tobytes()).hexdigest()
    checkpoint = args.output_dir/'checkpoint.npz'
    offset = 0
    history = []
    if args.resume and checkpoint.exists():
        with np.load(checkpoint) as saved:
            if str(saved['digest']) != digest or saved['dimensions'].tolist() != [len(b['flags']) for b in templates]:
                raise ValueError('Checkpoint model mismatch')
            cuts.clear(); rows.clear()
            for j, (i, width) in enumerate(zip(saved['blocks'], saved['widths'])):
                factor = saved['factors'][saved['offsets'][j]:saved['offsets'][j+1]].reshape(len(templates[int(i)]['flags']), int(width))
                add_cut(int(i), factor)
            active, offset = saved['active'], int(saved['round'])
        if (args.output_dir/'report.json').exists():
            history = json.loads((args.output_dir/'report.json').read_text()).get('history', [])
        for i, f in enumerate(seeds):
            add_cut(i, f)

    def make_lp():
        lp = (IncrementalLP(objective[active], args.seconds, args.lp_solver) if args.maximize else
              FeasibilityLP(objective[active], args.seconds, args.target))
        lp.h.setOptionValue('solver', args.lp_solver)
        return lp

    def checkpoint_save(round_number, weights):
        sizes = [f.size for _, f in cuts]
        tmp = args.output_dir/'checkpoint.tmp.npz'
        np.savez_compressed(tmp, blocks=np.array([i for i, _ in cuts]),
            widths=np.array([f.shape[1] for _, f in cuts]), offsets=np.cumsum([0]+sizes),
            factors=np.concatenate([f.ravel() for _, f in cuts]), active=active,
            round=round_number, digest=digest, dimensions=np.array([len(b['flags']) for b in templates]),
            indices=np.flatnonzero(weights), weights=weights[weights != 0])
        tmp.replace(checkpoint)

    lp = make_lp()
    tick = time.monotonic()
    print(json.dumps(dict(baseline=float(best), rows=len(states), dimensions=[len(b['flags']) for b in templates],
                          columns=len(active), cuts=len(cuts), target=args.target)), flush=True)
    for iteration in range(args.rounds):
        selected = [r[:, active] for r in rows]
        traces = [float(np.sum(f*f)) for _, f in cuts]
        result = (lp.solve(selected, np.zeros(len(selected))) if args.maximize else
                  lp.solve(selected, traces, args.target))
        if not result.success:
            print(json.dumps(dict(lp_retry=str(result.message), method='simplex')), flush=True)
            lp.h.setOptionValue('solver', 'simplex')
            lp.h.setOptionValue('presolve', 'on')
            result = (lp.solve(selected, np.zeros(len(selected))) if args.maximize else
                      lp.solve(selected, traces, args.target))
            if not result.success:
                raise RuntimeError(f'LP failed: {result.message}; previous checkpoint retained')
        weights = np.zeros(len(states)); weights[active] = result.x
        matrices = moment_matrices(weights)
        eigensystems = [eigh((m+m.T)/2, subset_by_index=[0,
            min((args.extra_cuts_per_block if i > nin else args.cuts_per_block)-1, len(m)-1)])
            for i, m in enumerate(matrices)]
        alpha = 1. if args.maximize else result.objective_multiplier
        multipliers = np.maximum(0., -result.ineqlin.marginals)
        available = alpha > 1e-12
        scale = alpha if available else 1.
        values = objective.copy() if available else np.zeros(len(states))
        for multiplier, row in zip(multipliers/scale, rows):
            if multiplier > 0:
                values += multiplier*row.toarray().ravel()
        upper = float(np.max(values))
        round_number = offset+iteration+1
        current = dict(round=round_number, cuts=len(cuts), columns=len(active),
            objective=float(objective @ weights), numerical_upper=upper,
            minimum_eigenvalue=min(float(e[0]) for e, _ in eigensystems),
            extra_eigenvalues=[float(e[0]) for e, _ in eigensystems[nin+1:]],
            seconds=time.monotonic()-tick, objective_multiplier=alpha)
        if not args.maximize:
            current['margin'] = result.gamma
        dual_factors = None

        def get_dual_factors():
            grouped = [[] for _ in templates]
            for multiplier, (i, f) in zip(multipliers/scale, cuts):
                if multiplier > 1e-18:
                    grouped[i].append(f*np.sqrt(multiplier))
            return [compress_factor(np.concatenate(fs, axis=1)) if fs else
                    np.zeros((len(b['flags']), 0)) for b, fs in zip(templates, grouped)]

        if available and (upper < float(best)-1e-6 or round_number % args.check_every == 0):
            dual_factors = get_dual_factors()
            bound, cert = certify_expanded(patterns, inherited, dual_factors, extras,
                states, restrictions, incumbent['root_state_count'], args.digits)
            cert.update(coefficient=data['coefficient'], summands=2, tuples=data['tuples'],
                cover6=str(args.cover6), cover7=str(args.cover7),
                search='Convex eigenvector cuts with full (3,5) PSD family')
            if bound < best:
                checked = verify(data, states, restrictions, cert)
                checked.update(complete_cover_reenumerated=True, coverage=meta['meaning']+'; complete cover re-enumerated')
                save(path, cert); save(args.output_dir/'verification.json', checked)
                best, incumbent, seeds = bound, cert, dual_factors
        current.update(certified_upper=str(best), certified_upper_decimal=float(best))
        history.append(current)
        save(args.output_dir/'report.json', dict(history=history, certified_upper=str(best),
            target=args.target, dimensions=[len(b['flags']) for b in templates],
            cover6=str(args.cover6), cover7=str(args.cover7)))
        print(json.dumps(current), flush=True)
        support = np.flatnonzero(weights > 0)
        tmp = args.output_dir/'primal.tmp.npz'
        np.savez_compressed(tmp, indices=support, weights=weights[support]); tmp.replace(args.output_dir/'primal.npz')
        if float(best) < args.target:
            checkpoint_save(round_number, weights)
            break
        missing = np.ones(len(states), dtype=bool); missing[active] = False
        violations = np.flatnonzero(missing & (values > np.max(values[active])+1e-9))
        new = violations[np.argsort(values[violations])[-args.add_columns:]]
        for i, (eig, vec) in enumerate(eigensystems):
            required = 0. if args.maximize else result.gamma
            for j in np.flatnonzero(eig < required-1e-10):
                add_cut(i, vec[:, j:j+1])
        if len(new):
            active = np.union1d(active, new); lp = make_lp()
        if args.max_cuts and len(cuts) > args.max_cuts:
            if dual_factors is None:
                dual_factors = get_dual_factors()
            recent = cuts[-args.keep_recent:]
            cuts.clear(); rows.clear()
            for i, f in enumerate(dual_factors):
                add_cut(i, f)
            for i, f in enumerate(seeds):
                add_cut(i, f)
            for i, f in recent:
                add_cut(i, f)
            lp = make_lp()
        checkpoint_save(round_number, weights)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/extend_m15.py <==
"""Longer m=15 reruns, retaining earlier witnesses and solver bounds."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from search import solve


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--source", type=Path, required=True)
    p.add_argument("--output", type=Path, required=True)
    p.add_argument("--side", choices=["below", "above"], required=True)
    p.add_argument("--seconds", type=float, default=180)
    p.add_argument("--c", nargs="+", help="Optionally rerun only these exact coefficients")
    args = p.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    files = sorted(args.source.glob("m15*.json"),
                   key=lambda path: Q(json.loads(path.read_text())["c"]))
    assert len(files) == 16
    selected = files[::2] if args.side == "below" else files[1::2]
    if args.c:
        requested = set(map(Q, args.c))
        selected = [path for path in selected if Q(json.loads(path.read_text())["c"]) in requested]
        assert len(selected) == len(requested)
    for path in reversed(selected):
        old = json.loads(path.read_text())
        target = args.output/path.name
        if target.exists():
            saved = json.loads(target.read_text())
            if saved["status"] == 2 or saved.get("extended_time_limit", 0) >= args.seconds:
                print(f"Already finished: {target.name}", flush=True)
                continue
            old = saved
        if old["status"] == 2:
            old["reused_optimal_source"] = str(path)
            target.write_text(json.dumps(old, indent=2)+"\n")
            print(f"Reused optimum: c={old['c']}, count={old['objective']}", flush=True)
            continue
        print(json.dumps({"type": "starting", "c": old["c"],
                          "prior_incumbent": old["objective"], "prior_bound": old["bound"],
                          "time_limit": args.seconds}), flush=True)
        new = solve(old["m"], Q(old["c"]), old["mode"], args.seconds,
                    old["margin"], old["seed"], old["x"], progress=True)
        # Same fixed-margin problem: bounds from either solve remain valid.
        result = dict(new if new.get("objective", -1) >= old["objective"] else old)
        bound = min(old["bound"], new["bound"])
        result.update(bound=bound, status=2 if bound < result["objective"]+1-1e-6 else new["status"],
                      m12_objective=old["m12_objective"], source_result=str(path),
                      prior_objective=old["objective"], prior_bound=old["bound"],
                      new_run_bound=new["bound"], new_run_status=new["status"],
                      new_run_runtime=new["runtime"], extended_time_limit=args.seconds)
        target.write_text(json.dumps(result, indent=2)+"\n")
        print(json.dumps({"type": "completed", **{k: result[k] for k in
                         ["c", "objective", "bound", "status", "new_run_runtime"]}}), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/filter_sdp7.py <==
"""Remove globally impossible seven-point rows using exact Farkas proofs.

Writes a copy of the six-point cover with additional seven_exclusions.
All existing solvers recheck these proofs when rebuilding its seven-cover.
Numerical infeasibility alone never excludes a row. Reruns resume proofs.
"""
import argparse
import json
from pathlib import Path
import time

from sdp7 import (np, candidates, gap_rows, Q2, enumerate_seven,
                  global_event_signs, verify_seven_exclusions, save)
from enumerate_patterns import certificate
import highspy


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--output', type=Path, required=True)
    p.add_argument('--seconds', type=float, default=600)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    if args.output.exists():
        prior = json.loads(args.output.read_text())
        if (prior['coefficient'] != data['coefficient'] or prior['patterns'] != data['patterns']
                or prior['tuples'] != data['tuples'] or prior['pruned'] != data['pruned']):
            raise ValueError('Incompatible resume cover')
        data['seven_exclusions'] = prior.get('seven_exclusions', {})
    verify_seven_exclusions(data)
    states, _, _, meta = enumerate_seven(data)
    if not meta['complete']:
        raise ValueError('Incomplete compatible cover')
    signs = global_event_signs(data, states)
    rows = gap_rows(7, candidates(7, False, 2), Q2(*data['coefficient']))
    a = np.array([[float(v) for v in row] for row in rows])
    h = highspy.Highs()
    for key, value in [('output_flag', False), ('solver', 'simplex'),
                       ('presolve', 'off'), ('primal_feasibility_tolerance', 1e-9),
                       ('dual_feasibility_tolerance', 1e-9)]:
        h.setOptionValue(key, value)
    h.addCols(7, np.ones(7), np.zeros(7), np.full(7, highspy.kHighsInf),
              0, np.zeros(8, dtype=np.int32), np.array([], dtype=np.int32), np.array([]))
    n = len(rows)
    h.addRows(n, np.full(n, -highspy.kHighsInf), np.full(n, highspy.kHighsInf),
              n*7, np.arange(0, (n+1)*7, 7, dtype=np.int32),
              np.tile(np.arange(7, dtype=np.int32), n), a.ravel())
    excluded = data.setdefault('seven_exclusions', {})
    tick = last = time.monotonic()
    unverified = checked = 0
    for checked, pattern in enumerate(signs, 1):
        h.changeRowsBounds(n, np.arange(n, dtype=np.int32),
                           np.where(pattern == 1, -highspy.kHighsInf, 1.),
                           np.where(pattern == 1, -1., highspy.kHighsInf))
        if h.run() == highspy.HighsStatus.kError:
            raise RuntimeError('HiGHS failed to run the global realization LP')
        if h.getModelStatus() == highspy.HighsModelStatus.kInfeasible:
            _, exists, ray = h.getDualRay()
            proof = certificate(rows, pattern, -np.array(ray)*pattern) if exists else None
            if proof is not None:
                key = ''.join('+' if v == 1 else '-' for v in pattern)
                excluded[key] = proof
            else:
                unverified += 1
        now = time.monotonic()
        if now-last > 20 or checked == len(signs) or now-tick > args.seconds:
            data['seven_filter'] = dict(checked=checked, input_rows=len(signs),
                exact_exclusions=len(excluded), unverified_rays=unverified,
                complete_pass=checked == len(signs), seconds=now-tick)
            save(args.output, data)
            print(json.dumps(data['seven_filter']), flush=True)
            last = now
        if now-tick > args.seconds:
            break
    verify_seven_exclusions(data)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/ladder_witness.py <==
"""Exact recursive lower-bound witnesses above the ladder thresholds.

The mass search is local; the resulting rational lower bound is exact.
"""
import argparse
from fractions import Fraction as Q
import json
from itertools import product
from pathlib import Path

from search import events, exact_value, optimize
from sdp6 import bracket, polynomial


def ladder(c, n):
    """Unnormalized atoms satisfy a0=1, c*a[j+1]=1+a[j]+delta."""
    if n < 1 or not 1 < c < 2 or polynomial(c, n) <= 0:
        raise ValueError("Require c strictly above the requested ladder root")
    r, t = [Q(1)], [Q(0)]
    for _ in range(n):
        r.append((1+r[-1])/c)
        t.append((1+t[-1])/c)
    delta = (c-r[-1])/(2*t[-1])
    a = [x+delta*y for x, y in zip(r, t)]
    if not all(x < y for x, y in zip(a, a[1:])) or not a[-1] < c:
        raise ValueError("Ladder order failed; choose c closer to the threshold")
    assert all(c*a[j+1] > 1+a[j] for j in range(n))
    return [Q(0)]+[x/a[-1] for x in a], delta


def verify(c, law):
    xs, masses = [list(map(Q, law[key])) for key in ("support_exact", "masses_exact")]
    if len(xs) != len(masses) or xs[0] != 0 or xs[-1] != 1:
        raise ValueError("Invalid support")
    if any(x >= y for x, y in zip(xs, xs[1:])) or any(p < 0 for p in masses) or sum(masses) != 1:
        raise ValueError("Invalid probability law")
    terms, slack = events(xs, c)
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    rho = Q(law["rho_exact"])
    assert 0 < rho < xs[1] and 2*rho < slack and c*rho < xs[1]
    assert f == Q(law["base_exact"]) and value == Q(law["value_exact"])
    return {"exact": str(value), "decimal": float(value), "exact_checked": True}



def _uniform_ladder(cminus, cplus, law, n):
    """Uniform right-side proof for the two- and three-step ladder families.

    Each selected success follows from a_n<c*a0 or
    c*a[j+1]>a0+a[j]. The recursive scale may depend on c.
    """
    if n not in (2, 3):
        raise ValueError('This event family supports only n=2 or n=3')
    if not 1 < cminus < cplus < 2 or not polynomial(cminus, n) < 0 < polynomial(cplus, n):
        raise ValueError(f'Expected rational endpoints bracketing c{n}')

    def recurrence(c):
        r, t = [Q(1)], [Q(0)]
        for _ in range(n):
            r.append((1+r[-1])/c)
            t.append((1+t[-1])/c)
        return r, t

    rlo, tlo = recurrence(cminus)
    rhi, thi = recurrence(cplus)
    delta_hi = (cplus-rhi[-1])/(2*thi[-1])
    # r_j,t_j decrease in c. Above the root, delta=(c-r_n)/(2*t_n)
    # increases from zero, so these bounds hold on the entire interval.
    upper = [r+delta_hi*t for r, t in zip(rlo, tlo)]
    order_slacks = [rhi[j+1]-upper[j] for j in range(n)]
    if min(order_slacks) <= 0:
        raise ValueError('Could not prove uniform ladder ordering')
    masses = list(map(Q, law['masses_exact']))
    if len(masses) != n+2 or min(masses) < 0 or sum(masses) != 1 or masses[0] == 1:
        raise ValueError('Invalid ladder masses')
    terms = {}
    count = 0
    for i, j, k in product(range(n+2), repeat=3):
        success = (k > 0 and (i == 0 or j == 0)) or (min(i, j) == 1 and k > max(i, j))
        if success:
            powers = tuple((i, j, k).count(v) for v in range(n+2))
            terms[powers] = terms.get(powers, 0)+1
            count += 1
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    claimed = law.get('value_exact', law.get('recursive_lower_bound_exact'))
    if value != Q(claimed):
        raise ValueError('Uniform ladder events do not attain the claimed lower bound')
    return dict(statement=f'S2(c) >= value_exact for every c > c{n}',
                root_polynomial={2: 'c^3-c-2', 3: 'c^4-c^2-c-2'}[n], root_bracket=list(map(str, (cminus, cplus))),
                masses_exact=list(map(str, masses)), order_slacks_lower=list(map(str, order_slacks)),
                selected_ordered_successes=count, base_exact=str(f), value_exact=str(value),
                decimal=float(value), exact_checked=True)


def uniform_c2(cminus, cplus, law):
    """Prove the saved four-atom masses give a lower bound for every c>c2."""
    return _uniform_ladder(cminus, cplus, law, 2)


def uniform_c3(cminus, cplus, law):
    """Prove the saved five-atom masses give a lower bound for every c>c3."""
    return _uniform_ladder(cminus, cplus, law, 3)



def phi_support(c):
    """Three base atoms enabling new successes exactly to the right of phi."""
    if not 1 < c < 2 or c*c-c-1 <= 0:
        raise ValueError('Require phi<c<2')
    return [Q(0), (1/c+c-1)/2, Q(1)]


def uniform_phi(cminus, cplus, law):
    """Prove a fixed-mass recursive lower bound for every c>phi.

    For phi<c<=cplus<2, a=(1/c+c-1)/2 satisfies
    c*a-1=(c*c-c-1)/2>0, c-a-1=(c*c-c-1)/(2*c)>0,
    and c-2*a=1-1/c>0. These establish every selected success.
    Extend to c>cplus by monotonicity, allowing the recursive scale
    to depend on c and shrink to zero at phi.
    """
    if not (1 < cminus < cplus < 2 and cminus*cminus-cminus-1 < 0
            and cplus*cplus-cplus-1 > 0):
        raise ValueError('Expected rational endpoints bracketing phi')
    masses = list(map(Q, law['masses_exact']))
    if len(masses) != 3 or min(masses) < 0 or sum(masses) != 1 or masses[0] == 1:
        raise ValueError('Invalid three-atom masses')
    terms, count = {}, 0
    for i, j, k in product(range(3), repeat=3):
        success = (k > 0 and (i == 0 or j == 0)) or (k == 2 and min(i, j) == 1)
        if success:
            powers = tuple((i, j, k).count(v) for v in range(3))
            terms[powers] = terms.get(powers, 0)+1
            count += 1
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    if value != Q(law['value_exact']):
        raise ValueError('Uniform phi events do not attain the claimed lower bound')
    return dict(statement='S2(c) >= value_exact for every c > phi',
                root_polynomial='c^2-c-1', root_bracket=list(map(str, (cminus, cplus))),
                support_formula='[0, (1/c+c-1)/2, 1]', masses_exact=list(map(str, masses)),
                selected_ordered_successes=count, base_exact=str(f), value_exact=str(value),
                decimal=float(value), exact_checked=True)


def uniform_c4(cminus, cplus, law):
    """Certify a family for EVERY c>c4, using rational endpoint estimates.

    r_j and t_j decrease in c; delta increases and is zero at c4.
    The polynomial has one positive root by Descartes' rule of signs.
    """
    assert polynomial(cminus, 4) < 0 < polynomial(cplus, 4)

    def recurrence(c):
        r, t = [Q(1)], [Q(0)]
        for _ in range(4):
            r.append((1+r[-1])/c)
            t.append((1+t[-1])/c)
        return r, t

    rlo, tlo = recurrence(cminus)
    rhi, thi = recurrence(cplus)
    delta = (cplus-rhi[-1])/(2*thi[-1])
    lower = rhi
    upper = [r+delta*t for r, t in zip(rlo, tlo)]
    # Bounds hold throughout (c4,cplus]; a4<c holds identically by
    # construction, as do c*a[j+1]>a0+a[j].
    order_slacks = [lower[j+1]-upper[j] for j in range(4)]
    extra_slack = cminus*lower[4]-2*upper[1]
    assert min(order_slacks) > 0 and extra_slack > 0
    masses = list(map(Q, law["masses_exact"]))
    terms = {}
    for i, j, k in product(range(6), repeat=3):
        success = (k > 0 and (i == 0 or j == 0)) or (
            min(i, j) == 1 and k > max(i, j)) or (i == j == 2 and k == 5)
        if success:
            powers = tuple((i, j, k).count(v) for v in range(6))
            terms[powers] = terms.get(powers, 0)+1
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    assert value == Q(law["value_exact"])
    return {"statement": "S2(c) >= value_exact for every c > c4",
            "root_polynomial": "c^5-c^3-c^2-c-2",
            "root_bracket": [str(cminus), str(cplus)],
            "order_slacks_lower": list(map(str, order_slacks)),
            "extra_event_slack_lower": str(extra_slack),
            "value_exact": str(value), "decimal": float(value),
            "exact_checked": True}


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--N", type=int, default=4)
    p.add_argument("--c", type=Q)
    p.add_argument("--starts", type=int, default=64)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    cminus, cplus = bracket(args.N, Q(".00001"))
    c = args.c or cplus
    support, delta = ladder(c, args.N)
    # Short decimal atoms make the saved certificate easy to reproduce.
    support = [Q(round(x*10**14), 10**14) for x in support]
    assert c*support[1] > 1
    assert all(c*support[j+2] > support[1]+support[j+1] for j in range(args.N))
    law = optimize(support, c, starts=args.starts)
    checked = verify(c, law)
    result = {"c": str(c), "N": args.N, "cminus": str(cminus),
              "delta_exact": str(delta), "laws": [law], "verification": checked}
    if args.N in (2, 3, 4):
        checker = {2: uniform_c2, 3: uniform_c3, 4: uniform_c4}[args.N]
        result["uniform_right_lower_bound"] = checker(cminus, c, law)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2)+"\n")
    print(json.dumps({"c": str(c), "support": law["support"],
                      "masses": law["masses"], **checked}), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/lift_sdp6_to7.py <==
"""Lift a six-point Gram certificate to a seven-point cover with zero root block."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp7 import np, assemble, enumerate_seven, exact_certificate, save
from verify_sdp7 import verify


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--certificate', type=Path, required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Seven-point cover failed complete regeneration')
    seed = json.loads(args.certificate.read_text())
    if seed['s'] != 6 or seed.get('summands') != 2 or seed['coefficient'] != data['coefficient']:
        raise ValueError('Incompatible six-point seed')
    patterns, _, blocks = assemble(data)
    if len(blocks) != len(seed['blocks']) or any(
            json.loads(json.dumps(b['flags'])) != old['flags'] for b, old in zip(blocks, seed['blocks'])):
        raise ValueError('Seed flag basis mismatch')
    matrices = []
    for old in seed['blocks']:
        factor = np.array([[float(Q(v)) for v in row] for row in old['L']])
        matrices.append(factor @ factor.T)
    count = int(states6.max())+1
    matrices.append(np.zeros((4*count, 4*count)))
    bound, cert = exact_certificate(patterns, blocks, matrices, states, restrictions, count, digits=10)
    cert.update(coefficient=data['coefficient'], summands=2, tuples=data['tuples'],
                search='Six-point Gram lift; zero seven-point root block')
    checked = verify(data, states, restrictions, cert)
    checked.update(complete_cover_reenumerated=True)
    save(args.output_dir/'certificate.json', cert)
    save(args.output_dir/'verification.json', checked)
    print(json.dumps(checked), flush=True)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/multinacci_families.py <==
"""Exact lower-law families at multinacci and intermediate ladder thresholds.

These are uniform constructive lower bounds, not proofs of discontinuities.
Mass optimization is local. All reported selected-event bounds are rational.
"""
import argparse
from collections import Counter
from fractions import Fraction as Q
from itertools import product
import json
from pathlib import Path

from search import optimize, exact_value
from verify_lower_laws import verify_law


def evaluate(coefficients, c):
    value = Q(0)
    for coefficient in reversed(coefficients):
        value = value*c+coefficient
    return value


def multinacci_polynomial(m):
    if m < 1:
        raise ValueError('Require m>=1')
    return [-1]*m+[1]


def intermediate_polynomial(n):
    if n < 0:
        raise ValueError('Require n>=0')
    if n == 0:
        return [-1, -1, 1]
    coefficients = [0]*(n+3)
    coefficients[0], coefficients[-2], coefficients[-1] = -2, -1, 1
    for j in range(1, n):
        coefficients[j] = -1
    return coefficients


LIMIT_POLYNOMIAL = [-1, 1, -2, 1]


def root_bracket(coefficients, bits=128):
    lo, hi = Q(1, 2), Q(2)
    if not evaluate(coefficients, lo) < 0 < evaluate(coefficients, hi):
        raise ValueError('Expected a root bracket')
    for _ in range(bits):
        mid = (lo+hi)/2
        value = evaluate(coefficients, mid)
        if not value:
            return mid, mid
        if value > 0:
            hi = mid
        else:
            lo = mid
    return lo, hi


def multinacci_support(c, m):
    if not 1 < c < 2 or evaluate(multinacci_polynomial(m), c) <= 0:
        raise ValueError('Require a coefficient strictly above the multinacci root and below 2')
    if m == 1:
        return [Q(0), Q(1)]
    r = [sum((c**(-k) for k in range(1, j+2)), Q(0)) for j in range(m-1)]
    scale = (1+(c-1)/r[-1])/2
    return [Q(0)]+[scale*v for v in r]+[Q(1)]


def intermediate_support(c, n):
    if not 1 < c < 2 or evaluate(intermediate_polynomial(n), c) <= 0:
        raise ValueError('Require a coefficient strictly above the intermediate root and below 2')
    r, u = [1/c], [1/c]
    for _ in range(n):
        r.append((r[0]+r[-1])/c)
        u.append((u[0]+u[-1]+1)/c)
    delta = (c-1-r[-1])/(2*u[-1])
    return [Q(0)]+[a+delta*b for a, b in zip(r, u)]+[Q(1)]


def limit_support(c):
    if not 1 < c < 2 or evaluate(LIMIT_POLYNOMIAL, c) <= 0:
        raise ValueError('Require eta<c<2')
    a = (1/c+(c-1)**2)/2
    b = (a/(c-1)+c-1)/2
    return [Q(0), a, b, Q(1)]



def family_definition(kind, index):
    if kind == 'multinacci':
        return multinacci_polynomial(index), lambda c: multinacci_support(c, index)
    if kind == 'intermediate':
        return intermediate_polynomial(index), lambda c: intermediate_support(c, index)
    if kind == 'limit' and index is None:
        return LIMIT_POLYNOMIAL, limit_support
    raise ValueError('Unknown family or index')


def selected_success(kind, i, j, k, top):
    if kind == 'multinacci':
        return min(i, j) < k
    if k > 0 and (i == 0 or j == 0):
        return True
    if k == top and min(i, j) < top:
        return True
    if kind == 'intermediate':
        return 0 < k < top and min(i, j) == 1 and max(i, j) < k
    if kind == 'limit':
        return k == 2 and min(i, j) == 1 and max(i, j) <= 2
    raise ValueError('Unknown family')


def selected_terms(kind, size):
    terms = Counter()
    for i, j, k in product(range(size), repeat=3):
        if selected_success(kind, i, j, k, size-1):
            terms[tuple((i, j, k).count(v) for v in range(size))] += 1
    return terms


def generate(kind, index, starts):
    polynomial, support = family_definition(kind, index)
    lo, hi = root_bracket(polynomial)
    c = Q(int((lo+hi)/2*10**12), 10**12)+Q('0.00001')
    xs = support(c)
    terms = selected_terms(kind, len(xs))
    law = optimize(xs, c, starts=starts)
    checked = verify_law(c, law)
    for i, j, k in product(range(len(xs)), repeat=3):
        if selected_success(kind, i, j, k, len(xs)-1) and not xs[i]+xs[j] < c*xs[k]:
            raise ValueError('A selected event is not a strict success')
    masses = list(map(Q, law['masses_exact']))
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    if value > Q(checked['exact_lower']):
        raise ValueError('Selected-event lower exceeds full base counting')
    return dict(family=kind, index=index, polynomial=polynomial,
                root_bracket=list(map(str, (lo, hi))), root_approx=float((lo+hi)/2),
                c=str(c), selected_ordered_successes=sum(terms.values()),
                selected_base_exact=str(f), uniform_right_lower_exact=str(value),
                uniform_right_lower=float(value), sampled_law=law, sampled_verification=checked,
                interpretation='Uniform right-side constructive lower; no discontinuity or optimality claim')



def verify_uniform_family(row):
    """Check fixed masses and the selected-event lower from the analytic family.

    The support formulas prove every selected success for root<c<2;
    see MULTINACCI.md for the recurrence and positive-slack identities.
    Numerical root approximations and optimization objectives are not used.
    """
    kind, index = row['family'], row['index']
    polynomial, support = family_definition(kind, index)
    if row['polynomial'] != polynomial:
        raise ValueError('Lower-family polynomial mismatch')
    c = Q(row['c'])
    if not 1 < c < 2 or evaluate(polynomial, c) <= 0:
        raise ValueError('Lower witness is not on the requested right side')
    law = row['sampled_law']
    verify_law(c, law)
    xs = support(c)
    if list(map(Q, law['support_exact'])) != xs:
        raise ValueError('Saved support does not match the analytic family')
    masses = list(map(Q, law['masses_exact']))
    if len(masses) != len(xs) or min(masses) < 0 or sum(masses) != 1 or masses[0] == 1:
        raise ValueError('Invalid family masses')
    terms = selected_terms(kind, len(xs))
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    if value != Q(row['uniform_right_lower_exact']) or f != Q(row['selected_base_exact']):
        raise ValueError('Incorrect uniform selected-event bound')
    return dict(statement='S2(c) >= value_exact for every c strictly above the indicated root',
                family=kind, index=index, polynomial=polynomial,
                selected_ordered_successes=sum(terms.values()), masses_exact=list(map(str, masses)),
                base_exact=str(f), value_exact=str(value), decimal=float(value), exact_checked=True)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--multinacci', type=int, nargs='+', default=[1, 2, 3, 4])
    p.add_argument('--intermediate', type=int, nargs='+', default=[1, 2, 3, 4, 5, 6])
    p.add_argument('--starts', type=int, default=12)
    p.add_argument('--output', type=Path, required=True)
    args = p.parse_args()
    if args.starts < 1:
        p.error('Require at least one start')
    rows = []
    for kind, indices in [('multinacci', args.multinacci), ('intermediate', args.intermediate), ('limit', [None])]:
        for index in indices:
            row = generate(kind, index, args.starts)
            rows.append(row)
            print(json.dumps({k: row[k] for k in ['family', 'index', 'root_approx', 'uniform_right_lower']}), flush=True)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(dict(rows=rows), indent=2)+'\n')


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/optimal_sdp7.py <==
"""Convex eigenvector-cut outer approximation of the seven-point primal SDP.

All cover rows are LP variables. Each PSD condition is separated by its
negative eigenvectors. LP dual multipliers combine PSD cut matrices into a
universal upper certificate. A primal objective is a lower bound on the SDP
optimum only after the original (unshifted) moment matrices are proved PSD.
"""
import argparse
from fractions import Fraction
import json
from pathlib import Path
import time
import hashlib

from sdp7 import (np, sparse, assemble, root_block, unpack, scores, root_scores,
                  enumerate_seven, certificate_matrices, exact_certificate, save)
from verify_sdp7 import verify
from scipy.optimize import linprog
from types import SimpleNamespace


class IncrementalLP:
    """Reuse a HiGHS dual-simplex basis when new PSD cuts are appended."""
    def __init__(self, objective, seconds, solver='simplex'):
        import highspy
        self.highspy=highspy
        self.seconds=seconds
        h=self.h=highspy.Highs()
        for name,value in [('output_flag',False),('solver',solver),('simplex_strategy',1),
                           ('presolve','off'),('primal_feasibility_tolerance',1e-10),
                           ('dual_feasibility_tolerance',1e-9),('time_limit',seconds)]:
            h.setOptionValue(name,value)
        if solver=='ipm':
            h.setOptionValue('run_crossover','off')
            h.setOptionValue('ipm_optimality_tolerance',1e-11)
        n=len(objective)
        h.addCols(n,-objective,np.zeros(n),np.full(n,highspy.kHighsInf),0,
                  np.zeros(n+1,dtype=np.int32),np.array([],dtype=np.int32),np.array([],dtype=float))
        h.addRows(1,np.array([1.]),np.array([1.]),n,np.array([0,n],dtype=np.int32),
                  np.arange(n,dtype=np.int32),np.ones(n))
        self.added=0

    def solve(self,rows,rhs):
        if self.added<len(rows):
            matrix=sparse.vstack(rows[self.added:],format='csr')
            count=matrix.shape[0]
            self.h.addRows(count,np.full(count,-self.highspy.kHighsInf),rhs[self.added:],
                           matrix.nnz,matrix.indptr.astype(np.int32),
                           matrix.indices.astype(np.int32),-matrix.data)
            self.added=len(rows)
        self.h.setOptionValue('time_limit',self.h.getRunTime()+self.seconds)
        self.h.run()
        status=self.h.getModelStatus()
        solution=self.h.getSolution()
        info=self.h.getInfo()
        return SimpleNamespace(success=status==self.highspy.HighsModelStatus.kOptimal,
              message=str(status),x=np.array(solution.col_value),
              ineqlin=SimpleNamespace(marginals=np.array(solution.row_dual[1:])),
              fun=info.objective_function_value)


class FeasibilityLP:
    """Maximize a common moment margin at a specified primal objective."""
    def __init__(self,objective,seconds,target):
        import highspy
        self.highspy=highspy
        self.seconds=seconds
        h=self.h=highspy.Highs()
        for name,value in [('output_flag',False),('solver','ipm'),('run_crossover','off'),
                           ('ipm_optimality_tolerance',1e-11),
                           ('presolve','off'),('primal_feasibility_tolerance',1e-10),
                           ('dual_feasibility_tolerance',1e-9),('time_limit',seconds)]:
            h.setOptionValue(name,value)
        n=len(objective)
        lower=np.r_[np.zeros(n),-highspy.kHighsInf]
        costs=np.r_[np.zeros(n),-1.]
        h.addCols(n+1,costs,lower,np.full(n+1,highspy.kHighsInf),0,
                  np.zeros(n+2,dtype=np.int32),np.array([],dtype=np.int32),np.array([],dtype=float))
        rows=sparse.csr_matrix(np.vstack([np.r_[np.ones(n),0],np.r_[objective,0]]))
        h.addRows(2,np.array([1.,target]),np.array([1.,highspy.kHighsInf]),rows.nnz,
                  rows.indptr.astype(np.int32),rows.indices.astype(np.int32),rows.data)
        self.added=0

    def solve(self,rows,traces,target):
        self.h.changeRowBounds(1,target,self.highspy.kHighsInf)
        if self.added<len(rows):
            matrix=sparse.hstack([-sparse.vstack(rows[self.added:],format='csr'),
                                  sparse.csr_matrix(np.array(traces[self.added:])[:,None])],format='csr')
            count=matrix.shape[0]
            self.h.addRows(count,np.full(count,-self.highspy.kHighsInf),np.zeros(count),matrix.nnz,
                           matrix.indptr.astype(np.int32),matrix.indices.astype(np.int32),matrix.data)
            self.added=len(rows)
        self.h.setOptionValue('time_limit',self.h.getRunTime()+self.seconds)
        self.h.run()
        status=self.h.getModelStatus()
        solution=self.h.getSolution()
        return SimpleNamespace(success=status==self.highspy.HighsModelStatus.kOptimal,
              message=str(status),x=np.array(solution.col_value[:-1]),
              gamma=float(solution.col_value[-1]),objective_multiplier=float(solution.row_dual[1]),
              ineqlin=SimpleNamespace(marginals=np.array(solution.row_dual[2:])))


def block_score(block, matrix):
    coefficients=np.array([matrix[i,j]*(1 if i==j else np.sqrt(2)) for i,j in block['pairs']])
    return np.asarray(block['operator'].T @ coefficients).ravel()


def moments(blocks,root,restrictions,weights):
    weights6=np.bincount(restrictions.ravel(),weights=np.repeat(weights/7,7),
                         minlength=blocks[0]['operator'].shape[1])
    return [unpack(b['operator'] @ weights6,b['pairs'],len(b['flags'])) for b in blocks]+[
        unpack(root['operator'] @ weights,root['pairs'],len(root['flags']))]


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6',type=Path,required=True)
    p.add_argument('--cover7',type=Path,required=True)
    p.add_argument('--certificate',type=Path,required=True)
    p.add_argument('--output-dir',type=Path,required=True)
    p.add_argument('--rounds',type=int,default=80)
    p.add_argument('--tolerance',type=float,default=1e-5)
    p.add_argument('--eigen-tolerance',type=float,default=1e-9)
    p.add_argument('--margin',type=float,default=1e-10,
                   help='Small positive margin sought in primal PSD moments')
    p.add_argument('--cuts-per-block',type=int,default=2)
    p.add_argument('--lp-seconds',type=float,default=90)
    p.add_argument('--method',choices=['highs-ds','highs-ipm'],default='highs-ds')
    p.add_argument('--incremental',action='store_true',help='Use highspy with LP basis reuse')
    p.add_argument('--check-every',type=int,default=5,
                   help='Independently check upper certificates at this round interval')
    p.add_argument('--feasibility',action='store_true',
                   help='Seek a PSD primal at upper minus 0.8*tolerance, maximizing common margin')
    p.add_argument('--columns',type=int,default=0,
                   help='Start with this many tight cover rows and price in missing variables; zero uses all')
    p.add_argument('--add-columns',type=int,default=100)
    p.add_argument('--start-primal',type=Path)
    p.add_argument('--digits',type=int,default=10)
    p.add_argument('--resume',action='store_true',help='Restore saved PSD cuts and working columns')
    p.add_argument('--max-cuts',type=int,default=0,
                   help='Aggregate older cuts into their dual PSD matrices above this pool size')
    p.add_argument('--keep-recent',type=int,default=700)
    p.add_argument('--price-every',type=int,default=1)
    p.add_argument('--lp-solver',choices=['simplex','ipm'],default='simplex')
    args=p.parse_args()
    if min(args.rounds,args.tolerance,args.eigen_tolerance,args.cuts_per_block,
           args.lp_seconds,args.digits,args.check_every,args.price_every,args.add_columns,
           args.keep_recent)<=0 or args.margin<0 or args.columns<0 or args.max_cuts<0:
        p.error('Invalid numerical limits')
    data=json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states,restrictions,states6=archive['states'],archive['restrictions'],archive['states6']
    rebuilt,restrictions2,states62,meta=enumerate_seven(data,max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states,rebuilt)
            or not np.array_equal(restrictions,restrictions2) or not np.array_equal(states6,states62)):
        raise ValueError('Archive failed complete cover re-enumeration')
    certificate=json.loads(args.certificate.read_text())
    if certificate.get('format_version') != 2:
        raise ValueError('Use expanded_sdp7.py for certificates with extra PSD blocks')
    verify(data,states,restrictions,certificate)
    saved_certificate=args.output_dir/'certificate.json'
    if saved_certificate.exists():
        previous=json.loads(saved_certificate.read_text())
        verify(data,states,restrictions,previous)
        if Fraction(previous['exact_bound'])<Fraction(certificate['exact_bound']):
            certificate=previous
    patterns,objective6,blocks=assemble(data)
    if (len(blocks)!=len(certificate['inherited']['blocks'])
            or any(json.loads(json.dumps(b['flags']))!=saved['flags']
                   for b,saved in zip(blocks,certificate['inherited']['blocks']))):
        raise ValueError('Certificate flag basis mismatch')
    state_count=certificate['root_state_count']
    root=root_block(states,state_count)
    objective=objective6[restrictions].mean(axis=1)
    templates=blocks+[root]
    seed_matrices=certificate_matrices(certificate)
    args.output_dir.mkdir(parents=True,exist_ok=True)
    best=Fraction(certificate['exact_bound'])
    best_certificate=certificate
    save(args.output_dir/'certificate.json',certificate)
    initial_check=verify(data,states,restrictions,certificate)
    initial_check.update(complete_cover_reenumerated=True,
                         coverage=meta['meaning']+'; complete cover re-enumerated')
    save(args.output_dir/'verification.json',initial_check)
    cut_matrices=[]
    cut_rows=[]
    cut_factors=[]

    def add_cut(block_index,matrix,factor=None):
        norm=np.linalg.norm(matrix)
        if norm<1e-25:
            return
        matrix=matrix/norm
        if factor is None:
            eig,vec=np.linalg.eigh((matrix+matrix.T)/2)
            factor=vec*np.sqrt(np.maximum(eig,0))
        else:
            factor=factor/np.sqrt(norm)
        if block_index<len(blocks):
            coefficients=block_score(blocks[block_index],matrix)[restrictions].mean(axis=1)
        else:
            coefficients=block_score(root,matrix)
        cut_matrices.append((block_index,matrix))
        cut_factors.append((block_index,factor))
        cut_rows.append(sparse.csr_matrix(coefficients[None,:]))

    # These PSD cuts contain the current dual certificate in their cone, so
    # their full-cover LP should already have an objective near its bound.
    for i,q in enumerate(seed_matrices):
        eigenvalues,vectors=np.linalg.eigh((q+q.T)/2)
        add_cut(i,(vectors*np.maximum(eigenvalues,0)) @ vectors.T)
    history=[]
    if args.columns:
        initial=scores(objective6,blocks,seed_matrices[:-1])[restrictions].mean(axis=1)
        initial+=root_scores(states,seed_matrices[-1],state_count)
        columns=set(np.argsort(initial)[-args.columns:].tolist())
        columns.update(np.random.default_rng(119).choice(len(states),min(400,len(states)),replace=False).tolist())
        # Ensure each available flag has a positive diagonal in some selected
        # column; otherwise margin maximization can get stuck at zero solely
        # because that flag has not yet appeared in the working columns.
        for block in templates:
            counts=block['counts'].tocsr()
            for j,(a,b) in enumerate(block['pairs']):
                if a!=b:
                    continue
                vector=counts.getrow(j).toarray().ravel()
                if block is not root:
                    vector=vector[restrictions].mean(axis=1)
                if float(np.max(vector))>0:
                    columns.add(int(np.argmax(vector)))
        empty6=data['patterns'].index('-'*len(data['tuples']))
        columns.update(np.flatnonzero(np.all(restrictions==empty6,axis=1)).tolist())
        if args.start_primal:
            with np.load(args.start_primal) as saved:
                columns.update(int(i) for i in saved['indices'])
        active=np.array(sorted(columns),dtype=np.int64)
    else:
        active=np.arange(len(states))

    checkpoint=args.output_dir/'checkpoint.npz'
    cover_digest=hashlib.sha256(states.tobytes()+restrictions.tobytes()).hexdigest()
    round_offset=0
    if args.resume and checkpoint.exists():
        with np.load(checkpoint) as saved:
            if str(saved['cover_digest'])!=cover_digest:
                raise ValueError('Checkpoint cover mismatch')
            cut_matrices.clear();cut_rows.clear();cut_factors.clear()
            offsets=saved['offsets'];flat=saved['factors']
            for j,(block_index,width) in enumerate(zip(saved['blocks'],saved['widths'])):
                i=int(block_index)
                factor=flat[int(offsets[j]):int(offsets[j+1])].reshape(len(templates[i]['flags']),int(width))
                add_cut(i,factor @ factor.T,factor=factor)
            active=saved['active'].astype(np.int64)
            round_offset=int(saved['round'])
        report_path=args.output_dir/'report.json'
        if report_path.exists():
            history=json.loads(report_path.read_text()).get('history',[])
        # A newer incumbent may be stronger than the certificate used when
        # the checkpoint was written. Keep its PSD matrices in the cut cone.
        for i,q in enumerate(seed_matrices):
            eig,vec=np.linalg.eigh((q+q.T)/2)
            add_cut(i,(vec*np.maximum(eig,0)) @ vec.T)
    elif args.start_primal:
        # Import the near-feasible moment eigenbasis, not just its row support.
        with np.load(args.start_primal) as saved:
            initial_weights=np.zeros(len(states))
            initial_weights[saved['indices']]=saved['weights']
        for i,q in enumerate(moments(blocks,root,restrictions,initial_weights)):
            _,vectors=np.linalg.eigh((q+q.T)/2)
            for j in range(len(vectors)):
                vector=vectors[:,j:j+1]
                add_cut(i,vector @ vector.T,factor=vector)

    def save_checkpoint(round_number):
        widths=[factor.shape[1] for _,factor in cut_factors]
        sizes=[factor.size for _,factor in cut_factors]
        temporary=args.output_dir/'checkpoint.tmp.npz'
        np.savez_compressed(temporary,blocks=np.array([i for i,_ in cut_factors]),
             widths=np.array(widths),offsets=np.cumsum([0]+sizes),
             factors=np.concatenate([factor.ravel() for _,factor in cut_factors]),
             active=active,round=round_number,cover_digest=cover_digest,
             indices=support,weights=weights[support])
        temporary.replace(checkpoint)

    def make_lp():
        if args.feasibility:
            return FeasibilityLP(objective[active],args.lp_seconds,float(best)-.8*args.tolerance)
        return IncrementalLP(objective[active],args.lp_seconds,args.lp_solver) if args.incremental else None

    lp=make_lp()
    tick=time.monotonic()
    print(json.dumps(dict(baseline=float(best),patterns=len(states),initial_cuts=len(cut_rows))),flush=True)
    for iteration in range(args.rounds):
        working_rows=cut_rows if len(active)==len(states) else [row[:,active] for row in cut_rows]
        rhs=np.array([-args.margin*np.trace(q) for _,q in cut_matrices])
        lp_tick=time.monotonic()
        if args.feasibility:
            result=lp.solve(working_rows,[float(np.trace(q)) for _,q in cut_matrices],
                            float(best)-.8*args.tolerance)
        else:
            result=lp.solve(working_rows,rhs) if lp else linprog(-objective[active],A_ub=-sparse.vstack(working_rows),b_ub=rhs,
                       A_eq=sparse.csr_matrix(np.ones((1,len(active)))),b_eq=[1.],
                       bounds=(0,None),method=args.method,
                       options=dict(time_limit=args.lp_seconds,primal_feasibility_tolerance=1e-9,
                                    dual_feasibility_tolerance=1e-9,ipm_optimality_tolerance=1e-10))
        if not result.success:
            save(args.output_dir/'report.json',dict(status=str(result.message),
                 certified_upper=str(best),history=history))
            raise RuntimeError(f'LP failed: {result.message}')
        weights=np.zeros(len(states))
        weights[active]=result.x
        moment_matrices=moments(blocks,root,restrictions,weights)
        eigensystems=[np.linalg.eigh((q+q.T)/2) for q in moment_matrices]
        minimum=min(float(eigenvalues[0]) for eigenvalues,_ in eigensystems)
        dual_matrices=[np.zeros_like(q) for q in seed_matrices]
        dual_available=not args.feasibility or result.objective_multiplier>1e-12
        dual_scale=result.objective_multiplier if args.feasibility and dual_available else 1.
        for multiplier,(i,q) in zip(-result.ineqlin.marginals,cut_matrices):
            dual_matrices[i]+=max(0.,float(multiplier))*q/dual_scale
        value=float(objective @ weights)
        # Bound the true unshifted primal with the PSD LP dual matrices.
        numerical_values=scores(objective6,blocks,dual_matrices[:-1])[restrictions].mean(axis=1)
        numerical_values+=root_scores(states,dual_matrices[-1],state_count)
        if not dual_available:
            numerical_values-=objective
        numerical_upper=float(np.max(numerical_values))
        row=dict(round=round_offset+iteration+1,cuts=len(cut_rows),lp_seconds=time.monotonic()-lp_tick,
                 columns=len(active),
                 lp_objective=value,numerical_dual_upper=numerical_upper,
                 minimum_moment_eigenvalue=minimum,margin=args.margin,
                 positive_weights=int(sum(weights>1e-10)),seconds=time.monotonic()-tick)
        if args.feasibility:
            row.update(candidate_margin=result.gamma,target=float(best)-.8*args.tolerance,
                       objective_multiplier=result.objective_multiplier)
        if dual_available and (numerical_upper<float(best)-1e-6 or (iteration+1)%args.check_every==0
                or iteration==args.rounds-1 or minimum>0):
            bound,cert=exact_certificate(patterns,blocks,dual_matrices,states,restrictions,
                                         state_count,digits=args.digits)
            cert.update(coefficient=data['coefficient'],summands=2,tuples=data['tuples'],
                        cover6=str(args.cover6),cover7=str(args.cover7),
                        search='Convex full-cover eigenvector-cut LP dual')
            if bound<best:
                checked=verify(data,states,restrictions,cert)
                checked.update(complete_cover_reenumerated=True,
                               coverage=meta['meaning']+'; complete cover re-enumerated')
                save(args.output_dir/'certificate.json',cert)
                save(args.output_dir/'verification.json',checked)
                best,best_certificate=bound,cert
        support=np.flatnonzero(weights>0)
        temporary=args.output_dir/'primal.tmp.npz'
        np.savez_compressed(temporary,indices=support,weights=weights[support])
        temporary.replace(args.output_dir/'primal.npz')
        row.update(certified_upper=str(best),certified_upper_decimal=float(best),
                   numerical_gap=float(best)-value,
                   primal_lower_certified=False)
        if minimum>0 and float(best)-value<2*args.tolerance:
            from verify_primal_sdp7 import verify_primal
            integers=[max(0,int(round(float(weights[i])*10**15))) for i in support]
            try:
                checked=verify_primal(data,states,restrictions,best_certificate,
                                      support.tolist(),integers)
                save(args.output_dir/'primal_certificate.json',dict(coefficient=data['coefficient'],
                     indices=support.tolist(),weight_numerators=integers))
                save(args.output_dir/'optimality_verification.json',checked)
                row.update(primal_lower_certified=True,certified_lower=checked['exact_lower'],
                           certified_gap=checked['exact_gap'],certified_gap_decimal=checked['gap'])
            except ValueError as exc:
                row['primal_exact_check_failure']=str(exc)
        history.append(row)
        print(json.dumps(row),flush=True)
        save(args.output_dir/'report.json',dict(method='Convex full-cover eigenvector-cut outer approximation',
             certified_upper=str(best),certified_upper_decimal=float(best),
             primal_lower_certified=row['primal_lower_certified'],tolerance=args.tolerance,
             checkpoint=str(checkpoint),cover6=str(args.cover6),cover7=str(args.cover7),
             configuration=dict(feasibility=args.feasibility,incremental=args.incremental,
                                columns=args.columns,add_columns=args.add_columns,
                                eigen_tolerance=args.eigen_tolerance,lp_seconds=args.lp_seconds),
             history=history))
        if row.get('primal_lower_certified') and row['certified_gap_decimal']<=args.tolerance:
            save_checkpoint(round_offset+iteration+1)
            break
        new_columns=np.array([],dtype=np.int64)
        if len(active)<len(states) and ((iteration+1)%args.price_every==0 or not dual_available):
            missing=np.ones(len(states),dtype=bool)
            missing[active]=False
            missing &= numerical_values>float(np.max(numerical_values[active]))+1e-8
            violating=np.flatnonzero(missing)
            new_columns=violating[np.argsort(numerical_values[violating])[-args.add_columns:]]
        added=0
        for i,(eigenvalues,vectors) in enumerate(eigensystems):
            required=result.gamma if args.feasibility else args.margin
            negative=np.flatnonzero(eigenvalues<required-args.eigen_tolerance)
            for j in negative[:args.cuts_per_block]:
                vector=vectors[:,j:j+1]
                add_cut(i,vector @ vector.T,factor=vector)
                added+=1
        if not added:
            if len(active)<len(states) and not len(new_columns):
                missing=np.ones(len(states),dtype=bool)
                missing[active]=False
                missing &= numerical_values>float(np.max(numerical_values[active]))+1e-8
                violating=np.flatnonzero(missing)
                new_columns=violating[np.argsort(numerical_values[violating])[-args.add_columns:]]
            if not len(new_columns):
                break
        if len(new_columns):
            active=np.union1d(active,new_columns)
            lp=make_lp()
        if args.max_cuts and len(cut_factors)>args.max_cuts:
            recent=list(cut_factors[-args.keep_recent:])
            cut_matrices.clear();cut_rows.clear();cut_factors.clear()
            # The dual aggregates preserve the just-solved LP dual in the
            # new cone. The incumbent matrices also preserve its global bound.
            for i,q in enumerate(dual_matrices):
                add_cut(i,q)
            for i,q in enumerate(certificate_matrices(best_certificate)):
                add_cut(i,q)
            for i,factor in recent:
                add_cut(i,factor @ factor.T,factor=factor)
            lp=make_lp()
        save_checkpoint(round_offset+iteration+1)


if __name__=='__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/phi_witness.py <==
"""Generate and exactly check a recursive iid family valid for every c>phi."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from ladder_witness import phi_support, uniform_phi
from search import optimize
from verify_lower_laws import verify_law


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--c', type=Q, default=Q('1.618043988749'))
    p.add_argument('--starts', type=int, default=16)
    p.add_argument('--output', type=Path, required=True)
    args = p.parse_args()
    if args.starts < 1:
        p.error('Require at least one mass-search start')
    law = optimize(phi_support(args.c), args.c, starts=args.starts)
    checked = verify_law(args.c, law)
    uniform = uniform_phi(Q('1.618023988749'), args.c, law)
    result = dict(c=str(args.c), event='X1+X2<c*X3',
                  construction='a=(1/c+c-1)/2', **law,
                  verification=checked, uniform_right_lower_bound=uniform)
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2)+'\n')
    print(json.dumps(checked), flush=True)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/refine_expanded_sdp7.py <==
"""Search for expanded seven-point upper certificates using Gram factors.

Inherited matrices have full square factors. New (3,5) matrices use a
configurable factor width. This numerical search is nonconvex and does
not prove SDP optimality. Exact full-cover checks validate saved bounds.
"""
import argparse
import hashlib
from fractions import Fraction as Q
import json
from pathlib import Path
import time

from expanded_sdp7 import (np, assemble, extra_blocks, seed_factors,
    certify_expanded, save, enumerate_seven, unpack, verify, block_score, block_moment)
from sdp7 import root_block
from refine_sdp7 import FactorObjective
from scipy.optimize import minimize


class ExpandedObjective:
    def __init__(self, objective6, inherited, root, extras, restrictions, temperature, widths):
        self.base = FactorObjective(objective6, inherited, root, restrictions, temperature)
        self.extras, self.widths = extras, widths
        self.shapes = [(n, n) for n in self.base.dimensions]+[
            (len(b['flags']), width) for b, width in zip(extras, widths)]
        self.offsets = np.cumsum([0]+[a*b for a, b in self.shapes])
        self.evaluations = 0

    def factors(self, x):
        return [x[self.offsets[i]:self.offsets[i+1]].reshape(shape)
                for i, shape in enumerate(self.shapes)]

    def __call__(self, x):
        factors = self.factors(x)
        matrices = [f @ f.T for f in factors]
        from sdp7 import scores
        nbase = len(self.base.blocks)
        value6 = scores(self.base.objective6, self.base.blocks6, matrices[:nbase-1])
        values = value6[self.base.restrictions].mean(axis=1)
        for block, matrix in zip([self.base.root]+self.extras, matrices[nbase-1:]):
            values += block_score(block, matrix)
        maximum = float(np.max(values))
        exponents = np.exp((values-maximum)/self.base.temperature)
        weights = exponents/exponents.sum()
        weights6 = np.bincount(self.base.restrictions.ravel(),
            weights=np.repeat(weights/7, 7), minlength=len(value6))
        gradients = []
        for block, factor in zip(self.base.blocks6, factors[:nbase-1]):
            moment = unpack(block['operator'] @ weights6, block['pairs'], len(block['flags']))
            gradients.append((2*moment @ factor).ravel())
        for block, factor in zip([self.base.root]+self.extras, factors[nbase-1:]):
            moment = block_moment(block, weights)
            gradients.append((2*moment @ factor).ravel())
        self.evaluations += 1
        self.last_maximum = maximum
        return maximum+self.base.temperature*np.log(exponents.sum()), np.concatenate(gradients)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--certificate', type=Path, required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    p.add_argument('--extra-rank', type=int, default=24)
    p.add_argument('--five-rank', type=int, help='Separate width for optional (5,6) factors')
    p.add_argument('--iterations', type=int, default=1500)
    p.add_argument('--temperatures', type=float, nargs='+', default=[1e-4, 1e-5, 1e-6])
    p.add_argument('--digits', type=int, default=10)
    p.add_argument('--initial-floor', type=float, default=1e-5)
    p.add_argument('--resume', action='store_true', help='Restore the latest numerical factor checkpoint')
    p.add_argument('--target', type=float, default=.4627479964631095)
    p.add_argument('--five-roots', type=Path)
    p.add_argument('--all-five-roots', action='store_true')
    args = p.parse_args()
    if min(args.extra_rank, args.iterations, args.digits, *args.temperatures) <= 0 or args.initial_floor < 0:
        p.error('Invalid numerical limits')
    data = json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Cover failed complete regeneration')
    incumbent = json.loads(args.certificate.read_text())
    history = []
    if (args.output_dir/'certificate.json').exists():
        previous = json.loads((args.output_dir/'certificate.json').read_text())
        verify(data, states, restrictions, previous)
        if Q(previous['exact_bound']) < Q(incumbent['exact_bound']):
            incumbent = previous
        if (args.output_dir/'report.json').exists():
            history = json.loads((args.output_dir/'report.json').read_text()).get('history', [])
    verify(data, states, restrictions, incumbent)
    patterns, objective6, inherited = assemble(data)
    if (len(inherited) != len(incumbent['inherited']['blocks']) or any(
            json.loads(json.dumps(b['flags'])) != saved['flags'] for b, saved in
            zip(inherited, incumbent['inherited']['blocks']))):
        raise ValueError('Inherited flag mismatch')
    root = root_block(states, incumbent['root_state_count'])
    five_roots = json.loads(args.five_roots.read_text()) if args.five_roots else None
    if isinstance(five_roots, dict):
        five_roots = five_roots['selected_root_codes']
    extras = extra_blocks(data, states, 'all' if args.all_five_roots else five_roots)
    seeds = seed_factors(incumbent, extras)
    factors = []
    for seed in seeds[:len(inherited)+1]:
        matrix = seed @ seed.T
        eigenvalues, vectors = np.linalg.eigh(matrix)
        factors.append(vectors*np.sqrt(np.maximum(eigenvalues, args.initial_floor)))
    rng = np.random.default_rng(734)
    widths = [min(len(b['flags']), args.five_rank if b['t'] == 5 and args.five_rank is not None
                  else args.extra_rank) for b in extras]
    for block, seed, width in zip(extras, seeds[len(inherited)+1:], widths):
        factor = rng.normal(size=(len(block['flags']), width))*np.sqrt(args.initial_floor/width)
        if seed.shape[1]:
            u, s, _ = np.linalg.svd(seed, full_matrices=False)
            k = min(width, len(s))
            factor[:, :k] += u[:, :k]*s[:k]
        factors.append(factor)
    x = np.concatenate([f.ravel() for f in factors])
    checkpoint = args.output_dir/'factor_checkpoint.npz'
    digest = hashlib.sha256(states.tobytes()+restrictions.tobytes()+
        json.dumps(data['coefficient']).encode()+
        json.dumps([(b['t'], b['f'], b['root_code'], b['flags']) for b in extras]).encode()).hexdigest()
    if args.resume and checkpoint.exists():
        with np.load(checkpoint) as saved:
            if str(saved['digest']) != digest or saved['widths'].tolist() != widths or saved['x'].shape != x.shape:
                raise ValueError('Numerical factor checkpoint mismatch')
            x = saved['x']

    def save_factors(current, temperature):
        tmp = args.output_dir/'factor_checkpoint.tmp.npz'
        np.savez_compressed(tmp, x=current, widths=widths, digest=digest, temperature=temperature)
        tmp.replace(checkpoint)
    best = Q(incumbent['exact_bound'])
    save(args.output_dir/'certificate.json', incumbent)
    print(json.dumps(dict(baseline=float(best), variables=len(x), extra_widths=widths)), flush=True)
    for temperature in args.temperatures:
        function = ExpandedObjective(objective6, inherited, root, extras, restrictions, temperature, widths)
        tick = last = time.monotonic()

        def callback(current):
            nonlocal last
            now = time.monotonic()
            if now-last > 25:
                save_factors(current, temperature)
                print(json.dumps(dict(temperature=temperature, evaluations=function.evaluations,
                    numerical_max=function.last_maximum, seconds=now-tick)), flush=True)
                last = now

        result = minimize(function, x, jac=True, method='L-BFGS-B', callback=callback,
            options=dict(maxiter=args.iterations, maxls=30, maxcor=15, ftol=1e-14, gtol=1e-8))
        x = result.x
        save_factors(x, temperature)
        function(x)
        factors = function.factors(x)
        bound, cert = certify_expanded(patterns, inherited, factors, extras,
            states, restrictions, incumbent['root_state_count'], args.digits)
        cert.update(coefficient=data['coefficient'], summands=2, tuples=data['tuples'],
            cover6=str(args.cover6), cover7=str(args.cover7),
            search=dict(method='Full-cover Gram-factor refinement', extra_rank=args.extra_rank))
        if bound < best:
            checked = verify(data, states, restrictions, cert)
            checked.update(complete_cover_reenumerated=True, coverage=meta['meaning']+'; complete cover re-enumerated')
            save(args.output_dir/'certificate.json', cert); save(args.output_dir/'verification.json', checked)
            best = bound
        row = dict(temperature=temperature, iterations=int(result.nit), evaluations=function.evaluations,
            seconds=time.monotonic()-tick, numerical_max=function.last_maximum,
            exact_bound=str(bound), exact_bound_decimal=float(bound), status=str(result.message))
        history.append(row)
        save(args.output_dir/'report.json', dict(history=history, certified_upper=str(best),
            extra_rank=args.extra_rank, cover6=str(args.cover6), cover7=str(args.cover7)))
        print(json.dumps(row), flush=True)
        if best < Q(str(args.target)):
            break


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/refine_sdp6.py <==
"""Search full-square PSD factors for an exact six-point upper certificate.

The numerical search is nonconvex; every saved bound is independently
checked on the full exact cover. No optimality claim is made.
"""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path
import time

from sdp6 import np, assemble, scores, certify, verify
from sdp7 import save
from flag_sdp import unpack
from scipy.optimize import minimize


class FactorObjective:
    def __init__(self, objective, blocks, temperature):
        self.objective, self.blocks, self.temperature = objective, blocks, temperature
        self.dimensions = [len(b['flags']) for b in blocks]
        self.offsets = np.cumsum([0]+[n*n for n in self.dimensions])

    def factors(self, x):
        return [x[self.offsets[i]:self.offsets[i+1]].reshape(n, n)
                for i, n in enumerate(self.dimensions)]

    def __call__(self, x):
        factors = self.factors(x)
        values = scores(self.objective, self.blocks, [f @ f.T for f in factors])
        self.maximum = float(np.max(values))
        weights = np.exp((values-self.maximum)/self.temperature)
        total = weights.sum()
        weights /= total
        gradients = [(2*unpack(b['operator'] @ weights, b['pairs'], len(b['flags'])) @ f).ravel()
                     for b, f in zip(self.blocks, factors)]
        return self.maximum+self.temperature*np.log(total), np.concatenate(gradients)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover', type=Path, required=True)
    p.add_argument('--certificate', type=Path, required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    p.add_argument('--temperatures', type=float, nargs='+', default=[1e-3, 1e-4, 1e-5, 1e-6])
    p.add_argument('--iterations', type=int, default=700)
    p.add_argument('--digits', type=int, default=10)
    p.add_argument('--stop-below', type=Q)
    args = p.parse_args()
    if min(args.temperatures) <= 0 or args.iterations < 1 or args.digits < 1:
        p.error('Require positive numerical limits')
    data = json.loads(args.cover.read_text())
    cert = json.loads(args.certificate.read_text())
    existing_path = args.output_dir/'certificate.json'
    if existing_path.exists():
        existing = json.loads(existing_path.read_text())
        if Q(existing['exact_bound']) < Q(cert['exact_bound']):
            cert = existing
    checked = verify(data, cert)
    patterns, objective, blocks = assemble(data)
    if len(blocks) != len(cert['blocks']) or any(
            json.loads(json.dumps(b['flags'])) != old['flags'] for b, old in zip(blocks, cert['blocks'])):
        raise ValueError('Flag basis mismatch')
    factors = []
    for old in cert['blocks']:
        factor = np.array([[float(Q(v)) for v in row] for row in old['L']])
        eigenvalues, vectors = np.linalg.eigh(factor @ factor.T)
        factors.append(vectors*np.sqrt(np.maximum(eigenvalues, 1e-8)))
    x = np.concatenate([f.ravel() for f in factors])
    best = Q(cert['exact_bound'])
    args.output_dir.mkdir(parents=True, exist_ok=True)
    save(args.output_dir/'certificate.json', cert)
    save(args.output_dir/'verification.json', checked)
    history = []
    print(json.dumps(dict(baseline=float(best), variables=len(x), patterns=len(patterns))), flush=True)
    for temperature in args.temperatures:
        function = FactorObjective(objective, blocks, temperature)
        tick = last = time.monotonic()
        def callback(current):
            nonlocal last
            if time.monotonic()-last > 25:
                print(json.dumps(dict(temperature=temperature, numerical_max=function.maximum,
                                      seconds=time.monotonic()-tick)), flush=True)
                last = time.monotonic()
        result = minimize(function, x, jac=True, method='L-BFGS-B', callback=callback,
                          options=dict(maxiter=args.iterations, maxls=40, maxcor=15, ftol=1e-14, gtol=1e-8))
        x = result.x
        bound, candidate = certify(patterns.tolist(), blocks,
                                  [f @ f.T for f in function.factors(x)], args.digits)
        candidate.update(summands=2, coefficient=data['coefficient'], tuples=data['tuples'],
                         exact_bound=str(bound), search='Full-square PSD factor refinement; all six-point rows')
        row = dict(temperature=temperature, iterations=int(result.nit), exact_bound=str(bound),
                   decimal_bound=float(bound), status=str(result.message), seconds=time.monotonic()-tick)
        history.append(row)
        if bound < best:
            checked = verify(data, candidate)
            save(args.output_dir/'certificate.json', candidate)
            save(args.output_dir/'verification.json', checked)
            best = bound
        save(args.output_dir/'report.json', dict(method=__doc__, cover=str(args.cover),
             seed=str(args.certificate), exact_bound=str(best), decimal_bound=float(best), history=history))
        print(json.dumps(row), flush=True)
        if args.stop_below is not None and best < args.stop_below:
            break


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/refine_sdp7.py <==
"""Refine every seven-point PSD matrix through unrestricted square factors.

This is a nonconvex numerical search for rigorous certificates, not a proof
of convergence to the unrestricted convex SDP optimum. Every matrix is L L^T
with a full square L; inherited matrices are not restricted to seed rays.
The smooth maximum uses ALL seven-point rows. An independent exact verifier
checks any improved bound before it is saved.
"""
import argparse
from fractions import Fraction
import json
from pathlib import Path
import time

from sdp7 import (np, assemble, root_block, unpack, scores, root_scores,
                  enumerate_seven, certificate_matrices, exact_certificate, save)
from verify_sdp7 import verify
from scipy.optimize import minimize


class FactorObjective:
    def __init__(self, objective6, blocks6, root, restrictions, temperature):
        self.objective6, self.blocks6, self.root = objective6, blocks6, root
        self.restrictions, self.temperature = restrictions, temperature
        self.blocks = blocks6+[root]
        self.dimensions = [len(b['flags']) for b in self.blocks]
        self.offsets = np.cumsum([0]+[n*n for n in self.dimensions])
        self.evaluations = 0

    def factors(self, x):
        return [x[self.offsets[i]:self.offsets[i+1]].reshape(n,n)
                for i,n in enumerate(self.dimensions)]

    def __call__(self, x):
        factors = self.factors(x)
        matrices = [factor @ factor.T for factor in factors]
        value6 = scores(self.objective6, self.blocks6, matrices[:-1])
        root_coeff = np.array([matrices[-1][i,j]*(1 if i==j else np.sqrt(2))
                               for i,j in self.root['pairs']])
        values = value6[self.restrictions].mean(axis=1)+self.root['operator'].T @ root_coeff
        maximum = float(np.max(values))
        exponents = np.exp((values-maximum)/self.temperature)
        weights = exponents/exponents.sum()
        objective = maximum+self.temperature*np.log(exponents.sum())
        weights6 = np.bincount(self.restrictions.ravel(),
                               weights=np.repeat(weights/7,7), minlength=len(value6))
        gradients = []
        for block,factor in zip(self.blocks6,factors[:-1]):
            moment = unpack(block['operator'] @ weights6,block['pairs'],len(block['flags']))
            gradients.append((2*moment @ factor).ravel())
        moment = unpack(self.root['operator'] @ weights,self.root['pairs'],self.dimensions[-1])
        gradients.append((2*moment @ factors[-1]).ravel())
        self.evaluations += 1
        self.last_maximum = maximum
        return objective,np.concatenate(gradients)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6',type=Path,required=True)
    p.add_argument('--cover7',type=Path,required=True)
    p.add_argument('--certificate',type=Path,required=True)
    p.add_argument('--output-dir',type=Path,required=True)
    p.add_argument('--temperatures',type=float,nargs='+',default=[1e-4,1e-5,1e-6,1e-7])
    p.add_argument('--iterations',type=int,default=300)
    p.add_argument('--digits',type=int,default=10)
    p.add_argument('--stop-below',type=Fraction,help='Stop after an exact upper is strictly below this value')
    p.add_argument('--initial-eigenvalue-floor',type=float,default=1e-10,
                   help='Initial Gram eigenvalue floor; larger values explore new PSD directions')
    args=p.parse_args()
    if min(args.temperatures)<=0 or args.iterations<=0 or args.digits<=0 or args.initial_eigenvalue_floor<0:
        p.error('Temperatures, iterations and digits must be positive')
    data=json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states,restrictions=archive['states'],archive['restrictions']
        states6=archive['states6']
    rebuilt,restrictions2,states62,meta=enumerate_seven(data,max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states,rebuilt)
            or not np.array_equal(restrictions,restrictions2) or not np.array_equal(states6,states62)):
        raise ValueError('Cover failed complete re-enumeration')
    certificate=json.loads(args.certificate.read_text())
    if certificate.get('format_version') != 2:
        raise ValueError('Use refine_expanded_sdp7.py for certificates with extra PSD blocks')
    verify(data,states,restrictions,certificate)
    existing_path=args.output_dir/'certificate.json'
    prior_history=[]
    if existing_path.exists():
        existing=json.loads(existing_path.read_text())
        verify(data,states,restrictions,existing)
        if Fraction(existing['exact_bound'])<Fraction(certificate['exact_bound']):
            certificate=existing
        report_path=args.output_dir/'report.json'
        if report_path.exists():
            prior_history=json.loads(report_path.read_text()).get('history',[])
    patterns,objective,blocks=assemble(data)
    for block,saved in zip(blocks,certificate['inherited']['blocks']):
        if json.loads(json.dumps(block['flags']))!=saved['flags']:
            raise ValueError('Starting certificate flag basis mismatch')
    if len(blocks)!=len(certificate['inherited']['blocks']):
        raise ValueError('Starting certificate block count mismatch')
    state_count=certificate['root_state_count']
    root=root_block(states,state_count)
    matrices=certificate_matrices(certificate)
    # Full square factors cover the entire PSD cone, including new directions
    # absent from low-rank seed factors. A tiny positive eigenvalue floor keeps
    # those directions available to first-order optimization.
    factors=[]
    for matrix in matrices:
        eigenvalues,vectors=np.linalg.eigh((matrix+matrix.T)/2)
        factors.append(vectors*np.sqrt(np.maximum(eigenvalues,args.initial_eigenvalue_floor)))
    x=np.concatenate([factor.ravel() for factor in factors])
    best=Fraction(certificate['exact_bound'])
    args.output_dir.mkdir(parents=True,exist_ok=True)

    def accept(cert):
        checked=verify(data,states,restrictions,cert)
        checked.update(complete_cover_reenumerated=True,
                       coverage=meta['meaning']+'; complete cover re-enumerated')
        save(args.output_dir/'certificate.json',cert)
        save(args.output_dir/'verification.json',checked)

    accept(certificate)
    history=prior_history
    print(json.dumps(dict(baseline=float(best),variables=len(x),patterns=len(states))),flush=True)
    for temperature in args.temperatures:
        objective_function=FactorObjective(objective,blocks,root,restrictions,temperature)
        tick=time.monotonic()
        last_report=tick

        def callback(current):
            nonlocal last_report
            now=time.monotonic()
            if now-last_report>25:
                print(json.dumps(dict(temperature=temperature,
                     evaluations=objective_function.evaluations,
                     numerical_max=objective_function.last_maximum,
                     seconds=now-tick)),flush=True)
                last_report=now

        result=minimize(objective_function,x,jac=True,method='L-BFGS-B',callback=callback,
                        options=dict(maxiter=args.iterations,maxls=40,maxcor=15,
                                     ftol=1e-14,gtol=1e-8))
        x=result.x
        objective_function(x)
        factors=objective_function.factors(x)
        matrices=[factor @ factor.T for factor in factors]
        bound,cert=exact_certificate(patterns,blocks,matrices,states,restrictions,state_count,
                                     digits=args.digits)
        cert.update(coefficient=data['coefficient'],summands=2,tuples=data['tuples'],
                    cover6=str(args.cover6),cover7=str(args.cover7),
                    search='Unrestricted full square PSD factors; full-cover smooth maximum')
        row=dict(temperature=temperature,iterations=int(result.nit),
                 evaluations=objective_function.evaluations,status=str(result.message),
                 seconds=time.monotonic()-tick,numerical_max=objective_function.last_maximum,
                 exact_bound=str(bound),exact_bound_decimal=float(bound))
        history.append(row)
        print(json.dumps(row),flush=True)
        if bound<best:
            accept(cert)
            best=bound
        save(args.output_dir/'report.json',dict(method='Full PSD factor refinement (nonconvex)',
             unrestricted_matrix_entries=True,all_cover_rows=True,patterns=len(states),
             iterations_per_temperature=args.iterations,temperatures=args.temperatures,
             cover6=str(args.cover6),cover7=str(args.cover7),seed_certificate=str(args.certificate),
             exact_bound=str(best),exact_bound_decimal=float(best),history=history))
        if args.stop_below is not None and best < args.stop_below:
            break


if __name__=='__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/repair_primal_sdp7.py <==
"""Convex projected-gradient repair of a near-feasible seven-point primal.

Minimizes squared distance of the moment matrices to the shifted PSD cones
over nonnegative weights with total mass one and a target objective. Success
is accepted only after independent exact rational PSD verification.
"""
import argparse
from fractions import Fraction
import json
from pathlib import Path
import time

from sdp7 import np,sparse,assemble,root_block,restricted_blocks,unpack,save,enumerate_seven
from verify_sdp7 import verify
from verify_primal_sdp7 import verify_primal


def simplex_projection(z):
    ordered=np.sort(z)[::-1]
    cumulative=np.cumsum(ordered)-1
    good=np.flatnonzero(ordered>cumulative/np.arange(1,len(z)+1))
    threshold=cumulative[good[-1]]/(good[-1]+1)
    return np.maximum(z-threshold,0)


def project_weights(z,objective,target):
    """Euclidean projection onto the probability simplex and objective halfspace."""
    p=simplex_projection(z)
    if float(objective @ p)>=target:
        return p
    if target>float(np.max(objective)):
        raise ValueError('Target exceeds every available row objective')
    lo,hi=0.,1.
    while float(objective @ simplex_projection(z+hi*objective))<target:
        hi*=2
    multiplier=(lo+hi)/2
    for _ in range(60):
        p=simplex_projection(z+multiplier*objective)
        value=float(objective @ p)
        if abs(value-target)<2e-14:
            return p
        if value<target:
            lo=multiplier
        else:
            hi=multiplier
        selected=objective[p>0]
        slope=float(np.sum((selected-selected.mean())**2)) if len(selected) else 0.
        new=multiplier+(target-value)/slope if slope>1e-30 else (lo+hi)/2
        multiplier=new if lo<new<hi else (lo+hi)/2
    return simplex_projection(z+hi*objective)


class RepairObjective:
    def __init__(self,blocks,margin):
        self.blocks=blocks
        self.margin=margin

    def __call__(self,w):
        value=0.
        gradient=np.zeros(len(w))
        minimum=float('inf')
        for b in self.blocks:
            matrix=unpack(b['operator'] @ w,b['pairs'],len(b['flags']))
            eigenvalues,vectors=np.linalg.eigh((matrix+matrix.T)/2)
            minimum=min(minimum,float(eigenvalues[0]))
            negative=np.minimum(eigenvalues-self.margin,0)
            value+=.5*float(negative @ negative)
            if np.any(negative):
                correction=(vectors*negative) @ vectors.T
                packed=np.array([correction[i,j]*(1 if i==j else np.sqrt(2)) for i,j in b['pairs']])
                gradient+=b['operator'].T @ packed
        return value,gradient,minimum


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6',type=Path,required=True)
    p.add_argument('--cover7',type=Path,required=True)
    p.add_argument('--upper-certificate',type=Path,required=True)
    p.add_argument('--primal',type=Path,required=True)
    p.add_argument('--output-dir',type=Path,required=True)
    p.add_argument('--tolerance',type=float,default=1e-5)
    p.add_argument('--margin',type=float,default=1e-11)
    p.add_argument('--iterations',type=int,default=10000)
    p.add_argument('--gap-fraction',type=float,default=.95,
                   help='Seek a lower point this fraction of the allowed gap below the upper')
    p.add_argument('--extra-primal',type=Path,
                   help='Allow additional row indices from another primal, initially with zero weight')
    args=p.parse_args()
    data=json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states,restrictions,states6=archive['states'],archive['restrictions'],archive['states6']
    rebuilt,rr,ss,meta=enumerate_seven(data,max_leaves=len(states)+1)
    if not meta['complete'] or not np.array_equal(states,rebuilt) or not np.array_equal(rr,restrictions) or not np.array_equal(ss,states6):
        raise ValueError('Archive failed complete re-enumeration')
    upper=json.loads(args.upper_certificate.read_text())
    verify(data,states,restrictions,upper)
    _,objective6,blocks=assemble(data)
    def check_basis(certificate):
        if (len(blocks)!=len(certificate['inherited']['blocks']) or
                any(json.loads(json.dumps(b['flags']))!=saved['flags']
                    for b,saved in zip(blocks,certificate['inherited']['blocks']))):
            raise ValueError('Upper certificate uses a different SDP flag basis')
    check_basis(upper)
    with np.load(args.primal) as saved:
        indices=saved['indices']
        w=np.maximum(saved['weights'],0)
    if args.extra_primal:
        with np.load(args.extra_primal) as saved:
            combined=np.union1d(indices,saved['indices'])
        expanded=np.zeros(len(combined))
        expanded[np.searchsorted(combined,indices)]=w
        indices,w=combined,expanded
    w/=sum(w)
    objective=objective6[restrictions[indices]].mean(axis=1)
    if not 0<args.gap_fraction<1:
        p.error('Require 0<gap-fraction<1')
    target=float(Fraction(upper['exact_bound']))-args.gap_fraction*args.tolerance
    w=project_weights(w,objective,target)
    local=restricted_blocks(blocks,states[indices],restrictions[indices],upper['root_state_count'])
    function=RepairObjective(local,args.margin)
    # A power estimate initializes a backtracking Lipschitz bound.
    rng=np.random.default_rng(774)
    direction=rng.normal(size=len(w));direction/=np.linalg.norm(direction)
    for _ in range(30):
        transformed=sum((b['operator'].T @ (b['operator'] @ direction) for b in local),np.zeros(len(w)))
        lipschitz=float(np.linalg.norm(transformed))
        direction=transformed/max(lipschitz,1e-30)
    lipschitz=max(lipschitz,1e-10)
    y=w.copy();acceleration=1.
    args.output_dir.mkdir(parents=True,exist_ok=True)
    tick=time.monotonic();history=[]
    print(json.dumps(dict(columns=len(w),target=target,upper=float(Fraction(upper['exact_bound'])),
                         initial=function(w)[0],lipschitz=lipschitz)),flush=True)
    for iteration in range(args.iterations):
        # The global operator norm is overly conservative near a PSD face.
        # Try a larger step and retain it only when the quadratic upper model
        # passes an actual objective check.
        lipschitz=max(lipschitz*.8,1e-12)
        value,gradient,_=function(y)
        while True:
            candidate=project_weights(y-gradient/lipschitz,objective,target)
            next_value,_,minimum=function(candidate)
            delta=candidate-y
            if next_value<=value+float(gradient @ delta)+.5*lipschitz*float(delta @ delta)+1e-10*max(value,next_value)+1e-28:
                break
            lipschitz*=2
        next_acceleration=(1+np.sqrt(1+4*acceleration**2))/2
        if float((y-candidate) @ (candidate-w))>0:
            next_acceleration=1.
        y=candidate+((acceleration-1)/next_acceleration)*(candidate-w)
        w=candidate;acceleration=next_acceleration
        if (iteration+1)%250==0 or minimum>0:
            refreshed=json.loads(args.upper_certificate.read_text())
            if Fraction(refreshed['exact_bound'])<Fraction(upper['exact_bound']):
                verify(data,states,restrictions,refreshed)
                check_basis(refreshed)
                upper=refreshed
                target=float(Fraction(upper['exact_bound']))-args.gap_fraction*args.tolerance
            row=dict(iteration=iteration+1,objective=float(objective @ w),
                     psd_distance_squared=2*next_value,minimum_eigenvalue=minimum,
                     seconds=time.monotonic()-tick)
            if minimum>0:
                integers=[max(0,int(round(float(v)*10**20))) for v in w]
                try:
                    checked=verify_primal(data,states,restrictions,upper,indices.tolist(),integers)
                    temporary=args.output_dir/'primal.tmp.npz'
                    np.savez_compressed(temporary,indices=indices,weights=w)
                    temporary.replace(args.output_dir/'primal.npz')
                    save(args.output_dir/'primal_certificate.json',dict(coefficient=data['coefficient'],
                         indices=indices.tolist(),weight_numerators=integers))
                    save(args.output_dir/'optimality_verification.json',checked)
                    row.update(certified_gap=checked['gap'],exact_primal_psd=True)
                    history.append(row)
                    save(args.output_dir/'report.json',dict(status='Exact primal verified',history=history))
                    print(json.dumps(row),flush=True)
                    if checked['gap']<=args.tolerance:
                        break
                except ValueError as exc:
                    row['exact_check_failure']=str(exc)
            history.append(row)
            print(json.dumps(row),flush=True)
            temporary=args.output_dir/'primal.tmp.npz'
            np.savez_compressed(temporary,indices=indices,weights=w)
            temporary.replace(args.output_dir/'primal.npz')
            save(args.output_dir/'report.json',dict(status='Repair in progress',history=history))


if __name__=='__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/results/multinacci_families.json <==
{
  "rows": [
    {
      "family": "multinacci",
      "index": 1,
      "polynomial": [
        -1,
        1
      ],
      "root_bracket": [
        "680564733841876926926749214863536422911/680564733841876926926749214863536422912",
        "340282366920938463463374607431768211457/340282366920938463463374607431768211456"
      ],
      "root_approx": 1.0,
      "c": "100001/100000",
      "selected_ordered_successes": 3,
      "selected_base_exact": "2875425274570767233311395643461/8000000000000000000000000000000",
      "uniform_right_lower_exact": "318489355296224472759/739811169963775527241",
      "uniform_right_lower": 0.43050087404306037,
      "sampled_law": {
        "support": [
          0.0,
          1.0
        ],
        "support_exact": [
          "0",
          "1"
        ],
        "masses": [
          0.54858377105,
          0.45141622895
        ],
        "masses_exact": [
          "10971675421/20000000000",
          "9028324579/20000000000"
        ],
        "value": 0.43050087404306037,
        "value_exact": "318489355296224472759/739811169963775527241",
        "base_exact": "2875425274570767233311395643461/8000000000000000000000000000000",
        "rho_exact": "1/400000",
        "slack_exact": "1/100000",
        "terms": [
          {
            "powers": [
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              1
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "318489355296224472759/739811169963775527241",
        "lower": 0.43050087404306037,
        "base_exact": "2875425274570767233311395643461/8000000000000000000000000000000",
        "slack_exact": "1/100000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "multinacci",
      "index": 2,
      "polynomial": [
        -1,
        -1,
        1
      ],
      "root_bracket": [
        "1101176870900682673258221954631561089127/680564733841876926926749214863536422912",
        "550588435450341336629110977315780544565/340282366920938463463374607431768211456"
      ],
      "root_approx": 1.618033988749895,
      "c": "1618043988749/1000000000000",
      "selected_ordered_successes": 13,
      "selected_base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
      "uniform_right_lower_exact": "60726069963935855546333860589917329/120704158314985141717385848649808136",
      "uniform_right_lower": 0.5030984086353292,
      "sampled_law": {
        "support": [
          0.0,
          0.6180370789313654,
          1.0
        ],
        "support_exact": [
          "0",
          "2000022360777774038585001/3236087977498000000000000",
          "1"
        ],
        "masses": [
          0.325121795708,
          0.285237091374,
          0.389641112918
        ],
        "masses_exact": [
          "81280448927/250000000000",
          "142618545687/500000000000",
          "194820556459/500000000000"
        ],
        "value": 0.5030984086353292,
        "value_exact": "60726069963935855546333860589917329/120704158314985141717385848649808136",
        "base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
        "rho_exact": "22360777774038585001/12944351909992000000000000",
        "slack_exact": "22360777774038585001/3236087977498000000000000",
        "terms": [
          {
            "powers": [
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "60726069963935855546333860589917329/120704158314985141717385848649808136",
        "lower": 0.5030984086353292,
        "base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
        "slack_exact": "22360777774038585001/3236087977498000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "multinacci",
      "index": 3,
      "polynomial": [
        -1,
        -1,
        -1,
        1
      ],
      "root_bracket": [
        "1251753701021215010210899151563686742093/680564733841876926926749214863536422912",
        "78234606313825938138181196972730421381/42535295865117307932921825928971026432"
      ],
      "root_approx": 1.8392867552141612,
      "c": "919648377607/500000000000",
      "selected_ordered_successes": 34,
      "selected_base_exact": "4303591464313813705926637350617299/8000000000000000000000000000000000",
      "uniform_right_lower_exact": "17353191388362152040026763510553625/31889969572202661549738444009782904",
      "uniform_right_lower": 0.5441582924396486,
      "sampled_law": {
        "support": [
          0.0,
          0.5436912942593807,
          0.839288670114112,
          1.0
        ],
        "support_exact": [
          "0",
          "709831026802104807980079556704467543/1305577327238687259046449000000000000",
          "709831026802104807980079556704467543/845753138435187259046449000000000000",
          "1"
        ],
        "masses": [
          0.225133703326,
          0.204448129677,
          0.2410870859,
          0.329331081097
        ],
        "masses_exact": [
          "112566851663/500000000000",
          "204448129677/1000000000000",
          "2410870859/10000000000",
          "329331081097/1000000000000"
        ],
        "value": 0.5441582924396486,
        "value_exact": "17353191388362152040026763510553625/31889969572202661549738444009782904",
        "base_exact": "4303591464313813705926637350617299/8000000000000000000000000000000000",
        "rho_exact": "6837998604807980079556704467543/3383012553740749036185796000000000000",
        "slack_exact": "6837998604807980079556704467543/845753138435187259046449000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              0,
              1,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "17353191388362152040026763510553625/31889969572202661549738444009782904",
        "lower": 0.5441582924396486,
        "base_exact": "4303591464313813705926637350617299/8000000000000000000000000000000000",
        "slack_exact": "6837998604807980079556704467543/845753138435187259046449000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "multinacci",
      "index": 4,
      "polynomial": [
        -1,
        -1,
        -1,
        -1,
        1
      ],
      "root_bracket": [
        "1311830702808259558134366792883155457735/680564733841876926926749214863536422912",
        "655915351404129779067183396441577728869/340282366920938463463374607431768211456"
      ],
      "root_approx": 1.9275619754829254,
      "c": "963785987741/500000000000",
      "selected_ordered_successes": 70,
      "selected_base_exact": "566581451332411684569393800099864419/1000000000003000000000003000000000001",
      "uniform_right_lower_exact": "566581451332411684569393800099864419/995018529283006137527476093615485849",
      "uniform_right_lower": 0.5694179903772052,
      "sampled_law": {
        "support": [
          0.0,
          0.5187923101228078,
          0.7879352094394887,
          0.9275631469381029,
          1.0
        ],
        "support_exact": [
          "0",
          "276798705242171744315358762146436146567486284187/533544348752294270469411723892570007000000000000",
          "405174066158342281360618327445300116086273757214137624151567/514222567165858514404256986039006153567486284187000000000000",
          "830396115726515232946076286439308439702458852561/895244834238685310266694671677710021000000000000",
          "1"
        ],
        "masses": [
          0.1707861023778292,
          0.15832955338284166,
          0.17701255489882298,
          0.20873479588379126,
          0.28513699345671484
        ],
        "masses_exact": [
          "170786102378/1000000000001",
          "158329553383/1000000000001",
          "177012554899/1000000000001",
          "208734795884/1000000000001",
          "285136993457/1000000000001"
        ],
        "value": 0.5694179903772052,
        "value_exact": "566581451332411684569393800099864419/995018529283006137527476093615485849",
        "base_exact": "566581451332411684569393800099864419/1000000000003000000000003000000000001",
        "rho_exact": "7903708317731804535786439308439702458852561/3580979336954741241066778686710840084000000000000",
        "slack_exact": "7903708317731804535786439308439702458852561/895244834238685310266694671677710021000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              0,
              0,
              1,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              2,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              0,
              1,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              0,
              1,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              0,
              1,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "566581451332411684569393800099864419/995018529283006137527476093615485849",
        "lower": 0.5694179903772052,
        "base_exact": "566581451332411684569393800099864419/1000000000003000000000003000000000001",
        "slack_exact": "7903708317731804535786439308439702458852561/895244834238685310266694671677710021000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "intermediate",
      "index": 1,
      "polynomial": [
        -2,
        0,
        -1,
        1
      ],
      "root_bracket": [
        "1153979697732266051332626804099108927019/680564733841876926926749214863536422912",
        "576989848866133025666313402049554463511/340282366920938463463374607431768211456"
      ],
      "root_approx": 1.695620769559862,
      "c": "1695630769559/1000000000000",
      "selected_ordered_successes": 30,
      "selected_base_exact": "98253028563278739096195178412618187/200000000000000000000000000000000000",
      "uniform_right_lower_exact": "491265142816393695480975892063090935/968823595464261753990579169293808264",
      "uniform_right_lower": 0.5070738833326811,
      "sampled_law": {
        "support": [
          0.0,
          0.5897552105933537,
          0.695621667141199,
          1.0
        ],
        "support_exact": [
          "0",
          "7391313881000608710562396896555343879/12532850491586493122108962000000000000",
          "4000052341882608710562396896555343879/5750327413350493122108962000000000000",
          "1"
        ],
        "masses": [
          0.314732802846,
          0.205186718853,
          0.102593377156,
          0.377487101145
        ],
        "masses_exact": [
          "157366401423/500000000000",
          "205186718853/1000000000000",
          "25648344289/250000000000",
          "75497420229/200000000000"
        ],
        "value": 0.5070738833326811,
        "value_exact": "491265142816393695480975892063090935/968823595464261753990579169293808264",
        "base_exact": "98253028563278739096195178412618187/200000000000000000000000000000000000",
        "rho_exact": "52341882608710562396896555343879/29565046156472000000000000000000000000",
        "slack_exact": "52341882608710562396896555343879/7391261539118000000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "491265142816393695480975892063090935/968823595464261753990579169293808264",
        "lower": 0.5070738833326811,
        "base_exact": "98253028563278739096195178412618187/200000000000000000000000000000000000",
        "slack_exact": "52341882608710562396896555343879/7391261539118000000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "intermediate",
      "index": 2,
      "polynomial": [
        -2,
        -1,
        0,
        -1,
        1
      ],
      "root_bracket": [
        "1174205675854201804238944121835222113833/680564733841876926926749214863536422912",
        "293551418963550451059736030458805528459/170141183460469231731687303715884105728"
      ],
      "root_approx": 1.7253401733376004,
      "c": "1725350173337/1000000000000",
      "selected_ordered_successes": 55,
      "selected_base_exact": "493143945873372736733445106495082923/1000000000003000000000003000000000001",
      "uniform_right_lower_exact": "493143945873372736733445106495082923/969876874111868949728034896356237104",
      "uniform_right_lower": 0.5084603613473639,
      "sampled_law": {
        "support": [
          0.0,
          0.579596137924321,
          0.6718627851874376,
          0.7253398408535715,
          1.0
        ],
        "support_exact": [
          "0",
          "16855173271533080373285980203576383584007448993761/29080893002316542536819833913299167506000000000000",
          "33710529666414387799530645102366063626001751410006727581550457/50174723782341597008444634147050269686014897987522000000000000",
          "7450806483591048481854842203576383584007448993761/10272159426432478753957557913299167506000000000000",
          "1"
        ],
        "masses": [
          0.31114776011268885,
          0.1825015474878175,
          0.0668001940179332,
          0.0668002199849332,
          0.3727502783966273
        ],
        "masses_exact": [
          "311147760113/1000000000001",
          "182501547488/1000000000001",
          "66800194018/1000000000001",
          "66800219985/1000000000001",
          "372750278397/1000000000001"
        ],
        "value": 0.5084603613473639,
        "value_exact": "493143945873372736733445106495082923/969876874111868949728034896356237104",
        "base_exact": "493143945873372736733445106495082923/1000000000003000000000003000000000001",
        "rho_exact": "106136917048481854842203576383584007448993761/67420268538464127565724552000000000000000000000000",
        "slack_exact": "106136917048481854842203576383584007448993761/16855067134616031891431138000000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "493143945873372736733445106495082923/969876874111868949728034896356237104",
        "lower": 0.5084603613473639,
        "base_exact": "493143945873372736733445106495082923/1000000000003000000000003000000000001",
        "slack_exact": "106136917048481854842203576383584007448993761/16855067134616031891431138000000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "intermediate",
      "index": 3,
      "polynomial": [
        -2,
        -1,
        -1,
        0,
        -1,
        1
      ],
      "root_bracket": [
        "1183661556548756855017923204365767182397/680564733841876926926749214863536422912",
        "18494711821074325859655050068215112225/10633823966279326983230456482242756608"
      ],
      "root_approx": 1.739234341260724,
      "c": "86962217063/50000000000",
      "selected_ordered_successes": 88,
      "selected_base_exact": "493944836144780432326982586906209328/1000000000003000000000003000000000001",
      "uniform_right_lower_exact": "493944836144780432326982586906209328/970318880118646973873431854824794345",
      "uniform_right_lower": 0.5090541328891619,
      "sampled_law": {
        "support": [
          0.0,
          0.5749658058239684,
          0.6611708364174954,
          0.7107354827115724,
          0.7392332878320248,
          1.0
        ],
        "support_exact": [
          "0",
          "10493559416654195621202351483144327760009265377195121543/18250753888948492119755119938683603135854896100000000000",
          "1049361438972564772953142166103469635631324039342324884027033488209/1587126021254130168544689730513402746379160952719512154300000000000",
          "98095709594373953294002418145600558331609806787352816042825187761601109110167/138019997566637219202240083160893504061364932070208096117703348820900000000000",
          "4227697727307415263821681787799092760009265377195121543/5719030510254931404993780547993133135854896100000000000",
          "1"
        ],
        "masses": [
          0.3096183992856904,
          0.17541056927182458,
          0.048113766389951886,
          0.048113766389951886,
          0.048113766389951886,
          0.37062973227262935
        ],
        "masses_exact": [
          "309618399286/1000000000001",
          "175410569272/1000000000001",
          "48113766390/1000000000001",
          "48113766390/1000000000001",
          "48113766390/1000000000001",
          "370629732273/1000000000001"
        ],
        "value": 0.5090541328891619,
        "value_exact": "493944836144780432326982586906209328/970318880118646973873431854824794345",
        "base_exact": "493944836144780432326982586906209328/1000000000003000000000003000000000001",
        "rho_exact": "63214891833177329431787799092760009265377195121543/41973984807049449775491678781380940000000000000000000000",
        "slack_exact": "63214891833177329431787799092760009265377195121543/10493496201762362443872919695345235000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "493944836144780432326982586906209328/970318880118646973873431854824794345",
        "lower": 0.5090541328891619,
        "base_exact": "493944836144780432326982586906209328/1000000000003000000000003000000000001",
        "slack_exact": "63214891833177329431787799092760009265377195121543/10493496201762362443872919695345235000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "intermediate",
      "index": 4,
      "polynomial": [
        -2,
        -1,
        -1,
        -1,
        0,
        -1,
        1
      ],
      "root_bracket": [
        "1188491625012454163175439938689107816513/680564733841876926926749214863536422912",
        "297122906253113540793859984672276954129/170141183460469231731687303715884105728"
      ],
      "root_approx": 1.7463314890021755,
      "c": "873170744501/500000000000",
      "selected_ordered_successes": 129,
      "selected_base_exact": "494378633976913844213124187318428363/1000000000000000000000000000000000000",
      "uniform_right_lower_exact": "164792877992304614737708062439476121/323518850986449954091020423165903399",
      "uniform_right_lower": 0.509376431975541,
      "sampled_law": {
        "support": [
          0.0,
          0.5726290761139678,
          0.6558076257520159,
          0.703437800126206,
          0.7307120615888997,
          0.7463300043764127,
          1.0
        ],
        "support_exact": [
          "0",
          "985771079065338453454713811620329817724500407493988469164211363228217001/1721482754167978668964246379970094261815315676135232406222501000000000000",
          "328592056332128277199729005338564512968838071982058685784994860160907791511318487167/501049459367495298397932678049627113568142401565112359499320954409405667000000000000",
          "923265762384591496871260948018397081475277712089648967171153194597583223409848954223203212956001/1312505188403218254785220087155608942139191738110585799715216512096831875033955461501000000000000",
          "837426078608974398156980589540691511980624437647643783633821758624550524530085223215030617585806642125700501/1146041132519463354915204529352803167445691081536408417806574075645999160926826684973703212956001000000000000",
          "378814664754892060116326792414715840351818168493488469164211363228217001/507569925547085882287472341558866307069951198134232406222501000000000000",
          "1"
        ],
        "masses": [
          0.308789755987,
          0.172198709445,
          0.037389333578,
          0.03738936508,
          0.037389368326,
          0.037389453812,
          0.369454013772
        ],
        "masses_exact": [
          "308789755987/1000000000000",
          "34439741889/200000000000",
          "18694666789/500000000000",
          "934734127/25000000000",
          "18694684163/500000000000",
          "9347363453/250000000000",
          "92363503443/250000000000"
        ],
        "value": 0.509376431975541,
        "value_exact": "164792877992304614737708062439476121/323518850986449954091020423165903399",
        "base_exact": "494378633976913844213124187318428363/1000000000000000000000000000000000000",
        "rho_exact": "5829250554296732078212795219965101818168493488469164211363228217001/3943060999259136626890542395300439410490728956002000000000000000000000000",
        "slack_exact": "5829250554296732078212795219965101818168493488469164211363228217001/985765249814784156722635598825109852622682239000500000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              2,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "164792877992304614737708062439476121/323518850986449954091020423165903399",
        "lower": 0.509376431975541,
        "base_exact": "494378633976913844213124187318428363/1000000000000000000000000000000000000",
        "slack_exact": "5829250554296732078212795219965101818168493488469164211363228217001/985765249814784156722635598825109852622682239000500000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "intermediate",
      "index": 5,
      "polynomial": [
        -2,
        -1,
        -1,
        -1,
        -1,
        0,
        -1,
        1
      ],
      "root_bracket": [
        "1191075079419734764469768722423549742401/680564733841876926926749214863536422912",
        "297768769854933691117442180605887435601/170141183460469231731687303715884105728"
      ],
      "root_approx": 1.750127534078882,
      "c": "875068767039/500000000000",
      "selected_ordered_successes": 178,
      "selected_base_exact": "494655520889752812622865095085577891/1000000000000000000000000000000000000",
      "uniform_right_lower_exact": "494655520889752812622865095085577891/970729856209512911496008639000000000",
      "uniform_right_lower": 0.5095707294110373,
      "sampled_law": {
        "support": [
          0.0,
          0.5713870180668252,
          0.6529657702240755,
          0.6995785366888707,
          0.7262123100679163,
          0.741430413137214,
          0.7501257886565529,
          1.0
        ],
        "support_exact": [
          "0",
          "898923426089943412388403782863532338747026903116981657060222161571964082096450815679/1573230398428149055113330930188352593978005015579456593164347645209541761000000000000",
          "898928041006869311427739134221030762221689313564793005104916075265395256986185405233128379604481/1376684785020795117288935355492304688450930225268073067117945129386276723596450815679000000000000",
          "842777965938599202896347755810804741680036245668492353055434712303656953032125221452710229497293143149501759/1204693857429497959261460053847626220575274535077951222094263337563304499284410813072628379604481000000000000",
          "765565732260493564065229807835874563495830309769771447837731222855521073659754054014227972971139039563783433495291721601/1054189968480287629079692500351392824815732940699596731672210274236501922799330627989024419299533643149501759000000000000",
          "683961189775982900080122694234299160370311596203706006871945406098153712960878831402087280871318856882518609546738981033010713109439/922488715942927568154851078555748393457854746787093814068915165376083804672363016048865182620905861138534312995291721601000000000000",
          "336811720656110519546073678311513652025249461270992163830622661571964082096450815679/449006987560483269428670721084315220534450131887477606705148645209541761000000000000",
          "1"
        ],
        "masses": [
          0.308182721,
          0.169248205125,
          0.035491509261,
          0.028693929833,
          0.028693942728,
          0.028694085192,
          0.032415274092,
          0.368580332769
        ],
        "masses_exact": [
          "308182721/1000000000",
          "1353985641/8000000000",
          "35491509261/1000000000000",
          "28693929833/1000000000000",
          "3586742841/125000000000",
          "3586760649/125000000000",
          "8103818523/250000000000",
          "368580332769/1000000000000"
        ],
        "value": 0.509612792411311,
        "value_exact": "494696352699960291659624044904215023/970729856209512911496008639000000000",
        "base_exact": "494696352699960291659624044904215023/1000000000000000000000000000000000000",
        "rho_exact": "5273776301621061124660316112689829705709910742163830622661571964082096450815679/3595672609254567165309116490189678595669284772824957972918398000000000000000000000000",
        "slack_exact": "5273776301621061124660316112689829705709910742163830622661571964082096450815679/898918152313641791327279122547419648917321193206239493229599500000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              2,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              2,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "494696352699960291659624044904215023/970729856209512911496008639000000000",
        "lower": 0.509612792411311,
        "base_exact": "494696352699960291659624044904215023/1000000000000000000000000000000000000",
        "slack_exact": "5273776301621061124660316112689829705709910742163830622661571964082096450815679/898918152313641791327279122547419648917321193206239493229599500000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "intermediate",
      "index": 6,
      "polynomial": [
        -2,
        -1,
        -1,
        -1,
        -1,
        -1,
        0,
        -1,
        1
      ],
      "root_bracket": [
        "596246481265094672883924159198888137993/340282366920938463463374607431768211456",
        "1192492962530189345767848318397776275989/680564733841876926926749214863536422912"
      ],
      "root_approx": 1.7522109260619643,
      "c": "1752220926061/1000000000000",
      "selected_ordered_successes": 235,
      "selected_base_exact": "98967201692750054600533988758818489/200000000000000000000000000000000000",
      "uniform_right_lower_exact": "54981778718194474778074438199343605/107871004815921098143486849146134848",
      "uniform_right_lower": 0.5096993284897955,
      "sampled_law": {
        "support": [
          0.0,
          0.5707076276131913,
          0.6514139204802013,
          0.697473348071012,
          0.723759661004366,
          0.7387613725707526,
          0.7473229137230493,
          0.7522090219899692,
          1.0
        ],
        "support_exact": [
          "0",
          "206471476333796886688402729977789779170782960015100283409840014787976248990113750406471184924565281/361781525852913852145535779576397457184248614962918053778482046378732322915102173676042000000000000",
          "412945068281467347176701395449785433977927311939380266181371408708861852638655558907857124664764321101668688141/633921160261754322881705535436364722725589705612780893366587611460604702393534021841068369849130562000000000000",
          "774732416771155514105162393317476105905869874627047824943949273152050210832946486972431318598300624897077872466830028542601/1110769922483514752800252075457416846189584285951155306452289036508990828447049487008866619178659204203337376282000000000000",
          "1408663779578910643669663876938721201422940728082050219863020594018313439951601114708990647100164215418032782506660567117999386409624661/1946314302214769405157813184612232196401215376701946783284664144065021347974044634629771256375260453997493121215660057085202000000000000",
          "2519451579177027109907697706201347706463717018557126137681088585016703668010482347371967850033567947764958896402677379816092330716302301380843190321/3410372649032532270417193528190881054366497638870598156588594281892973623344815015882726180726458322833558686228981191321200772819249322000000000000",
          "4465797206046099228010638183371753081903429934819695996039543210721764805380068207304302965666868161368683552620299920021170333597999093995166573989288291855581/5975726321300889430586281718783281511057564580475009452082666161208715526386298375452768891765804452160139102752335950953385434251853924761686380642000000000000",
          "76294032870506022917724809884689628075365590985875194861225688912718788268113750406471184924565281/101426638926332124604179939390197154993413876904467876681253394628217401471102173676042000000000000",
          "1"
        ],
        "masses": [
          0.307799036332,
          0.167627494291,
          0.033912601172,
          0.023155464054,
          0.023155456466,
          0.023155473177,
          0.026586012478,
          0.026585955573,
          0.368022506457
        ],
        "masses_exact": [
          "76949759083/250000000000",
          "167627494291/1000000000000",
          "8478150293/250000000000",
          "11577732027/500000000000",
          "11577728233/500000000000",
          "23155473177/1000000000000",
          "13293006239/500000000000",
          "26585955573/1000000000000",
          "368022506457/1000000000000"
        ],
        "value": 0.5097623164734786,
        "value_exact": "494897159657571311100417415411857229/970839043343289883291381642315213632",
        "base_exact": "494897159657571311100417415411857229/1000000000000000000000000000000000000",
        "rho_exact": "1207389914198610085067194883327479147745855051891364373086912718788268113750406471184924565281/825881075775530752313270651131625806766540856640193568181867711501029842888000000000000000000000000",
        "slack_exact": "1207389914198610085067194883327479147745855051891364373086912718788268113750406471184924565281/206470268943882688078317662782906451691635214160048392045466927875257460722000000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              1,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              1,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              1,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              1,
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              0,
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              0,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              1,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              1,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              0,
              2,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              1,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              0,
              2,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              1,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              0,
              2,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              1,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              0,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              0,
              1,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              0,
              1,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              0,
              1,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              0,
              1,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0,
              0,
              0,
              0,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "494897159657571311100417415411857229/970839043343289883291381642315213632",
        "lower": 0.5097623164734786,
        "base_exact": "494897159657571311100417415411857229/1000000000000000000000000000000000000",
        "slack_exact": "1207389914198610085067194883327479147745855051891364373086912718788268113750406471184924565281/206470268943882688078317662782906451691635214160048392045466927875257460722000000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    },
    {
      "family": "limit",
      "index": null,
      "polynomial": [
        -1,
        1,
        -2,
        1
      ],
      "root_bracket": [
        "298576962963558646792069561675995134245/170141183460469231731687303715884105728",
        "1194307851854234587168278246703980536983/680564733841876926926749214863536422912"
      ],
      "root_approx": 1.7548776662466927,
      "c": "877443833123/500000000000",
      "selected_ordered_successes": 32,
      "selected_base_exact": "503504436096312294842624822630688153/1000000000003000000000003000000000001",
      "uniform_right_lower_exact": "71929205156616042120374974661526879/139325262544642719518814046415944631",
      "uniform_right_lower": 0.5162682190070765,
      "sampled_law": {
        "support": [
          0.0,
          0.5698462162437709,
          0.7548815909006397,
          1.0
        ],
        "support_exact": [
          "0",
          "250004024135786118018917147291231867/438721916561500000000000000000000000",
          "500012072407358354056751441873695601/662371527448166143866258000000000000",
          "1"
        ],
        "masses": [
          0.2913184603437087,
          0.15636765558284363,
          0.2136022176427864,
          0.3387116664306613
        ],
        "masses_exact": [
          "291318460344/1000000000001",
          "156367655583/1000000000001",
          "213602217643/1000000000001",
          "338711666431/1000000000001"
        ],
        "value": 0.5162682190070765,
        "value_exact": "71929205156616042120374974661526879/139325262544642719518814046415944631",
        "base_exact": "503504436096312294842624822630688153/1000000000003000000000003000000000001",
        "rho_exact": "4024135786118018917147291231867/3509775332492000000000000000000000000",
        "slack_exact": "4024135786118018917147291231867/877443833123000000000000000000000000",
        "terms": [
          {
            "powers": [
              0,
              0,
              1,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              0,
              2,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              1,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              1,
              1
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              1,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              0,
              2,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              0,
              2,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              1,
              0,
              0,
              2
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              0,
              1,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              0,
              2,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              1,
              1,
              0,
              1
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              1,
              1,
              0
            ],
            "coefficient": 4
          },
          {
            "powers": [
              1,
              2,
              0,
              0
            ],
            "coefficient": 2
          },
          {
            "powers": [
              2,
              0,
              0,
              1
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              0,
              1,
              0
            ],
            "coefficient": 1
          },
          {
            "powers": [
              2,
              1,
              0,
              0
            ],
            "coefficient": 1
          }
        ]
      },
      "sampled_verification": {
        "exact_lower": "71929205156616042120374974661526879/139325262544642719518814046415944631",
        "lower": 0.5162682190070765,
        "base_exact": "503504436096312294842624822630688153/1000000000003000000000003000000000001",
        "slack_exact": "4024135786118018917147291231867/877443833123000000000000000000000000",
        "exact_checked": true
      },
      "interpretation": "Uniform right-side constructive lower; no discontinuity or optimality claim"
    }
  ]
}


==> anc/proofs/s2/six_point_endpoints/two_against_one/results/phi_cplus_witness.json <==
{
  "c": "1618043988749/1000000000000",
  "event": "X1+X2<c*X3",
  "construction": "a=(1/c+c-1)/2",
  "support": [
    0.0,
    0.6180370789313654,
    1.0
  ],
  "support_exact": [
    "0",
    "2000022360777774038585001/3236087977498000000000000",
    "1"
  ],
  "masses": [
    0.325121795708,
    0.285237091374,
    0.389641112918
  ],
  "masses_exact": [
    "81280448927/250000000000",
    "142618545687/500000000000",
    "194820556459/500000000000"
  ],
  "value": 0.5030984086353292,
  "value_exact": "60726069963935855546333860589917329/120704158314985141717385848649808136",
  "base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
  "rho_exact": "22360777774038585001/12944351909992000000000000",
  "slack_exact": "22360777774038585001/3236087977498000000000000",
  "terms": [
    {
      "powers": [
        0,
        1,
        2
      ],
      "coefficient": 2
    },
    {
      "powers": [
        0,
        2,
        1
      ],
      "coefficient": 1
    },
    {
      "powers": [
        1,
        0,
        2
      ],
      "coefficient": 2
    },
    {
      "powers": [
        1,
        1,
        1
      ],
      "coefficient": 4
    },
    {
      "powers": [
        1,
        2,
        0
      ],
      "coefficient": 2
    },
    {
      "powers": [
        2,
        0,
        1
      ],
      "coefficient": 1
    },
    {
      "powers": [
        2,
        1,
        0
      ],
      "coefficient": 1
    }
  ],
  "verification": {
    "exact_lower": "60726069963935855546333860589917329/120704158314985141717385848649808136",
    "lower": 0.5030984086353292,
    "base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
    "slack_exact": "22360777774038585001/3236087977498000000000000",
    "exact_checked": true
  },
  "uniform_right_lower_bound": {
    "statement": "S2(c) >= value_exact for every c > phi",
    "root_polynomial": "c^2-c-1",
    "root_bracket": [
      "1618023988749/1000000000000",
      "1618043988749/1000000000000"
    ],
    "support_formula": "[0, (1/c+c-1)/2, 1]",
    "masses_exact": [
      "81280448927/250000000000",
      "142618545687/500000000000",
      "194820556459/500000000000"
    ],
    "selected_ordered_successes": 13,
    "base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
    "value_exact": "60726069963935855546333860589917329/120704158314985141717385848649808136",
    "decimal": 0.5030984086353292,
    "exact_checked": true
  }
}


==> anc/proofs/s2/six_point_endpoints/two_against_one/results/phi_discontinuity_verification.json <==
{
  "threshold": "Golden ratio phi, unique positive root of c^2-c-1",
  "polynomial": [
    -1,
    -1,
    1
  ],
  "upper_at_phi_exact": "846522430902936932843/1800000000000000000000",
  "upper_at_phi": 0.4702902393905205,
  "uniform_right_lower_exact": "60726069963935855546333860589917329/120704158314985141717385848649808136",
  "uniform_right_lower": 0.5030984086353292,
  "right_jump_lower_exact": "891018552273796239072066033473665771459893609966623669/27158435620871656886411815946206830600000000000000000000",
  "right_jump_lower": 0.032808169244808616,
  "right_discontinuity_proved": true,
  "endpoint_coverage": {
    "exact_endpoint_cover": true,
    "six_exclusions": 17907,
    "seven_exclusions": 0,
    "rays": 12118
  },
  "six_rows": 2714,
  "gram_bound_independently_verified": true,
  "uniform_right_law_exactly_verified": true,
  "uniform_right_lower_bound": {
    "statement": "S2(c) >= value_exact for every c > phi",
    "root_polynomial": "c^2-c-1",
    "root_bracket": [
      "1618023988749/1000000000000",
      "1618043988749/1000000000000"
    ],
    "support_formula": "[0, (1/c+c-1)/2, 1]",
    "masses_exact": [
      "81280448927/250000000000",
      "142618545687/500000000000",
      "194820556459/500000000000"
    ],
    "selected_ordered_successes": 13,
    "base_exact": "60726069963935855546333860589917329/125000000000000000000000000000000000",
    "value_exact": "60726069963935855546333860589917329/120704158314985141717385848649808136",
    "decimal": 0.5030984086353292,
    "exact_checked": true
  },
  "proof_files": {
    "cover6": "two_against_one/results/sdp6_phi_clean/c1618023988749_1000000000000/cover.json",
    "endpoint": "two_against_one/results/phi_endpoint_cover.json",
    "upper": "two_against_one/results/sdp6_phi_refinement/certificate.json",
    "lower": "two_against_one/results/phi_cplus_witness.json"
  }
}


==> anc/proofs/s2/six_point_endpoints/two_against_one/results/upper_intermediate_limit/discontinuity.json <==
{
  "family": "limit",
  "index": null,
  "polynomial": [
    -1,
    1,
    -2,
    1
  ],
  "upper_at_root_exact": "2316930094435655746663/4500000000000000000000",
  "upper_at_root": 0.5148733543190346,
  "uniform_right_lower_exact": "71929205156616042120374974661526879/139325262544642719518814046415944631",
  "uniform_right_lower": 0.5162682190070765,
  "separation_exact": "874529499940602927641091303320181030783988713228983647/626963681450892237834663208871750839500000000000000000000",
  "separation": 0.0013948646880419047,
  "right_discontinuity_proved": true,
  "endpoint_coverage": {
    "exact_endpoint_cover": true,
    "six_exclusions": 20178,
    "seven_exclusions": 0,
    "rays": 13133
  },
  "six_rows": 3533,
  "gram_bound_independently_verified": true,
  "uniform_right_lower_bound": {
    "statement": "S2(c) >= value_exact for every c strictly above the indicated root",
    "family": "limit",
    "index": null,
    "polynomial": [
      -1,
      1,
      -2,
      1
    ],
    "selected_ordered_successes": 32,
    "masses_exact": [
      "291318460344/1000000000001",
      "156367655583/1000000000001",
      "213602217643/1000000000001",
      "338711666431/1000000000001"
    ],
    "base_exact": "503504436096312294842624822630688153/1000000000003000000000003000000000001",
    "value_exact": "71929205156616042120374974661526879/139325262544642719518814046415944631",
    "decimal": 0.5162682190070765,
    "exact_checked": true
  },
  "proof_files": {
    "cover6": "two_against_one/results/upper_intermediate_limit/cover6.json",
    "endpoint": "two_against_one/results/upper_intermediate_limit/endpoint.json",
    "upper": "two_against_one/results/upper_intermediate_limit/refinement/certificate.json",
    "lower_families": "/home/pcb71/FlagAlgebraLinearInequalities/two_against_one/results/multinacci_families.json"
  }
}


==> anc/proofs/s2/six_point_endpoints/two_against_one/results/upper_multinacci_3/discontinuity.json <==
{
  "family": "multinacci",
  "index": 3,
  "polynomial": [
    -1,
    -1,
    -1,
    1
  ],
  "upper_at_root_exact": "4893755262040252020559/9000000000000000000000",
  "upper_at_root": 0.5437505846711391,
  "uniform_right_lower_exact": "17353191388362152040026763510553625/31889969572202661549738444009782904",
  "uniform_right_lower": 0.5441582924396486,
  "separation_exact": "1625223541514843888293062927785672541731946542573287/3986246196525332693717305501222863000000000000000000000",
  "separation": 0.00040770776850950467,
  "right_discontinuity_proved": true,
  "endpoint_coverage": {
    "exact_endpoint_cover": true,
    "six_exclusions": 20397,
    "seven_exclusions": 0,
    "rays": 12929
  },
  "six_rows": 3688,
  "gram_bound_independently_verified": true,
  "uniform_right_lower_bound": {
    "statement": "S2(c) >= value_exact for every c strictly above the indicated root",
    "family": "multinacci",
    "index": 3,
    "polynomial": [
      -1,
      -1,
      -1,
      1
    ],
    "selected_ordered_successes": 34,
    "masses_exact": [
      "112566851663/500000000000",
      "204448129677/1000000000000",
      "2410870859/10000000000",
      "329331081097/1000000000000"
    ],
    "base_exact": "4303591464313813705926637350617299/8000000000000000000000000000000000",
    "value_exact": "17353191388362152040026763510553625/31889969572202661549738444009782904",
    "decimal": 0.5441582924396486,
    "exact_checked": true
  },
  "proof_files": {
    "cover6": "two_against_one/results/upper_multinacci_3/cover6.json",
    "endpoint": "two_against_one/results/upper_multinacci_3/endpoint.json",
    "upper": "two_against_one/results/upper_multinacci_3/refinement/certificate.json",
    "lower_families": "/home/pcb71/FlagAlgebraLinearInequalities/two_against_one/results/multinacci_families.json"
  }
}


==> anc/proofs/s2/six_point_endpoints/two_against_one/scs_sdp7.py <==
"""Warm-started convex seven-point SDP with full-cover certificate checks.

SCS uses lower-triangular column-major svec, unlike Clarabel's upper triangle.
See https://www.cvxgrp.org/scs/api/cones.html and api/python.html.
Numerical primal objectives are not certified lower bounds until exact PSD
verification succeeds. Restricted-row duals are evaluated on the full cover.
"""
import argparse
from fractions import Fraction
import json
from pathlib import Path

from sdp7 import (np,sparse,assemble,restricted_blocks,certificate_matrices,
                  scores,root_scores,exact_certificate,enumerate_seven,save)
from optimal_sdp7 import moments
from verify_sdp7 import verify


def scs_pairing(block):
    n=len(block['flags'])
    pairs=[(i,j) for j in range(n) for i in range(j,n)]
    lookup={pair:k for k,pair in enumerate(block['pairs'])}
    permutation=[lookup[(min(i,j),max(i,j))] for i,j in pairs]
    return pairs,np.array(permutation,dtype=np.int64)


def fit_scs(objective,blocks,matrices,weights,bound,seconds,tolerance,verbose=False,indirect=False):
    import scs
    n=len(objective)
    pairings=[scs_pairing(b) for b in blocks]
    operators=[b['operator'][permutation,:].tocsc() for b,(_,permutation) in zip(blocks,pairings)]
    a=sparse.vstack([sparse.csc_matrix(np.ones((1,n))),-sparse.eye(n,format='csc')]
                    +[-op for op in operators],format='csc')
    rhs=np.zeros(a.shape[0]);rhs[0]=1
    packed=[np.array([q[i,j]*(1 if i==j else np.sqrt(2)) for i,j in pairs])
            for q,(pairs,_) in zip(matrices,pairings)]
    initial_values=objective+sum((op.T @ vector for op,vector in zip(operators,packed)),np.zeros(n))
    bound=max(bound,float(np.max(initial_values))+1e-10)
    dual=np.concatenate([[bound],bound-initial_values]+packed)
    slack=rhs-a @ weights
    solver=scs.SCS(dict(A=a,b=rhs,c=-objective),dict(z=1,l=n,s=[len(b['flags']) for b in blocks]),
                   linear_solver=scs.LinearSolver.CPU_INDIRECT if indirect else scs.LinearSolver.AUTO,
                   verbose=verbose,eps_abs=tolerance,eps_rel=tolerance,max_iters=10000,
                   time_limit_secs=seconds)
    result=solver.solve(warm_start=True,x=weights,y=dual,s=slack)
    output=[];offset=1+n
    for block,(pairs,_) in zip(blocks,pairings):
        q=np.zeros((len(block['flags']),len(block['flags'])))
        for (i,j),value in zip(pairs,result['y'][offset:offset+len(pairs)]):
            q[i,j]=q[j,i]=value/(1 if i==j else np.sqrt(2))
        output.append(q);offset+=len(pairs)
    result['info']['certificate_level']=float(result['y'][0])
    return result['info'],output,np.array(result['x'])


def fit_scs_dual(objective,blocks,matrices,weights,bound,seconds,tolerance,verbose=False,indirect=True):
    """Optimize matrix entries directly; pattern weights are the conic dual."""
    import scs
    pairings=[scs_pairing(b) for b in blocks]
    operators=[b['operator'][permutation,:].tocsc() for b,(_,permutation) in zip(blocks,pairings)]
    operator=sparse.vstack(operators,format='csc')
    n=len(objective);size=operator.shape[0]
    a=sparse.vstack([sparse.hstack([-sparse.csc_matrix(np.ones((n,1))),operator.T]),
                     sparse.hstack([sparse.csc_matrix((size,1)),-sparse.eye(size)])],format='csc')
    rhs=np.r_[-objective,np.zeros(size)]
    c=np.r_[1.,np.zeros(size)]
    packed=np.concatenate([np.array([q[i,j]*(1 if i==j else np.sqrt(2)) for i,j in pairs])
                            for q,(pairs,_) in zip(matrices,pairings)])
    bound=max(bound,float(np.max(objective+operator.T @ packed))+1e-10)
    x=np.r_[bound,packed]
    y=np.r_[weights,operator @ weights]
    solver=scs.SCS(dict(A=a,b=rhs,c=c),dict(l=n,s=[len(b['flags']) for b in blocks]),
                   linear_solver=scs.LinearSolver.CPU_INDIRECT if indirect else scs.LinearSolver.AUTO,
                   verbose=verbose,eps_abs=tolerance,eps_rel=tolerance,max_iters=20000,
                   time_limit_secs=seconds)
    result=solver.solve(warm_start=True,x=x,y=y,s=rhs-a @ x)
    output=[];offset=1
    for block,(pairs,_) in zip(blocks,pairings):
        q=np.zeros((len(block['flags']),len(block['flags'])))
        for (i,j),value in zip(pairs,result['x'][offset:offset+len(pairs)]):
            q[i,j]=q[j,i]=value/(1 if i==j else np.sqrt(2))
        output.append(q);offset+=len(pairs)
    result['info']['certificate_level']=float(result['x'][0])
    return result['info'],output,np.array(result['y'][:n])


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6',type=Path,required=True)
    p.add_argument('--cover7',type=Path,required=True)
    p.add_argument('--certificate',type=Path,required=True)
    p.add_argument('--primal',type=Path,required=True)
    p.add_argument('--extra-primal',type=Path)
    p.add_argument('--output-dir',type=Path,required=True)
    p.add_argument('--initial',type=int,default=1200)
    p.add_argument('--add',type=int,default=300)
    p.add_argument('--rounds',type=int,default=4)
    p.add_argument('--seconds',type=float,default=120)
    p.add_argument('--tolerance',type=float,default=1e-8)
    p.add_argument('--verbose',action='store_true')
    p.add_argument('--indirect',action='store_true',help='Use sparse CG instead of an expensive direct factorization')
    p.add_argument('--dual-form',action='store_true',help='Use matrix entries as primal conic variables')
    p.add_argument('--full',action='store_true',help='Use all cover rows')
    args=p.parse_args()
    data=json.loads(args.cover6.read_text())
    with np.load(args.cover7) as a:
        states,restrictions,states6=a['states'],a['restrictions'],a['states6']
    s,r,s6,meta=enumerate_seven(data,max_leaves=len(states)+1)
    if not meta['complete'] or not np.array_equal(s,states) or not np.array_equal(r,restrictions) or not np.array_equal(s6,states6):
        raise ValueError('Cover failed complete re-enumeration')
    certificate=json.loads(args.certificate.read_text())
    verify(data,states,restrictions,certificate)
    existing_path=args.output_dir/'certificate.json'
    if existing_path.exists():
        existing=json.loads(existing_path.read_text())
        verify(data,states,restrictions,existing)
        if Fraction(existing['exact_bound'])<Fraction(certificate['exact_bound']):
            certificate=existing
    patterns,objective6,blocks=assemble(data)
    if len(blocks)!=len(certificate['inherited']['blocks']) or any(
            json.loads(json.dumps(b['flags']))!=saved['flags']
            for b,saved in zip(blocks,certificate['inherited']['blocks'])):
        raise ValueError('Starting certificate flag basis mismatch')
    state_count=certificate['root_state_count']
    matrices=certificate_matrices(certificate)
    best=Fraction(certificate['exact_bound'])
    weights=np.zeros(len(states))
    with np.load(args.primal) as saved:
        weights[saved['indices']]=np.maximum(saved['weights'],0)
    weights/=sum(weights)
    objective=objective6[restrictions].mean(axis=1)
    values=scores(objective6,blocks,matrices[:-1])[restrictions].mean(axis=1)
    values+=root_scores(states,matrices[-1],state_count)
    active=set(np.argsort(values)[-args.initial:].tolist())|set(np.flatnonzero(weights).tolist())
    if args.extra_primal:
        with np.load(args.extra_primal) as saved:
            active.update(int(i) for i in saved['indices'])
    empty6=data['patterns'].index('-'*len(data['tuples']))
    active.update(np.flatnonzero(np.all(restrictions==empty6,axis=1)).tolist())
    if args.full:
        active=set(range(len(states)))
    args.output_dir.mkdir(parents=True,exist_ok=True)
    save(args.output_dir/'certificate.json',certificate)
    initial_check=verify(data,states,restrictions,certificate)
    initial_check.update(complete_cover_reenumerated=True)
    save(args.output_dir/'verification.json',initial_check)
    history=[]
    for iteration in range(args.rounds):
        selected=np.array(sorted(active))
        local=restricted_blocks(blocks,states[selected],restrictions[selected],state_count)
        print(json.dumps(dict(round=iteration+1,active=len(selected),baseline=float(best))),flush=True)
        fitter=fit_scs_dual if args.dual_form else fit_scs
        info,candidate,w=fitter(objective[selected],local,matrices,weights[selected],float(best),
                                 args.seconds,args.tolerance,args.verbose,args.indirect)
        if not np.isfinite(w).all() or not all(np.isfinite(q).all() for q in candidate):
            raise ValueError('SCS returned nonfinite values')
        weights=np.zeros(len(states));weights[selected]=np.maximum(w,0);weights/=sum(weights)
        values=scores(objective6,blocks,candidate[:-1])[restrictions].mean(axis=1)
        values+=root_scores(states,candidate[-1],state_count)
        bound,cert=exact_certificate(patterns,blocks,candidate,states,restrictions,state_count,digits=10)
        cert.update(coefficient=data['coefficient'],summands=2,tuples=data['tuples'],
                    search='Warm-started unrestricted convex SCS solve')
        if bound<best:
            checked=verify(data,states,restrictions,cert)
            checked.update(complete_cover_reenumerated=True)
            save(args.output_dir/'certificate.json',cert);save(args.output_dir/'verification.json',checked)
            best=bound;matrices=certificate_matrices(cert)
        minimum=min(float(np.linalg.eigvalsh(q)[0]) for q in moments(blocks,local[-1],
                    restrictions[selected],weights[selected]))
        # For moment evaluation the root operator above has selected columns;
        # inherited weights are formed from these same selected restrictions.
        row=dict(round=iteration+1,status=info['status'],iterations=info['iter'],
                 primal=float(objective @ weights),active=len(selected),
                 candidate_upper=float(bound),best_upper=float(best),
                 minimum_moment_eigenvalue=minimum,primal_residual=info['res_pri'],
                 dual_residual=info['res_dual'],solve_seconds=info['solve_time']/1000)
        history.append(row);print(json.dumps(row),flush=True)
        np.savez_compressed(args.output_dir/'primal.npz',indices=selected,weights=weights[selected])
        save(args.output_dir/'report.json',dict(best_upper=str(best),history=history))
        violations=np.flatnonzero(values>float(info['certificate_level'])+1e-7)
        fresh=[int(i) for i in violations[np.argsort(values[violations])[::-1]] if int(i) not in active]
        if not fresh:
            break
        active.update(fresh[:args.add])


if __name__=='__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/sdp6.py <==
"""Six-point flag certificates for P(X1+X2<c X3), at rational c.

Enumeration is resumable. Incomplete covers NEVER yield an upper bound.
Only independent exact verification makes a numerical fit a certificate.
"""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path
import sys
import time

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "anton_endpoint"))
from enumerate_patterns import enumerate_cover, verify_cover
from flag_sdp import assemble, fit, scores, certify
from verify_sdp import verify
import numpy as np


def polynomial(c, n):
    return c**(n+1)-2-sum(c**j for j in range(1, n))


def bracket(n, epsilon):
    if n < 1 or epsilon <= 0:
        raise ValueError("Require N>=1 and epsilon>0")
    lo, hi = Q(1), Q(2)
    while hi-lo > min(epsilon/100, Q(1, 10**12)):
        mid = (lo+hi)/2
        if polynomial(mid, n) > 0:
            hi = mid
        else:
            lo = mid
    # Keep endpoint arithmetic small, and verify the polynomial signs exactly.
    scale = 10**12
    center = Q(int((lo+hi)/2*scale), scale)
    a, b = center-epsilon, center+epsilon
    if not 1 < a < b < 2 or not polynomial(a, n) < 0 < polynomial(b, n):
        raise ValueError("epsilon too small or bracket outside (1,2)")
    return a, b


def save(path, data):
    path.write_text(json.dumps(data, indent=2)+"\n")


def lower_bound(c, directories):
    """Recheck saved recursive constructions at this c, using exact arithmetic."""
    from search import events, exact_value
    best, source = Q(0), None
    for directory in directories:
        for path in directory.glob("m*.json"):
            data = json.loads(path.read_text())
            # A law discovered at a larger scan coefficient may still work
            # here. Recompute all strict events and the recursive scale
            # condition at this c instead of filtering by its source label.
            for law in data.get("laws", []):
                xs = list(map(Q, law["support_exact"]))
                masses = list(map(Q, law["masses_exact"]))
                if (len(xs) != len(masses) or len(xs) < 2 or xs[0] != 0
                    or xs[-1] != 1 or any(a >= b for a, b in zip(xs, xs[1:]))
                    or any(w < 0 for w in masses) or sum(masses) != 1 or masses[0] == 1):
                    raise ValueError(f"Invalid law: {path}")
                terms, slack = events(xs, c)
                rho = min(slack/4, xs[1]/(2*c), Q(1, 2))
                assert 2*rho < slack and c*rho < xs[1]
                value = exact_value(terms, masses)/(1-masses[0]**3)
                if value > best:
                    best, source = value, str(path)
    return {"exact": str(best), "decimal": float(best), "source": source}


def run(c, output, args):
    folder = output/f"c{c.numerator}_{c.denominator}"
    folder.mkdir(parents=True, exist_ok=True)
    cover_path, cert_path = folder/"cover.json", folder/"certificate.json"
    data = json.loads(cover_path.read_text()) if cover_path.exists() else None
    if data and (data["coefficient"] != [str(c), "0"] or data.get("summands") != 2 or data["size"] != 6):
        raise ValueError("Incompatible cached cover")
    if args.phase in ("all", "enumerate") and (not data or not data["complete"]):
        data = enumerate_cover(6, args.enumeration_seconds, previous=data,
                               coefficient=c, summands=2, backend=args.lp_backend)
        # JSON normalization ensures tuple lists match independently read certificates.
        save(cover_path, data)
        data = json.loads(cover_path.read_text())
    row = {"c": str(c), "c_decimal": float(c), "directory": str(folder),
           "complete_cover": bool(data and data["complete"])}
    if not row["complete_cover"]:
        row["status"] = "incomplete cover: rerun to resume; no upper bound"
        return row
    verify_cover(data)
    row.update(patterns=len(data["patterns"]), enumeration_seconds=data["seconds"])
    if args.phase == "enumerate":
        return row
    if args.phase in ("all", "solve"):
        tick = time.monotonic()
        patterns, objective, blocks = assemble(data)
        active = set(np.argsort(objective)[-args.initial:].tolist())
        active.update(np.random.default_rng(42).choice(len(patterns), min(args.initial, len(patterns)), replace=False).tolist())
        # The constant iid law realizes the all-failure row. Keeping it in
        # every restricted problem prevents artificial primal infeasibility.
        active.update(i for i, pattern in enumerate(data["patterns"]) if "+" not in pattern)
        history, best = [], None
        if cert_path.exists():
            best = Q(verify(data, json.loads(cert_path.read_text()))["exact_bound"])
        for iteration in range(args.rounds):
            selected = np.array(sorted(active))
            info, matrices, weights = fit(objective, blocks, selected, args.sdp_seconds, 1e-8)
            if not all(np.isfinite(q).all() for q in matrices):
                raise ValueError("Solver returned nonfinite factors")
            values = scores(objective, blocks, matrices)
            # Both three- and four-variable events have denominator 60 at order six.
            bound, cert = certify(patterns.tolist(), blocks, matrices, 10)
            cert.update(summands=2, coefficient=data["coefficient"], tuples=data["tuples"],
                        exact_bound=str(bound), cover=str(cover_path))
            cert = json.loads(json.dumps(cert))
            checked = verify(data, cert)
            if best is None or bound < best:
                best = bound
                save(cert_path, cert)
                save(folder/"verification.json", checked)
            info.update(round=iteration+1, active=len(active), exact_bound=str(bound),
                        exact_bound_decimal=float(bound))
            history.append(info)
            print(json.dumps({"c": str(c), **info}), flush=True)
            save(folder/"report.json", {"c": str(c), "patterns": len(patterns),
                 "dimensions": [len(b["flags"]) for b in blocks], "history": history,
                 "best_exact_bound": str(best), "seconds": time.monotonic()-tick})
            violations = np.flatnonzero(values > info["dual"]+2e-7)
            new = set(violations[np.argsort(values[violations])[-args.add:]].tolist())-active
            if not new:
                break
            active.update(new)
    if not cert_path.exists():
        row["status"] = "no certificate yet"
        return row
    checked = verify(data, json.loads(cert_path.read_text()))
    save(folder/"verification.json", checked)
    row.update(status="independently verified", upper_exact=checked["exact_bound"],
               upper=checked["decimal_bound"], lower=lower_bound(c, args.lower_results))
    return row


def main():
    p = argparse.ArgumentParser(description=__doc__)
    group = p.add_mutually_exclusive_group()
    group.add_argument("--c", nargs="+", type=Q)
    group.add_argument("--N", nargs="+", type=int, help="Ladder indices (default: 3 4)")
    p.add_argument("--epsilon", type=Q, default=Q("0.00001"))
    p.add_argument("--output", type=Path, required=True)
    p.add_argument("--phase", choices=["all", "enumerate", "solve", "verify"], default="all")
    p.add_argument("--lp-backend", choices=["gurobi", "highs"], default="gurobi")
    p.add_argument("--enumeration-seconds", type=float, default=300)
    p.add_argument("--sdp-seconds", type=float, default=120, help="Per SDP round, not total")
    p.add_argument("--rounds", type=int, default=6)
    p.add_argument("--initial", type=int, default=500)
    p.add_argument("--add", type=int, default=500)
    p.add_argument("--lower-results", nargs="+", type=Path,
                   default=[HERE/"results/refine_m12", HERE/"results/scan_m12"])
    args = p.parse_args()
    if min(args.enumeration_seconds, args.sdp_seconds, args.rounds, args.initial, args.add) <= 0:
        p.error("Limits and batch sizes must be positive")
    pairs = [(n, *bracket(n, args.epsilon)) for n in (args.N or [3, 4])] if not args.c else []
    cs = sorted(set(args.c or [v for _, a, b in pairs for v in (a, b)]))
    if not all(1 < c < 2 for c in cs):
        p.error("Require rational 1<c<2")
    args.output.mkdir(parents=True, exist_ok=True)
    rows = []
    for c in cs:
        print(f"Starting c={c} ({float(c):.12f}), phase={args.phase}", flush=True)
        rows.append(run(c, args.output, args))
        save(args.output/"summary.json", {"rows": rows})
    by_c = {Q(r["c"]): r for r in rows}
    comparisons = []
    for n, a, b in pairs:
        left, right = by_c[a], by_c[b]
        item = {"N": n, "c_below": str(a), "c_above": str(b),
                "increase_certified": None}
        if "upper_exact" in left and "lower" in right:
            item["increase_certified"] = Q(right["lower"]["exact"]) > Q(left["upper_exact"])
            item["separation_exact"] = str(Q(right["lower"]["exact"])-Q(left["upper_exact"]))
        comparisons.append(item)
    summary = {"rows": rows, "thresholds": comparisons,
               "interpretation": "Only lower(c_above)>upper(c_below) certifies an increase across a bracket. Neither changes in SDP bounds nor failure to separate decide sharpness or discontinuity at c_N."}
    save(args.output/"summary.json", summary)
    print(json.dumps(summary, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/sdp7.py <==
"""Seven-point flag certificates for P(X1+X2 < c X3).

The six-point cover is the exact object produced by ``sdp6.py``.  This
driver builds the outer seven-point cover obtained by requiring every
six-point restriction to occur in that cover, then fits the inherited
six-point flag blocks together with the new (t,f)=(1,4) block.

The seven-point cover is deliberately an outer cover: compatibility of all
six-point restrictions is necessary, but is not claimed to be sufficient for
realizability by seven ordered gaps.  That direction is enough for an upper
bound.  Numerical factors are rounded and checked by integer arithmetic.
"""
import argparse
from fractions import Fraction
from itertools import combinations
import json
import math
import os
from pathlib import Path
import sys
import time

for _thread_variable in ('OPENBLAS_NUM_THREADS', 'OMP_NUM_THREADS', 'MKL_NUM_THREADS'):
    os.environ.setdefault(_thread_variable, '2')

import numpy as np

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent / "anton_endpoint"))
from enumerate_patterns import candidates, verify_cover, gap_rows
from quadratic import Q2
from flag_sdp import assemble, scores, certify, sparse, unpack
import clarabel


def four_state_catalog(data):
    """Return the local four-set states and the state array for each 6-pattern."""
    n = data["size"]
    if n != 6 or data.get("summands", 3) != 2:
        raise ValueError("Expected a complete two-against-one six-point cover")
    tuples = [tuple(t) for t in data["tuples"]]
    lookup = {t: i for i, t in enumerate(tuples)}
    local_tuples = candidates(4, data["c2_regression"], 2)
    fours = list(combinations(range(6), 4))
    state_lookup, states = {}, []
    states6 = []
    for pattern in data["patterns"]:
        row = []
        for four in fours:
            signature = tuple(1 if pattern[lookup[tuple(four[i] for i in t)]] == "+" else -1
                              for t in local_tuples)
            if signature not in state_lookup:
                state_lookup[signature] = len(states)
                states.append(signature)
            row.append(state_lookup[signature])
        states6.append(row)
    return np.array(states, dtype=np.int8), np.array(states6, dtype=np.uint8), fours


def global_event_signs(data, states):
    """Recover the 70 distinct-index comparisons from four-set signatures."""
    catalog = four_state_catalog(data)[0]
    fours = list(combinations(range(7), 4))
    local = {t: i for i, t in enumerate(candidates(4, False, 2))}
    columns = []
    for event in candidates(7, False, 2):
        scope = next(i for i, four in enumerate(fours) if set(event) <= set(four))
        positions = tuple(fours[scope].index(v) for v in event)
        columns.append(catalog[states[:, scope], local[positions]])
    return np.array(columns, dtype=np.int8).T


def verify_seven_exclusions(data):
    """Check exact Farkas contradictions for excluded global sign patterns."""
    exclusions = data.get('seven_exclusions', {})
    if not isinstance(exclusions, dict):
        raise ValueError('Invalid seven-point exclusions')
    rows = gap_rows(7, candidates(7, False, 2), Q2(*data['coefficient']))
    for pattern, encoded in exclusions.items():
        if len(pattern) != len(rows) or set(pattern)-{'+', '-'}:
            raise ValueError('Invalid excluded seven-point pattern')
        weights = {int(i): Q2(*v) for i, v in encoded.items()}
        if (not weights or any(i < 0 or i >= len(rows) for i in weights)
                or any(w.sign() < 0 for w in weights.values()) or not any(weights.values())):
            raise ValueError('Invalid seven-point Farkas weights')
        for j in range(7):
            if sum(w*(1 if pattern[i] == '+' else -1)*rows[i][j]
                   for i, w in weights.items()).sign() < 0:
                raise ValueError('Invalid exact seven-point exclusion')
    return set(exclusions)


def enumerate_seven(data, seconds=300, max_leaves=2_000_000):
    """Enumerate seven-point assignments compatible with every six-cover row."""
    verify_cover(data)
    local_states, states6, fours6 = four_state_catalog(data)
    state_count = len(local_states)
    fours7 = list(combinations(range(7), 4))
    sixes7 = list(combinations(range(7), 6))
    index7 = {q: i for i, q in enumerate(fours7)}
    # For each omitted vertex, map its 15 local four-sets to global variables.
    scopes = [[index7[tuple(s[i] for i in four)] for four in fours6]
              for s in sixes7]

    masks = [[0] * state_count for _ in fours6]
    for row_index, row in enumerate(states6):
        for j, state in enumerate(row):
            masks[j][int(state)] |= 1 << row_index
    full = (1 << len(states6)) - 1
    members = [[] for _ in fours7]
    for constraint, scope in enumerate(scopes):
        for local, variable in enumerate(scope):
            members[variable].append((constraint, local))

    leaves, restrictions = [], []
    nodes = rejected = 0
    tick, next_report = time.monotonic(), 20

    def search(domains, remaining, values):
        nonlocal nodes, rejected, next_report
        nodes += 1
        if nodes % 4096 == 0:
            elapsed = time.monotonic() - tick
            if elapsed > seconds:
                raise TimeoutError("seven-point cover time limit")
            if elapsed >= next_report:
                print(f"{elapsed:.1f}s: nodes={nodes}, patterns={len(leaves)}", flush=True)
                next_report = elapsed + 20
        domains, remaining, values = list(domains), list(remaining), list(values)
        while remaining:
            best = options = None
            forced = False
            for variable in remaining:
                choices = [state for state in range(state_count)
                           if all(domains[c] & masks[j][state]
                                  for c, j in members[variable])]
                if not choices:
                    rejected += 1
                    return
                if len(choices) == 1:
                    state = choices[0]
                    values[variable] = state
                    remaining.remove(variable)
                    for c, j in members[variable]:
                        domains[c] &= masks[j][state]
                    forced = True
                    break
                if options is None or len(choices) < len(options):
                    best, options = variable, choices
            if forced:
                continue
            remaining.remove(best)
            for state in options:
                child = domains.copy()
                for c, j in members[best]:
                    child[c] &= masks[j][state]
                values[best] = state
                search(child, remaining, values)
            return
        if not all(domain and domain & (domain - 1) == 0 for domain in domains):
            raise ValueError("Ambiguous six-point restriction")
        leaves.append(bytes(values))
        restrictions.append(tuple(domain.bit_length() - 1 for domain in domains))
        # The public limit concerns retained rows. Before exact filtering,
        # at most one raw leaf per supplied global exclusion is extra.
        if len(leaves) >= max_leaves+len(data.get('seven_exclusions', {})):
            raise TimeoutError("seven-point cover size limit")

    complete, stop_reason = True, None
    try:
        search([full] * 7, list(range(35)), [-1] * 35)
    except TimeoutError as exc:
        complete, stop_reason = False, str(exc)
    states = np.frombuffer(b"".join(leaves), dtype=np.uint8).reshape(-1, 35).copy()
    restrictions = np.array(restrictions, dtype=np.uint16)
    excluded = verify_seven_exclusions(data)
    removed = 0
    if excluded:
        signatures = [''.join('+' if v == 1 else '-' for v in row)
                      for row in global_event_signs(data, states)]
        if complete and not excluded <= set(signatures):
            raise ValueError('Excluded pattern absent from compatible cover')
        keep = np.array([signature not in excluded for signature in signatures])
        removed = int(np.count_nonzero(~keep))
        states, restrictions = states[keep], restrictions[keep]
    report = dict(patterns=len(leaves), states=state_count, nodes=nodes,
                  rejected=rejected, seconds=time.monotonic() - tick,
                  complete=complete, stop_reason=stop_reason,
                  coefficient=data["coefficient"], six_cover=None,
                  meaning="Outer cover by complete six-point compatibility")
    if excluded:
        report.update(patterns=len(states), global_exclusions=removed,
                      meaning='Six-point compatibility with exact global seven-point Farkas exclusions')
    return states, restrictions, states6, report


def root_configurations():
    """Ordered disjoint extensions; interchanging them also occurs in this list."""
    configurations = []
    fours = list(combinations(range(7), 4))
    lookup = {v: i for i, v in enumerate(fours)}
    for root in range(7):
        rest = tuple(i for i in range(7) if i != root)
        for left_extra in combinations(rest, 3):
            left = tuple(sorted((root,) + left_extra))
            right = tuple(sorted((root,) + tuple(i for i in rest if i not in left_extra)))
            configurations.append((lookup[left], lookup[right], left.index(root), right.index(root)))
    assert len(configurations) == 140
    return configurations


def root_block(states, state_count):
    """Store one orientation per off-diagonal pair, as in the six-point blocks."""
    pairs = [(i, j) for j in range(state_count * 4) for i in range(j + 1)]
    columns, indices = [], []
    for left, right, lm, rm in root_configurations():
        a = states[:, left].astype(np.int64) * 4 + lm
        b = states[:, right].astype(np.int64) * 4 + rm
        keep = a <= b
        columns.append(np.flatnonzero(keep))
        indices.append((b[keep] * (b[keep] + 1) // 2 + a[keep]))
    columns, indices = np.concatenate(columns), np.concatenate(indices)
    counts = sparse.coo_matrix((np.ones(len(columns), dtype=np.int64), (indices, columns)),
                               shape=(len(pairs), len(states))).tocsc()
    scale = np.array([1 if i == j else math.sqrt(2) for i, j in pairs]) / 140
    return dict(t=1, f=4, type=None, flags=list(range(state_count * 4)), pairs=pairs,
                norm=140, counts=sparse.csc_matrix(counts),
                operator=(sparse.diags(scale) @ counts).tocsc())


def root_scores(states, q, state_count):
    integral = q.dtype == object or np.issubdtype(q.dtype, np.integer)
    # Python integers keep exact Gram evaluations safe from int64 overflow.
    q = q.astype(object) if integral else q
    values = np.zeros(len(states), dtype=object if integral else float)
    for left, right, lm, rm in root_configurations():
        a = states[:, left].astype(np.int64) * 4 + lm
        b = states[:, right].astype(np.int64) * 4 + rm
        values += q[a, b]
    return values if integral else values / 140


def realizable_anchors(data, states, count=100, seed=9173):
    """Return cover rows produced by random strict seven-point samples."""
    if count == 0:
        return set()
    local_states, _, _ = four_state_catalog(data)
    local_lookup = {tuple(int(v) for v in row): i for i, row in enumerate(local_states)}
    row_lookup = {tuple(int(v) for v in row): i for i, row in enumerate(states)}
    local_events = candidates(4, data["c2_regression"], 2)
    fours = list(combinations(range(7), 4))
    coefficient = float(Fraction(data["coefficient"][0]))
    rng = np.random.default_rng(seed)
    anchors = set()
    for _ in range(max(1, count) * 20):
        x = np.sort(rng.exponential(size=7))
        row = []
        for four in fours:
            signature = tuple(1 if sum(x[four[i]] for i in t[:-1]) < coefficient * x[four[t[-1]]]
                              else -1 for t in local_events)
            row.append(local_lookup[signature])
        index = row_lookup.get(tuple(row))
        if index is not None:
            anchors.add(index)
        if len(anchors) >= count:
            break
    return anchors


def restricted_blocks(blocks, states, restrictions, state_count):
    n = len(states)
    averaging = sparse.coo_matrix((np.full(7 * n, 1 / 7),
        (restrictions.ravel(), np.repeat(np.arange(n), 7))),
        shape=(blocks[0]["operator"].shape[1], n)).tocsc()
    inherited = [dict(b, operator=(b["operator"] @ averaging).tocsc()) for b in blocks]
    return inherited + [root_block(states, state_count)]


def fit7(objective, blocks, selected, seconds, tolerance, verbose=False,
         chordal=False, moment_slack=0., threads=2):
    """Clarabel fit with a longer iteration budget for the 64-flag root block."""
    c = objective[selected]
    n = len(selected)
    operators = [b["operator"][:, selected] for b in blocks]
    a = sparse.vstack([sparse.csc_matrix(np.ones((1, n))),
                       -sparse.eye(n, format="csc")] + [-op for op in operators], format="csc")
    rhs = np.zeros(a.shape[0])
    rhs[0] = 1
    cones = [clarabel.ZeroConeT(1), clarabel.NonnegativeConeT(n)]
    cones += [clarabel.PSDTriangleConeT(len(b["flags"])) for b in blocks]
    offset = 1+n
    for block in blocks:
        for j, (a_, b_) in enumerate(block['pairs']):
            if a_ == b_:
                rhs[offset+j] = moment_slack
        offset += len(block['pairs'])
    settings = clarabel.DefaultSettings()
    settings.verbose = verbose
    settings.max_threads = threads
    settings.time_limit = seconds
    settings.max_iter = 1000
    settings.tol_gap_abs = settings.tol_gap_rel = settings.tol_feas = tolerance
    settings.tol_ktratio = max(1e-5, tolerance * 100)
    # Avoid a chordal-merge panic observed on small active subsets in 0.11.1.
    settings.chordal_decomposition_enable = chordal
    if chordal:
        settings.chordal_decomposition_merge_method = 'parent_child'
    solver = clarabel.DefaultSolver(sparse.csc_matrix((n, n)), -c, a, rhs, cones, settings)
    result = solver.solve()
    matrices, offset = [], 1 + n
    for b in blocks:
        length = len(b["pairs"])
        matrices.append(unpack(result.z[offset:offset + length], b["pairs"], len(b["flags"])))
        offset += length
    info = dict(status=str(result.status), seconds=result.solve_time,
                primal=float(c @ np.array(result.x)), dual=float(result.z[0]),
                primal_residual=result.r_prim, dual_residual=result.r_dual)
    info['regularized_dual'] = info['dual'] + moment_slack*sum(float(np.trace(q)) for q in matrices)
    return info, matrices, np.array(result.x)


def exact_certificate(patterns, blocks, matrices, states, restrictions, state_count, digits=6,
                      return_values=False):
    """Round and evaluate the inherited plus root blocks using integers."""
    _, inherited = certify(patterns.tolist(), blocks, matrices[:-1], digits)
    six_den = 3 * math.comb(6, 3)
    common6 = math.lcm(six_den, *(b["norm"] for b in blocks)) * 10**(2 * digits)
    values6 = [int(sum(v == 1 for v in row)) * (common6 // six_den) for row in patterns]
    d = 10**digits
    for b, saved in zip(blocks, inherited["blocks"]):
        factor = [[int(Fraction(v) * d) for v in row] for row in saved["L"]]
        gram = [[sum(a * b_ for a, b_ in zip(l, r)) for r in factor] for l in factor]
        coeff = [gram[i][j] * (1 if i == j else 2) for i, j in b["pairs"]]
        multiplier = common6 // (b["norm"] * d * d)
        for j in range(len(patterns)):
            values6[j] += multiplier * sum(int(b["counts"].data[k]) * coeff[b["counts"].indices[k]]
                                            for k in range(b["counts"].indptr[j], b["counts"].indptr[j + 1]))
    q = matrices[-1]
    eig, vectors = np.linalg.eigh((q + q.T) / 2)
    factor = [[int(round(v * d)) for v in row]
              for row in vectors * np.sqrt(np.maximum(eig, 0))]
    gram = np.array([[sum(a * b for a, b in zip(l, r)) for r in factor] for l in factor], dtype=object)
    common = math.lcm(7 * common6, 140 * d * d)
    values = np.array(values6, dtype=object)[restrictions].sum(axis=1) * (common // (7 * common6))
    values += root_scores(states, gram, state_count) * (common // (140 * d * d))
    maximum = max(values)
    bound = Fraction(int(maximum), common)
    cert = dict(s=7, format_version=2, inherited=inherited, root_factor=factor,
                       root_denominator=d, root_state_count=state_count,
                       exact_bound=str(bound), worst_pattern=int(np.argmax(values)))
    return (bound, cert, values, common) if return_values else (bound, cert)


def save(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary=path.with_name(path.name+'.tmp')
    temporary.write_text(json.dumps(value, indent=2) + "\n")
    temporary.replace(path)


def minimax_blend(reference, candidate):
    """Minimize the full-cover maximum along a convex segment of certificates."""
    delta = candidate-reference
    lo, hi = 0., 1.
    for _ in range(60):
        middle = (lo+hi)/2
        worst = int(np.argmax(reference+middle*delta))
        if delta[worst] < 0:
            lo = middle
        else:
            hi = middle
    choices = [0., 1., (lo+hi)/2]
    return min(choices, key=lambda alpha: float(np.max(reference+alpha*delta)))


def certificate_matrices(certificate):
    matrices = []
    for block in certificate['inherited']['blocks']:
        factor = np.array([[float(Fraction(v)) for v in row] for row in block['L']])
        matrices.append(factor @ factor.T)
    factor = np.array(certificate['root_factor'], dtype=float)/certificate['root_denominator']
    return matrices+[factor @ factor.T]


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--cover6", type=Path, required=True)
    p.add_argument("--cover7", type=Path, required=True,
                   help="NPZ output; its sidecar JSON is written automatically")
    p.add_argument("--seed-certificate", type=Path,
                   help="Existing six-point certificate used to initialize the SDP")
    p.add_argument("--phase", choices=("cover", "solve", "all"), default="all")
    p.add_argument("--output-dir", type=Path, required=True)
    p.add_argument("--cover-seconds", type=float, default=300)
    p.add_argument("--seconds", type=float, default=90)
    p.add_argument("--rounds", type=int, default=8)
    p.add_argument("--initial", type=int, default=500)
    p.add_argument("--add", type=int, default=300)
    p.add_argument("--tolerance", type=float, default=1e-7)
    p.add_argument("--anchors", type=int, default=100)
    p.add_argument("--small-blocks", action="store_true",
                   help="Use only inherited (2,4),(3,4) blocks plus the 7-point (1,4) block")
    p.add_argument('--full', action='store_true', help='Fit all seven-point rows directly')
    p.add_argument('--seed-ray', action='store_true',
                   help='Optimize one nonnegative scale on inherited seed matrices and the full root block')
    p.add_argument('--seed-block-scales', action='store_true',
                   help='Optimize a separate nonnegative scale per inherited seed block plus the root block')
    p.add_argument('--verbose', action='store_true', help='Print Clarabel iteration diagnostics')
    p.add_argument('--chordal', action='store_true',
                   help='Use chordal decomposition with the parent_child merge method')
    p.add_argument('--moment-slack', type=float, default=0.,
                   help='Add epsilon I to primal PSD moments (dual trace regularization)')
    p.add_argument('--start-certificate', type=Path,
                   help='Verified version-2 seven-point certificate for baseline and row selection')
    p.add_argument('--start-primal', type=Path,
                   help='Prior primal.npz whose largest weights guide initial row selection')
    p.add_argument('--threads', type=int, default=8, help='Clarabel linear-algebra threads')
    p.add_argument('--digits', type=int, default=10, help='Decimal precision of rational PSD factors')
    p.add_argument("--max-leaves", type=int, default=2_000_000)
    args = p.parse_args()
    configuration = dict(full=args.full, small_blocks=args.small_blocks,
                         seed_ray=args.seed_ray, seed_block_scales=args.seed_block_scales,
                         chordal=args.chordal, moment_slack=args.moment_slack,
                         threads=args.threads, digits=args.digits,
                         start_certificate=str(args.start_certificate) if args.start_certificate else None,
                         start_primal=str(args.start_primal) if args.start_primal else None,
                         seconds_per_round=args.seconds, tolerance=args.tolerance,
                         cover6=str(args.cover6), cover7=str(args.cover7),
                         seed_certificate=str(args.seed_certificate) if args.seed_certificate else None)
    if min(args.cover_seconds, args.seconds, args.rounds, args.initial, args.add,
           args.tolerance, args.max_leaves, args.threads, args.digits) <= 0 or args.anchors < 0 or args.moment_slack < 0:
        p.error('Limits must be positive and anchors nonnegative')
    data = json.loads(args.cover6.read_text())
    verify_cover(data)
    if args.phase in ("cover", "all"):
        states, restrictions, states6, report = enumerate_seven(data, args.cover_seconds, args.max_leaves)
        report["six_cover"] = str(args.cover6)
        args.cover7.parent.mkdir(parents=True, exist_ok=True)
        np.savez_compressed(args.cover7, states=states, restrictions=restrictions, states6=states6)
        save(args.cover7.with_suffix(".json"), report)
    if args.phase == "cover":
        return
    meta = json.loads(args.cover7.with_suffix(".json").read_text())
    if not meta["complete"] or meta['coefficient'] != data['coefficient']:
        raise ValueError("Incomplete seven-point cover; no upper bound can be certified")
    archive = np.load(args.cover7)
    states, restrictions, states6 = archive["states"], archive["restrictions"], archive["states6"]
    # A complete sidecar alone does not establish coverage. Re-enumerate the
    # deterministic compatibility tree and compare every archived row.
    check_states, check_restrictions, check_six, checked_cover = enumerate_seven(
        data, args.cover_seconds, args.max_leaves)
    if (not checked_cover['complete'] or not np.array_equal(states, check_states)
            or not np.array_equal(restrictions, check_restrictions)
            or not np.array_equal(states6, check_six)):
        raise ValueError('Seven-point archive failed complete re-enumeration')
    block_specs = ((2, 4), (3, 4)) if args.small_blocks else ((2, 4), (3, 4), (4, 5))
    patterns, objective, blocks = assemble(data, block_specs)
    state_count = int(max(states.max(initial=0), states6.max(initial=0)) + 1)
    seed = json.loads(args.seed_certificate.read_text()) if args.seed_certificate else None
    if (args.seed_ray or args.seed_block_scales) and not seed:
        p.error('Seed scaling requires --seed-certificate')
    matrices = []
    if seed:
        if (seed.get('s') != 6 or seed.get('summands') != 2
                or seed['coefficient'] != data['coefficient']
                or seed['tuples'] != data['tuples'] or len(seed['blocks']) < len(blocks)):
            raise ValueError('Seed coefficient/tuple/block mismatch')
        # Do not trust its claimed six-point bound: the lifted rational factors
        # are checked independently on every seven-point row below.
        for b, sb in zip(blocks, seed["blocks"]):
            if json.loads(json.dumps(b['flags'])) != sb['flags']:
                raise ValueError('Seed flag basis mismatch')
            factor = np.array([[float(Fraction(v)) for v in row] for row in sb["L"]])
            matrices.append(factor @ factor.T)
    else:
        matrices = [np.zeros((len(b["flags"]), len(b["flags"]))) for b in blocks]
    objective7 = objective[restrictions].mean(axis=1)
    # The seed contains only the inherited six-point blocks; the new root
    # block is initialized at zero until the first seven-point fit.
    values = scores(objective, blocks, matrices)[restrictions].mean(axis=1)
    seed_matrices = [q.copy() for q in matrices]
    seed_correction = values - objective7
    seed_corrections = []
    if args.seed_block_scales:
        for block, q in zip(blocks, seed_matrices):
            coeff = np.array([q[i,j]*(1 if i == j else math.sqrt(2)) for i,j in block['pairs']])
            seed_corrections.append((block['operator'].T @ coeff)[restrictions].mean(axis=1))
    from verify_sdp7 import verify as verify7
    start_certificate = None
    if args.start_certificate:
        start_certificate = json.loads(args.start_certificate.read_text())
        verify7(data, states, restrictions, start_certificate)
        start_blocks = start_certificate['inherited']['blocks']
        if (len(start_blocks) != len(blocks)
                or any(json.loads(json.dumps(b['flags'])) != sb['flags']
                       for b,sb in zip(blocks,start_blocks))):
            raise ValueError('Starting certificate flag basis mismatch')
        start_matrices = []
        for sb in start_blocks:
            factor = np.array([[float(Fraction(v)) for v in row] for row in sb['L']])
            start_matrices.append(factor @ factor.T)
        factor = np.array(start_certificate['root_factor'], dtype=float)/start_certificate['root_denominator']
        values = scores(objective, blocks, start_matrices)[restrictions].mean(axis=1)
        values += root_scores(states, factor @ factor.T, state_count)
    active = set(np.argsort(values)[-args.initial:].tolist())
    active.update(np.random.default_rng(42).choice(len(states), min(args.initial, len(states)), replace=False).tolist())
    active.update(realizable_anchors(data, states, args.anchors))
    if args.start_primal:
        with np.load(args.start_primal) as saved:
            indices, weights = saved['indices'], saved['weights']
            if (indices.shape != weights.shape or indices.ndim != 1
                    or np.any(indices < 0) or np.any(indices >= len(states))
                    or not np.isfinite(weights).all()):
                raise ValueError('Invalid starting primal support')
            active.update(indices[np.argsort(weights)[-args.initial:]].tolist())
    # Almost-constant positive iid laws have no successful events. Their row
    # is a feasible moment distribution and prevents artificial infeasibility
    # of a restricted master problem. Anchors alone need not provide one.
    local_catalog, _, _ = four_state_catalog(data)
    empty_state = next(i for i, row in enumerate(local_catalog) if np.all(row == -1))
    active.update(np.flatnonzero(np.all(states == empty_state, axis=1)).tolist())
    if args.full:
        active = set(range(len(states)))
    best, history = None, []
    args.output_dir.mkdir(parents=True, exist_ok=True)

    existing_path = args.output_dir/'certificate.json'
    if existing_path.exists():
        existing = json.loads(existing_path.read_text())
        verify7(data, states, restrictions, existing)
        best = Fraction(existing['exact_bound'])

    def accept(bound, certificate):
        nonlocal best_matrices
        certificate.update(coefficient=data['coefficient'], summands=2, tuples=data['tuples'],
                           cover6=str(args.cover6), cover7=str(args.cover7),
                           configuration=configuration)
        result = verify7(data, states, restrictions, certificate)
        result['complete_cover_reenumerated'] = True
        result['coverage'] = checked_cover['meaning']+'; complete cover re-enumerated'
        save(args.output_dir/'certificate.json', certificate)
        save(args.output_dir/'verification.json', result)
        best_matrices = certificate_matrices(certificate)

    best_matrices = certificate_matrices(existing) if existing_path.exists() else None

    if start_certificate:
        starting_bound = Fraction(start_certificate['exact_bound'])
        if best is None or starting_bound < best:
            accept(starting_bound, start_certificate)
            best = starting_bound

    # Lift the seed with a zero root block. It supplies a valid baseline even
    # when a numerical round fails or its full-cover separation is poor.
    if seed:
        baseline_matrices = matrices + [np.zeros((4*state_count, 4*state_count))]
        seed_bound, baseline = exact_certificate(patterns, blocks, baseline_matrices,
                                                 states, restrictions, state_count, digits=10)
        if best is None or seed_bound < best:
            accept(seed_bound, baseline)
            best = seed_bound
        print(json.dumps(dict(baseline_exact=str(best), baseline_decimal=float(best))), flush=True)
    for iteration in range(args.rounds):
        selected = np.array(sorted(active))
        if args.seed_ray or args.seed_block_scales:
            # Each inherited matrix stays PSD under a common nonnegative scale.
            # The scalar moment is their summed correction, valid in expectation.
            corrections = seed_corrections if args.seed_block_scales else [seed_correction]
            scalars = [dict(t=0, f=0, flags=[0], pairs=[(0, 0)],
                            operator=sparse.csc_matrix(correction[selected][None, :]))
                       for correction in corrections]
            local_blocks = scalars + [root_block(states[selected], state_count)]
        else:
            local_blocks = restricted_blocks(blocks, states[selected], restrictions[selected], state_count)
        info, matrices, weights = fit7(objective7[selected], local_blocks, np.arange(len(selected)),
                                       args.seconds, args.tolerance, args.verbose,
                                       args.chordal, args.moment_slack, args.threads)
        if args.seed_ray or args.seed_block_scales:
            alphas = [max(0., float(q[0, 0])) for q in matrices[:-1]]
            info['seed_scales'] = alphas
            if not args.seed_block_scales:
                alphas *= len(seed_matrices)
            matrices = [alpha*q for alpha,q in zip(alphas,seed_matrices)] + [matrices[-1]]
        if (info['status'] not in ('Solved', 'AlmostSolved', 'MaxTime', 'MaxIterations')
                or not all(np.isfinite(q).all() for q in matrices)):
            info.update(round=iteration+1, active=len(active), accepted=False)
            history.append(info)
            save(args.output_dir/'report.json', dict(patterns=len(states), history=history,
                 configuration=configuration,
                 exact_bound=str(best) if best is not None else None))
            raise RuntimeError(f"Seven-point fit failed: {info['status']}; preserved verified baseline")
        values = scores(objective, blocks, matrices[:-1])[restrictions].mean(axis=1) + root_scores(states, matrices[-1], state_count)
        bound, certificate = exact_certificate(patterns, blocks, matrices, states, restrictions,
                                               state_count, digits=args.digits)
        save(args.output_dir/'last_candidate.json', dict(certificate,
             coefficient=data['coefficient'], summands=2, tuples=data['tuples']))
        if best_matrices is not None:
            reference = scores(objective, blocks, best_matrices[:-1])[restrictions].mean(axis=1)
            reference += root_scores(states, best_matrices[-1], state_count)
            # Factor rounding projects the new matrices to PSD before mixing.
            candidate_matrices = certificate_matrices(certificate)
            candidate_values = scores(objective, blocks, candidate_matrices[:-1])[restrictions].mean(axis=1)
            candidate_values += root_scores(states, candidate_matrices[-1], state_count)
            alpha = minimax_blend(reference, candidate_values)
            info['blend_fraction'] = alpha
            if 0 < alpha < 1:
                blend = [(1-alpha)*a+alpha*b for a,b in zip(best_matrices,candidate_matrices)]
                blended_bound, blended_certificate = exact_certificate(patterns, blocks, blend, states,
                                                                         restrictions, state_count,
                                                                         digits=args.digits)
                if blended_bound < bound:
                    bound, certificate = blended_bound, blended_certificate
        certificate.update(coefficient=data["coefficient"], summands=2, tuples=data["tuples"],
                           cover6=str(args.cover6), cover7=str(args.cover7))
        info.update(round=iteration + 1, active=len(active), full_max=float(max(values)),
                    exact_bound=str(bound), exact_bound_decimal=float(bound))
        history.append(info)
        print(json.dumps(info), flush=True)
        if best is None or bound < best:
            accept(bound, certificate)
            best = bound
        np.savez_compressed(args.output_dir / "primal.npz", indices=selected, weights=weights)
        save(args.output_dir / "report.json", dict(patterns=len(states), exact_bound=str(best),
             exact_bound_decimal=float(best), configuration=configuration, history=history))
        violations = np.flatnonzero(values > info["dual"] + 1e-6)
        violations = np.array([i for i in violations if int(i) not in active],dtype=np.int64)
        if not len(violations):
            break
        new = set(violations[np.argsort(values[violations])[-args.add:]].tolist()) - active
        if not new:
            break
        active.update(new)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/search.py <==
"""Two-against-one MILP discovery and exact recursive-law certification.

The MILP optimizes a fixed positive margin; its bound is NOT an upper bound
on S_2(c). Mass optimization is local. Exported lower bounds use Fractions.
"""
import argparse
from collections import Counter
from fractions import Fraction as Q
from itertools import combinations, combinations_with_replacement, product
import json
from math import comb
from pathlib import Path

import gurobipy as gp
import numpy as np
from scipy.optimize import minimize


def tuples(m, mode):
    if mode == "distinct":
        ts = [(i, j, k) for q in combinations(range(m), 3)
              for k in q[1:] for i, j in [tuple(v for v in q if v != k)]]
        return ts, [1]*len(ts), 3*comb(m, 3)
    ts = [(i, j, k) for i, j in combinations_with_replacement(range(m), 2)
          for k in range(m) if i < k]
    return ts, [1 if i == j else 2 for i, j, k in ts], m**3


def events(support, c):
    terms = Counter()
    slack = []
    for i, j, k in product(range(len(support)), repeat=3):
        d = c*support[k]-support[i]-support[j]
        if d > 0:
            terms[tuple((i, j, k).count(v) for v in range(len(support)))] += 1
            slack.append(d)
    return terms, min(slack)


def exact_value(terms, masses):
    value = Q(0)
    for powers, coef in terms.items():
        term = Q(coef)
        for mass, power in zip(masses, powers):
            term *= mass**power
        value += term
    return value


def optimize(support, c, starts=16, seed=0):
    support = sorted(set(map(Q, support)))
    support = [v/support[-1] for v in support]
    assert support[0] == 0 and support[1] > 0
    terms, d = events(support, c)
    powers = np.array(list(terms))
    coeff = np.array(list(terms.values()))
    n = len(support)

    def objective(p):
        monomials = np.prod(p**powers, axis=1)
        f = coeff @ monomials
        den = (1-p[0])*(1+p[0]+p[0]**2)
        grad = np.empty(n)
        for j in range(n):
            exponents = powers.copy()
            exponents[:, j] = np.maximum(0, exponents[:, j]-1)
            grad[j] = (coeff*powers[:, j]) @ np.prod(p**exponents, axis=1)
        grad = -grad/den
        grad[0] -= 3*p[0]**2*f/den**2
        return -f/den, grad

    rng = np.random.default_rng(seed)
    best = None
    for trial in range(starts):
        p = np.full(n, 1/n) if trial == 0 else rng.dirichlet(np.ones(n))
        r = minimize(objective, p, jac=True, method="SLSQP",
                     bounds=[(0, 1-1e-6)]+[(0, 1)]*(n-1),
                     constraints=[{"type": "eq", "fun": lambda p: p.sum()-1,
                                   "jac": lambda p: np.ones(n)}],
                     options={"ftol": 2e-13, "maxiter": 600})
        nums = [max(0, round(float(v)*10**12)) for v in r.x]
        if not sum(nums[1:]):
            continue
        masses = [Q(v, sum(nums)) for v in nums]
        f = exact_value(terms, masses)
        value = f/(1-masses[0]**3)
        if best is None or value > best[0]:
            best = value, masses, f
    value, masses, f = best
    # Replace zero by a rho-scaled copy. A positive RHS base success loses
    # at most 2*rho of margin; a zero RHS cannot beat a positive LHS.
    rho = min(d/4, support[1]/(2*c), Q(1, 2))
    assert 2*rho < d and c*rho < support[1] and rho < support[1]
    return {"support": list(map(float, support)), "support_exact": list(map(str, support)),
            "masses": list(map(float, masses)), "masses_exact": list(map(str, masses)),
            "value": float(value), "value_exact": str(value), "base_exact": str(f),
            "rho_exact": str(rho), "slack_exact": str(d),
            "terms": [{"powers": list(e), "coefficient": k} for e, k in sorted(terms.items())]}


def solve(m, c, mode, seconds, margin, seed=0, start=None, progress=False):
    env = gp.Env(empty=True)
    env.setParam("OutputFlag", 0)
    env.start()
    model = gp.Model(env=env)
    model.Params.Threads = 4
    model.Params.TimeLimit = seconds
    model.Params.FeasibilityTol = 1e-9
    model.Params.IntFeasTol = 1e-9
    model.Params.IntegralityFocus = 1
    model.Params.MIPGap = 0
    model.Params.Seed = seed
    x = model.addVars(m, lb=0, ub=1)
    model.addConstr(x[0] == 0)
    model.addConstr(x[m-1] == 1)
    for i in range(m-1):
        model.addConstr(x[i] <= x[i+1])
    ts, weights, den = tuples(m, mode)
    y = model.addVars(ts, vtype=gp.GRB.BINARY)
    for i, j, k in ts:
        model.addGenConstrIndicator(y[i, j, k], True,
                                   x[i]+x[j]-float(c)*x[k] <= -margin)
        for u in [(i+1, j, k), (i, j+1, k), (i, j, k-1)]:
            if u in y:
                model.addConstr(y[u] <= y[i, j, k])
    if mode == "distinct":
        for i, j, k in combinations(range(m), 3):
            model.addConstr(y[i, k, j] <= y[i, j, k])
    values = start or [0.]*(m//3)+[1.]*(m-m//3)
    for i, v in enumerate(values):
        x[i].Start = v
    for i, j, k in ts:
        y[i, j, k].Start = int(float(c)*values[k]-values[i]-values[j] >= margin)
    model.setObjective(gp.quicksum(w*y[t] for t, w in zip(ts, weights)), gp.GRB.MAXIMIZE)
    last_report = -30.

    def report(mdl, where):
        nonlocal last_report
        if where == gp.GRB.Callback.MIP:
            elapsed = mdl.cbGet(gp.GRB.Callback.RUNTIME)
            if elapsed-last_report >= 30:
                print(json.dumps({"type": "progress", "c": str(c),
                                  "seconds": round(elapsed, 1),
                                  "incumbent": mdl.cbGet(gp.GRB.Callback.MIP_OBJBST),
                                  "bound": mdl.cbGet(gp.GRB.Callback.MIP_OBJBND)}), flush=True)
                last_report = elapsed

    model.optimize(report if progress else None)
    result = {"m": m, "c": str(c), "mode": mode, "margin": margin,
              "status": model.Status, "bound": model.ObjBound, "denominator": den,
              "runtime": model.Runtime, "seed": seed, "time_limit": seconds}
    if model.SolCount:
        selected = [t for t in ts if y[t].X > .5]
        result["objective"] = round(model.ObjVal)
        lp = gp.Model(env=env)
        lp.Params.FeasibilityTol = 1e-9
        z = lp.addVars(m, lb=0, ub=1)
        delta = lp.addVar(lb=0)
        lp.addConstr(z[0] == 0)
        lp.addConstr(z[m-1] == 1)
        for i in range(m-1):
            lp.addConstr(z[i] <= z[i+1])
        for i, j, k in selected:
            lp.addConstr(float(c)*z[k]-z[i]-z[j] >= delta)
        lp.setObjective(delta, gp.GRB.MAXIMIZE)
        lp.optimize()
        raw = [z[i].X for i in range(m)]
        vals = []
        for v in raw:
            vals.append(max(vals[-1] if vals else 0., min(1., v)))
        # Round a maximum-margin witness, then check ALL selected events exactly.
        xs = [Q(str(round(v, 14))) for v in vals]
        assert all(xs[i] <= xs[i+1] for i in range(m-1))
        assert all(c*xs[k] > xs[i]+xs[j] for i, j, k in selected)
        result.update(x=list(map(float, xs)), x_exact=list(map(str, xs)),
                      polished_raw_x=raw,
                      order_roundoff_correction=max(abs(a-b) for a, b in zip(raw, vals)),
                      polished_margin=delta.X, selected=selected, exact_selected_check=True)
        iid_count = sum(c*xs[k] > xs[i]+xs[j] for i, j, k in product(range(m), repeat=3))
        result["empirical_iid"] = iid_count/m**3
        result["empirical_iid_exact"] = str(Q(iid_count, m**3))
        lp.dispose()
    model.dispose()
    env.dispose()
    return result


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--c", nargs="+", required=True)
    parser.add_argument("--m", type=int, default=12)
    parser.add_argument("--mode", choices=["distinct", "iid"], default="distinct")
    parser.add_argument("--seconds", type=float, default=30)
    parser.add_argument("--margin", type=float, default=2e-6)
    parser.add_argument("--seed", type=int, default=0)
    parser.add_argument("--starts", type=int, default=16)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    previous = None
    for cs in args.c:
        c = Q(cs)
        assert 1 < c < 2
        result = solve(args.m, c, args.mode, args.seconds, args.margin, args.seed, previous)
        if "x" in result:
            previous = result["x"]
            support = sorted(set(map(Q, result["x_exact"])))
            blocks = []
            # Full support plus suffix blocks, always with a recursive zero.
            for cutoff in [Q(0), Q(1, 5), Q(1, 2), 1/c]:
                block = [Q(0)]+[v for v in support if v > cutoff]
                if block in blocks:
                    continue
                blocks.append(block)
            result["laws"] = [optimize(block, c, args.starts, args.seed) for block in blocks]
            result["best_value"] = max(v["value"] for v in result["laws"])
        path = args.output/f"m{args.m}_c{c.numerator}_{c.denominator}_{args.mode}_s{args.seed}.json"
        path.write_text(json.dumps(result, indent=2)+"\n")
        print(json.dumps({k: result.get(k) for k in ["m", "c", "mode", "status", "objective", "bound", "x", "best_value"]}), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/simple_witness.py <==
"""A short rational certificate improving the draft's bound at c=8/5."""
from fractions import Fraction as Q
import json
from pathlib import Path

from search import events, exact_value


def certificate():
    c = Q(8, 5)
    support = list(map(Q, ["0", ".63", ".79", ".89", ".96", "1"]))
    masses = list(map(Q, [".440669", ".294984", ".077121", ".059048", ".059048", ".069130"]))
    assert sum(masses) == 1
    terms, slack = events(support, c)
    f = exact_value(terms, masses)
    value = f/(1-masses[0]**3)
    rho = Q(1, 1000)
    assert 2*rho < slack and c*rho < support[1]
    assert value > Q("0.4627479964")
    law = {"support_exact": list(map(str, support)), "masses_exact": list(map(str, masses)),
           "base_exact": str(f), "value_exact": str(value), "value": float(value),
           "rho_exact": str(rho), "slack_exact": str(slack)}
    return {"c": str(c), "laws": [law]}


if __name__ == "__main__":
    result = certificate()
    path = Path(__file__).parent/"results"/"simple_c8_5.json"
    path.write_text(json.dumps(result, indent=2)+"\n")
    print(json.dumps(result, indent=2))


==> anc/proofs/s2/six_point_endpoints/two_against_one/summarize_m15.py <==
"""Compare the m=15 incumbent/bound intervals across m=12 transitions."""
import argparse
from fractions import Fraction as Q
import json
from math import ceil
from pathlib import Path

from analyze_scan import pattern_threshold


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("directory", type=Path)
    p.add_argument("--monotone", action="store_true",
                   help="Combine bounds across c using monotonicity of the same fixed-margin problem")
    p.add_argument("--fallback", type=Path,
                   help="Use previous results for cases whose longer rerun is not yet saved")
    args = p.parse_args()
    paths = list(args.fallback.glob("m15*.json")) if args.fallback else []
    paths += list(args.directory.glob("m15*.json"))
    by_c = {}
    for path in paths:
        item = json.loads(path.read_text())
        by_c[Q(item["c"])] = item
    data = list(by_c.values())
    data.sort(key=lambda d: Q(d["c"]))
    assert data and len(data) % 2 == 0, "Require paired endpoints for each transition"
    assert len({(d["m"], d["mode"], d["margin"]) for d in data}) == 1
    lower = [d["objective"] for d in data]
    upper = [ceil(d["bound"]-1e-7) for d in data]
    if args.monotone:
        for i in range(1, len(data)):
            lower[i] = max(lower[i], lower[i-1])
        for i in range(len(data)-2, -1, -1):
            upper[i] = min(upper[i], upper[i+1])
    assert all(a <= b for a, b in zip(lower, upper))
    rows = []
    for index in range(0, len(data), 2):
        below, above = data[index:index+2]
        low_upper, high_upper = upper[index:index+2]
        row = {"c_below": below["c"], "c_above": above["c"],
               "m12_counts": [below["m12_objective"], above["m12_objective"]],
               "m15_below_interval": [lower[index], low_upper],
               "m15_above_interval": [lower[index+1], high_upper],
               "solver_optimal": [below["status"] == 2, above["status"] == 2],
               "optimal_from_combined_bounds": [lower[index] == low_upper, lower[index+1] == high_upper],
               "incumbent_increase": above["objective"]-below["objective"],
               "fixed_margin_increase_proved_by_solver_bounds": lower[index+1] > low_upper,
               "above_pattern_continuation": pattern_threshold(above)}
        rows.append(row)
        print(json.dumps(row), flush=True)
    out = {"m": 15, "denominator": 1365, "pairs": rows, "monotonicity_used": args.monotone,
           "interpretation": "Incumbents are exactly checked witnesses. Bounds concern the fixed-margin MILP only; continuation thresholds are numerical."}
    (args.directory/"comparison.json").write_text(json.dumps(out, indent=2)+"\n")


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_endpoint_c2.py <==
"""Checks for the c2 specialization of the shared algebraic proof engine."""
import copy
from fractions import Fraction as Q
import json
from pathlib import Path
import unittest

import endpoint_c2 as c2
import endpoint_c3 as c3
import endpoint_c4 as c4
from ladder_witness import ladder, uniform_c2
from verify_lower_laws import verify_law
from search import events, exact_value


class C2EndpointTests(unittest.TestCase):
    def test_polynomial_specializations_stay_separate(self):
        intervals = []
        for engine in (c2, c3, c4, c2):
            interval = engine.isolate()
            self.assertEqual(engine.sign_at_root(engine.POLY, interval), 0)
            self.assertEqual(engine.sign_at_root([-1, 1], interval), 1)
            intervals.append(interval)
        self.assertEqual(intervals[0], intervals[-1])
        self.assertEqual(len(set(intervals)), 3)

    def test_saved_ray_and_negative_corruption(self):
        path = Path(__file__).parent/'results/c2_endpoint_cover.json'
        proof = json.loads(path.read_text())
        ray = proof['rays'][0]
        self.assertTrue(c2.verify_ray(ray, c2.isolate()))
        bad = copy.deepcopy(ray)
        bad['weights'] = [[-v for v in w] for w in bad['weights']]
        with self.assertRaises(ValueError):
            c2.verify_ray(bad, c2.isolate())


    def test_uniform_lower_near_root_and_at_sample(self):
        path = Path(__file__).parent/'results/c2_cplus_witness.json'
        law = json.loads(path.read_text())
        lo, hi, den = c2.isolate()
        expected = Q(law['value_exact'])
        for c in (Q(hi, den), Q(law['c'])):
            checked = uniform_c2(Q(lo, den), c, law)
            self.assertEqual(Q(checked['value_exact']), expected)
            self.assertEqual(checked['selected_ordered_successes'], 25)
            xs, _ = ladder(c, 2)
            terms, slack = events(xs, c)
            masses = list(map(Q, law['masses_exact']))
            f = exact_value(terms, masses)
            self.assertEqual(f/(1-masses[0]**3), expected)
            generated = dict(support_exact=list(map(str, xs)), masses_exact=law['masses_exact'],
                             base_exact=str(f), value_exact=str(expected),
                             rho_exact=str(min(slack/4, xs[1]/(2*c), Q(1, 2))))
            self.assertTrue(verify_law(c, generated)['exact_checked'])

    def test_uniform_lower_rejects_corruption(self):
        path = Path(__file__).parent/'results/c2_cplus_witness.json'
        law = json.loads(path.read_text())
        cminus, cplus = Q('1.52137'), Q(law['c'])
        with self.assertRaises(ValueError):
            uniform_c2(cplus, cplus, law)
        bad = dict(law, value_exact='1/2')
        with self.assertRaises(ValueError):
            uniform_c2(cminus, cplus, bad)
        bad = dict(law, masses_exact=['1','0','0','0'])
        with self.assertRaises(ValueError):
            uniform_c2(cminus, cplus, bad)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_endpoint_c3.py <==
"""Endpoint-specific checks for the c3 discontinuity proof."""
from fractions import Fraction as Q
import json
from pathlib import Path
import unittest

import endpoint_c3 as c3
import endpoint_c4 as c4
from ladder_witness import ladder, uniform_c3
from verify_lower_laws import verify_law
from search import events, exact_value

RESULTS = Path(__file__).parent/'results'


class C3EndpointTests(unittest.TestCase):
    def test_shared_engine_keeps_both_polynomials_separate(self):
        for engine in (c3, c4, c3):
            interval = engine.isolate()
            self.assertEqual(engine.sign_at_root(engine.POLY, interval), 0)
            self.assertEqual(engine.sign_at_root([-1, 1], interval), 1)
        self.assertNotEqual(c3.isolate(), c4.isolate())
        with self.assertRaises(ValueError):
            c4.verify_endpoint(json.loads((RESULTS/'sdp6_thresholds/c783186638633_500000000000/cover.json').read_text()),
                               json.loads((RESULTS/'c3_endpoint_cover.json').read_text()))

    def test_uniform_law_near_root_and_at_sample(self):
        law = json.loads((RESULTS/'c3_cplus_witness.json').read_text())
        lo, hi, den = c3.isolate()
        value = Q(law['recursive_lower_bound_exact'])
        for c in (Q(hi, den), Q(law['c'])):
            checked = uniform_c3(Q(lo, den), c, law)
            self.assertEqual(Q(checked['value_exact']), value)
            self.assertEqual(checked['selected_ordered_successes'], 45)
            xs, _ = ladder(c, 3)
            terms, slack = events(xs, c)
            masses = list(map(Q, law['masses_exact']))
            f = exact_value(terms, masses)
            self.assertEqual(f/(1-masses[0]**3), value)
            rho = min(slack/4, xs[1]/(2*c), Q(1, 2))
            generated = dict(support_exact=list(map(str, xs)), masses_exact=law['masses_exact'],
                             base_exact=str(f), value_exact=str(value), rho_exact=str(rho))
            self.assertTrue(verify_law(c, generated)['exact_checked'])

    def test_uniform_law_rejects_wrong_value_and_bracket(self):
        law = json.loads((RESULTS/'c3_cplus_witness.json').read_text())
        cminus, cplus = Q('1.566373277266'), Q(law['c'])
        with self.assertRaises(ValueError):
            uniform_c3(cplus, cplus, law)
        law['recursive_lower_bound_exact'] = '1/2'
        with self.assertRaises(ValueError):
            uniform_c3(cminus, cplus, law)

    def test_endpoint_rejects_missing_branch_and_negative_ray(self):
        data = json.loads((RESULTS/'sdp6_thresholds/c783186638633_500000000000/cover.json').read_text())
        proof = json.loads((RESULTS/'c3_endpoint_cover.json').read_text())
        ray = proof['rays'][0]
        self.assertTrue(c3.verify_ray(ray, c3.isolate()))
        bad = dict(ray, weights=[[-v for v in w] for w in ray['weights']])
        with self.assertRaises(ValueError):
            c3.verify_ray(bad, c3.isolate())
        proof['pruned'].pop(next(iter(proof['pruned'])))
        proof['rays'] = []
        with self.assertRaises(ValueError):
            c3.verify_endpoint(data, proof)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_endpoint_c4.py <==
"""Exact checks for polynomial endpoint Farkas certificates."""
import copy
from fractions import Fraction as Q
from itertools import permutations
import json
from math import factorial
from pathlib import Path
import random
import unittest

from endpoint_c4 import (POLY, add, linear_product, determinant,
    determinant_polynomial, isolate, sign_at_root, reconstruct, verify_ray, verify_endpoint)


def brute_determinant(matrix):
    n = len(matrix)
    total = 0
    for p in permutations(range(n)):
        inversions = sum(p[i] > p[j] for i in range(n) for j in range(i+1, n))
        term = (-1)**inversions
        for i, j in enumerate(p):
            term *= matrix[i][j]
        total += term
    return total


class EndpointTests(unittest.TestCase):
    def test_integer_determinants_with_pivots(self):
        rng = random.Random(407)
        for n in range(1, 6):
            for _ in range(12):
                matrix = [[rng.randrange(-3, 4) for _ in range(n)] for _ in range(n)]
                self.assertEqual(determinant(matrix), brute_determinant(matrix))

    def test_polynomial_interpolation_at_rational_points(self):
        rng = random.Random(408)
        for n in range(1, 5):
            matrix = [[(rng.randrange(-3, 4), rng.randrange(-3, 4))
                       for _ in range(n)] for _ in range(n)]
            polynomial = determinant_polynomial(matrix)
            for c in (Q(7, 5), Q(-2, 3)):
                actual = sum(v*c**j for j, v in enumerate(polynomial))
                expected = factorial(n)*brute_determinant([[a+b*c for a, b in row] for row in matrix])
                self.assertEqual(actual, expected)

    def test_algebraic_signs_and_zero_reduction(self):
        interval = isolate()
        self.assertEqual(sign_at_root(POLY, interval), 0)
        self.assertEqual(sign_at_root([-4, 0, 0, 1], interval), 1)
        for value in (-7, 0, 4):
            polynomial = add(linear_product(POLY, 11, -5), [value])
            self.assertEqual(sign_at_root(polynomial, interval), (value > 0)-(value < 0))

    def test_near_zero_seed_slacks_and_corruption(self):
        folder = Path(__file__).parent/'results'
        path = folder/'sdp7_c4_global/cover6.json'
        if not path.exists():
            self.skipTest('Saved pruning rays unavailable')
        data = json.loads(path.read_text())
        pattern = '+++++++++++++++++++++++-++-------------+'
        ray = reconstruct(6, pattern, data['pruned'][pattern], Q(data['coefficient'][0]),
                          isolate(), tolerance=Q(1, 10**6))
        self.assertTrue(verify_ray(ray, isolate()))
        bad = copy.deepcopy(ray)
        bad['weights'] = [[-v for v in w] for w in bad['weights']]
        with self.assertRaises(ValueError):
            verify_ray(bad, isolate())

    def test_complete_endpoint_cover(self):
        folder = Path(__file__).parent/'results'
        if not (folder/'c4_endpoint_cover.json').exists():
            self.skipTest('Saved endpoint proof unavailable')
        data = json.loads((folder/'sdp7_c4_global/cover6.json').read_text())
        proof = json.loads((folder/'c4_endpoint_cover.json').read_text())
        self.assertTrue(verify_endpoint(data, proof)['exact_endpoint_cover'])
        proof['seven_exclusions'].pop(next(iter(proof['seven_exclusions'])))
        with self.assertRaises(ValueError):
            verify_endpoint(data, proof)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_endpoint_phi.py <==
"""Exact checks for the phi lower family and endpoint ray reconstruction."""
from fractions import Fraction as Q
import json
from pathlib import Path
import unittest
import numpy as np
from scipy import sparse
from refine_sdp6 import FactorObjective

import endpoint_phi as phi
import endpoint_c2 as c2
from endpoint_c4 import reconstruct_with_alternatives
from ladder_witness import phi_support, uniform_phi
from search import events, exact_value
from verify_lower_laws import verify_law

RESULTS = Path(__file__).parent/'results'


class PhiTests(unittest.TestCase):
    def test_distinct_root_and_exact_polynomial_reduction(self):
        interval = phi.isolate()
        self.assertEqual(phi.sign_at_root(phi.POLY, interval), 0)
        self.assertEqual(phi.sign_at_root([-1, 1], interval), 1)
        self.assertNotEqual(interval, c2.isolate())

    def test_lower_family_arbitrarily_close_from_right(self):
        law = json.loads((RESULTS/'phi_cplus_witness.json').read_text())
        lo, hi, den = phi.isolate()
        for c in (Q(hi, den), Q(law['c'])):
            xs = phi_support(c)
            checked = uniform_phi(Q(lo, den), c, law)
            self.assertEqual(checked['selected_ordered_successes'], 13)
            terms, slack = events(xs, c)
            masses = list(map(Q, law['masses_exact']))
            f = exact_value(terms, masses)
            self.assertEqual(f/(1-masses[0]**3), Q(law['value_exact']))
            generated = dict(support_exact=list(map(str, xs)), masses_exact=law['masses_exact'],
                             base_exact=str(f), value_exact=law['value_exact'],
                             rho_exact=str(min(slack/4, xs[1]/(2*c), Q(1, 2))))
            self.assertTrue(verify_law(c, generated)['exact_checked'])
        self.assertGreater(Q(law['value_exact']), Q(1, 2))
        with self.assertRaises(ValueError):
            phi_support(Q(lo, den))

    def test_lower_rejects_wrong_bracket_and_value(self):
        law = json.loads((RESULTS/'phi_cplus_witness.json').read_text())
        cplus, cminus = Q(law['c']), Q('1.618023988749')
        with self.assertRaises(ValueError):
            uniform_phi(cplus, cplus, law)
        law['value_exact'] = '1/2'
        with self.assertRaises(ValueError):
            uniform_phi(cminus, cplus, law)

    def test_alternative_supports_verify_all_branch_signs(self):
        path = RESULTS/'sdp6_phi_clean/c1618023988749_1000000000000/cover.json'
        data = json.loads(path.read_text())
        for pattern in ('++++++++++++++++++++-++-++-+',
                        '++++++++++++++++++++--+--+--+-+',
                        '++++++++++++++++-----++-++--+---+++'):
            ray = reconstruct_with_alternatives(6, pattern, data['pruned'][pattern],
                Q(data['coefficient'][0]), phi.isolate(), polynomial=phi.POLY)
            self.assertTrue(phi.verify_ray(ray, phi.isolate()))
            for i, sign in zip(ray['events'], ray['signs']):
                self.assertEqual(pattern[i], '+' if sign == 1 else '-')


    def test_six_point_factor_gradient(self):
        rng = np.random.default_rng(528)
        blocks = []
        for n in (2, 3):
            pairs = [(i, j) for j in range(n) for i in range(j+1)]
            blocks.append(dict(flags=[None]*n, pairs=pairs,
                               operator=sparse.csc_matrix(rng.normal(size=(len(pairs), 4)))))
        function = FactorObjective(rng.normal(size=4), blocks, .3)
        x = rng.normal(size=13)
        _, gradient = function(x)
        direction = rng.normal(size=len(x))
        step = 1e-6
        finite = (function(x+step*direction)[0]-function(x-step*direction)[0])/(2*step)
        self.assertAlmostEqual(finite, gradient @ direction, places=6)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_expanded_sdp7.py <==
"""Independent checks of (3,5) normalization and expanded Gram certificates."""
import contextlib
from fractions import Fraction as Q
import io
from itertools import combinations
import json
from pathlib import Path
import unittest

from expanded_sdp7 import np, assemble, extra_blocks, certify_expanded, block_score
from verify_sdp7 import verify


class ExpandedTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.base = Path(__file__).parent/'results'
        folder = cls.base/'sdp7_c4_global'
        if not (folder/'cover6.json').exists():
            raise unittest.SkipTest('Saved c4 cover unavailable')
        cls.data = json.loads((folder/'cover6.json').read_text())
        empty = cls.data['patterns'].index('-'*len(cls.data['tuples']))
        with np.load(folder/'cover7.npz') as a:
            ids = np.flatnonzero(np.all(a['restrictions'] == empty, axis=1))
            cls.states, cls.restrictions = a['states'][ids], a['restrictions'][ids]
        with contextlib.redirect_stdout(io.StringIO()):
            cls.patterns, _, cls.inherited = assemble(cls.data)
            cls.extras = extra_blocks(cls.data, cls.states)

    def test_ordered_marked_products_and_exact_certificate(self):
        self.assertEqual(len(self.extras), 1)
        self.assertEqual(self.extras[0]['flags'], list(range(10)))
        v = np.arange(1, 11, dtype=float)
        value = float(block_score(self.extras[0], np.outer(v, v))[0])
        marks = list(combinations(range(5), 3))
        total = 0
        for roots in combinations(range(7), 3):
            rest = tuple(i for i in range(7) if i not in roots)
            for left in combinations(rest, 2):
                right = tuple(i for i in rest if i not in left)
                a, b = tuple(sorted(roots+left)), tuple(sorted(roots+right))
                ma = marks.index(tuple(a.index(i) for i in roots))
                mb = marks.index(tuple(b.index(i) for i in roots))
                total += (ma+1)*(mb+1)
        self.assertAlmostEqual(value, total/210, places=12)
        factors = [np.zeros((len(b['flags']), 0)) for b in self.inherited]
        factors += [np.zeros((64, 0)), v[:, None]]
        bound, cert = certify_expanded(self.patterns, self.inherited, factors,
            self.extras, self.states, self.restrictions, 16)
        self.assertEqual(bound, Q(total, 210))
        cert.update(summands=2, coefficient=self.data['coefficient'], tuples=self.data['tuples'])
        self.assertEqual(Q(verify(self.data, self.states, self.restrictions, cert)['exact_bound']), bound)
        from verify_primal_sdp7 import validate_full_flag_basis
        with self.assertRaises(ValueError):
            validate_full_flag_basis(self.data, cert)
        bad = json.loads(json.dumps(cert))
        bad['extra_blocks'][0]['factor'][0][0] += 10**10
        with self.assertRaises(ValueError):
            verify(self.data, self.states, self.restrictions, bad)
        bad = json.loads(json.dumps(cert))
        bad['extra_blocks'][0]['denominator'] = 0
        with self.assertRaises(ValueError):
            verify(self.data, self.states, self.restrictions, bad)

    def test_sparse_products_match_saved_exact_negative_forms(self):
        diagnostic = json.loads((self.base/'c4_missing_blocks_diagnostic.json').read_text())
        primal = json.loads((self.base/'sdp7_c4_global_primal_repair/primal_certificate.json').read_text())
        with np.load(self.base/'sdp7_c4_global/cover7.npz') as a:
            states = a['states'][primal['indices']]
        weights = np.array(primal['weight_numerators'], dtype=float)
        weights /= weights.sum()
        with contextlib.redirect_stdout(io.StringIO()):
            blocks = extra_blocks(self.data, states)
        for block, saved in zip(blocks, diagnostic['blocks']):
            vector = dict(zip(saved['flag_codes'], saved['vector_integers']))
            v = np.array([vector.get(flag, 0)/saved['vector_denominator'] for flag in block['flags']])
            computed = float(block_score(block, np.outer(v, v)) @ weights)
            self.assertAlmostEqual(computed, float(Q(saved['quadratic_exact'])), places=13)

    def test_factor_gradient(self):
        from refine_expanded_sdp7 import ExpandedObjective
        from sdp7 import sparse
        rng = np.random.default_rng(735)

        def block(n, columns):
            pairs = [(i, j) for j in range(n) for i in range(j+1)]
            return dict(flags=list(range(n)), pairs=pairs,
                        operator=sparse.csc_matrix(rng.normal(size=(len(pairs), columns))))

        inherited, root, extra = block(2, 3), block(2, 4), block(3, 4)
        restrictions = rng.integers(0, 3, size=(4, 7))
        function = ExpandedObjective(np.array([.4, .5, .6]), [inherited], root,
                                     [extra], restrictions, .01, [2])
        x = rng.normal(size=int(function.offsets[-1]))*.1
        _, gradient = function(x)
        for i in range(len(x)):
            step = np.zeros_like(x); step[i] = 1e-6
            derivative = (function(x+step)[0]-function(x-step)[0])/2e-6
            self.assertAlmostEqual(gradient[i], derivative, places=7)

    def test_five_root_normalization_and_verifier(self):
        with contextlib.redirect_stdout(io.StringIO()):
            extras = extra_blocks(self.data, self.states, five_roots='all')
        self.assertEqual([(b['t'], b['f']) for b in extras], [(3, 5), (5, 6)])
        marks = list(combinations(range(6), 5))
        total = 0
        for roots in combinations(range(7), 5):
            rest = tuple(i for i in range(7) if i not in roots)
            for v in rest:
                a = tuple(sorted(roots+(v,)))
                b = tuple(sorted(roots+tuple(i for i in rest if i != v)))
                ma = marks.index(tuple(a.index(i) for i in roots))
                mb = marks.index(tuple(b.index(i) for i in roots))
                total += (ma+1)*(mb+1)
        factors = [np.zeros((len(b['flags']), 0)) for b in self.inherited]
        factors += [np.zeros((64, 0)), np.zeros((10, 0)), np.arange(1, 7, dtype=float)[:, None]]
        bound, cert = certify_expanded(self.patterns, self.inherited, factors,
            extras, self.states, self.restrictions, 16)
        self.assertEqual(bound, Q(total, 42))
        cert.update(summands=2, coefficient=self.data['coefficient'], tuples=self.data['tuples'])
        self.assertEqual(Q(verify(self.data, self.states, self.restrictions, cert)['exact_bound']), bound)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_ladder_witness.py <==
"""Check the c4 law, recursion, and behavior arbitrarily near its threshold."""
from fractions import Fraction as Q
from itertools import product, combinations
import json
from pathlib import Path
import unittest

from ladder_witness import ladder, uniform_c4, verify
from sdp6 import bracket


def probability(xs, ps, c):
    return sum((ps[i]*ps[j]*ps[k] for i, j, k in product(range(len(xs)), repeat=3)
                if xs[i]+xs[j] < c*xs[k]), Q(0))


class LadderTests(unittest.TestCase):
    def setUp(self):
        self.data = json.loads((Path(__file__).parent/"results/c4_cplus_witness.json").read_text())
        self.law = self.data["laws"][0]

    def test_exact_recursive_witness(self):
        c = Q(self.data["c"])
        verify(c, self.law)
        xs, ps = [list(map(Q, self.law[key])) for key in ("support_exact", "masses_exact")]
        f = probability(xs, ps, c)
        rho = Q(self.law["rho_exact"])
        self.assertEqual(f, Q(self.law["base_exact"]))
        expanded_xs = [rho*x for x in xs]+xs[1:]
        expanded_ps = [ps[0]*p for p in ps]+ps[1:]
        self.assertEqual(probability(expanded_xs, expanded_ps, c), f*(1+ps[0]**3))

    def test_independent_c3_and_c4_lower_verifier(self):
        from verify_lower_laws import verify_law
        path = Path(__file__).parent/'results/c3_cplus_witness.json'
        c3 = json.loads(path.read_text())
        self.assertTrue(verify_law(Q(c3['c']), c3)['exact_checked'])
        self.assertTrue(verify_law(Q(self.data['c']), self.law)['exact_checked'])
        bad = dict(c3, recursive_lower_bound_exact='1/2')
        with self.assertRaises(ValueError):
            verify_law(Q(c3['c']), bad)

    def test_right_family_near_root(self):
        ps = list(map(Q, self.law["masses_exact"]))
        for epsilon in map(Q, (".00001", ".0000001", ".0000000001")):
            below, above = bracket(4, epsilon)
            with self.assertRaises(ValueError):
                ladder(below, 4)
            xs, delta = ladder(above, 4)
            self.assertGreater(delta, 0)
            self.assertEqual(probability(xs, ps, above)/(1-ps[0]**3), Q(self.law["value_exact"]))
            self.assertTrue(uniform_c4(below, above, self.law)["exact_checked"])

    def test_highs_exact_cover(self):
        import highspy
        # Initialize the shared scheduler through another LP first. Pattern
        # enumeration must coexist with LP solvers in the same process.
        warm = highspy.Highs()
        warm.setOptionValue('output_flag', False)
        warm.addVar(0., 1.)
        warm.run()
        from enumerate_patterns import enumerate_cover, verify_cover
        data = enumerate_cover(4, 30, coefficient=Q(self.data["cminus"]),
                               summands=2, backend="highs")
        self.assertTrue(data["complete"] and verify_cover(data))
        self.assertEqual(len(data["patterns"]), 16)
        self.assertEqual(data["unverified_rays"], 0)

    def test_global_exclusion_rejects_corruption(self):
        from sdp7 import verify_seven_exclusions
        path = Path(__file__).parent/'results/sdp7_c4_global/cover6.json'
        if not path.exists():
            self.skipTest('Saved global pruning proofs unavailable')
        data = json.loads(path.read_text())
        pattern, proof = next(iter(data['seven_exclusions'].items()))
        data['seven_exclusions'] = {pattern: proof}
        self.assertEqual(verify_seven_exclusions(data), {pattern})
        # The all-failure pattern is realizable by constant positive values;
        # no Farkas proof can exclude it.
        data['seven_exclusions'] = {'-'*70: proof}
        with self.assertRaises(ValueError):
            verify_seven_exclusions(data)

    def test_global_signs_agree_with_every_restriction(self):
        import numpy as np
        from sdp7 import global_event_signs, candidates
        folder = Path(__file__).parent/'results/sdp7_c4'
        if not (folder/'cover7.npz').exists():
            self.skipTest('Saved compatible cover unavailable')
        data = json.loads((Path(__file__).parent/'results/sdp6_c4'/
                           'c1588780530011_1000000000000/cover.json').read_text())
        with np.load(folder/'cover7.npz') as a:
            states, restrictions = a['states'][::5000], a['restrictions'][::5000]
        signs = global_event_signs(data, states)
        lookup = {t:i for i,t in enumerate(candidates(7, False, 2))}
        for j, six in enumerate(combinations(range(7), 6)):
            ids = [lookup[tuple(six[i] for i in t)] for t in data['tuples']]
            expected = [[1 if v == '+' else -1 for v in data['patterns'][i]]
                        for i in restrictions[:, j]]
            np.testing.assert_array_equal(signs[:, ids], expected)


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_multinacci_families.py <==
"""Exact tests of the new analytic lower-family constructions."""
from fractions import Fraction as Q
from itertools import product
import json
import copy
from pathlib import Path
import unittest

from multinacci_families import (evaluate, root_bracket, multinacci_polynomial,
    intermediate_polynomial, LIMIT_POLYNOMIAL, multinacci_support,
    intermediate_support, limit_support, selected_success, selected_terms, verify_uniform_family)
from verify_lower_laws import verify_law
from search import exact_value


class FamilyTests(unittest.TestCase):
    def test_multinacci_events_near_every_root(self):
        for m in range(1, 7):
            poly = multinacci_polynomial(m)
            lo, hi = root_bracket(poly, bits=256)
            c = hi+Q(1, 2**256)
            xs = multinacci_support(c, m)
            self.assertTrue(all(a < b for a, b in zip(xs, xs[1:])))
            for i, j, k in product(range(len(xs)), repeat=3):
                self.assertEqual(xs[i]+xs[j] < c*xs[k], min(i, j) < k)
            with self.assertRaises(ValueError):
                multinacci_support(lo, m)

    def test_intermediate_events_near_roots_and_farther_right(self):
        for n in range(7):
            poly = intermediate_polynomial(n)
            lo, hi = root_bracket(poly, bits=256)
            for c in (hi+Q(1, 2**256), Q('1.99')):
                xs = intermediate_support(c, n)
                self.assertTrue(all(a < b for a, b in zip(xs, xs[1:])))
                self.assertGreater(c*xs[1], 1)
                self.assertLess(xs[-2]+1, c)
                for j in range(1, n+1):
                    self.assertLess(xs[1]+xs[j], c*xs[j+1])
                for i, j, k in product(range(len(xs)), repeat=3):
                    if selected_success('intermediate', i, j, k, len(xs)-1):
                        self.assertLess(xs[i]+xs[j], c*xs[k])
                self.assertEqual(sum(selected_terms('intermediate', len(xs)).values()),
                                 4*n*n+13*n+13)
            with self.assertRaises(ValueError):
                intermediate_support(lo, n)

    def test_intermediate_roots_increase_to_the_correct_limit(self):
        self.assertEqual(intermediate_polynomial(1), [-2, 0, -1, 1])
        self.assertEqual(intermediate_polynomial(2), [-2, -1, 0, -1, 1])
        previous = root_bracket(multinacci_polynomial(2))[1]
        limit_lo, limit_hi = root_bracket(LIMIT_POLYNOMIAL)
        for n in range(1, 9):
            lo, hi = root_bracket(intermediate_polynomial(n))
            self.assertLess(previous, lo)
            self.assertLess(hi, limit_lo)
            previous = hi
            c = Q(7, 4)
            self.assertEqual((c-1)*evaluate(intermediate_polynomial(n), c),
                             c**n*(c*(c-1)**2-1)-(c-2))
        self.assertLess(limit_hi, root_bracket(multinacci_polynomial(3))[0])

    def test_limit_family(self):
        lo, hi = root_bracket(LIMIT_POLYNOMIAL, bits=256)
        c = hi+Q(1, 2**256)
        xs = limit_support(c)
        self.assertLess(1/c, xs[1])
        self.assertLess(xs[1]+xs[2], c*xs[2])
        self.assertLess(xs[2]+1, c)
        for i, j, k in product(range(4), repeat=3):
            if selected_success('limit', i, j, k, 3):
                self.assertLess(xs[i]+xs[j], c*xs[k])
        self.assertEqual(sum(selected_terms('limit', 4).values()), 32)
        with self.assertRaises(ValueError):
            limit_support(lo)

    def test_saved_rational_lower_probabilities(self):
        path = Path(__file__).parent/'results/multinacci_families.json'
        rows = json.loads(path.read_text())['rows']
        for row in rows:
            law = row['sampled_law']
            checked = verify_law(Q(row['c']), law)
            masses = list(map(Q, law['masses_exact']))
            terms = selected_terms(row['family'], len(masses))
            f = exact_value(terms, masses)
            self.assertEqual(str(f), row['selected_base_exact'])
            self.assertEqual(f/(1-masses[0]**3), Q(row['uniform_right_lower_exact']))
            self.assertLessEqual(Q(row['uniform_right_lower_exact']), Q(checked['exact_lower']))


    def test_uniform_family_verifier_and_corruption(self):
        path = Path(__file__).parent/'results/multinacci_families.json'
        rows = json.loads(path.read_text())['rows']
        for row in rows:
            checked = verify_uniform_family(row)
            self.assertEqual(checked['value_exact'], row['uniform_right_lower_exact'])
            bad = copy.deepcopy(row)
            bad['polynomial'][0] += 1
            with self.assertRaises(ValueError):
                verify_uniform_family(bad)
            bad = dict(row, uniform_right_lower_exact='1')
            with self.assertRaises(ValueError):
                verify_uniform_family(bad)






if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_sdp7.py <==
"""Regression checks for the seven-point moment normalization."""
import unittest
import contextlib
import io
import json
from pathlib import Path

import numpy as np

from sdp7 import root_block, root_scores, assemble, exact_certificate, fit7, unpack, sparse, minimax_blend
from verify_sdp7 import verify
from refine_sdp7 import FactorObjective
from verify_primal_sdp7 import positive_semidefinite_bareiss,verify_primal
from optimal_sdp7 import IncrementalLP,FeasibilityLP
from repair_primal_sdp7 import project_weights,RepairObjective
from scs_sdp7 import scs_pairing,fit_scs,fit_scs_dual


class SevenPointTests(unittest.TestCase):
    def test_scs_triangle_permutation_and_feasible_warm_start(self):
        states=np.zeros((1,35),dtype=np.uint8)
        block=root_block(states,1)
        pairs,permutation=scs_pairing(block)
        q=np.arange(16,dtype=float).reshape(4,4)
        q=q+q.T
        packed=np.array([q[i,j]*(1 if i==j else np.sqrt(2)) for i,j in pairs])
        np.testing.assert_allclose(block['operator'][permutation,:].T @ packed,
                                   root_scores(states,q,1))
        try:
            import scs
        except ImportError:
            self.skipTest('Optional SCS unavailable')
        info,_,weights=fit_scs(np.array([0.]),[block],[np.zeros((4,4))],np.array([1.]),0.,10,1e-8)
        self.assertEqual(info['status'],'solved')
        np.testing.assert_allclose(weights,[1.],atol=1e-7)
        info,_,weights=fit_scs_dual(np.array([0.]),[block],[np.zeros((4,4))],
                                     np.array([1.]),0.,10,1e-8)
        self.assertEqual(info['status'],'solved')
        np.testing.assert_allclose(weights,[1.],atol=1e-7)

    def test_convex_primal_repair_projection_and_gradient(self):
        np.testing.assert_allclose(project_weights(np.zeros(2),np.array([0.,1.]),.75),[.25,.75],atol=1e-12)
        rng=np.random.default_rng(127)
        block=dict(flags=[0,1],pairs=[(0,0),(0,1),(1,1)],
                   operator=sparse.csc_matrix(rng.normal(size=(3,4))))
        function=RepairObjective([block],1e-5)
        weights=np.array([.1,.2,.3,.4])
        _,gradient,_=function(weights)
        for i in range(4):
            step=np.zeros(4);step[i]=1e-6
            derivative=(function(weights+step)[0]-function(weights-step)[0])/(2e-6)
            self.assertAlmostEqual(gradient[i],derivative,places=6)

    def test_exact_primal_psd_test_detects_hidden_indefiniteness(self):
        gram=np.array([[1,2],[3,4],[5,6]],dtype=object)
        self.assertEqual(positive_semidefinite_bareiss((gram @ gram.T).tolist()),2)
        self.assertEqual(positive_semidefinite_bareiss([[0,0],[0,3]]),1)
        for matrix in ([[0,1],[1,0]],[[1,2],[2,1]],
                       [[10**18,10**18+1],[10**18+1,10**18+2]]):
            with self.assertRaises(ValueError):
                positive_semidefinite_bareiss(matrix)

    def test_incremental_lp_cuts_and_feasibility_margin(self):
        try:
            import highspy
        except ImportError:
            self.skipTest('Optional highspy unavailable')
        objective=np.array([.4,.6])
        rows=[sparse.csr_matrix([[1.,-1.]])]
        lp=IncrementalLP(objective,10)
        result=lp.solve(rows,np.zeros(1))
        self.assertTrue(result.success)
        self.assertAlmostEqual(float(objective @ result.x),.5)
        rows.append(sparse.csr_matrix([[1.,-2.]]))
        result=lp.solve(rows,np.zeros(2))
        self.assertTrue(result.success)
        self.assertAlmostEqual(float(objective @ result.x),.4*2/3+.6/3)
        feasibility=FeasibilityLP(objective,10,.49)
        result=feasibility.solve(rows[:1],[1.],.49)
        self.assertTrue(result.success)
        self.assertAlmostEqual(result.gamma,.1)
        self.assertAlmostEqual(result.objective_multiplier,10.)

    def test_independent_exact_primal_for_constant_law(self):
        here=Path(__file__).resolve().parent
        archive_path=here/'results/sdp7_c0/cover7.npz'
        certificate_path=here/'results/sdp7_c0_factor_refinement/certificate.json'
        if not archive_path.exists() or not certificate_path.exists():
            self.skipTest('Saved seven-point artifacts unavailable')
        data=json.loads((here/'results/sdp6_c0/c152137_100000/cover.json').read_text())
        upper=json.loads(certificate_path.read_text())
        index6=data['patterns'].index('-'*len(data['tuples']))
        with np.load(archive_path) as archive:
            states,restrictions=archive['states'],archive['restrictions']
        index7=int(np.flatnonzero(np.all(restrictions==index6,axis=1))[0])
        checked=verify_primal(data,states,restrictions,upper,[index7],[1])
        self.assertTrue(checked['exact_psd'])
        self.assertEqual(checked['exact_lower'],'0')
        self.assertEqual(checked['blocks'][-1]['rank'],4)
        incomplete=json.loads(json.dumps(upper))
        incomplete['inherited']['blocks'].pop()
        with self.assertRaisesRegex(ValueError,'full inherited flag basis'):
            verify_primal(data,states,restrictions,incomplete,[index7],[1])

    def test_unrestricted_factor_gradient_against_finite_differences(self):
        rng=np.random.default_rng(178)
        pairs=[(0,0),(0,1),(1,1)]
        block=dict(flags=[0,1],pairs=pairs,operator=sparse.csc_matrix(rng.normal(size=(3,4))))
        root=dict(flags=[0,1],pairs=pairs,operator=sparse.csc_matrix(rng.normal(size=(3,5))))
        restrictions=rng.integers(0,4,size=(5,7))
        objective=FactorObjective(rng.normal(size=4),[block],root,restrictions,.2)
        x=rng.normal(size=8)*.2
        _,gradient=objective(x)
        for i in range(len(x)):
            step=np.zeros_like(x)
            step[i]=1e-6
            difference=(objective(x+step)[0]-objective(x-step)[0])/(2e-6)
            self.assertAlmostEqual(gradient[i],difference,places=6)

    def test_minimax_blend_checks_the_full_cover(self):
        a, b = np.array([1., .8]), np.array([.9, 1.2])
        alpha = minimax_blend(a,b)
        self.assertAlmostEqual(alpha,.4)
        self.assertAlmostEqual(float(np.max((1-alpha)*a+alpha*b)),.96)
        self.assertEqual(minimax_blend(a,a+1),0.)
        self.assertEqual(minimax_blend(a,a-1),1.)

    def test_ordered_pair_normalization_and_exact_pairing(self):
        states = np.random.default_rng(73).integers(0, 16, size=(30, 35), dtype=np.uint8)
        block = root_block(states, 16)
        multiplicities = np.array([1 if i == j else 2 for i, j in block['pairs']])
        np.testing.assert_array_equal(block['counts'].T @ multiplicities, np.full(30, 140))
        factor = np.arange(64 * 3, dtype=np.int64).reshape(64, 3) - 23
        gram = factor @ factor.T
        coeff = np.array([gram[i, j] * (1 if i == j else 2) for i, j in block['pairs']])
        exact = root_scores(states, gram, 16)
        np.testing.assert_array_equal(block['counts'].T @ coeff, exact)
        floating = root_scores(states, gram.astype(float), 16)
        np.testing.assert_allclose(floating, np.asarray(exact, dtype=float) / 140)
        svec = np.array([gram[i, j] * (1 if i == j else np.sqrt(2)) for i, j in block['pairs']])
        np.testing.assert_allclose(block['operator'].T @ svec, floating)
        np.testing.assert_allclose(root_scores(states, np.ones((64, 64)), 16), 1)

    def test_big_integer_scores_do_not_overflow(self):
        states = np.zeros((1, 35), dtype=np.uint8)
        gram = np.full((4, 4), 10**30, dtype=object)
        self.assertEqual(root_scores(states, gram, 1)[0], 140 * 10**30)

    def test_constant_law_is_psd_and_solver_feasible(self):
        # If all sampled values lie close to 1, no event succeeds for c<2.
        # Its single seven-point pattern must be a feasible primal law.
        states = np.zeros((1, 35), dtype=np.uint8)
        block = root_block(states, 1)
        moment = unpack(block['operator'].toarray()[:, 0], block['pairs'], 4)
        self.assertGreaterEqual(np.linalg.eigvalsh(moment)[0], -1e-14)
        info, _, weights = fit7(np.array([0.]), [block], np.array([0]), 10, 1e-8)
        self.assertEqual(info['status'], 'Solved')
        self.assertLess(info['primal_residual'], 1e-7)
        np.testing.assert_allclose(weights, [1.], atol=1e-7)
        info, _, _ = fit7(np.array([0.]), [block], np.array([0]), 10, 1e-8, chordal=True)
        self.assertEqual(info['status'], 'Solved')

    def test_moment_slack_is_diagonal_and_accounts_for_trace(self):
        block = dict(flags=[0], pairs=[(0,0)], operator=sparse.csc_matrix([[-.01]]))
        info, _, weights = fit7(np.array([.3]), [block], np.array([0]), 10, 1e-8,
                                moment_slack=.02)
        self.assertEqual(info['status'], 'Solved')
        np.testing.assert_allclose(weights, [1.], atol=1e-7)

    def test_independent_evaluator_with_nonzero_root_and_inherited_factors(self):
        here = Path(__file__).resolve().parent
        archive_path = here/'results/sdp7_c0/cover7.npz'
        if not archive_path.exists():
            self.skipTest('Saved seven-point archive unavailable')
        data = json.loads((here/'results/sdp6_c0/c152137_100000/cover.json').read_text())
        with np.load(archive_path) as archive:
            selected = np.random.default_rng(12).choice(len(archive['states']), 8, replace=False)
            states, restrictions = archive['states'][selected], archive['restrictions'][selected]
        with contextlib.redirect_stdout(io.StringIO()):
            patterns, _, blocks = assemble(data, ((3, 4),))
        rng = np.random.default_rng(101)
        factors = [rng.integers(-3, 4, size=(len(b['flags']), 2)) for b in blocks]
        factors.append(rng.integers(-3, 4, size=(64, 2)))
        matrices = [factor @ factor.T for factor in factors]
        bound, certificate = exact_certificate(patterns, blocks, matrices, states, restrictions, 16)
        certificate.update(summands=2, coefficient=data['coefficient'], tuples=data['tuples'])
        result = verify(data, states, restrictions, certificate)
        self.assertEqual(result['exact_bound'], str(bound))
        certificate['exact_bound'] = str(bound+1)
        with self.assertRaisesRegex(ValueError, 'Claimed bound'):
            verify(data, states, restrictions, certificate)


if __name__ == '__main__':
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/test_search.py <==
"""Independent event counting and recursion checks for the new search."""
from fractions import Fraction as Q
from itertools import product
from math import sqrt
import json
from pathlib import Path
import unittest

from search import events, exact_value, optimize, tuples
from three_atom_cells import cells


def brute(support, masses, c):
    return sum((masses[i]*masses[j]*masses[k]
                for i, j, k in product(range(len(support)), repeat=3)
                if support[i]+support[j] < c*support[k]), Q(0))


class SearchTests(unittest.TestCase):
    def test_saved_certificates(self):
        files = list((Path(__file__).parent/"results").rglob("*.json"))
        self.assertTrue(files)
        for path in files:
            data = json.loads(path.read_text())
            if "c" not in data:
                continue
            c = Q(data["c"])
            if "selected" in data:
                xs = list(map(Q, data["x_exact"]))
                self.assertTrue(all(c*xs[k] > xs[i]+xs[j] for i, j, k in data["selected"]))
                self.assertTrue(all(c*xs[k]-xs[i]-xs[j] >= Q(str(data["margin"]))
                                    for i, j, k in data["selected"]))
                if data["mode"] == "distinct":
                    self.assertEqual(len(data["selected"]), data["objective"])
                    self.assertEqual(len(set(map(tuple, data["selected"]))), data["objective"])
                else:
                    self.assertEqual(sum(1 if i == j else 2 for i, j, k in data["selected"]), data["objective"])
                empirical = brute(xs, [Q(1, len(xs))]*len(xs), c)
                self.assertEqual(empirical, Q(data["empirical_iid_exact"]))
            for law in data.get("laws", []):
                support = list(map(Q, law["support_exact"]))
                masses = list(map(Q, law["masses_exact"]))
                self.assertEqual(sum(masses), 1)
                self.assertTrue(all(p >= 0 for p in masses))
                f = brute(support, masses, c)
                self.assertEqual(f, Q(law["base_exact"]))
                self.assertEqual(f/(1-masses[0]**3), Q(law["value_exact"]))
                _, d = events(support, c)
                rho = Q(law["rho_exact"])
                self.assertTrue(0 < 2*rho < d and c*rho < support[1])

    def test_tuple_objectives(self):
        xs = list(map(Q, [0, 0, 1, 2, 3, 4]))
        c = Q(3, 2)
        ts, weights, den = tuples(len(xs), "iid")
        count = sum(w for (i, j, k), w in zip(ts, weights) if xs[i]+xs[j] < c*xs[k])
        self.assertEqual(Q(count, den), brute(xs, [Q(1, 6)]*6, c))
        ts, weights, den = tuples(len(xs), "distinct")
        count = sum(xs[i]+xs[j] < c*xs[k] for i, j, k in ts)
        ordered = [(i, j, k) for i, j, k in product(range(6), repeat=3)
                   if len({i, j, k}) == 3]
        direct = sum(xs[i]+xs[j] < c*xs[k] for i, j, k in ordered)
        self.assertEqual(Q(count, den), Q(direct, len(ordered)))

    def test_small_margin_artifact(self):
        c = Q("1.41422")
        a = (1/c+c/2)/2
        rho = min(c*a-1, c-2*a)/10
        xs = [Q(0)]*2+[rho*a]*2+[rho]+[a]*5+[Q(1)]*2
        ts, _, _ = tuples(12, "distinct")
        slacks = [c*xs[k]-xs[i]-xs[j] for i, j, k in ts if c*xs[k] > xs[i]+xs[j]]
        self.assertEqual(len(slacks), 316)
        self.assertLess(min(slacks), Q("2e-7"))

    def test_simple_law_at_185(self):
        c = Q("1.85")
        support = list(map(Q, ["0", ".55", ".84", "1"]))
        masses = list(map(Q, [".225134", ".204448", ".241087", ".329331"]))
        self.assertEqual(sum(masses), 1)
        f = brute(support, masses, c)
        self.assertEqual(f/(1-masses[0]**3), Q(14539159688963109, 26718621935872808))
        _, d = events(support, c)
        rho = Q(1, 1000)
        self.assertTrue(2*rho < d and c*rho < support[1])
        expanded_s = [rho*v for v in support]+support[1:]
        expanded_m = [masses[0]*p for p in masses]+masses[1:]
        self.assertEqual(brute(expanded_s, expanded_m, c), f*(1+masses[0]**3))

    def test_recursive_construction(self):
        c = Q("1.5213")
        s = list(map(Q, ["0", "0.3", "0.71", "1"]))
        masses = list(map(Q, ["0.4", "0.1", "0.3", "0.2"]))
        terms, d = events(s, c)
        f = exact_value(terms, masses)
        self.assertEqual(f, brute(s, masses, c))
        rho = min(d/4, s[1]/(2*c), Q(1, 2))
        # Replace the zero once, retaining a final zero atom.
        expanded_s = [rho*v for v in s]+s[1:]
        expanded_m = [masses[0]*p for p in masses]+masses[1:]
        self.assertEqual(brute(expanded_s, expanded_m, c), f*(1+masses[0]**3))

    def test_known_values(self):
        below = optimize(list(map(Q, ["0", ".71", "1"])), Q("1.52"), 4)
        self.assertAlmostEqual(below["value"], (2*sqrt(403)-28)/27, places=11)
        above = optimize(list(map(Q, ["0", ".6576", ".8642", "1"])), Q("1.522"), 4)
        beta = 1/(3*sqrt(3))
        k = 1-beta
        value = 2/3*(sqrt(9*k*k-3*k+1)-3*k+1)
        self.assertAlmostEqual(above["value"], value, places=11)

    def test_cells_and_threshold(self):
        c = Q("1.5213797")
        self.assertLess(c**3-c-2, 0)
        supports = cells(c)
        self.assertEqual(len(supports), 31)
        patterns = set()
        for s in supports:
            self.assertTrue(0 < s[1] < s[2] < 1)
            pattern = tuple(c*s[k] > s[i]+s[j] for i, j, k in product(range(4), repeat=3))
            self.assertNotIn(pattern, patterns)
            patterns.add(pattern)


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/three_atom_cells.py <==
"""Enumerate all open event cells on support {0,a,b,1}, 0<a<b<1.

Exact rational polygon subdivision; local mass optimization in each cell.
Boundary patterns cannot add strict successes, so some neighboring open
cell contains all their successes. This covers supports with <=3 positive
atoms for lower-bound search, but local mass fits do not certify an upper bound.
"""
import argparse
from fractions import Fraction as Q
from itertools import combinations_with_replacement
import json
from pathlib import Path

from search import optimize


def clip(poly, line):
    def value(p):
        return line[0]*p[0]+line[1]*p[1]+line[2]
    out = []
    for p, q in zip(poly, poly[1:]+poly[:1]):
        vp, vq = value(p), value(q)
        if vp >= 0:
            out.append(p)
        if (vp > 0 and vq < 0) or (vp < 0 and vq > 0):
            t = vp/(vp-vq)
            out.append(tuple(u+t*(v-u) for u, v in zip(p, q)))
    out = list(dict.fromkeys(out))
    if len(out) < 3:
        return []
    area = sum(p[0]*q[1]-p[1]*q[0] for p, q in zip(out, out[1:]+out[:1]))
    return out if area else []


def cells(c):
    points = [(Q(0), Q(0), Q(0)), (Q(1), Q(0), Q(0)),
              (Q(0), Q(1), Q(0)), (Q(0), Q(0), Q(1))]
    lines = set()
    for i, j in combinations_with_replacement(range(4), 2):
        for k in range(1, 4):
            line = tuple(c*v-u-w for u, w, v in zip(points[i], points[j], points[k]))
            if line[0] or line[1]:
                scale = next(v for v in line if v)
                lines.add(tuple(v/scale for v in line))
    polys = [[(Q(0), Q(0)), (Q(0), Q(1)), (Q(1), Q(1))]]
    for line in sorted(lines):
        polys = [part for poly in polys for part in
                 [clip(poly, line), clip(poly, tuple(-v for v in line))] if part]
    return [[Q(0), sum(p[0] for p in poly)/len(poly),
             sum(p[1] for p in poly)/len(poly), Q(1)] for poly in polys]


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--c", required=True)
    p.add_argument("--starts", type=int, default=24)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    c = Q(args.c)
    supports = cells(c)
    print(f"Enumerated {len(supports)} open cells exactly", flush=True)
    laws = [optimize(s, c, args.starts) for s in supports]
    laws.sort(key=lambda r: r["value"], reverse=True)
    result = {"c": str(c), "cell_count": len(supports), "starts": args.starts,
              "interpretation": "Exhaustive support cells; local mass optimization, not a universal upper bound.",
              "laws": laws}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2)+"\n")
    print(json.dumps(laws[0]), flush=True)


if __name__ == "__main__":
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/transport_sdp6.py <==
"""Transfer six-point PSD factors to a new cover and recheck the bound exactly."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp6 import np, assemble, certify, verify, save


def transport(data, source, digits=10):
    if source['s'] != 6 or source.get('summands') != 2:
        raise ValueError('Expected a two-summand six-point certificate')
    patterns, _, blocks = assemble(data)
    saved = {(b['t'], b['f'], tuple(b['type'] or [])): b for b in source['blocks']}
    matrices = []
    for b in blocks:
        old = saved.get((b['t'], b['f'], tuple(b['type'] or [])))
        if old is None:
            matrices.append(np.zeros((len(b['flags']), len(b['flags']))))
            continue
        flags = {(tuple(signs), tuple(marks)): i for i, (signs, marks) in enumerate(old['flags'])}
        original = np.array([[float(Q(v)) for v in row] for row in old['L']])
        factor = np.zeros((len(b['flags']), original.shape[1]))
        for i, (signs, marks) in enumerate(b['flags']):
            j = flags.get((tuple(signs), tuple(marks)))
            if j is not None:
                factor[i] = original[j]
        matrices.append(factor @ factor.T)
    bound, cert = certify(patterns.tolist(), blocks, matrices, digits)
    cert.update(summands=2, coefficient=data['coefficient'], tuples=data['tuples'],
                exact_bound=str(bound), search='Transported PSD factors; exact full-cover verification')
    return cert, verify(data, cert)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover', type=Path, required=True)
    p.add_argument('--certificate', type=Path, required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    args = p.parse_args()
    cert, checked = transport(json.loads(args.cover.read_text()), json.loads(args.certificate.read_text()))
    args.output_dir.mkdir(parents=True, exist_ok=True)
    save(args.output_dir/'certificate.json', cert)
    save(args.output_dir/'verification.json', checked)
    print(json.dumps(checked), flush=True)


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_c2_discontinuity.py <==
"""Verify the exact c2 endpoint cover, seven-point upper, and uniform lower."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp7 import np, enumerate_seven, save
from endpoint_c2 import verify_endpoint, POLY
from verify_sdp7 import verify
from verify_lower_laws import verify_law
from ladder_witness import uniform_c2


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--endpoint-proof', type=Path, required=True)
    p.add_argument('--upper-certificate', type=Path, required=True)
    p.add_argument('--lower-witness', type=Path, required=True)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    endpoint = verify_endpoint(data, json.loads(args.endpoint_proof.read_text()))
    with np.load(args.cover7) as archive:
        states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Seven-point cover failed complete regeneration')
    upper = verify(data, states, restrictions, json.loads(args.upper_certificate.read_text()))
    lower = json.loads(args.lower_witness.read_text())
    verify_law(Q(lower['c']), lower)
    uniform = uniform_c2(Q(data['coefficient'][0]), Q(lower['c']), lower)
    u, ell = Q(upper['exact_bound']), Q(uniform['value_exact'])
    if not u < ell:
        raise ValueError('No strict endpoint separation')
    result = dict(threshold='Unique positive root c2 of c^3-c-2', polynomial=POLY,
        upper_at_c2_exact=str(u), upper_at_c2=float(u),
        uniform_right_lower_exact=str(ell), uniform_right_lower=float(ell),
        right_jump_lower_exact=str(ell-u), right_jump_lower=float(ell-u),
        right_discontinuity_proved=True, endpoint_coverage=endpoint,
        seven_rows=len(states), gram_bound_independently_verified=True,
        seven_cover_reenumerated=True, uniform_right_law_exactly_verified=True,
        uniform_right_lower_bound=uniform,
        proof_files=dict(cover6=str(args.cover6), cover7=str(args.cover7),
            endpoint=str(args.endpoint_proof), upper=str(args.upper_certificate), lower=str(args.lower_witness)))
    if args.output:
        save(args.output, result)
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_c2_interval.py <==
"""Verify a seven-point upper bound throughout 1<c<=c2 at the exact root."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp7 import np, enumerate_seven, save
from endpoint_c2 import verify_endpoint, POLY
from verify_sdp7 import verify


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--endpoint-proof', type=Path, required=True)
    p.add_argument('--upper-certificate', type=Path, required=True)
    p.add_argument('--target', type=Q)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    endpoint = verify_endpoint(data, json.loads(args.endpoint_proof.read_text()))
    with np.load(args.cover7) as archive:
        states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Seven-point cover failed complete regeneration')
    upper = verify(data, states, restrictions, json.loads(args.upper_certificate.read_text()))
    u = Q(upper['exact_bound'])
    if args.target is not None and u > args.target:
        raise ValueError('Verified upper bound exceeds the requested target')
    result = dict(threshold='Unique positive root c2 of c^3-c-2', polynomial=POLY,
        statement='S2(c) <= upper_at_c2_exact for every 1<c<=c2',
        upper_at_c2_exact=str(u), upper_at_c2=float(u),
        meets_04502080=u <= Q('0.4502080'), endpoint_coverage=endpoint,
        seven_rows=len(states), gram_bound_independently_verified=True,
        seven_cover_reenumerated=True,
        proof_files=dict(cover6=str(args.cover6), cover7=str(args.cover7),
            endpoint=str(args.endpoint_proof), upper=str(args.upper_certificate)))
    if args.output:
        save(args.output, result)
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_c3_discontinuity.py <==
"""Verify the exact c3 endpoint cover, seven-point upper, and uniform lower."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp7 import np, enumerate_seven, save
from endpoint_c3 import verify_endpoint, POLY
from verify_sdp7 import verify
from verify_lower_laws import verify_law
from ladder_witness import uniform_c3


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--endpoint-proof', type=Path, required=True)
    p.add_argument('--upper-certificate', type=Path, required=True)
    p.add_argument('--lower-witness', type=Path, required=True)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    endpoint = verify_endpoint(data, json.loads(args.endpoint_proof.read_text()))
    with np.load(args.cover7) as archive:
        states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Seven-point cover failed complete regeneration')
    upper = verify(data, states, restrictions, json.loads(args.upper_certificate.read_text()))
    lower = json.loads(args.lower_witness.read_text())
    verify_law(Q(lower['c']), lower)
    uniform = uniform_c3(Q(data['coefficient'][0]), Q(lower['c']), lower)
    u, ell = Q(upper['exact_bound']), Q(uniform['value_exact'])
    if not u < ell:
        raise ValueError('No strict endpoint separation')
    result = dict(threshold='Unique positive root c3 of c^4-c^2-c-2', polynomial=POLY,
        upper_at_c3_exact=str(u), upper_at_c3=float(u),
        uniform_right_lower_exact=str(ell), uniform_right_lower=float(ell),
        right_jump_lower_exact=str(ell-u), right_jump_lower=float(ell-u),
        right_discontinuity_proved=True, endpoint_coverage=endpoint,
        seven_rows=len(states), gram_bound_independently_verified=True,
        seven_cover_reenumerated=True, uniform_right_law_exactly_verified=True,
        uniform_right_lower_bound=uniform,
        proof_files=dict(cover6=str(args.cover6), cover7=str(args.cover7),
            endpoint=str(args.endpoint_proof), upper=str(args.upper_certificate), lower=str(args.lower_witness)))
    if args.output:
        save(args.output, result)
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_c4_discontinuity.py <==
"""Combine exact endpoint coverage, Gram upper bound, and right-side law.

The Gram certificate is stored with its discovery coefficient. Its scores
depend only on signs; endpoint_c4 proves the same sign cover valid at c4.
"""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp7 import np, enumerate_seven, save
from endpoint_c4 import verify_endpoint, POLY
from verify_sdp7 import verify
from ladder_witness import verify as verify_law, uniform_c4


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--endpoint-proof', type=Path, required=True)
    p.add_argument('--upper-certificate', type=Path, required=True)
    p.add_argument('--lower-witness', type=Path, required=True)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    endpoint = verify_endpoint(data, json.loads(args.endpoint_proof.read_text()))
    with np.load(args.cover7) as archive:
        states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
    rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
    if (not meta['complete'] or not np.array_equal(states, rebuilt)
            or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
        raise ValueError('Seven-point cover failed complete regeneration')
    upper = verify(data, states, restrictions, json.loads(args.upper_certificate.read_text()))
    lower = json.loads(args.lower_witness.read_text())
    if lower['N'] != 4 or len(lower['laws']) != 1:
        raise ValueError('Expected the c4 ladder law')
    law = lower['laws'][0]
    verify_law(Q(lower['c']), law)
    uniform = uniform_c4(Q(lower['cminus']), Q(lower['c']), law)
    u, ell = Q(upper['exact_bound']), Q(uniform['value_exact'])
    if not u < ell:
        raise ValueError('No strict endpoint separation')
    result = dict(threshold='Unique positive root c4 of c^5-c^3-c^2-c-2',
        polynomial=POLY, upper_at_c4_exact=str(u), upper_at_c4=float(u),
        uniform_right_lower_exact=str(ell), uniform_right_lower=float(ell),
        right_jump_lower_exact=str(ell-u), right_jump_lower=float(ell-u),
        right_discontinuity_proved=True, endpoint_coverage=endpoint,
        seven_rows=len(states), gram_bound_independently_verified=True,
        seven_cover_reenumerated=True, uniform_right_law_exactly_verified=True,
        proof_files=dict(cover6=str(args.cover6), cover7=str(args.cover7),
            endpoint=str(args.endpoint_proof), upper=str(args.upper_certificate), lower=str(args.lower_witness)))
    if args.output:
        save(args.output, result)
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_family_discontinuity.py <==
"""Verify an endpoint upper and uniform lower at a named analytic-family root."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp6 import verify
from sdp7 import save
from endpoint_c4 import verify_endpoint
from multinacci_families import verify_uniform_family


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--family', choices=['multinacci', 'intermediate', 'limit'], required=True)
    p.add_argument('--index', type=int)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--endpoint-proof', type=Path, required=True)
    p.add_argument('--cover7', type=Path, help='Optional complete seven-point archive')
    p.add_argument('--upper-certificate', type=Path, required=True)
    p.add_argument('--lower-families', type=Path,
                   default=Path(__file__).parent/'results/multinacci_families.json')
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    rows = json.loads(args.lower_families.read_text())['rows']
    matches = [row for row in rows if row['family'] == args.family and row['index'] == args.index]
    if len(matches) != 1:
        raise ValueError('Expected exactly one matching lower family')
    uniform = verify_uniform_family(matches[0])
    polynomial = uniform['polynomial']
    data = json.loads(args.cover6.read_text())
    endpoint = verify_endpoint(data, json.loads(args.endpoint_proof.read_text()), polynomial)
    certificate = json.loads(args.upper_certificate.read_text())
    seven_rows = None
    if args.cover7 is None:
        upper = verify(data, certificate)
    else:
        from sdp7 import np, enumerate_seven
        from verify_sdp7 import verify as verify_seven
        with np.load(args.cover7) as archive:
            states, restrictions, states6 = archive['states'], archive['restrictions'], archive['states6']
        rebuilt, rr, ss, meta = enumerate_seven(data, max_leaves=len(states)+1)
        if (not meta['complete'] or not np.array_equal(states, rebuilt)
                or not np.array_equal(restrictions, rr) or not np.array_equal(states6, ss)):
            raise ValueError('Seven-point cover failed complete regeneration')
        upper = verify_seven(data, states, restrictions, certificate)
        seven_rows = len(states)

    u, ell = Q(upper['exact_bound']), Q(uniform['value_exact'])
    result = dict(family=args.family, index=args.index, polynomial=polynomial,
        upper_at_root_exact=str(u), upper_at_root=float(u),
        uniform_right_lower_exact=str(ell), uniform_right_lower=float(ell),
        separation_exact=str(ell-u), separation=float(ell-u), right_discontinuity_proved=u < ell,
        endpoint_coverage=endpoint, six_rows=len(data['patterns']),
        gram_bound_independently_verified=True, uniform_right_lower_bound=uniform,
        proof_files=dict(cover6=str(args.cover6), endpoint=str(args.endpoint_proof),
                         upper=str(args.upper_certificate), lower_families=str(args.lower_families)))
    if args.cover7 is not None:
        result.update(seven_rows=seven_rows, complete_seven_cover_reenumerated=True)
        result['proof_files']['cover7'] = str(args.cover7)
    if args.output:
        save(args.output, result)
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_lower_laws.py <==
"""Independently count saved recursive iid lower laws with rational arithmetic."""
import argparse
from fractions import Fraction as Q
from itertools import product
import json
from pathlib import Path


def verify_law(c, saved):
    xs = list(map(Q, saved['support_exact']))
    ps = list(map(Q, saved['masses_exact']))
    if (len(xs) != len(ps) or len(xs) < 2 or xs[0] != 0 or xs[-1] != 1
            or any(a >= b for a, b in zip(xs, xs[1:]))
            or any(p < 0 for p in ps) or sum(ps) != 1 or ps[0] == 1):
        raise ValueError('Invalid normalized recursive base law')
    successes = [(i, j, k) for i, j, k in product(range(len(xs)), repeat=3)
                 if xs[i]+xs[j] < c*xs[k]]
    f = sum((ps[i]*ps[j]*ps[k] for i, j, k in successes), Q(0))
    slack = min(c*xs[k]-xs[i]-xs[j] for i, j, k in successes)
    rho = Q(saved.get('rho_exact', saved.get('recursive_scale_exact')))
    base = Q(saved.get('base_exact', saved.get('base_probability_exact')))
    value = Q(saved.get('value_exact', saved.get('recursive_lower_bound_exact')))
    if not (0 < rho < xs[1] and 2*rho < slack and c*rho < xs[1]):
        raise ValueError('Zero replacement does not preserve counted successes')
    if f != base or f/(1-ps[0]**3) != value:
        raise ValueError('Claimed exact lower probability does not match counting')
    claimed_slack = saved.get('slack_exact', saved.get('minimum_success_slack_exact'))
    if claimed_slack is not None and slack != Q(claimed_slack):
        raise ValueError('Claimed minimum success slack is incorrect')
    return dict(exact_lower=str(value), lower=float(value), base_exact=str(f),
                slack_exact=str(slack), exact_checked=True)


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('witnesses', nargs='+', type=Path)
    args = p.parse_args()
    results = []
    for path in args.witnesses:
        data = json.loads(path.read_text())
        c = Q(data['c'])
        laws = data['laws'] if 'laws' in data else [data]
        results.append(dict(source=str(path), c=str(c), laws=[verify_law(c, law) for law in laws]))
    print(json.dumps(results, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_phi_discontinuity.py <==
"""Verify exact phi endpoint coverage, a six-point upper, and a uniform lower."""
import argparse
from fractions import Fraction as Q
import json
from pathlib import Path

from sdp6 import verify, save
from endpoint_phi import verify_endpoint, POLY
from verify_lower_laws import verify_law
from ladder_witness import uniform_phi


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--endpoint-proof', type=Path, required=True)
    p.add_argument('--upper-certificate', type=Path, required=True)
    p.add_argument('--lower-witness', type=Path, required=True)
    p.add_argument('--output', type=Path)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    endpoint = verify_endpoint(data, json.loads(args.endpoint_proof.read_text()))
    upper = verify(data, json.loads(args.upper_certificate.read_text()))
    lower = json.loads(args.lower_witness.read_text())
    verify_law(Q(lower['c']), lower)
    uniform = uniform_phi(Q(data['coefficient'][0]), Q(lower['c']), lower)
    u, ell = Q(upper['exact_bound']), Q(uniform['value_exact'])
    if not u < ell:
        raise ValueError('No strict endpoint separation')
    result = dict(threshold='Golden ratio phi, unique positive root of c^2-c-1', polynomial=POLY,
        upper_at_phi_exact=str(u), upper_at_phi=float(u),
        uniform_right_lower_exact=str(ell), uniform_right_lower=float(ell),
        right_jump_lower_exact=str(ell-u), right_jump_lower=float(ell-u),
        right_discontinuity_proved=True, endpoint_coverage=endpoint,
        six_rows=len(data['patterns']), gram_bound_independently_verified=True,
        uniform_right_law_exactly_verified=True, uniform_right_lower_bound=uniform,
        proof_files=dict(cover6=str(args.cover6), endpoint=str(args.endpoint_proof),
                         upper=str(args.upper_certificate), lower=str(args.lower_witness)))
    if args.output:
        save(args.output, result)
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_primal_sdp7.py <==
"""Exact primal pseudodistribution check for the implemented seven-point SDP.

Reconstructs integer moment matrices from marked flag configurations without
using SDP sparse operators. Fraction-free PSD elimination proves feasibility.
This proves a lower bound on the SDP optimum, not on the iid probability.
"""
import argparse
from fractions import Fraction
from itertools import combinations
import json
from math import comb
from pathlib import Path
import sys

import numpy as np

sys.path.insert(0,str(Path(__file__).resolve().parent.parent/'anton_endpoint'))
from enumerate_patterns import candidates


def validate_full_flag_basis(data,upper):
    """A lower bound must enforce every block of the specified SDP model."""
    if upper.get('format_version') != 2:
        raise ValueError('This primal verifier only supports the version-2 21-block model; extra PSD blocks must not be omitted')
    patterns=[tuple(1 if s=='+' else -1 for s in row) for row in data['patterns']]
    lookup={tuple(t):i for i,t in enumerate(data['tuples'])}
    cache={}
    def induced(vertices):
        if vertices not in cache:
            columns=[lookup[tuple(vertices[i] for i in t)] for t in candidates(len(vertices),False,2)]
            cache[vertices]=[tuple(pattern[i] for i in columns) for pattern in patterns]
        return cache[vertices]
    expected={}
    for t,f in ((2,4),(3,4),(4,5)):
        for roots in combinations(range(6),t):
            types=induced(roots)
            rest=tuple(i for i in range(6) if i not in roots)
            for extra in combinations(rest,f-t):
                left=tuple(sorted(roots+extra))
                marks=tuple(left.index(i) for i in roots)
                for root_type,signature in zip(types,induced(left)):
                    expected.setdefault((t,f,root_type),set()).add((signature,marks))
    actual={}
    for b in upper['inherited']['blocks']:
        key=(b['t'],b['f'],tuple(b['type'] or ()))
        if key in actual:
            raise ValueError('Duplicate primal moment block')
        actual[key]={(tuple(s),tuple(r)) for s,r in b['flags']}
    if actual!=expected:
        raise ValueError('Primal certificate must enforce the full inherited flag basis')
    states={signature for four in combinations(range(6),4) for signature in induced(four)}
    if upper['root_state_count']!=len(states):
        raise ValueError('Root flag basis mismatch')


def positive_semidefinite_bareiss(matrix):
    """Exact PSD test by symmetric fraction-free Schur elimination."""
    if any(int(v)!=v for row in matrix for v in row):
        raise ValueError('Exact PSD elimination requires integer entries')
    a=[[int(v) for v in row] for row in matrix]
    n=len(a)
    if any(len(row)!=n for row in a) or any(a[i][j]!=a[j][i] for i in range(n) for j in range(i)):
        raise ValueError('Moment matrix is not symmetric')
    previous=1
    for k in range(n):
        if any(a[i][i]<0 for i in range(k,n)):
            raise ValueError(f'Negative exact Schur diagonal at step {k}')
        pivots=[i for i in range(k,n) if a[i][i]>0]
        if not pivots:
            if any(a[i][j] for i in range(k,n) for j in range(k,n)):
                raise ValueError('Zero diagonal with nonzero Schur off-diagonal')
            return k
        pivot_index=max(pivots,key=lambda i:a[i][i])
        if pivot_index!=k:
            a[k],a[pivot_index]=a[pivot_index],a[k]
            for row in a:
                row[k],row[pivot_index]=row[pivot_index],row[k]
        pivot=a[k][k]
        for i in range(k+1,n):
            for j in range(i,n):
                numerator=pivot*a[i][j]-a[i][k]*a[j][k]
                quotient,remainder=divmod(numerator,previous)
                if remainder:
                    raise ValueError('Nonintegral Bareiss division')
                a[i][j]=a[j][i]=quotient
        for i in range(k+1,n):
            a[i][k]=a[k][i]=0
        previous=pivot
    return n


def verify_primal(data,states,restrictions,upper,indices,numerators):
    if (upper['coefficient']!=data['coefficient'] or upper.get('summands')!=2
            or data.get('summands')!=2 or data['size']!=6):
        raise ValueError('Model coefficient/arity mismatch')
    validate_full_flag_basis(data,upper)
    if (len(indices)!=len(numerators) or len(set(indices))!=len(indices)
            or any(type(i) is not int or not 0<=i<len(states) for i in indices)
            or any(type(w) is not int or w<0 for w in numerators)
            or sum(numerators)<=0):
        raise ValueError('Invalid rational primal weights')
    denominator=sum(numerators)
    weights6=[0]*len(data['patterns'])
    success_total=0
    for index,weight in zip(indices,numerators):
        for six in restrictions[index]:
            weights6[int(six)]+=weight
            success_total+=weight*data['patterns'][int(six)].count('+')
    support6=[i for i,w in enumerate(weights6) if w]
    patterns=[tuple(1 if s=='+' else -1 for s in data['patterns'][i]) for i in support6]
    weights=[weights6[i] for i in support6]
    lookup={tuple(t):i for i,t in enumerate(data['tuples'])}
    cache={}

    def induced(vertices):
        if vertices not in cache:
            columns=[lookup[tuple(vertices[i] for i in t)] for t in candidates(len(vertices),False,2)]
            cache[vertices]=[tuple(pattern[i] for i in columns) for pattern in patterns]
        return cache[vertices]

    checks=[]
    for block in upper['inherited']['blocks']:
        t,f=block['t'],block['f']
        if not 0<=t<f<=6 or 2*f-t>6:
            raise ValueError('Invalid flag dimensions')
        flags={(tuple(s),tuple(r)):i for i,(s,r) in enumerate(block['flags'])}
        if len(flags)!=len(block['flags']):
            raise ValueError('Duplicate flags')
        dim=len(flags)
        matrix=[[0]*dim for _ in range(dim)]
        root_type=tuple(block['type'] or ())
        for roots in combinations(range(6),t):
            allowed=[j for j,s in enumerate(induced(roots)) if s==root_type]
            rest=tuple(i for i in range(6) if i not in roots)
            for extra in combinations(rest,f-t):
                left=tuple(sorted(roots+extra))
                lm=tuple(left.index(i) for i in roots)
                a=[flags.get((s,lm),-1) for s in induced(left)]
                for other in combinations(tuple(i for i in rest if i not in extra),f-t):
                    right=tuple(sorted(roots+other))
                    rm=tuple(right.index(i) for i in roots)
                    b=[flags.get((s,rm),-1) for s in induced(right)]
                    for j in allowed:
                        if a[j]>=0 and b[j]>=0:
                            matrix[a[j]][b[j]]+=weights[j]
        rank=positive_semidefinite_bareiss(matrix)
        norm=7*comb(6,t)*comb(6-t,f-t)*comb(6-f,f-t)*denominator
        checks.append(dict(t=t,f=f,type=block['type'],dimension=dim,rank=rank,
                           exact_psd=True,moment_denominator=str(norm)))
    dim=4*upper['root_state_count']
    matrix=[[0]*dim for _ in range(dim)]
    fours=list(combinations(range(7),4))
    four_lookup={q:i for i,q in enumerate(fours)}
    for root in range(7):
        rest=tuple(i for i in range(7) if i!=root)
        for extra in combinations(rest,3):
            left=tuple(sorted((root,)+extra))
            right=tuple(sorted((root,)+tuple(i for i in rest if i not in extra)))
            for index,weight in zip(indices,numerators):
                a=4*int(states[index,four_lookup[left]])+left.index(root)
                b=4*int(states[index,four_lookup[right]])+right.index(root)
                matrix[a][b]+=weight
    rank=positive_semidefinite_bareiss(matrix)
    checks.append(dict(t=1,f=4,type=None,dimension=dim,rank=rank,exact_psd=True,
                       moment_denominator=str(140*denominator)))
    lower=Fraction(success_total,420*denominator)
    upper_value=Fraction(upper['exact_bound'])
    if lower>upper_value:
        raise ValueError('Primal value exceeds certified dual upper bound')
    return dict(exact_lower=str(lower),lower=float(lower),exact_upper=str(upper_value),
                upper=float(upper_value),exact_gap=str(upper_value-lower),gap=float(upper_value-lower),
                weight_denominator=str(denominator),blocks=checks,exact_psd=True,
                interpretation='Bounds on the implemented SDP optimum, not an achieved iid lower bound')


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6',type=Path,required=True)
    p.add_argument('--cover7',type=Path,required=True)
    p.add_argument('--upper-certificate',type=Path,required=True)
    p.add_argument('--primal',type=Path,required=True)
    args=p.parse_args()
    data=json.loads(args.cover6.read_text())
    with np.load(args.cover7) as archive:
        states,restrictions=archive['states'],archive['restrictions']
    upper=json.loads(args.upper_certificate.read_text())
    from verify_sdp7 import verify
    verify(data,states,restrictions,upper)
    saved=json.loads(args.primal.read_text())
    if saved['coefficient']!=data['coefficient']:
        raise ValueError('Primal coefficient mismatch')
    result=verify_primal(data,states,restrictions,upper,saved['indices'],saved['weight_numerators'])
    print(json.dumps(result,indent=2))


if __name__=='__main__':
    main()


==> anc/proofs/s2/six_point_endpoints/two_against_one/verify_sdp7.py <==
"""Independent exact evaluation of seven-point certificates.

Reconstructs flag products from signs and marked vertices; does not use the
SDP assembly, sparse operators, root_scores, or the numerical solver.
"""
import argparse
from fractions import Fraction as Q
from itertools import combinations
import json
from math import comb, lcm
from pathlib import Path
import sys

import numpy as np

sys.path.insert(0, str(Path(__file__).resolve().parent.parent / 'anton_endpoint'))
from enumerate_patterns import candidates, verify_cover


def verify(data, states, restrictions, certificate):
    if not data.get('complete'):
        raise ValueError('Incomplete six-point cover')
    verify_cover(data)
    if (certificate.get('format_version') not in (2, 3) or certificate.get('summands') != 2
            or certificate.get('s') != 7 or data['size'] != 6
            or data.get('summands') != 2
            or certificate['coefficient'] != data['coefficient']
            or certificate['tuples'] != data['tuples']):
        raise ValueError('Certificate/cover convention mismatch')
    patterns = np.array([[1 if s == '+' else -1 for s in row]
                         for row in data['patterns']], dtype=np.int8)
    lookup = {tuple(t): i for i, t in enumerate(data['tuples'])}
    cache = {}

    def induced(vertices):
        if vertices not in cache:
            indices = [lookup[tuple(vertices[i] for i in t)]
                       for t in candidates(len(vertices), False, 2)]
            cache[vertices] = [tuple(int(v) for v in row) for row in patterns[:, indices]]
        return cache[vertices]

    # Independently reconstruct the catalog numbering used by the archive.
    catalog, catalog_index, rows6 = [], {}, []
    fours6 = list(combinations(range(6), 4))
    signatures = [induced(four) for four in fours6]
    for column in range(len(patterns)):
        row = []
        for signature_list in signatures:
            signature = signature_list[column]
            if signature not in catalog_index:
                catalog_index[signature] = len(catalog)
                catalog.append(signature)
            row.append(catalog_index[signature])
        rows6.append(row)
    rows6 = np.array(rows6)
    if (states.ndim != 2 or states.shape[1] != 35 or len(states) == 0
            or restrictions.shape != (len(states), 7)
            or np.any(states < 0) or np.any(states >= len(catalog))
            or np.any(restrictions < 0) or np.any(restrictions >= len(patterns))
            or certificate['root_state_count'] != len(catalog)):
        raise ValueError('Invalid archive dimensions/indices')
    fours7 = list(combinations(range(7), 4))
    for j, six in enumerate(combinations(range(7), 6)):
        indices = [fours7.index(tuple(six[i] for i in q)) for q in fours6]
        if not np.array_equal(states[:, indices], rows6[restrictions[:, j]]):
            raise ValueError('Seven-point restriction mismatch')

    common6 = 60
    totals = np.array([row.count('+') for row in data['patterns']], dtype=object)
    for block in certificate['inherited']['blocks']:
        t, f = block['t'], block['f']
        if not 0 <= t < f <= 6 or 2*f-t > 6:
            raise ValueError('Invalid inherited dimensions')
        flags = {(tuple(signs), tuple(marks)): i
                 for i, (signs, marks) in enumerate(block['flags'])}
        if len(flags) != len(block['flags']):
            raise ValueError('Duplicate inherited flag')
        factor = [[Q(v) for v in row] for row in block['L']]
        if len(factor) != len(flags) or len({len(row) for row in factor}) != 1:
            raise ValueError('Invalid factor dimensions')
        d = lcm(*(v.denominator for row in factor for v in row))
        factor = [[int(v*d) for v in row] for row in factor]
        gram = np.array([[sum(a*b for a, b in zip(l, r)) for r in factor]
                         for l in factor], dtype=object)
        norm = comb(6, t)*comb(6-t, f-t)*comb(6-f, f-t)
        denominator = norm*d*d
        new_common = lcm(common6, denominator)
        totals *= new_common//common6
        common6 = new_common
        root_type = tuple(block['type'] or ())
        for roots in combinations(range(6), t):
            root_signs = induced(roots)
            rest = tuple(i for i in range(6) if i not in roots)
            for left_extra in combinations(rest, f-t):
                left = tuple(sorted(roots+left_extra))
                lm = tuple(left.index(i) for i in roots)
                left_indices = [flags.get((s, lm), -1) for s in induced(left)]
                for right_extra in combinations(tuple(i for i in rest if i not in left_extra), f-t):
                    right = tuple(sorted(roots+right_extra))
                    rm = tuple(right.index(i) for i in roots)
                    right_indices = [flags.get((s, rm), -1) for s in induced(right)]
                    columns = [i for i in range(len(patterns)) if root_signs[i] == root_type
                               and left_indices[i] >= 0 and right_indices[i] >= 0]
                    if columns:
                        a = [left_indices[i] for i in columns]
                        b = [right_indices[i] for i in columns]
                        totals[columns] += gram[a, b]*(common6//denominator)
    factor = certificate['root_factor']
    d = certificate['root_denominator']
    if (not isinstance(d, int) or d <= 0 or len(factor) != 4*len(catalog)
            or len({len(row) for row in factor}) != 1
            or any(type(v) is not int for row in factor for v in row)):
        raise ValueError('Invalid root factor')
    gram = np.array([[sum(a*b for a, b in zip(l, r)) for r in factor]
                     for l in factor], dtype=object)
    common = lcm(7*common6, 140*d*d)
    values = totals[restrictions].sum(axis=1)*(common//(7*common6))
    four_lookup = {v: i for i, v in enumerate(fours7)}
    for root in range(7):
        rest = tuple(i for i in range(7) if i != root)
        for extra in combinations(rest, 3):
            left = tuple(sorted((root,)+extra))
            right = tuple(sorted((root,)+tuple(i for i in rest if i not in extra)))
            a = states[:, four_lookup[left]].astype(np.int64)*4+left.index(root)
            b = states[:, four_lookup[right]].astype(np.int64)*4+right.index(root)
            values += gram[a, b]*(common//(140*d*d))
    if certificate['format_version'] == 3:
        # Reconstruct the extra products directly from marked subsets.
        # Do not import the numerical extra-block assembly or its operators.
        extra_cache = {}
        for block in certificate['extra_blocks']:
            t, f = block.get('t'), block.get('f')
            if (t, f) not in ((3, 5), (5, 6)) or block.get('encoding') != 1:
                raise ValueError('Unsupported extra flag block')
            width = len(candidates(f, False, 2))
            root_width = len(candidates(t, False, 2))
            mark_count = comb(f, t)
            flag_codes = block['flags']
            if (len(set(flag_codes)) != len(flag_codes) or not flag_codes
                    or any(type(v) is not int or not 0 <= v < (1 << width)*mark_count for v in flag_codes)
                    or type(block['root_code']) is not int or not 0 <= block['root_code'] < (1 << root_width)):
                raise ValueError('Invalid extra flag basis')
            factor, denominator = block['factor'], block['denominator']
            if (type(denominator) is not int or denominator <= 0 or len(factor) != len(flag_codes)
                    or len({len(row) for row in factor}) != 1
                    or any(type(v) is not int for row in factor for v in row)):
                raise ValueError('Invalid extra Gram factor')
            integer_factor = np.array(factor, dtype=object)
            gram = integer_factor @ integer_factor.T
            norm_den = comb(7, t)*comb(7-t, f-t)*comb(7-f, f-t)*denominator**2
            new_common = lcm(common, norm_den)
            values *= new_common//common
            common = new_common
            flags = {code: i for i, code in enumerate(flag_codes)}
            marks = list(combinations(range(f), t))

            def encoded(vertices):
                if vertices not in extra_cache:
                    # Obtain each comparison from any four-set containing
                    # its three vertices. Catalog signatures were rebuilt above.
                    result = np.zeros(len(states), dtype=np.int64)
                    local = list(candidates(4, False, 2))
                    for bit, event in enumerate(candidates(len(vertices), False, 2)):
                        triple = tuple(vertices[i] for i in event)
                        four = next(q for q in fours7 if set(triple) <= set(q))
                        position = local.index(tuple(four.index(i) for i in triple))
                        signs = np.array(catalog)[states[:, four_lookup[four]], position]
                        result += (signs == 1).astype(np.int64)*(1 << bit)
                    extra_cache[vertices] = result
                return extra_cache[vertices]

            for roots in combinations(range(7), t):
                selected = np.flatnonzero(encoded(roots) == block['root_code'])
                if not len(selected):
                    continue
                rest = tuple(i for i in range(7) if i not in roots)
                for left_extra in combinations(rest, f-t):
                    right_extra = tuple(i for i in rest if i not in left_extra)
                    left, right = tuple(sorted(roots+left_extra)), tuple(sorted(roots+right_extra))
                    lm = marks.index(tuple(left.index(i) for i in roots))
                    rm = marks.index(tuple(right.index(i) for i in roots))
                    a = np.array([flags.get(int(v)*mark_count+lm, -1) for v in encoded(left)[selected]])
                    b = np.array([flags.get(int(v)*mark_count+rm, -1) for v in encoded(right)[selected]])
                    keep = (a >= 0) & (b >= 0)
                    values[selected[keep]] += gram[a[keep], b[keep]]*(common//norm_den)
    bound = Q(int(max(values)), common)
    if bound != Q(certificate['exact_bound']):
        raise ValueError('Claimed bound differs from independent exact evaluation')
    return dict(exact_bound=str(bound), decimal_bound=float(bound),
                patterns_checked=len(states), independent_evaluation=True,
                coefficient=data['coefficient'],
                coverage='Conditional on complete seven-point archive; re-enumerate to check completeness')


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--cover6', type=Path, required=True)
    p.add_argument('--cover7', type=Path, required=True)
    p.add_argument('--certificate', type=Path, required=True)
    p.add_argument('--cover-seconds', type=float, default=300)
    args = p.parse_args()
    data = json.loads(args.cover6.read_text())
    archive = np.load(args.cover7)
    from sdp7 import enumerate_seven
    states, restrictions, rows6, report = enumerate_seven(
        data, seconds=args.cover_seconds, max_leaves=len(archive['states'])+1)
    if (not report['complete'] or not np.array_equal(states, archive['states'])
            or not np.array_equal(restrictions, archive['restrictions'])
            or not np.array_equal(rows6, archive['states6'])):
        raise ValueError('Archive failed complete compatibility re-enumeration')
    result = verify(data, archive['states'], archive['restrictions'],
                    json.loads(args.certificate.read_text()))
    result['complete_cover_reenumerated'] = True
    result['coverage'] = report['meaning']+'; complete cover re-enumerated'
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/proofs/s3/0.309684795__1_sqrt2/README.md <==
# S3: 1_sqrt2

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s3/0.309684795__1_sqrt2/verify_below_two.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s3/0.309684795__1_sqrt2/below_two_endpoint.py <==
"""Exact four-point cover at sqrt(2), reusing the algebraic cover builder."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import source_path
import importlib.util
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location("s3_below_two_cover", source_path("graph_experiment/three_against_one/endpoint_cover.py"))
cover_module = importlib.util.module_from_spec(spec)
spec.loader.exec_module(cover_module)
cover_module.POLYNOMIAL = [-2, 0, 1]
cover_module.ROOT_INTERVAL = (1, 2)
cover_module.Endpoint = cover_module.make_field(
    cover_module.POLYNOMIAL, root_interval=cover_module.ROOT_INTERVAL)
cover_module.C = cover_module.Endpoint([0, 1])
cover_module.CUTS = [cover_module.C]

C, Endpoint = cover_module.C, cover_module.Endpoint
verify_cover = cover_module.verify_cover
PATH = HERE / "below_two_sqrt2_cover.json"


if __name__ == "__main__":
    if PATH.exists():
        cover = json.loads(PATH.read_text())
        verify_cover(cover)
    else:
        cover = cover_module.generate(cuts=[C])
        PATH.write_text(json.dumps(cover, separators=(",", ":")) + "\n")
    print(json.dumps(dict(patterns=len(cover["patterns"]),
                          exclusions=len(cover["pruned"]), exact_cover_verified=True)))


==> anc/proofs/s3/0.309684795__1_sqrt2/below_two_field.py <==
"""Exact candidate value for the one-atom-per-scale construction below 2."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from algebraic_field import make_field
sys.path.pop(0)

POLYNOMIAL = [-5, -4, -3, 6]
ROOT_INTERVAL = (1, 2)
Value = make_field(POLYNOMIAL, root_interval=ROOT_INTERVAL, local_isolation=True)
U = Value([0, 1, 0])
Z = 1 / U
B = Z ** 2 * (3 - 2 * Z) / (1 + Z + Z ** 2 + Z ** 3)
assert 0 < Z < 1 and 5 * Z ** 3 + 4 * Z ** 2 + 3 * Z - 6 == 0


def positive_definite(matrix):
    a = [[Value(x) for x in row] for row in matrix]
    n = len(a)
    assert n and all(len(row) == n for row in a)
    assert all(a[i][j] == a[j][i] for i in range(n) for j in range(n))
    for k in range(n):
        assert a[k][k] > 0, ("nonpositive exact LDL pivot", k, float(a[k][k]))
        for i in range(k + 1, n):
            factor = a[i][k] / a[k][k]
            for j in range(i, n):
                a[j][i] = a[i][j] = a[i][j] - factor * a[k][j]
    return True


==> anc/proofs/s3/0.309684795__1_sqrt2/below_two_sqrt2_cover.json <==
{"n":4,"polynomial":[-2,0,1],"root_interval":[1,2],"c":["0","1"],"cuts":[["0","1"]],"patterns":["++++++---","++-+++---","++-+-+---","++-+----+","++-+-----","+--+++---","+--+-+---","+--+----+","+--+-----","+----+-++","+----+--+","+----+---","+-------+","+--------","---+++---","---+-+--+","---+-+---","---+----+","---+-----","-----+-++","-----+--+","-----+---","--------+","---------"],"pruned":{"+++++++":{"6":["1","0"]},"++++++-+":{"3":["1","-1/2"],"7":["0","1/2"]},"++++++--+":{"2":["1","-1/2"],"5":["1","-1/2"],"8":["-1","1"]},"+++++-":{"2":["1/2","0"],"5":["1/2","0"]},"++++-":{"2":["1/2","0"],"4":["1/2","0"]},"+++-":{"1":["1/2","0"],"3":["1/2","0"]},"++-++++":{"0":["3/2","-1/2"],"6":["-1/2","1/2"]},"++-+++-+":{"1":["3/2","-1/2"],"7":["-1/2","1/2"]},"++-+++--+":{"1":["3/14","-1/14"],"4":["5/14","-1/28"],"5":["1/7","1/28"],"6":["3/14","-1/14"],"8":["1/14","1/7"]},"++-++-":{"4":["1/2","0"],"5":["1/2","0"]},"++-+-++":{"0":["3/2","-1/2"],"6":["-1/2","1/2"]},"++-+-+-+":{"1":["3/2","-1/2"],"7":["-1/2","1/2"]},"++-+-+--+":{"1":["1/8","0"],"3":["1/8","0"],"5":["1/4","1/8"],"7":["1/4","-1/8"],"8":["1/4","0"]},"++-+--+":{"6":["1","0"]},"++-+---+":{"5":["1/2","0"],"7":["1/2","0"]},"++--":{"1":["1/2","0"],"3":["1/2","0"]},"+-+":{"1":["1/2","0"],"2":["1/2","0"]},"+--++++":{"0":["3/2","-1/2"],"6":["-1/2","1/2"]},"+--+++-+":{"0":["1/3","0"],"1":["1/2","-1/6"],"3":["-1/6","1/3"],"7":["1/3","-1/6"]},"+--+++--+":{"0":["3/14","-1/14"],"4":["2/7","1/14"],"5":["3/14","-1/14"],"6":["3/14","-1/14"],"8":["1/14","1/7"]},"+--++-":{"4":["1/2","0"],"5":["1/2","0"]},"+--+-++":{"0":["3/2","-1/2"],"6":["-1/2","1/2"]},"+--+-+-+":{"0":["1/2","-1/4"],"3":["1","-1/4"],"7":["-1/2","1/2"]},"+--+-+--+":{"0":["3/17","-1/34"],"3":["5/34","1/17"],"5":["11/34","1/34"],"7":["7/34","-2/17"],"8":["5/34","1/17"]},"+--+--+":{"6":["1","0"]},"+--+---+":{"5":["1/2","0"],"7":["1/2","0"]},"+---+":{"3":["1/2","0"],"4":["1/2","0"]},"+----++":{"6":["1","0"]},"+----+-+-":{"7":["1/2","0"],"8":["1/2","0"]},"+-----+":{"6":["1","0"]},"+------+":{"5":["1/2","0"],"7":["1/2","0"]},"-+":{"0":["1/2","0"],"1":["1/2","0"]},"--+":{"0":["1/2","0"],"2":["1/2","0"]},"---++++":{"6":["1","0"]},"---+++-+":{"3":["1","-1/2"],"7":["0","1/2"]},"---+++--+":{"4":["1","-1/2"],"5":["1","-1/2"],"8":["-1","1"]},"---++-":{"4":["1/2","0"],"5":["1/2","0"]},"---+-++":{"0":["3/7","-1/7"],"4":["2/7","1/14"],"5":["-1/7","3/14"],"6":["3/7","-1/7"]},"---+-+-+":{"3":["1/7","2/7"],"4":["3/7","-1/7"],"7":["3/7","-1/7"]},"---+--+":{"6":["1","0"]},"---+---+":{"5":["1/2","0"],"7":["1/2","0"]},"----+":{"3":["1/2","0"],"4":["1/2","0"]},"-----++":{"6":["1","0"]},"-----+-+-":{"7":["1/2","0"],"8":["1/2","0"]},"------+":{"6":["1","0"]},"-------+":{"5":["1/2","0"],"7":["1/2","0"]}}}


==> anc/proofs/s3/0.309684795__1_sqrt2/below_two_sqrt2_field_certificate.json <==
{"n":4,"c":["0","1"],"cuts":[["0","1"]],"value_polynomial":[-5,-4,-3,6],"value_root_interval":[1,2],"blocks":[{"t":2,"f":3,"type":0,"flags":[0,1,2,4,5,12,13,16],"basis":[[["0","0","0"],["0","0","0"]],[["1","-1","0"],["0","0","0"]],[["1","-1","0"],["0","0","0"]],[["1","-1","0"],["0","0","0"]],[["1","-1","0"],["0","0","0"]],[["1","0","0"],["0","0","0"]],[["1","0","0"],["0","0","0"]],[["0","0","0"],["1","0","0"]]],"matrix":[[["-13/4","3/4","3/2"],["1/4","0","0"]],[["1/4","0","0"],["1","0","0"]]]},{"t":2,"f":3,"type":1,"flags":[3,14,15,17,21,22,23],"basis":[[["0","0","0"],["0","0","0"],["0","0","0"]],[["0","0","0"],["0","0","0"],["1","-1","0"]],[["1","0","0"],["0","0","0"],["0","0","0"]],[["0","0","0"],["1","0","0"],["0","0","0"]],[["0","0","0"],["0","0","0"],["1","0","0"]],[["0","0","0"],["0","0","0"],["1","0","0"]],[["0","0","0"],["0","0","0"],["1","0","0"]]],"matrix":[[["1/2","0","0"],["0","0","0"],["0","0","0"]],[["0","0","0"],["1/2","0","0"],["0","0","0"]],[["0","0","0"],["0","0","0"],["-2","15/4","-3/2"]]]}]}


==> anc/proofs/s3/0.309684795__1_sqrt2/below_two_sqrt2_verification.json <==
{
  "patterns": 24,
  "exclusions": 46,
  "original_dimensions": [
    8,
    7
  ],
  "reduced_dimensions": [
    2,
    3
  ],
  "endpoint_polynomial": [
    -2,
    0,
    1
  ],
  "endpoint_decimal": 1.4142135623730951,
  "bound": [
    "-2",
    "15/4",
    "-3/2"
  ],
  "bound_decimal": 0.3096847954174251,
  "tight_patterns": 9,
  "interval": "1<c<=sqrt(2)",
  "near_optimality_constraints_used": false,
  "exact_plateau_proved": true,
  "all_exact_checks_passed": true
}


==> anc/proofs/s3/0.309684795__1_sqrt2/verify_below_two.py <==
"""Standard-library verification of the candidate S3 plateau ending at sqrt(2)."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import source_path
import argparse
import importlib.util
import json
from pathlib import Path

from below_two_endpoint import C, PATH, verify_cover
from below_two_field import Value, B, Z, POLYNOMIAL, ROOT_INTERVAL, positive_definite

HERE = Path(__file__).resolve().parent
spec = importlib.util.spec_from_file_location(
    "s3_below_two_verifier", source_path("graph_experiment/three_against_one/verify_endpoint.py"))
verifier = importlib.util.module_from_spec(spec)
spec.loader.exec_module(verifier)
verifier.C, verifier.verify_cover = C, verify_cover
verifier.Value, verifier.B, verifier.Z = Value, B, Z
verifier.positive_definite = positive_definite
verifier.VALUE_POLYNOMIAL = POLYNOMIAL
verifier.VALUE_ROOT_INTERVAL = ROOT_INTERVAL
verifier.ENDPOINT_POLYNOMIAL = [-2, 0, 1]
verifier.INTERVAL = "1<c<=sqrt(2)"


def check_lower_value():
    assert 0 < Z < 1 and 5 * Z ** 3 + 4 * Z ** 2 + 3 * Z - 6 == 0
    assert B == (1 - Z) * (Z ** 3 + 3 * Z ** 2 * (1 - Z)) / (1 - Z ** 4)


verifier.check_lower_value = check_lower_value
verify = verifier.verify

if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--certificate", default="below_two_sqrt2_field_certificate.json")
    args = parser.parse_args()
    cover = json.loads(PATH.read_text())
    certificate = json.loads((HERE / args.certificate).read_text())
    result = verify(cover, certificate)
    stem = Path(args.certificate).name
    for suffix in ("_field_candidate.json", "_field_certificate.json"):
        if stem.endswith(suffix):
            stem = stem[:-len(suffix)]
            break
    else:
        raise ValueError("Unexpected certificate filename")
    (HERE / (stem + "_verification.json")).write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


==> anc/proofs/s3/0.400695372__c2/README.md <==
# A four-point certificate for C = C_BF

C = sup P(X1+X2+X3 < 2X4) over laws on [0, inf), X iid.

C_BF = (r^3-6r^2+6r)/4 = 0.40069537232930136..., where r in (0,1) is the root of r^4-4r^3-3r^2-2r+2.

This folder holds an exact flag-algebra certificate on **four** sample points that proves C <= C_BF. With the construction of Bellec and Fritz, this gives C = C_BF. It uses no Theorem D terms.

## The idea: ratio colours (Pierre's, from `graph_experiment/`)

A pattern of four sorted points x1 < x2 < x3 < x4 records two things:
- the additive comparisons x1+x2+x3 < 2x4 and x1+x2+x4 < 2x3, which are the only ones that can hold;
- for every pair i < j and every cutoff q in {7/6, 3/2, 2}, whether x_j < q x_i.

The objective is (number of wins)/4. The flags are the family (t,f) = (2,3), with one block per colour of the root pair.

Why so few points suffice: in the Bellec-Fritz construction, points on the same scale have ratio below 2 and points on different scales have huge ratios. So the colours let three-point flags see the multiscale structure.

## The certificate

- **Cover** (`cover_n4.json`): 259 retained patterns and 871 excluded prefixes, each excluded with exact rational Gordan weights. The program checks that these partition the full 2^20 sign space.
- **Gram matrices** (`cert_exact.json`): Q = W Y W^T over Q(r). There are four blocks, with face dimensions 9, 13, 14 and 8.
- **Result**: every pattern satisfies obj(P) + sum <Q, M(P)> <= C_BF exactly. 57 patterns are exactly tight; every other pattern has slack at least 0.0224.

## Verify

These run in under a second.

    python3 verify.py cover_n4.json cert_exact.json      # standard library only (run without -O)
    python3 redteam.py                                    # corrupted certificates must be rejected
    cd independent && python3 verify_indep.py             # second verifier, written separately; needs numpy for one cross-check

`cert_stage2.json` is a purely rational certificate giving C <= C_BF + 8.2e-10.

## Independence

The certificate was found by an SDP search with exact facial reduction. The two verifiers were written separately; the second was written from the definitions without reading the first or the search code. Both recompute obj and M(P) from the patterns, check positive definiteness exactly, and decide signs in Q(r) with a rational enclosure of r.

The second verifier also checks:
- that the 871 exclusions are valid;
- that its own exact enumeration finds exactly the same 259 realizable patterns.

It also includes a Monte Carlo check: under ordinary laws the flag term averages positive; under the Bellec-Fritz construction it averages to about 0, and the win rate approaches C_BF. Its logs are in `independent/`.

## Status

The certificate has also been formalized in Lean 4: `BeatAvg.Four.C_eq_Bstar`
proves equality using kernel-only finite checks and the existing lower
construction. Its axiom audit contains only `propext`, `Classical.choice`,
and `Quot.sound`. See `../../../lean/BeatAvg/Four/README.md` for reproduction.
The certificate was verified twice in Python (AI-assisted, Claude); human
review of the mathematical presentation is still useful. The mathematical steps used are:
- the flag positivity lemma (Lemma 2.2 of the paper, with ratio comparisons as extra linear forms);
- the reduction to atomless laws by X + eps U and Fatou.


==> anc/proofs/s3/0.400695372__c2/RESULT.md <==
# S3: c2

Status: exact_endpoint. The directory prefix is the lower value truncated to nine decimal places.

C=C_BF. The independent verifier is preserved in independent/. Lean entry point: anc/lean/BeatAvg/Four/Final.lean. cert_stage2.json is the superseded rational approximation, not the exact proof input.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
cd anc/proofs/s3/0.400695372__c2
python3 verify.py cover_n4.json cert_exact.json
python3 anc/proofs/s3/0.400695372__c2/redteam.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s3/0.400695372__c2/cert_exact.json <==
{"n": 4, "cuts": ["7/6", "3/2", "2"], "form_order": [["pair", 0, 1, 0], ["pair", 0, 1, 1], ["pair", 0, 1, 2], ["pair", 0, 2, 0], ["pair", 0, 2, 1], ["pair", 0, 2, 2], ["pair", 0, 3, 0], ["pair", 0, 3, 1], ["pair", 0, 3, 2], ["pair", 1, 2, 0], ["pair", 1, 2, 1], ["pair", 1, 2, 2], ["pair", 1, 3, 0], ["pair", 1, 3, 1], ["pair", 1, 3, 2], ["pair", 2, 3, 0], ["pair", 2, 3, 1], ["pair", 2, 3, 2], ["sum", 0, 1, 2, 3], ["sum", 0, 1, 3, 2]], "kind": "field_face", "field": "Q(r), r^4-4r^3-3r^2-2r+2=0, 0<r<1", "tight_patterns": ["++++++++++++++++++--", "++++++-+++++++++++--", "++++++---+++------+-", "+++-++-+++++++++++--", "+++-++---+++------+-", "+++-++----++------+-", "+++--+----++------+-", "+++--+-----+------+-", "+++--------+------+-", "+++------------+++++", "+++-------------++++", "+++--------------+++", "+++---------------+-", "-++-++-+++++++++++--", "-++-++-+++++-+++++--", "-++-++-++-++-+++++--", "-++-++--++++++++++--", "-++-++--+-++-+++++--", "-++-++---+++------+-", "-++-++----++------+-", "-++--+--++++++++++--", "-++--+--+-++-+++++--", "-++--+---+++------+-", "-++--+----++------+-", "-++--+-----+------+-", "-++-------++------+-", "-++--------+------+-", "-++------------+++++", "-++-------------++++", "-++--------------+++", "-++---------------+-", "--+--+--++++++++++--", "--+--+--+-++-+++++--", "--+--+---+++------+-", "--+--+----++------+-", "--+------+++------+-", "--+-------++------+-", "--+--------+------+-", "--+------------+++++", "--+-------------++++", "--+--------------+++", "--+---------------+-", "---------+++++++++++", "---------+++-+++++++", "---------+++------+-", "----------++-+++++++", "----------++-++-++++", "----------++--++++++", "----------++--+-++++", "----------++------+-", "-----------+--++++++", "-----------+--+-++++", "-----------+------+-", "---------------+++++", "----------------++++", "-----------------+++", "------------------+-"], "blocks": [{"t": 2, "f": 3, "type": "+++", "flags": [["+++++++++", [0, 1]], ["+++++++++", [0, 2]], ["+++++++++", [1, 2]], ["+++-+++++", [0, 1]], ["+++-+++++", [1, 2]], ["+++-++-++", [0, 1]], ["+++--+-++", [0, 1]], ["+++--+--+", [0, 1]], ["+++-----+", [0, 1]], ["+++------", [0, 1]], ["-++-+++++", [1, 2]], ["-++--++++", [1, 2]], ["--+--++++", [1, 2]], ["--+---+++", [1, 2]], ["------+++", [1, 2]]], "W": [[["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]]], "Y": [[["1647737335279/1099511627776", "0", "0", "0"], ["243237047133/1099511627776", "0", "0", "0"], ["-16126665065/137438953472", "0", "0", "0"], ["27174252123/1099511627776", "0", "0", "0"], ["-86193376671/549755813888", "0", "0", "0"], ["343286674397/1099511627776", "0", "0", "0"], ["196888050177/549755813888", "0", "0", "0"], ["183478018127/549755813888", "0", "0", "0"], ["-3/2", "3", "-7/4", "1/4"]], [["243237047133/1099511627776", "0", "0", "0"], ["582641255051/1099511627776", "0", "0", "0"], ["182240020387/1099511627776", "0", "0", "0"], ["-419502129439/1099511627776", "0", "0", "0"], ["-44002502917/1099511627776", "0", "0", "0"], ["-92761178539/274877906944", "0", "0", "0"], ["188270907565/1099511627776", "0", "0", "0"], ["67293693391/1099511627776", "0", "0", "0"], ["-99610116133/1099511627776", "0", "0", "0"]], [["-16126665065/137438953472", "0", "0", "0"], ["182240020387/1099511627776", "0", "0", "0"], ["203620645213/549755813888", "0", "0", "0"], ["-47598319193/274877906944", "0", "0", "0"], ["-21525110661/1099511627776", "0", "0", "0"], ["-299949377851/1099511627776", "0", "0", "0"], ["-9789719691/274877906944", "0", "0", "0"], ["-62505588477/1099511627776", "0", "0", "0"], ["20133463509/274877906944", "0", "0", "0"]], [["27174252123/1099511627776", "0", "0", "0"], ["-419502129439/1099511627776", "0", "0", "0"], ["-47598319193/274877906944", "0", "0", "0"], ["451175083117/1099511627776", "0", "0", "0"], ["-43797757029/1099511627776", "0", "0", "0"], ["283594919797/549755813888", "0", "0", "0"], ["125959684825/1099511627776", "0", "0", "0"], ["29999408489/274877906944", "0", "0", "0"], ["-40139579235/274877906944", "0", "0", "0"]], [["-86193376671/549755813888", "0", "0", "0"], ["-44002502917/1099511627776", "0", "0", "0"], ["-21525110661/1099511627776", "0", "0", "0"], ["-43797757029/1099511627776", "0", "0", "0"], ["214546739431/1099511627776", "0", "0", "0"], ["-96665231701/549755813888", "0", "0", "0"], ["-193531792659/1099511627776", "0", "0", "0"], ["-33568670211/274877906944", "0", "0", "0"], ["170666048953/1099511627776", "0", "0", "0"]], [["343286674397/1099511627776", "0", "0", "0"], ["-92761178539/274877906944", "0", "0", "0"], ["-299949377851/1099511627776", "0", "0", "0"], ["283594919797/549755813888", "0", "0", "0"], ["-96665231701/549755813888", "0", "0", "0"], ["51131035349/17179869184", "0", "0", "0"], ["52480444331/549755813888", "0", "0", "0"], ["146986253751/1099511627776", "0", "0", "0"], ["-14426380850347/6597069766656", "10312630774613/2199023255552", "-11127845967019/4398046511104", "4530776200363/13194139533312"]], [["196888050177/549755813888", "0", "0", "0"], ["188270907565/1099511627776", "0", "0", "0"], ["-9789719691/274877906944", "0", "0", "0"], ["125959684825/1099511627776", "0", "0", "0"], ["-193531792659/1099511627776", "0", "0", "0"], ["52480444331/549755813888", "0", "0", "0"], ["431721221121/549755813888", "0", "0", "0"], ["241356684151/549755813888", "0", "0", "0"], ["-9478578525355/3298534883328", "7014095891285/1099511627776", "-7279555269803/2199023255552", "2881508758699/6597069766656"]], [["183478018127/549755813888", "0", "0", "0"], ["67293693391/1099511627776", "0", "0", "0"], ["-62505588477/1099511627776", "0", "0", "0"], ["29999408489/274877906944", "0", "0", "0"], ["-33568670211/274877906944", "0", "0", "0"], ["146986253751/1099511627776", "0", "0", "0"], ["241356684151/549755813888", "0", "0", "0"], ["582750450623/1099511627776", "0", "0", "0"], ["-373288805223/1099511627776", "0", "0", "0"]], [["-3/2", "3", "-7/4", "1/4"], ["-99610116133/1099511627776", "0", "0", "0"], ["20133463509/274877906944", "0", "0", "0"], ["-40139579235/274877906944", "0", "0", "0"], ["170666048953/1099511627776", "0", "0", "0"], ["-14426380850347/6597069766656", "10312630774613/2199023255552", "-11127845967019/4398046511104", "4530776200363/13194139533312"], ["-9478578525355/3298534883328", "7014095891285/1099511627776", "-7279555269803/2199023255552", "2881508758699/6597069766656"], ["-373288805223/1099511627776", "0", "0", "0"], ["-3", "7", "1", "-1/2"]]]}, {"t": 2, "f": 3, "type": "-++", "flags": [["+++-+++++", [0, 2]], ["+++-++-++", [0, 2]], ["+++-++-++", [1, 2]], ["+++--+-++", [1, 2]], ["-++-+++++", [0, 1]], ["-++-+++++", [0, 2]], ["-++-++-++", [0, 1]], ["-++-++-++", [0, 2]], ["-++-++-++", [1, 2]], ["-++--++++", [0, 1]], ["-++--+-++", [0, 1]], ["-++--+-++", [1, 2]], ["-++--+--+", [0, 1]], ["-++----++", [0, 1]], ["-++----++", [1, 2]], ["-++-----+", [0, 1]], ["-++------", [0, 1]], ["--+--+-++", [1, 2]], ["--+----++", [1, 2]], ["-------++", [1, 2]]], "W": [[["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]]], "Y": [[["750233358223/1099511627776", "0", "0", "0"], ["362787234369/549755813888", "0", "0", "0"], ["-61871444967/1099511627776", "0", "0", "0"], ["-141308912707/1099511627776", "0", "0", "0"], ["-106903364295/549755813888", "0", "0", "0"], ["-482051525061/1099511627776", "0", "0", "0"], ["-505636694829/1099511627776", "0", "0", "0"], ["-10142424089/137438953472", "0", "0", "0"], ["-9963600503/549755813888", "0", "0", "0"], ["-43823808391/1099511627776", "0", "0", "0"], ["-84386759623/1099511627776", "0", "0", "0"], ["-150249305381/1099511627776", "0", "0", "0"], ["68218547771/1099511627776", "0", "0", "0"]], [["362787234369/549755813888", "0", "0", "0"], ["375086457415/549755813888", "0", "0", "0"], ["-30934085495/549755813888", "0", "0", "0"], ["-70656177189/549755813888", "0", "0", "0"], ["-213807927971/1099511627776", "0", "0", "0"], ["-482028671565/1099511627776", "0", "0", "0"], ["-252808038691/549755813888", "0", "0", "0"], ["-81138401215/1099511627776", "0", "0", "0"], ["-9963648615/549755813888", "0", "0", "0"], ["-5477844687/137438953472", "0", "0", "0"], ["-84381515987/1099511627776", "0", "0", "0"], ["-75120382441/549755813888", "0", "0", "0"], ["34109273419/549755813888", "0", "0", "0"]], [["-61871444967/1099511627776", "0", "0", "0"], ["-30934085495/549755813888", "0", "0", "0"], ["304928396853/1099511627776", "0", "0", "0"], ["126706473189/549755813888", "0", "0", "0"], ["279775270797/1099511627776", "0", "0", "0"], ["-59088949379/549755813888", "0", "0", "0"], ["5617110769/137438953472", "0", "0", "0"], ["-9487475801/1099511627776", "0", "0", "0"], ["-6435205335/1099511627776", "0", "0", "0"], ["-24019661761/1099511627776", "0", "0", "0"], ["-125182780135/1099511627776", "0", "0", "0"], ["-15607833241/274877906944", "0", "0", "0"], ["-17643729627/1099511627776", "0", "0", "0"]], [["-141308912707/1099511627776", "0", "0", "0"], ["-70656177189/549755813888", "0", "0", "0"], ["126706473189/549755813888", "0", "0", "0"], ["1952232047089/1099511627776", "0", "0", "0"], ["2100595288499/1099511627776", "0", "0", "0"], ["-162587333899/274877906944", "0", "0", "0"], ["168245070977/1099511627776", "0", "0", "0"], ["-194972508297/1099511627776", "0", "0", "0"], ["-33158648309/1099511627776", "0", "0", "0"], ["-273607213755/1099511627776", "0", "0", "0"], ["-291950196261/549755813888", "0", "0", "0"], ["-229544825753/1099511627776", "0", "0", "0"], ["-174248852687/68719476736", "6", "-7/2", "1/2"]], [["-106903364295/549755813888", "0", "0", "0"], ["-213807927971/1099511627776", "0", "0", "0"], ["279775270797/1099511627776", "0", "0", "0"], ["2100595288499/1099511627776", "0", "0", "0"], ["1159371681879/549755813888", "0", "0", "0"], ["-664412539327/1099511627776", "0", "0", "0"], ["112299628221/549755813888", "0", "0", "0"], ["-102245883765/549755813888", "0", "0", "0"], ["-34264727809/1099511627776", "0", "0", "0"], ["-292821236943/1099511627776", "0", "0", "0"], ["-156416168379/274877906944", "0", "0", "0"], ["-236171124561/1099511627776", "0", "0", "0"], ["-31909577521/68719476736", "0", "0", "0"]], [["-482051525061/1099511627776", "0", "0", "0"], ["-482028671565/1099511627776", "0", "0", "0"], ["-59088949379/549755813888", "0", "0", "0"], ["-162587333899/274877906944", "0", "0", "0"], ["-664412539327/1099511627776", "0", "0", "0"], ["90296807787/68719476736", "0", "0", "0"], ["396497825879/1099511627776", "0", "0", "0"], ["-140486437553/1099511627776", "0", "0", "0"], ["-1650119697/1099511627776", "0", "0", "0"], ["-31396062685/274877906944", "0", "0", "0"], ["459209081397/549755813888", "0", "0", "0"], ["346970978075/549755813888", "0", "0", "0"], ["-12366813187745/6597069766656", "9478578525355/2199023255552", "-11961898216277/4398046511104", "5364828449621/13194139533312"]], [["-505636694829/1099511627776", "0", "0", "0"], ["-252808038691/549755813888", "0", "0", "0"], ["5617110769/137438953472", "0", "0", "0"], ["168245070977/1099511627776", "0", "0", "0"], ["112299628221/549755813888", "0", "0", "0"], ["396497825879/1099511627776", "0", "0", "0"], ["389103338621/1099511627776", "0", "0", "0"], ["72982351/4294967296", "0", "0", "0"], ["4664679507/549755813888", "0", "0", "0"], ["-4332003813/549755813888", "0", "0", "0"], ["104964308223/1099511627776", "0", "0", "0"], ["74392855549/549755813888", "0", "0", "0"], ["-126165488669/1099511627776", "0", "0", "0"]], [["-10142424089/137438953472", "0", "0", "0"], ["-81138401215/1099511627776", "0", "0", "0"], ["-9487475801/1099511627776", "0", "0", "0"], ["-194972508297/1099511627776", "0", "0", "0"], ["-102245883765/549755813888", "0", "0", "0"], ["-140486437553/1099511627776", "0", "0", "0"], ["72982351/4294967296", "0", "0", "0"], ["455175887689/1099511627776", "0", "0", "0"], ["451692383/137438953472", "0", "0", "0"], ["124130376161/1099511627776", "0", "0", "0"], ["-135816048857/1099511627776", "0", "0", "0"], ["-125269265239/1099511627776", "0", "0", "0"], ["118961667409/549755813888", "0", "0", "0"]], [["-9963600503/549755813888", "0", "0", "0"], ["-9963648615/549755813888", "0", "0", "0"], ["-6435205335/1099511627776", "0", "0", "0"], ["-33158648309/1099511627776", "0", "0", "0"], ["-34264727809/1099511627776", "0", "0", "0"], ["-1650119697/1099511627776", "0", "0", "0"], ["4664679507/549755813888", "0", "0", "0"], ["451692383/137438953472", "0", "0", "0"], ["69016035419/274877906944", "0", "0", "0"], ["333251221/68719476736", "0", "0", "0"], ["-4197816899/549755813888", "0", "0", "0"], ["-22373922473/1099511627776", "0", "0", "0"], ["27684186661/1099511627776", "0", "0", "0"]], [["-43823808391/1099511627776", "0", "0", "0"], ["-5477844687/137438953472", "0", "0", "0"], ["-24019661761/1099511627776", "0", "0", "0"], ["-273607213755/1099511627776", "0", "0", "0"], ["-292821236943/1099511627776", "0", "0", "0"], ["-31396062685/274877906944", "0", "0", "0"], ["-4332003813/549755813888", "0", "0", "0"], ["124130376161/1099511627776", "0", "0", "0"], ["333251221/68719476736", "0", "0", "0"], ["32772403595/137438953472", "0", "0", "0"], ["-57536498949/549755813888", "0", "0", "0"], ["-120452173453/1099511627776", "0", "0", "0"], ["125075626873/549755813888", "0", "0", "0"]], [["-84386759623/1099511627776", "0", "0", "0"], ["-84381515987/1099511627776", "0", "0", "0"], ["-125182780135/1099511627776", "0", "0", "0"], ["-291950196261/549755813888", "0", "0", "0"], ["-156416168379/274877906944", "0", "0", "0"], ["459209081397/549755813888", "0", "0", "0"], ["104964308223/1099511627776", "0", "0", "0"], ["-135816048857/1099511627776", "0", "0", "0"], ["-4197816899/549755813888", "0", "0", "0"], ["-57536498949/549755813888", "0", "0", "0"], ["432951391813/549755813888", "0", "0", "0"], ["229060073681/549755813888", "0", "0", "0"], ["-1314711896795/549755813888", "6", "-7/2", "1/2"]], [["-150249305381/1099511627776", "0", "0", "0"], ["-75120382441/549755813888", "0", "0", "0"], ["-15607833241/274877906944", "0", "0", "0"], ["-229544825753/1099511627776", "0", "0", "0"], ["-236171124561/1099511627776", "0", "0", "0"], ["346970978075/549755813888", "0", "0", "0"], ["74392855549/549755813888", "0", "0", "0"], ["-125269265239/1099511627776", "0", "0", "0"], ["-22373922473/1099511627776", "0", "0", "0"], ["-120452173453/1099511627776", "0", "0", "0"], ["229060073681/549755813888", "0", "0", "0"], ["603628121169/1099511627776", "0", "0", "0"], ["-300041046767/1099511627776", "0", "0", "0"]], [["68218547771/1099511627776", "0", "0", "0"], ["34109273419/549755813888", "0", "0", "0"], ["-17643729627/1099511627776", "0", "0", "0"], ["-174248852687/68719476736", "6", "-7/2", "1/2"], ["-31909577521/68719476736", "0", "0", "0"], ["-12366813187745/6597069766656", "9478578525355/2199023255552", "-11961898216277/4398046511104", "5364828449621/13194139533312"], ["-126165488669/1099511627776", "0", "0", "0"], ["118961667409/549755813888", "0", "0", "0"], ["27684186661/1099511627776", "0", "0", "0"], ["125075626873/549755813888", "0", "0", "0"], ["-1314711896795/549755813888", "6", "-7/2", "1/2"], ["-300041046767/1099511627776", "0", "0", "0"], ["-3", "7", "1", "-1/2"]]]}, {"t": 2, "f": 3, "type": "--+", "flags": [["+++--+-++", [0, 2]], ["+++--+--+", [0, 2]], ["+++--+--+", [1, 2]], ["+++-----+", [1, 2]], ["-++--++++", [0, 2]], ["-++--+-++", [0, 2]], ["-++--+--+", [0, 2]], ["-++--+--+", [1, 2]], ["-++-----+", [1, 2]], ["--+--++++", [0, 1]], ["--+--++++", [0, 2]], ["--+--+-++", [0, 1]], ["--+--+-++", [0, 2]], ["--+---+++", [0, 1]], ["--+----++", [0, 1]], ["--+-----+", [0, 1]], ["--+-----+", [1, 2]], ["--+------", [0, 1]], ["--------+", [1, 2]]], "W": [[["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]]], "Y": [[["314411991061/1099511627776", "0", "0", "0"], ["-49697990519/1099511627776", "0", "0", "0"], ["-49688356839/1099511627776", "0", "0", "0"], ["-59905291227/1099511627776", "0", "0", "0"], ["131406939159/1099511627776", "0", "0", "0"], ["70176299/17179869184", "0", "0", "0"], ["25185929557/1099511627776", "0", "0", "0"], ["-76397116769/1099511627776", "0", "0", "0"], ["215584197607/1099511627776", "0", "0", "0"], ["12712276003/1099511627776", "0", "0", "0"], ["32031717107/1099511627776", "0", "0", "0"], ["-8931396907/137438953472", "0", "0", "0"], ["-66223672583/1099511627776", "0", "0", "0"], ["-120472459821/1099511627776", "0", "0", "0"]], [["-49697990519/1099511627776", "0", "0", "0"], ["72728407821/549755813888", "0", "0", "0"], ["120819382435/1099511627776", "0", "0", "0"], ["63142666791/1099511627776", "0", "0", "0"], ["-27885016863/1099511627776", "0", "0", "0"], ["-34607301845/137438953472", "0", "0", "0"], ["-214401395449/549755813888", "0", "0", "0"], ["44995855667/549755813888", "0", "0", "0"], ["-227046895429/1099511627776", "0", "0", "0"], ["-15393552929/274877906944", "0", "0", "0"], ["-54513478249/1099511627776", "0", "0", "0"], ["76652871067/1099511627776", "0", "0", "0"], ["42345133791/549755813888", "0", "0", "0"], ["129731586873/1099511627776", "0", "0", "0"]], [["-49688356839/1099511627776", "0", "0", "0"], ["120819382435/1099511627776", "0", "0", "0"], ["72719642611/549755813888", "0", "0", "0"], ["31563344769/549755813888", "0", "0", "0"], ["-27865866763/1099511627776", "0", "0", "0"], ["-276853950893/1099511627776", "0", "0", "0"], ["-53599159211/137438953472", "0", "0", "0"], ["44988057907/549755813888", "0", "0", "0"], ["-227029605555/1099511627776", "0", "0", "0"], ["-61542187141/1099511627776", "0", "0", "0"], ["-54505397847/1099511627776", "0", "0", "0"], ["76641838059/1099511627776", "0", "0", "0"], ["84678114475/1099511627776", "0", "0", "0"], ["32428147787/274877906944", "0", "0", "0"]], [["-59905291227/1099511627776", "0", "0", "0"], ["63142666791/1099511627776", "0", "0", "0"], ["31563344769/549755813888", "0", "0", "0"], ["369631881109/1099511627776", "0", "0", "0"], ["-66819902611/274877906944", "0", "0", "0"], ["21448127489/274877906944", "0", "0", "0"], ["11809207513/137438953472", "0", "0", "0"], ["124912404305/1099511627776", "0", "0", "0"], ["-75229808401/274877906944", "0", "0", "0"], ["-141512665701/1099511627776", "0", "0", "0"], ["-70855792325/1099511627776", "0", "0", "0"], ["42062139345/549755813888", "0", "0", "0"], ["46579164711/549755813888", "0", "0", "0"], ["209198856183/1099511627776", "0", "0", "0"]], [["131406939159/1099511627776", "0", "0", "0"], ["-27885016863/1099511627776", "0", "0", "0"], ["-27865866763/1099511627776", "0", "0", "0"], ["-66819902611/274877906944", "0", "0", "0"], ["839430146953/1099511627776", "0", "0", "0"], ["-168337264465/274877906944", "0", "0", "0"], ["-460006658917/549755813888", "0", "0", "0"], ["-146482093465/549755813888", "0", "0", "0"], ["812504620705/1099511627776", "0", "0", "0"], ["18041405061/549755813888", "0", "0", "0"], ["11000514133/68719476736", "0", "0", "0"], ["-160824722529/1099511627776", "0", "0", "0"], ["-198256826299/1099511627776", "0", "0", "0"], ["-241134992655/549755813888", "0", "0", "0"]], [["70176299/17179869184", "0", "0", "0"], ["-34607301845/137438953472", "0", "0", "0"], ["-276853950893/1099511627776", "0", "0", "0"], ["21448127489/274877906944", "0", "0", "0"], ["-168337264465/274877906944", "0", "0", "0"], ["665691645997/549755813888", "0", "0", "0"], ["1911853598351/1099511627776", "0", "0", "0"], ["42047385653/1099511627776", "0", "0", "0"], ["-43247538269/274877906944", "0", "0", "0"], ["60570952675/549755813888", "0", "0", "0"], ["-3017564573/137438953472", "0", "0", "0"], ["-45097302239/1099511627776", "0", "0", "0"], ["-31065799103/1099511627776", "0", "0", "0"], ["115273337913/1099511627776", "0", "0", "0"]], [["25185929557/1099511627776", "0", "0", "0"], ["-214401395449/549755813888", "0", "0", "0"], ["-53599159211/137438953472", "0", "0", "0"], ["11809207513/137438953472", "0", "0", "0"], ["-460006658917/549755813888", "0", "0", "0"], ["1911853598351/1099511627776", "0", "0", "0"], ["2830843198043/1099511627776", "0", "0", "0"], ["23756168381/1099511627776", "0", "0", "0"], ["-19039788289/137438953472", "0", "0", "0"], ["190872669937/1099511627776", "0", "0", "0"], ["-1568920901/137438953472", "0", "0", "0"], ["-22900525381/274877906944", "0", "0", "0"], ["-75277512455/1099511627776", "0", "0", "0"], ["27444503053/274877906944", "0", "0", "0"]], [["-76397116769/1099511627776", "0", "0", "0"], ["44995855667/549755813888", "0", "0", "0"], ["44988057907/549755813888", "0", "0", "0"], ["124912404305/1099511627776", "0", "0", "0"], ["-146482093465/549755813888", "0", "0", "0"], ["42047385653/1099511627776", "0", "0", "0"], ["23756168381/1099511627776", "0", "0", "0"], ["369640910383/1099511627776", "0", "0", "0"], ["-23679460019/68719476736", "0", "0", "0"], ["-144871457641/1099511627776", "0", "0", "0"], ["-87429198665/1099511627776", "0", "0", "0"], ["106323137931/1099511627776", "0", "0", "0"], ["54128648367/549755813888", "0", "0", "0"], ["3889547757/17179869184", "0", "0", "0"]], [["215584197607/1099511627776", "0", "0", "0"], ["-227046895429/1099511627776", "0", "0", "0"], ["-227029605555/1099511627776", "0", "0", "0"], ["-75229808401/274877906944", "0", "0", "0"], ["812504620705/1099511627776", "0", "0", "0"], ["-43247538269/274877906944", "0", "0", "0"], ["-19039788289/137438953472", "0", "0", "0"], ["-23679460019/68719476736", "0", "0", "0"], ["1615759609325/1099511627776", "0", "0", "0"], ["-192443704517/549755813888", "0", "0", "0"], ["56146551075/274877906944", "0", "0", "0"], ["-246116010177/1099511627776", "0", "0", "0"], ["-139244610695/549755813888", "0", "0", "0"], ["-334555544869/549755813888", "0", "0", "0"]], [["12712276003/1099511627776", "0", "0", "0"], ["-15393552929/274877906944", "0", "0", "0"], ["-61542187141/1099511627776", "0", "0", "0"], ["-141512665701/1099511627776", "0", "0", "0"], ["18041405061/549755813888", "0", "0", "0"], ["60570952675/549755813888", "0", "0", "0"], ["190872669937/1099511627776", "0", "0", "0"], ["-144871457641/1099511627776", "0", "0", "0"], ["-192443704517/549755813888", "0", "0", "0"], ["468767580421/549755813888", "0", "0", "0"], ["-959086969/549755813888", "0", "0", "0"], ["-3194268197/34359738368", "0", "0", "0"], ["-110806518537/1099511627776", "0", "0", "0"], ["-9792605773/137438953472", "0", "0", "0"]], [["32031717107/1099511627776", "0", "0", "0"], ["-54513478249/1099511627776", "0", "0", "0"], ["-54505397847/1099511627776", "0", "0", "0"], ["-70855792325/1099511627776", "0", "0", "0"], ["11000514133/68719476736", "0", "0", "0"], ["-3017564573/137438953472", "0", "0", "0"], ["-1568920901/137438953472", "0", "0", "0"], ["-87429198665/1099511627776", "0", "0", "0"], ["56146551075/274877906944", "0", "0", "0"], ["-959086969/549755813888", "0", "0", "0"], ["87041667345/549755813888", "0", "0", "0"], ["-66651306367/1099511627776", "0", "0", "0"], ["-89366694623/1099511627776", "0", "0", "0"], ["-18747113955/137438953472", "0", "0", "0"]], [["-8931396907/137438953472", "0", "0", "0"], ["76652871067/1099511627776", "0", "0", "0"], ["76641838059/1099511627776", "0", "0", "0"], ["42062139345/549755813888", "0", "0", "0"], ["-160824722529/1099511627776", "0", "0", "0"], ["-45097302239/1099511627776", "0", "0", "0"], ["-22900525381/274877906944", "0", "0", "0"], ["106323137931/1099511627776", "0", "0", "0"], ["-246116010177/1099511627776", "0", "0", "0"], ["-3194268197/34359738368", "0", "0", "0"], ["-66651306367/1099511627776", "0", "0", "0"], ["213837844187/1099511627776", "0", "0", "0"], ["88596206703/1099511627776", "0", "0", "0"], ["40598325303/274877906944", "0", "0", "0"]], [["-66223672583/1099511627776", "0", "0", "0"], ["42345133791/549755813888", "0", "0", "0"], ["84678114475/1099511627776", "0", "0", "0"], ["46579164711/549755813888", "0", "0", "0"], ["-198256826299/1099511627776", "0", "0", "0"], ["-31065799103/1099511627776", "0", "0", "0"], ["-75277512455/1099511627776", "0", "0", "0"], ["54128648367/549755813888", "0", "0", "0"], ["-139244610695/549755813888", "0", "0", "0"], ["-110806518537/1099511627776", "0", "0", "0"], ["-89366694623/1099511627776", "0", "0", "0"], ["88596206703/1099511627776", "0", "0", "0"], ["123657196631/549755813888", "0", "0", "0"], ["190929963353/1099511627776", "0", "0", "0"]], [["-120472459821/1099511627776", "0", "0", "0"], ["129731586873/1099511627776", "0", "0", "0"], ["32428147787/274877906944", "0", "0", "0"], ["209198856183/1099511627776", "0", "0", "0"], ["-241134992655/549755813888", "0", "0", "0"], ["115273337913/1099511627776", "0", "0", "0"], ["27444503053/274877906944", "0", "0", "0"], ["3889547757/17179869184", "0", "0", "0"], ["-334555544869/549755813888", "0", "0", "0"], ["-9792605773/137438953472", "0", "0", "0"], ["-18747113955/137438953472", "0", "0", "0"], ["40598325303/274877906944", "0", "0", "0"], ["190929963353/1099511627776", "0", "0", "0"], ["417026124629/1099511627776", "0", "0", "0"]]]}, {"t": 2, "f": 3, "type": "---", "flags": [["+++-----+", [0, 2]], ["+++------", [0, 2]], ["+++------", [1, 2]], ["-++----++", [0, 2]], ["-++-----+", [0, 2]], ["-++------", [0, 2]], ["-++------", [1, 2]], ["--+---+++", [0, 2]], ["--+----++", [0, 2]], ["--+-----+", [0, 2]], ["--+------", [0, 2]], ["--+------", [1, 2]], ["------+++", [0, 1]], ["------+++", [0, 2]], ["-------++", [0, 1]], ["-------++", [0, 2]], ["--------+", [0, 1]], ["--------+", [0, 2]], ["---------", [0, 1]], ["---------", [0, 2]], ["---------", [1, 2]]], "W": [[["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["-1/3", "-1", "-1/2", "1/6"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["1", "0", "0", "0"]]], "Y": [[["299726126201/1099511627776", "0", "0", "0"], ["-20179363563/1099511627776", "0", "0", "0"], ["6469414491/274877906944", "0", "0", "0"], ["-124367080753/1099511627776", "0", "0", "0"], ["-128360000617/1099511627776", "0", "0", "0"], ["2505670109/68719476736", "0", "0", "0"], ["-47305371253/549755813888", "0", "0", "0"], ["61219301153/549755813888", "0", "0", "0"]], [["-20179363563/1099511627776", "0", "0", "0"], ["151358206571/549755813888", "0", "0", "0"], ["-21041011395/1099511627776", "0", "0", "0"], ["-24223253859/549755813888", "0", "0", "0"], ["59801122141/1099511627776", "0", "0", "0"], ["-19892111249/1099511627776", "0", "0", "0"], ["11573817025/549755813888", "0", "0", "0"], ["-3744474309/137438953472", "0", "0", "0"]], [["6469414491/274877906944", "0", "0", "0"], ["-21041011395/1099511627776", "0", "0", "0"], ["137167488775/549755813888", "0", "0", "0"], ["-9744455635/137438953472", "0", "0", "0"], ["-122444790871/1099511627776", "0", "0", "0"], ["1081317561/274877906944", "0", "0", "0"], ["-17309741295/274877906944", "0", "0", "0"], ["2800133177/34359738368", "0", "0", "0"]], [["-124367080753/1099511627776", "0", "0", "0"], ["-24223253859/549755813888", "0", "0", "0"], ["-9744455635/137438953472", "0", "0", "0"], ["359946306817/549755813888", "0", "0", "0"], ["115016600085/1099511627776", "0", "0", "0"], ["-55954833589/1099511627776", "0", "0", "0"], ["240354225471/1099511627776", "0", "0", "0"], ["-311049649645/1099511627776", "0", "0", "0"]], [["-128360000617/1099511627776", "0", "0", "0"], ["59801122141/1099511627776", "0", "0", "0"], ["-122444790871/1099511627776", "0", "0", "0"], ["115016600085/1099511627776", "0", "0", "0"], ["486145915419/1099511627776", "0", "0", "0"], ["-185213861841/1099511627776", "0", "0", "0"], ["226227133063/1099511627776", "0", "0", "0"], ["-292766835711/1099511627776", "0", "0", "0"]], [["2505670109/68719476736", "0", "0", "0"], ["-19892111249/1099511627776", "0", "0", "0"], ["1081317561/274877906944", "0", "0", "0"], ["-55954833589/1099511627776", "0", "0", "0"], ["-185213861841/1099511627776", "0", "0", "0"], ["18943187435/68719476736", "0", "0", "0"], ["-93945885225/1099511627776", "0", "0", "0"], ["15197270989/137438953472", "0", "0", "0"]], [["-47305371253/549755813888", "0", "0", "0"], ["11573817025/549755813888", "0", "0", "0"], ["-17309741295/274877906944", "0", "0", "0"], ["240354225471/1099511627776", "0", "0", "0"], ["226227133063/1099511627776", "0", "0", "0"], ["-93945885225/1099511627776", "0", "0", "0"], ["51947692333/274877906944", "0", "0", "0"], ["-3715561007957/2199023255552", "4", "-2", "1/4"]], [["61219301153/549755813888", "0", "0", "0"], ["-3744474309/137438953472", "0", "0", "0"], ["2800133177/34359738368", "0", "0", "0"], ["-311049649645/1099511627776", "0", "0", "0"], ["-292766835711/1099511627776", "0", "0", "0"], ["15197270989/137438953472", "0", "0", "0"], ["-3715561007957/2199023255552", "4", "-2", "1/4"], ["-1/2", "3", "-3", "1/2"]]]}]}


==> anc/proofs/s3/0.400695372__c2/cert_stage2.json <==
{"n": 4, "cuts": ["7/6", "3/2", "2"], "form_order": [["pair", 0, 1, 0], ["pair", 0, 1, 1], ["pair", 0, 1, 2], ["pair", 0, 2, 0], ["pair", 0, 2, 1], ["pair", 0, 2, 2], ["pair", 0, 3, 0], ["pair", 0, 3, 1], ["pair", 0, 3, 2], ["pair", 1, 2, 0], ["pair", 1, 2, 1], ["pair", 1, 2, 2], ["pair", 1, 3, 0], ["pair", 1, 3, 1], ["pair", 1, 3, 2], ["pair", 2, 3, 0], ["pair", 2, 3, 1], ["pair", 2, 3, 2], ["sum", 0, 1, 2, 3], ["sum", 0, 1, 3, 2]], "kind": "rational_gram", "blocks": [{"t": 0, "f": 2, "type": "", "flags": [["+++", []], ["-++", []], ["--+", []], ["---", []]], "L": [[8517090, 18103041336, 263518571331, -442813356798], [2455, -22754735965, 299096256241, -415362292519], [436, -1454869004, -393112492320, -703985254170], [15376581, -10023601372, -145999577878, 245360627189]], "D": 17592186044416}, {"t": 1, "f": 2, "type": "", "flags": [["+++", [0]], ["+++", [1]], ["-++", [0]], ["-++", [1]], ["--+", [0]], ["--+", [1]], ["---", [0]], ["---", [1]]], "L": [[-4888245, 887922, 17501970, 226868380, -937092898, 13295086903, 2564444977, -1129259615], [-4888289, 905835, -17498613, 226861757, -937101327, 13295171227, 2564331326, -1129492859], [-142, -707, 148, -720916316, -1010621693, 13304299466, 2560922012, -1125201847], [-933, -858, -14, -108648, 4096688, -3102257690, 48678188267, -50295259696], [19, -522, -9, -10685193, 3962924634, 13544079406, 2557414616, -1108916757], [-12, -463, -56, -2573, 507623, -935324837, 29729776189, 82858593588], [-1793133, -12844518, -23787, 83905, -279198, 1542133, -4607285, 891006], [-8823272, 1616585, 3060, -251380902, 1038421694, -14731697173, -2845730922, 1256438563]], "D": 17592186044416}, {"t": 2, "f": 3, "type": "+++", "flags": [["+++++++++", [0, 1]], ["+++++++++", [0, 2]], ["+++++++++", [1, 2]], ["+++-+++++", [0, 1]], ["+++-+++++", [1, 2]], ["+++-++-++", [0, 1]], ["+++--+-++", [0, 1]], ["+++--+--+", [0, 1]], ["+++-----+", [0, 1]], ["+++------", [0, 1]], ["-++-+++++", [1, 2]], ["-++--++++", [1, 2]], ["--+--++++", [1, 2]], ["--+---+++", [1, 2]], ["------+++", [1, 2]]], "L": [[-2828, -26555252, -3397670386, 16642841968, 184178925744, 1157540269614, 510795863274, -190337272695, 341880397243, -147786245810, 1583636561607, 1240442720654, -10857563819930], [-1658, 167721878, -3343344370, 16614106362, 184189685400, 1157562296954, 510804165677, -190344282971, 341880658497, -147785399209, 1583684934425, 1240492410327, -10857547251886], [7975, -540930663, -3416822302, 16639433908, 184181453744, 1157556872055, 510802645520, -190342158540, 341876137806, -147786429246, 1583631648116, 1240440599493, -10857550274665], [-39, -2943332, 14098926219, 17471370774, 184159425257, 1157382119663, 510743096303, -190296906187, 341902790227, -147791845652, 1583240989445, 1240297949894, -10856759437558], [27, -453, 409904, -433519759, -76242726101, -419070786857, -645696784279, 453630844273, 533244345745, -356313264248, -14438073713421, 5266409086945, -13168245099627], [1, 95, 23237, -42763223, -1212604120832, -1584091493528, 5062384272058, -2019757471474, 748026014373, -1280458975190, -695564206554, 2625244268435, 508742805129], [0, 21, 975, -5687987, -56968963814, 210302447055, -234577018587, 1748956693342, -1451314778099, -8075196573528, 739925858616, 640119477469, 1481213007435], [-3, 730, -209168, 145048121, -3611584782663, 1164959702733, -1515558706744, 403939304107, 176641465990, 408462054703, 758939927327, -452349077084, -1830358674291], [0, 19, -1081, -20706023, -54703098401, 416389405119, 2442827589959, 5614775348822, 906594370255, 1907859492851, -294429120771, -381443743569, 2845648961265], [24819468, 240701, -88686, 3612560, -32576, 3556729, 1238100, -1383492, -2042407, 657932, 6809154, -1573964, 40436604], [916, -160585, 121348178, -79811598409, 203891633869, 1414492140739, 614741354262, -256236319081, 293334362530, -154116295065, 1606899047347, 1198947658872, -11219890802986], [23, -734, 971911, -719823892, -136660771758, -1525061656538, 139493531078, 294219479977, -78244264631, -379281468760, -692353118745, -18293337415346, -16026947251176], [55, -6413, 4357355, -2924625103, -157981458776, -3365776399615, -1536652070493, 1159163304266, 1992553822325, 3190094040, 6056307135255, 8261403337170, -14104010426306], [0, 177, -48412, 79716826, -202456511866, -721951920084, 517343781089, 444975167712, -7249323497722, 1669164479755, 827309420145, 3293927779011, -7736028477308], [4008, -363556961, 3675409187, -18414646215, -204105845325, -1282765928099, -566053105327, 210930326384, -378858472447, 163771798357, -1754936439209, -1374638715245, 12032011129599]], "D": 17592186044416}, {"t": 2, "f": 3, "type": "-++", "flags": [["+++-+++++", [0, 2]], ["+++-++-++", [0, 2]], ["+++-++-++", [1, 2]], ["+++--+-++", [1, 2]], ["-++-+++++", [0, 1]], ["-++-+++++", [0, 2]], ["-++-++-++", [0, 1]], ["-++-++-++", [0, 2]], ["-++-++-++", [1, 2]], ["-++--++++", [0, 1]], ["-++--+-++", [0, 1]], ["-++--+-++", [1, 2]], ["-++--+--+", [0, 1]], ["-++----++", [0, 1]], ["-++----++", [1, 2]], ["-++-----+", [0, 1]], ["-++------", [0, 1]], ["--+--+-++", [1, 2]], ["--+----++", [1, 2]], ["-------++", [1, 2]]], "L": [[361695, -7037038, -10983562493, -8771711508, -13578980731, 42419776444, 490164974616, -377266049043, -164312653619, -96508244927, 166070226936, 169978898897, 168580378930, 601821757312, -32570845315, 652072817407, 1326295864561, 7877912187847, -7363159447245], [40216, 1401, 201779, -276934, 17125068, 918081843, -580649905090, 97757673444, 226851149058, -803439529466, 4313522673184, -363501161387, 747994637452, 1371064876910, -599779534055, -951874619835, 14829350498268, -1706798938402, 4963349716522], [40218, 1410, 196440, -310981, 15462954, 1281940277, -470269169541, 618937300009, 136345413167, -59595975399, -4046821637012, 601003270546, -717399850441, 31177393234, 1039691274263, 5238387620375, 11769322804615, 2201654210, 4377565433757], [8153, 412, 129290, -59213, -4310893, -481792370, 102351678820, -40634830922, -159756610760, -69728832227, 970504685090, 5921091435471, 2476507630642, -4132883379302, 1705499347425, 441521240375, 1032674208547, -1558786721095, -2706736764843], [-13174765, -1806651849, 4504962263, -2648196294, -12876218274, 42103310120, 490514779702, -376319079923, -164831035285, -96711399514, 166627189854, 170031275762, 168915210835, 602493607740, -32635180242, 653416107779, 1325615073194, 7884573006574, -7366176201710], [-16012733, 1684027481, 4472319985, -2748309035, -12868197688, 42108393303, 490541389283, -376267717182, -164849938046, -96716763332, 166644474377, 170025325527, 168915220621, 602500687530, -32641223973, 653449735641, 1325626838269, 7884500336249, -7366275026197], [42342, -161430, -145666151, 183354704, 67446136710, 50020800885, 491590909315, -376992151314, -165330159023, -95600310841, 166111625309, 169890590375, 167588195003, 600574594310, -34289815874, 651008789542, 1321671272150, 7850825098115, -7399810082028], [23850, 3346, -172900, 10719495, 10146789, -10328785586, -787310889876, -2730349932626, 437865055101, 219132835407, -1418880868368, -203663744751, -892959035790, -783009346976, -430178860639, -2798541471983, 4196767287201, -9552739719046, -24995504142709], [23866, -34512, -2078665, -6281404, 22824993, -8386840531, -399368197365, 3051059235101, -880409445525, -705484487245, 1003038773722, -596235703664, 287122389753, 570594098497, 559686719358, 2154148981122, -2153523510256, -8117279010406, -27041687924220], [206182, 6471846, -3327564674, 17257213610, -14089751604, 42412861496, 490433059174, -373836107472, -165088159387, -97036159256, 167525195164, 169796427119, 169332682755, 602605940931, -31973845271, 655077078323, 1322532353988, 7880254453326, -7358449294579], [76664, 23983, -19609386, 13792986, 1722881595, -261880487008, 518020549637, -375858906577, -203212155587, -82513109669, 192800309337, 178045279844, 183623906103, 609361696404, -35201831720, 726840554761, 1362659803484, 9047872835384, -5704476894040], [59738, 16325, -114470, -51671, 39661568, 2384989934, -2226223296240, -561232544282, 694240668831, -393098481254, 491280392441, 411132324336, 1232818232620, 1051422291072, 1566222204412, 1457151171076, -5900326390864, 15368236345991, -493820428580], [27860, 1376, 358759, -18061, 18386283, -2654377396, 528039579167, 841958276235, 4838749246167, -733431428325, -113813549223, -293619030464, 416034537328, -86741682582, 1579743125808, -478979168946, -49933115087, -75306735610, -4371887960934], [16413, 726, 260578, -126031, 2535983, -567984620, 226482084926, -277661492816, -499652122452, 1378405741722, 499735933037, 1089622534628, -1931345507204, 2874319324057, 8259094965851, -1119181069824, 55929433478, -4041284446761, 1060650881340], [16344, 656, 218219, -170119, -997748, 463424296, 192012350375, -402391039531, -531389545900, 842417222730, -375484754319, -4333240340275, 5205161033027, -2342496810052, 3554535051435, 255430093680, 1731854879647, -353283051037, 29747928891], [13650, 554, 115504, -122851, 8244273, -306391166, 226536351052, -747525173902, -698208462858, -5886331794672, -636747079757, -293709569168, 81876767623, 155729135308, 2030647626433, -284130300454, -1494305403111, -2938030549401, 3365769660091], [723227332, 433109, 11980486, -4759791, -8042896, 38590162, 337421802, -122076413, -214394725, 181271393, 9456514, 67198266, -81114538, 91372003, -595316156, -44000227, -992442153, 392308548, 299092797], [17663, 364, -210142, 41553, 8457129, 1463449615, -288817024433, 2090382977159, -596664378120, -312841880431, -2232832725055, 341255783662, 79865959413, -619136016291, 512077144131, -7115060862827, 4384340666593, 11916338657901, -1010757629956], [14396, 472, 150985, -160114, -6921841, 1777885593, -129453057193, 123605279877, -45466742542, -173405035669, 1630388398416, -2134412251485, -4726960694282, -5108026373171, 1878394676386, 1069850099684, 914295991194, 7740627929672, -950532791608], [-25620104, -111305065, -4955785947, 2960535503, 14248804542, -46650135366, -543299580860, 416855221840, 182731929939, 107176771075, -184547954738, -188261822224, -187030919545, -667470486729, 36271790278, -723795692666, -1468539029572, -8732321216498, 8168591740260]], "D": 17592186044416}, {"t": 2, "f": 3, "type": "--+", "flags": [["+++--+-++", [0, 2]], ["+++--+--+", [0, 2]], ["+++--+--+", [1, 2]], ["+++-----+", [1, 2]], ["-++--++++", [0, 2]], ["-++--+-++", [0, 2]], ["-++--+--+", [0, 2]], ["-++--+--+", [1, 2]], ["-++-----+", [1, 2]], ["--+--++++", [0, 1]], ["--+--++++", [0, 2]], ["--+--+-++", [0, 1]], ["--+--+-++", [0, 2]], ["--+---+++", [0, 1]], ["--+----++", [0, 1]], ["--+-----+", [0, 1]], ["--+-----+", [1, 2]], ["--+------", [0, 1]], ["--------+", [1, 2]]], "L": [[32084, 37933, 825, 125379, 3354879949, 100246164813, 287854731028, 223317912018, -584501967724, -1015665695598, -202327994473, 451719626165, -941896397115, 4421951817184, -5837435716755, 2993426731130, -2696004312309, -620675687252, 2007068351552], [121454, 140416, -353, 461390, 21227134454, 331321332402, -612344839580, -2181319856286, -957598657460, 1724967566329, 2978089126656, -4320575822545, 790733370267, -830564277443, -726666239410, 4079052566673, -2226682058742, 491690556218, -3044782121657], [121445, 140271, 1495, 460158, 19911631994, 323516421177, -1175665115826, -1778401341971, -2737558156093, 290774246031, -1075311727077, 4227118693471, 1252677517870, -2046394718129, 72235148019, 4505041252223, -2432999533892, 649432264551, -2557330016669], [47334, 56108, -1218, 185894, 16490412720, 222713211546, 285254072212, 297767767476, 1328132032651, 446166163326, -2029335853761, -629358186403, -5570568634138, -1358792892438, 1085457568830, 5649920974500, -877693990285, -2017632945869, -3975613403520], [3597571, -413728986, -4566534, -15194932480, 268863931572, 615808283514, -633526591687, 254063972896, 568058124791, 69975721805, 115635747453, 85191689488, -32286353393, 72578611660, 383757949871, -269460250836, -1610484581705, 114732422031, 8645638607956], [243238, -936475, 42416, -2091660, -118865732874, -1869458023562, -1685011224682, 751903660389, 766542171526, -74624431594, 466698483764, -24904833855, -164696904296, -310919092063, 393420986257, 3068619153346, -2315802476072, 6080857083086, 12030933100021], [108623, 124225, -59092, 385123, -8939918375, -406066696209, 617302357929, -1876963693556, 3596061009466, 1448419891034, 1608953396210, 2362459115272, 628182726630, 1336666648984, 758790215835, -480280939891, -5781227510401, -4367547851371, -5724490959965], [108599, 123408, -4119, 178530, -9156466135, -498631185195, -2153552890025, 1533074445428, -1452508058369, -1061947112000, -146768714613, -1077690065018, -69691816867, -336907293969, 416721093762, -1827232967531, -4393521369583, -11841457646511, -3535271052427], [53950, 63979, -906, 218591, 17312010090, 201006032443, -116954232348, 1530691655718, 1985288695935, 314394380093, -3225775833061, -1421011032684, 4616198280259, 427836637218, 180128010805, 4876725392565, 303453560374, -940244679424, -4523191741898], [10172784, -1781276733, 9223816409, 5522271765, 268830290086, 615782751432, -633826024417, 254231375884, 568216915784, 69952461358, 115634450680, 85183764928, -32392208612, 72697149633, 383884741500, -269688691796, -1610648819477, 115549695111, 8647361019500], [10125293, -1782856372, -9217593042, 5532926550, 268825965793, 615785049874, -633848652588, 254251914621, 568201988639, 69944520050, 115628740380, 85171353049, -32399391136, 72694608920, 383886722195, -269678641147, -1610639483109, 115635080876, 8647460413739], [67320, 16655, 45506, -800681, -880434408155, 1100890461909, -732664199080, 231465875350, 675442046612, 133695816494, 78256618899, 89536875690, -20383936161, -17589571187, 296304048348, -393012020189, -1730457691211, -314756558741, 8683454297182], [70346, -4121, -28163, 546842, -26452957495, -513452306234, 2353654950902, -1244857180417, -311447004431, 95064016509, -388873325487, -136027730766, 854825082453, -2080347284159, -1032532261909, 1846284130429, 2364406165660, -8314772374318, 17428905319102], [55903, 67608, -558, 174299, -1970887077, -27155391776, 1901577587756, 554186104759, -441720934455, -475115384886, -1547552463521, -1085861902351, 283927392585, -3072894696386, -1504038778592, -3093451328953, -9251442198979, 4543655048045, -1457343834877], [57230, 67941, 1570, 199924, -22766558825, 56573119931, 2134779219317, 1759631656649, -2212954143790, -82378611008, 1350788630934, 187781585233, 324488743434, 3025972684761, 4416464174453, 3131170431779, -3290756204136, 193700084653, 2077935564449], [52014, 62426, -1321, 187469, 8204381854, 260163754208, 206396437877, -582708891756, 1362304064493, -5456132938504, 2008585947723, 43062450336, 529515369293, -1429495898824, 523418539908, 2645473989483, 85614214537, 368405013595, -2841744112739], [52028, 61695, 835, 208678, 17086621579, 219062073081, 379250877437, 3747690370569, 511461901911, 1477299633360, 3225896593428, 1727622664435, 226638000571, -2814547824939, -2311235200372, 1897597197974, 1302957149524, -868969245966, -3205854261776], [1158836828, 100183769, -446141, 20770966, 144075125, 484671467, 171418722, 77905344, 75912589, -26719065, -372972721, -37416312, -318954665, 522569415, 68483003, -2232203977, 2104085308, 653247474, 286140471], [21845374, -3590489668, 1481552, -3735546308, -297803183930, -681704501605, 702592626635, -281877100536, -629727246443, -77464740849, -128118187877, -94338809492, 36020347046, -80545904798, -425387875480, 298429607879, 1784265120222, -130011759287, -9584024764432]], "D": 17592186044416}, {"t": 2, "f": 3, "type": "---", "flags": [["+++-----+", [0, 2]], ["+++------", [0, 2]], ["+++------", [1, 2]], ["-++----++", [0, 2]], ["-++-----+", [0, 2]], ["-++------", [0, 2]], ["-++------", [1, 2]], ["--+---+++", [0, 2]], ["--+----++", [0, 2]], ["--+-----+", [0, 2]], ["--+------", [0, 2]], ["--+------", [1, 2]], ["------+++", [0, 1]], ["------+++", [0, 2]], ["-------++", [0, 1]], ["-------++", [0, 2]], ["--------+", [0, 1]], ["--------+", [0, 2]], ["---------", [0, 1]], ["---------", [0, 2]], ["---------", [1, 2]]], "L": [[0, 24, 55, 35, -230, 160, -165217, 2228073, -15356050, 21603595, -383645459342, -1483430263875, 2627761390402, -6058443152224, 950784567138, 3235724091835, 148001946969, 3261328617224], [-10915, 36350166, 382018389, 536189847, 488465149, -2029723445, 6316507861, 6702140143, 6040184749, -12865662763, -414682946949, 162511434353, -416622638259, 185013731968, 133293672015, 283748239310, -138668994798, 9646075211587], [338, 15471294, 363410709, 332782149, 304163921, -2093079471, 6324868305, 6723433825, 6047578346, -12862430209, -414682830095, 162510818064, -416623272210, 185014151222, 133294190795, 283749068398, -138668813408, 9646075216376], [0, -2, 5, 92, 288, -6452, 68203, 1051030, 4462002, -39568343, -641996948792, 869482888282, -342570768219, -1052943902681, 6298305022027, -3521122824425, 2985208020076, -981680485058], [0, 19, 54, 42, -200, -1144, -114732, 2383934, -13075207, 21140664, -986441215134, -2149409872465, 5342992374354, 3867223223307, 1486462599398, 252578875643, -690969844484, 2509300789326], [4462, -127755044, -275098953, -1358847134, 463324280, -2259495150, 6326670993, 6725044982, 6017170428, -12861023108, -414682910037, 162539624075, -416594848872, 184998667662, 133271871794, 283712886421, -138674563582, 9646069555839], [2979, -202285, -116514, 10868, -1513545, -38921653, 507423884, -23096165414, 27006696510, 117030550255, -419443357914, 165492657682, -418612434578, 186244890206, 135122249269, 287465011571, -136559510254, 9645369209978], [0, -52, -116, 150, 1057, -12327, 392741, -3358587, 39628602, -115072787, -2588901419706, 1159712068723, -837057033152, -400132518910, 1347545286944, 262613928328, -7865037953449, -8919063087805], [0, -61, -122, 160, 1242, -12387, 289179, -4822137, 44874508, -186623952, -3984835582932, 261978779601, -361771879672, 85391318444, -2206702662366, 503754686426, 5202252990929, -7757386157889], [0, 39, 111, 8, -592, 4975, -144262, 6559124, -29203413, 128378778, -622627855528, -4978235572919, -1134239500388, -1377745586173, -1538182602975, -4640760721361, -1420773330596, 3352928562900], [938, 203224, -4966610, -31401619, -192032621, 7178101333, 7339525427, 6402493066, 6034019528, -12596642596, -414616552388, 164315875595, -414776752923, 184015077889, 131856343887, 281409602485, -139034911426, 9645950878270], [1490, -18577, -217365, 206928, -4192526, -41196895, 566535213, -41698923601, -22608439175, -65371488177, -410597628661, 222367485507, -353452461681, 150626967740, 83682208203, 202472852045, -152400021080, 9645100349782], [-8046, 131918246, 435309932, -632360789, -650430577, 372240984, 2896213603, -5123914523, -4954977067, 10383386519, 373708575773, -147318801122, 374611106478, -166278793652, -119473275667, -254649857795, 125116357416, -8690924413322], [3563, 145050949, 517053968, -480819084, -672219685, 345976980, 2925007263, -5146300014, -4949335531, 10384021463, 373709620103, -147307310608, 374623385113, -166285317825, -119482716129, -254665220027, 125114112819, -8690932059378], [7374, -715634855, 175637609, 84790987, -520677184, 417683244, 2915282495, -5122950935, -4968220035, 10375317126, 373706576797, -147332036829, 374595143149, -166270255781, -119461646088, -254630641753, 125118590393, -8690883074311], [651, -204427, -98555, -440257, 1390615, 1442132, -255420968, -10017467823, 63005147997, -63481156795, 376006834930, 25936046748, 544426348662, -259423971412, -256589171001, -477342838453, 84046761442, -8405284679769], [238, 14086573, 4982709, 4957520, 4868925787, 727722980, 3138261055, -5168469069, -4976166454, 10382956605, 373704549147, -147323702719, 374600985820, -166273692249, -119467206006, -254639547002, 125116078277, -8690784988799], [49, -6338, -15177, -46720, -90056, 3247800, -9882511, -1217270212, 2752421836, -4379862453, 113461150170, -3591566118308, -3302357223012, 1813352112876, 2713986279048, 4355159940622, 810786308849, -6145171030296], [19988502, 402111, 275948, 334305, 61926, -740807, 868649, 8150298, -3242571, -12926982, 1666346, -2281603, -498406, 400020, 674733, 1177933, 543858, -27138621], [5724, -238211451, 135552266, 72898857, 623464303, -429070786, -3206772232, 5687363339, 5475594206, -11529957360, -414129266831, 163229436449, -415152290409, 184276006146, 132413602588, 282222266877, -138644474159, 9630926242105], [-1537, -69157215, 421727197, -475807344, 1049865918, 1399809638, -13754387772, 4532281869, 4874597179, -10002805599, -413516823163, 164055787367, -413493888153, 183442785589, 131415696050, 280494562609, -138622774795, 9614140475716]], "D": 17592186044416}], "bound": "23251727154888655201401919/58028439341502200385896448"}


==> anc/proofs/s3/0.400695372__c2/cover_n4.json <==
{
 "n": 4,
 "cuts": [
  "7/6",
  "3/2",
  "2"
 ],
 "form_order": [
  [
   "pair",
   0,
   1,
   0
  ],
  [
   "pair",
   0,
   1,
   1
  ],
  [
   "pair",
   0,
   1,
   2
  ],
  [
   "pair",
   0,
   2,
   0
  ],
  [
   "pair",
   0,
   2,
   1
  ],
  [
   "pair",
   0,
   2,
   2
  ],
  [
   "pair",
   0,
   3,
   0
  ],
  [
   "pair",
   0,
   3,
   1
  ],
  [
   "pair",
   0,
   3,
   2
  ],
  [
   "pair",
   1,
   2,
   0
  ],
  [
   "pair",
   1,
   2,
   1
  ],
  [
   "pair",
   1,
   2,
   2
  ],
  [
   "pair",
   1,
   3,
   0
  ],
  [
   "pair",
   1,
   3,
   1
  ],
  [
   "pair",
   1,
   3,
   2
  ],
  [
   "pair",
   2,
   3,
   0
  ],
  [
   "pair",
   2,
   3,
   1
  ],
  [
   "pair",
   2,
   3,
   2
  ],
  [
   "sum",
   0,
   1,
   2,
   3
  ],
  [
   "sum",
   0,
   1,
   3,
   2
  ]
 ],
 "patterns": [
  "++++++++++++++++++--",
  "++++++-+++++++++++--",
  "++++++-+++++-+++++--",
  "++++++-+++++-++-++--",
  "++++++--++++-++-+++-",
  "++++++--++++-++-++--",
  "++++++--++++--+-+++-",
  "++++++--++++--+-++--",
  "++++++--++++--+--++-",
  "++++++---+++--+--++-",
  "++++++---+++-----++-",
  "++++++---+++------+-",
  "+++-++-+++++++++++--",
  "+++-++-+++++-+++++--",
  "+++-++-+++++-++-++--",
  "+++-++-++-++-+++++--",
  "+++-++-++-++-++-++--",
  "+++-++--++++-+++++--",
  "+++-++--++++-++-+++-",
  "+++-++--++++-++-++--",
  "+++-++--++++--+-+++-",
  "+++-++--++++--+-++--",
  "+++-++--++++--+--++-",
  "+++-++--+-++-+++++--",
  "+++-++--+-++-++-++--",
  "+++-++--+-++--++++--",
  "+++-++--+-++--+-+++-",
  "+++-++--+-++--+-++--",
  "+++-++--+-++--+--++-",
  "+++-++---+++--+-+++-",
  "+++-++---+++--+--++-",
  "+++-++---+++-----++-",
  "+++-++---+++------+-",
  "+++-++----++--+-+++-",
  "+++-++----++--+--++-",
  "+++-++----++----+++-",
  "+++-++----++-----++-",
  "+++-++----++------+-",
  "+++--+--+-++-+++++--",
  "+++--+--+-++--+++++-",
  "+++--+--+-++--++++--",
  "+++--+--+-++--+-+++-",
  "+++--+--+-++--+-++--",
  "+++--+--+--+--+++++-",
  "+++--+--+--+--++++--",
  "+++--+--+--+--+-+++-",
  "+++--+----++--+++++-",
  "+++--+----++--+-+++-",
  "+++--+----++--+--++-",
  "+++--+----++----+++-",
  "+++--+----++-----++-",
  "+++--+----++------+-",
  "+++--+-----+--+++++-",
  "+++--+-----+--++++--",
  "+++--+-----+--+-+++-",
  "+++--+-----+---++++-",
  "+++--+-----+----+++-",
  "+++--+-----+-----++-",
  "+++--+-----+------+-",
  "+++--------+--++++++",
  "+++--------+--+++++-",
  "+++--------+--++++--",
  "+++--------+---+++++",
  "+++--------+---++++-",
  "+++--------+----+++-",
  "+++--------+-----++-",
  "+++--------+------+-",
  "+++------------+++++",
  "+++------------++++-",
  "+++-------------++++",
  "+++-------------+++-",
  "+++--------------+++",
  "+++--------------++-",
  "+++---------------+-",
  "-++-++-+++++++++++--",
  "-++-++-+++++-+++++--",
  "-++-++-+++++-++-++--",
  "-++-++-++-++-+++++--",
  "-++-++--++++++++++--",
  "-++-++--++++-+++++--",
  "-++-++--++++-++-+++-",
  "-++-++--++++-++-++--",
  "-++-++--++++--+-+++-",
  "-++-++--++++--+-++--",
  "-++-++--++++--+--++-",
  "-++-++--+-++-+++++--",
  "-++-++--+-++-++-+++-",
  "-++-++--+-++-++-++--",
  "-++-++--+-++--+-+++-",
  "-++-++--+-++--+-++--",
  "-++-++---+++-++-+++-",
  "-++-++---+++--+-+++-",
  "-++-++---+++--+--++-",
  "-++-++---+++-----++-",
  "-++-++---+++------+-",
  "-++-++----++--+-+++-",
  "-++-++----++--+--++-",
  "-++-++----++-----++-",
  "-++-++----++------+-",
  "-++--+--++++++++++--",
  "-++--+--++++-+++++--",
  "-++--+--++++-++-+++-",
  "-++--+--++++-++-++--",
  "-++--+--++++--+-+++-",
  "-++--+--+-++-+++++--",
  "-++--+--+-++-++-+++-",
  "-++--+--+-++-++-++--",
  "-++--+--+-++--+++++-",
  "-++--+--+-++--++++--",
  "-++--+--+-++--+-+++-",
  "-++--+--+-++--+-++--",
  "-++--+--+--+--+++++-",
  "-++--+--+--+--++++--",
  "-++--+---+++-+++++--",
  "-++--+---+++-++-+++-",
  "-++--+---+++-++-++--",
  "-++--+---+++--+-+++-",
  "-++--+---+++--+--++-",
  "-++--+---+++-----++-",
  "-++--+---+++------+-",
  "-++--+----++-++++++-",
  "-++--+----++-+++++--",
  "-++--+----++-++-+++-",
  "-++--+----++-++-++--",
  "-++--+----++--+++++-",
  "-++--+----++--++++--",
  "-++--+----++--+-+++-",
  "-++--+----++--+-++--",
  "-++--+----++--+--++-",
  "-++--+----++----+++-",
  "-++--+----++-----++-",
  "-++--+----++------+-",
  "-++--+-----+--+++++-",
  "-++--+-----+--++++--",
  "-++--+-----+--+-+++-",
  "-++--+-----+----+++-",
  "-++--+-----+-----++-",
  "-++--+-----+------+-",
  "-++-------++-+++++--",
  "-++-------++--+++++-",
  "-++-------++--++++--",
  "-++-------++--+-+++-",
  "-++-------++----+++-",
  "-++-------++-----++-",
  "-++-------++------+-",
  "-++--------+--++++++",
  "-++--------+--+++++-",
  "-++--------+--++++--",
  "-++--------+--+-+++-",
  "-++--------+---+++++",
  "-++--------+---++++-",
  "-++--------+----+++-",
  "-++--------+-----++-",
  "-++--------+------+-",
  "-++------------+++++",
  "-++------------++++-",
  "-++-------------++++",
  "-++-------------+++-",
  "-++--------------+++",
  "-++--------------++-",
  "-++---------------+-",
  "--+--+--++++++++++--",
  "--+--+--++++-+++++--",
  "--+--+--++++-++-++--",
  "--+--+--+-++-+++++--",
  "--+--+---+++++++++--",
  "--+--+---+++-+++++--",
  "--+--+---+++-++-+++-",
  "--+--+---+++-++-++--",
  "--+--+---+++--+-+++-",
  "--+--+---+++--+--++-",
  "--+--+---+++-----++-",
  "--+--+---+++------+-",
  "--+--+----++-++++++-",
  "--+--+----++-+++++--",
  "--+--+----++-++-+++-",
  "--+--+----++-++-++--",
  "--+--+----++--+++++-",
  "--+--+----++--+-+++-",
  "--+--+----++--+--++-",
  "--+--+----++-----++-",
  "--+--+----++------+-",
  "--+------+++++++++--",
  "--+------+++-++++++-",
  "--+------+++-+++++--",
  "--+------+++-++-+++-",
  "--+------+++-++-++--",
  "--+------+++--+-+++-",
  "--+------+++--+--++-",
  "--+------+++-----++-",
  "--+------+++------+-",
  "--+-------++-++++++-",
  "--+-------++-+++++--",
  "--+-------++-++-+++-",
  "--+-------++-++-++--",
  "--+-------++--+++++-",
  "--+-------++--++++--",
  "--+-------++--+-+++-",
  "--+-------++--+--++-",
  "--+-------++----+++-",
  "--+-------++-----++-",
  "--+-------++------+-",
  "--+--------+--++++++",
  "--+--------+--+++++-",
  "--+--------+--++++--",
  "--+--------+--+-+++-",
  "--+--------+---+++++",
  "--+--------+---++++-",
  "--+--------+----++++",
  "--+--------+----+++-",
  "--+--------+-----++-",
  "--+--------+------+-",
  "--+------------+++++",
  "--+-------------++++",
  "--+-------------+++-",
  "--+--------------+++",
  "--+--------------++-",
  "--+---------------+-",
  "---------+++++++++++",
  "---------++++++++++-",
  "---------+++++++++--",
  "---------+++-+++++++",
  "---------+++-++++++-",
  "---------+++-+++++--",
  "---------+++-++-+++-",
  "---------+++-++-++--",
  "---------+++--+-+++-",
  "---------+++--+--++-",
  "---------+++-----++-",
  "---------+++------+-",
  "----------++-+++++++",
  "----------++-++++++-",
  "----------++-+++++--",
  "----------++-++-++++",
  "----------++-++-+++-",
  "----------++--++++++",
  "----------++--+++++-",
  "----------++--+-++++",
  "----------++--+-+++-",
  "----------++--+--++-",
  "----------++----+++-",
  "----------++-----++-",
  "----------++------+-",
  "-----------+--++++++",
  "-----------+--+++++-",
  "-----------+--+-++++",
  "-----------+--+-+++-",
  "-----------+---+++++",
  "-----------+---++++-",
  "-----------+----++++",
  "-----------+----+++-",
  "-----------+-----++-",
  "-----------+------+-",
  "---------------+++++",
  "----------------++++",
  "----------------+++-",
  "-----------------+++",
  "-----------------++-",
  "------------------+-"
 ],
 "pruned": {
  "+++++++++++++++++++": {
   "4": "8/47",
   "6": "6/329",
   "12": "78/329",
   "16": "14/47",
   "18": "13/47"
  },
  "++++++++++++++++++-+": {
   "3": "1/10",
   "9": "3/7",
   "19": "1/2"
  },
  "+++++++++++++++++-": {
   "14": "1/2",
   "17": "1/2"
  },
  "++++++++++++++++-": {
   "15": "1/2",
   "16": "1/2"
  },
  "+++++++++++++++-": {
   "6": "1/2",
   "15": "1/2"
  },
  "++++++++++++++-": {
   "7": "1/2",
   "14": "1/2"
  },
  "+++++++++++++-": {
   "6": "1/2",
   "13": "1/2"
  },
  "++++++++++++-": {
   "6": "1/2",
   "12": "1/2"
  },
  "+++++++++++-": {
   "5": "1/2",
   "11": "1/2"
  },
  "++++++++++-": {
   "9": "1/2",
   "10": "1/2"
  },
  "+++++++++-": {
   "3": "1/2",
   "9": "1/2"
  },
  "++++++++-": {
   "7": "1/2",
   "8": "1/2"
  },
  "+++++++-": {
   "6": "3/4",
   "7": "1/4"
  },
  "++++++-++++++++++++": {
   "3": "1/4",
   "15": "3/5",
   "18": "1/7"
  },
  "++++++-+++++++++++-+": {
   "3": "1/4",
   "15": "3/5",
   "19": "1/7"
  },
  "++++++-++++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "++++++-+++++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "++++++-++++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "++++++-+++++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "++++++-++++++-": {
   "9": "1/2",
   "12": "1/4",
   "13": "1/4"
  },
  "++++++-+++++-++++++": {
   "3": "1/4",
   "15": "3/5",
   "18": "1/7"
  },
  "++++++-+++++-+++++-+": {
   "3": "1/4",
   "15": "3/5",
   "19": "1/7"
  },
  "++++++-+++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "++++++-+++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "++++++-+++++-++-+++": {
   "7": "4/9",
   "16": "2/9",
   "18": "1/3"
  },
  "++++++-+++++-++-++-+": {
   "3": "4/21",
   "15": "17/42",
   "16": "37/126",
   "19": "1/9"
  },
  "++++++-+++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "++++++-+++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "++++++-+++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "++++++-+++++--": {
   "7": "1/2",
   "13": "1/2"
  },
  "++++++-++++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "++++++-+++-": {
   "9": "3/4",
   "10": "1/4"
  },
  "++++++-++-": {
   "3": "1/2",
   "9": "1/2"
  },
  "++++++-+-": {
   "7": "2/3",
   "8": "1/3"
  },
  "++++++--+++++": {
   "0": "7/19",
   "6": "5/38",
   "7": "7/38",
   "12": "6/19"
  },
  "++++++--++++-+++": {
   "3": "7/19",
   "7": "7/38",
   "12": "5/38",
   "15": "6/19"
  },
  "++++++--++++-++-++++": {
   "3": "4/21",
   "15": "17/42",
   "16": "37/126",
   "19": "1/9"
  },
  "++++++--++++-++-++-+": {
   "3": "4/21",
   "15": "17/42",
   "16": "37/126",
   "19": "1/9"
  },
  "++++++--++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "++++++--++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "++++++--++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "++++++--++++--++": {
   "3": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "++++++--++++--+-++++": {
   "3": "4/21",
   "15": "17/42",
   "16": "37/126",
   "19": "1/9"
  },
  "++++++--++++--+-++-+": {
   "3": "4/21",
   "15": "17/42",
   "16": "37/126",
   "19": "1/9"
  },
  "++++++--++++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "++++++--++++--+--+++": {
   "8": "7/24",
   "15": "1/2",
   "19": "5/24"
  },
  "++++++--++++--+--+-": {
   "16": "2/3",
   "18": "1/3"
  },
  "++++++--++++--+---": {
   "8": "1/2",
   "17": "1/2"
  },
  "++++++--++++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "++++++--+++-": {
   "8": "1/2",
   "11": "1/2"
  },
  "++++++--++-": {
   "3": "3/10",
   "8": "1/5",
   "10": "1/2"
  },
  "++++++--+-": {
   "3": "1/2",
   "9": "1/2"
  },
  "++++++---++++": {
   "3": "1/4",
   "8": "1/7",
   "12": "3/5"
  },
  "++++++---+++-+": {
   "0": "12/29",
   "8": "7/29",
   "13": "10/29"
  },
  "++++++---+++--++": {
   "3": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "++++++---+++--+-+": {
   "0": "3/10",
   "3": "3/70",
   "8": "1/5",
   "9": "9/35",
   "16": "1/5"
  },
  "++++++---+++--+--+++": {
   "3": "7/9",
   "15": "1/9",
   "19": "1/9"
  },
  "++++++---+++--+--+-": {
   "3": "6/29",
   "8": "22/87",
   "15": "8/29",
   "18": "23/87"
  },
  "++++++---+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "++++++---+++---+": {
   "0": "69/202",
   "3": "3/202",
   "8": "21/101",
   "10": "23/101",
   "15": "21/101"
  },
  "++++++---+++----+": {
   "3": "3/14",
   "8": "1/8",
   "10": "3/14",
   "14": "9/56",
   "16": "2/7"
  },
  "++++++---+++-----+++": {
   "3": "7/9",
   "15": "1/9",
   "19": "1/9"
  },
  "++++++---+++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "++++++---+++------++": {
   "3": "1/10",
   "9": "3/7",
   "19": "1/2"
  },
  "++++++---+++-------": {
   "8": "1/18",
   "9": "2/3",
   "14": "1/6",
   "18": "1/9"
  },
  "++++++---++-": {
   "5": "1/2",
   "11": "1/2"
  },
  "++++++---+-": {
   "9": "1/2",
   "10": "1/2"
  },
  "++++++----": {
   "3": "1/2",
   "9": "1/2"
  },
  "+++++-": {
   "4": "1/2",
   "5": "1/2"
  },
  "++++-": {
   "3": "3/4",
   "4": "1/4"
  },
  "+++-+++": {
   "3": "1/2",
   "6": "1/2"
  },
  "+++-++-++++++++++++": {
   "0": "6/49",
   "9": "78/343",
   "15": "174/343",
   "18": "1/7"
  },
  "+++-++-+++++++++++-+": {
   "0": "6/49",
   "9": "78/343",
   "15": "174/343",
   "19": "1/7"
  },
  "+++-++-++++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++-++-+++++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-++-++++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "+++-++-+++++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "+++-++-++++++-": {
   "9": "1/2",
   "12": "1/4",
   "13": "1/4"
  },
  "+++-++-+++++-++++++": {
   "0": "6/49",
   "9": "78/343",
   "15": "174/343",
   "18": "1/7"
  },
  "+++-++-+++++-+++++-+": {
   "0": "6/49",
   "9": "78/343",
   "15": "174/343",
   "19": "1/7"
  },
  "+++-++-+++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++-++-+++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-++-+++++-++-+++": {
   "0": "7/59",
   "3": "19/59",
   "7": "14/59",
   "9": "12/59",
   "18": "7/59"
  },
  "+++-++-+++++-++-++-+": {
   "0": "2/21",
   "9": "26/147",
   "15": "107/294",
   "16": "223/882",
   "19": "1/9"
  },
  "+++-++-+++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++-+++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "+++-++-+++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "+++-++-+++++--": {
   "3": "2/7",
   "7": "2/9",
   "9": "2/7",
   "13": "2/9"
  },
  "+++-++-++++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "+++-++-+++-": {
   "9": "3/4",
   "10": "1/4"
  },
  "+++-++-++-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "+++-++-++-++-++++++": {
   "0": "18/173",
   "7": "12/173",
   "10": "38/173",
   "15": "66/173",
   "18": "39/173"
  },
  "+++-++-++-++-+++++-+": {
   "7": "4/13",
   "15": "6/13",
   "19": "3/13"
  },
  "+++-++-++-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++-++-++-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-++-++-++-++-+++": {
   "3": "4/13",
   "7": "38/117",
   "13": "10/117",
   "15": "2/13",
   "18": "5/39"
  },
  "+++-++-++-++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "+++-++-++-++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++-++-++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "+++-++-++-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "+++-++-++-++--": {
   "7": "1/2",
   "13": "1/2"
  },
  "+++-++-++-+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "+++-++-++--": {
   "4": "1/2",
   "10": "1/2"
  },
  "+++-++-+-": {
   "7": "2/3",
   "8": "1/3"
  },
  "+++-++--+++++": {
   "0": "7/19",
   "3": "5/38",
   "7": "7/38",
   "9": "5/38",
   "12": "7/38"
  },
  "+++-++--++++-++++++": {
   "0": "6/49",
   "9": "78/343",
   "15": "174/343",
   "18": "1/7"
  },
  "+++-++--++++-+++++-+": {
   "0": "6/49",
   "9": "78/343",
   "15": "174/343",
   "19": "1/7"
  },
  "+++-++--++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++-++--++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-++--++++-++-++++": {
   "0": "2/21",
   "9": "26/147",
   "15": "107/294",
   "16": "223/882",
   "19": "1/9"
  },
  "+++-++--++++-++-++-+": {
   "0": "2/21",
   "9": "26/147",
   "15": "107/294",
   "16": "223/882",
   "19": "1/9"
  },
  "+++-++--++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++--++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "+++-++--++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "+++-++--++++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "+++-++--++++--+-++++": {
   "0": "2/21",
   "9": "26/147",
   "15": "107/294",
   "16": "223/882",
   "19": "1/9"
  },
  "+++-++--++++--+-++-+": {
   "0": "2/21",
   "9": "26/147",
   "15": "107/294",
   "16": "223/882",
   "19": "1/9"
  },
  "+++-++--++++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++--++++--+--+++": {
   "8": "7/24",
   "15": "1/2",
   "19": "5/24"
  },
  "+++-++--++++--+--+-": {
   "3": "2/9",
   "15": "1/9",
   "16": "11/27",
   "18": "7/27"
  },
  "+++-++--++++--+---": {
   "0": "1/7",
   "3": "3/7",
   "8": "1/6",
   "10": "2/21",
   "17": "1/6"
  },
  "+++-++--++++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "+++-++--+++-": {
   "8": "1/2",
   "11": "1/2"
  },
  "+++-++--++-": {
   "8": "1/5",
   "9": "3/10",
   "10": "1/2"
  },
  "+++-++--+-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "+++-++--+-++-++++++": {
   "0": "18/95",
   "10": "14/95",
   "13": "12/95",
   "15": "6/19",
   "18": "21/95"
  },
  "+++-++--+-++-+++++-+": {
   "4": "4/13",
   "15": "6/13",
   "19": "3/13"
  },
  "+++-++--+-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++-++--+-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-++--+-++-++-+++": {
   "0": "10/63",
   "9": "2/9",
   "13": "76/189",
   "15": "2/63",
   "18": "5/27"
  },
  "+++-++--+-++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "+++-++--+-++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++--+-++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "+++-++--+-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "+++-++--+-++--+++++": {
   "4": "2/13",
   "10": "2/13",
   "15": "6/13",
   "18": "3/13"
  },
  "+++-++--+-++--++++-+": {
   "4": "4/13",
   "15": "6/13",
   "19": "3/13"
  },
  "+++-++--+-++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++-++--+-++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-++--+-++--+-++++": {
   "8": "1/6",
   "15": "1/2",
   "16": "1/6",
   "19": "1/6"
  },
  "+++-++--+-++--+-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "+++-++--+-++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++--+-++--+--+++": {
   "8": "7/24",
   "15": "1/2",
   "19": "5/24"
  },
  "+++-++--+-++--+--+-": {
   "3": "2/9",
   "15": "1/9",
   "16": "11/27",
   "18": "7/27"
  },
  "+++-++--+-++--+---": {
   "8": "1/6",
   "9": "1/2",
   "10": "1/6",
   "17": "1/6"
  },
  "+++-++--+-++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "+++-++--+-+-": {
   "8": "1/2",
   "11": "1/2"
  },
  "+++-++--+--": {
   "4": "1/2",
   "10": "1/2"
  },
  "+++-++---++++": {
   "0": "1/4",
   "8": "1/7",
   "12": "3/5"
  },
  "+++-++---+++-+": {
   "0": "12/29",
   "8": "7/29",
   "13": "10/29"
  },
  "+++-++---+++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "+++-++---+++--+-++++": {
   "0": "2/21",
   "9": "26/147",
   "15": "107/294",
   "16": "223/882",
   "19": "1/9"
  },
  "+++-++---+++--+-++-": {
   "0": "66/197",
   "8": "40/197",
   "9": "54/197",
   "16": "34/197",
   "18": "3/197"
  },
  "+++-++---+++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++---+++--+--+++": {
   "0": "11/35",
   "3": "23/85",
   "9": "31/99",
   "15": "5/98",
   "19": "5/98"
  },
  "+++-++---+++--+--+-": {
   "0": "6/29",
   "8": "22/87",
   "15": "8/29",
   "18": "23/87"
  },
  "+++-++---+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "+++-++---+++---+": {
   "0": "72/205",
   "8": "42/205",
   "9": "9/410",
   "10": "89/410",
   "15": "42/205"
  },
  "+++-++---+++----+": {
   "9": "3/14",
   "10": "3/14",
   "14": "2/7",
   "16": "2/7"
  },
  "+++-++---+++-----+++": {
   "0": "11/35",
   "3": "23/85",
   "9": "31/99",
   "15": "5/98",
   "19": "5/98"
  },
  "+++-++---+++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "+++-++---+++------++": {
   "4": "1/10",
   "9": "3/7",
   "19": "1/2"
  },
  "+++-++---+++-------": {
   "3": "2/25",
   "9": "16/25",
   "14": "14/75",
   "18": "7/75"
  },
  "+++-++---++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "+++-++---+-": {
   "9": "3/4",
   "10": "1/4"
  },
  "+++-++----+++": {
   "0": "1/4",
   "8": "1/7",
   "12": "3/5"
  },
  "+++-++----++-+": {
   "0": "12/29",
   "8": "7/29",
   "13": "10/29"
  },
  "+++-++----++--++": {
   "0": "9/28",
   "4": "1/28",
   "8": "3/14",
   "10": "3/14",
   "15": "3/14"
  },
  "+++-++----++--+-++++": {
   "0": "4/29",
   "14": "13/87",
   "15": "25/58",
   "16": "7/58",
   "19": "14/87"
  },
  "+++-++----++--+-++-": {
   "0": "12/53",
   "8": "13/53",
   "15": "14/55",
   "16": "4/85",
   "18": "12/53"
  },
  "+++-++----++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++-++----++--+--+++": {
   "0": "17/76",
   "3": "7/76",
   "14": "43/228",
   "15": "13/38",
   "19": "35/228"
  },
  "+++-++----++--+--+-": {
   "0": "6/29",
   "8": "22/87",
   "15": "8/29",
   "18": "23/87"
  },
  "+++-++----++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "+++-++----++---+": {
   "0": "9/28",
   "8": "3/16",
   "10": "1/4",
   "14": "3/112",
   "15": "3/14"
  },
  "+++-++----++----++++": {
   "4": "4/19",
   "15": "15/38",
   "16": "9/38",
   "19": "3/19"
  },
  "+++-++----++----++-": {
   "0": "12/53",
   "8": "13/53",
   "15": "14/55",
   "16": "4/85",
   "18": "12/53"
  },
  "+++-++----++----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "+++-++----++-----+++": {
   "0": "44/179",
   "3": "8/179",
   "11": "43/179",
   "15": "42/179",
   "19": "42/179"
  },
  "+++-++----++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "+++-++----++------++": {
   "4": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "+++-++----++-------": {
   "14": "4/15",
   "15": "2/5",
   "18": "1/3"
  },
  "+++-++----+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "+++-++-----": {
   "4": "1/2",
   "10": "1/2"
  },
  "+++-+-": {
   "4": "2/3",
   "5": "1/3"
  },
  "+++--++": {
   "4": "1/2",
   "6": "1/2"
  },
  "+++--+-+": {
   "4": "1/2",
   "7": "1/2"
  },
  "+++--+--++": {
   "0": "21/67",
   "4": "23/67",
   "8": "5/67",
   "9": "18/67"
  },
  "+++--+--+-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "+++--+--+-++-++++++": {
   "0": "18/95",
   "10": "14/95",
   "13": "12/95",
   "15": "6/19",
   "18": "21/95"
  },
  "+++--+--+-++-+++++-+": {
   "0": "18/95",
   "10": "26/95",
   "15": "6/19",
   "19": "21/95"
  },
  "+++--+--+-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--+--+-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--+--+-++-++-": {
   "0": "9/28",
   "4": "1/4",
   "13": "3/14",
   "15": "3/14"
  },
  "+++--+--+-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "+++--+--+-++--++++++": {
   "0": "18/95",
   "10": "26/95",
   "15": "6/19",
   "19": "21/95"
  },
  "+++--+--+-++--++++-+": {
   "0": "18/95",
   "10": "26/95",
   "15": "6/19",
   "19": "21/95"
  },
  "+++--+--+-++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--+--+-++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--+--+-++--+-++++": {
   "8": "1/6",
   "15": "1/2",
   "16": "1/6",
   "19": "1/6"
  },
  "+++--+--+-++--+-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "+++--+--+-++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++--+--+-++--+--": {
   "0": "3/10",
   "4": "3/10",
   "8": "1/20",
   "14": "3/20",
   "16": "1/5"
  },
  "+++--+--+-++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "+++--+--+-+-": {
   "8": "1/2",
   "11": "1/2"
  },
  "+++--+--+--++": {
   "9": "1/2",
   "12": "1/2"
  },
  "+++--+--+--+-+": {
   "10": "1/2",
   "13": "1/2"
  },
  "+++--+--+--+--++++++": {
   "8": "1/2",
   "19": "1/2"
  },
  "+++--+--+--+--++++-+": {
   "8": "1/2",
   "19": "1/2"
  },
  "+++--+--+--+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--+--+--+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--+--+--+--+-++++": {
   "8": "1/6",
   "15": "1/2",
   "16": "1/6",
   "19": "1/6"
  },
  "+++--+--+--+--+-++-": {
   "10": "4/13",
   "15": "6/13",
   "18": "3/13"
  },
  "+++--+--+--+--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++--+--+--+--+--": {
   "0": "3/10",
   "10": "3/10",
   "14": "1/5",
   "16": "1/5"
  },
  "+++--+--+--+---": {
   "8": "1/2",
   "14": "1/2"
  },
  "+++--+--+---": {
   "8": "1/2",
   "11": "1/2"
  },
  "+++--+---+": {
   "0": "9/28",
   "4": "1/4",
   "9": "3/7"
  },
  "+++--+----+++": {
   "0": "1/4",
   "8": "1/7",
   "12": "3/5"
  },
  "+++--+----++-+": {
   "0": "12/29",
   "8": "7/29",
   "13": "10/29"
  },
  "+++--+----++--++++++": {
   "0": "45/127",
   "8": "51/254",
   "10": "31/127",
   "15": "24/127",
   "19": "3/254"
  },
  "+++--+----++--++++-": {
   "0": "18/49",
   "8": "12/49",
   "10": "10/49",
   "15": "6/49",
   "18": "3/49"
  },
  "+++--+----++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--+----++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--+----++--+-++++": {
   "0": "4/29",
   "14": "13/87",
   "15": "25/58",
   "16": "7/58",
   "19": "14/87"
  },
  "+++--+----++--+-++-": {
   "0": "12/53",
   "8": "13/53",
   "15": "14/55",
   "16": "4/85",
   "18": "12/53"
  },
  "+++--+----++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++--+----++--+--+++": {
   "0": "17/76",
   "3": "7/76",
   "14": "43/228",
   "15": "13/38",
   "19": "35/228"
  },
  "+++--+----++--+--+-": {
   "0": "6/29",
   "8": "22/87",
   "15": "8/29",
   "18": "23/87"
  },
  "+++--+----++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "+++--+----++---+": {
   "0": "9/28",
   "8": "3/16",
   "10": "1/4",
   "14": "3/112",
   "15": "3/14"
  },
  "+++--+----++----++++": {
   "0": "18/137",
   "10": "26/137",
   "15": "93/274",
   "16": "51/274",
   "19": "21/137"
  },
  "+++--+----++----++-": {
   "0": "12/53",
   "8": "13/53",
   "15": "14/55",
   "16": "4/85",
   "18": "12/53"
  },
  "+++--+----++----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "+++--+----++-----+++": {
   "0": "44/179",
   "3": "8/179",
   "11": "43/179",
   "15": "42/179",
   "19": "42/179"
  },
  "+++--+----++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "+++--+----++------++": {
   "5": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "+++--+----++-------": {
   "4": "2/11",
   "14": "6/55",
   "15": "24/55",
   "18": "3/11"
  },
  "+++--+----+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "+++--+-----++": {
   "0": "1/4",
   "8": "1/7",
   "12": "3/5"
  },
  "+++--+-----+-+": {
   "0": "3/14",
   "1": "3/14",
   "8": "2/7",
   "13": "2/7"
  },
  "+++--+-----+--++++++": {
   "5": "2/5",
   "8": "3/10",
   "14": "1/10",
   "19": "1/5"
  },
  "+++--+-----+--++++-+": {
   "5": "2/5",
   "8": "3/10",
   "14": "1/10",
   "19": "1/5"
  },
  "+++--+-----+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--+-----+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--+-----+--+-++++": {
   "0": "4/29",
   "14": "13/87",
   "15": "25/58",
   "16": "7/58",
   "19": "14/87"
  },
  "+++--+-----+--+-++-": {
   "0": "12/53",
   "8": "13/53",
   "15": "14/55",
   "16": "4/85",
   "18": "12/53"
  },
  "+++--+-----+--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "+++--+-----+--+--": {
   "1": "2/19",
   "8": "3/38",
   "10": "6/19",
   "14": "11/38",
   "16": "4/19"
  },
  "+++--+-----+---+++++": {
   "5": "1/8",
   "11": "3/8",
   "14": "1/4",
   "19": "1/4"
  },
  "+++--+-----+---+++-": {
   "5": "1/4",
   "8": "3/8",
   "14": "1/8",
   "18": "1/4"
  },
  "+++--+-----+---++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--+-----+---+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--+-----+----++++": {
   "5": "1/4",
   "15": "3/8",
   "16": "1/8",
   "19": "1/4"
  },
  "+++--+-----+----++-": {
   "0": "12/53",
   "8": "13/53",
   "15": "14/55",
   "16": "4/85",
   "18": "12/53"
  },
  "+++--+-----+----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "+++--+-----+-----+++": {
   "0": "44/179",
   "3": "8/179",
   "11": "43/179",
   "15": "42/179",
   "19": "42/179"
  },
  "+++--+-----+-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "+++--+-----+------++": {
   "5": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "+++--+-----+-------": {
   "4": "2/13",
   "10": "2/13",
   "15": "6/13",
   "18": "3/13"
  },
  "+++--+------": {
   "5": "1/2",
   "11": "1/2"
  },
  "+++---+": {
   "5": "1/7",
   "6": "6/7"
  },
  "+++----+": {
   "5": "1/3",
   "7": "2/3"
  },
  "+++-----+": {
   "5": "1/2",
   "8": "1/2"
  },
  "+++------+": {
   "0": "1/4",
   "5": "1/7",
   "9": "3/5"
  },
  "+++-------+": {
   "0": "12/29",
   "5": "7/29",
   "10": "10/29"
  },
  "+++--------++": {
   "0": "1/4",
   "5": "1/7",
   "12": "3/5"
  },
  "+++--------+-+": {
   "0": "3/14",
   "1": "3/14",
   "8": "2/7",
   "13": "2/7"
  },
  "+++--------+--++++-+": {
   "18": "1/2",
   "19": "1/2"
  },
  "+++--------+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--------+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--------+--+-": {
   "0": "12/31",
   "5": "7/31",
   "14": "6/31",
   "15": "6/31"
  },
  "+++--------+---+++-": {
   "5": "1/10",
   "11": "3/10",
   "14": "2/5",
   "18": "1/5"
  },
  "+++--------+---++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "+++--------+---+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++--------+----++++": {
   "0": "12/61",
   "11": "13/61",
   "15": "18/61",
   "16": "4/61",
   "19": "14/61"
  },
  "+++--------+----++-": {
   "0": "12/79",
   "5": "13/79",
   "15": "33/79",
   "16": "9/79",
   "18": "12/79"
  },
  "+++--------+----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "+++--------+-----+++": {
   "0": "44/179",
   "3": "8/179",
   "11": "43/179",
   "15": "42/179",
   "19": "42/179"
  },
  "+++--------+-----+-": {
   "0": "3/31",
   "5": "11/62",
   "15": "15/31",
   "18": "15/62"
  },
  "+++--------+------++": {
   "1": "4/21",
   "11": "5/21",
   "15": "2/7",
   "19": "2/7"
  },
  "+++--------+-------": {
   "5": "1/8",
   "10": "1/10",
   "15": "1/2",
   "18": "1/4"
  },
  "+++---------+": {
   "11": "1/7",
   "12": "6/7"
  },
  "+++----------+": {
   "11": "1/3",
   "13": "2/3"
  },
  "+++-----------+": {
   "11": "1/2",
   "14": "1/2"
  },
  "+++------------+++-": {
   "11": "1/2",
   "18": "1/2"
  },
  "+++------------++-": {
   "15": "1/2",
   "17": "1/2"
  },
  "+++------------+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "+++-------------++-": {
   "11": "1/6",
   "15": "1/2",
   "16": "1/6",
   "18": "1/6"
  },
  "+++-------------+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "+++--------------+-": {
   "11": "2/11",
   "15": "6/11",
   "18": "3/11"
  },
  "+++---------------++": {
   "17": "1/2",
   "19": "1/2"
  },
  "+++----------------": {
   "11": "2/11",
   "15": "6/11",
   "18": "3/11"
  },
  "++-": {
   "0": "1/2",
   "2": "1/2"
  },
  "+-": {
   "0": "3/4",
   "1": "1/4"
  },
  "-+++": {
   "0": "1/2",
   "3": "1/2"
  },
  "-++-+++": {
   "3": "1/2",
   "6": "1/2"
  },
  "-++-++-++++++++++++": {
   "2": "19/205",
   "7": "4/205",
   "9": "54/205",
   "15": "84/205",
   "18": "44/205"
  },
  "-++-++-+++++++++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "-++-++-++++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-++-+++++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-++-++++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "-++-++-+++++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "-++-++-++++++-": {
   "9": "1/2",
   "12": "1/4",
   "13": "1/4"
  },
  "-++-++-+++++-++++++": {
   "2": "19/205",
   "7": "4/205",
   "9": "54/205",
   "15": "84/205",
   "18": "44/205"
  },
  "-++-++-+++++-+++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "-++-++-+++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-++-+++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-++-+++++-++-+++": {
   "0": "5/63",
   "3": "19/63",
   "7": "22/63",
   "15": "4/21",
   "18": "5/63"
  },
  "-++-++-+++++-++-++-+": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++-++-+++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++-+++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++-++-+++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "-++-++-+++++--": {
   "3": "2/7",
   "7": "2/9",
   "9": "2/7",
   "13": "2/9"
  },
  "-++-++-++++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "-++-++-+++-": {
   "9": "3/4",
   "10": "1/4"
  },
  "-++-++-++-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "-++-++-++-++-++++++": {
   "4": "2/13",
   "10": "2/13",
   "15": "6/13",
   "18": "3/13"
  },
  "-++-++-++-++-+++++-+": {
   "7": "4/13",
   "15": "6/13",
   "19": "3/13"
  },
  "-++-++-++-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-++-++-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-++-++-++-++-": {
   "0": "5/24",
   "7": "35/216",
   "9": "7/24",
   "13": "19/216",
   "15": "1/4"
  },
  "-++-++-++-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "-++-++-++-++--": {
   "0": "2/7",
   "7": "2/9",
   "9": "1/7",
   "10": "1/7",
   "13": "2/9"
  },
  "-++-++-++-+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "-++-++-++--": {
   "0": "3/7",
   "4": "1/7",
   "8": "1/7",
   "10": "2/7"
  },
  "-++-++-+-": {
   "7": "2/3",
   "8": "1/3"
  },
  "-++-++--+++++++++++": {
   "2": "6/71",
   "4": "2/71",
   "9": "18/71",
   "15": "30/71",
   "18": "15/71"
  },
  "-++-++--++++++++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "-++-++--+++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-++--++++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-++--+++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "-++-++--++++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "-++-++--+++++-": {
   "9": "1/2",
   "12": "1/4",
   "13": "1/4"
  },
  "-++-++--++++-++++++": {
   "2": "6/71",
   "4": "2/71",
   "9": "18/71",
   "15": "30/71",
   "18": "15/71"
  },
  "-++-++--++++-+++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "-++-++--++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-++--++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-++--++++-++-++++": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++-++--++++-++-++-+": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++-++--++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++--++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++-++--++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "-++-++--++++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "-++-++--++++--+-++++": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++-++--++++--+-++-+": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++-++--++++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++--++++--+--+++": {
   "8": "7/24",
   "15": "1/2",
   "19": "5/24"
  },
  "-++-++--++++--+--+-": {
   "3": "2/9",
   "15": "1/9",
   "16": "11/27",
   "18": "7/27"
  },
  "-++-++--++++--+---": {
   "0": "6/13",
   "8": "7/26",
   "15": "6/65",
   "17": "23/130"
  },
  "-++-++--++++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "-++-++--+++-": {
   "8": "1/2",
   "11": "1/2"
  },
  "-++-++--++-": {
   "8": "1/5",
   "9": "3/10",
   "10": "1/2"
  },
  "-++-++--+-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "-++-++--+-++-++++++": {
   "4": "2/13",
   "10": "2/13",
   "15": "6/13",
   "18": "3/13"
  },
  "-++-++--+-++-+++++-+": {
   "4": "4/13",
   "15": "6/13",
   "19": "3/13"
  },
  "-++-++--+-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-++--+-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-++--+-++-++-++++": {
   "8": "1/15",
   "13": "4/45",
   "15": "1/2",
   "16": "19/90",
   "19": "2/15"
  },
  "-++-++--+-++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "-++-++--+-++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++--+-++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++-++--+-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "-++-++--+-++--++": {
   "0": "9/28",
   "4": "1/4",
   "13": "3/14",
   "15": "3/14"
  },
  "-++-++--+-++--+-++++": {
   "8": "1/6",
   "15": "1/2",
   "16": "1/6",
   "19": "1/6"
  },
  "-++-++--+-++--+-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "-++-++--+-++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++--+-++--+--": {
   "0": "12/35",
   "8": "1/5",
   "9": "9/35",
   "16": "1/5"
  },
  "-++-++--+-++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "-++-++--+-+-": {
   "8": "1/2",
   "11": "1/2"
  },
  "-++-++--+--": {
   "4": "1/2",
   "10": "1/2"
  },
  "-++-++---++++": {
   "4": "4/13",
   "8": "3/13",
   "12": "6/13"
  },
  "-++-++---+++-+++": {
   "4": "4/19",
   "8": "3/19",
   "9": "3/19",
   "12": "3/19",
   "15": "6/19"
  },
  "-++-++---+++-++-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "-++-++---+++-++-++-": {
   "4": "2/5",
   "8": "2/5",
   "18": "1/5"
  },
  "-++-++---+++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++---+++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++-++---+++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "-++-++---+++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "-++-++---+++--+-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "-++-++---+++--+-++-": {
   "8": "3/31",
   "9": "9/31",
   "13": "11/31",
   "16": "2/31",
   "18": "6/31"
  },
  "-++-++---+++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++---+++--+--+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "-++-++---+++--+--+-": {
   "8": "1/6",
   "15": "1/4",
   "16": "1/4",
   "18": "1/3"
  },
  "-++-++---+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "-++-++---+++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "-++-++---+++----+": {
   "9": "3/14",
   "10": "3/14",
   "14": "2/7",
   "16": "2/7"
  },
  "-++-++---+++-----+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "-++-++---+++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "-++-++---+++------++": {
   "4": "1/10",
   "9": "3/7",
   "19": "1/2"
  },
  "-++-++---+++-------": {
   "3": "2/25",
   "9": "16/25",
   "14": "14/75",
   "18": "7/75"
  },
  "-++-++---++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "-++-++---+-": {
   "9": "3/4",
   "10": "1/4"
  },
  "-++-++----+++": {
   "4": "4/13",
   "8": "3/13",
   "12": "6/13"
  },
  "-++-++----++-+": {
   "1": "1/13",
   "4": "3/13",
   "8": "3/13",
   "9": "3/13",
   "13": "3/13"
  },
  "-++-++----++--++": {
   "4": "4/19",
   "8": "3/19",
   "10": "3/19",
   "13": "3/19",
   "15": "6/19"
  },
  "-++-++----++--+-++++": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "19": "1/5"
  },
  "-++-++----++--+-++-": {
   "4": "2/11",
   "8": "8/33",
   "9": "2/11",
   "15": "2/11",
   "18": "7/33"
  },
  "-++-++----++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-++----++--+--+++": {
   "5": "23/239",
   "9": "36/239",
   "14": "44/239",
   "15": "90/239",
   "19": "46/239"
  },
  "-++-++----++--+--+-": {
   "8": "1/6",
   "15": "1/4",
   "16": "1/4",
   "18": "1/3"
  },
  "-++-++----++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "-++-++----++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "-++-++----++----+": {
   "0": "3/10",
   "4": "7/30",
   "10": "1/15",
   "14": "1/5",
   "16": "1/5"
  },
  "-++-++----++-----+++": {
   "0": "261/742",
   "4": "223/742",
   "9": "99/371",
   "15": "15/371",
   "19": "15/371"
  },
  "-++-++----++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "-++-++----++------++": {
   "4": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "-++-++----++-------": {
   "14": "4/15",
   "15": "2/5",
   "18": "1/3"
  },
  "-++-++----+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "-++-++-----": {
   "0": "3/7",
   "4": "1/7",
   "5": "1/7",
   "10": "2/7"
  },
  "-++-+-": {
   "4": "2/3",
   "5": "1/3"
  },
  "-++--++": {
   "4": "1/2",
   "6": "1/2"
  },
  "-++--+-+": {
   "4": "1/2",
   "7": "1/2"
  },
  "-++--+--+++++++++++": {
   "2": "1/9",
   "9": "2/9",
   "12": "4/63",
   "15": "8/21",
   "18": "2/9"
  },
  "-++--+--++++++++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "-++--+--+++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+--++++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+--+++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "-++--+--++++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "-++--+--+++++-": {
   "9": "1/2",
   "12": "1/4",
   "13": "1/4"
  },
  "-++--+--++++-++++++": {
   "2": "1/13",
   "8": "4/117",
   "9": "10/39",
   "15": "16/39",
   "18": "2/9"
  },
  "-++--+--++++-+++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "-++--+--++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+--++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+--++++-++-++++": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++--+--++++-++-++-+": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++--+--++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+--++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++--+--++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "-++--+--++++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "-++--+--++++--+-++++": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "-++--+--++++--+-++-": {
   "4": "1/5",
   "8": "1/10",
   "9": "3/10",
   "13": "3/10",
   "18": "1/10"
  },
  "-++--+--++++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+--++++--+--": {
   "0": "3/14",
   "4": "3/14",
   "8": "2/7",
   "16": "2/7"
  },
  "-++--+--++++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "-++--+--+++-": {
   "8": "1/2",
   "11": "1/2"
  },
  "-++--+--++-": {
   "8": "1/5",
   "9": "3/10",
   "10": "1/2"
  },
  "-++--+--+-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "-++--+--+-++-++++++": {
   "5": "1/19",
   "8": "2/19",
   "13": "4/19",
   "15": "6/19",
   "18": "6/19"
  },
  "-++--+--+-++-+++++-+": {
   "8": "3/19",
   "10": "4/19",
   "15": "6/19",
   "19": "6/19"
  },
  "-++--+--+-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+--+-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+--+-++-++-++++": {
   "8": "1/15",
   "13": "4/45",
   "15": "1/2",
   "16": "19/90",
   "19": "2/15"
  },
  "-++--+--+-++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "-++--+--+-++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+--+-++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++--+--+-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "-++--+--+-++--++++++": {
   "8": "3/19",
   "10": "4/19",
   "15": "6/19",
   "19": "6/19"
  },
  "-++--+--+-++--++++-+": {
   "8": "3/19",
   "10": "4/19",
   "15": "6/19",
   "19": "6/19"
  },
  "-++--+--+-++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+--+-++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+--+-++--+-++++": {
   "8": "1/6",
   "15": "1/2",
   "16": "1/6",
   "19": "1/6"
  },
  "-++--+--+-++--+-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "-++--+--+-++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+--+-++--+--": {
   "0": "12/35",
   "8": "1/5",
   "9": "9/35",
   "16": "1/5"
  },
  "-++--+--+-++---": {
   "8": "1/2",
   "14": "1/2"
  },
  "-++--+--+-+-": {
   "8": "1/2",
   "11": "1/2"
  },
  "-++--+--+--++": {
   "9": "1/2",
   "12": "1/2"
  },
  "-++--+--+--+-+": {
   "10": "1/2",
   "13": "1/2"
  },
  "-++--+--+--+--++++++": {
   "0": "12/43",
   "8": "13/43",
   "15": "6/43",
   "19": "12/43"
  },
  "-++--+--+--+--++++-+": {
   "0": "12/43",
   "8": "13/43",
   "15": "6/43",
   "19": "12/43"
  },
  "-++--+--+--+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+--+--+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+--+--+--+-": {
   "0": "9/28",
   "8": "3/16",
   "10": "1/4",
   "14": "3/112",
   "15": "3/14"
  },
  "-++--+--+--+---": {
   "8": "1/2",
   "14": "1/2"
  },
  "-++--+--+---": {
   "8": "1/2",
   "11": "1/2"
  },
  "-++--+---++++": {
   "1": "4/13",
   "8": "3/13",
   "12": "6/13"
  },
  "-++--+---+++-++++++": {
   "1": "1/22",
   "2": "3/44",
   "9": "3/11",
   "15": "9/22",
   "18": "9/44"
  },
  "-++--+---+++-+++++-+": {
   "5": "7/151",
   "9": "56/151",
   "12": "44/151",
   "15": "30/151",
   "19": "14/151"
  },
  "-++--+---+++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+---+++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+---+++-++-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "-++--+---+++-++-++-+": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "-++--+---+++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+---+++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++--+---+++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "-++--+---+++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "-++--+---+++--+-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "-++--+---+++--+-++-": {
   "8": "3/31",
   "9": "9/31",
   "13": "11/31",
   "16": "2/31",
   "18": "6/31"
  },
  "-++--+---+++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+---+++--+--+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "-++--+---+++--+--+-": {
   "8": "1/6",
   "15": "1/4",
   "16": "1/4",
   "18": "1/3"
  },
  "-++--+---+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "-++--+---+++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "-++--+---+++----+": {
   "9": "3/14",
   "10": "3/14",
   "14": "2/7",
   "16": "2/7"
  },
  "-++--+---+++-----+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "-++--+---+++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "-++--+---+++------++": {
   "5": "1/10",
   "9": "3/7",
   "19": "1/2"
  },
  "-++--+---+++-------": {
   "4": "2/35",
   "9": "24/35",
   "14": "6/35",
   "18": "3/35"
  },
  "-++--+---++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "-++--+---+-": {
   "9": "3/4",
   "10": "1/4"
  },
  "-++--+----+++": {
   "1": "4/13",
   "8": "3/13",
   "12": "6/13"
  },
  "-++--+----++-+++++++": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "-++--+----++-+++++-+": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "-++--+----++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+----++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+----++-++-++++": {
   "2": "1/13",
   "13": "2/13",
   "15": "6/13",
   "16": "2/13",
   "19": "2/13"
  },
  "-++--+----++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "-++--+----++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+----++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "-++--+----++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "-++--+----++--++++++": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "-++--+----++--++++-+": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "-++--+----++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+----++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+----++--+-++++": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "19": "1/5"
  },
  "-++--+----++--+-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "-++--+----++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+----++--+--+++": {
   "5": "23/239",
   "9": "36/239",
   "14": "44/239",
   "15": "90/239",
   "19": "46/239"
  },
  "-++--+----++--+--+-": {
   "8": "1/6",
   "15": "1/4",
   "16": "1/4",
   "18": "1/3"
  },
  "-++--+----++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "-++--+----++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "-++--+----++----++++": {
   "5": "3/31",
   "10": "4/31",
   "15": "12/31",
   "16": "6/31",
   "19": "6/31"
  },
  "-++--+----++----++-": {
   "8": "1/8",
   "14": "1/8",
   "15": "3/8",
   "16": "1/8",
   "18": "1/4"
  },
  "-++--+----++----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-++--+----++-----+++": {
   "0": "264/871",
   "5": "223/871",
   "9": "108/871",
   "15": "138/871",
   "19": "138/871"
  },
  "-++--+----++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "-++--+----++------++": {
   "5": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "-++--+----++-------": {
   "4": "2/11",
   "14": "6/55",
   "15": "24/55",
   "18": "3/11"
  },
  "-++--+----+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "-++--+-----++": {
   "10": "1/4",
   "12": "3/4"
  },
  "-++--+-----+-+": {
   "10": "1/2",
   "13": "1/2"
  },
  "-++--+-----+--++++++": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "-++--+-----+--++++-+": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "-++--+-----+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--+-----+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--+-----+--+-++++": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "19": "1/5"
  },
  "-++--+-----+--+-++-": {
   "8": "3/25",
   "10": "4/25",
   "15": "21/50",
   "16": "3/50",
   "18": "6/25"
  },
  "-++--+-----+--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--+-----+--+--": {
   "1": "2/19",
   "8": "3/38",
   "10": "6/19",
   "14": "11/38",
   "16": "4/19"
  },
  "-++--+-----+---+": {
   "0": "12/31",
   "5": "7/31",
   "14": "6/31",
   "15": "6/31"
  },
  "-++--+-----+----++++": {
   "5": "1/4",
   "15": "3/8",
   "16": "1/8",
   "19": "1/4"
  },
  "-++--+-----+----++-": {
   "8": "1/8",
   "14": "1/8",
   "15": "3/8",
   "16": "1/8",
   "18": "1/4"
  },
  "-++--+-----+----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-++--+-----+-----+++": {
   "0": "264/871",
   "5": "223/871",
   "9": "108/871",
   "15": "138/871",
   "19": "138/871"
  },
  "-++--+-----+-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "-++--+-----+------++": {
   "5": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "-++--+-----+-------": {
   "4": "2/13",
   "10": "2/13",
   "15": "6/13",
   "18": "3/13"
  },
  "-++--+------": {
   "5": "1/2",
   "11": "1/2"
  },
  "-++---+": {
   "5": "1/7",
   "6": "6/7"
  },
  "-++----+": {
   "5": "1/3",
   "7": "2/3"
  },
  "-++-----+": {
   "5": "1/2",
   "8": "1/2"
  },
  "-++------+": {
   "1": "4/13",
   "5": "3/13",
   "9": "6/13"
  },
  "-++-------+++": {
   "1": "4/13",
   "8": "3/13",
   "12": "6/13"
  },
  "-++-------++-++++++": {
   "1": "1/3",
   "5": "1/6",
   "13": "1/3",
   "18": "1/6"
  },
  "-++-------++-+++++-+": {
   "1": "6/31",
   "10": "10/31",
   "15": "6/31",
   "19": "9/31"
  },
  "-++-------++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-------++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-------++-++-": {
   "1": "20/77",
   "5": "15/77",
   "9": "6/77",
   "13": "18/77",
   "15": "18/77"
  },
  "-++-------++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "-++-------++--++++++": {
   "1": "6/31",
   "10": "10/31",
   "15": "6/31",
   "19": "9/31"
  },
  "-++-------++--++++-+": {
   "1": "6/31",
   "10": "10/31",
   "15": "6/31",
   "19": "9/31"
  },
  "-++-------++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++-------++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-------++--+-++++": {
   "2": "2/17",
   "14": "3/17",
   "15": "15/34",
   "16": "1/34",
   "19": "4/17"
  },
  "-++-------++--+-++-": {
   "5": "5/41",
   "9": "6/41",
   "13": "2/41",
   "15": "18/41",
   "18": "10/41"
  },
  "-++-------++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++-------++--+--": {
   "1": "4/11",
   "5": "3/11",
   "14": "2/11",
   "16": "2/11"
  },
  "-++-------++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "-++-------++----++++": {
   "2": "1/9",
   "10": "2/9",
   "15": "1/3",
   "16": "1/9",
   "19": "2/9"
  },
  "-++-------++----++-": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "18": "1/5"
  },
  "-++-------++----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-++-------++-----+++": {
   "0": "4/13",
   "2": "31/117",
   "10": "10/117",
   "16": "20/117",
   "19": "20/117"
  },
  "-++-------++-----+-": {
   "5": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "-++-------++------++": {
   "1": "1/10",
   "10": "2/7",
   "15": "1/3",
   "19": "1/3"
  },
  "-++-------++-------": {
   "5": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "-++-------+-": {
   "10": "2/3",
   "11": "1/3"
  },
  "-++--------++": {
   "10": "1/4",
   "12": "3/4"
  },
  "-++--------+-+": {
   "10": "1/2",
   "13": "1/2"
  },
  "-++--------+--++++-+": {
   "18": "1/2",
   "19": "1/2"
  },
  "-++--------+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--------+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--------+--+-++++": {
   "2": "2/17",
   "14": "3/17",
   "15": "15/34",
   "16": "1/34",
   "19": "4/17"
  },
  "-++--------+--+-++-": {
   "5": "3/31",
   "10": "4/31",
   "15": "15/31",
   "16": "3/31",
   "18": "6/31"
  },
  "-++--------+--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-++--------+--+--": {
   "1": "4/11",
   "5": "3/11",
   "14": "2/11",
   "16": "2/11"
  },
  "-++--------+---+++-": {
   "0": "4/15",
   "14": "13/45",
   "15": "2/15",
   "18": "14/45"
  },
  "-++--------+---++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-++--------+---+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++--------+----++++": {
   "1": "4/21",
   "11": "5/21",
   "15": "2/7",
   "19": "2/7"
  },
  "-++--------+----++-": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "18": "1/5"
  },
  "-++--------+----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-++--------+-----+++": {
   "0": "12/49",
   "2": "12/49",
   "11": "5/49",
   "16": "10/49",
   "19": "10/49"
  },
  "-++--------+-----+-": {
   "5": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "-++--------+------++": {
   "1": "4/21",
   "11": "5/21",
   "15": "2/7",
   "19": "2/7"
  },
  "-++--------+-------": {
   "5": "1/8",
   "10": "1/10",
   "15": "1/2",
   "18": "1/4"
  },
  "-++---------+": {
   "11": "1/7",
   "12": "6/7"
  },
  "-++----------+": {
   "11": "1/3",
   "13": "2/3"
  },
  "-++-----------+": {
   "11": "1/2",
   "14": "1/2"
  },
  "-++------------+++-": {
   "11": "1/2",
   "18": "1/2"
  },
  "-++------------++-": {
   "15": "1/2",
   "17": "1/2"
  },
  "-++------------+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-++-------------++-": {
   "11": "1/6",
   "15": "1/2",
   "16": "1/6",
   "18": "1/6"
  },
  "-++-------------+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-++--------------+-": {
   "11": "2/11",
   "15": "6/11",
   "18": "3/11"
  },
  "-++---------------++": {
   "1": "2/3",
   "17": "1/6",
   "19": "1/6"
  },
  "-++----------------": {
   "11": "2/11",
   "15": "6/11",
   "18": "3/11"
  },
  "-+-": {
   "1": "2/3",
   "2": "1/3"
  },
  "--++": {
   "1": "1/2",
   "3": "1/2"
  },
  "--+-+": {
   "1": "1/2",
   "4": "1/2"
  },
  "--+--++": {
   "4": "1/2",
   "6": "1/2"
  },
  "--+--+-+": {
   "1": "1/2",
   "7": "1/2"
  },
  "--+--+--+++++++++++": {
   "2": "1/9",
   "9": "2/9",
   "12": "4/63",
   "15": "8/21",
   "18": "2/9"
  },
  "--+--+--++++++++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "--+--+--+++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+--++++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+--+++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "--+--+--++++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "--+--+--+++++-": {
   "9": "1/2",
   "12": "1/4",
   "13": "1/4"
  },
  "--+--+--++++-++++++": {
   "2": "1/13",
   "8": "4/117",
   "9": "10/39",
   "15": "16/39",
   "18": "2/9"
  },
  "--+--+--++++-+++++-+": {
   "8": "1/9",
   "9": "4/21",
   "15": "10/21",
   "19": "2/9"
  },
  "--+--+--++++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+--++++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+--++++-++-+++": {
   "1": "1/5",
   "4": "1/5",
   "8": "2/5",
   "18": "1/5"
  },
  "--+--+--++++-++-++-+": {
   "8": "1/15",
   "9": "4/35",
   "15": "31/70",
   "16": "17/70",
   "19": "2/15"
  },
  "--+--+--++++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+--+--++++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "--+--+--++++-+-": {
   "9": "3/5",
   "13": "1/5",
   "14": "1/5"
  },
  "--+--+--++++--": {
   "1": "1/13",
   "4": "3/13",
   "8": "3/13",
   "9": "3/13",
   "13": "3/13"
  },
  "--+--+--+++-": {
   "8": "1/2",
   "11": "1/2"
  },
  "--+--+--++-": {
   "1": "4/9",
   "8": "1/3",
   "10": "2/9"
  },
  "--+--+--+-+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "--+--+--+-++-++++++": {
   "5": "1/19",
   "8": "2/19",
   "13": "4/19",
   "15": "6/19",
   "18": "6/19"
  },
  "--+--+--+-++-+++++-+": {
   "8": "3/19",
   "10": "4/19",
   "15": "6/19",
   "19": "6/19"
  },
  "--+--+--+-++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+--+-++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+--+-++-++-": {
   "1": "20/77",
   "8": "15/77",
   "9": "3/11",
   "13": "3/77",
   "15": "18/77"
  },
  "--+--+--+-++-+-": {
   "9": "3/10",
   "13": "1/2",
   "14": "1/5"
  },
  "--+--+--+-++--": {
   "1": "1/3",
   "8": "1/3",
   "13": "1/3"
  },
  "--+--+--+-+-": {
   "8": "1/2",
   "11": "1/2"
  },
  "--+--+--+--": {
   "1": "4/9",
   "8": "1/3",
   "10": "2/9"
  },
  "--+--+---++++++++++": {
   "2": "1/9",
   "9": "2/9",
   "12": "4/63",
   "15": "8/21",
   "18": "2/9"
  },
  "--+--+---+++++++++-+": {
   "2": "1/9",
   "9": "2/7",
   "15": "3/8",
   "19": "2/9"
  },
  "--+--+---++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+---+++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+---++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "--+--+---+++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "--+--+---++++-": {
   "12": "3/4",
   "13": "1/4"
  },
  "--+--+---+++-++++++": {
   "2": "1/27",
   "5": "2/27",
   "9": "2/9",
   "15": "4/9",
   "18": "2/9"
  },
  "--+--+---+++-+++++-+": {
   "5": "7/151",
   "9": "56/151",
   "12": "44/151",
   "15": "30/151",
   "19": "14/151"
  },
  "--+--+---+++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+---+++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+---+++-++-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "--+--+---+++-++-++-+": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "--+--+---+++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+--+---+++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "--+--+---+++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "--+--+---+++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "--+--+---+++--+-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "--+--+---+++--+-++-": {
   "8": "3/31",
   "9": "9/31",
   "13": "11/31",
   "16": "2/31",
   "18": "6/31"
  },
  "--+--+---+++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+--+---+++--+--+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "--+--+---+++--+--+-": {
   "8": "1/6",
   "15": "1/4",
   "16": "1/4",
   "18": "1/3"
  },
  "--+--+---+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "--+--+---+++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "--+--+---+++----+": {
   "9": "3/14",
   "10": "3/14",
   "14": "2/7",
   "16": "2/7"
  },
  "--+--+---+++-----+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "--+--+---+++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "--+--+---+++------++": {
   "9": "3/7",
   "17": "1/10",
   "19": "1/2"
  },
  "--+--+---+++-------": {
   "8": "1/9",
   "9": "1/3",
   "16": "1/3",
   "18": "2/9"
  },
  "--+--+---++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "--+--+---+-": {
   "9": "3/4",
   "10": "1/4"
  },
  "--+--+----+++": {
   "5": "1/4",
   "8": "1/4",
   "9": "1/4",
   "12": "1/4"
  },
  "--+--+----++-+++++++": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "--+--+----++-+++++-+": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "--+--+----++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+----++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+----++-++-++++": {
   "2": "1/13",
   "13": "2/13",
   "15": "6/13",
   "16": "2/13",
   "19": "2/13"
  },
  "--+--+----++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "--+--+----++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+--+----++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "--+--+----++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "--+--+----++--++++++": {
   "0": "12/79",
   "5": "31/79",
   "8": "18/79",
   "15": "6/79",
   "19": "12/79"
  },
  "--+--+----++--++++-": {
   "1": "1/3",
   "5": "1/6",
   "13": "1/3",
   "18": "1/6"
  },
  "--+--+----++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--+----++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--+----++--+-++++": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "19": "1/5"
  },
  "--+--+----++--+-++-": {
   "1": "2/23",
   "8": "2/23",
   "13": "6/23",
   "15": "6/23",
   "18": "7/23"
  },
  "--+--+----++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+--+----++--+--+++": {
   "5": "23/239",
   "9": "36/239",
   "14": "44/239",
   "15": "90/239",
   "19": "46/239"
  },
  "--+--+----++--+--+-": {
   "8": "1/6",
   "15": "1/4",
   "16": "1/4",
   "18": "1/3"
  },
  "--+--+----++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "--+--+----++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "--+--+----++----+": {
   "1": "4/11",
   "5": "3/11",
   "14": "2/11",
   "16": "2/11"
  },
  "--+--+----++-----+++": {
   "0": "264/871",
   "5": "223/871",
   "9": "108/871",
   "15": "138/871",
   "19": "138/871"
  },
  "--+--+----++-----+-": {
   "8": "1/6",
   "14": "1/10",
   "15": "2/5",
   "18": "1/3"
  },
  "--+--+----++------++": {
   "5": "1/9",
   "11": "1/6",
   "15": "1/3",
   "19": "1/3"
  },
  "--+--+----++-------": {
   "16": "2/3",
   "18": "1/3"
  },
  "--+--+----+-": {
   "9": "3/10",
   "10": "1/2",
   "11": "1/5"
  },
  "--+--+-----": {
   "1": "1/3",
   "5": "1/3",
   "10": "1/3"
  },
  "--+---+": {
   "5": "1/7",
   "6": "6/7"
  },
  "--+----+": {
   "5": "1/3",
   "7": "2/3"
  },
  "--+-----+": {
   "5": "1/2",
   "8": "1/2"
  },
  "--+------++++++++++": {
   "2": "1/9",
   "9": "2/9",
   "12": "4/63",
   "15": "8/21",
   "18": "2/9"
  },
  "--+------+++++++++-+": {
   "2": "51/193",
   "8": "38/193",
   "9": "66/193",
   "15": "12/193",
   "19": "26/193"
  },
  "--+------++++++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+------+++++++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+------++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "--+------+++++-": {
   "9": "5/7",
   "12": "1/7",
   "14": "1/7"
  },
  "--+------++++-": {
   "12": "3/4",
   "13": "1/4"
  },
  "--+------+++-+++++++": {
   "2": "7/139",
   "9": "56/139",
   "12": "38/139",
   "15": "24/139",
   "19": "14/139"
  },
  "--+------+++-+++++-+": {
   "2": "7/139",
   "9": "56/139",
   "12": "38/139",
   "15": "24/139",
   "19": "14/139"
  },
  "--+------+++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+------+++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+------+++-++-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "--+------+++-++-++-+": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "--+------+++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+------+++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "--+------+++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "--+------+++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "--+------+++--+-++++": {
   "2": "1/13",
   "9": "18/91",
   "15": "33/91",
   "16": "19/91",
   "19": "2/13"
  },
  "--+------+++--+-++-": {
   "5": "1/7",
   "13": "1/7",
   "15": "3/7",
   "18": "2/7"
  },
  "--+------+++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+------+++--+--+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "--+------+++--+--+-": {
   "5": "1/7",
   "15": "3/7",
   "16": "1/7",
   "18": "2/7"
  },
  "--+------+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "--+------+++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "--+------+++----+": {
   "9": "3/14",
   "10": "3/14",
   "14": "2/7",
   "16": "2/7"
  },
  "--+------+++-----+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "--+------+++-----+-": {
   "5": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "--+------+++------++": {
   "9": "3/7",
   "17": "1/10",
   "19": "1/2"
  },
  "--+------+++-------": {
   "5": "1/13",
   "9": "6/13",
   "16": "4/13",
   "18": "2/13"
  },
  "--+------++-": {
   "9": "6/7",
   "11": "1/7"
  },
  "--+------+-": {
   "9": "3/4",
   "10": "1/4"
  },
  "--+-------+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "--+-------++-+++++++": {
   "2": "1/5",
   "10": "2/5",
   "19": "2/5"
  },
  "--+-------++-+++++-+": {
   "2": "1/5",
   "10": "2/5",
   "19": "2/5"
  },
  "--+-------++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+-------++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+-------++-++-++++": {
   "2": "1/13",
   "13": "2/13",
   "15": "6/13",
   "16": "2/13",
   "19": "2/13"
  },
  "--+-------++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "--+-------++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+-------++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "--+-------++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "--+-------++--++++++": {
   "2": "1/5",
   "10": "2/5",
   "19": "2/5"
  },
  "--+-------++--++++-+": {
   "2": "1/5",
   "10": "2/5",
   "19": "2/5"
  },
  "--+-------++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+-------++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+-------++--+-++++": {
   "2": "2/17",
   "14": "3/17",
   "15": "15/34",
   "16": "1/34",
   "19": "4/17"
  },
  "--+-------++--+-++-": {
   "5": "5/41",
   "9": "6/41",
   "13": "2/41",
   "15": "18/41",
   "18": "10/41"
  },
  "--+-------++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+-------++--+--+++": {
   "2": "23/197",
   "9": "6/197",
   "14": "38/197",
   "15": "84/197",
   "19": "46/197"
  },
  "--+-------++--+--+-": {
   "5": "1/7",
   "15": "3/7",
   "16": "1/7",
   "18": "2/7"
  },
  "--+-------++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "--+-------++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "--+-------++----++++": {
   "2": "1/9",
   "10": "2/9",
   "15": "1/3",
   "16": "1/9",
   "19": "2/9"
  },
  "--+-------++----++-": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "18": "1/5"
  },
  "--+-------++----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "--+-------++-----+++": {
   "0": "4/13",
   "2": "31/117",
   "10": "10/117",
   "16": "20/117",
   "19": "20/117"
  },
  "--+-------++-----+-": {
   "5": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "--+-------++------++": {
   "10": "1/4",
   "15": "3/10",
   "17": "3/40",
   "19": "3/8"
  },
  "--+-------++-------": {
   "16": "2/3",
   "18": "1/3"
  },
  "--+-------+-": {
   "10": "2/3",
   "11": "1/3"
  },
  "--+--------++": {
   "10": "1/4",
   "12": "3/4"
  },
  "--+--------+-+": {
   "10": "1/2",
   "13": "1/2"
  },
  "--+--------+--++++-+": {
   "18": "1/2",
   "19": "1/2"
  },
  "--+--------+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--------+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--------+--+-++++": {
   "2": "2/17",
   "14": "3/17",
   "15": "15/34",
   "16": "1/34",
   "19": "4/17"
  },
  "--+--------+--+-++-": {
   "5": "3/31",
   "10": "4/31",
   "15": "15/31",
   "16": "3/31",
   "18": "6/31"
  },
  "--+--------+--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "--+--------+--+--": {
   "2": "1/17",
   "8": "1/17",
   "10": "6/17",
   "14": "5/17",
   "16": "4/17"
  },
  "--+--------+---+++-": {
   "0": "4/15",
   "14": "13/45",
   "15": "2/15",
   "18": "14/45"
  },
  "--+--------+---++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "--+--------+---+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+--------+----++-": {
   "5": "1/10",
   "14": "1/10",
   "15": "9/20",
   "16": "3/20",
   "18": "1/5"
  },
  "--+--------+----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "--+--------+-----+++": {
   "0": "12/49",
   "2": "12/49",
   "11": "5/49",
   "16": "10/49",
   "19": "10/49"
  },
  "--+--------+-----+-": {
   "5": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "--+--------+------++": {
   "11": "1/5",
   "15": "6/25",
   "17": "4/25",
   "19": "2/5"
  },
  "--+--------+-------": {
   "13": "4/9",
   "16": "2/9",
   "18": "1/3"
  },
  "--+---------+": {
   "11": "1/7",
   "12": "6/7"
  },
  "--+----------+": {
   "11": "1/3",
   "13": "2/3"
  },
  "--+-----------+": {
   "11": "1/2",
   "14": "1/2"
  },
  "--+------------++++-": {
   "1": "4/21",
   "11": "5/21",
   "15": "2/7",
   "19": "2/7"
  },
  "--+------------+++-": {
   "11": "1/2",
   "18": "1/2"
  },
  "--+------------++-": {
   "15": "1/2",
   "17": "1/2"
  },
  "--+------------+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "--+-------------++-": {
   "11": "1/6",
   "15": "1/2",
   "16": "1/6",
   "18": "1/6"
  },
  "--+-------------+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "--+--------------+-": {
   "11": "2/11",
   "15": "6/11",
   "18": "3/11"
  },
  "--+---------------++": {
   "17": "1/2",
   "19": "1/2"
  },
  "--+----------------": {
   "10": "4/9",
   "16": "2/9",
   "18": "1/3"
  },
  "---+": {
   "2": "1/7",
   "3": "6/7"
  },
  "----+": {
   "2": "1/3",
   "4": "2/3"
  },
  "-----+": {
   "2": "1/2",
   "5": "1/2"
  },
  "------+": {
   "5": "1/7",
   "6": "6/7"
  },
  "-------+": {
   "2": "1/3",
   "7": "2/3"
  },
  "--------+": {
   "2": "1/2",
   "8": "1/2"
  },
  "---------+++++++++-+": {
   "18": "1/2",
   "19": "1/2"
  },
  "---------++++++++-": {
   "14": "1/2",
   "17": "1/2"
  },
  "---------+++++++-": {
   "13": "1/2",
   "16": "1/2"
  },
  "---------++++++-": {
   "12": "1/2",
   "15": "1/2"
  },
  "---------+++++-": {
   "4": "1/6",
   "10": "1/6",
   "12": "1/3",
   "14": "1/3"
  },
  "---------++++-": {
   "12": "3/4",
   "13": "1/4"
  },
  "---------+++-+++++-+": {
   "9": "3/8",
   "12": "3/8",
   "18": "1/8",
   "19": "1/8"
  },
  "---------+++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "---------+++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "---------+++-++-++++": {
   "9": "2/7",
   "15": "5/14",
   "16": "1/42",
   "19": "1/3"
  },
  "---------+++-++-++-+": {
   "15": "9/16",
   "16": "3/16",
   "18": "1/8",
   "19": "1/8"
  },
  "---------+++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "---------+++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "---------+++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "---------+++--++": {
   "9": "9/28",
   "13": "1/4",
   "15": "3/7"
  },
  "---------+++--+-++++": {
   "9": "9/19",
   "13": "5/19",
   "16": "2/19",
   "19": "3/19"
  },
  "---------+++--+-++-": {
   "2": "1/7",
   "13": "1/7",
   "15": "3/7",
   "18": "2/7"
  },
  "---------+++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "---------+++--+--+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "---------+++--+--+-": {
   "2": "1/7",
   "15": "3/7",
   "16": "1/7",
   "18": "2/7"
  },
  "---------+++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "---------+++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "---------+++----+": {
   "9": "3/14",
   "10": "3/14",
   "14": "2/7",
   "16": "2/7"
  },
  "---------+++-----+++": {
   "9": "3/10",
   "15": "1/3",
   "19": "1/3"
  },
  "---------+++-----+-": {
   "2": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "---------+++------++": {
   "9": "2/5",
   "16": "2/15",
   "19": "7/15"
  },
  "---------+++-------": {
   "2": "1/13",
   "9": "6/13",
   "16": "4/13",
   "18": "2/13"
  },
  "---------++-": {
   "10": "1/2",
   "11": "1/2"
  },
  "---------+-": {
   "9": "3/4",
   "10": "1/4"
  },
  "----------+++": {
   "9": "1/2",
   "12": "1/2"
  },
  "----------++-+++++-+": {
   "18": "1/2",
   "19": "1/2"
  },
  "----------++-++++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "----------++-+++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "----------++-++-++-": {
   "2": "7/71",
   "9": "18/71",
   "15": "30/71",
   "16": "2/71",
   "18": "14/71"
  },
  "----------++-++-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "----------++-++--": {
   "13": "1/2",
   "16": "1/2"
  },
  "----------++-+-": {
   "13": "2/3",
   "14": "1/3"
  },
  "----------++--++++-": {
   "2": "1/5",
   "13": "2/5",
   "18": "2/5"
  },
  "----------++--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "----------++--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "----------++--+-++-": {
   "2": "7/71",
   "9": "18/71",
   "15": "30/71",
   "16": "2/71",
   "18": "14/71"
  },
  "----------++--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "----------++--+--+++": {
   "9": "3/11",
   "14": "5/22",
   "16": "4/11",
   "19": "3/22"
  },
  "----------++--+--+-": {
   "2": "1/7",
   "15": "3/7",
   "16": "1/7",
   "18": "2/7"
  },
  "----------++--+---": {
   "14": "1/2",
   "17": "1/2"
  },
  "----------++---+": {
   "10": "4/13",
   "14": "3/13",
   "15": "6/13"
  },
  "----------++----++++": {
   "10": "1/2",
   "14": "1/4",
   "19": "1/4"
  },
  "----------++----++-": {
   "2": "2/25",
   "14": "3/25",
   "15": "21/50",
   "16": "11/50",
   "18": "4/25"
  },
  "----------++----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "----------++-----+++": {
   "9": "3/16",
   "10": "5/16",
   "16": "1/4",
   "19": "1/4"
  },
  "----------++-----+-": {
   "2": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "----------++------++": {
   "10": "1/4",
   "15": "3/10",
   "17": "3/40",
   "19": "3/8"
  },
  "----------++-------": {
   "16": "2/3",
   "18": "1/3"
  },
  "----------+-": {
   "10": "2/3",
   "11": "1/3"
  },
  "-----------++": {
   "10": "1/4",
   "12": "3/4"
  },
  "-----------+-+": {
   "10": "1/2",
   "13": "1/2"
  },
  "-----------+--++++-": {
   "2": "1/5",
   "10": "2/5",
   "18": "2/5"
  },
  "-----------+--+++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-----------+--++-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-----------+--+-++-": {
   "2": "1/13",
   "10": "2/13",
   "15": "6/13",
   "16": "2/13",
   "18": "2/13"
  },
  "-----------+--+-+-": {
   "15": "3/10",
   "16": "1/2",
   "17": "1/5"
  },
  "-----------+--+--": {
   "10": "1/3",
   "13": "1/9",
   "14": "1/3",
   "16": "2/9"
  },
  "-----------+---+++-": {
   "2": "2/15",
   "14": "1/5",
   "15": "2/5",
   "18": "4/15"
  },
  "-----------+---++-": {
   "15": "6/7",
   "17": "1/7"
  },
  "-----------+---+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "-----------+----++-": {
   "2": "2/25",
   "14": "3/25",
   "15": "21/50",
   "16": "11/50",
   "18": "4/25"
  },
  "-----------+----+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-----------+-----+++": {
   "11": "1/5",
   "16": "2/5",
   "19": "2/5"
  },
  "-----------+-----+-": {
   "2": "1/7",
   "14": "2/35",
   "15": "18/35",
   "18": "2/7"
  },
  "-----------+------++": {
   "11": "1/5",
   "15": "6/25",
   "17": "4/25",
   "19": "2/5"
  },
  "-----------+-------": {
   "13": "4/9",
   "16": "2/9",
   "18": "1/3"
  },
  "------------+": {
   "11": "1/7",
   "12": "6/7"
  },
  "-------------+": {
   "11": "1/3",
   "13": "2/3"
  },
  "--------------+": {
   "11": "1/2",
   "14": "1/2"
  },
  "---------------++++-": {
   "2": "1/7",
   "11": "1/5",
   "15": "1/3",
   "19": "2/7"
  },
  "---------------+++-": {
   "2": "1/4",
   "11": "1/4",
   "18": "1/2"
  },
  "---------------++-": {
   "15": "1/2",
   "17": "1/2"
  },
  "---------------+-": {
   "15": "3/4",
   "16": "1/4"
  },
  "----------------++-": {
   "2": "2/31",
   "11": "3/31",
   "15": "15/31",
   "16": "7/31",
   "18": "4/31"
  },
  "----------------+-": {
   "16": "2/3",
   "17": "1/3"
  },
  "-----------------+-": {
   "2": "3/22",
   "11": "1/22",
   "15": "6/11",
   "18": "3/11"
  },
  "------------------++": {
   "17": "1/2",
   "19": "1/2"
  },
  "-------------------": {
   "10": "4/9",
   "16": "2/9",
   "18": "1/3"
  }
 },
 "search_stats": {
  "nodes": 2259,
  "failed": 0,
  "seconds": 1.2
 }
}


==> anc/proofs/s3/0.400695372__c2/field_r.py <==
"""Exact arithmetic in K = Q(r), r the root in (0,1) of r^4 - 4r^3 - 3r^2 - 2r + 2 (irreducible over Q).
Standard library only. Elements are (a0,a1,a2,a3) Fractions meaning a0 + a1 r + a2 r^2 + a3 r^3.
Signs are decided by a rational enclosure of r (bisection, exact polynomial signs), refined until decided;
zero is recognised exactly (all coefficients zero, valid since 1,r,r^2,r^3 are linearly independent over Q).
"""
from fractions import Fraction as Fr
from functools import lru_cache

POLY = (2, -2, -3, -4, 1)            # r^4 = 4r^3 + 3r^2 + 2r - 2
RED = (Fr(-2), Fr(2), Fr(3), Fr(4))  # r^4 expressed in the basis


def _poly(x):
    return x**4 - 4 * x**3 - 3 * x**2 - 2 * x + 2


@lru_cache(None)
def r_enclosure(bits):
    lo, hi = Fr(0), Fr(1)
    assert _poly(lo) > 0 > _poly(hi)          # unique root in (0,1): p' < 0 there
    while hi - lo > Fr(1, 2**bits):
        mid = (lo + hi) / 2
        if _poly(mid) > 0: lo = mid
        else: hi = mid
    assert _poly(lo) > 0 > _poly(hi)
    return lo, hi


def _coef(x):
    if isinstance(x, K): return x.v
    if isinstance(x, (list, tuple)):
        assert len(x) == 4
        return tuple(Fr(v) for v in x)
    return (Fr(x), Fr(0), Fr(0), Fr(0))


@lru_cache(maxsize=None)
def _sign(v):
    if not any(v): return 0
    for bits in (64, 128, 256, 512, 1024, 2048):
        lo, hi = r_enclosure(bits)            # 0 < lo < r < hi < 1, so powers are monotone
        low = v[0] + sum(a * (lo**i if a >= 0 else hi**i) for i, a in enumerate(v[1:], 1))
        up = v[0] + sum(a * (hi**i if a >= 0 else lo**i) for i, a in enumerate(v[1:], 1))
        if low > 0: return 1
        if up < 0: return -1
    raise ArithmeticError('sign undecided')


class K:
    __slots__ = ('v',)
    def __init__(self, x=0): self.v = _coef(x)
    def __add__(self, o): return K(tuple(a + b for a, b in zip(self.v, _coef(o))))
    __radd__ = __add__
    def __neg__(self): return K(tuple(-a for a in self.v))
    def __sub__(self, o): return self + (-K(o))
    def __rsub__(self, o): return K(o) + (-self)
    def __mul__(self, o):
        b = _coef(o); a = self.v
        if not any(b[1:]): return K(tuple(x * b[0] for x in a))
        if not any(a[1:]): return K(tuple(x * a[0] for x in b))
        out = [Fr(0)] * 7
        for i in range(4):
            if a[i]:
                for j in range(4):
                    if b[j]: out[i + j] += a[i] * b[j]
        for d in (6, 5, 4):
            c = out[d]
            if c:
                out[d] = Fr(0)
                for j in range(4): out[d - 4 + j] += c * RED[j]
        return K(tuple(out[:4]))
    __rmul__ = __mul__
    def __truediv__(self, o): return self * inverse(K(o))
    def __rtruediv__(self, o): return K(o) * inverse(self)
    def __pow__(self, n):
        assert type(n) == int and n >= 0
        out = K(1); b = self
        while n:
            if n & 1: out = out * b
            b = b * b; n >>= 1
        return out
    def __bool__(self): return any(self.v)
    def __eq__(self, o): return self.v == _coef(o)
    def __hash__(self): return hash(self.v)
    def sign(self): return _sign(self.v)
    def __lt__(self, o): return _sign((self - K(o)).v) < 0
    def __le__(self, o): return _sign((self - K(o)).v) <= 0
    def __gt__(self, o): return _sign((self - K(o)).v) > 0
    def __ge__(self, o): return _sign((self - K(o)).v) >= 0
    def __float__(self):
        lo, hi = r_enclosure(64); t = float((lo + hi) / 2)
        return sum(float(a) * t**i for i, a in enumerate(self.v))
    def __repr__(self): return 'K(%s)' % ','.join(map(str, self.v))
    def json(self): return [str(a) for a in self.v]
    zero = None


K.zero = K(0)


def parse(x): return K(x)


def inverse(x):
    a = x.v; assert any(a), 'division by zero'
    # matrix of multiplication by x in basis 1,r,r^2,r^3; solve x*y = 1
    cols = [(x * K(tuple(Fr(int(i == j)) for i in range(4)))).v for j in range(4)]
    m = [[cols[j][i] for j in range(4)] + [Fr(int(i == 0))] for i in range(4)]
    for j in range(4):
        p = next(i for i in range(j, 4) if m[i][j] != 0); m[j], m[p] = m[p], m[j]
        pv = m[j][j]; m[j] = [v / pv for v in m[j]]
        for i in range(4):
            if i != j and m[i][j] != 0:
                f = m[i][j]; m[i] = [u - f * w for u, w in zip(m[i], m[j])]
    return K(tuple(m[i][4] for i in range(4)))


R = K((0, 1, 0, 0))
CBF = (R**3 - 6 * R**2 + 6 * R) / 4


class Field:
    """adapter used by verify.field_block"""
    zero = K(0)
    @staticmethod
    def parse(v): return K(v)


==> anc/proofs/s3/0.400695372__c2/five_point/README.md <==
# Earlier five-point four-roll certificate

These proof inputs and verifier modules were copied unchanged from
`anc/search/graph_experiment/four_roll/` to make verification independent
of the search tree. The manuscript's direct four-point certificate remains
in the parent directory; this bundle supports the retained five-point Lean route.

The certificate uses pair cutoff 2 and near-optimal-law constraints to prove
the same four-roll optimum. The JSON inputs are the complete pattern cover
and exact algebraic certificate, not numerical solver checkpoints.

Verify using Python's standard library, from the repository root:

```sh
python3 anc/proofs/s3/0.400695372__c2/five_point/verify_field_certificate.py
```

Run the corruption/regression checks from this directory:

```sh
python3 -m unittest test_field_certificate
```

`anc/lean/tools/export_five.py` reads these inputs to regenerate the existing
Lean data. `anc/lean/tools/check_five_assembly.py` reads this cover to enumerate
the finite assembly checks. Neither tool needs `anc/search/`.


==> anc/proofs/s3/0.400695372__c2/five_point/exact_cover.py <==
"""Generate/check a rational complete five-point colored pattern cover.

The search uses SciPy. The --verify path uses only Python's standard library.
This certifies pattern completeness, not the numerical SDP matrices.
"""
import argparse,json
from fractions import Fraction as Q
from itertools import combinations
from pathlib import Path
HERE=Path(__file__).resolve().parent

def rows(n,cuts):
    out=[]
    for i,j in combinations(range(n),2):
        for q in cuts:
            v=[Q(0)]*n;v[j]=1;v[i]=-q;out.append(v)
    for v in combinations(range(n),4):
        for k in (2,3):
            row=[Q(0)]*n
            for i in v:row[i]=1
            row[v[k]]=-2;out.append(row)
    return [[sum(row[j:]) for j in range(n)] for row in out]

def verify(data):
    n=data['n'];rr=rows(n,list(map(Q,data['cuts'])));width=len(rr)
    pats=set(data['patterns']);pruned=data['pruned'];assert len(pats)==len(data['patterns'])
    for prefix,proof in pruned.items():
        assert len(prefix)<=width and set(prefix)<=set('+-')
        weights={int(k):Q(v) for k,v in proof.items()};assert weights and min(weights.values())>0
        assert all(0<=k<len(prefix) for k in weights)
        assert all(sum(w*(1 if prefix[k]=='+' else -1)*rr[k][j] for k,w in weights.items())>=0 for j in range(n))
    usedp=set();usede=set()
    def visit(prefix):
        if prefix in pruned:usede.add(prefix);return
        if len(prefix)==width:assert prefix in pats;usedp.add(prefix);return
        visit(prefix+'+');visit(prefix+'-')
    visit('');assert usedp==pats and usede==set(pruned)
    return dict(patterns=len(pats),excluded_prefixes=len(pruned),complete_cover_verified=True)

def generate(n,cuts):
    import numpy as np
    from scipy.optimize import linprog
    rr=rows(n,cuts);A=np.array(rr,dtype=float);out=dict(n=n,cuts=list(map(str,cuts)),patterns=[],pruned={})
    def dfs(signs):
        h=A[:len(signs)]*np.array(signs)[:,None]
        mat=np.vstack([np.c_[h,np.ones(len(signs))],np.c_[-np.eye(n),np.ones(n)]])
        lp=linprog([0]*n+[-1],A_ub=mat,b_ub=np.zeros(len(mat)),A_eq=[[1]*n+[0]],b_eq=[1],bounds=[(0,1)]*(n+1),method='highs')
        prefix=''.join('+' if x==1 else '-' for x in signs)
        if not lp.success or lp.x[-1]<1e-8:
            ex=linprog(np.zeros(len(signs)),A_ub=-h.T,b_ub=np.zeros(n),A_eq=np.ones((1,len(signs))),b_eq=[1],bounds=(0,None),method='highs')
            if ex.success:
                for den in [100,10000,1000000]:
                    w={i:Q(float(v)).limit_denominator(den) for i,v in enumerate(ex.x) if v>1e-10}
                    if w and min(w.values())>0 and all(sum(v*signs[i]*rr[i][j] for i,v in w.items())>=0 for j in range(n)):
                        out['pruned'][prefix]={str(k):str(v) for k,v in w.items()};return
        if len(signs)==len(rr):out['patterns'].append(prefix);return
        dfs(signs+[1]);dfs(signs+[-1])
    dfs([]);return out

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--verify',action='store_true');args=ap.parse_args();path=HERE/'n5_cut2_exact_cover.json'
    if not args.verify:
        data=generate(5,[Q(2)]);print(verify(data));path.write_text(json.dumps(data,indent=2)+'\n')
    else:print(json.dumps(verify(json.loads(path.read_text())),indent=2))


==> anc/proofs/s3/0.400695372__c2/five_point/field.py <==
"""Standard-library exact arithmetic in Q(r), r^4-4r^3-3r^2-2r+2=0, 0<r<1.

The defining polynomial decreases strictly on (0,1), with opposite endpoint
signs, so this interval specifies one root. Signs use rational isolation only.
"""
from fractions import Fraction as Q
from functools import lru_cache
POLY=(2,-2,-3,-4,1)
@lru_cache(None)
def interval(bits):
    den=1<<bits;lo=0;hi=den
    def p(v):return sum(a*v**i*den**(4-i) for i,a in enumerate(POLY))
    while hi-lo>1:
        m=(lo+hi)//2
        if p(m)>0:lo=m
        else:hi=m
    assert p(lo)>0>p(hi)
    return Q(lo,den),Q(hi,den)
@lru_cache(None)
def sign(v):
    if not any(v):return 0
    for bits in (80,160,320,640,1280,2560):
        lo,hi=interval(bits)
        low=v[0]+sum(a*(lo**i if a>=0 else hi**i) for i,a in enumerate(v[1:],1))
        high=v[0]+sum(a*(hi**i if a>=0 else lo**i) for i,a in enumerate(v[1:],1))
        if low>0:return 1
        if high<0:return -1
    raise ArithmeticError('Unresolved sign; refuse certificate')
class F:
    __slots__=('v',)
    def __init__(self,x=0):
        if isinstance(x,F):self.v=x.v
        elif isinstance(x,(list,tuple)):
            assert len(x)<=4;self.v=tuple(map(Q,x))+(Q(0),)*(4-len(x))
        else:self.v=(Q(x),Q(0),Q(0),Q(0))
    def __add__(self,b):return F([a+c for a,c in zip(self.v,F(b).v)])
    __radd__=__add__
    def __neg__(self):return F([-a for a in self.v])
    def __sub__(self,b):return self+-F(b)
    def __rsub__(self,b):return F(b)+-self
    def __mul__(self,b):
        b=F(b).v;out=[Q(0)]*7
        for i,a in enumerate(self.v):
            if a:
                for j,c in enumerate(b):
                    if c:out[i+j]+=a*c
        for i in (6,5,4):
            if out[i]:
                for j in range(4):out[i-4+j]-=out[i]*POLY[j]
        return F(out[:4])
    __rmul__=__mul__
    def __truediv__(self,b):
        b=F(b)
        if not any(b.v[1:]):return F([a/b.v[0] for a in self.v])
        return self*F(inverse(b.v))
    def __rtruediv__(self,b):return F(b)/self
    def __pow__(self,n):
        if n<0:return (1/self)**(-n)
        out=F(1);base=self
        while n:
            if n%2:out=out*base
            base=base*base;n//=2
        return out
    def __bool__(self):return any(self.v)
    def __eq__(self,b):return self.v==F(b).v
    def __lt__(self,b):return sign((self-F(b)).v)<0
    def __le__(self,b):return sign((self-F(b)).v)<=0
    def __gt__(self,b):return sign((self-F(b)).v)>0
    def __ge__(self,b):return sign((self-F(b)).v)>=0
    def __float__(self):
        lo,hi=interval(80);r=float((lo+hi)/2)
        return sum(float(a)*r**i for i,a in enumerate(self.v))
    def json(self):return list(map(str,self.v))
@lru_cache(None)
def inverse(v):
    assert any(v)
    cols=[(F(v)*F([int(i==j) for i in range(4)])).v for j in range(4)]
    a=[[cols[j][i] for j in range(4)]+[Q(i==0)] for i in range(4)]
    for j in range(4):
        k=next(k for k in range(j,4) if a[k][j]);a[j],a[k]=a[k],a[j];d=a[j][j];a[j]=[x/d for x in a[j]]
        for i in range(4):
            if i!=j and a[i][j]:
                d=a[i][j];a[i]=[x-d*y for x,y in zip(a[i],a[j])]
    return tuple(a[i][-1] for i in range(4))

def positive_definite(matrix):
    a=[[F(v) for v in row] for row in matrix];n=len(a)
    assert n and all(len(row)==n for row in a)
    assert all(a[i][j]==a[j][i] for i in range(n) for j in range(n))
    for k in range(n):
        assert a[k][k]>0,('nonpositive LDL pivot',k,float(a[k][k]))
        for i in range(k+1,n):
            t=a[i][k]/a[k][k]
            for j in range(i,n):a[j][i]=a[i][j]=a[i][j]-t*a[k][j]
    return True
R=F([0,1]);BSTAR=R*(2-R)/(1+R+R**2+R**3)


==> anc/proofs/s3/0.400695372__c2/five_point/n5_cut2_exact_cover.json <==
{
  "n": 5,
  "cuts": [
    "2"
  ],
  "patterns": [
    "++++++++++-+-+-+-+-+",
    "++++++++++-+-+-+-+--",
    "++++++++++-+-+-+----",
    "++++++++++-+-+------",
    "++++++++++---+-+-+-+",
    "++++++++++---+-+-+--",
    "++++++++++---+-+----",
    "++++++++++---+------",
    "++++++++++----------",
    "+++-++++++-+-+-+-+-+",
    "+++-++++++-+-+-+-+--",
    "+++-++++++-+-+-+----",
    "+++-++++++-+-+------",
    "+++-++++++---+-+-+-+",
    "+++-++++++---+-+-+--",
    "+++-++++++---+-+----",
    "+++-++++++---+------",
    "+++-++++++----------",
    "+++-++-+++-+-+-+-+-+",
    "+++-++-+++-+-+-+-+--",
    "+++-++-+++-+-+-+----",
    "+++-++-+++---+-+-+-+",
    "+++-++-+++---+-+-+--",
    "+++-++-+++---+-+----",
    "+++-++-+-+-+-+-+-+-+",
    "+++-++-+-+---+-+-+-+",
    "+++-++-+---+-+-+-+-+",
    "+++-++-+-----+-+-+-+",
    "++--++++++-+-+++++-+",
    "++--++++++-+-+++++--",
    "++--++++++-+-+++-+-+",
    "++--++++++-+-+++-+--",
    "++--++++++-+-+++----",
    "++--++++++-+-+-+-+-+",
    "++--++++++-+-+-+-+--",
    "++--++++++-+-+-+----",
    "++--++++++-+-+------",
    "++--++++++---+-+-+-+",
    "++--++++++---+-+-+--",
    "++--++++++---+-+----",
    "++--++++++---+------",
    "++--++++++----------",
    "++--++-+++-+-+++++-+",
    "++--++-+++-+-+++++--",
    "++--++-+++-+-+++-+-+",
    "++--++-+++-+-+++-+--",
    "++--++-+++-+-+++----",
    "++--++-+++-+-+-+-+-+",
    "++--++-+++-+-+-+-+--",
    "++--++-+++-+-+-+----",
    "++--++-+++---+-+-+-+",
    "++--++-+++---+-+-+--",
    "++--++-+++---+-+----",
    "++--++-+-+-+-+++++-+",
    "++--++-+-+-+-+++-+-+",
    "++--++-+-+-+-+-+-+-+",
    "++--++-+-+---+-+-+-+",
    "++--++-+---+-+-+-+-+",
    "++--++-+-----+-+-+-+",
    "++--+--+++-+-+++++++",
    "++--+--+++-+-+++++-+",
    "++--+--+++-+-+++++--",
    "++--+--+++-+-+++-+-+",
    "++--+--+++-+-+++-+--",
    "++--+--+++-+-+++----",
    "++--+--+++-+-+-+-+-+",
    "++--+--+++-+-+-+-+--",
    "++--+--+++-+-+-+----",
    "++--+--+-+-+-+++++++",
    "++--+--+-+-+-+++++-+",
    "++--+--+-+-+-+++-+-+",
    "++--+--+-+-+-+-+-+-+",
    "++--+--+---+-+-+-+-+",
    "++--+----+-+-+++++++",
    "++--+----+-+-+++++-+",
    "++--+----+-+-+++-+-+",
    "++--+----+-+-+-+-+-+",
    "++--+------+-+-+-+-+",
    "+---++++++++++++----",
    "+---++++++++-+++-+--",
    "+---++++++++-+++----",
    "+---++++++++-+-+-+--",
    "+---++++++++-+-+----",
    "+---++++++-+-+++++-+",
    "+---++++++-+-+++++--",
    "+---++++++-+-+++-+-+",
    "+---++++++-+-+++-+--",
    "+---++++++-+-+++----",
    "+---++++++-+-+-+-+-+",
    "+---++++++-+-+-+-+--",
    "+---++++++-+-+-+----",
    "+---++++++-+-+------",
    "+---++++++---+-+-+-+",
    "+---++++++---+-+-+--",
    "+---++++++---+-+----",
    "+---++++++---+------",
    "+---++++++----------",
    "+---++-+++++++++-+--",
    "+---++-+++++++++----",
    "+---++-+++++-+++-+-+",
    "+---++-+++++-+++-+--",
    "+---++-+++++-+++----",
    "+---++-+++++-+-+-+-+",
    "+---++-+++++-+-+-+--",
    "+---++-+++++-+-+----",
    "+---++-+++-+-+++++-+",
    "+---++-+++-+-+++++--",
    "+---++-+++-+-+++-+-+",
    "+---++-+++-+-+++-+--",
    "+---++-+++-+-+++----",
    "+---++-+++-+-+-+-+-+",
    "+---++-+++-+-+-+-+--",
    "+---++-+++-+-+-+----",
    "+---++-+++---+-+-+-+",
    "+---++-+++---+-+-+--",
    "+---++-+++---+-+----",
    "+---++-+-+++-+-+-+-+",
    "+---++-+-+-+-+++++-+",
    "+---++-+-+-+-+++-+-+",
    "+---++-+-+-+-+-+-+-+",
    "+---++-+-+---+-+-+-+",
    "+---++-+--++-+-+-+-+",
    "+---++-+---+-+-+-+-+",
    "+---++-+-----+-+-+-+",
    "+---+--+++++++++-+--",
    "+---+--+++++++++----",
    "+---+--+++++-+++-+-+",
    "+---+--+++++-+++-+--",
    "+---+--+++++-+++----",
    "+---+--+++++-+-+-+-+",
    "+---+--+++++-+-+-+--",
    "+---+--+++++-+-+----",
    "+---+--+++-+-+++++++",
    "+---+--+++-+-+++++-+",
    "+---+--+++-+-+++++--",
    "+---+--+++-+-+++-+-+",
    "+---+--+++-+-+++-+--",
    "+---+--+++-+-+++----",
    "+---+--+++-+-+-+-+-+",
    "+---+--+++-+-+-+-+--",
    "+---+--+++-+-+-+----",
    "+---+--+-+++-+-+-+-+",
    "+---+--+-+-+-+++++++",
    "+---+--+-+-+-+++++-+",
    "+---+--+-+-+-+++-+-+",
    "+---+--+-+-+-+-+-+-+",
    "+---+--+--++-+-+-+-+",
    "+---+--+---+-+-+-+-+",
    "+---+----+-+-+++++++",
    "+---+----+-+-+++++-+",
    "+---+----+-+-+++-+-+",
    "+---+----+-+-+-+-+-+",
    "+---+------+-+-+-+-+",
    "+------+++++++++++++",
    "+------+++++++++++-+",
    "+------+++++++++++--",
    "+------+++++++++-+-+",
    "+------+++++++++-+--",
    "+------+++++++++----",
    "+------+++++-+++++++",
    "+------+++++-+++++-+",
    "+------+++++-+++++--",
    "+------+++++-+++-+-+",
    "+------+++++-+++-+--",
    "+------+++++-+++----",
    "+------+++++-+-+-+-+",
    "+------+++++-+-+-+--",
    "+------+++++-+-+----",
    "+------+++-+-+++++++",
    "+------+++-+-+++++-+",
    "+------+++-+-+++++--",
    "+------+++-+-+++-+-+",
    "+------+++-+-+++-+--",
    "+------+++-+-+++----",
    "+------+++-+-+-+-+-+",
    "+------+++-+-+-+-+--",
    "+------+++-+-+-+----",
    "+------+-+++-+++++++",
    "+------+-+++-+++++-+",
    "+------+-+++-+++-+-+",
    "+------+-+++-+-+-+-+",
    "+------+-+-+-+++++++",
    "+------+-+-+-+++++-+",
    "+------+-+-+-+++-+-+",
    "+------+-+-+-+-+-+-+",
    "+------+--++-+-+-+-+",
    "+------+---+-+-+-+-+",
    "+--------+-+-+++++++",
    "+--------+-+-+++++-+",
    "+--------+-+-+++-+-+",
    "+--------+-+-+-+-+-+",
    "+----------+-+-+-+-+",
    "----++++++++++++++--",
    "----++++++++++++-+--",
    "----++++++++++++----",
    "----++++++++-+++++--",
    "----++++++++-+++-+-+",
    "----++++++++-+++-+--",
    "----++++++++-+++----",
    "----++++++++-+-+-+-+",
    "----++++++++-+-+-+--",
    "----++++++++-+-+----",
    "----++++++-+-+++++-+",
    "----++++++-+-+++++--",
    "----++++++-+-+++-+-+",
    "----++++++-+-+++-+--",
    "----++++++-+-+++----",
    "----++++++-+-+-+-+-+",
    "----++++++-+-+-+-+--",
    "----++++++-+-+-+----",
    "----++++++-+-+------",
    "----++++++---+-+-+-+",
    "----++++++---+-+-+--",
    "----++++++---+-+----",
    "----++++++---+------",
    "----++++++----------",
    "----++-+++++++++++--",
    "----++-+++++++++-+-+",
    "----++-+++++++++-+--",
    "----++-+++++++++----",
    "----++-+++++-+++++-+",
    "----++-+++++-+++++--",
    "----++-+++++-+++-+-+",
    "----++-+++++-+++-+--",
    "----++-+++++-+++----",
    "----++-+++++-+-+-+-+",
    "----++-+++++-+-+-+--",
    "----++-+++-+-+++++-+",
    "----++-+++-+-+++++--",
    "----++-+++-+-+++-+-+",
    "----++-+++-+-+++-+--",
    "----++-+++-+-+++----",
    "----++-+++-+-+-+-+-+",
    "----++-+++-+-+-+-+--",
    "----++-+++---+-+-+-+",
    "----++-+-+++-+-+-+-+",
    "----++-+-+-+-+++++-+",
    "----++-+-+-+-+++-+-+",
    "----++-+-+-+-+-+-+-+",
    "----++-+-+---+-+-+-+",
    "----++-+--++-+-+-+-+",
    "----++-+---+-+-+-+-+",
    "----++-+-----+-+-+-+",
    "----+--+++++++++++-+",
    "----+--+++++++++++--",
    "----+--+++++++++-+-+",
    "----+--+++++++++-+--",
    "----+--+++++++++----",
    "----+--+++++-+++++-+",
    "----+--+++++-+++++--",
    "----+--+++++-+++-+-+",
    "----+--+++++-+++-+--",
    "----+--+++++-+++----",
    "----+--+++++-+-+-+-+",
    "----+--+++-+-+++++++",
    "----+--+++-+-+++++-+",
    "----+--+++-+-+++++--",
    "----+--+++-+-+++-+-+",
    "----+--+++-+-+++-+--",
    "----+--+++-+-+++----",
    "----+--+++-+-+-+-+-+",
    "----+--+-+++-+++-+-+",
    "----+--+-+++-+-+-+-+",
    "----+--+-+-+-+++++++",
    "----+--+-+-+-+++++-+",
    "----+--+-+-+-+++-+-+",
    "----+--+-+-+-+-+-+-+",
    "----+--+--++-+-+-+-+",
    "----+--+---+-+-+-+-+",
    "----+----+-+-+++++++",
    "----+----+-+-+++++-+",
    "----+----+-+-+++-+-+",
    "----+----+-+-+-+-+-+",
    "----+------+-+-+-+-+",
    "-------+++++++++++++",
    "-------+++++++++++-+",
    "-------+++++++++++--",
    "-------+++++++++-+-+",
    "-------+++++++++-+--",
    "-------+++++++++----",
    "-------+++++-+++++++",
    "-------+++++-+++++-+",
    "-------+++++-+++++--",
    "-------+++++-+++-+-+",
    "-------+++++-+++-+--",
    "-------+++++-+-+-+-+",
    "-------+++-+-+++++++",
    "-------+++-+-+++++-+",
    "-------+++-+-+++++--",
    "-------+++-+-+++-+-+",
    "-------+++-+-+++-+--",
    "-------+++-+-+-+-+-+",
    "-------+-+++-+++++++",
    "-------+-+++-+++++-+",
    "-------+-+++-+++-+-+",
    "-------+-+++-+-+-+-+",
    "-------+-+-+-+++++++",
    "-------+-+-+-+++++-+",
    "-------+-+-+-+++-+-+",
    "-------+-+-+-+-+-+-+",
    "-------+--++-+-+-+-+",
    "-------+---+-+-+-+-+",
    "---------+-+-+++++++",
    "---------+-+-+++++-+",
    "---------+-+-+++-+-+",
    "---------+-+-+-+-+-+",
    "-----------+-+-+-+-+"
  ],
  "pruned": {
    "+++++++++++": {
      "1": "1/4",
      "5": "1/4",
      "10": "1/2"
    },
    "++++++++++-++": {
      "2": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "++++++++++-+-++": {
      "3": "1/4",
      "5": "1/4",
      "14": "1/2"
    },
    "++++++++++-+-+-++": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "++++++++++-+-+-+-++": {
      "2": "1/2",
      "18": "1/2"
    },
    "++++++++++-+-+-+--+": {
      "2": "1/2",
      "18": "1/2"
    },
    "++++++++++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "++++++++++-+-+--+": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "++++++++++-+-+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "++++++++++-+-+----+": {
      "15": "1/2",
      "18": "1/2"
    },
    "++++++++++-+-+-----+": {
      "15": "1/2",
      "19": "1/2"
    },
    "++++++++++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "++++++++++--+": {
      "1": "1/4",
      "5": "1/4",
      "12": "1/2"
    },
    "++++++++++---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "++++++++++---+-++": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "++++++++++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "++++++++++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "++++++++++---+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "++++++++++---+--+": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "++++++++++---+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "++++++++++---+----+": {
      "11": "1/3",
      "18": "2/3"
    },
    "++++++++++---+-----+": {
      "15": "1/2",
      "19": "1/2"
    },
    "++++++++++----+": {
      "10": "1/6",
      "11": "1/3",
      "14": "1/2"
    },
    "++++++++++-----+": {
      "13": "1/2",
      "15": "1/2"
    },
    "++++++++++------+": {
      "13": "1/3",
      "16": "2/3"
    },
    "++++++++++-------+": {
      "15": "1/2",
      "17": "1/2"
    },
    "++++++++++--------+": {
      "11": "1/3",
      "18": "2/3"
    },
    "++++++++++---------+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+++++++++-": {
      "6": "1/2",
      "9": "1/2"
    },
    "++++++++-": {
      "3": "1/2",
      "8": "1/2"
    },
    "+++++++-": {
      "2": "1/2",
      "7": "1/2"
    },
    "++++++-": {
      "3": "1/2",
      "6": "1/2"
    },
    "+++++-": {
      "2": "1/2",
      "5": "1/2"
    },
    "++++-": {
      "1": "1/2",
      "4": "1/2"
    },
    "+++-+++++++": {
      "2": "1/3",
      "3": "1/6",
      "6": "1/6",
      "10": "1/3"
    },
    "+++-++++++-++": {
      "2": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "+++-++++++-+-++": {
      "2": "1/4",
      "5": "1/4",
      "14": "1/2"
    },
    "+++-++++++-+-+-++": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++++++-+-+-+-++": {
      "2": "1/2",
      "18": "1/2"
    },
    "+++-++++++-+-+-+--+": {
      "2": "1/2",
      "18": "1/2"
    },
    "+++-++++++-+-+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "+++-++++++-+-+--+": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++++++-+-+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "+++-++++++-+-+----+": {
      "15": "1/2",
      "18": "1/2"
    },
    "+++-++++++-+-+-----+": {
      "3": "1/5",
      "7": "1/10",
      "15": "2/5",
      "19": "3/10"
    },
    "+++-++++++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+++-++++++--+": {
      "2": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "+++-++++++---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "+++-++++++---+-++": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++++++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++++++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++++++---+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "+++-++++++---+--+": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++++++---+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "+++-++++++---+----+": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++++++---+-----+": {
      "0": "1/14",
      "3": "2/7",
      "11": "1/14",
      "15": "3/14",
      "17": "1/7",
      "19": "3/14"
    },
    "+++-++++++----+": {
      "1": "1/4",
      "13": "1/4",
      "14": "1/2"
    },
    "+++-++++++-----+": {
      "13": "1/2",
      "15": "1/2"
    },
    "+++-++++++------+": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++++++-------+": {
      "13": "1/2",
      "17": "1/2"
    },
    "+++-++++++--------+": {
      "13": "1/3",
      "18": "2/3"
    },
    "+++-++++++---------+": {
      "0": "1/6",
      "3": "1/3",
      "13": "1/3",
      "19": "1/6"
    },
    "+++-+++++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "+++-++++-": {
      "6": "1/2",
      "8": "1/2"
    },
    "+++-+++-": {
      "6": "1/2",
      "7": "1/2"
    },
    "+++-++-++++": {
      "2": "1/4",
      "5": "1/4",
      "10": "1/2"
    },
    "+++-++-+++-++": {
      "2": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "+++-++-+++-+-++": {
      "2": "1/4",
      "5": "1/4",
      "14": "1/2"
    },
    "+++-++-+++-+-+-++": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++-+++-+-+-+-++": {
      "2": "1/2",
      "18": "1/2"
    },
    "+++-++-+++-+-+-+--+": {
      "2": "1/2",
      "18": "1/2"
    },
    "+++-++-+++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+++-++-+++-+-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+++-++-+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+++-++-+++--+": {
      "2": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "+++-++-+++---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "+++-++-+++---+-++": {
      "2": "1/4",
      "8": "1/4",
      "16": "1/2"
    },
    "+++-++-+++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++-+++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++-+++---+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+++-++-+++---+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+++-++-+++----": {
      "3": "1/4",
      "6": "1/4",
      "11": "1/4",
      "13": "1/4"
    },
    "+++-++-++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "+++-++-+-++": {
      "2": "1/4",
      "5": "1/4",
      "10": "1/2"
    },
    "+++-++-+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+++-++-+-+-+-++": {
      "2": "1/4",
      "5": "1/4",
      "14": "1/2"
    },
    "+++-++-+-+-+-+-++": {
      "2": "1/2",
      "8": "1/4",
      "16": "1/4"
    },
    "+++-++-+-+-+-+-+-++": {
      "2": "1/2",
      "18": "1/2"
    },
    "+++-++-+-+-+-+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "+++-++-+-+-+-+-+--": {
      "3": "1/8",
      "5": "1/4",
      "8": "3/8",
      "17": "1/4"
    },
    "+++-++-+-+-+-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+++-++-+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+++-++-+-+--+": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+++-++-+-+---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "+++-++-+-+---+-++": {
      "8": "1/3",
      "11": "1/3",
      "16": "1/3"
    },
    "+++-++-+-+---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++-+-+---+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "+++-++-+-+---+-+--": {
      "8": "1/3",
      "11": "1/6",
      "13": "1/6",
      "17": "1/3"
    },
    "+++-++-+-+---+--": {
      "0": "1/8",
      "3": "5/16",
      "6": "1/8",
      "8": "1/16",
      "11": "1/8",
      "15": "1/4"
    },
    "+++-++-+-+----": {
      "3": "1/4",
      "6": "1/4",
      "11": "1/4",
      "13": "1/4"
    },
    "+++-++-+--+": {
      "1": "1/2",
      "10": "1/2"
    },
    "+++-++-+---++": {
      "8": "1/2",
      "12": "1/2"
    },
    "+++-++-+---+-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "+++-++-+---+-+-++": {
      "2": "1/4",
      "5": "1/4",
      "16": "1/2"
    },
    "+++-++-+---+-+-+-++": {
      "5": "1/2",
      "18": "1/2"
    },
    "+++-++-+---+-+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "+++-++-+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+++-++-+---+-+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "+++-++-+---+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+++-++-+----+": {
      "11": "1/2",
      "12": "1/2"
    },
    "+++-++-+-----++": {
      "1": "1/5",
      "5": "1/5",
      "7": "1/10",
      "9": "1/10",
      "14": "2/5"
    },
    "+++-++-+-----+-++": {
      "11": "1/3",
      "16": "2/3"
    },
    "+++-++-+-----+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+++-++-+-----+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "+++-++-+-----+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+++-++-+-----+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "+++-++-+------": {
      "9": "1/2",
      "13": "1/2"
    },
    "+++-++--": {
      "2": "1/2",
      "7": "1/2"
    },
    "+++-+-": {
      "2": "1/2",
      "5": "1/2"
    },
    "+++--": {
      "1": "1/2",
      "4": "1/2"
    },
    "++-+": {
      "2": "1/2",
      "3": "1/2"
    },
    "++--+++++++": {
      "1": "2/5",
      "2": "3/10",
      "5": "1/10",
      "10": "1/5"
    },
    "++--++++++-++": {
      "1": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "++--++++++-+-++++++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++++++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "++--++++++-+-+++-++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++++++-+-+++--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++++++-+-+++---+": {
      "6": "1/4",
      "7": "1/10",
      "14": "3/20",
      "17": "3/20",
      "19": "7/20"
    },
    "++--++++++-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "++--++++++-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--++++++-+-+-+-++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++++++-+-+-+--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++++++-+-+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "++--++++++-+-+--+": {
      "15": "1/2",
      "16": "1/2"
    },
    "++--++++++-+-+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "++--++++++-+-+----+": {
      "15": "1/2",
      "18": "1/2"
    },
    "++--++++++-+-+-----+": {
      "3": "1/5",
      "7": "1/10",
      "15": "2/5",
      "19": "3/10"
    },
    "++--++++++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "++--++++++--+": {
      "1": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "++--++++++---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "++--++++++---+-++": {
      "0": "3/26",
      "8": "3/26",
      "11": "3/26",
      "14": "2/13",
      "15": "2/13",
      "16": "9/26"
    },
    "++--++++++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++++++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++++++---+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "++--++++++---+--+": {
      "0": "1/4",
      "2": "1/4",
      "11": "1/4",
      "16": "1/4"
    },
    "++--++++++---+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "++--++++++---+----+": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++++++---+-----+": {
      "0": "1/14",
      "3": "2/7",
      "11": "1/14",
      "15": "3/14",
      "17": "1/7",
      "19": "3/14"
    },
    "++--++++++----+": {
      "1": "1/4",
      "13": "1/4",
      "14": "1/2"
    },
    "++--++++++-----+": {
      "13": "1/2",
      "15": "1/2"
    },
    "++--++++++------+": {
      "0": "1/4",
      "2": "1/4",
      "13": "1/4",
      "16": "1/4"
    },
    "++--++++++-------+": {
      "1": "1/4",
      "2": "1/4",
      "13": "1/4",
      "17": "1/4"
    },
    "++--++++++--------+": {
      "13": "1/3",
      "18": "2/3"
    },
    "++--++++++---------+": {
      "0": "1/6",
      "3": "1/3",
      "13": "1/3",
      "19": "1/6"
    },
    "++--+++++-": {
      "1": "1/3",
      "2": "1/3",
      "8": "1/6",
      "9": "1/6"
    },
    "++--++++-": {
      "6": "1/2",
      "8": "1/2"
    },
    "++--+++-": {
      "6": "1/2",
      "7": "1/2"
    },
    "++--++-++++": {
      "1": "2/5",
      "2": "3/10",
      "5": "1/10",
      "10": "1/5"
    },
    "++--++-+++-++": {
      "1": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "++--++-+++-+-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++-+++-+-++++-": {
      "5": "3/8",
      "6": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "++--++-+++-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++-+++-+-+++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++-+++-+-+++---+": {
      "5": "1/4",
      "8": "1/16",
      "14": "3/16",
      "17": "3/16",
      "19": "5/16"
    },
    "++--++-+++-+-++-": {
      "5": "3/8",
      "6": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "++--++-+++-+-+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "++--++-+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "++--++-+++-+-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "++--++-+++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "++--++-+++-+-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "++--++-+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "++--++-+++--+": {
      "1": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "++--++-+++---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "++--++-+++---+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "++--++-+++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++-+++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++-+++---+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "++--++-+++---+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "++--++-+++----": {
      "2": "1/4",
      "6": "1/4",
      "11": "3/8",
      "13": "1/8"
    },
    "++--++-++-": {
      "1": "1/3",
      "2": "1/3",
      "8": "1/6",
      "9": "1/6"
    },
    "++--++-+-++": {
      "1": "1/4",
      "5": "1/4",
      "10": "1/2"
    },
    "++--++-+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "++--++-+-+-+-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++-+-+-+-+++++--": {
      "6": "1/8",
      "7": "1/4",
      "8": "3/8",
      "19": "1/4"
    },
    "++--++-+-+-+-++++-": {
      "2": "1/10",
      "5": "3/10",
      "8": "2/5",
      "17": "1/5"
    },
    "++--++-+-+-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "++--++-+-+-+-+++-+--": {
      "6": "1/8",
      "7": "1/4",
      "8": "3/8",
      "19": "1/4"
    },
    "++--++-+-+-+-+++--": {
      "2": "1/10",
      "5": "3/10",
      "8": "2/5",
      "17": "1/5"
    },
    "++--++-+-+-+-++-": {
      "5": "3/8",
      "6": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "++--++-+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--++-+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "++--++-+-+-+-+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "++--++-+-+-+-+-+--": {
      "2": "1/10",
      "5": "3/10",
      "8": "2/5",
      "17": "1/5"
    },
    "++--++-+-+-+-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "++--++-+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "++--++-+-+--+": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "++--++-+-+---++": {
      "1": "1/4",
      "11": "1/4",
      "14": "1/2"
    },
    "++--++-+-+---+-++": {
      "8": "1/3",
      "11": "1/3",
      "16": "1/3"
    },
    "++--++-+-+---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++-+-+---+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "++--++-+-+---+-+--": {
      "2": "2/11",
      "8": "7/22",
      "9": "3/22",
      "11": "3/11",
      "17": "1/11"
    },
    "++--++-+-+---+--": {
      "0": "1/8",
      "3": "5/16",
      "6": "1/8",
      "8": "1/16",
      "11": "1/8",
      "15": "1/4"
    },
    "++--++-+-+----": {
      "2": "1/4",
      "6": "1/4",
      "11": "3/8",
      "13": "1/8"
    },
    "++--++-+--+": {
      "1": "1/2",
      "10": "1/2"
    },
    "++--++-+---++": {
      "1": "1/2",
      "12": "1/2"
    },
    "++--++-+---+-++": {
      "0": "1/11",
      "5": "3/22",
      "7": "3/22",
      "9": "2/11",
      "12": "3/22",
      "14": "7/22"
    },
    "++--++-+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--++-+---+-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "++--++-+---+-+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "++--++-+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--++-+---+-+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "++--++-+---+--": {
      "2": "1/4",
      "8": "1/4",
      "13": "1/2"
    },
    "++--++-+----+": {
      "9": "1/2",
      "12": "1/2"
    },
    "++--++-+-----++": {
      "11": "1/3",
      "12": "1/6",
      "14": "1/2"
    },
    "++--++-+-----+-++": {
      "11": "1/3",
      "16": "2/3"
    },
    "++--++-+-----+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "++--++-+-----+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "++--++-+-----+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--++-+-----+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "++--++-+------": {
      "9": "1/2",
      "13": "1/2"
    },
    "++--++--": {
      "5": "1/2",
      "7": "1/2"
    },
    "++--+-+": {
      "5": "1/2",
      "6": "1/2"
    },
    "++--+--++++": {
      "1": "1/2",
      "2": "1/4",
      "10": "1/4"
    },
    "++--+--+++-++": {
      "1": "1/4",
      "4": "1/4",
      "12": "1/2"
    },
    "++--+--+++-+-++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "++--+--+++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "++--+--+++-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "++--+--+++-+-+++--+": {
      "17": "1/2",
      "18": "1/2"
    },
    "++--+--+++-+-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "++--+--+++-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "++--+--+++-+-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "++--+--+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "++--+--+++-+-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "++--+--+++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "++--+--+++-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "++--+--+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "++--+--+++--": {
      "2": "1/4",
      "5": "1/4",
      "11": "1/2"
    },
    "++--+--++-": {
      "1": "1/3",
      "2": "1/3",
      "8": "1/6",
      "9": "1/6"
    },
    "++--+--+-++": {
      "1": "1/6",
      "4": "1/6",
      "8": "1/6",
      "9": "1/6",
      "10": "1/3"
    },
    "++--+--+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "++--+--+-+-+-++++++-": {
      "7": "3/8",
      "8": "3/8",
      "18": "1/8",
      "19": "1/8"
    },
    "++--+--+-+-+-+++++--": {
      "5": "1/10",
      "7": "3/10",
      "8": "2/5",
      "19": "1/5"
    },
    "++--+--+-+-+-++++-": {
      "5": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--+--+-+-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "++--+--+-+-+-+++-+--": {
      "5": "1/10",
      "7": "3/10",
      "8": "2/5",
      "19": "1/5"
    },
    "++--+--+-+-+-+++--": {
      "5": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--+--+-+-+-++-": {
      "7": "3/8",
      "8": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "++--+--+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--+--+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "++--+--+-+-+-+-+-+--": {
      "3": "1/8",
      "5": "1/4",
      "8": "1/8",
      "14": "1/4",
      "19": "1/4"
    },
    "++--+--+-+-+-+-+--": {
      "5": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--+--+-+-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "++--+--+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "++--+--+-+--": {
      "5": "1/3",
      "8": "1/6",
      "9": "1/6",
      "11": "1/3"
    },
    "++--+--+--+": {
      "1": "1/2",
      "10": "1/2"
    },
    "++--+--+---++": {
      "1": "1/2",
      "12": "1/2"
    },
    "++--+--+---+-++": {
      "1": "1/10",
      "4": "1/10",
      "7": "1/5",
      "9": "1/5",
      "12": "1/10",
      "14": "3/10"
    },
    "++--+--+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--+--+---+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "++--+--+---+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "++--+--+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--+--+---+-+--": {
      "6": "1/2",
      "15": "1/2"
    },
    "++--+--+---+--": {
      "8": "1/2",
      "13": "1/2"
    },
    "++--+--+----": {
      "1": "1/4",
      "2": "3/8",
      "5": "1/8",
      "11": "1/4"
    },
    "++--+---+": {
      "7": "1/2",
      "8": "1/2"
    },
    "++--+----++": {
      "1": "1/3",
      "8": "1/6",
      "9": "1/6",
      "10": "1/3"
    },
    "++--+----+-++": {
      "1": "1/2",
      "12": "1/2"
    },
    "++--+----+-+-++++++-": {
      "5": "1/4",
      "7": "1/4",
      "19": "1/2"
    },
    "++--+----+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "++--+----+-+-++++-": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "++--+----+-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "++--+----+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "++--+----+-+-+++--": {
      "5": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--+----+-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "++--+----+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--+----+-+-+-+-++": {
      "14": "1/2",
      "18": "1/2"
    },
    "++--+----+-+-+-+-+--": {
      "3": "3/28",
      "6": "1/4",
      "7": "1/7",
      "14": "3/14",
      "19": "2/7"
    },
    "++--+----+-+-+-+--": {
      "5": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "++--+----+-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "++--+----+-+--": {
      "7": "1/2",
      "13": "1/2"
    },
    "++--+----+--": {
      "2": "1/6",
      "5": "1/6",
      "8": "1/6",
      "9": "1/6",
      "11": "1/3"
    },
    "++--+-----+": {
      "7": "1/2",
      "10": "1/2"
    },
    "++--+------++": {
      "8": "1/2",
      "12": "1/2"
    },
    "++--+------+-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "++--+------+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "++--+------+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "++--+------+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "++--+------+-+-+--": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "++--+------+-+--": {
      "9": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "++--+------+--": {
      "6": "1/2",
      "13": "1/2"
    },
    "++--+-------": {
      "7": "1/2",
      "11": "1/2"
    },
    "++---": {
      "1": "1/2",
      "4": "1/2"
    },
    "+-+": {
      "1": "1/2",
      "2": "1/2"
    },
    "+--+": {
      "1": "1/2",
      "3": "1/2"
    },
    "+---+++++++++++++": {
      "0": "1/4",
      "4": "1/4",
      "12": "1/4",
      "16": "1/4"
    },
    "+---++++++++++++-+": {
      "0": "1/4",
      "6": "1/4",
      "12": "1/4",
      "17": "1/4"
    },
    "+---++++++++++++--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++++++++---+": {
      "0": "4/21",
      "3": "1/14",
      "6": "13/42",
      "10": "2/21",
      "14": "1/7",
      "19": "4/21"
    },
    "+---+++++++++++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "+---++++++++++-": {
      "12": "1/2",
      "14": "1/2"
    },
    "+---+++++++++-": {
      "10": "1/2",
      "13": "1/2"
    },
    "+---++++++++-++++": {
      "0": "1/6",
      "4": "1/6",
      "10": "1/3",
      "12": "1/6",
      "16": "1/6"
    },
    "+---++++++++-+++-++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++++-+++-+-+": {
      "0": "4/21",
      "3": "1/14",
      "6": "13/42",
      "10": "2/21",
      "14": "1/7",
      "19": "4/21"
    },
    "+---++++++++-+++--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++++-+++---+": {
      "0": "4/21",
      "3": "1/14",
      "6": "13/42",
      "10": "2/21",
      "14": "1/7",
      "19": "4/21"
    },
    "+---++++++++-++-": {
      "10": "3/8",
      "12": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+---++++++++-+-++": {
      "0": "7/34",
      "4": "7/34",
      "10": "4/17",
      "13": "1/17",
      "14": "3/34",
      "16": "7/34"
    },
    "+---++++++++-+-+-++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++++-+-+-+-+": {
      "0": "1/6",
      "6": "1/3",
      "10": "1/6",
      "11": "1/6",
      "19": "1/6"
    },
    "+---++++++++-+-+--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++++-+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "+---++++++++-+--": {
      "10": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+---++++++++--": {
      "10": "1/2",
      "12": "1/3",
      "13": "1/6"
    },
    "+---+++++++-": {
      "10": "1/2",
      "11": "1/2"
    },
    "+---++++++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "+---++++++-+-++++++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "+---++++++-+-+++-++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++-+-+++--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++-+-+++---+": {
      "6": "1/4",
      "7": "1/10",
      "14": "3/20",
      "17": "3/20",
      "19": "7/20"
    },
    "+---++++++-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "+---++++++-+-+-++": {
      "0": "1/4",
      "1": "1/4",
      "14": "1/4",
      "16": "1/4"
    },
    "+---++++++-+-+-+-++": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++-+-+-+--+": {
      "6": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++++++-+-+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "+---++++++-+-+--+": {
      "0": "1/4",
      "1": "1/4",
      "15": "1/4",
      "16": "1/4"
    },
    "+---++++++-+-+---+": {
      "0": "1/4",
      "1": "1/4",
      "15": "1/4",
      "17": "1/4"
    },
    "+---++++++-+-+----+": {
      "15": "1/2",
      "18": "1/2"
    },
    "+---++++++-+-+-----+": {
      "0": "1/12",
      "1": "1/12",
      "3": "1/6",
      "7": "1/12",
      "15": "1/3",
      "19": "1/4"
    },
    "+---++++++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---++++++--+": {
      "10": "1/2",
      "12": "1/2"
    },
    "+---++++++---++": {
      "10": "1/9",
      "11": "7/18",
      "13": "1/6",
      "14": "1/3"
    },
    "+---++++++---+-++": {
      "0": "2/7",
      "1": "3/14",
      "4": "1/14",
      "11": "1/7",
      "16": "2/7"
    },
    "+---++++++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++++++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++++++---+-+---+": {
      "3": "1/6",
      "6": "1/6",
      "17": "1/3",
      "19": "1/3"
    },
    "+---++++++---+--+": {
      "0": "2/7",
      "1": "3/14",
      "4": "1/14",
      "11": "1/7",
      "16": "2/7"
    },
    "+---++++++---+---+": {
      "0": "1/4",
      "1": "1/4",
      "15": "1/4",
      "17": "1/4"
    },
    "+---++++++---+----+": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++++++---+-----+": {
      "0": "1/6",
      "1": "1/9",
      "3": "2/9",
      "11": "1/18",
      "15": "5/18",
      "19": "1/6"
    },
    "+---++++++----+": {
      "11": "1/3",
      "12": "1/6",
      "14": "1/2"
    },
    "+---++++++-----+": {
      "13": "1/2",
      "15": "1/2"
    },
    "+---++++++------+": {
      "0": "1/4",
      "13": "1/4",
      "16": "1/2"
    },
    "+---++++++-------+": {
      "0": "1/4",
      "1": "1/4",
      "15": "1/4",
      "17": "1/4"
    },
    "+---++++++--------+": {
      "13": "1/3",
      "18": "2/3"
    },
    "+---++++++---------+": {
      "0": "1/6",
      "3": "1/3",
      "13": "1/3",
      "19": "1/6"
    },
    "+---+++++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "+---++++-": {
      "6": "1/2",
      "8": "1/2"
    },
    "+---+++-": {
      "6": "1/2",
      "7": "1/2"
    },
    "+---++-++++++++++": {
      "0": "2/17",
      "5": "6/17",
      "6": "9/34",
      "8": "1/34",
      "12": "1/17",
      "16": "3/17"
    },
    "+---++-+++++++++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++++++++-+-+": {
      "0": "1/6",
      "4": "1/3",
      "12": "1/4",
      "14": "1/12",
      "19": "1/6"
    },
    "+---++-+++++++++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++++++++---+": {
      "0": "1/6",
      "4": "1/3",
      "12": "1/4",
      "14": "1/12",
      "19": "1/6"
    },
    "+---++-++++++++-": {
      "5": "3/8",
      "6": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+---++-+++++++-": {
      "12": "1/2",
      "14": "1/2"
    },
    "+---++-++++++-": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---++-+++++-++++": {
      "0": "2/15",
      "5": "1/3",
      "6": "7/30",
      "8": "1/30",
      "10": "1/15",
      "16": "1/5"
    },
    "+---++-+++++-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++++-+++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++++-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---++-+++++-++-": {
      "5": "3/8",
      "6": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+---++-+++++-+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "+---++-+++++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---++-+++++-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---++-+++++-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---++-+++++-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+---++-+++++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---++-++++-": {
      "10": "1/2",
      "11": "1/2"
    },
    "+---++-+++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "+---++-+++-+-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++-+-++++-": {
      "5": "3/8",
      "6": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "+---++-+++-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++-+-+++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+++-+-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---++-+++-+-++-": {
      "5": "3/8",
      "6": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+---++-+++-+-+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "+---++-+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---++-+++-+-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---++-+++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---++-+++-+-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+---++-+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---++-+++--+": {
      "10": "1/2",
      "12": "1/2"
    },
    "+---++-+++---++": {
      "4": "1/4",
      "6": "1/4",
      "11": "1/4",
      "14": "1/4"
    },
    "+---++-+++---+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "+---++-+++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++-+++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++-+++---+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---++-+++---+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+---++-+++----": {
      "2": "1/4",
      "6": "1/4",
      "11": "3/8",
      "13": "1/8"
    },
    "+---++-++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "+---++-+-++++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---++-+-+++-++": {
      "0": "1/7",
      "4": "2/7",
      "8": "1/7",
      "10": "2/7",
      "14": "1/7"
    },
    "+---++-+-+++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---++-+-+++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---++-+-+++-+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "+---++-+-+++-+-+--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "+---++-+-+++-+--": {
      "0": "1/5",
      "3": "3/10",
      "8": "1/10",
      "10": "1/10",
      "14": "1/15",
      "15": "7/30"
    },
    "+---++-+-+++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---++-+-++-": {
      "8": "3/10",
      "9": "3/10",
      "10": "1/5",
      "11": "1/5"
    },
    "+---++-+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---++-+-+-+-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+-+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "+---++-+-+-+-++++-": {
      "1": "1/11",
      "5": "3/11",
      "8": "9/22",
      "9": "1/22",
      "17": "2/11"
    },
    "+---++-+-+-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "+---++-+-+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "+---++-+-+-+-+++--": {
      "1": "1/11",
      "5": "3/11",
      "8": "9/22",
      "9": "1/22",
      "17": "2/11"
    },
    "+---++-+-+-+-++-": {
      "0": "3/10",
      "1": "3/10",
      "5": "3/20",
      "8": "3/20",
      "14": "1/20",
      "15": "1/20"
    },
    "+---++-+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---++-+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---++-+-+-+-+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "+---++-+-+-+-+-+--": {
      "1": "1/11",
      "5": "3/11",
      "8": "9/22",
      "9": "1/22",
      "17": "2/11"
    },
    "+---++-+-+-+-+--": {
      "3": "1/4",
      "6": "1/4",
      "14": "1/6",
      "15": "1/3"
    },
    "+---++-+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---++-+-+--+": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---++-+-+---++": {
      "1": "1/4",
      "8": "1/4",
      "11": "1/4",
      "14": "1/4"
    },
    "+---++-+-+---+-++": {
      "8": "1/3",
      "11": "1/3",
      "16": "1/3"
    },
    "+---++-+-+---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++-+-+---+-+-+--": {
      "3": "1/12",
      "6": "1/4",
      "8": "1/6",
      "14": "1/6",
      "19": "1/3"
    },
    "+---++-+-+---+-+--": {
      "1": "2/13",
      "8": "9/26",
      "9": "5/26",
      "11": "3/13",
      "17": "1/13"
    },
    "+---++-+-+---+--": {
      "0": "1/8",
      "3": "5/16",
      "6": "1/8",
      "8": "1/16",
      "11": "1/8",
      "15": "1/4"
    },
    "+---++-+-+----": {
      "2": "1/4",
      "6": "1/4",
      "11": "3/8",
      "13": "1/8"
    },
    "+---++-+--+++": {
      "5": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "+---++-+--++-++": {
      "0": "1/11",
      "5": "3/22",
      "7": "3/22",
      "9": "2/11",
      "12": "3/22",
      "14": "7/22"
    },
    "+---++-+--++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---++-+--++-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+---++-+--++-+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "+---++-+--++-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+---++-+--++-+--": {
      "8": "1/2",
      "15": "1/2"
    },
    "+---++-+--++--": {
      "9": "1/2",
      "13": "1/2"
    },
    "+---++-+--+-": {
      "10": "1/2",
      "11": "1/2"
    },
    "+---++-+---++": {
      "4": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "+---++-+---+-++": {
      "0": "1/11",
      "5": "3/22",
      "7": "3/22",
      "9": "2/11",
      "12": "3/22",
      "14": "7/22"
    },
    "+---++-+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---++-+---+-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+---++-+---+-+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "+---++-+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+---++-+---+-+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "+---++-+---+--": {
      "1": "1/4",
      "8": "1/4",
      "13": "1/2"
    },
    "+---++-+----+": {
      "4": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "+---++-+-----++": {
      "11": "1/3",
      "12": "1/6",
      "14": "1/2"
    },
    "+---++-+-----+-++": {
      "11": "1/3",
      "16": "2/3"
    },
    "+---++-+-----+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "+---++-+-----+-+-+--": {
      "0": "1/8",
      "9": "1/4",
      "15": "1/4",
      "19": "3/8"
    },
    "+---++-+-----+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+---++-+-----+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "+---++-+------": {
      "1": "1/4",
      "9": "1/4",
      "13": "1/2"
    },
    "+---++--": {
      "5": "1/2",
      "7": "1/2"
    },
    "+---+-+": {
      "5": "1/2",
      "6": "1/2"
    },
    "+---+--++++++++++": {
      "0": "1/4",
      "4": "1/4",
      "12": "1/4",
      "16": "1/4"
    },
    "+---+--+++++++++-++": {
      "0": "1/6",
      "4": "1/3",
      "10": "5/18",
      "11": "1/18",
      "18": "1/6"
    },
    "+---+--+++++++++-+-+": {
      "0": "1/8",
      "4": "3/8",
      "5": "1/8",
      "12": "1/4",
      "19": "1/8"
    },
    "+---+--+++++++++--+": {
      "0": "1/6",
      "4": "1/3",
      "10": "5/18",
      "11": "1/18",
      "18": "1/6"
    },
    "+---+--+++++++++---+": {
      "0": "1/8",
      "4": "3/8",
      "5": "1/8",
      "12": "1/4",
      "19": "1/8"
    },
    "+---+--++++++++-": {
      "4": "1/3",
      "5": "1/3",
      "12": "1/6",
      "15": "1/6"
    },
    "+---+--+++++++-": {
      "4": "1/3",
      "5": "1/3",
      "12": "1/6",
      "14": "1/6"
    },
    "+---+--++++++-": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---+--+++++-++++": {
      "0": "1/4",
      "4": "1/4",
      "10": "1/4",
      "16": "1/4"
    },
    "+---+--+++++-+++-++": {
      "0": "1/10",
      "4": "3/10",
      "7": "1/10",
      "10": "1/5",
      "18": "3/10"
    },
    "+---+--+++++-+++--+": {
      "0": "1/10",
      "4": "3/10",
      "7": "1/10",
      "10": "1/5",
      "18": "3/10"
    },
    "+---+--+++++-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---+--+++++-++-": {
      "10": "3/8",
      "12": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+---+--+++++-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "+---+--+++++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---+--+++++-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---+--+++++-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---+--+++++-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+---+--+++++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---+--++++-": {
      "10": "1/2",
      "11": "1/2"
    },
    "+---+--+++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "+---+--+++-+-++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "+---+--+++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "+---+--+++-+-+++-++": {
      "1": "1/6",
      "4": "1/6",
      "16": "1/3",
      "18": "1/3"
    },
    "+---+--+++-+-+++--+": {
      "1": "1/6",
      "4": "1/6",
      "17": "1/3",
      "18": "1/3"
    },
    "+---+--+++-+-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---+--+++-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "+---+--+++-+-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "+---+--+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---+--+++-+-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---+--+++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+---+--+++-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+---+--+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---+--+++--": {
      "2": "1/4",
      "5": "1/4",
      "11": "1/2"
    },
    "+---+--++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "+---+--+-++++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---+--+-+++-++": {
      "0": "1/6",
      "4": "1/3",
      "5": "1/12",
      "8": "1/12",
      "10": "1/4",
      "14": "1/12"
    },
    "+---+--+-+++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---+--+-+++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---+--+-+++-+-+-+--": {
      "3": "1/8",
      "5": "1/4",
      "8": "1/8",
      "14": "1/4",
      "19": "1/4"
    },
    "+---+--+-+++-+-+--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "+---+--+-+++-+--": {
      "0": "2/5",
      "5": "1/10",
      "8": "1/5",
      "10": "1/5",
      "15": "1/10"
    },
    "+---+--+-+++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---+--+-++-": {
      "8": "3/10",
      "9": "3/10",
      "10": "1/5",
      "11": "1/5"
    },
    "+---+--+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---+--+-+-+-++++++-": {
      "6": "1/4",
      "8": "1/4",
      "19": "1/2"
    },
    "+---+--+-+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "+---+--+-+-+-++++-": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+---+--+-+-+-+++-++": {
      "1": "1/6",
      "4": "1/6",
      "16": "1/3",
      "18": "1/3"
    },
    "+---+--+-+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "+---+--+-+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+---+--+-+-+-++-": {
      "7": "3/8",
      "8": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+---+--+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---+--+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+---+--+-+-+-+-+-+--": {
      "3": "1/8",
      "5": "1/4",
      "8": "1/8",
      "14": "1/4",
      "19": "1/4"
    },
    "+---+--+-+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+---+--+-+-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+---+--+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+---+--+-+--": {
      "1": "1/7",
      "5": "1/7",
      "8": "3/14",
      "9": "3/14",
      "11": "2/7"
    },
    "+---+--+--+++": {
      "9": "1/2",
      "12": "1/2"
    },
    "+---+--+--++-++": {
      "0": "2/19",
      "4": "3/19",
      "7": "3/19",
      "9": "4/19",
      "12": "3/38",
      "14": "11/38"
    },
    "+---+--+--++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---+--+--++-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "+---+--+--++-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "+---+--+--++-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+---+--+--++-+--": {
      "10": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "+---+--+--++--": {
      "6": "1/2",
      "13": "1/2"
    },
    "+---+--+--+-": {
      "1": "1/4",
      "5": "1/4",
      "11": "1/2"
    },
    "+---+--+---++": {
      "4": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "+---+--+---+-++": {
      "0": "2/19",
      "4": "3/19",
      "7": "3/19",
      "9": "4/19",
      "12": "3/38",
      "14": "11/38"
    },
    "+---+--+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---+--+---+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "+---+--+---+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "+---+--+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+---+--+---+-+--": {
      "6": "1/2",
      "15": "1/2"
    },
    "+---+--+---+--": {
      "8": "1/2",
      "13": "1/2"
    },
    "+---+--+----": {
      "1": "1/4",
      "5": "1/4",
      "11": "1/2"
    },
    "+---+---+": {
      "7": "1/2",
      "8": "1/2"
    },
    "+---+----++": {
      "4": "1/5",
      "7": "1/5",
      "8": "1/10",
      "9": "1/10",
      "10": "2/5"
    },
    "+---+----+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---+----+-+-++++++-": {
      "5": "1/4",
      "7": "1/4",
      "19": "1/2"
    },
    "+---+----+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "+---+----+-+-++++-": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "+---+----+-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+---+----+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "+---+----+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+---+----+-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "+---+----+-+-+-++": {
      "0": "1/4",
      "1": "1/4",
      "14": "1/4",
      "16": "1/4"
    },
    "+---+----+-+-+-+-++": {
      "14": "1/2",
      "18": "1/2"
    },
    "+---+----+-+-+-+-+--": {
      "3": "3/28",
      "6": "1/4",
      "7": "1/7",
      "14": "3/14",
      "19": "2/7"
    },
    "+---+----+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+---+----+-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+---+----+-+--": {
      "7": "1/2",
      "13": "1/2"
    },
    "+---+----+--": {
      "2": "1/6",
      "5": "1/6",
      "8": "1/6",
      "9": "1/6",
      "11": "1/3"
    },
    "+---+-----+": {
      "7": "1/2",
      "10": "1/2"
    },
    "+---+------++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "+---+------+-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "+---+------+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+---+------+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "+---+------+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "+---+------+-+-+--": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "+---+------+-+--": {
      "9": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "+---+------+--": {
      "6": "1/2",
      "13": "1/2"
    },
    "+---+-------": {
      "7": "1/2",
      "11": "1/2"
    },
    "+----+": {
      "4": "1/2",
      "5": "1/2"
    },
    "+-----+": {
      "5": "1/2",
      "6": "1/2"
    },
    "+------++++++++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "+------++++++++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "+------+++++++++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+------+++++++++--+": {
      "16": "1/2",
      "18": "1/2"
    },
    "+------+++++++++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+------++++++++-": {
      "4": "1/2",
      "15": "1/2"
    },
    "+------+++++++-": {
      "12": "1/2",
      "14": "1/2"
    },
    "+------++++++-": {
      "5": "1/2",
      "13": "1/2"
    },
    "+------+++++-++++++-": {
      "10": "3/8",
      "12": "3/8",
      "18": "1/8",
      "19": "1/8"
    },
    "+------+++++-++++-": {
      "10": "3/8",
      "12": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "+------+++++-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+------+++++-+++--+": {
      "10": "3/8",
      "12": "3/8",
      "17": "1/8",
      "18": "1/8"
    },
    "+------+++++-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+------+++++-++-": {
      "10": "3/8",
      "12": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+------+++++-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "+------+++++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+------+++++-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+------+++++-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+------+++++-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+------+++++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+------++++-": {
      "5": "1/2",
      "11": "1/2"
    },
    "+------+++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "+------+++-+-++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "+------+++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "+------+++-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+------+++-+-+++--+": {
      "17": "1/2",
      "18": "1/2"
    },
    "+------+++-+-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+------+++-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "+------+++-+-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "+------+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+------+++-+-+-+--+": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+------+++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "+------+++-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+------+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+------+++--": {
      "2": "1/4",
      "5": "1/4",
      "11": "1/2"
    },
    "+------++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "+------+-++++": {
      "8": "1/2",
      "12": "1/2"
    },
    "+------+-+++-++++++-": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "19": "3/8"
    },
    "+------+-+++-+++++--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "+------+-+++-++++-": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "+------+-+++-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+------+-+++-+++-+--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "+------+-+++-+++--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "+------+-+++-++-": {
      "0": "3/7",
      "8": "3/14",
      "10": "3/14",
      "14": "1/14",
      "15": "1/14"
    },
    "+------+-+++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+------+-+++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+------+-+++-+-+-+--": {
      "3": "1/8",
      "4": "1/4",
      "8": "1/8",
      "14": "1/4",
      "19": "1/4"
    },
    "+------+-+++-+-+--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "+------+-+++-+--": {
      "0": "2/5",
      "5": "1/10",
      "8": "1/5",
      "10": "1/5",
      "15": "1/10"
    },
    "+------+-+++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+------+-++-": {
      "8": "3/10",
      "9": "3/10",
      "10": "1/5",
      "11": "1/5"
    },
    "+------+-+-++": {
      "8": "1/2",
      "12": "1/2"
    },
    "+------+-+-+-++++++-": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "19": "3/8"
    },
    "+------+-+-+-+++++--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "+------+-+-+-++++-": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+------+-+-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+------+-+-+-+++-+--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "+------+-+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+------+-+-+-++-": {
      "7": "3/8",
      "8": "3/8",
      "14": "1/8",
      "15": "1/8"
    },
    "+------+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+------+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "+------+-+-+-+-+-+--": {
      "3": "1/8",
      "4": "1/4",
      "8": "1/8",
      "14": "1/4",
      "19": "1/4"
    },
    "+------+-+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+------+-+-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+------+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+------+-+--": {
      "4": "1/4",
      "8": "1/4",
      "9": "1/4",
      "11": "1/4"
    },
    "+------+--+++": {
      "9": "1/2",
      "12": "1/2"
    },
    "+------+--++-++": {
      "0": "1/2",
      "9": "1/4",
      "14": "1/4"
    },
    "+------+--++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+------+--++-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "+------+--++-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "+------+--++-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+------+--++-+--": {
      "4": "1/2",
      "15": "1/2"
    },
    "+------+--++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+------+--+-": {
      "10": "1/2",
      "11": "1/2"
    },
    "+------+---++": {
      "10": "1/2",
      "12": "1/2"
    },
    "+------+---+-++": {
      "7": "1/4",
      "9": "1/4",
      "10": "1/4",
      "14": "1/4"
    },
    "+------+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+------+---+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "+------+---+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "+------+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "+------+---+-+--": {
      "9": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "+------+---+--": {
      "5": "1/2",
      "13": "1/2"
    },
    "+------+----": {
      "1": "1/4",
      "4": "1/4",
      "11": "1/2"
    },
    "+-------+": {
      "7": "1/2",
      "8": "1/2"
    },
    "+--------++": {
      "7": "1/2",
      "10": "1/2"
    },
    "+--------+-++": {
      "8": "1/2",
      "12": "1/2"
    },
    "+--------+-+-++++++-": {
      "0": "1/20",
      "4": "3/20",
      "7": "1/4",
      "11": "1/10",
      "19": "9/20"
    },
    "+--------+-+-+++++--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "+--------+-+-++++-": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "+--------+-+-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "+--------+-+-+++-+--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "+--------+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+--------+-+-++-": {
      "4": "1/2",
      "15": "1/2"
    },
    "+--------+-+-+-++": {
      "1": "1/16",
      "4": "3/16",
      "9": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "+--------+-+-+-+-++": {
      "14": "1/2",
      "18": "1/2"
    },
    "+--------+-+-+-+-+--": {
      "3": "9/70",
      "4": "1/5",
      "7": "6/35",
      "9": "1/10",
      "14": "9/35",
      "19": "1/7"
    },
    "+--------+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "+--------+-+-+--": {
      "5": "1/2",
      "14": "1/3",
      "15": "1/6"
    },
    "+--------+-+--": {
      "5": "1/2",
      "13": "1/2"
    },
    "+--------+--": {
      "3": "1/6",
      "7": "1/3",
      "9": "1/6",
      "11": "1/3"
    },
    "+---------+": {
      "7": "1/2",
      "10": "1/2"
    },
    "+----------++": {
      "10": "1/2",
      "12": "1/2"
    },
    "+----------+-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "+----------+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "+----------+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "+----------+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "+----------+-+-+--": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "+----------+-+--": {
      "4": "1/2",
      "15": "1/2"
    },
    "+----------+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "+-----------": {
      "7": "1/2",
      "11": "1/2"
    },
    "-+": {
      "0": "1/2",
      "1": "1/2"
    },
    "--+": {
      "0": "1/2",
      "2": "1/2"
    },
    "---+": {
      "0": "1/2",
      "3": "1/2"
    },
    "----+++++++++++++++": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/2"
    },
    "----++++++++++++++-+": {
      "6": "1/3",
      "12": "1/3",
      "19": "1/3"
    },
    "----+++++++++++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "----++++++++++++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++++++++++++-+-+": {
      "6": "1/3",
      "12": "1/3",
      "19": "1/3"
    },
    "----++++++++++++--+": {
      "17": "1/2",
      "18": "1/2"
    },
    "----++++++++++++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----+++++++++++-": {
      "12": "1/2",
      "15": "1/2"
    },
    "----++++++++++-": {
      "12": "1/2",
      "14": "1/2"
    },
    "----+++++++++-": {
      "10": "1/2",
      "13": "1/2"
    },
    "----++++++++-++++++": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/2"
    },
    "----++++++++-+++++-+": {
      "6": "1/4",
      "10": "1/4",
      "16": "1/4",
      "19": "1/4"
    },
    "----++++++++-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "----++++++++-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++++++++-+++--+": {
      "17": "1/2",
      "18": "1/2"
    },
    "----++++++++-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++++-++-": {
      "10": "1/2",
      "15": "1/2"
    },
    "----++++++++-+-++": {
      "10": "1/4",
      "14": "1/4",
      "16": "1/2"
    },
    "----++++++++-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "----++++++++-+-+--+": {
      "6": "1/2",
      "18": "1/2"
    },
    "----++++++++-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++++-+--": {
      "10": "1/2",
      "15": "1/2"
    },
    "----++++++++--": {
      "10": "1/2",
      "13": "1/2"
    },
    "----+++++++-": {
      "10": "1/2",
      "11": "1/2"
    },
    "----++++++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "----++++++-+-++++++": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/2"
    },
    "----++++++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "----++++++-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++++++-+-+++--+": {
      "17": "1/2",
      "18": "1/2"
    },
    "----++++++-+-+++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "----++++++-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----++++++-+-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "----++++++-+-+-+--+": {
      "6": "1/2",
      "18": "1/2"
    },
    "----++++++-+-+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++-+-+--+": {
      "15": "1/2",
      "16": "1/2"
    },
    "----++++++-+-+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "----++++++-+-+----+": {
      "14": "1/2",
      "18": "1/2"
    },
    "----++++++-+-+-----+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----++++++--+": {
      "10": "1/2",
      "12": "1/2"
    },
    "----++++++---++": {
      "11": "1/2",
      "13": "1/6",
      "14": "1/3"
    },
    "----++++++---+-++": {
      "11": "1/3",
      "16": "2/3"
    },
    "----++++++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "----++++++---+-+--+": {
      "11": "1/3",
      "18": "2/3"
    },
    "----++++++---+-+---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++---+--+": {
      "10": "1/6",
      "11": "1/3",
      "16": "1/2"
    },
    "----++++++---+---+": {
      "15": "1/2",
      "17": "1/2"
    },
    "----++++++---+----+": {
      "11": "1/3",
      "18": "2/3"
    },
    "----++++++---+-----+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----++++++----+": {
      "11": "1/3",
      "12": "1/6",
      "14": "1/2"
    },
    "----++++++-----+": {
      "13": "1/2",
      "15": "1/2"
    },
    "----++++++------+": {
      "13": "1/3",
      "16": "2/3"
    },
    "----++++++-------+": {
      "15": "1/2",
      "17": "1/2"
    },
    "----++++++--------+": {
      "13": "1/3",
      "18": "2/3"
    },
    "----++++++---------+": {
      "17": "1/2",
      "19": "1/2"
    },
    "----+++++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "----++++-": {
      "6": "1/2",
      "8": "1/2"
    },
    "----+++-": {
      "5": "1/2",
      "7": "1/2"
    },
    "----++-++++++++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++++++++++-+": {
      "5": "1/4",
      "12": "1/4",
      "16": "1/4",
      "19": "1/4"
    },
    "----++-++++++++++-": {
      "5": "3/8",
      "6": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "----++-+++++++++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++++++++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++++++++---+": {
      "4": "1/3",
      "6": "1/6",
      "12": "1/6",
      "17": "1/6",
      "19": "1/6"
    },
    "----++-++++++++-": {
      "0": "1/7",
      "4": "1/7",
      "6": "5/14",
      "7": "1/14",
      "15": "2/7"
    },
    "----++-+++++++-": {
      "12": "1/2",
      "14": "1/2"
    },
    "----++-++++++-": {
      "5": "1/4",
      "6": "1/2",
      "13": "1/4"
    },
    "----++-+++++-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++++-++++-": {
      "5": "3/8",
      "6": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "----++-+++++-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++++-+++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++++-+++---+": {
      "0": "3/20",
      "3": "3/40",
      "12": "3/40",
      "17": "3/8",
      "18": "1/20",
      "19": "11/40"
    },
    "----++-+++++-++-": {
      "0": "1/5",
      "6": "3/10",
      "7": "1/10",
      "12": "1/10",
      "15": "3/10"
    },
    "----++-+++++-+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "----++-+++++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----++-+++++-+-+--": {
      "0": "1/4",
      "6": "1/4",
      "12": "1/8",
      "14": "1/8",
      "17": "1/4"
    },
    "----++-+++++-+--": {
      "6": "1/2",
      "14": "1/6",
      "15": "1/3"
    },
    "----++-+++++--": {
      "5": "1/4",
      "6": "1/2",
      "13": "1/4"
    },
    "----++-++++-": {
      "10": "1/2",
      "11": "1/2"
    },
    "----++-+++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "----++-+++-+-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++-+-++++-": {
      "5": "3/8",
      "6": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "----++-+++-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++-+-+++--+": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+++-+-+++---+": {
      "0": "3/20",
      "3": "3/40",
      "12": "3/40",
      "17": "3/8",
      "18": "1/20",
      "19": "11/40"
    },
    "----++-+++-+-++-": {
      "0": "1/5",
      "6": "3/10",
      "7": "1/10",
      "12": "1/10",
      "15": "3/10"
    },
    "----++-+++-+-+-++": {
      "6": "1/6",
      "8": "1/6",
      "14": "1/3",
      "16": "1/3"
    },
    "----++-+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----++-+++-+-+-+--": {
      "0": "1/5",
      "5": "1/10",
      "6": "3/10",
      "10": "1/10",
      "14": "1/10",
      "17": "1/5"
    },
    "----++-+++-+-+--": {
      "6": "1/2",
      "14": "1/6",
      "15": "1/3"
    },
    "----++-+++-+--": {
      "5": "1/4",
      "6": "1/2",
      "13": "1/4"
    },
    "----++-+++--+": {
      "6": "1/4",
      "10": "1/3",
      "11": "1/6",
      "12": "1/4"
    },
    "----++-+++---++": {
      "5": "1/4",
      "6": "1/4",
      "11": "1/4",
      "14": "1/4"
    },
    "----++-+++---+-++": {
      "6": "3/10",
      "8": "1/10",
      "11": "2/5",
      "16": "1/5"
    },
    "----++-+++---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "----++-+++---+-+-+--": {
      "0": "1/6",
      "6": "1/3",
      "10": "1/6",
      "11": "1/6",
      "19": "1/6"
    },
    "----++-+++---+-+--": {
      "0": "1/6",
      "6": "1/3",
      "10": "1/6",
      "11": "1/6",
      "17": "1/6"
    },
    "----++-+++---+--": {
      "6": "1/2",
      "11": "1/4",
      "15": "1/4"
    },
    "----++-+++----": {
      "5": "1/4",
      "6": "1/2",
      "13": "1/4"
    },
    "----++-++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "----++-+-++++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----++-+-+++-++": {
      "5": "1/4",
      "8": "1/4",
      "10": "1/4",
      "14": "1/4"
    },
    "----++-+-+++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----++-+-+++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----++-+-+++-+-+-+--": {
      "0": "1/10",
      "6": "3/10",
      "8": "1/10",
      "14": "1/5",
      "19": "3/10"
    },
    "----++-+-+++-+-+--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "----++-+-+++-+--": {
      "0": "1/3",
      "8": "1/3",
      "14": "1/9",
      "15": "2/9"
    },
    "----++-+-+++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----++-+-++-": {
      "8": "3/10",
      "9": "3/10",
      "10": "1/5",
      "11": "1/5"
    },
    "----++-+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----++-+-+-+-++++++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+-+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----++-+-+-+-++++-": {
      "1": "1/11",
      "5": "3/11",
      "8": "9/22",
      "9": "1/22",
      "17": "2/11"
    },
    "----++-+-+-+-+++-++": {
      "5": "1/4",
      "7": "1/4",
      "18": "1/2"
    },
    "----++-+-+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----++-+-+-+-+++--": {
      "1": "1/11",
      "5": "3/11",
      "8": "9/22",
      "9": "1/22",
      "17": "2/11"
    },
    "----++-+-+-+-++-": {
      "0": "1/3",
      "8": "1/3",
      "15": "1/3"
    },
    "----++-+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----++-+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----++-+-+-+-+-+-+--": {
      "0": "1/10",
      "6": "3/10",
      "8": "1/10",
      "14": "1/5",
      "19": "3/10"
    },
    "----++-+-+-+-+-+--": {
      "1": "1/11",
      "5": "3/11",
      "8": "9/22",
      "9": "1/22",
      "17": "2/11"
    },
    "----++-+-+-+-+--": {
      "0": "1/3",
      "8": "1/3",
      "14": "1/9",
      "15": "2/9"
    },
    "----++-+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----++-+-+--+": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----++-+-+---++": {
      "1": "1/4",
      "8": "1/4",
      "11": "1/4",
      "14": "1/4"
    },
    "----++-+-+---+-++": {
      "8": "1/3",
      "11": "1/3",
      "16": "1/3"
    },
    "----++-+-+---+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "----++-+-+---+-+-+--": {
      "0": "1/10",
      "6": "3/10",
      "8": "1/10",
      "14": "1/5",
      "19": "3/10"
    },
    "----++-+-+---+-+--": {
      "1": "2/13",
      "8": "9/26",
      "9": "5/26",
      "11": "3/13",
      "17": "1/13"
    },
    "----++-+-+---+--": {
      "0": "4/11",
      "8": "4/11",
      "11": "1/11",
      "15": "2/11"
    },
    "----++-+-+----": {
      "2": "1/4",
      "6": "1/4",
      "11": "3/8",
      "13": "1/8"
    },
    "----++-+--+++": {
      "5": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "----++-+--++-++": {
      "5": "1/8",
      "7": "1/8",
      "9": "1/4",
      "12": "1/8",
      "14": "3/8"
    },
    "----++-+--++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----++-+--++-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "----++-+--++-+-+-+--": {
      "6": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "----++-+--++-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "----++-+--++-+--": {
      "8": "1/2",
      "15": "1/2"
    },
    "----++-+--++--": {
      "9": "1/2",
      "13": "1/2"
    },
    "----++-+--+-": {
      "10": "1/2",
      "11": "1/2"
    },
    "----++-+---++": {
      "4": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "----++-+---+-++": {
      "5": "1/8",
      "7": "1/8",
      "9": "1/4",
      "12": "1/8",
      "14": "3/8"
    },
    "----++-+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----++-+---+-+-+-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "----++-+---+-+-+-+--": {
      "6": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "----++-+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "----++-+---+-+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "----++-+---+--": {
      "1": "1/4",
      "8": "1/4",
      "13": "1/2"
    },
    "----++-+----+": {
      "4": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "----++-+-----++": {
      "11": "1/3",
      "12": "1/6",
      "14": "1/2"
    },
    "----++-+-----+-++": {
      "11": "1/3",
      "16": "2/3"
    },
    "----++-+-----+-+-++": {
      "11": "1/3",
      "18": "2/3"
    },
    "----++-+-----+-+-+--": {
      "6": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "----++-+-----+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "----++-+-----+--": {
      "9": "1/2",
      "15": "1/2"
    },
    "----++-+------": {
      "0": "1/4",
      "9": "1/4",
      "13": "1/2"
    },
    "----++--": {
      "5": "1/2",
      "7": "1/2"
    },
    "----+-+": {
      "5": "1/2",
      "6": "1/2"
    },
    "----+--++++++++++++": {
      "4": "1/3",
      "10": "1/3",
      "18": "1/3"
    },
    "----+--++++++++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "----+--+++++++++-++": {
      "4": "1/3",
      "6": "1/12",
      "10": "1/6",
      "16": "1/6",
      "18": "1/4"
    },
    "----+--+++++++++--+": {
      "4": "1/3",
      "6": "1/6",
      "10": "1/6",
      "16": "1/9",
      "17": "1/18",
      "18": "1/6"
    },
    "----+--+++++++++---+": {
      "4": "1/3",
      "5": "1/6",
      "12": "1/6",
      "17": "1/6",
      "19": "1/6"
    },
    "----+--++++++++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "----+--+++++++-": {
      "4": "1/3",
      "5": "1/3",
      "12": "1/6",
      "14": "1/6"
    },
    "----+--++++++-": {
      "11": "1/2",
      "13": "1/2"
    },
    "----+--+++++-++++++": {
      "4": "1/3",
      "10": "1/3",
      "18": "1/3"
    },
    "----+--+++++-++++-": {
      "10": "3/8",
      "12": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "----+--+++++-+++-++": {
      "4": "1/4",
      "7": "1/8",
      "10": "1/8",
      "16": "1/8",
      "18": "3/8"
    },
    "----+--+++++-+++--+": {
      "4": "1/4",
      "7": "1/8",
      "10": "1/8",
      "17": "1/8",
      "18": "3/8"
    },
    "----+--+++++-+++---+": {
      "0": "3/20",
      "3": "3/40",
      "12": "3/40",
      "17": "3/8",
      "18": "1/20",
      "19": "11/40"
    },
    "----+--+++++-++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "----+--+++++-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "----+--+++++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----+--+++++-+-+-+--": {
      "0": "1/6",
      "5": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "----+--+++++-+-+--": {
      "0": "1/6",
      "5": "1/6",
      "10": "1/6",
      "12": "1/4",
      "14": "1/12",
      "17": "1/6"
    },
    "----+--+++++-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "----+--+++++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----+--++++-": {
      "0": "1/5",
      "5": "1/5",
      "6": "1/10",
      "9": "1/10",
      "11": "2/5"
    },
    "----+--+++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "----+--+++-+-++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "----+--+++-+-++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "----+--+++-+-+++-++": {
      "0": "1/8",
      "4": "1/8",
      "7": "1/8",
      "16": "1/4",
      "18": "3/8"
    },
    "----+--+++-+-+++--+": {
      "0": "1/8",
      "4": "1/8",
      "7": "1/8",
      "17": "1/4",
      "18": "3/8"
    },
    "----+--+++-+-+++---+": {
      "0": "3/20",
      "3": "3/40",
      "12": "3/40",
      "17": "3/8",
      "18": "1/20",
      "19": "11/40"
    },
    "----+--+++-+-++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "----+--+++-+-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "----+--+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----+--+++-+-+-+-+--": {
      "0": "1/6",
      "5": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "----+--+++-+-+-+--": {
      "0": "5/23",
      "5": "13/46",
      "8": "3/46",
      "10": "5/46",
      "14": "11/46",
      "17": "2/23"
    },
    "----+--+++-+-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "----+--+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----+--+++--": {
      "0": "1/5",
      "5": "1/5",
      "6": "1/10",
      "9": "1/10",
      "11": "2/5"
    },
    "----+--++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "----+--+-++++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----+--+-+++-++++": {
      "4": "1/5",
      "8": "1/5",
      "10": "2/5",
      "16": "1/5"
    },
    "----+--+-+++-+++-++": {
      "4": "1/4",
      "7": "1/8",
      "10": "1/8",
      "16": "1/8",
      "18": "3/8"
    },
    "----+--+-+++-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----+--+-+++-+++--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "----+--+-+++-++-": {
      "0": "1/3",
      "5": "1/9",
      "8": "2/9",
      "10": "2/9",
      "15": "1/9"
    },
    "----+--+-+++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----+--+-+++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----+--+-+++-+-+-+--": {
      "0": "1/6",
      "5": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "----+--+-+++-+-+--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "----+--+-+++-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "----+--+-+++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----+--+-++-": {
      "8": "3/10",
      "9": "3/10",
      "10": "1/5",
      "11": "1/5"
    },
    "----+--+-+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----+--+-+-+-++++++-": {
      "6": "1/4",
      "8": "1/4",
      "19": "1/2"
    },
    "----+--+-+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----+--+-+-+-++++-": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "----+--+-+-+-+++-++": {
      "0": "1/8",
      "4": "1/8",
      "7": "1/8",
      "16": "1/4",
      "18": "3/8"
    },
    "----+--+-+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----+--+-+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "----+--+-+-+-++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "----+--+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----+--+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "----+--+-+-+-+-+-+--": {
      "0": "1/6",
      "5": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "----+--+-+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "----+--+-+-+-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "----+--+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "----+--+-+--": {
      "1": "1/7",
      "5": "1/7",
      "8": "3/14",
      "9": "3/14",
      "11": "2/7"
    },
    "----+--+--+++": {
      "9": "1/2",
      "12": "1/2"
    },
    "----+--+--++-++": {
      "4": "1/7",
      "7": "1/7",
      "9": "2/7",
      "12": "1/14",
      "14": "5/14"
    },
    "----+--+--++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----+--+--++-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "----+--+--++-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "----+--+--++-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "----+--+--++-+--": {
      "10": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "----+--+--++--": {
      "6": "1/2",
      "13": "1/2"
    },
    "----+--+--+-": {
      "5": "1/2",
      "11": "1/2"
    },
    "----+--+---++": {
      "4": "1/4",
      "9": "1/4",
      "12": "1/2"
    },
    "----+--+---+-++": {
      "7": "1/4",
      "9": "1/4",
      "10": "1/4",
      "14": "1/4"
    },
    "----+--+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----+--+---+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "----+--+---+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "----+--+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "----+--+---+-+--": {
      "6": "1/2",
      "15": "1/2"
    },
    "----+--+---+--": {
      "8": "1/2",
      "13": "1/2"
    },
    "----+--+----": {
      "5": "1/2",
      "11": "1/2"
    },
    "----+---+": {
      "7": "1/2",
      "8": "1/2"
    },
    "----+----++": {
      "4": "1/5",
      "7": "1/5",
      "8": "1/10",
      "9": "1/10",
      "10": "2/5"
    },
    "----+----+-++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----+----+-+-++++++-": {
      "5": "1/4",
      "7": "1/4",
      "19": "1/2"
    },
    "----+----+-+-+++++--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----+----+-+-++++-": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "----+----+-+-+++-++": {
      "0": "3/16",
      "4": "1/16",
      "9": "1/16",
      "16": "3/8",
      "18": "5/16"
    },
    "----+----+-+-+++-+--": {
      "6": "1/4",
      "8": "1/4",
      "18": "1/6",
      "19": "1/3"
    },
    "----+----+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "----+----+-+-++-": {
      "14": "1/2",
      "15": "1/2"
    },
    "----+----+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----+----+-+-+-+-++": {
      "14": "1/2",
      "18": "1/2"
    },
    "----+----+-+-+-+-+--": {
      "3": "3/28",
      "6": "1/4",
      "7": "1/7",
      "14": "3/14",
      "19": "2/7"
    },
    "----+----+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "----+----+-+-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "----+----+-+--": {
      "7": "1/2",
      "13": "1/2"
    },
    "----+----+--": {
      "2": "1/6",
      "5": "1/6",
      "8": "1/6",
      "9": "1/6",
      "11": "1/3"
    },
    "----+-----+": {
      "4": "1/4",
      "7": "1/4",
      "10": "1/2"
    },
    "----+------++": {
      "4": "1/4",
      "8": "1/4",
      "12": "1/2"
    },
    "----+------+-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "----+------+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "----+------+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "----+------+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "----+------+-+-+--": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "----+------+-+--": {
      "9": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "----+------+--": {
      "6": "1/2",
      "13": "1/2"
    },
    "----+-------": {
      "7": "1/2",
      "11": "1/2"
    },
    "-----+": {
      "4": "1/2",
      "5": "1/2"
    },
    "------+": {
      "5": "1/2",
      "6": "1/2"
    },
    "-------++++++++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "-------++++++++++-": {
      "16": "1/2",
      "17": "1/2"
    },
    "-------+++++++++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "-------+++++++++--+": {
      "16": "1/2",
      "18": "1/2"
    },
    "-------+++++++++---+": {
      "17": "1/2",
      "19": "1/2"
    },
    "-------++++++++-": {
      "4": "1/2",
      "15": "1/2"
    },
    "-------+++++++-": {
      "12": "1/2",
      "14": "1/2"
    },
    "-------++++++-": {
      "5": "1/2",
      "13": "1/2"
    },
    "-------+++++-++++++-": {
      "10": "3/8",
      "12": "3/8",
      "18": "1/8",
      "19": "1/8"
    },
    "-------+++++-++++-": {
      "10": "3/8",
      "12": "3/8",
      "16": "1/8",
      "17": "1/8"
    },
    "-------+++++-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "-------+++++-+++--": {
      "0": "1/4",
      "4": "1/4",
      "12": "1/4",
      "16": "1/12",
      "17": "1/6"
    },
    "-------+++++-++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "-------+++++-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "-------+++++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "-------+++++-+-+-+--": {
      "0": "1/6",
      "4": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "-------+++++-+-+--": {
      "0": "1/6",
      "5": "1/6",
      "10": "1/6",
      "12": "1/4",
      "14": "1/12",
      "17": "1/6"
    },
    "-------+++++-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "-------+++++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "-------++++-": {
      "5": "1/2",
      "11": "1/2"
    },
    "-------+++-++": {
      "10": "1/2",
      "12": "1/2"
    },
    "-------+++-+-++++++-": {
      "18": "1/2",
      "19": "1/2"
    },
    "-------+++-+-++++-": {
      "0": "1/4",
      "4": "1/4",
      "10": "1/4",
      "17": "1/4"
    },
    "-------+++-+-+++-++": {
      "0": "1/5",
      "7": "1/10",
      "10": "1/10",
      "16": "3/10",
      "18": "3/10"
    },
    "-------+++-+-+++--": {
      "0": "1/4",
      "4": "1/4",
      "10": "1/4",
      "17": "1/4"
    },
    "-------+++-+-++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "-------+++-+-+-++": {
      "2": "1/16",
      "5": "3/16",
      "8": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "-------+++-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "-------+++-+-+-+-+--": {
      "0": "1/6",
      "4": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "-------+++-+-+-+--": {
      "0": "9/44",
      "4": "13/44",
      "8": "1/11",
      "10": "1/4",
      "14": "3/22",
      "17": "1/44"
    },
    "-------+++-+-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "-------+++-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "-------+++--": {
      "0": "1/5",
      "5": "1/5",
      "6": "1/10",
      "9": "1/10",
      "11": "2/5"
    },
    "-------++-": {
      "8": "1/2",
      "9": "1/2"
    },
    "-------+-++++": {
      "8": "1/2",
      "12": "1/2"
    },
    "-------+-+++-++++++-": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "19": "3/8"
    },
    "-------+-+++-+++++--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "-------+-+++-++++-": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "-------+-+++-+++-++": {
      "16": "1/2",
      "18": "1/2"
    },
    "-------+-+++-+++-+--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "-------+-+++-+++--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "-------+-+++-++-": {
      "0": "1/3",
      "5": "1/9",
      "8": "2/9",
      "10": "2/9",
      "15": "1/9"
    },
    "-------+-+++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "-------+-+++-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "-------+-+++-+-+-+--": {
      "0": "1/6",
      "4": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "-------+-+++-+-+--": {
      "8": "5/12",
      "9": "1/12",
      "10": "1/3",
      "17": "1/6"
    },
    "-------+-+++-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "-------+-+++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "-------+-++-": {
      "8": "3/10",
      "9": "3/10",
      "10": "1/5",
      "11": "1/5"
    },
    "-------+-+-++": {
      "8": "1/2",
      "12": "1/2"
    },
    "-------+-+-+-++++++-": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "19": "3/8"
    },
    "-------+-+-+-+++++--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "-------+-+-+-++++-": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "-------+-+-+-+++-++": {
      "0": "1/5",
      "7": "1/10",
      "10": "1/10",
      "16": "3/10",
      "18": "3/10"
    },
    "-------+-+-+-+++-+--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "-------+-+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "-------+-+-+-++-": {
      "0": "1/3",
      "5": "1/3",
      "15": "1/3"
    },
    "-------+-+-+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "-------+-+-+-+-+-++": {
      "7": "1/4",
      "14": "1/4",
      "18": "1/2"
    },
    "-------+-+-+-+-+-+--": {
      "0": "1/6",
      "4": "1/3",
      "14": "1/3",
      "19": "1/6"
    },
    "-------+-+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "-------+-+-+-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "-------+-+-+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "-------+-+--": {
      "4": "1/4",
      "8": "1/4",
      "9": "1/4",
      "11": "1/4"
    },
    "-------+--+++": {
      "9": "1/2",
      "12": "1/2"
    },
    "-------+--++-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "-------+--++-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "-------+--++-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "-------+--++-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "-------+--++-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "-------+--++-+--": {
      "4": "1/2",
      "15": "1/2"
    },
    "-------+--++--": {
      "11": "1/2",
      "13": "1/2"
    },
    "-------+--+-": {
      "0": "1/4",
      "4": "1/4",
      "11": "1/2"
    },
    "-------+---++": {
      "8": "1/2",
      "12": "1/2"
    },
    "-------+---+-++": {
      "7": "1/4",
      "9": "1/4",
      "10": "1/4",
      "14": "1/4"
    },
    "-------+---+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "-------+---+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "-------+---+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "-------+---+-+-+--": {
      "3": "1/4",
      "8": "1/4",
      "17": "1/2"
    },
    "-------+---+-+--": {
      "9": "1/6",
      "13": "1/3",
      "15": "1/2"
    },
    "-------+---+--": {
      "5": "1/2",
      "13": "1/2"
    },
    "-------+----": {
      "1": "1/4",
      "4": "1/4",
      "11": "1/2"
    },
    "--------+": {
      "7": "1/2",
      "8": "1/2"
    },
    "---------++": {
      "7": "1/2",
      "10": "1/2"
    },
    "---------+-++": {
      "7": "1/2",
      "12": "1/2"
    },
    "---------+-+-++++++-": {
      "5": "1/4",
      "7": "1/4",
      "19": "1/2"
    },
    "---------+-+-+++++--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "---------+-+-++++-": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "---------+-+-+++-++": {
      "0": "1/3",
      "16": "1/3",
      "18": "1/3"
    },
    "---------+-+-+++-+--": {
      "3": "1/16",
      "4": "1/4",
      "8": "3/16",
      "12": "1/8",
      "18": "1/8",
      "19": "1/4"
    },
    "---------+-+-+++--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "---------+-+-++-": {
      "4": "1/2",
      "15": "1/2"
    },
    "---------+-+-+-++": {
      "1": "1/16",
      "4": "3/16",
      "9": "1/8",
      "14": "3/8",
      "16": "1/4"
    },
    "---------+-+-+-+-++": {
      "14": "1/2",
      "18": "1/2"
    },
    "---------+-+-+-+-+--": {
      "3": "9/70",
      "4": "1/5",
      "7": "6/35",
      "9": "1/10",
      "14": "9/35",
      "19": "1/7"
    },
    "---------+-+-+-+--": {
      "1": "1/8",
      "8": "1/4",
      "13": "1/8",
      "17": "1/2"
    },
    "---------+-+-+--": {
      "0": "1/3",
      "5": "1/3",
      "14": "2/9",
      "15": "1/9"
    },
    "---------+-+--": {
      "5": "1/2",
      "13": "1/2"
    },
    "---------+--": {
      "3": "1/6",
      "7": "1/3",
      "9": "1/6",
      "11": "1/3"
    },
    "----------+": {
      "7": "1/2",
      "10": "1/2"
    },
    "-----------++": {
      "10": "1/2",
      "12": "1/2"
    },
    "-----------+-++": {
      "9": "1/2",
      "14": "1/2"
    },
    "-----------+-+-++": {
      "14": "1/2",
      "16": "1/2"
    },
    "-----------+-+-+-++": {
      "9": "1/2",
      "18": "1/2"
    },
    "-----------+-+-+-+--": {
      "5": "1/4",
      "9": "1/4",
      "19": "1/2"
    },
    "-----------+-+-+--": {
      "3": "1/4",
      "7": "1/4",
      "17": "1/2"
    },
    "-----------+-+--": {
      "4": "1/2",
      "15": "1/2"
    },
    "-----------+--": {
      "11": "1/2",
      "13": "1/2"
    },
    "------------": {
      "0": "1/4",
      "7": "1/4",
      "11": "1/2"
    }
  }
}


==> anc/proofs/s3/0.400695372__c2/five_point/n5_field_certificate.json <==
{
  "polynomial": [
    2,
    -2,
    -3,
    -4,
    1
  ],
  "root_interval": [
    "0",
    "1"
  ],
  "features": [
    "sublaw:q=0.5:class=0",
    "sublaw:q=2.0:class=0",
    "degree_low:f=2:class=0",
    "degree_low:f=2:class=2",
    "degree_low:f=2:class=1",
    "degree_low:f=2:class=3"
  ],
  "multipliers": [
    [
      "890169/200000"
    ],
    [
      "135203/250000"
    ],
    [
      "3991657/1000000"
    ],
    [
      "2903639/500000"
    ],
    [
      "3991657/1000000"
    ],
    [
      "544009/250000"
    ]
  ],
  "blocks": [
    {
      "t": 1,
      "f": 3,
      "type": 0,
      "flags": [
        0,
        1,
        2,
        3,
        4,
        5,
        12,
        13,
        14,
        15,
        16,
        17,
        21,
        22,
        23
      ],
      "basis": [
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "-2/3",
            "-2",
            "-1",
            "1/3"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ]
        ],
        [
          [],
          [
            "-5/9",
            "-1/3",
            "-1/2",
            "1/9"
          ],
          [
            "-2/3",
            "-2",
            "-1",
            "1/3"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "-5/9",
            "-1/3",
            "-1/2",
            "1/9"
          ],
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [
            "-5/9",
            "-1/3",
            "-1/2",
            "1/9"
          ],
          [],
          [
            "-2/3",
            "-2",
            "-1",
            "1/3"
          ],
          [],
          [],
          []
        ]
      ],
      "matrix": [
        [
          [
            "24071/80000"
          ],
          [
            "-24071/40000"
          ],
          [
            "-112913/1500000",
            "24071/40000",
            "24071/80000",
            "-24071/240000"
          ],
          [
            "275867/1000000"
          ],
          [
            "34653/500000"
          ],
          [
            "-26757/1000000"
          ],
          [
            "-42549/1000000"
          ]
        ],
        [
          [
            "-24071/40000"
          ],
          [
            "2557547/1000000"
          ],
          [
            "95606623/6000000",
            "-13001903/500000",
            "-47262211/2000000",
            "36473221/6000000"
          ],
          [
            "-110347/100000"
          ],
          [
            "-34653/125000"
          ],
          [
            "107027/1000000"
          ],
          [
            "170197/1000000"
          ]
        ],
        [
          [
            "-112913/1500000",
            "24071/40000",
            "24071/80000",
            "-24071/240000"
          ],
          [
            "95606623/6000000",
            "-13001903/500000",
            "-47262211/2000000",
            "36473221/6000000"
          ],
          [
            "162407/250000"
          ],
          [
            "48961/100000"
          ],
          [
            "54171/500000"
          ],
          [
            "-69823/1000000"
          ],
          [
            "-94547/1000000"
          ]
        ],
        [
          [
            "275867/1000000"
          ],
          [
            "-110347/100000"
          ],
          [
            "48961/100000"
          ],
          [
            "699957/1000000"
          ],
          [
            "154499/1000000"
          ],
          [
            "-7951/1000000"
          ],
          [
            "-68913/1000000"
          ]
        ],
        [
          [
            "34653/500000"
          ],
          [
            "-34653/125000"
          ],
          [
            "54171/500000"
          ],
          [
            "154499/1000000"
          ],
          [
            "33351/50000"
          ],
          [
            "230217/1000000"
          ],
          [
            "176457/1000000"
          ]
        ],
        [
          [
            "-26757/1000000"
          ],
          [
            "107027/1000000"
          ],
          [
            "-69823/1000000"
          ],
          [
            "-7951/1000000"
          ],
          [
            "230217/1000000"
          ],
          [
            "4053/4000"
          ],
          [
            "4081/12500"
          ]
        ],
        [
          [
            "-42549/1000000"
          ],
          [
            "170197/1000000"
          ],
          [
            "-94547/1000000"
          ],
          [
            "-68913/1000000"
          ],
          [
            "176457/1000000"
          ],
          [
            "4081/12500"
          ],
          [
            "314193/250000"
          ]
        ]
      ]
    },
    {
      "t": 3,
      "f": 4,
      "type": 0,
      "flags": [
        512,
        513,
        514,
        515,
        518,
        519,
        545,
        546,
        550,
        640,
        641,
        673,
        896,
        897,
        929
      ],
      "basis": [
        [
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [
            "1"
          ],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [
            "1"
          ],
          []
        ],
        [
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ]
        ]
      ],
      "matrix": [
        [
          [
            "-1887301/750000",
            "4991657/500000",
            "-4991657/500000",
            "4991657/3000000"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1746801/1000000"
          ],
          [
            "56459/1000000"
          ],
          [
            "87101/500000"
          ],
          [
            "3053/200000"
          ]
        ],
        [
          [],
          [
            "56459/1000000"
          ],
          [
            "1555117/1000000"
          ],
          [
            "104923/500000"
          ],
          [
            "-9193/500000"
          ]
        ],
        [
          [],
          [
            "87101/500000"
          ],
          [
            "104923/500000"
          ],
          [
            "417793/200000"
          ],
          [
            "-11709/62500"
          ]
        ],
        [
          [],
          [
            "3053/200000"
          ],
          [
            "-9193/500000"
          ],
          [
            "-11709/62500"
          ],
          [
            "96051/250000"
          ]
        ]
      ]
    },
    {
      "t": 3,
      "f": 4,
      "type": 1,
      "flags": [
        516,
        517,
        547,
        549,
        551,
        557,
        558,
        559,
        644,
        645,
        677,
        685,
        900,
        901,
        933
      ],
      "basis": [
        [
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          []
        ],
        [
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ]
        ]
      ],
      "matrix": [
        [
          [
            "-1887301/750000",
            "4991657/500000",
            "-4991657/500000",
            "4991657/3000000"
          ],
          [],
          [],
          [
            "-1/1000000"
          ],
          [],
          []
        ],
        [
          [],
          [
            "1847387/1000000"
          ],
          [
            "6031/125000"
          ],
          [
            "32489/100000"
          ],
          [
            "45203/500000"
          ],
          [
            "294981/1000000"
          ]
        ],
        [
          [],
          [
            "6031/125000"
          ],
          [
            "743287/500000"
          ],
          [
            "209437/500000"
          ],
          [
            "50109/500000"
          ],
          [
            "38441/500000"
          ]
        ],
        [
          [
            "-1/1000000"
          ],
          [
            "32489/100000"
          ],
          [
            "209437/500000"
          ],
          [
            "2341839/1000000"
          ],
          [
            "18313/31250"
          ],
          [
            "326939/1000000"
          ]
        ],
        [
          [],
          [
            "45203/500000"
          ],
          [
            "50109/500000"
          ],
          [
            "18313/31250"
          ],
          [
            "591403/500000"
          ],
          [
            "69267/1000000"
          ]
        ],
        [
          [],
          [
            "294981/1000000"
          ],
          [
            "38441/500000"
          ],
          [
            "326939/1000000"
          ],
          [
            "69267/1000000"
          ],
          [
            "1348841/1000000"
          ]
        ]
      ]
    },
    {
      "t": 3,
      "f": 4,
      "type": 4,
      "flags": [
        224,
        225,
        226,
        230,
        544,
        642,
        643,
        646,
        647,
        672,
        674,
        678,
        736,
        737,
        738,
        742,
        898,
        899,
        902,
        903,
        928,
        930,
        934,
        992,
        993,
        994,
        998
      ],
      "basis": [
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "-1/3",
            "-1",
            "-1/2",
            "1/6"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ]
        ]
      ],
      "matrix": [
        [
          [
            "464791/200000"
          ],
          [
            "379259/500000"
          ],
          [
            "668799/1000000"
          ],
          [
            "204847/250000"
          ],
          [
            "8439/1000000"
          ],
          [
            "26287/62500"
          ],
          [
            "-43/50000"
          ],
          [
            "81339/250000"
          ],
          [
            "613097/1000000"
          ],
          [
            "26509/100000"
          ],
          [
            "85089/250000"
          ],
          [
            "356153/1000000"
          ],
          [
            "-29989/100000"
          ],
          [
            "370293/1000000"
          ],
          [
            "369843/1000000"
          ],
          [
            "-165443/1000000"
          ],
          [
            "70859/500000"
          ],
          [
            "427369/1000000"
          ],
          [
            "208213/500000"
          ],
          [
            "-58519/200000"
          ]
        ],
        [
          [
            "379259/500000"
          ],
          [
            "1791947/500000"
          ],
          [
            "462447/1000000"
          ],
          [
            "1109027/1000000"
          ],
          [
            "255947/1000000"
          ],
          [
            "1763157/1000000"
          ],
          [
            "64583/200000"
          ],
          [
            "747703/500000"
          ],
          [
            "1502319/1000000"
          ],
          [
            "1330907/1000000"
          ],
          [
            "349013/200000"
          ],
          [
            "191771/500000"
          ],
          [
            "42561/500000"
          ],
          [
            "484889/1000000"
          ],
          [
            "911687/1000000"
          ],
          [
            "-13979/1000000"
          ],
          [
            "2602/15625"
          ],
          [
            "4841/50000"
          ],
          [
            "261391/1000000"
          ],
          [
            "-70081/100000"
          ]
        ],
        [
          [
            "668799/1000000"
          ],
          [
            "462447/1000000"
          ],
          [
            "2787399/1000000"
          ],
          [
            "402501/500000"
          ],
          [
            "6121/25000"
          ],
          [
            "53843/100000"
          ],
          [
            "318801/1000000"
          ],
          [
            "224447/500000"
          ],
          [
            "556799/1000000"
          ],
          [
            "24411/100000"
          ],
          [
            "56711/200000"
          ],
          [
            "303589/1000000"
          ],
          [
            "-511507/1000000"
          ],
          [
            "256361/1000000"
          ],
          [
            "-18781/500000"
          ],
          [
            "106469/500000"
          ],
          [
            "-42513/500000"
          ],
          [
            "354601/1000000"
          ],
          [
            "50691/125000"
          ],
          [
            "-31843/62500"
          ]
        ],
        [
          [
            "204847/250000"
          ],
          [
            "1109027/1000000"
          ],
          [
            "402501/500000"
          ],
          [
            "2915603/1000000"
          ],
          [
            "73181/200000"
          ],
          [
            "736473/500000"
          ],
          [
            "233837/500000"
          ],
          [
            "292533/200000"
          ],
          [
            "243709/200000"
          ],
          [
            "383299/500000"
          ],
          [
            "1243501/1000000"
          ],
          [
            "88839/250000"
          ],
          [
            "-82987/500000"
          ],
          [
            "1297/8000"
          ],
          [
            "91411/250000"
          ],
          [
            "129837/500000"
          ],
          [
            "-20871/1000000"
          ],
          [
            "93567/1000000"
          ],
          [
            "20313/62500"
          ],
          [
            "-1453/3125"
          ]
        ],
        [
          [
            "8439/1000000"
          ],
          [
            "255947/1000000"
          ],
          [
            "6121/25000"
          ],
          [
            "73181/200000"
          ],
          [
            "2614327/1000000"
          ],
          [
            "219177/250000"
          ],
          [
            "1349101/1000000"
          ],
          [
            "1187621/1000000"
          ],
          [
            "343229/1000000"
          ],
          [
            "285257/500000"
          ],
          [
            "218577/500000"
          ],
          [
            "-1249/50000"
          ],
          [
            "-52561/100000"
          ],
          [
            "-6181/500000"
          ],
          [
            "-330189/1000000"
          ],
          [
            "650901/1000000"
          ],
          [
            "-8659/40000"
          ],
          [
            "-15017/1000000"
          ],
          [
            "7623/200000"
          ],
          [
            "-90773/250000"
          ]
        ],
        [
          [
            "26287/62500"
          ],
          [
            "1763157/1000000"
          ],
          [
            "53843/100000"
          ],
          [
            "736473/500000"
          ],
          [
            "219177/250000"
          ],
          [
            "5041319/1000000"
          ],
          [
            "22829/15625"
          ],
          [
            "1889581/500000"
          ],
          [
            "955683/500000"
          ],
          [
            "171487/125000"
          ],
          [
            "976033/500000"
          ],
          [
            "18589/100000"
          ],
          [
            "-283113/1000000"
          ],
          [
            "-135807/1000000"
          ],
          [
            "123739/1000000"
          ],
          [
            "1184639/1000000"
          ],
          [
            "-24047/50000"
          ],
          [
            "-271009/1000000"
          ],
          [
            "15139/500000"
          ],
          [
            "-473661/500000"
          ]
        ],
        [
          [
            "-43/50000"
          ],
          [
            "64583/200000"
          ],
          [
            "318801/1000000"
          ],
          [
            "233837/500000"
          ],
          [
            "1349101/1000000"
          ],
          [
            "22829/15625"
          ],
          [
            "506119/200000"
          ],
          [
            "196479/125000"
          ],
          [
            "521879/1000000"
          ],
          [
            "24233/40000"
          ],
          [
            "582367/1000000"
          ],
          [
            "-243/25000"
          ],
          [
            "-269211/500000"
          ],
          [
            "-18801/1000000"
          ],
          [
            "-187199/500000"
          ],
          [
            "401183/500000"
          ],
          [
            "-151493/500000"
          ],
          [
            "-97767/1000000"
          ],
          [
            "719/62500"
          ],
          [
            "-461151/1000000"
          ]
        ],
        [
          [
            "81339/250000"
          ],
          [
            "747703/500000"
          ],
          [
            "224447/500000"
          ],
          [
            "292533/200000"
          ],
          [
            "1187621/1000000"
          ],
          [
            "1889581/500000"
          ],
          [
            "196479/125000"
          ],
          [
            "553303/125000"
          ],
          [
            "869999/500000"
          ],
          [
            "1294439/1000000"
          ],
          [
            "1758257/1000000"
          ],
          [
            "151321/1000000"
          ],
          [
            "-13499/40000"
          ],
          [
            "-36151/250000"
          ],
          [
            "-9521/500000"
          ],
          [
            "609771/500000"
          ],
          [
            "-500019/1000000"
          ],
          [
            "-57839/200000"
          ],
          [
            "4001/500000"
          ],
          [
            "-181753/200000"
          ]
        ],
        [
          [
            "613097/1000000"
          ],
          [
            "1502319/1000000"
          ],
          [
            "556799/1000000"
          ],
          [
            "243709/200000"
          ],
          [
            "343229/1000000"
          ],
          [
            "955683/500000"
          ],
          [
            "521879/1000000"
          ],
          [
            "869999/500000"
          ],
          [
            "98053/40000"
          ],
          [
            "943613/1000000"
          ],
          [
            "1273877/1000000"
          ],
          [
            "333171/1000000"
          ],
          [
            "-27899/1000000"
          ],
          [
            "147009/500000"
          ],
          [
            "309089/500000"
          ],
          [
            "176433/1000000"
          ],
          [
            "131297/1000000"
          ],
          [
            "-28417/1000000"
          ],
          [
            "45527/200000"
          ],
          [
            "-399473/1000000"
          ]
        ],
        [
          [
            "26509/100000"
          ],
          [
            "1330907/1000000"
          ],
          [
            "24411/100000"
          ],
          [
            "383299/500000"
          ],
          [
            "285257/500000"
          ],
          [
            "171487/125000"
          ],
          [
            "24233/40000"
          ],
          [
            "1294439/1000000"
          ],
          [
            "943613/1000000"
          ],
          [
            "2499467/1000000"
          ],
          [
            "21009/12500"
          ],
          [
            "19369/250000"
          ],
          [
            "413469/1000000"
          ],
          [
            "-12269/100000"
          ],
          [
            "22027/62500"
          ],
          [
            "23591/100000"
          ],
          [
            "23231/500000"
          ],
          [
            "-6083/250000"
          ],
          [
            "20377/100000"
          ],
          [
            "-193711/500000"
          ]
        ],
        [
          [
            "85089/250000"
          ],
          [
            "349013/200000"
          ],
          [
            "56711/200000"
          ],
          [
            "1243501/1000000"
          ],
          [
            "218577/500000"
          ],
          [
            "976033/500000"
          ],
          [
            "582367/1000000"
          ],
          [
            "1758257/1000000"
          ],
          [
            "1273877/1000000"
          ],
          [
            "21009/12500"
          ],
          [
            "3356719/1000000"
          ],
          [
            "108561/1000000"
          ],
          [
            "268301/500000"
          ],
          [
            "-37461/500000"
          ],
          [
            "175939/250000"
          ],
          [
            "24589/100000"
          ],
          [
            "17143/200000"
          ],
          [
            "-52109/250000"
          ],
          [
            "232659/1000000"
          ],
          [
            "-489861/1000000"
          ]
        ],
        [
          [
            "356153/1000000"
          ],
          [
            "191771/500000"
          ],
          [
            "303589/1000000"
          ],
          [
            "88839/250000"
          ],
          [
            "-1249/50000"
          ],
          [
            "18589/100000"
          ],
          [
            "-243/25000"
          ],
          [
            "151321/1000000"
          ],
          [
            "333171/1000000"
          ],
          [
            "19369/250000"
          ],
          [
            "108561/1000000"
          ],
          [
            "347251/500000"
          ],
          [
            "-164841/1000000"
          ],
          [
            "2184/15625"
          ],
          [
            "138417/1000000"
          ],
          [
            "-49797/1000000"
          ],
          [
            "62469/1000000"
          ],
          [
            "192247/1000000"
          ],
          [
            "66823/500000"
          ],
          [
            "-72017/500000"
          ]
        ],
        [
          [
            "-29989/100000"
          ],
          [
            "42561/500000"
          ],
          [
            "-511507/1000000"
          ],
          [
            "-82987/500000"
          ],
          [
            "-52561/100000"
          ],
          [
            "-283113/1000000"
          ],
          [
            "-269211/500000"
          ],
          [
            "-13499/40000"
          ],
          [
            "-27899/1000000"
          ],
          [
            "413469/1000000"
          ],
          [
            "268301/500000"
          ],
          [
            "-164841/1000000"
          ],
          [
            "2066121/1000000"
          ],
          [
            "-83737/200000"
          ],
          [
            "32997/100000"
          ],
          [
            "-404893/1000000"
          ],
          [
            "296189/1000000"
          ],
          [
            "-840943/1000000"
          ],
          [
            "-173393/500000"
          ],
          [
            "3912/15625"
          ]
        ],
        [
          [
            "370293/1000000"
          ],
          [
            "484889/1000000"
          ],
          [
            "256361/1000000"
          ],
          [
            "1297/8000"
          ],
          [
            "-6181/500000"
          ],
          [
            "-135807/1000000"
          ],
          [
            "-18801/1000000"
          ],
          [
            "-36151/250000"
          ],
          [
            "147009/500000"
          ],
          [
            "-12269/100000"
          ],
          [
            "-37461/500000"
          ],
          [
            "2184/15625"
          ],
          [
            "-83737/200000"
          ],
          [
            "1275833/1000000"
          ],
          [
            "127641/1000000"
          ],
          [
            "-3141/15625"
          ],
          [
            "11483/200000"
          ],
          [
            "-17347/125000"
          ],
          [
            "58449/250000"
          ],
          [
            "6937/250000"
          ]
        ],
        [
          [
            "369843/1000000"
          ],
          [
            "911687/1000000"
          ],
          [
            "-18781/500000"
          ],
          [
            "91411/250000"
          ],
          [
            "-330189/1000000"
          ],
          [
            "123739/1000000"
          ],
          [
            "-187199/500000"
          ],
          [
            "-9521/500000"
          ],
          [
            "309089/500000"
          ],
          [
            "22027/62500"
          ],
          [
            "175939/250000"
          ],
          [
            "138417/1000000"
          ],
          [
            "32997/100000"
          ],
          [
            "127641/1000000"
          ],
          [
            "501243/250000"
          ],
          [
            "-198601/250000"
          ],
          [
            "148143/250000"
          ],
          [
            "199593/500000"
          ],
          [
            "78773/500000"
          ],
          [
            "126043/1000000"
          ]
        ],
        [
          [
            "-165443/1000000"
          ],
          [
            "-13979/1000000"
          ],
          [
            "106469/500000"
          ],
          [
            "129837/500000"
          ],
          [
            "650901/1000000"
          ],
          [
            "1184639/1000000"
          ],
          [
            "401183/500000"
          ],
          [
            "609771/500000"
          ],
          [
            "176433/1000000"
          ],
          [
            "23591/100000"
          ],
          [
            "24589/100000"
          ],
          [
            "-49797/1000000"
          ],
          [
            "-404893/1000000"
          ],
          [
            "-3141/15625"
          ],
          [
            "-198601/250000"
          ],
          [
            "-31197799/1800000",
            "36179729/1000000",
            "22991251/3000000",
            "-56101249/18000000"
          ],
          [
            "-655193/1000000"
          ],
          [
            "-358959/1000000"
          ],
          [
            "-214011/1000000"
          ],
          [
            "-553091/1000000"
          ]
        ],
        [
          [
            "70859/500000"
          ],
          [
            "2602/15625"
          ],
          [
            "-42513/500000"
          ],
          [
            "-20871/1000000"
          ],
          [
            "-8659/40000"
          ],
          [
            "-24047/50000"
          ],
          [
            "-151493/500000"
          ],
          [
            "-500019/1000000"
          ],
          [
            "131297/1000000"
          ],
          [
            "23231/500000"
          ],
          [
            "17143/200000"
          ],
          [
            "62469/1000000"
          ],
          [
            "296189/1000000"
          ],
          [
            "11483/200000"
          ],
          [
            "148143/250000"
          ],
          [
            "-655193/1000000"
          ],
          [
            "430789/500000"
          ],
          [
            "54129/200000"
          ],
          [
            "163617/1000000"
          ],
          [
            "308697/1000000"
          ]
        ],
        [
          [
            "427369/1000000"
          ],
          [
            "4841/50000"
          ],
          [
            "354601/1000000"
          ],
          [
            "93567/1000000"
          ],
          [
            "-15017/1000000"
          ],
          [
            "-271009/1000000"
          ],
          [
            "-97767/1000000"
          ],
          [
            "-57839/200000"
          ],
          [
            "-28417/1000000"
          ],
          [
            "-6083/250000"
          ],
          [
            "-52109/250000"
          ],
          [
            "192247/1000000"
          ],
          [
            "-840943/1000000"
          ],
          [
            "-17347/125000"
          ],
          [
            "199593/500000"
          ],
          [
            "-358959/1000000"
          ],
          [
            "54129/200000"
          ],
          [
            "473661/250000"
          ],
          [
            "2823/8000"
          ],
          [
            "946/15625"
          ]
        ],
        [
          [
            "208213/500000"
          ],
          [
            "261391/1000000"
          ],
          [
            "50691/125000"
          ],
          [
            "20313/62500"
          ],
          [
            "7623/200000"
          ],
          [
            "15139/500000"
          ],
          [
            "719/62500"
          ],
          [
            "4001/500000"
          ],
          [
            "45527/200000"
          ],
          [
            "20377/100000"
          ],
          [
            "232659/1000000"
          ],
          [
            "66823/500000"
          ],
          [
            "-173393/500000"
          ],
          [
            "58449/250000"
          ],
          [
            "78773/500000"
          ],
          [
            "-214011/1000000"
          ],
          [
            "163617/1000000"
          ],
          [
            "2823/8000"
          ],
          [
            "791903/500000"
          ],
          [
            "23569/500000"
          ]
        ],
        [
          [
            "-58519/200000"
          ],
          [
            "-70081/100000"
          ],
          [
            "-31843/62500"
          ],
          [
            "-1453/3125"
          ],
          [
            "-90773/250000"
          ],
          [
            "-473661/500000"
          ],
          [
            "-461151/1000000"
          ],
          [
            "-181753/200000"
          ],
          [
            "-399473/1000000"
          ],
          [
            "-193711/500000"
          ],
          [
            "-489861/1000000"
          ],
          [
            "-72017/500000"
          ],
          [
            "3912/15625"
          ],
          [
            "6937/250000"
          ],
          [
            "126043/1000000"
          ],
          [
            "-553091/1000000"
          ],
          [
            "308697/1000000"
          ],
          [
            "946/15625"
          ],
          [
            "23569/500000"
          ],
          [
            "750679/500000"
          ]
        ]
      ]
    },
    {
      "t": 3,
      "f": 4,
      "type": 5,
      "flags": [
        228,
        229,
        237,
        238,
        548,
        675,
        676,
        679,
        686,
        687,
        740,
        741,
        749,
        750,
        931,
        932,
        935,
        996,
        997
      ],
      "basis": [
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ]
        ]
      ],
      "matrix": [
        [
          [
            "94207/40000"
          ],
          [
            "855609/1000000"
          ],
          [
            "26191/50000"
          ],
          [
            "515663/1000000"
          ],
          [
            "484267/1000000"
          ],
          [
            "659407/1000000"
          ],
          [
            "120213/250000"
          ],
          [
            "-12551/125000"
          ],
          [
            "179497/1000000"
          ],
          [
            "471481/1000000"
          ],
          [
            "82143/250000"
          ],
          [
            "-76597/500000"
          ],
          [
            "510891/1000000"
          ],
          [
            "-13613/50000"
          ],
          [
            "51037/1000000"
          ],
          [
            "-8661/100000"
          ],
          [
            "-15201/62500"
          ],
          [
            "-136903/500000"
          ]
        ],
        [
          [
            "855609/1000000"
          ],
          [
            "922879/250000"
          ],
          [
            "1323757/1000000"
          ],
          [
            "561739/1000000"
          ],
          [
            "1464531/1000000"
          ],
          [
            "187543/125000"
          ],
          [
            "52719/31250"
          ],
          [
            "312283/500000"
          ],
          [
            "244663/250000"
          ],
          [
            "51623/100000"
          ],
          [
            "439157/500000"
          ],
          [
            "-158439/500000"
          ],
          [
            "842137/1000000"
          ],
          [
            "-533451/1000000"
          ],
          [
            "-60801/1000000"
          ],
          [
            "-546011/1000000"
          ],
          [
            "-17739/20000"
          ],
          [
            "-178061/200000"
          ]
        ],
        [
          [
            "26191/50000"
          ],
          [
            "1323757/1000000"
          ],
          [
            "616701/200000"
          ],
          [
            "278763/500000"
          ],
          [
            "1241771/1000000"
          ],
          [
            "104643/100000"
          ],
          [
            "680397/500000"
          ],
          [
            "43/250"
          ],
          [
            "21057/15625"
          ],
          [
            "567927/1000000"
          ],
          [
            "993961/1000000"
          ],
          [
            "-18533/500000"
          ],
          [
            "54013/62500"
          ],
          [
            "-829449/1000000"
          ],
          [
            "-35413/250000"
          ],
          [
            "-15741/31250"
          ],
          [
            "-447253/500000"
          ],
          [
            "-917203/1000000"
          ]
        ],
        [
          [
            "515663/1000000"
          ],
          [
            "561739/1000000"
          ],
          [
            "278763/500000"
          ],
          [
            "408039/200000"
          ],
          [
            "133579/500000"
          ],
          [
            "234441/500000"
          ],
          [
            "383257/500000"
          ],
          [
            "18831/500000"
          ],
          [
            "79551/500000"
          ],
          [
            "83313/200000"
          ],
          [
            "124407/200000"
          ],
          [
            "114747/1000000"
          ],
          [
            "490337/1000000"
          ],
          [
            "-105193/200000"
          ],
          [
            "27409/500000"
          ],
          [
            "-431/15625"
          ],
          [
            "-8857/25000"
          ],
          [
            "-362209/1000000"
          ]
        ],
        [
          [
            "484267/1000000"
          ],
          [
            "1464531/1000000"
          ],
          [
            "1241771/1000000"
          ],
          [
            "133579/500000"
          ],
          [
            "1047177/500000"
          ],
          [
            "473201/500000"
          ],
          [
            "1238597/1000000"
          ],
          [
            "43023/125000"
          ],
          [
            "190499/125000"
          ],
          [
            "173591/1000000"
          ],
          [
            "268693/500000"
          ],
          [
            "-632129/1000000"
          ],
          [
            "263717/500000"
          ],
          [
            "-57253/250000"
          ],
          [
            "-296163/1000000"
          ],
          [
            "-49081/125000"
          ],
          [
            "-397799/500000"
          ],
          [
            "-162281/200000"
          ]
        ],
        [
          [
            "659407/1000000"
          ],
          [
            "187543/125000"
          ],
          [
            "104643/100000"
          ],
          [
            "234441/500000"
          ],
          [
            "473201/500000"
          ],
          [
            "500299/200000"
          ],
          [
            "1134741/1000000"
          ],
          [
            "-14767/1000000"
          ],
          [
            "35509/62500"
          ],
          [
            "123869/500000"
          ],
          [
            "27539/50000"
          ],
          [
            "-89139/1000000"
          ],
          [
            "451203/1000000"
          ],
          [
            "-326597/1000000"
          ],
          [
            "329361/1000000"
          ],
          [
            "-57587/250000"
          ],
          [
            "-384241/1000000"
          ],
          [
            "-75429/200000"
          ]
        ],
        [
          [
            "120213/250000"
          ],
          [
            "52719/31250"
          ],
          [
            "680397/500000"
          ],
          [
            "383257/500000"
          ],
          [
            "1238597/1000000"
          ],
          [
            "1134741/1000000"
          ],
          [
            "2954419/1000000"
          ],
          [
            "810213/1000000"
          ],
          [
            "271091/250000"
          ],
          [
            "293309/1000000"
          ],
          [
            "712313/1000000"
          ],
          [
            "-113727/500000"
          ],
          [
            "824053/1000000"
          ],
          [
            "-58193/125000"
          ],
          [
            "-3151/15625"
          ],
          [
            "-118859/500000"
          ],
          [
            "-120769/125000"
          ],
          [
            "-120557/125000"
          ]
        ],
        [
          [
            "-12551/125000"
          ],
          [
            "312283/500000"
          ],
          [
            "43/250"
          ],
          [
            "18831/500000"
          ],
          [
            "43023/125000"
          ],
          [
            "-14767/1000000"
          ],
          [
            "810213/1000000"
          ],
          [
            "474587/250000"
          ],
          [
            "309849/1000000"
          ],
          [
            "-42923/1000000"
          ],
          [
            "82323/500000"
          ],
          [
            "-1164/15625"
          ],
          [
            "37703/200000"
          ],
          [
            "-23521/250000"
          ],
          [
            "-304359/1000000"
          ],
          [
            "-21609/500000"
          ],
          [
            "-633199/1000000"
          ],
          [
            "-54941/100000"
          ]
        ],
        [
          [
            "179497/1000000"
          ],
          [
            "244663/250000"
          ],
          [
            "21057/15625"
          ],
          [
            "79551/500000"
          ],
          [
            "190499/125000"
          ],
          [
            "35509/62500"
          ],
          [
            "271091/250000"
          ],
          [
            "309849/1000000"
          ],
          [
            "3000987/1000000"
          ],
          [
            "4241/1000000"
          ],
          [
            "253441/1000000"
          ],
          [
            "-4043/20000"
          ],
          [
            "259861/500000"
          ],
          [
            "-38763/125000"
          ],
          [
            "-670557/1000000"
          ],
          [
            "-68321/125000"
          ],
          [
            "-206819/200000"
          ],
          [
            "-26829/25000"
          ]
        ],
        [
          [
            "471481/1000000"
          ],
          [
            "51623/100000"
          ],
          [
            "567927/1000000"
          ],
          [
            "83313/200000"
          ],
          [
            "173591/1000000"
          ],
          [
            "123869/500000"
          ],
          [
            "293309/1000000"
          ],
          [
            "-42923/1000000"
          ],
          [
            "4241/1000000"
          ],
          [
            "711947/500000"
          ],
          [
            "418357/1000000"
          ],
          [
            "-8713/250000"
          ],
          [
            "252247/1000000"
          ],
          [
            "-457859/1000000"
          ],
          [
            "40749/500000"
          ],
          [
            "-117/20000"
          ],
          [
            "-164067/1000000"
          ],
          [
            "-52531/250000"
          ]
        ],
        [
          [
            "82143/250000"
          ],
          [
            "439157/500000"
          ],
          [
            "993961/1000000"
          ],
          [
            "124407/200000"
          ],
          [
            "268693/500000"
          ],
          [
            "27539/50000"
          ],
          [
            "712313/1000000"
          ],
          [
            "82323/500000"
          ],
          [
            "253441/1000000"
          ],
          [
            "418357/1000000"
          ],
          [
            "1109257/500000"
          ],
          [
            "-19801/500000"
          ],
          [
            "31911/100000"
          ],
          [
            "-711549/1000000"
          ],
          [
            "275009/1000000"
          ],
          [
            "-3377/31250"
          ],
          [
            "-53777/100000"
          ],
          [
            "-57151/125000"
          ]
        ],
        [
          [
            "-76597/500000"
          ],
          [
            "-158439/500000"
          ],
          [
            "-18533/500000"
          ],
          [
            "114747/1000000"
          ],
          [
            "-632129/1000000"
          ],
          [
            "-89139/1000000"
          ],
          [
            "-113727/500000"
          ],
          [
            "-1164/15625"
          ],
          [
            "-4043/20000"
          ],
          [
            "-8713/250000"
          ],
          [
            "-19801/500000"
          ],
          [
            "92931/62500"
          ],
          [
            "-9129/1000000"
          ],
          [
            "-210763/1000000"
          ],
          [
            "39541/500000"
          ],
          [
            "90361/1000000"
          ],
          [
            "-111293/500000"
          ],
          [
            "-563/2500"
          ]
        ],
        [
          [
            "510891/1000000"
          ],
          [
            "842137/1000000"
          ],
          [
            "54013/62500"
          ],
          [
            "490337/1000000"
          ],
          [
            "263717/500000"
          ],
          [
            "451203/1000000"
          ],
          [
            "824053/1000000"
          ],
          [
            "37703/200000"
          ],
          [
            "259861/500000"
          ],
          [
            "252247/1000000"
          ],
          [
            "31911/100000"
          ],
          [
            "-9129/1000000"
          ],
          [
            "364041/200000"
          ],
          [
            "-291427/500000"
          ],
          [
            "-240719/1000000"
          ],
          [
            "-195961/1000000"
          ],
          [
            "-659419/1000000"
          ],
          [
            "-759471/1000000"
          ]
        ],
        [
          [
            "-13613/50000"
          ],
          [
            "-533451/1000000"
          ],
          [
            "-829449/1000000"
          ],
          [
            "-105193/200000"
          ],
          [
            "-57253/250000"
          ],
          [
            "-326597/1000000"
          ],
          [
            "-58193/125000"
          ],
          [
            "-23521/250000"
          ],
          [
            "-38763/125000"
          ],
          [
            "-457859/1000000"
          ],
          [
            "-711549/1000000"
          ],
          [
            "-210763/1000000"
          ],
          [
            "-291427/500000"
          ],
          [
            "160741/200000"
          ],
          [
            "-1959/1000000"
          ],
          [
            "49761/500000"
          ],
          [
            "442937/1000000"
          ],
          [
            "461081/1000000"
          ]
        ],
        [
          [
            "51037/1000000"
          ],
          [
            "-60801/1000000"
          ],
          [
            "-35413/250000"
          ],
          [
            "27409/500000"
          ],
          [
            "-296163/1000000"
          ],
          [
            "329361/1000000"
          ],
          [
            "-3151/15625"
          ],
          [
            "-304359/1000000"
          ],
          [
            "-670557/1000000"
          ],
          [
            "40749/500000"
          ],
          [
            "275009/1000000"
          ],
          [
            "39541/500000"
          ],
          [
            "-240719/1000000"
          ],
          [
            "-1959/1000000"
          ],
          [
            "420739/250000"
          ],
          [
            "54561/500000"
          ],
          [
            "13089/100000"
          ],
          [
            "31447/125000"
          ]
        ],
        [
          [
            "-8661/100000"
          ],
          [
            "-546011/1000000"
          ],
          [
            "-15741/31250"
          ],
          [
            "-431/15625"
          ],
          [
            "-49081/125000"
          ],
          [
            "-57587/250000"
          ],
          [
            "-118859/500000"
          ],
          [
            "-21609/500000"
          ],
          [
            "-68321/125000"
          ],
          [
            "-117/20000"
          ],
          [
            "-3377/31250"
          ],
          [
            "90361/1000000"
          ],
          [
            "-195961/1000000"
          ],
          [
            "49761/500000"
          ],
          [
            "54561/500000"
          ],
          [
            "1315889/1000000"
          ],
          [
            "234419/1000000"
          ],
          [
            "50223/200000"
          ]
        ],
        [
          [
            "-15201/62500"
          ],
          [
            "-17739/20000"
          ],
          [
            "-447253/500000"
          ],
          [
            "-8857/25000"
          ],
          [
            "-397799/500000"
          ],
          [
            "-384241/1000000"
          ],
          [
            "-120769/125000"
          ],
          [
            "-633199/1000000"
          ],
          [
            "-206819/200000"
          ],
          [
            "-164067/1000000"
          ],
          [
            "-53777/100000"
          ],
          [
            "-111293/500000"
          ],
          [
            "-659419/1000000"
          ],
          [
            "442937/1000000"
          ],
          [
            "13089/100000"
          ],
          [
            "234419/1000000"
          ],
          [
            "81519/40000"
          ],
          [
            "676639/1000000"
          ]
        ],
        [
          [
            "-136903/500000"
          ],
          [
            "-178061/200000"
          ],
          [
            "-917203/1000000"
          ],
          [
            "-362209/1000000"
          ],
          [
            "-162281/200000"
          ],
          [
            "-75429/200000"
          ],
          [
            "-120557/125000"
          ],
          [
            "-54941/100000"
          ],
          [
            "-26829/25000"
          ],
          [
            "-52531/250000"
          ],
          [
            "-57151/125000"
          ],
          [
            "-563/2500"
          ],
          [
            "-759471/1000000"
          ],
          [
            "461081/1000000"
          ],
          [
            "31447/125000"
          ],
          [
            "50223/200000"
          ],
          [
            "676639/1000000"
          ],
          [
            "411751/200000"
          ]
        ]
      ]
    },
    {
      "t": 3,
      "f": 4,
      "type": 7,
      "flags": [
        227,
        231,
        236,
        239,
        252,
        253,
        254,
        255,
        556,
        684,
        739,
        743,
        748,
        751,
        764,
        765,
        766,
        767,
        995,
        999
      ],
      "basis": [
        [
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [
            "0",
            "-3/2",
            "-2",
            "1/2"
          ],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          []
        ],
        [
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [],
          [
            "1"
          ]
        ]
      ],
      "matrix": [
        [
          [
            "925681/500000"
          ],
          [
            "885427/1000000"
          ],
          [
            "24797/50000"
          ],
          [
            "198297/200000"
          ],
          [
            "472269/1000000"
          ],
          [
            "64617/250000"
          ],
          [
            "124837/1000000"
          ],
          [
            "179837/500000"
          ],
          [
            "350213/1000000"
          ],
          [
            "55731/500000"
          ],
          [
            "-777/500000"
          ],
          [
            "-98551/1000000"
          ],
          [
            "43813/500000"
          ],
          [
            "-29233/250000"
          ],
          [
            "-20939/250000"
          ]
        ],
        [
          [
            "885427/1000000"
          ],
          [
            "1292071/500000"
          ],
          [
            "1008397/1000000"
          ],
          [
            "1489731/1000000"
          ],
          [
            "115407/125000"
          ],
          [
            "444409/1000000"
          ],
          [
            "278931/1000000"
          ],
          [
            "376951/500000"
          ],
          [
            "324857/500000"
          ],
          [
            "190981/1000000"
          ],
          [
            "-35633/1000000"
          ],
          [
            "-115739/500000"
          ],
          [
            "98891/500000"
          ],
          [
            "-9851/40000"
          ],
          [
            "-114629/500000"
          ]
        ],
        [
          [
            "24797/50000"
          ],
          [
            "1008397/1000000"
          ],
          [
            "1411609/500000"
          ],
          [
            "254743/200000"
          ],
          [
            "1121607/1000000"
          ],
          [
            "403453/1000000"
          ],
          [
            "407071/1000000"
          ],
          [
            "232377/250000"
          ],
          [
            "376519/500000"
          ],
          [
            "391383/1000000"
          ],
          [
            "-17063/200000"
          ],
          [
            "-12021/40000"
          ],
          [
            "124167/500000"
          ],
          [
            "-299031/1000000"
          ],
          [
            "-160099/500000"
          ]
        ],
        [
          [
            "198297/200000"
          ],
          [
            "1489731/1000000"
          ],
          [
            "254743/200000"
          ],
          [
            "306873/100000"
          ],
          [
            "307793/250000"
          ],
          [
            "446951/1000000"
          ],
          [
            "416423/1000000"
          ],
          [
            "833329/1000000"
          ],
          [
            "166961/200000"
          ],
          [
            "56777/250000"
          ],
          [
            "-948/15625"
          ],
          [
            "-15127/50000"
          ],
          [
            "50969/200000"
          ],
          [
            "-82813/250000"
          ],
          [
            "-211191/1000000"
          ]
        ],
        [
          [
            "472269/1000000"
          ],
          [
            "115407/125000"
          ],
          [
            "1121607/1000000"
          ],
          [
            "307793/250000"
          ],
          [
            "128293/100000"
          ],
          [
            "170299/500000"
          ],
          [
            "387817/1000000"
          ],
          [
            "114053/125000"
          ],
          [
            "29717/40000"
          ],
          [
            "214339/1000000"
          ],
          [
            "-36941/500000"
          ],
          [
            "-280949/1000000"
          ],
          [
            "251793/1000000"
          ],
          [
            "-153601/500000"
          ],
          [
            "-152207/500000"
          ]
        ],
        [
          [
            "64617/250000"
          ],
          [
            "444409/1000000"
          ],
          [
            "403453/1000000"
          ],
          [
            "446951/1000000"
          ],
          [
            "170299/500000"
          ],
          [
            "935847/1000000"
          ],
          [
            "75643/1000000"
          ],
          [
            "362463/1000000"
          ],
          [
            "151659/500000"
          ],
          [
            "39111/1000000"
          ],
          [
            "-5463/500000"
          ],
          [
            "-16579/200000"
          ],
          [
            "68557/1000000"
          ],
          [
            "-3237/40000"
          ],
          [
            "-1137/25000"
          ]
        ],
        [
          [
            "124837/1000000"
          ],
          [
            "278931/1000000"
          ],
          [
            "407071/1000000"
          ],
          [
            "416423/1000000"
          ],
          [
            "387817/1000000"
          ],
          [
            "75643/1000000"
          ],
          [
            "648917/1000000"
          ],
          [
            "18073/62500"
          ],
          [
            "25029/100000"
          ],
          [
            "-90929/500000"
          ],
          [
            "-28557/1000000"
          ],
          [
            "-10387/62500"
          ],
          [
            "60021/500000"
          ],
          [
            "-120141/1000000"
          ],
          [
            "-51973/500000"
          ]
        ],
        [
          [
            "179837/500000"
          ],
          [
            "376951/500000"
          ],
          [
            "232377/250000"
          ],
          [
            "833329/1000000"
          ],
          [
            "114053/125000"
          ],
          [
            "362463/1000000"
          ],
          [
            "18073/62500"
          ],
          [
            "1022581/500000"
          ],
          [
            "14233/25000"
          ],
          [
            "93983/250000"
          ],
          [
            "-23681/250000"
          ],
          [
            "-120519/500000"
          ],
          [
            "201631/1000000"
          ],
          [
            "-49741/200000"
          ],
          [
            "-266511/1000000"
          ]
        ],
        [
          [
            "350213/1000000"
          ],
          [
            "324857/500000"
          ],
          [
            "376519/500000"
          ],
          [
            "166961/200000"
          ],
          [
            "29717/40000"
          ],
          [
            "151659/500000"
          ],
          [
            "25029/100000"
          ],
          [
            "14233/25000"
          ],
          [
            "1140609/1000000"
          ],
          [
            "195069/1000000"
          ],
          [
            "-11893/250000"
          ],
          [
            "-93527/500000"
          ],
          [
            "16963/125000"
          ],
          [
            "-192927/1000000"
          ],
          [
            "-83001/500000"
          ]
        ],
        [
          [
            "55731/500000"
          ],
          [
            "190981/1000000"
          ],
          [
            "391383/1000000"
          ],
          [
            "56777/250000"
          ],
          [
            "214339/1000000"
          ],
          [
            "39111/1000000"
          ],
          [
            "-90929/500000"
          ],
          [
            "93983/250000"
          ],
          [
            "195069/1000000"
          ],
          [
            "762273/500000"
          ],
          [
            "-14081/200000"
          ],
          [
            "-58321/500000"
          ],
          [
            "49747/1000000"
          ],
          [
            "-519/20000"
          ],
          [
            "-21349/250000"
          ]
        ],
        [
          [
            "-777/500000"
          ],
          [
            "-35633/1000000"
          ],
          [
            "-17063/200000"
          ],
          [
            "-948/15625"
          ],
          [
            "-36941/500000"
          ],
          [
            "-5463/500000"
          ],
          [
            "-28557/1000000"
          ],
          [
            "-23681/250000"
          ],
          [
            "-11893/250000"
          ],
          [
            "-14081/200000"
          ],
          [
            "196097/500000"
          ],
          [
            "-4957/250000"
          ],
          [
            "-20001/250000"
          ],
          [
            "-42847/1000000"
          ],
          [
            "69033/1000000"
          ]
        ],
        [
          [
            "-98551/1000000"
          ],
          [
            "-115739/500000"
          ],
          [
            "-12021/40000"
          ],
          [
            "-15127/50000"
          ],
          [
            "-280949/1000000"
          ],
          [
            "-16579/200000"
          ],
          [
            "-10387/62500"
          ],
          [
            "-120519/500000"
          ],
          [
            "-93527/500000"
          ],
          [
            "-58321/500000"
          ],
          [
            "-4957/250000"
          ],
          [
            "121173/250000"
          ],
          [
            "-78667/500000"
          ],
          [
            "6777/200000"
          ],
          [
            "127977/1000000"
          ]
        ],
        [
          [
            "43813/500000"
          ],
          [
            "98891/500000"
          ],
          [
            "124167/500000"
          ],
          [
            "50969/200000"
          ],
          [
            "251793/1000000"
          ],
          [
            "68557/1000000"
          ],
          [
            "60021/500000"
          ],
          [
            "201631/1000000"
          ],
          [
            "16963/125000"
          ],
          [
            "49747/1000000"
          ],
          [
            "-20001/250000"
          ],
          [
            "-78667/500000"
          ],
          [
            "96389/200000"
          ],
          [
            "-142693/1000000"
          ],
          [
            "-92169/500000"
          ]
        ],
        [
          [
            "-29233/250000"
          ],
          [
            "-9851/40000"
          ],
          [
            "-299031/1000000"
          ],
          [
            "-82813/250000"
          ],
          [
            "-153601/500000"
          ],
          [
            "-3237/40000"
          ],
          [
            "-120141/1000000"
          ],
          [
            "-49741/200000"
          ],
          [
            "-192927/1000000"
          ],
          [
            "-519/20000"
          ],
          [
            "-42847/1000000"
          ],
          [
            "6777/200000"
          ],
          [
            "-142693/1000000"
          ],
          [
            "100639/200000"
          ],
          [
            "12049/250000"
          ]
        ],
        [
          [
            "-20939/250000"
          ],
          [
            "-114629/500000"
          ],
          [
            "-160099/500000"
          ],
          [
            "-211191/1000000"
          ],
          [
            "-152207/500000"
          ],
          [
            "-1137/25000"
          ],
          [
            "-51973/500000"
          ],
          [
            "-266511/1000000"
          ],
          [
            "-83001/500000"
          ],
          [
            "-21349/250000"
          ],
          [
            "69033/1000000"
          ],
          [
            "127977/1000000"
          ],
          [
            "-92169/500000"
          ],
          [
            "12049/250000"
          ],
          [
            "245073/200000"
          ]
        ]
      ]
    }
  ]
}


==> anc/proofs/s3/0.400695372__c2/five_point/n5_field_verification.json <==
{
  "patterns": 307,
  "excluded_prefixes": 1049,
  "complete_cover_verified": true,
  "blocks": 6,
  "original_dimensions": [
    15,
    15,
    15,
    27,
    19,
    20
  ],
  "reduced_dimensions": [
    7,
    5,
    6,
    20,
    18,
    15
  ],
  "bound": [
    "0",
    "3/2",
    "-3/2",
    "1/4"
  ],
  "bound_decimal": 0.40069537232930136,
  "tight_patterns": 33,
  "margin_at_one": [
    "8343/5000000",
    "-25029/10000000",
    "25029/10000000",
    "-8343/20000000"
  ],
  "margin_at_one_decimal": 0.0009999997017313275,
  "exact_algebraic_upper_verified": true,
  "proves_equality": true
}


==> anc/proofs/s3/0.400695372__c2/five_point/test_field_certificate.py <==
"""Standard-library regression checks for the exact five-point verifier."""
import copy,json,random,unittest
from field import F,R,BSTAR,positive_definite
from verify_field_certificate import verify,HERE

class CertificateTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cert=json.loads((HERE/'n5_field_certificate.json').read_text())
        cls.cover=json.loads((HERE/'n5_cut2_exact_cover.json').read_text())
    def test_field_identities(self):
        self.assertEqual(R**4-4*R**3-3*R**2-2*R+2,F(0))
        self.assertEqual(16*BSTAR**4+8*BSTAR**3+99*BSTAR**2-32*BSTAR-4,F(0))
        self.assertTrue(0<R<1)
        self.assertGreater((R-F('1/2'))**2,0)
        rng=random.Random(17)
        for _ in range(20):
            a=F([rng.randrange(-8,9) for _ in range(4)])
            if a:self.assertEqual(a*(1/a),F(1))
    def test_positive_definiteness(self):
        self.assertTrue(positive_definite([[F(2),R],[R,F(1)]]))
        with self.assertRaises(AssertionError):positive_definite([[F(1),F(2)],[F(2),F(1)]])
    def test_certificate(self):
        report=verify(self.cert,self.cover)
        self.assertTrue(report['proves_equality'])
        self.assertEqual(report['tight_patterns'],33)
    def test_corruption_rejected(self):
        for case in ('missing_pattern','negative_multiplier','indefinite_matrix','wrong_multiplier'):
            with self.subTest(case=case):
                cert=copy.deepcopy(self.cert);cover=copy.deepcopy(self.cover)
                if case=='missing_pattern':cover['patterns'].pop()
                elif case=='negative_multiplier':cert['multipliers'][0]=['-1']
                elif case=='indefinite_matrix':cert['blocks'][0]['matrix'][0][0]=['-1000000']
                else:
                    from fractions import Fraction
                    cert['multipliers'][0]=[str(Fraction(cert['multipliers'][0][0])+1)]
                with self.assertRaises(AssertionError):verify(cert,cover)

if __name__=='__main__':unittest.main()


==> anc/proofs/s3/0.400695372__c2/five_point/verify_field_certificate.py <==
"""Exact standard-library verification of the Q(r) five-point certificate."""
import argparse,json
from fractions import Fraction as Q
from itertools import combinations
from math import comb
from pathlib import Path
from exact_cover import verify as verify_cover
from field import F, BSTAR, positive_definite
HERE=Path(__file__).resolve().parent

def forms(n):
    return [('p',(i,j),0) for i,j in combinations(range(n),2)]+[('a',v,k) for v in combinations(range(n),4) for k in (2,3)]

def verify(cert,cover):
    complete=verify_cover(cover);assert cover['n']==5 and list(map(Q,cover['cuts']))==[Q(2)]
    lower=BSTAR
    assert cert['polynomial']==[2,-2,-3,-4,1]
    mult=list(map(F,cert['multipliers']));assert len(mult)==len(cert['features']) and len(set(cert['features']))==len(mult) and min(mult)>=0
    ff=forms(5);lookup={v:i for i,v in enumerate(ff)}
    # Positivity of each reduced Y proves PSD of W Y W^T.
    blocks=[]
    for b in cert['blocks']:
        assert 0<=b['t']<b['f']<=4 and 2*b['f']-b['t']<=5
        W=[[F(v) for v in row] for row in b['basis']]
        Y=[[F(v) for v in row] for row in b['matrix']]
        assert W and all(len(row)==len(Y) for row in W)
        positive_definite(Y)
        WY=[[sum((a*c for a,c in zip(row,col)),F(0)) for col in zip(*Y)] for row in W]
        G=[[sum((a*c for a,c in zip(row,col)),F(0)) for col in W] for row in WY]
        assert len(G)==len(b['flags']) and len(set(b['flags']))==len(G)
        blocks.append((b,G,{v:i for i,v in enumerate(b['flags'])}))
    affine=[]
    for pattern in cover['patterns']:
        signs=[1 if s=='+' else -1 for s in pattern];cache={}
        def code(v):
            if v not in cache:cache[v]=sum((1<<j) for j,(kind,inds,k) in enumerate(forms(len(v))) if signs[lookup[kind,tuple(v[i] for i in inds),k]]==1)
            return cache[v]
        def score(v):return Q(sum(signs[lookup['a',v,k]]==1 for k in (2,3)),4)
        obj=sum((score(v) for v in combinations(range(5),4)),Q(0))/5
        def below(i,z,q):
            if q==1:return i<z
            if q==2:return i<z or signs[lookup['p',(z,i),0]]==1
            assert q==Q(1,2)
            return i<z and signs[lookup['p',(i,z),0]]==-1
        feats=[];slopes=[];names=[]
        for q in [Q(1,2),Q(1),Q(2)]:
            nn=gg=bc=Q(0)
            for z in range(5):
                v=tuple(i for i in range(5) if i!=z);lo=[below(i,z,q) for i in v]
                nn+=all(lo);gg+=all(lo)*score(v);bc+=Q(lo[2] and not lo[3] and signs[lookup['a',v,2]]==1,4)
            nn/=5;gg/=5;bc/=5
            feats.extend([lower*nn-gg,gg+bc-lower*nn]);slopes.extend([nn,Q(0)])
            names.extend([f'sublaw:q={float(q)}:class=0',f'substitution:q={float(q)}:class=0'])
        groups={}
        for z in range(5):
            for y in range(5):
                if y==z:continue
                pair=tuple(sorted((z,y)));cl=code(pair)*2+pair.index(z)
                if cl not in groups:groups[cl]=[Q(0),Q(0)]
                groups[cl][0]+=Q(1,20);groups[cl][1]+=score(tuple(i for i in range(5) if i!=y))/20
        # Match features by explicit name, independently of enumeration order.
        for cl in range(4):
            kk,dd=groups.get(cl,(Q(0),Q(0)));feats.extend([dd-lower*kk,lower*kk-dd]);slopes.extend([Q(0),kk]);names.extend([f'degree_low:f=2:class={cl}',f'degree_high:f=2:class={cl}'])
        fmap=dict(zip(names,zip(feats,slopes)));a=obj;bcoef=Q(0)
        for name,w in zip(cert['features'],mult):
            feature,slope=fmap[name];a+=w*(feature-lower*slope);bcoef+=w*slope
        for block,G,flagmap in blocks:
            t=block['t'];f=block['f'];marks=list(combinations(range(f),t));count=0
            for roots in combinations(range(5),t):
                if code(roots)!=block['type']:continue
                rest=tuple(i for i in range(5) if i not in roots)
                for ae in combinations(rest,f-t):
                    av=tuple(sorted(roots+ae));ac=code(av)*len(marks)+marks.index(tuple(av.index(i) for i in roots))
                    for be in combinations(tuple(i for i in rest if i not in ae),f-t):
                        bv=tuple(sorted(roots+be));bc=code(bv)*len(marks)+marks.index(tuple(bv.index(i) for i in roots))
                        count+=G[flagmap[ac]][flagmap[bc]]
            norm=comb(5,t)*comb(5-t,f-t)*comb(5-f,f-t)
            a+=F(count)/norm
        affine.append((a,bcoef))
    at_one=max(a+b for a,b in affine);assert at_one<1
    scores=[a+b*lower for a,b in affine]
    for i,value in enumerate(scores):
        assert value<=lower,('score exceeds Bstar',i,float(value-lower))
    assert 1-at_one>=Q(8343,5000000)*(1-lower)
    assert 1-at_one>Q(9,10000)
    return dict(**complete,blocks=len(blocks),original_dimensions=[len(b['basis']) for b in cert['blocks']],reduced_dimensions=[len(b['matrix']) for b in cert['blocks']],bound=lower.json(),bound_decimal=float(lower),tight_patterns=sum(v==lower for v in scores),margin_at_one=(1-at_one).json(),margin_at_one_decimal=float(1-at_one),exact_algebraic_upper_verified=True,proves_equality=True)

if __name__=='__main__':
    ap=argparse.ArgumentParser();ap.add_argument('--certificate',default='n5_field_certificate.json');args=ap.parse_args()
    cert=json.loads((HERE/args.certificate).read_text());cover=json.loads((HERE/'n5_cut2_exact_cover.json').read_text());result=verify(cert,cover)
    print(json.dumps(result,indent=2))


==> anc/proofs/s3/0.400695372__c2/independent/controls.py <==
import os
"""Red controls: perturbed inputs / wrong interpretations must be rejected."""
import json, copy, random
from fractions import Fraction as F
import qr
import verify_indep as V
import cover_indep as C

D = V.D
cover0 = json.load(open(D + 'cover_n4.json'))
cert0 = json.load(open(D + 'cert_exact.json'))


def run(name, **kw):
    try:
        res, scores, S, Qs = V.main(verbose=False, **kw)
        ok = (res['n_violations'] == 0 and all(v[0] for v in res['Y_posdef'].values())
              and res['flags_inconsistent_with_type'] == 0 and res['missing_flags'] == 0)
        print(f'{name:55s} accepted={ok}  viol={res["n_violations"]} tight={res["n_tight"]} '
              f'worst={res["worst_violation"]:.3e} missing={res["missing_flags"]} '
              f'Ypd={[v[0] for v in res["Y_posdef"].values()]}')
    except Exception as e:
        print(f'{name:55s} accepted=False  (exception {type(e).__name__}: {str(e)[:60]})')


random.seed(1)
run('baseline')
run('coefficient order reversed', reverse=True)
run('flag string cut-major', flag_cutmajor=True)

# perturb one Y entry (symmetric) by 2^-40
for bi in range(4):
    c = copy.deepcopy(cert0)
    Y = c['blocks'][bi]['Y']
    i = random.randrange(len(Y)); j = random.randrange(len(Y))
    for (a, b) in {(i, j), (j, i)}:
        Y[a][b][0] = str(F(Y[a][b][0]) + F(1, 2**40))
    run(f'Y[{bi}][{i},{j}] += 2^-40 (sym)', cert_override=c)

# perturb Y in the direction that scales Q up: Y *= (1+2^-40)
c = copy.deepcopy(cert0)
for b in c['blocks']:
    b['Y'] = [[[str(F(x) * (1 + F(1, 2**40))) for x in el] for el in row] for row in b['Y']]
run('all Y scaled by (1+2^-40)', cert_override=c)
c = copy.deepcopy(cert0)
for b in c['blocks']:
    b['Y'] = [[[str(F(x) * (1 - F(1, 2**40))) for x in el] for el in row] for row in b['Y']]
run('all Y scaled by (1-2^-40)', cert_override=c)

# asymmetric Y
c = copy.deepcopy(cert0)
c['blocks'][1]['Y'][0][1][0] = str(F(c['blocks'][1]['Y'][0][1][0]) + F(1, 2**50))
run('Y asymmetric (one entry +2^-50)', cert_override=c)

# W perturbation
for bi in range(4):
    c = copy.deepcopy(cert0)
    W = c['blocks'][bi]['W']
    i = random.randrange(len(W)); j = random.randrange(len(W[0]))
    W[i][j][1] = str(F(W[i][j][1]) + F(1, 2**30))
    run(f'W[{bi}][{i},{j}] r-coef += 2^-30', cert_override=c)

# swap two flag labels within block
c = copy.deepcopy(cert0)
fl = c['blocks'][0]['flags']; fl[3], fl[4] = fl[4], fl[3]
run('block0: swap flags 3 and 4', cert_override=c)
c = copy.deepcopy(cert0)
fl = c['blocks'][2]['flags']; fl[0], fl[5] = fl[5], fl[0]
run('block2: swap flags 0 and 5', cert_override=c)
# swap block types
c = copy.deepcopy(cert0)
c['blocks'][1]['type'], c['blocks'][2]['type'] = c['blocks'][2]['type'], c['blocks'][1]['type']
run('swap types of blocks 1,2', cert_override=c)
# drop a block
c = copy.deepcopy(cert0)
c['blocks'] = c['blocks'][:3]
run('drop block 3', cert_override=c)
# add an extra pattern (unrealizable but tests score): obj 1/2 cluster
cv = copy.deepcopy(cover0)
cv['patterns'] = cv['patterns'] + ['++++++++++++++++++++']
run('add pattern ++..++ (both win, cluster)', cover_override=cv)

# lower the bound: compare with CBF - 1e-30
saved = V.CBF
V.CBF = qr.sub(saved, qr.make([F(1, 10**30), 0, 0, 0]))
run('bound lowered to CBF - 1e-30')
V.CBF = qr.make([F(4007, 10000), 0, 0, 0])
run('bound replaced by rational 0.4007 (> CBF)')
V.CBF = qr.make([F(40069537, 10**8), 0, 0, 0])
run('bound replaced by rational 0.40069537 (< CBF)')
V.CBF = saved

# cover controls
print('--- cover controls')
pr = copy.deepcopy(cover0['pruned'])
k = random.choice(list(pr)); kk = list(pr[k])[0]
pr[k][kk] = str(-F(pr[k][kk]))
print('negated one Farkas weight -> failures:', len(C.check_farkas('plus_neg', pr)))
pr = copy.deepcopy(cover0['pruned'])
k = [p for p in pr if len(pr[p]) >= 2][5]
del pr[k][list(pr[k])[0]]
print('deleted one weight from', k, '-> failures:', len(C.check_farkas('plus_neg', pr)))
pats = list(cover0['patterns']); dropped = pats.pop(17)
print('dropped retained pattern -> partition problems:', C.check_partition(pats, cover0['pruned'])[:2])
pr = dict(cover0['pruned']); k = random.choice(list(pr)); del pr[k]
print('dropped pruned prefix -> partition problems:', C.check_partition(cover0['patterns'], pr)[:2])
pr = dict(cover0['pruned']); pr['+-'] = {'0': '1'}
print('added overlapping prefix +- -> partition problems:', C.check_partition(cover0['patterns'], pr)[:2])
# change a cut: 7/6 -> 6/5 (realizable set should change)
saved = C.cuts[:]
C.cuts[0] = F(6, 5)
C.FX[:] = [C.form_vec_x(f) for f in C.forms]; C.FG[:] = [C.to_gaps(v) for v in C.FX]
print('cut 7/6 -> 6/5: Farkas failures', len(C.check_farkas('plus_neg')))
C.cuts[:] = saved
C.FX[:] = [C.form_vec_x(f) for f in C.forms]; C.FG[:] = [C.to_gaps(v) for v in C.FX]

# FM sanity: FM must call every witness-feasible node feasible
real = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'realizable_n4.json')))
nbad = 0
for s in real:
    for l in range(0, 21, 4):
        if C.fm_infeasible(C.constraints(s[:l])):
            nbad += 1
print('FM wrongly infeasible on realizable prefixes:', nbad)
# FM must call every pruned prefix infeasible
nbad = sum(1 for p in cover0['pruned'] if not C.fm_infeasible(C.constraints(p)))
print('FM feasible on a pruned prefix:', nbad)


==> anc/proofs/s3/0.400695372__c2/independent/cover_indep.py <==
"""Independent cover check: partition, Farkas certificates, and own enumeration of
realizable 4-point patterns (exact witnesses + exact Fourier-Motzkin infeasibility)."""
import json, sys, time, itertools, random
from fractions import Fraction as F
import numpy as np
from scipy.optimize import linprog

import os
D = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..') + os.sep
cover = json.load(open(D + 'cover_n4.json'))
cuts = [F(c) for c in cover['cuts']]
forms = cover['form_order']
N = len(forms)


def form_vec_x(f):
    """coefficients in x1..x4 (0-indexed), form value f(x)."""
    v = [F(0)] * 4
    if f[0] == 'pair':
        i, j, c = f[1:]
        v[j] += 1
        v[i] -= cuts[c]
    else:
        a, b, c, d = f[1:]
        v[a] += 1; v[b] += 1; v[c] += 1; v[d] -= 2
    return v


def to_gaps(v):
    # x_k = g_0+...+g_k  ->  coefficient of g_m = sum_{k>=m} v_k
    return [sum(v[m:]) for m in range(4)]


FX = [form_vec_x(f) for f in forms]
FG = [to_gaps(v) for v in FX]


def sigma(ch, conv):
    # conv 'plus_neg': '+' means f<0. Pattern constraint: sigma*f < 0
    if conv == 'plus_neg':
        return 1 if ch == '+' else -1
    else:
        return -1 if ch == '+' else 1


def check_farkas(conv='plus_neg', pruned=None):
    pruned = cover['pruned'] if pruned is None else pruned
    bad = []
    for pref, ws in pruned.items():
        comb = [F(0)] * 4
        anypos = False
        for k, w in ws.items():
            k = int(k); w = F(w)
            if w < 0 or k >= len(pref):
                bad.append((pref, 'weight/index')); break
            if w > 0:
                anypos = True
            s = sigma(pref[k], conv)
            for m in range(4):
                comb[m] += w * s * FG[k][m]
        else:
            if not anypos or any(c < 0 for c in comb):
                bad.append((pref, [str(c) for c in comb]))
    return bad


def check_partition(patterns=None, pruned=None):
    patterns = cover['patterns'] if patterns is None else patterns
    pruned = cover['pruned'] if pruned is None else pruned
    pats = set(patterns)
    pr = set(pruned)
    problems = []
    if len(pats) != len(patterns):
        problems.append('duplicate patterns')
    if pats & pr:
        problems.append('pattern also pruned')
    keys = pats | pr
    # all prefixes of keys (proper)
    proper = set()
    for k in keys:
        for l in range(len(k)):
            proper.add(k[:l])
    for k in keys:
        if k in proper:
            problems.append(('key is proper prefix of another key', k))
    reached = set()
    # tree walk
    stack = ['']
    leaves = 0
    while stack:
        s = stack.pop()
        if s in keys:
            reached.add(s); leaves += 1
            continue
        if len(s) == N:
            problems.append(('uncovered full string', s)); continue
        if s not in proper and len(s) > 0:
            problems.append(('uncovered prefix', s)); continue
        stack.append(s + '+'); stack.append(s + '-')
    if reached != keys:
        problems.append(('unreached keys', len(keys - reached)))
    for p in patterns:
        if len(p) != N:
            problems.append(('pattern bad length', p))
    return problems


def brute_partition():
    """count, over all 2^20 strings, the number of keys that are prefixes."""
    pats = set(cover['patterns']); pr = set(cover['pruned'])
    keys = pats | pr
    lens = sorted({len(k) for k in keys})
    cnt = {0: 0, 1: 0, 2: 0}
    for bits in range(1 << N):
        s = ''.join('+' if (bits >> (N - 1 - i)) & 1 else '-' for i in range(N))
        c = sum(1 for l in lens if s[:l] in keys)
        cnt[min(c, 2)] += 1
    return cnt


# ---------- own realizability enumeration
def constraints(pref):
    # rows a with a.g < 0 required: sigma*FG + positivity -g_m<0
    rows = []
    for k, ch in enumerate(pref):
        s = 1 if ch == '+' else -1
        rows.append([s * c for c in FG[k]])
    for m in range(4):
        e = [F(0)] * 4; e[m] = F(-1); rows.append(e)
    return rows


def witness(rows):
    A = np.array([[float(c) for c in r] for r in rows])
    # maximize t s.t. A g + t <= 0, sum g = 1, t <= 1
    nvar = 5
    c = np.zeros(nvar); c[4] = -1
    A_ub = np.hstack([A, np.ones((len(rows), 1))])
    b_ub = np.zeros(len(rows))
    A_eq = np.array([[1, 1, 1, 1, 0]]); b_eq = [1]
    res = linprog(c, A_ub=A_ub, b_ub=b_ub, A_eq=A_eq, b_eq=b_eq, bounds=[(None, None)] * 4 + [(None, 1)], method='highs')
    if res.status != 0 or -res.fun < 1e-12:
        return None
    g = res.x[:4]
    for den in [10**3, 10**5, 10**7, 10**9, 10**12]:
        gq = [F(round(x * den), den) for x in g]
        if all(sum(a * b for a, b in zip(r, gq)) < 0 for r in rows):
            return gq
    return None


def normalize(r):
    m = max(abs(c) for c in r)
    if m == 0:
        return tuple(r)
    return tuple(c / m for c in r)


def fm_infeasible(rows):
    """Exact FM for strict homogeneous system a.g<0. Returns True iff infeasible."""
    S = {normalize(r) for r in rows}
    for v in range(3, -1, -1):
        if any(all(c == 0 for c in r) for r in S):
            return True
        pos = [r for r in S if r[v] > 0]
        negs = [r for r in S if r[v] < 0]
        zero = [r for r in S if r[v] == 0]
        new = set(zero)
        for p in pos:
            for n in negs:
                comb = tuple(p[i] * (-n[v]) + n[i] * p[v] for i in range(4))
                new.add(normalize(comb))
        S = new
        if not S:
            return False
    return any(all(c == 0 for c in r) for r in S)


def enumerate_realizable():
    real = []
    stats = dict(nodes=0, fm_calls=0, witness_fail_fm_feasible=0)
    stack = ['']
    while stack:
        s = stack.pop()
        stats['nodes'] += 1
        rows = constraints(s)
        w = witness(rows)
        if w is None:
            stats['fm_calls'] += 1
            if fm_infeasible(rows):
                continue
            stats['witness_fail_fm_feasible'] += 1
            raise RuntimeError('LP missed a feasible node ' + s)
        if len(s) == N:
            real.append((s, w))
            continue
        stack.append(s + '+'); stack.append(s + '-')
    return real, stats


def pattern_of_point(x):
    s = ''
    for k in range(N):
        val = sum(a * b for a, b in zip(FX[k], x))
        assert val != 0
        s += '+' if val < 0 else '-'
    return s


if __name__ == '__main__':
    t = time.time()
    print('patterns', len(cover['patterns']), 'pruned', len(cover['pruned']))
    b1 = check_farkas('plus_neg')
    print('Farkas failures (convention + means f<0):', len(b1))
    b2 = check_farkas('plus_pos')
    print('Farkas failures (control, opposite convention):', len(b2))
    pp = check_partition()
    print('partition problems:', pp[:5], len(pp))
    print('brute 2^20 coverage counts {0 keys,1 key,>=2 keys}:', brute_partition())
    real, stats = enumerate_realizable()
    print('realizable patterns found:', len(real), stats)
    pats = set(cover['patterns'])
    realset = {s for s, _ in real}
    for s, w in real:
        x = [sum(w[:k + 1]) for k in range(4)]
        assert pattern_of_point(x) == s
    print('realizable not retained:', sorted(realset - pats))
    print('retained not realizable:', len(pats - realset), sorted(pats - realset)[:10])
    # pruned prefixes must contain no realizable pattern
    hit = [p for p in cover['pruned'] if any(s.startswith(p) for s in realset)]
    print('pruned prefixes containing a realizable pattern:', len(hit))
    json.dump({s: [str(c) for c in w] for s, w in real},
              open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'realizable_n4.json'), 'w'), indent=0)
    print('time', time.time() - t)


==> anc/proofs/s3/0.400695372__c2/independent/qr.py <==
"""Independent Q(r) arithmetic. r root in (0,1) of p(x)=x^4-4x^3-3x^2-2x+2.
Elements: tuple (a0,a1,a2,a3) of Fractions meaning a0+a1 r+a2 r^2+a3 r^3.
Sign decision: exact zero test (p irreducible => zero iff all coeffs zero),
else interval evaluation on a rational enclosure [lo,hi] of r, refined by bisection."""
from fractions import Fraction as F

P = [F(2), F(-2), F(-3), F(-4), F(1)]  # coeffs low->high


def peval(x):
    return sum(c * x**i for i, c in enumerate(P))


# rational enclosure of r by bisection on (0,1) (p(0)=2>0, p(1)=-6<0)
_LO, _HI = F(0), F(1)
assert peval(_LO) > 0 and peval(_HI) < 0


def _refine(bits):
    global _LO, _HI
    while _HI - _LO > F(1, 2**bits):
        m = (_LO + _HI) / 2
        v = peval(m)
        if v == 0:
            raise RuntimeError("rational root")
        if v > 0:
            _LO = m
        else:
            _HI = m


_refine(80)

# r^4 = 4r^3+3r^2+2r-2
RED = (F(-2), F(2), F(3), F(4))


def make(a):
    return tuple(F(x) for x in a)


ZERO = make([0, 0, 0, 0])
ONE = make([1, 0, 0, 0])
R = make([0, 1, 0, 0])


def add(a, b):
    return tuple(x + y for x, y in zip(a, b))


def sub(a, b):
    return tuple(x - y for x, y in zip(a, b))


def neg(a):
    return tuple(-x for x in a)


def scal(c, a):
    c = F(c)
    return tuple(c * x for x in a)


def mul(a, b):
    prod = [F(0)] * 7
    for i, x in enumerate(a):
        if x == 0:
            continue
        for j, y in enumerate(b):
            if y:
                prod[i + j] += x * y
    for d in range(6, 3, -1):
        c = prod[d]
        if c:
            prod[d] = F(0)
            for k in range(4):
                prod[d - 4 + k] += c * RED[k]
    return tuple(prod[:4])


def interval(a, lo, hi):
    # r in [lo,hi] subset (0,1): powers monotone increasing, nonnegative
    L = H = F(0)
    for k, c in enumerate(a):
        pl, ph = lo**k, hi**k
        if c >= 0:
            L += c * pl
            H += c * ph
        else:
            L += c * ph
            H += c * pl
    return L, H


def sign(a):
    if all(x == 0 for x in a):
        return 0
    bits = 80
    while True:
        L, H = interval(a, _LO, _HI)
        if L > 0:
            return 1
        if H < 0:
            return -1
        bits *= 2
        if bits > 5000:
            raise RuntimeError("sign undecided")
        _refine(bits)


def inv(a):
    # solve a*x = 1 by linear algebra over Q (4x4)
    cols = []
    for k in range(4):
        e = [0, 0, 0, 0]
        e[k] = 1
        cols.append(mul(a, make(e)))
    # matrix M with M[:,k] = cols[k]; solve M x = (1,0,0,0)
    M = [[cols[k][i] for k in range(4)] + [F(1 if i == 0 else 0)] for i in range(4)]
    for c in range(4):
        piv = next(i for i in range(c, 4) if M[i][c] != 0)
        M[c], M[piv] = M[piv], M[c]
        pv = M[c][c]
        M[c] = [x / pv for x in M[c]]
        for i in range(4):
            if i != c and M[i][c] != 0:
                f = M[i][c]
                M[i] = [x - f * y for x, y in zip(M[i], M[c])]
    x = tuple(M[i][4] for i in range(4))
    assert mul(a, x) == ONE
    return x


def fval(a):
    m = (_LO + _HI) / 2
    return float(sum(c * m**k for k, c in enumerate(a)))


def rnum():
    return (_LO + _HI) / 2


==> anc/proofs/s3/0.400695372__c2/independent/scores.json <==
[
[
"++++++++++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"++++++-+++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"++++++-+++++-+++++--",
"0",
0.37829573306569847,
0.37829573306569847,
1,
0.022399639263602902
],
[
"++++++-+++++-++-++--",
"0",
0.37829573714481324,
0.37829573714481324,
1,
0.02239963518448813
],
[
"++++++--++++-++-+++-",
"1/4",
0.020495983082315802,
0.2704959830823158,
1,
0.13019938924698557
],
[
"++++++--++++-++-++--",
"0",
0.020495983082315802,
0.020495983082315802,
1,
0.38019938924698554
],
[
"++++++--++++--+-+++-",
"1/4",
0.031086889390649772,
0.2810868893906498,
1,
0.11960848293865159
],
[
"++++++--++++--+-++--",
"0",
0.031086889390649772,
0.031086889390649772,
1,
0.36960848293865156
],
[
"++++++--++++--+--++-",
"1/4",
0.12829573766376925,
0.3782957376637692,
1,
0.022399634665532117
],
[
"++++++---+++--+--++-",
"1/4",
0.03984592672874808,
0.2898459267287481,
1,
0.11084944560055328
],
[
"++++++---+++-----++-",
"1/4",
0.04645898198756595,
0.29645898198756593,
1,
0.10423639034173542
],
[
"++++++---+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++-++-+++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++-++-+++++-+++++--",
"0",
0.19531023239563308,
0.19531023239563308,
1,
0.20538513993366828
],
[
"+++-++-+++++-++-++--",
"0",
0.1734332786517873,
0.1734332786517873,
1,
0.22726209367751407
],
[
"+++-++-++-++-+++++--",
"0",
0.11777509560500711,
0.11777509560500711,
1,
0.28292027672429426
],
[
"+++-++-++-++-++-++--",
"0",
0.3782957378314762,
0.3782957378314762,
1,
0.022399634497825185
],
[
"+++-++--++++-+++++--",
"0",
0.19347787719753431,
0.19347787719753431,
1,
0.20721749513176704
],
[
"+++-++--++++-++-+++-",
"1/4",
0.030110314736840085,
0.28011031473684006,
1,
0.12058505759246128
],
[
"+++-++--++++-++-++--",
"0",
0.030110314736840085,
0.030110314736840085,
1,
0.3705850575924613
],
[
"+++-++--++++--+-+++-",
"1/4",
0.03951624790866355,
0.28951624790866354,
1,
0.1111791244206378
],
[
"+++-++--++++--+-++--",
"0",
0.03951624790866355,
0.03951624790866355,
1,
0.3611791244206378
],
[
"+++-++--++++--+--++-",
"1/4",
-0.04531107052355599,
0.20468892947644401,
1,
0.19600644285285734
],
[
"+++-++--+-++-+++++--",
"0",
0.10228993891596053,
0.10228993891596053,
1,
0.29840543341334086
],
[
"+++-++--+-++-++-++--",
"0",
-0.033419778480817834,
-0.033419778480817834,
1,
0.4341151508101192
],
[
"+++-++--+-++--++++--",
"0",
0.3782957355944734,
0.3782957355944734,
1,
0.022399636734827963
],
[
"+++-++--+-++--+-+++-",
"1/4",
0.12829573805384764,
0.37829573805384764,
1,
0.02239963427545373
],
[
"+++-++--+-++--+-++--",
"0",
0.12829573805384764,
0.12829573805384764,
1,
0.2723996342754537
],
[
"+++-++--+-++--+--++-",
"1/4",
0.1282957374526935,
0.37829573745269346,
1,
0.02239963487660788
],
[
"+++-++---+++--+-+++-",
"1/4",
-0.08856078436326388,
0.1614392156367361,
1,
0.23925615669256525
],
[
"+++-++---+++--+--++-",
"1/4",
-0.026310498909137947,
0.22368950109086205,
1,
0.1770058712384393
],
[
"+++-++---+++-----++-",
"1/4",
-0.009271753474043954,
0.24072824652595604,
1,
0.15996712580334532
],
[
"+++-++---+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++-++----++--+-+++-",
"1/4",
-0.07212459382005142,
0.17787540617994857,
1,
0.2228199661493528
],
[
"+++-++----++--+--++-",
"1/4",
-0.06942719549579124,
0.18057280450420876,
1,
0.2201225678250926
],
[
"+++-++----++----+++-",
"1/4",
0.008166467948740319,
0.2581664679487403,
1,
0.14252890438056104
],
[
"+++-++----++-----++-",
"1/4",
0.06991026078806802,
0.319910260788068,
1,
0.08078511154123334
],
[
"+++-++----++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++--+--+-++-+++++--",
"0",
0.18160482631073016,
0.18160482631073016,
1,
0.2190905460185712
],
[
"+++--+--+-++--+++++-",
"1/4",
-0.02954614843899622,
0.22045385156100378,
1,
0.18024152076829758
],
[
"+++--+--+-++--++++--",
"0",
-0.02954614843899622,
-0.02954614843899622,
1,
0.4302415207682976
],
[
"+++--+--+-++--+-+++-",
"1/4",
0.09060800119226634,
0.34060800119226636,
1,
0.06008737113703502
],
[
"+++--+--+-++--+-++--",
"0",
0.09060800119226634,
0.09060800119226634,
1,
0.310087371137035
],
[
"+++--+--+--+--+++++-",
"1/4",
0.12829573787070833,
0.37829573787070836,
1,
0.022399634458593023
],
[
"+++--+--+--+--++++--",
"0",
0.12829573787070833,
0.12829573787070833,
1,
0.272399634458593
],
[
"+++--+--+--+--+-+++-",
"1/4",
0.09532725771780202,
0.34532725771780204,
1,
0.05536811461149933
],
[
"+++--+----++--+++++-",
"1/4",
-0.024109462197754904,
0.2258905378022451,
1,
0.17480483452705625
],
[
"+++--+----++--+-+++-",
"1/4",
0.049223451284488795,
0.2992234512844888,
1,
0.10147192104481256
],
[
"+++--+----++--+--++-",
"1/4",
0.0003890089950194427,
0.2503890089950194,
1,
0.1503063633342819
],
[
"+++--+----++----+++-",
"1/4",
-0.04889326970290616,
0.20110673029709383,
1,
0.19958864203220752
],
[
"+++--+----++-----++-",
"1/4",
0.033949753028991836,
0.28394975302899184,
1,
0.11674561930030952
],
[
"+++--+----++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++--+-----+--+++++-",
"1/4",
-0.008012230195982616,
0.24198776980401737,
1,
0.158707602525284
],
[
"+++--+-----+--++++--",
"0",
-0.008012230195982616,
-0.008012230195982616,
1,
0.408707602525284
],
[
"+++--+-----+--+-+++-",
"1/4",
-0.02827348442389471,
0.2217265155761053,
1,
0.17896885675319607
],
[
"+++--+-----+---++++-",
"1/4",
-0.02462688030755089,
0.2253731196924491,
1,
0.17532225263685225
],
[
"+++--+-----+----+++-",
"1/4",
-0.013782547337693055,
0.23621745266230695,
1,
0.1644779196669944
],
[
"+++--+-----+-----++-",
"1/4",
0.09758354253972357,
0.34758354253972357,
1,
0.05311182978957779
],
[
"+++--+-----+------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++--------+--++++++",
"1/2",
-0.14917415370489454,
0.35082584629510544,
1,
0.0498695260341959
],
[
"+++--------+--+++++-",
"1/4",
-0.14917415370489454,
0.10082584629510546,
1,
0.2998695260341959
],
[
"+++--------+--++++--",
"0",
-0.14917415370489454,
-0.14917415370489454,
1,
0.5498695260341959
],
[
"+++--------+---+++++",
"1/2",
-0.18726140407295067,
0.31273859592704933,
1,
0.08795677640225204
],
[
"+++--------+---++++-",
"1/4",
-0.18726140407295067,
0.06273859592704932,
1,
0.337956776402252
],
[
"+++--------+----+++-",
"1/4",
-0.1626766336365738,
0.08732336636342618,
1,
0.31337200596587517
],
[
"+++--------+-----++-",
"1/4",
0.0074441148826062875,
0.25744411488260627,
1,
0.14325125744669506
],
[
"+++--------+------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"+++------------+++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"+++------------++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"+++-------------++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"+++-------------+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"+++--------------+++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"+++--------------++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"+++---------------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++-+++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++-+++++-+++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++-+++++-++-++--",
"0",
0.37829573792696947,
0.37829573792696947,
1,
0.022399634402331878
],
[
"-++-++-++-++-+++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++--++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++--++++-+++++--",
"0",
0.3782957359351285,
0.3782957359351285,
1,
0.02239963639417286
],
[
"-++-++--++++-++-+++-",
"1/4",
0.1282957381487346,
0.37829573814873463,
1,
0.022399634180566754
],
[
"-++-++--++++-++-++--",
"0",
0.1282957381487346,
0.1282957381487346,
1,
0.27239963418056673
],
[
"-++-++--++++--+-+++-",
"1/4",
-0.04313947187251748,
0.2068605281274825,
1,
0.19383484420181885
],
[
"-++-++--++++--+-++--",
"0",
-0.04313947187251748,
-0.04313947187251748,
1,
0.44383484420181885
],
[
"-++-++--++++--+--++-",
"1/4",
0.12829573764651203,
0.37829573764651203,
1,
0.022399634682789316
],
[
"-++-++--+-++-+++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++--+-++-++-+++-",
"1/4",
0.12829573813576972,
0.3782957381357697,
1,
0.022399634193531647
],
[
"-++-++--+-++-++-++--",
"0",
0.12829573813576972,
0.12829573813576972,
1,
0.27239963419353164
],
[
"-++-++--+-++--+-+++-",
"1/4",
0.12829573813005554,
0.3782957381300555,
1,
0.022399634199245823
],
[
"-++-++--+-++--+-++--",
"0",
0.12829573813005554,
0.12829573813005554,
1,
0.27239963419924584
],
[
"-++-++---+++-++-+++-",
"1/4",
-0.011619035338695438,
0.23838096466130457,
1,
0.1623144076679968
],
[
"-++-++---+++--+-+++-",
"1/4",
-0.09352364623363162,
0.1564763537663684,
1,
0.244219018562933
],
[
"-++-++---+++--+--++-",
"1/4",
0.022391726520985224,
0.2723917265209852,
1,
0.12830364580831613
],
[
"-++-++---+++-----++-",
"1/4",
-0.0064858524814113494,
0.24351414751858866,
1,
0.1571812248107127
],
[
"-++-++---+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-++----++--+-+++-",
"1/4",
-0.04178259738097994,
0.20821740261902005,
1,
0.1924779697102813
],
[
"-++-++----++--+--++-",
"1/4",
0.009912833594853038,
0.25991283359485307,
1,
0.14078253873444832
],
[
"-++-++----++-----++-",
"1/4",
-0.0026646704686754674,
0.24733532953132453,
1,
0.15336004279797683
],
[
"-++-++----++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++--+--++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++--+--++++-+++++--",
"0",
0.37829573723752724,
0.37829573723752724,
1,
0.022399635091774128
],
[
"-++--+--++++-++-+++-",
"1/4",
0.09931477096494923,
0.34931477096494923,
1,
0.05138060136435213
],
[
"-++--+--++++-++-++--",
"0",
0.09931477096494923,
0.09931477096494923,
1,
0.30138060136435213
],
[
"-++--+--++++--+-+++-",
"1/4",
-0.018113352628228482,
0.2318866473717715,
1,
0.16880872495752985
],
[
"-++--+--+-++-+++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++--+--+-++-++-+++-",
"1/4",
0.1224344877367786,
0.3724344877367786,
1,
0.02826088459252276
],
[
"-++--+--+-++-++-++--",
"0",
0.1224344877367786,
0.1224344877367786,
1,
0.27826088459252274
],
[
"-++--+--+-++--+++++-",
"1/4",
0.12829573786347928,
0.37829573786347925,
1,
0.022399634465822094
],
[
"-++--+--+-++--++++--",
"0",
0.12829573786347928,
0.12829573786347928,
1,
0.2723996344658221
],
[
"-++--+--+-++--+-+++-",
"1/4",
0.11670555080697342,
0.3667055508069734,
1,
0.03398982152232794
],
[
"-++--+--+-++--+-++--",
"0",
0.11670555080697342,
0.11670555080697342,
1,
0.28398982152232793
],
[
"-++--+--+--+--+++++-",
"1/4",
0.12829573772671285,
0.3782957377267128,
1,
0.02239963460258852
],
[
"-++--+--+--+--++++--",
"0",
0.12829573772671285,
0.12829573772671285,
1,
0.27239963460258854
],
[
"-++--+---+++-+++++--",
"0",
0.0971006702377908,
0.0971006702377908,
1,
0.30359470209151057
],
[
"-++--+---+++-++-+++-",
"1/4",
-0.0850034753866959,
0.16499652461330408,
1,
0.23569884771599728
],
[
"-++--+---+++-++-++--",
"0",
-0.0850034753866959,
-0.0850034753866959,
1,
0.48569884771599725
],
[
"-++--+---+++--+-+++-",
"1/4",
-0.09877405247124428,
0.1512259475287557,
1,
0.24946942480054565
],
[
"-++--+---+++--+--++-",
"1/4",
0.05667778799646744,
0.30667778799646744,
1,
0.09401758433283393
],
[
"-++--+---+++-----++-",
"1/4",
-0.00040897829058898186,
0.24959102170941103,
1,
0.15110435061989033
],
[
"-++--+---+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++--+----++-++++++-",
"1/4",
0.07279881125208852,
0.32279881125208854,
1,
0.07789656107721284
],
[
"-++--+----++-+++++--",
"0",
0.07279881125208852,
0.07279881125208852,
1,
0.3278965610772128
],
[
"-++--+----++-++-+++-",
"1/4",
0.022317586278322733,
0.27231758627832275,
1,
0.12837778605097863
],
[
"-++--+----++-++-++--",
"0",
0.022317586278322733,
0.022317586278322733,
1,
0.3783777860509786
],
[
"-++--+----++--+++++-",
"1/4",
0.007608877968963068,
0.2576088779689631,
1,
0.1430864943603383
],
[
"-++--+----++--++++--",
"0",
0.007608877968963068,
0.007608877968963068,
1,
0.39308649436033827
],
[
"-++--+----++--+-+++-",
"1/4",
0.09462654294377894,
0.3446265429437789,
1,
0.05606882938552243
],
[
"-++--+----++--+-++--",
"0",
0.09462654294377894,
0.09462654294377894,
1,
0.30606882938552243
],
[
"-++--+----++--+--++-",
"1/4",
-0.002875014717044164,
0.24712498528295584,
1,
0.1535703870463455
],
[
"-++--+----++----+++-",
"1/4",
-0.04692610128904562,
0.20307389871095438,
1,
0.19762147361834698
],
[
"-++--+----++-----++-",
"1/4",
0.005006882481059923,
0.2550068824810599,
1,
0.14568848984824143
],
[
"-++--+----++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++--+-----+--+++++-",
"1/4",
0.02933708727007139,
0.2793370872700714,
1,
0.12135828505922998
],
[
"-++--+-----+--++++--",
"0",
0.02933708727007139,
0.02933708727007139,
1,
0.37135828505922996
],
[
"-++--+-----+--+-+++-",
"1/4",
-0.0265365567750003,
0.2234634432249997,
1,
0.17723192910430166
],
[
"-++--+-----+----+++-",
"1/4",
-0.0028190446217498297,
0.24718095537825016,
1,
0.1535144169510512
],
[
"-++--+-----+-----++-",
"1/4",
0.05362552433674258,
0.30362552433674256,
1,
0.09706984799255879
],
[
"-++--+-----+------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++-------++-+++++--",
"0",
-0.0043878846365753765,
-0.0043878846365753765,
1,
0.4050832569658767
],
[
"-++-------++--+++++-",
"1/4",
-0.1096676688881688,
0.14033233111183122,
1,
0.26036304121747017
],
[
"-++-------++--++++--",
"0",
-0.1096676688881688,
-0.1096676688881688,
1,
0.5103630412174701
],
[
"-++-------++--+-+++-",
"1/4",
-0.10396546071501107,
0.1460345392849889,
1,
0.2546608330443124
],
[
"-++-------++----+++-",
"1/4",
-0.041027874343929904,
0.2089721256560701,
1,
0.19172324667323126
],
[
"-++-------++-----++-",
"1/4",
0.020291435998732024,
0.270291435998732,
1,
0.13040393633056935
],
[
"-++-------++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++--------+--++++++",
"1/2",
-0.14384098000558768,
0.35615901999441235,
1,
0.044536352334889034
],
[
"-++--------+--+++++-",
"1/4",
-0.14384098000558768,
0.10615901999441232,
1,
0.294536352334889
],
[
"-++--------+--++++--",
"0",
-0.14384098000558768,
-0.14384098000558768,
1,
0.5445363523348891
],
[
"-++--------+--+-+++-",
"1/4",
-0.12283895924530878,
0.12716104075469123,
1,
0.27353433157461016
],
[
"-++--------+---+++++",
"1/2",
-0.18327922536974198,
0.31672077463025805,
1,
0.08397459769904334
],
[
"-++--------+---++++-",
"1/4",
-0.18327922536974198,
0.06672077463025804,
1,
0.3339745976990433
],
[
"-++--------+----+++-",
"1/4",
-0.16069755856382714,
0.08930244143617284,
1,
0.31139293089312853
],
[
"-++--------+-----++-",
"1/4",
0.015300384975628347,
0.26530038497562836,
1,
0.135394987353673
],
[
"-++--------+------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-++------------+++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"-++------------++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"-++-------------++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"-++-------------+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"-++--------------+++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"-++--------------++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"-++---------------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+--+--++++++++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+--+--++++-+++++--",
"0",
0.37829573723752724,
0.37829573723752724,
1,
0.022399635091774128
],
[
"--+--+--++++-++-++--",
"0",
0.35082894312597734,
0.35082894312597734,
1,
0.049866429203324035
],
[
"--+--+--+-++-+++++--",
"0",
0.40069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+--+---+++++++++--",
"0",
0.31476644355346933,
0.31476644355346933,
1,
0.085928928775832
],
[
"--+--+---+++-+++++--",
"0",
0.2274204169925533,
0.2274204169925533,
1,
0.17327495533674808
],
[
"--+--+---+++-++-+++-",
"1/4",
0.09771053221746845,
0.34771053221746845,
1,
0.05298484011183291
],
[
"--+--+---+++-++-++--",
"0",
0.09771053221746845,
0.09771053221746845,
1,
0.3029848401118329
],
[
"--+--+---+++--+-+++-",
"1/4",
-0.05521121209292977,
0.19478878790707022,
1,
0.20590658442223114
],
[
"--+--+---+++--+--++-",
"1/4",
0.046283226877051,
0.296283226877051,
1,
0.10441214545225036
],
[
"--+--+---+++-----++-",
"1/4",
-0.0004394962726812119,
0.24956050372731878,
1,
0.15113486860198258
],
[
"--+--+---+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+--+----++-++++++-",
"1/4",
0.11374941707626686,
0.36374941707626685,
1,
0.0369459552530345
],
[
"--+--+----++-+++++--",
"0",
0.11374941707626686,
0.11374941707626686,
1,
0.2869459552530345
],
[
"--+--+----++-++-+++-",
"1/4",
0.09969444233157379,
0.3496944423315738,
1,
0.05100092999772757
],
[
"--+--+----++-++-++--",
"0",
0.09969444233157379,
0.09969444233157379,
1,
0.30100092999772754
],
[
"--+--+----++--+++++-",
"1/4",
-0.05083406649621766,
0.19916593350378234,
1,
0.20152943882551902
],
[
"--+--+----++--+-+++-",
"1/4",
0.10093141359490926,
0.35093141359490926,
1,
0.0497639587343921
],
[
"--+--+----++--+--++-",
"1/4",
-0.013785925012608039,
0.23621407498739197,
1,
0.1644812973419094
],
[
"--+--+----++-----++-",
"1/4",
-0.006328458428015438,
0.24367154157198456,
1,
0.1570238307573168
],
[
"--+--+----++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+------+++++++++--",
"0",
0.25532514058138306,
0.25532514058138306,
1,
0.14537023174791827
],
[
"--+------+++-++++++-",
"1/4",
0.100400305118277,
0.350400305118277,
1,
0.050295067211024364
],
[
"--+------+++-+++++--",
"0",
0.100400305118277,
0.100400305118277,
1,
0.30029506721102434
],
[
"--+------+++-++-+++-",
"1/4",
0.0800696341967071,
0.3300696341967071,
1,
0.07062573813259426
],
[
"--+------+++-++-++--",
"0",
0.0800696341967071,
0.0800696341967071,
1,
0.32062573813259426
],
[
"--+------+++--+-+++-",
"1/4",
-0.011764571428824236,
0.23823542857117577,
1,
0.16245994375812559
],
[
"--+------+++--+--++-",
"1/4",
0.06350202274896344,
0.31350202274896344,
1,
0.08719334958033792
],
[
"--+------+++-----++-",
"1/4",
0.03653391521083522,
0.2865339152108352,
1,
0.11416145711846615
],
[
"--+------+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+-------++-++++++-",
"1/4",
0.11455884801292547,
0.3645588480129255,
1,
0.036136524316375894
],
[
"--+-------++-+++++--",
"0",
0.11455884801292547,
0.11455884801292547,
1,
0.2861365243163759
],
[
"--+-------++-++-+++-",
"1/4",
0.03533725391685377,
0.2853372539168538,
1,
0.11535811841244759
],
[
"--+-------++-++-++--",
"0",
0.03533725391685377,
0.03533725391685377,
1,
0.3653581184124476
],
[
"--+-------++--+++++-",
"1/4",
-0.054248926376042554,
0.19575107362395744,
1,
0.20494429870534392
],
[
"--+-------++--++++--",
"0",
-0.054248926376042554,
-0.054248926376042554,
1,
0.4549442987053439
],
[
"--+-------++--+-+++-",
"1/4",
-0.04212454287468245,
0.20787545712531755,
1,
0.1928199152039838
],
[
"--+-------++--+--++-",
"1/4",
0.05018768895291541,
0.3001876889529154,
1,
0.10050768337638595
],
[
"--+-------++----+++-",
"1/4",
-0.024615098419397848,
0.22538490158060215,
1,
0.1753104707486992
],
[
"--+-------++-----++-",
"1/4",
0.03717390701875352,
0.2871739070187535,
1,
0.11352146531054784
],
[
"--+-------++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+--------+--++++++",
"1/2",
-0.14404832128031037,
0.35595167871968963,
1,
0.044743693609611716
],
[
"--+--------+--+++++-",
"1/4",
-0.14404832128031037,
0.10595167871968965,
1,
0.2947436936096117
],
[
"--+--------+--++++--",
"0",
-0.14404832128031037,
-0.14404832128031037,
1,
0.5447436936096117
],
[
"--+--------+--+-+++-",
"1/4",
-0.11576392839480831,
0.1342360716051917,
1,
0.26645930072410967
],
[
"--+--------+---+++++",
"1/2",
-0.18248919476368952,
0.3175108052363105,
1,
0.08318456709299088
],
[
"--+--------+---++++-",
"1/4",
-0.18248919476368952,
0.06751080523631048,
1,
0.3331845670929909
],
[
"--+--------+----++++",
"1/2",
-0.16536486528107686,
0.33463513471892314,
1,
0.06606023761037821
],
[
"--+--------+----+++-",
"1/4",
-0.16536486528107686,
0.08463513471892314,
1,
0.3160602376103782
],
[
"--+--------+-----++-",
"1/4",
0.008239676971370046,
0.25823967697137007,
1,
0.14245569535793132
],
[
"--+--------+------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"--+------------+++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"--+-------------++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"--+-------------+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"--+--------------+++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"--+--------------++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"--+---------------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"---------+++++++++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"---------++++++++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"---------+++++++++--",
"0",
-0.09930462767069864,
-0.09930462767069864,
1,
0.5
],
[
"---------+++-+++++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"---------+++-++++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"---------+++-+++++--",
"0",
-0.09930462767069864,
-0.09930462767069864,
1,
0.5
],
[
"---------+++-++-+++-",
"1/4",
0.12829573818317305,
0.3782957381831731,
1,
0.022399634146128306
],
[
"---------+++-++-++--",
"0",
0.12829573818317305,
0.12829573818317305,
1,
0.2723996341461283
],
[
"---------+++--+-+++-",
"1/4",
0.10550382282669817,
0.3555038228266982,
1,
0.04519154950260319
],
[
"---------+++--+--++-",
"1/4",
0.12829573811890085,
0.3782957381189008,
1,
0.022399634210400515
],
[
"---------+++-----++-",
"1/4",
0.08111448557297002,
0.33111448557297,
1,
0.06958088675633134
],
[
"---------+++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"----------++-+++++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"----------++-++++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"----------++-+++++--",
"0",
-0.09930462767069864,
-0.09930462767069864,
1,
0.5
],
[
"----------++-++-++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"----------++-++-+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"----------++--++++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"----------++--+++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"----------++--+-++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"----------++--+-+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"----------++--+--++-",
"1/4",
0.12829573817574427,
0.37829573817574424,
1,
0.022399634153557096
],
[
"----------++----+++-",
"1/4",
0.031296285366128246,
0.2812962853661283,
1,
0.11939908696317311
],
[
"----------++-----++-",
"1/4",
0.09420864214118028,
0.3442086421411803,
1,
0.05648673018812108
],
[
"----------++------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"-----------+--++++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"-----------+--+++++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"-----------+--+-++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"-----------+--+-+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"-----------+---+++++",
"1/2",
-0.1285142982996846,
0.3714857017003154,
1,
0.029209670628985957
],
[
"-----------+---++++-",
"1/4",
-0.1285142982996846,
0.1214857017003154,
1,
0.27920967062898594
],
[
"-----------+----++++",
"1/2",
-0.1254986401912083,
0.3745013598087917,
1,
0.026194012520509662
],
[
"-----------+----+++-",
"1/4",
-0.1254986401912083,
0.1245013598087917,
1,
0.2761940125205097
],
[
"-----------+-----++-",
"1/4",
0.06847969167997867,
0.3184796916799787,
1,
0.08221568064932269
],
[
"-----------+------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
],
[
"---------------+++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"----------------++++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"----------------+++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"-----------------+++",
"1/2",
-0.09930462767069864,
0.40069537232930136,
0,
0.0
],
[
"-----------------++-",
"1/4",
-0.09930462767069864,
0.15069537232930136,
1,
0.25
],
[
"------------------+-",
"1/4",
0.15069537232930136,
0.40069537232930136,
0,
0.0
]
]

==> anc/proofs/s3/0.400695372__c2/independent/verify_indep.py <==
"""Independent verifier for the n=4 ratio-coloured certificate.
Written from the definitions only (did not read verify.py / field_r.py / generators).

Conventions (inferred, tested by controls):
  pair form (i,j,c): f = x_j - q_c x_i ; sign '+'  <=> f < 0  (x_j < q x_i)
  sum form (a,b,c,d): f = x_a+x_b+x_c-2x_d ; '+' <=> f < 0 (win)
  Q(r) element [a0,a1,a2,a3] = a0+a1 r+a2 r^2+a3 r^3
  flag string: 9 chars = pairs (0,1),(0,2),(1,2) x cuts, roots = positions in sorted triple
"""
import json, sys, itertools, time
from fractions import Fraction as F
import qr

import os
D = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..') + os.sep


def load(coef_reverse=False, sumsign_flip=False, flagorder='pairmajor'):
    cover = json.load(open(D + 'cover_n4.json'))
    cert = json.load(open(D + 'cert_exact.json'))
    return cover, cert


PAIRS3 = [(0, 1), (0, 2), (1, 2)]


def parse_el(a, reverse=False):
    a = list(a)
    if reverse:
        a = a[::-1]
    return qr.make([F(x) for x in a])


class Setup:
    def __init__(self, cover, cert, reverse=False, flag_cutmajor=False):
        self.cuts = [F(c) for c in cover['cuts']]
        assert cover['cuts'] == cert['cuts'] and cover['form_order'] == cert['form_order']
        self.forms = cover['form_order']
        # index of pair form (i,j,c)
        self.pidx = {}
        for k, f in enumerate(self.forms):
            if f[0] == 'pair':
                self.pidx[(f[1], f[2], f[3])] = k
        self.sidx = {}
        for k, f in enumerate(self.forms):
            if f[0] == 'sum':
                self.sidx[tuple(f[1:])] = k
        # sanity: form list is exactly all 18 pair forms + the 2 sum forms
        assert sorted(self.pidx) == sorted((i, j, c) for i in range(4) for j in range(i + 1, 4) for c in range(3))
        assert set(self.sidx) == {(0, 1, 2, 3), (0, 1, 3, 2)}
        self.flag_cutmajor = flag_cutmajor
        self.blocks = []
        for b in cert['blocks']:
            assert b['t'] == 2 and b['f'] == 3
            flags = [(s, tuple(R)) for s, R in b['flags']]
            assert len(set(flags)) == len(flags), 'duplicate flags'
            W = [[parse_el(x, reverse) for x in row] for row in b['W']]
            Y = [[parse_el(x, reverse) for x in row] for row in b['Y']]
            self.blocks.append(dict(type=b['type'], flags=flags, idx={f: i for i, f in enumerate(flags)}, W=W, Y=Y))
        types = [b['type'] for b in self.blocks]
        assert len(set(types)) == len(types)
        self.btype = {b['type']: b for b in self.blocks}

    # ---- pattern restrictions
    def paircol(self, P, i, j):
        return ''.join(P[self.pidx[(i, j, c)]] for c in range(3))

    def flag_of(self, P, roots, x):
        pts = sorted(list(roots) + [x])
        if self.flag_cutmajor:
            s = ''.join(P[self.pidx[(pts[a], pts[b], c)]] for c in range(3) for (a, b) in PAIRS3)
        else:
            s = ''.join(self.paircol(P, pts[a], pts[b]) for (a, b) in PAIRS3)
        R = tuple(sorted(pts.index(r) for r in roots))
        return (s, R)

    def obj(self, P):
        w = (P[self.sidx[(0, 1, 2, 3)]] == '+') + (P[self.sidx[(0, 1, 3, 2)]] == '+')
        return F(w, 4)

    def flag_terms(self, P, Qs, missing=None):
        """sum_blocks <Q, M(P)>; M(P) = (1/12) sum over root pairs and ordered (c,d)."""
        tot = qr.ZERO
        for roots in itertools.combinations(range(4), 2):
            typ = self.paircol(P, *roots)
            others = [x for x in range(4) if x not in roots]
            if typ not in self.btype:
                if missing is not None:
                    missing.add(('type', typ))
                continue
            b = self.btype[typ]
            Q = Qs[typ]
            for c, d in [(others[0], others[1]), (others[1], others[0])]:
                f1 = self.flag_of(P, roots, c)
                f2 = self.flag_of(P, roots, d)
                assert f1[0][3 * PAIRS3.index(tuple(f1[1])) if False else 0] is not None
                if f1 not in b['idx'] or f2 not in b['idx']:
                    if missing is not None:
                        for f in (f1, f2):
                            if f not in b['idx']:
                                missing.add((typ, f))
                    continue
                tot = qr.add(tot, Q[b['idx'][f1]][b['idx'][f2]])
        return qr.scal(F(1, 12), tot)


def matmul(A, B):
    n, m, p = len(A), len(B), len(B[0])
    assert len(A[0]) == m
    out = []
    for i in range(n):
        row = []
        for k in range(p):
            s = qr.ZERO
            for j in range(m):
                if any(A[i][j]) and any(B[j][k]):
                    s = qr.add(s, qr.mul(A[i][j], B[j][k]))
            row.append(s)
        out.append(row)
    return out


def transpose(A):
    return [list(x) for x in zip(*A)]


def ldl_posdef(Y):
    """Exact LDL^T over Q(r); returns list of pivots, asserts symmetric."""
    n = len(Y)
    for i in range(n):
        for j in range(n):
            assert Y[i][j] == Y[j][i], 'Y not symmetric'
    A = [row[:] for row in Y]
    piv = []
    for k in range(n):
        d = A[k][k]
        s = qr.sign(d)
        piv.append((s, qr.fval(d)))
        if s <= 0:
            return False, piv
        di = qr.inv(d)
        for i in range(k + 1, n):
            if not any(A[i][k]):
                continue
            l = qr.mul(A[i][k], di)
            for j in range(k + 1, n):
                if any(A[k][j]):
                    A[i][j] = qr.sub(A[i][j], qr.mul(l, A[k][j]))
    return True, piv


CBF = qr.scal(F(1, 4), qr.make([0, 6, -6, 1]))


def check_cbf():
    out = {}
    out['r'] = float(qr.rnum())
    out['CBF'] = qr.fval(CBF)
    # minimal polynomial 16y^4+8y^3+99y^2-32y-4 at y=CBF
    y = CBF
    y2 = qr.mul(y, y); y3 = qr.mul(y2, y); y4 = qr.mul(y3, y)
    val = qr.add(qr.add(qr.scal(16, y4), qr.scal(8, y3)), qr.add(qr.scal(99, y2), qr.add(qr.scal(-32, y), qr.scal(-4, qr.ONE))))
    out['minpoly_at_CBF_is_zero'] = (val == qr.ZERO)
    # numeric BF sup
    import numpy as np
    from scipy.optimize import minimize_scalar
    g = lambda p: -(p * (2 - p)) / (1 + p + p * p + p ** 3)
    res = minimize_scalar(g, bounds=(0, 1), method='bounded', options={'xatol': 1e-14})
    out['BF_sup_numeric'] = -res.fun
    out['BF_argmax_p'] = res.x
    return out


def build_Q(S):
    Qs = {}
    for b in S.blocks:
        W, Y = b['W'], b['Y']
        assert len(W) == len(b['flags']) and len(W[0]) == len(Y) == len(Y[0])
        Qs[b['type']] = matmul(matmul(W, Y), transpose(W))
    return Qs


def main(reverse=False, flag_cutmajor=False, verbose=True, cert_override=None, cover_override=None):
    cover, cert = load()
    if cert_override is not None:
        cert = cert_override
    if cover_override is not None:
        cover = cover_override
    S = Setup(cover, cert, reverse=reverse, flag_cutmajor=flag_cutmajor)
    res = {}
    # flags consistent with types
    bad = 0
    for b in S.blocks:
        for s, R in b['flags']:
            a, c = R
            pi = PAIRS3.index((a, c))
            if s[3 * pi:3 * pi + 3] != b['type']:
                bad += 1
    res['flags_inconsistent_with_type'] = bad
    # Y posdef
    pd = {}
    for b in S.blocks:
        ok, piv = ldl_posdef(b['Y'])
        pd[b['type']] = (ok, min(p[1] for p in piv), len(piv))
    res['Y_posdef'] = pd
    Qs = build_Q(S)
    missing = set()
    scores = []
    for P in cover['patterns']:
        assert len(P) == 20 and set(P) <= set('+-')
        ft = S.flag_terms(P, Qs, missing)
        sc = qr.add(qr.scal(S.obj(P), qr.ONE), ft)
        diff = qr.sub(CBF, sc)
        sg = qr.sign(diff)
        scores.append((P, S.obj(P), qr.fval(ft), qr.fval(sc), sg, qr.fval(diff)))
    res['n_patterns'] = len(scores)
    res['n_violations'] = sum(1 for s in scores if s[4] < 0)
    res['n_tight'] = sum(1 for s in scores if s[4] == 0)
    tight = sorted(s[0] for s in scores if s[4] == 0)
    res['tight_match_claim'] = (tight == sorted(cert['tight_patterns']))
    res['max_score'] = max(s[3] for s in scores)
    res['min_slack_nontight'] = min((s[5] for s in scores if s[4] > 0), default=None)
    res['worst_violation'] = min(s[5] for s in scores)
    res['missing_flags'] = len(missing)
    res['missing_examples'] = sorted(missing)[:10]
    if verbose:
        for k, v in res.items():
            print(k, v)
    return res, scores, S, Qs


if __name__ == '__main__':
    t = time.time()
    print('CBF check', check_cbf())
    res, scores, S, Qs = main()
    print('time', time.time() - t)
    json.dump([[s[0], str(s[1]), s[2], s[3], s[4], s[5]] for s in scores],
              open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'scores.json'), 'w'), indent=0)


==> anc/proofs/s3/0.400695372__c2/mc_check.py <==
"""Sanity check (not part of the proof): semantics of the certificate on raw samples.
For random 4-samples from several laws, compute the win indicator and the flag sums DIRECTLY from the raw
values (ratio colours by comparing x_j/x_i with the cuts, sums by comparing x_a+x_b+x_c with 2x_d), with an
implementation separate from verify.py, and compare with the verifier's exact per-pattern score.
Reports E[win], E[sum <Q,M>] (must be >= 0 up to noise for every law), and E[score] (<= C_BF)."""
import json, random, math
from fractions import Fraction as Fr
from itertools import combinations
import verify
from field_r import K, Field

cover = json.load(open('cover_n4.json')); cert = json.load(open('cert_exact.json'))
cuts = [float(Fr(c)) for c in cover['cuts']]
CBF = 0.40069537232930136
scores = verify.verify(cover, cert, field=Field)
score_of = {P: float(s) for P, s in zip(cover['patterns'], scores)}
ff = [tuple(f) for f in cover['form_order']]
blocks = []
for B in cert['blocks']:
    W = [[float(K(x)) for x in row] for row in B['W']]; Y = [[float(K(x)) for x in row] for row in B['Y']]
    d, k = len(W), len(Y)
    Q = [[sum(W[i][a] * Y[a][b] * W[j][b] for a in range(k) for b in range(k)) for j in range(d)] for i in range(d)]
    blocks.append((B['type'], {(a, tuple(c)): n for n, (a, c) in enumerate(B['flags'])}, Q))


def pair_signs(lo, hi):            # '+' iff hi < cut*lo, for each cut
    return ''.join('+' if hi < c * lo else '-' for c in cuts)


def raw_eval(x):
    x = sorted(x)
    win = (x[0] + x[1] + x[2] < 2 * x[3]) + (x[0] + x[1] + x[3] < 2 * x[2])   # targets 3 and 2
    # pattern string straight from the raw values
    P = ''
    for f in ff:
        if f[0] == 'pair': P += '+' if x[f[2]] < cuts[f[3]] * x[f[1]] else '-'
        else: P += '+' if x[f[1]] + x[f[2]] + x[f[3]] < 2 * x[f[4]] else '-'
    # flag sum for family (2,3): roots = 2 points, extensions = the other two points (ordered)
    tot = 0.0
    for R in combinations(range(4), 2):
        ty = pair_signs(x[R[0]], x[R[1]])
        rest = [i for i in range(4) if i not in R]
        for a, b in ((rest[0], rest[1]), (rest[1], rest[0])):
            def flag(e):
                pts = sorted(R + (e,))
                sub = ''.join(pair_signs(x[pts[i]], x[pts[j]]) for i, j in combinations(range(3), 2))
                return (sub, tuple(pts.index(i) for i in R))
            fa, fb = flag(a), flag(b)
            for bty, idx, Q in blocks:
                if bty == ty and fa in idx and fb in idx: tot += Q[idx[fa]][idx[fb]]
    tot /= 12        # norm = C(4,2)*C(2,1)*C(1,1)
    return win / 4, tot, P


laws = {
    'uniform': lambda: random.random(),
    'exp': lambda: random.expovariate(1),
    'loguniform(-6,0)': lambda: math.exp(random.uniform(-6, 0)),
    'lognormal(0,.4)': lambda: math.exp(random.gauss(0, 0.4)),
    'BF-like r,N=30,eta=1e-3': None,
}
r = 0.474346455454904


def bf_sample(eta=1e-3, N=30, L=6):
    v = 0.0
    for l in range(L):
        if random.random() >= r:   # nonzero digit at this level
            j = 1
            while j < N and random.random() < 0.8: j += 1
            v += (1 - 2.0 ** (-j)) * eta ** l
    return v + eta ** L * random.random()


random.seed(7)
n = 60000
for name, law in laws.items():
    draw = law if law else bf_sample
    sw = sq = ss = 0.0; bad = 0; miss = 0
    for _ in range(n):
        x = [draw() for _ in range(4)]
        if len(set(x)) < 4 or min(x) <= 0: continue
        w, q, P = raw_eval(x)
        if P not in score_of: miss += 1; continue
        sc = score_of[P]
        if abs((w + q) - sc) > 1e-9: bad += 1
        sw += w; sq += q; ss += sc
    print(json.dumps(dict(law=name, samples=n, pattern_missing=miss, raw_vs_verifier_mismatch=bad,
                          E_win=round(sw / n, 5), E_flag_term=round(sq / n, 6), E_score=round(ss / n, 5), C_BF=round(CBF, 5))))


==> anc/proofs/s3/0.400695372__c2/redteam.py <==
"""Red controls: corrupted certificates and covers must be rejected by verify.py (stdlib only)."""
import json, copy, sys
from fractions import Fraction as Fr
import verify
from field_r import K

cover = json.load(open('cover_n4.json'))
cert3 = json.load(open('cert_exact.json'))
cert2 = json.load(open('cert_stage2.json'))
results = []


def expect_reject(name, fn):
    try:
        fn()
    except (AssertionError, ArithmeticError) as e:
        results.append((name, 'REJECTED', str(e)[:80])); return
    results.append((name, 'ACCEPTED (BAD)', ''))


def expect_accept(name, fn):
    try:
        out = fn()
    except Exception as e:
        results.append((name, 'REJECTED (BAD)', str(e)[:80])); return
    results.append((name, 'accepted', str(out)[:80]))


def add_to_Y(c, b, i, j, delta):
    c = copy.deepcopy(c); B = c['blocks'][b]
    for (u, v) in {(i, j), (j, i)}:
        B['Y'][u][v] = (K(B['Y'][u][v]) + K(delta)).json()
    return c


expect_accept('stage3 original', lambda: verify.stage3_report(cover, cert3)['tight_exact_zero_slack'])
expect_accept('stage2 original', lambda: verify.stage2_report(cover, cert2)['bound_float'])
# Gram / Y perturbations (stage 3): only entries that some tight pattern's score depends on are informative
# (the tight system has rank 10; most Y entries only move non-tight patterns, which have slack >= 0.0224,
#  and such perturbed certificates are still valid proofs).
from math import comb
ff = [tuple(f) for f in cover['form_order']]
obj_, fp_ = verify.pattern_tools(ff, len(cover['cuts']))
tight = cert3['tight_patterns']
def sensitive_entry(b, want_zero=False):
    B = cert3['blocks'][b]; W = [[float(K(x)) for x in row] for row in B['W']]; k = len(B['Y'])
    idx = {(a, tuple(c)): n for n, (a, c) in enumerate(B['flags'])}
    best = (0, None, None); dep = {}
    for P in tight:
        M = {}
        for (fa, fb), c in fp_(P, B['t'], B['f'], B['type']).items():
            if fa in idx and fb in idx: M[(idx[fa], idx[fb])] = M.get((idx[fa], idx[fb]), 0) + c
        for i in range(k):
            for j in range(i, k):
                g = sum(c * (W[u][i] * W[v][j] + W[u][j] * W[v][i]) for (u, v), c in M.items()) / (2 if i == j else 1)
                dep[(i, j)] = max(dep.get((i, j), 0), abs(g))
                if abs(g) > abs(best[0]): best = (g, (i, j), P)
    if want_zero: return next(e for e, v in sorted(dep.items()) if v == 0)
    return best
for b in range(len(cert3['blocks'])):
    g, (i, j), P = sensitive_entry(b)
    sgn = 1 if g > 0 else -1
    for delta, label in ((Fr(sgn, 10**12), 'raises a tight score'), (Fr(-sgn, 10**12), 'lowers a tight score')):
        expect_reject(f'block{b} Y[{i},{j}] 1e-12, {label}',
                      lambda b=b, i=i, j=j, delta=delta: verify.stage3_report(cover, add_to_Y(cert3, b, i, j, delta)))
    (i0, j0) = sensitive_entry(b, want_zero=True)
    for d0 in (Fr(1, 10**12), Fr(-1, 10**12)):
        expect_accept(f'block{b} Y[{i0},{j0}] {float(d0):+.0e} (no tight dependence: still a valid proof)',
                      lambda b=b, i0=i0, j0=j0, d0=d0: verify.stage3_report(cover, add_to_Y(cert3, b, i0, j0, d0))['tight_exact_zero_slack'])
# Y not positive definite
def nonpd():
    c = copy.deepcopy(cert3); c['blocks'][0]['Y'][0][0] = K(-1).json(); return verify.stage3_report(cover, c)
expect_reject('Y[0][0,0] = -1 (not PD)', nonpd)
# asymmetric Y
def asym():
    c = copy.deepcopy(cert3); c['blocks'][1]['Y'][0][1] = (K(c['blocks'][1]['Y'][0][1]) + K(Fr(1, 10**15))).json()
    return verify.stage3_report(cover, c)
expect_reject('Y asymmetric by 1e-15', asym)
# W perturbation
def wpert():
    c = copy.deepcopy(cert3); B = c['blocks'][2]
    for i in range(len(B['W'])):          # every flag row: shift its first face coordinate
        B['W'][i][0] = (K(B['W'][i][0]) + K(Fr(1, 10**12))).json()
    return verify.stage3_report(cover, c)
expect_reject('W column 0 shifted by 1e-12 on all flags', wpert)
# flags relabelled (swap two flags)
def swapflags():
    c = copy.deepcopy(cert3); B = c['blocks'][3]; B['flags'][0], B['flags'][1] = B['flags'][1], B['flags'][0]
    return verify.stage3_report(cover, c)
expect_reject('two flags swapped', swapflags)
# drop a block
def dropblock():
    c = copy.deepcopy(cert3); c['blocks'].pop(1); return verify.stage3_report(cover, c)
expect_reject('block dropped', dropblock)
# cover corruptions
def drop_excl():
    c = copy.deepcopy(cover); k = next(iter(c['pruned'])); c['pruned'].pop(k); return verify.check_cover(c)
expect_reject('one exclusion removed (gap)', drop_excl)
def bad_weight():
    c = copy.deepcopy(cover)
    for k, w in c['pruned'].items():
        if len(w) >= 2:
            i = next(iter(w)); w[i] = str(Fr(w[i]) * 3); break
    return verify.check_cover(c)
expect_reject('exclusion weight tripled', bad_weight)
def neg_weight():
    c = copy.deepcopy(cover); k = next(iter(c['pruned'])); i = next(iter(c['pruned'][k])); c['pruned'][k][i] = '-1'
    return verify.check_cover(c)
expect_reject('negative exclusion weight', neg_weight)
def drop_pattern():
    c = copy.deepcopy(cover); c['patterns'].pop(0); return verify.check_cover(c)
expect_reject('one retained pattern removed (gap)', drop_pattern)
def flip_pattern():
    c = copy.deepcopy(cover); p = c['patterns'][5]; c['patterns'][5] = p[:-1] + ('+' if p[-1] == '-' else '-')
    return verify.check_cover(c)
expect_reject('one pattern sign flipped', flip_pattern)
def other_cut():
    c = copy.deepcopy(cover); c['cuts'][0] = '6/5'; return verify.check_cover(c)
expect_reject('cut 7/6 -> 6/5 in the cover', other_cut)
def cut_mismatch():
    c = copy.deepcopy(cert3); c['cuts'][0] = '6/5'; return verify.stage3_report(cover, c)
expect_reject('certificate cuts differ from cover', cut_mismatch)
# lower target: claimed value below C_BF must fail
def below():
    from field_r import R
    scores = verify.verify(cover, cert3, field=__import__('field_r').Field)
    target = (R**3 - 6 * R**2 + 6 * R) / 4 - K(Fr(1, 10**30))
    assert all(s <= target for s in scores), 'some pattern above C_BF - 1e-30'
expect_reject('bound C_BF - 1e-30', below)
# stage 2 perturbations
def l_pert(delta):
    def f():
        c = copy.deepcopy(cert2); c['blocks'][2]['L'][0][0] += delta; return verify.stage2_report(cover, c)
    return f
expect_reject('stage2 L[0][0] +1 unit (claimed bound changes)', l_pert(1))
expect_reject('stage2 L[0][0] -1 unit (claimed bound changes)', l_pert(-1))
def l_noclaim():
    c = copy.deepcopy(cert2); c['blocks'][2]['L'][0][0] += 2**30; c.pop('bound')
    out = verify.stage2_report(cover, c); assert out['excess_over_CBF_upper'] < 1e-9, 'excess %.3g' % out['excess_over_CBF_upper']
expect_reject('stage2 L[0][0] + 2^30 units, eps <= 1e-9 test', l_noclaim)
def claim_lower():
    c = copy.deepcopy(cert2); c['bound'] = str(Fr(c['bound']) - Fr(1, 10**20)); return verify.stage2_report(cover, c)
expect_reject('stage2 claimed bound lowered 1e-20', claim_lower)

for r in results: print('%-50s %-16s %s' % r)
bad = [r for r in results if 'BAD' in r[1]]
print('ALL CONTROLS BEHAVED' if not bad else 'CONTROL FAILURES: %d' % len(bad))


==> anc/proofs/s3/0.400695372__c2/verify.py <==
"""Exact verifier, standard library only (fractions, itertools, json).

Checks for a cover + certificate:
  (1) the cover: every full sign vector lies in exactly one retained pattern or one excluded prefix, and
      every exclusion is a valid exact certificate (nonnegative nonzero weights, combination of the signed
      gap rows coordinatewise >= 0, contradicting strictness with positive gaps);
  (2) every block matrix is PSD (stage 2: Q = L L^T / D^2 with integer L, PSD by construction;
      stage 3: Q = W Y W^T over Q(r) with Y positive definite, checked by an exact LDL^T in Q(r));
  (3) obj(P) and M_sigma(P) are recomputed from the pattern definitions, and the exact score
      obj(P) + sum_sigma <Q_sigma, M_sigma(P)> is evaluated for every retained pattern.
No numerical solver is imported. Do not run with python -O (assertions are the checks).
"""
from fractions import Fraction as Fr
from itertools import combinations
from math import comb
import json, sys

N = 4
FAMILIES = {(0, 2), (1, 2), (2, 3)}


# ---------- definitions ----------
def canonical_forms(m, K):
    out = [('pair', i, j, q) for i, j in combinations(range(m), 2) for q in range(K)]
    for a, b, c, d in combinations(range(m), 4):
        out += [('sum', a, b, c, d), ('sum', a, b, d, c)]
    return out


def gap_rows(ff, cuts, zero, one):
    rows = []
    for f in ff:
        x = [zero] * N
        if f[0] == 'pair':
            _, i, j, q = f; x[j] = x[j] + one; x[i] = x[i] - cuts[q]
        else:
            _, a, b, c, d = f
            for v in (a, b, c): x[v] = x[v] + one
            x[d] = x[d] - 2 * one
        rows.append([sum(x[h:], zero) for h in range(N)])
    return rows


# ---------- enclosure of r and C_BF ----------
def poly_r(x):
    return x**4 - 4 * x**3 - 3 * x**2 - 2 * x + 2


def r_interval(bits):
    """Rational enclosure lo < r < hi of the root of r^4-4r^3-3r^2-2r+2 in (0,1), width 2^-bits.
    p(0)=2>0, p(1)=-6<0 and p'(x)=4x^3-12x^2-6x-2<0 on [0,1] (4x^3<=4x^2), so the root is unique."""
    lo, hi = Fr(0), Fr(1)
    assert poly_r(lo) > 0 > poly_r(hi)
    while hi - lo > Fr(1, 2**bits):
        mid = (lo + hi) / 2
        if poly_r(mid) > 0: lo = mid
        else: hi = mid
    assert poly_r(lo) > 0 > poly_r(hi)
    return lo, hi


def cbf_interval(bits=200):
    """C_BF = (r^3-6r^2+6r)/4 is increasing on [0, 0.58] (derivative (3r^2-12r+6)/4 > 0 for r < 2-sqrt2)."""
    lo, hi = r_interval(bits)
    assert 0 < lo and hi < Fr(58, 100)
    f = lambda x: (x**3 - 6 * x**2 + 6 * x) / 4
    return f(lo), f(hi)


# ---------- cover ----------
def check_cover(cover):
    cuts = [Fr(c) for c in cover['cuts']]
    assert all(c > 1 for c in cuts) and cuts == sorted(set(cuts))
    ff = [tuple(f) for f in cover['form_order']]
    assert ff == canonical_forms(N, len(cuts)), 'form order must be canonical'
    rows = gap_rows(ff, cuts, Fr(0), Fr(1))
    width = len(ff)
    ivals = []
    def interval(prefix):
        assert len(prefix) <= width and set(prefix) <= set('+-')
        start = int(''.join('1' if s == '+' else '0' for s in prefix) or '0', 2) << (width - len(prefix))
        return start, start + (1 << (width - len(prefix)))
    for prefix, w in cover['pruned'].items():
        w = {int(i): Fr(v) for i, v in w.items()}
        assert w and all(0 <= i < len(prefix) and v > 0 for i, v in w.items())
        for h in range(N):
            assert sum(v * (1 if prefix[i] == '+' else -1) * rows[i][h] for i, v in w.items()) >= 0
        ivals.append(interval(prefix))
    for p in cover['patterns']:
        assert len(p) == width; ivals.append(interval(p))
    end = 0
    for a, b in sorted(ivals):
        assert a == end, 'gap or overlap in the cover'
        end = b
    assert end == 1 << width
    return ff, cuts


# ---------- objective and moments from definitions ----------
def pattern_tools(ff, K):
    lookup = {f: i for i, f in enumerate(ff)}
    def subpat(P, verts):
        s = ''
        for f in canonical_forms(len(verts), K):
            if f[0] == 'pair':
                key = ('pair', verts[f[1]], verts[f[2]], f[3])
            else:
                key = ('sum',) + tuple(verts[v] for v in f[1:])
            s += P[lookup[key]]
        return s
    def obj(P):
        """P(X1+X2+X3<2X4) on a sorted 4-sample = (1/4) * #targets d with sum_{i!=d} x_i < 2 x_d.
        Targets 0,1 never win (x_2+x_3 > 2x_1 > ... ); target 3: form (0,1,2,3) '+', target 2: form (0,1,3,2) '+'."""
        wins = 0
        for d in range(N):
            if d < 2: continue
            others = tuple(i for i in range(N) if i != d)
            wins += P[lookup[('sum',) + others + (d,)]] == '+'
        return Fr(wins, 4)
    def flag_pairs(P, t, f, ty):
        """multiset of ordered (flagA, flagB): roots R with type ty, disjoint extensions A,B."""
        out = {}
        for R in combinations(range(N), t):
            if subpat(P, R) != ty: continue
            rest = [i for i in range(N) if i not in R]
            for ae in combinations(rest, f - t):
                a = tuple(sorted(R + ae)); fa = (subpat(P, a), tuple(a.index(i) for i in R))
                for be in combinations([i for i in rest if i not in ae], f - t):
                    b = tuple(sorted(R + be)); fb = (subpat(P, b), tuple(b.index(i) for i in R))
                    out[(fa, fb)] = out.get((fa, fb), 0) + 1
        return out
    return obj, flag_pairs


# ---------- PSD checks ----------
def gram_from_L(L):
    assert len(set(map(len, L))) <= 1 and all(type(v) == int for row in L for v in row)
    d = len(L)
    return [[sum(a * b for a, b in zip(L[i], L[j])) for j in range(d)] for i in range(d)]


def ldl_positive_definite(Y, zero):
    """exact LDL^T; True iff every pivot > 0 (sign decided exactly by the number type)."""
    d = len(Y); A = [list(r) for r in Y]
    for i in range(d):
        for j in range(d): assert A[i][j] == A[j][i], 'Y not symmetric'
    for k in range(d):
        p = A[k][k]
        if not (p > zero): return False
        for i in range(k + 1, d):
            if A[i][k] == zero: continue
            f = A[i][k] / p
            for j in range(k + 1, d): A[i][j] = A[i][j] - f * A[k][j]
            A[i][k] = zero
    return True


# ---------- main check ----------
def verify(cover, cert, field=None):
    ff, cuts = check_cover(cover)
    assert [Fr(c) for c in cert['cuts']] == cuts and [tuple(f) for f in cert['form_order']] == ff
    K = len(cuts)
    obj, flag_pairs = pattern_tools(ff, K)
    seen = set()
    blocks = []
    for B in cert['blocks']:
        t, f, ty = B['t'], B['f'], B['type']
        assert (t, f) in FAMILIES and len(ty) == len(canonical_forms(t, K)) and set(ty) <= set('+-')
        flags = [(a, tuple(b)) for a, b in B['flags']]
        assert len(set(flags)) == len(flags)
        idx = {fl: i for i, fl in enumerate(flags)}
        norm = comb(N, t) * comb(N - t, f - t) * comb(N - f, f - t)
        if cert['kind'] == 'rational_gram':
            G = gram_from_L(B['L']); assert len(G) == len(flags) and B['D'] > 0
            Qm = [[Fr(v, B['D'] ** 2) for v in row] for row in G]     # PSD: L L^T
        else:
            Qm = field_block(B, field, len(flags))
        blocks.append((t, f, ty, idx, norm, Qm))
    scores = []
    for P in cover['patterns']:
        s = obj(P)
        for t, f, ty, idx, norm, Qm in blocks:
            acc = Fr(0) if field is None else field.zero     # exact zero (an int 0 / norm would be a float)
            for (a, b), c in flag_pairs(P, t, f, ty).items():
                if a in idx and b in idx:            # flags missing from the list are zero coordinates
                    acc = acc + c * Qm[idx[a]][idx[b]]
            s = s + acc / norm
        assert isinstance(s, Fr) if field is None else type(s) is type(field.zero), 'inexact score type'
        scores.append(s)
    return scores


def field_block(B, F, d):
    """Q = W Y W^T over Q(r); W given as d x k, Y as k x k (k x k positive definite, checked exactly)."""
    W = [[F.parse(v) for v in row] for row in B['W']]
    Y = [[F.parse(v) for v in row] for row in B['Y']]
    k = len(Y); assert len(W) == d and all(len(row) == k for row in W)
    assert ldl_positive_definite(Y, F.zero), 'Y not positive definite'
    WY = [[sum((W[i][a] * Y[a][b] for a in range(k)), F.zero) for b in range(k)] for i in range(d)]
    return [[sum((WY[i][b] * W[j][b] for b in range(k)), F.zero) for j in range(d)] for i in range(d)]


def stage2_report(cover, cert):
    scores = verify(cover, cert)
    bound = max(scores)
    if 'bound' in cert: assert Fr(cert['bound']) == bound, 'claimed bound differs from recomputed bound'
    lo, hi = cbf_interval()
    assert bound >= lo, 'bound below C_BF: impossible (contradicts the BF lower bound), certificate is wrong'
    return dict(bound=str(bound), bound_float=float(bound), patterns=len(scores),
                exclusions=len(cover['pruned']), blocks=[len(B['flags']) for B in cert['blocks']],
                excess_over_CBF_upper=float(bound - lo), excess_over_CBF_lower=float(bound - hi),
                CBF_enclosure_width=float(hi - lo))


def stage3_report(cover, cert):
    """Exact check over K = Q(r): every retained pattern has score <= C_BF = (r^3-6r^2+6r)/4."""
    from field_r import Field, K, R
    assert cert['kind'] == 'field_face'
    cbf = (R**3 - 6 * R**2 + 6 * R) / 4
    assert R**4 - 4 * R**3 - 3 * R**2 - 2 * R + 2 == 0 and K(0) < R < K(1)
    scores = verify(cover, cert, field=Field)
    slack = [cbf - s for s in scores]
    signs = [x.sign() for x in slack]
    assert all(sg >= 0 for sg in signs), 'some pattern scores above C_BF'
    tight = [p for p, sg in zip(cover['patterns'], signs) if sg == 0]
    if 'tight_patterns' in cert: assert sorted(tight) == sorted(cert['tight_patterns'])
    pos = [float(x) for x, sg in zip(slack, signs) if sg > 0]
    return dict(result='every retained pattern: obj(P) + sum <Q_s, M_s(P)> <= C_BF exactly (Q_s = W Y W^T, Y positive definite)',
                patterns=len(scores), exclusions=len(cover['pruned']), tight_exact_zero_slack=len(tight),
                min_positive_slack=min(pos), blocks=[(B['t'], B['f'], B['type'], len(B['flags']), len(B['Y'])) for B in cert['blocks']])


if __name__ == '__main__':
    cover = json.load(open(sys.argv[1])); cert = json.load(open(sys.argv[2]))
    if cert['kind'] == 'rational_gram':
        print(json.dumps(stage2_report(cover, cert), indent=1))
    else:
        print(json.dumps(stage3_report(cover, cert), indent=1))


==> anc/proofs/s3/0.482781746__2_gamma/README.md <==
# S3: 2_gamma

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

gamma=(1+sqrt(13))/2.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s3/0.482781746__2_gamma/verify_endpoint.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s3/0.482781746__2_gamma/endpoint_cover.py <==
"""Exact four-point cover at c=(1+sqrt(13))/2."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
from itertools import combinations
import json
from pathlib import Path
import sys
import time

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))
from algebraic_field import make_field, solve
sys.path.pop(0)
from verify import forms

POLYNOMIAL = [-3, -1, 1]
ROOT_INTERVAL = (2, 3)
Endpoint = make_field(POLYNOMIAL, root_interval=ROOT_INTERVAL)
C = Endpoint([0, 1])
CUTS = sorted({C / 2, C - 1, C / (C - 1), C})


def rows(n, cuts):
    result = []
    for kind, vertices, target in forms(n, cuts):
        row = [Endpoint(0)] * n
        if kind == "pair":
            row[vertices[1]] = Endpoint(1)
            row[vertices[0]] = -cuts[target]
        else:
            for vertex in vertices:
                row[vertex] = Endpoint(1)
            row[vertices[target]] -= C + 1
        result.append([sum(row[j:], Endpoint(0)) for j in range(n)])
    return result


def verify_cover(cover):
    assert cover["polynomial"] == POLYNOMIAL and cover["root_interval"] == list(ROOT_INTERVAL)
    assert cover["c"] == C.json()
    n = cover["n"]
    assert n in (4, 5)
    cuts = list(map(Endpoint, cover["cuts"]))
    assert cuts == sorted(set(cuts)) and all(q > 1 for q in cuts)
    rr = rows(n, cuts)
    width, intervals = len(rr), []

    def interval(prefix):
        assert len(prefix) <= width and set(prefix) <= {"+", "-"}
        start = int("".join("1" if s == "+" else "0" for s in prefix) or "0", 2)
        shift = width - len(prefix)
        return start << shift, (start + 1) << shift

    for prefix, proof in cover["pruned"].items():
        weights = {int(i): Endpoint(v) for i, v in proof.items()}
        assert weights and all(0 <= i < len(prefix) and w > 0 for i, w in weights.items())
        assert all(sum((w * (1 if prefix[i] == "+" else -1) * rr[i][j]
                        for i, w in weights.items()), Endpoint(0)) >= 0 for j in range(n))
        intervals.append(interval(prefix))
    for pattern in cover["patterns"]:
        assert len(pattern) == width
        intervals.append(interval(pattern))
    end = 0
    for lo, hi in sorted(intervals):
        assert lo == end, "Gap or overlap in exact endpoint cover"
        end = hi
    assert end == 1 << width
    return n, cuts


def generate(n=4, cuts=CUTS):
    import numpy as np
    from scipy.optimize import linprog
    rr = rows(n, cuts)
    array = np.array([[float(x) for x in row] for row in rr])
    scales = np.maximum(np.max(np.abs(array), axis=1), 1)
    array /= scales[:, None]
    cover = dict(n=n, polynomial=POLYNOMIAL, root_interval=list(ROOT_INTERVAL), c=C.json(),
                 cuts=[q.json() for q in cuts], patterns=[], pruned={})
    started = last = time.monotonic()
    calls = 0

    def exclusion(signs):
        h = array[:len(signs)] * np.array(signs)[:, None]
        lp = linprog(np.zeros(len(signs)), A_ub=-h.T, b_ub=np.zeros(n),
                     A_eq=np.ones((1, len(signs))), b_eq=[1], bounds=(0, None), method="highs")
        if not lp.success:
            return None
        active = [i for i, w in enumerate(lp.x) if w > 1e-9]
        if not active:
            return None
        # LP used normalized rows; convert proposed weights to original rows.
        proposal = [float(lp.x[i]) / scales[i] for i in active]
        total = sum(proposal)
        proposal = [x / total for x in proposal]
        signed = [[signs[i] * x for x in rr[i]] for i in active]
        slack = np.array([[float(x) for x in row] for row in signed]).T @ proposal
        zeros = [j for j in range(n) if abs(slack[j]) < 1e-7]
        matrix = [[row[j] for row in signed] for j in zeros] + [[Endpoint(1)] * len(active)]
        weights = solve(Endpoint, matrix, [0] * len(zeros) + [1],
                        free=[Q(x).limit_denominator(10 ** 6) for x in proposal])
        if weights is None or not all(w > 0 for w in weights):
            return None
        if not all(sum((w * row[j] for w, row in zip(weights, signed)), Endpoint(0)) >= 0
                   for j in range(n)):
            return None
        return {str(i): w.json() for i, w in zip(active, weights)}

    def dfs(signs, witness=None):
        nonlocal calls, last
        if witness is None or (signs and signs[-1] * array[len(signs) - 1] @ witness >= -1e-10):
            h = array[:len(signs)] * np.array(signs)[:, None]
            matrix = np.vstack([np.c_[h, np.ones(len(signs))], np.c_[-np.eye(n), np.ones(n)]])
            lp = linprog([0] * n + [-1], A_ub=matrix, b_ub=np.zeros(len(matrix)),
                         A_eq=[[1] * n + [0]], b_eq=[1], bounds=[(0, 1)] * (n + 1), method="highs")
            calls += 1
            if not lp.success or lp.x[-1] < 1e-8:
                proof = exclusion(signs)
                if proof is not None:
                    cover["pruned"]["".join("+" if x == 1 else "-" for x in signs)] = proof
                    return
                witness = None
            else:
                witness = lp.x[:-1]
        if len(signs) == len(rr):
            cover["patterns"].append("".join("+" if x == 1 else "-" for x in signs))
            return
        if time.monotonic() - last > 20:
            print(json.dumps(dict(phase="endpoint_cover", patterns=len(cover["patterns"]),
                                 exclusions=len(cover["pruned"]), lp_calls=calls)), flush=True)
            last = time.monotonic()
        dfs(signs + [1], witness)
        dfs(signs + [-1], witness)

    dfs([])
    verify_cover(cover)
    print(json.dumps(dict(phase="endpoint_covered", patterns=len(cover["patterns"]),
                         exclusions=len(cover["pruned"]), seconds=time.monotonic() - started)), flush=True)
    return cover


if __name__ == "__main__":
    path = HERE / "endpoint_n4_cover.json"
    if path.exists():
        cover = json.loads(path.read_text())
        verify_cover(cover)
    else:
        cover = generate()
        path.write_text(json.dumps(cover, separators=(",", ":")) + "\n")
    print(json.dumps(dict(patterns=len(cover["patterns"]), exclusions=len(cover["pruned"]),
                         exact_cover_verified=True)), flush=True)


==> anc/proofs/s3/0.482781746__2_gamma/endpoint_field.py <==
"""Standard-library arithmetic for the first S3 plateau value."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from pathlib import Path
import sys

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from algebraic_field import make_field
sys.path.pop(0)

# u=1/z is the unique root in (2,3); p'(2+y) has positive coefficients.
Value = make_field([4, -4, -3, -6, 3], root_interval=(2, 3), local_isolation=True)
U = Value([0, 1, 0, 0])
Z = 1 / U
B = (3 * Z - 3 * Z ** 2 + Z ** 3) / (1 + Z + Z ** 2 + Z ** 3)
assert 0 < Z < 1 and 4 * Z ** 4 - 4 * Z ** 3 - 3 * Z ** 2 - 6 * Z + 3 == 0


def positive_definite(matrix):
    a = [[Value(x) for x in row] for row in matrix]
    n = len(a)
    assert n and all(len(row) == n for row in a)
    assert all(a[i][j] == a[j][i] for i in range(n) for j in range(n))
    for k in range(n):
        assert a[k][k] > 0, ("nonpositive exact LDL pivot", k, float(a[k][k]))
        for i in range(k + 1, n):
            factor = a[i][k] / a[k][k]
            for j in range(i, n):
                a[j][i] = a[i][j] = a[i][j] - factor * a[k][j]
    return True


==> anc/proofs/s3/0.482781746__2_gamma/endpoint_n4_cover.json <==
{"n":4,"polynomial":[-3,-1,1],"root_interval":[2,3],"c":["0","1"],"cuts":[["0","1/2"],["-1","1"],["1","1/3"],["0","1"]],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++---","++++++++--++++++-+++++++---","++++++++--++++++-+++-+++--+","++++++++--++++++-+++-+++---","++++++++--++++++--++++++---","++++++++--++++++--++-+++--+","++++++++--++++++--++-+++---","++++++++--++++++--++--++--+","++++++++---+++++--++--++--+","++++++++---+++++---+--++--+","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++--+","++++-+++--++++++-+++-+++---","++++-+++--++++++--++++++--+","++++-+++--++++++--++++++---","++++-+++--++++++--++-+++--+","++++-+++--++++++--++-+++---","++++-+++--++++++--++--++--+","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++--+","++++-+++--++-+++--++++++---","++++-+++--++-+++--++-+++--+","++++-+++--++-+++--++-+++---","++++-+++--++-+++--++--++--+","++++-+++---+++++--++--++--+","++++-+++---+++++---+--++--+","++++-+++---+++++---+---+--+","++++-+++---+-+++--++--++--+","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++---","++++--++--++++++--++++++--+","++++--++--++++++--++++++---","++++--++--++++++--++-+++--+","++++--++--++++++--++--++--+","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++--+","++++--++--++-+++--++++++---","++++--++--++-+++--++-+++--+","++++--++--++-+++--++--++--+","++++--++--++--++--++++++-++","++++--++--++--++--++++++--+","++++--++--++--++--++++++---","++++--++--++--++--++-+++--+","++++--++--++--++--++--++--+","++++--++---+++++--++--++--+","++++--++---+++++---+--++--+","++++--++---+-+++--++-+++--+","++++--++---+-+++--++--++--+","++++--++---+-+++---+--++--+","++++--++---+--++--++++++-++","++++--++---+--++--++++++--+","++++--++---+--++--++-+++--+","++++--++---+--++--++--++--+","++++--++---+--++---+++++-++","++++--++---+--++---+++++--+","++++--++---+--++---+-+++-++","++++--++---+--++---+-+++--+","++++--++---+--++---+--++--+","++++--++----++++---+--++--+","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++-------+--+","++++--++------++----------+","++++---+---+--++--++++++-++","++++---+---+--++--++++++--+","++++---+---+--++---+++++-++","++++---+---+--++---+++++--+","++++---+---+--++---+-+++-++","++++---+---+--++---+-+++--+","++++---+---+---+---+++++-++","++++---+---+---+---+-+++-++","++++---+---+---+---+-+++--+","++++---+------++---+++++-++","++++---+------++---+-+++-++","++++---+------++---+-+++--+","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++-------+--+","++++---+------++----------+","++++---+-------+---+++++-++","++++---+-------+---+-+++-++","++++---+-------+---+-+++--+","++++---+-------+----++++-++","++++---+-------+-----+++-++","++++---+-------+-----+++--+","++++---+-------+------++-++","++++---+-------+------++--+","++++---+-------+-------+--+","++++---+-------+----------+","++++-----------+---+++++-++","++++-----------+----++++-++","++++-----------+-----+++-++","++++-----------+------++-++","++++-----------+------++--+","++++-----------+-------+--+","++++-----------+----------+","++++----------------++++-++","++++-----------------+++-++","++++------------------++-++","++++------------------++--+","++++-------------------+-++","++++-------------------+--+","++++----------------------+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++--+","-+++-+++--++++++-+++-+++---","-+++-+++--++++++--++-+++--+","-+++-+++--++++++--++--++--+","-+++-+++---+++++--++--++--+","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++--+","-+++--++--++++++-+++++++---","-+++--++--++++++-+++-+++--+","-+++--++--++++++-+++-+++---","-+++--++--++++++--++++++--+","-+++--++--++++++--++++++---","-+++--++--++++++--++-+++--+","-+++--++--++++++--++--++--+","-+++--++--++-+++-+++++++--+","-+++--++--++-+++-+++++++---","-+++--++--++-+++--++++++--+","-+++--++--++-+++--++++++---","-+++--++--++-+++--++-+++--+","-+++--++--++-+++--++--++--+","-+++--++--++--++--++++++-++","-+++--++--++--++--++++++--+","-+++--++--++--++--++++++---","-+++--++--++--++--++-+++--+","-+++--++---+++++--++-+++--+","-+++--++---+++++--++--++--+","-+++--++---+++++---+--++--+","-+++--++---+-+++--++++++--+","-+++--++---+-+++--++-+++--+","-+++--++---+-+++--++--++--+","-+++--++---+-+++---+--++--+","-+++--++---+--++--++++++-++","-+++--++---+--++--++++++--+","-+++--++---+--++--++-+++--+","-+++--++---+--++--++--++--+","-+++--++---+--++---+-+++--+","-+++--++---+--++---+--++--+","-+++--++----++++---+--++--+","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++--++------++---+--++--+","-+++--++------++------++--+","-+++--++------++-------+--+","-+++--++------++----------+","-+++---+---+--++--++++++-++","-+++---+---+--++--++++++--+","-+++---+---+--++--++-+++--+","-+++---+---+--++---+++++-++","-+++---+---+--++---+++++--+","-+++---+---+--++---+-+++-++","-+++---+---+--++---+-+++--+","-+++---+---+---+---+++++-++","-+++---+------++---+++++-++","-+++---+------++---+-+++-++","-+++---+------++---+-+++--+","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++-------+--+","-+++---+------++----------+","-+++---+-------+---+++++-++","-+++---+-------+---+-+++-++","-+++---+-------+---+-+++--+","-+++---+-------+-----+++-++","-+++---+-------+-----+++--+","-+++---+-------+------++-++","-+++---+-------+------++--+","-+++---+-------+-------+--+","-+++---+-------+----------+","-+++-----------+---+++++-++","-+++-----------+---+-+++-++","-+++-----------+----++++-++","-+++-----------+-----+++-++","-+++-----------+------++-++","-+++-----------+------++--+","-+++-----------+-------+--+","-+++-----------+----------+","-+++----------------++++-++","-+++-----------------+++-++","-+++------------------++-++","-+++------------------++--+","-+++-------------------+-++","-+++-------------------+--+","-+++----------------------+","--++--++--++++++++++++++---","--++--++--++++++-+++++++--+","--++--++--++++++-+++++++---","--++--++--++++++-+++-+++--+","--++--++--++++++-+++-+++---","--++--++--++++++--++++++--+","--++--++--++++++--++-+++--+","--++--++--++++++--++--++--+","--++--++--++-+++-+++++++--+","--++--++--++-+++-+++++++---","--++--++--++-+++--++++++--+","--++--++--++-+++--++++++---","--++--++--++-+++--++-+++--+","--++--++--++--++--++++++--+","--++--++--++--++--++++++---","--++--++---+++++++++++++--+","--++--++---+++++++++++++---","--++--++---+++++-+++++++--+","--++--++---+++++-+++++++---","--++--++---+++++-+++-+++--+","--++--++---+++++--++++++--+","--++--++---+++++--++-+++--+","--++--++---+++++--++--++--+","--++--++---+-+++-+++++++--+","--++--++---+-+++-+++++++---","--++--++---+-+++--++++++--+","--++--++---+-+++--++++++---","--++--++---+-+++--++-+++--+","--++--++---+-+++--++--++--+","--++--++---+--++--++++++--+","--++--++---+--++--++++++---","--++--++---+--++--++-+++--+","--++--++---+--++--++--++--+","--++--++----++++--++--++--+","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++--++-----+++--++--++--+","--++--++-----+++---+--++--+","--++--++-----+++---+---+--+","--++--++-----+++-------+--+","--++--++-----+++----------+","--++--++------++--++--++--+","--++--++------++---+--++--+","--++--++------++------++--+","--++--++------++-------+--+","--++--++------++----------+","--++---+---+++++++++++++--+","--++---+---+++++++++++++---","--++---+---+++++-+++++++--+","--++---+---+++++-+++++++---","--++---+---+++++-+++-+++--+","--++---+---+++++--++++++--+","--++---+---+++++--++-+++--+","--++---+---+-+++-+++++++-++","--++---+---+-+++-+++++++--+","--++---+---+-+++-+++++++---","--++---+---+-+++--++++++-++","--++---+---+-+++--++++++--+","--++---+---+-+++--++++++---","--++---+---+-+++--++-+++--+","--++---+---+--++--++++++-++","--++---+---+--++--++++++--+","--++---+---+--++--++++++---","--++---+---+--++--++-+++--+","--++---+----++++--++++++--+","--++---+----++++--++-+++--+","--++---+----++++--++--++--+","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++-++","--++---+-----+++--++++++--+","--++---+-----+++--++-+++--+","--++---+-----+++--++--++--+","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++-++","--++---+------++--++++++--+","--++---+------++--++-+++-++","--++---+------++--++-+++--+","--++---+------++--++--++--+","--++---+------++---+++++-++","--++---+------++---+-+++-++","--++---+------++---+-+++--+","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++-++","--++----------++--++++++--+","--++----------++--++-+++-++","--++----------++--++-+++--+","--++----------++--++--++--+","--++----------++---+++++-++","--++----------++---+-+++-++","--++----------++---+-+++--+","--++----------++---+--++-++","--++----------++---+--++--+","--++----------++------++-++","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++-++","--++-----------+---+-+++-++","--++-----------+----++++-++","--++-----------+-----+++-++","--++-----------+------++-++","--++-----------+------++--+","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++-----------------+++-++","--++------------------++-++","--++------------------++--+","--++-------------------+-++","--++-------------------+--+","--++----------------------+","---+---+---+++++++++++++--+","---+---+---+++++++++++++---","---+---+---+++++-+++++++--+","---+---+---+++++-+++++++---","---+---+---+++++-+++-+++--+","---+---+---+-+++-+++++++-++","---+---+---+-+++-+++++++--+","---+---+---+-+++-+++++++---","---+---+----++++++++++++--+","---+---+----++++++++++++---","---+---+----++++-+++++++--+","---+---+----++++-+++-+++--+","---+---+----++++--++++++--+","---+---+----++++--++-+++--+","---+---+----++++--++--++--+","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++-++","---+---+-----+++-+++++++--+","---+---+-----+++--++++++-++","---+---+-----+++--++++++--+","---+---+-----+++--++-+++--+","---+---+-----+++--++--++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------++++++++++++-++","---+--------++++++++++++--+","---+--------++++++++++++---","---+--------++++-+++++++-++","---+--------++++-+++++++--+","---+--------++++-+++-+++--+","---+--------++++--++++++--+","---+--------++++--++-+++--+","---+--------++++--++--++--+","---+--------++++---+--++--+","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++-++","---+---------+++-+++++++--+","---+---------+++--++++++-++","---+---------+++--++++++--+","---+---------+++--++-+++-++","---+---------+++--++-+++--+","---+---------+++--++--++--+","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++-++","---+----------++--++++++--+","---+----------++--++-+++-++","---+----------++--++-+++--+","---+----------++--++--++--+","---+----------++---+++++-++","---+----------++---+-+++-++","---+----------++---+-+++--+","---+----------++---+--++-++","---+----------++---+--++--+","---+----------++------++-++","---+----------++------++--+","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+-+++-++","---+-----------+----++++-++","---+-----------+-----+++-++","---+-----------+------++-++","---+-----------+------++--+","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+-----------------+++-++","---+------------------++-++","---+------------------++--+","---+-------------------+-++","---+-------------------+--+","---+----------------------+","------------+++++++++++++++","------------++++++++++++-++","------------++++++++++++--+","------------++++++++++++---","------------++++-++++++++++","------------++++-+++++++-++","------------++++-+++++++--+","------------++++-+++-++++++","------------++++-+++-+++-++","------------++++-+++-+++--+","------------++++--++++++-++","------------++++--++++++--+","------------++++--++-+++-++","------------++++--++-+++--+","------------++++--++--++-++","------------++++--++--++--+","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++-++","-------------+++-+++++++--+","-------------+++--++++++-++","-------------+++--++++++--+","-------------+++--++-+++-++","-------------+++--++-+++--+","-------------+++--++--++-++","-------------+++--++--++--+","-------------+++---+--++-++","-------------+++---+--++--+","-------------+++---+---+--+","-------------+++-------+--+","-------------+++----------+","--------------++--++++++-++","--------------++--++-+++-++","--------------++--++-+++--+","--------------++--++--++-++","--------------++--++--++--+","--------------++---+++++-++","--------------++---+-+++-++","--------------++---+-+++--+","--------------++---+--++-++","--------------++---+--++--+","--------------++------++-++","--------------++------++--+","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+-+++-++","---------------+----++++-++","---------------+-----+++-++","---------------+------++-++","---------------+------++--+","---------------+-------+-++","---------------+-------+--+","---------------+----------+","--------------------++++-++","---------------------+++-++","----------------------++-++","----------------------++--+","-----------------------+-++","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"0":["1","-1/3"],"24":["0","1/3"]},"++++++++++++++++++++++++-+":{"5":["1","-1/3"],"17":["1/3","0"],"25":["-1/3","1/3"]},"++++++++++++++++++++++++--+":{"8":["22/61","-6/61"],"12":["22/61","-6/61"],"20":["4/61","10/61"],"25":["11/61","-3/61"],"26":["2/61","5/61"]},"+++++++++++++++++++++++-":{"18":["1/2","0"],"23":["1/2","0"]},"++++++++++++++++++++++-":{"16":["1/2","0"],"22":["1/2","0"]},"+++++++++++++++++++++-":{"10":["-7/18","2/9"],"16":["8/9","-2/9"],"21":["1/2","0"]},"++++++++++++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"+++++++++++++++++++-":{"9":["1/2","0"],"19":["1/2","0"]},"++++++++++++++++++-":{"10":["1/2","0"],"18":["1/2","0"]},"+++++++++++++++++-":{"8":["1/2","0"],"17":["1/2","0"]},"++++++++++++++++-":{"8":["1/2","0"],"16":["1/2","0"]},"+++++++++++++++-":{"5":["1/2","0"],"15":["1/2","0"]},"++++++++++++++-":{"5":["1/2","0"],"14":["1/2","0"]},"+++++++++++++-":{"4":["1/2","0"],"13":["1/2","0"]},"++++++++++++-":{"4":["1/2","0"],"12":["1/2","0"]},"+++++++++++-":{"9":["1/2","0"],"11":["1/2","0"]},"++++++++++-":{"8":["1/2","0"],"10":["1/2","0"]},"+++++++++-":{"8":["2/3","0"],"9":["1/3","0"]},"++++++++-++++++++++++++++":{"4":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++++++-+++++++++++++++-+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++++++-+++++++++++++++--+":{"4":["2/3","-2/9"],"16":["2/3","-2/9"],"20":["0","2/9"],"26":["-1/3","2/9"]},"++++++++-++++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++++++-+++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++++++-++++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++++++-+++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"++++++++-++++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"++++++++-+++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"++++++++-++++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"++++++++-+++++++-++++++++":{"4":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++++++-+++++++-+++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++++++-+++++++-+++++++--+":{"4":["4/3","-4/9"],"20":["0","2/9"],"26":["-1/3","2/9"]},"++++++++-+++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++++++-+++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++++++-+++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++++++-+++++++-+++-++++":{"4":["-3","4/3"],"17":["0","1/6"],"20":["2","-2/3"],"24":["2","-5/6"]},"++++++++-+++++++-+++-+++-+":{"0":["-3","4/3"],"17":["1/2","-1/6"],"20":["2","-2/3"],"21":["-1/2","1/3"],"25":["2","-5/6"]},"++++++++-+++++++-+++-+++--+":{"9":["1","-1/3"],"17":["1","-1/3"],"21":["1","-1/3"],"26":["-2","1"]},"++++++++-+++++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++++++-+++++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++++++-+++++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"++++++++-+++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"++++++++-+++++++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"++++++++-+++++++--":{"9":["1/2","0"],"17":["1/2","0"]},"++++++++-++++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++++++-+++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++++++-++++-":{"12":["2/3","0"],"13":["1/3","0"]},"++++++++-+++-":{"4":["1/2","0"],"12":["1/2","0"]},"++++++++-++-":{"4":["0","1/3"],"9":["1/2","-1/6"],"11":["1/2","-1/6"]},"++++++++-+-":{"9":["1/3","1/6"],"10":["2/3","-1/6"]},"++++++++--+++++++++++++++":{"4":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++++++--++++++++++++++-+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++++++--++++++++++++++--+":{"4":["2/3","-2/9"],"16":["2/3","-2/9"],"20":["0","2/9"],"26":["-1/3","2/9"]},"++++++++--+++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++++++--++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++++++--+++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++++++--++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"++++++++--+++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"++++++++--++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"++++++++--+++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"++++++++--++++++-++++++++":{"4":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++++++--++++++-+++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++++++--++++++-+++++++--+":{"4":["4/3","-4/9"],"20":["0","2/9"],"26":["-1/3","2/9"]},"++++++++--++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++++++--++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++++++--++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++++++--++++++-+++-++++":{"4":["-3","4/3"],"17":["0","1/6"],"20":["2","-2/3"],"24":["2","-5/6"]},"++++++++--++++++-+++-+++-+":{"0":["-3","4/3"],"17":["1/2","-1/6"],"20":["2","-2/3"],"21":["-1/2","1/3"],"25":["2","-5/6"]},"++++++++--++++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++++++--++++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++++++--++++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"++++++++--++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"++++++++--++++++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"++++++++--++++++--+++++++":{"4":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++++++--++++++--++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++++++--++++++--++++++--+":{"4":["4/3","-4/9"],"20":["0","2/9"],"26":["-1/3","2/9"]},"++++++++--++++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++++++--++++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++++++--++++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++++++--++++++--++-++++":{"4":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++++++--++++++--++-+++-+":{"4":["-1/2","1/4"],"12":["-1/2","1/4"],"20":["1","-1/4"],"21":["5/8","-1/8"],"25":["3/8","-1/8"]},"++++++++--++++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++++++--++++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++++++--++++++--++--+++":{"4":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++++++--++++++--++--++-+":{"4":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"++++++++--++++++--++--++---":{"21":["3","-1"],"26":["-2","1"]},"++++++++--++++++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"++++++++--++++++--++---":{"10":["1/2","0"],"22":["1/2","0"]},"++++++++--++++++--+-":{"10":["7/26","-1/26"],"12":["6/13","1/13"],"19":["7/26","-1/26"]},"++++++++--++++++---":{"10":["1/2","0"],"18":["1/2","0"]},"++++++++--+++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++++++--++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++++++--+++-":{"12":["2/3","0"],"13":["1/3","0"]},"++++++++--++-":{"4":["1/2","0"],"12":["1/2","0"]},"++++++++--+-":{"10":["13/17","-1/17"],"11":["4/17","1/17"]},"++++++++---++++++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"16":["18/23","-2/23"]},"++++++++---+++++-+":{"0":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"17":["5/2","-1"]},"++++++++---+++++--+++":{"4":["-8/23","6/23"],"10":["13/23","-4/23"],"20":["18/23","-2/23"]},"++++++++---+++++--++-+":{"4":["1","-1/3"],"10":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"++++++++---+++++--++--+++":{"4":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++++++---+++++--++--++-+":{"4":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"++++++++---+++++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++++++---+++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++++++---+++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"++++++++---+++++--+-":{"12":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"++++++++---+++++---++":{"4":["-8/23","6/23"],"10":["13/23","-4/23"],"20":["18/23","-2/23"]},"++++++++---+++++---+-+":{"4":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"++++++++---+++++---+--+++":{"4":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++++++---+++++---+--++-+":{"4":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"++++++++---+++++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++++++---+++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++++++---+++++---+---++":{"4":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++++++---+++++---+---+-+":{"4":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"++++++++---+++++---+---+---":{"20":["20/3","-8/3"],"22":["-11/3","5/3"],"26":["-2","1"]},"++++++++---+++++---+----":{"11":["1/2","0"],"23":["1/2","0"]},"++++++++---+++++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++++++---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"++++++++---+++-":{"4":["1","-1/3"],"11":["-1/2","1/3"],"14":["1/2","0"]},"++++++++---++-":{"10":["11/58","-1/29"],"11":["11/58","-1/29"],"12":["9/29","1/29"],"13":["9/29","1/29"]},"++++++++---+-":{"4":["1/2","0"],"12":["1/2","0"]},"++++++++----+++++":{"4":["14/23","-4/23"],"11":["7/23","-2/23"],"16":["2/23","6/23"]},"++++++++----++++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++++++----++++--+":{"2":["-13/87","10/87"],"4":["40/87","-4/87"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"++++++++----++++---++":{"4":["14/23","-4/23"],"11":["7/23","-2/23"],"20":["2/23","6/23"]},"++++++++----++++---+-+":{"4":["-1","1/2"],"11":["-1/2","1/4"],"20":["3/2","-1/2"],"21":["1","-1/4"]},"++++++++----++++---+--+":{"4":["6/17","1/34"],"11":["3/17","1/68"],"20":["5/34","-1/34"],"22":["11/34","-1/68"]},"++++++++----++++---+---++":{"4":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++++++----++++---+---+-+":{"4":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"++++++++----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++++++----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"++++++++----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"++++++++----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"++++++++----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++++++----++++-------++":{"4":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++++++----++++-------+-+":{"4":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"++++++++----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++++++----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++++++----++++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"++++++++----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++++++----+++-":{"5":["1/2","0"],"15":["1/2","0"]},"++++++++----++-":{"5":["1/2","0"],"14":["1/2","0"]},"++++++++----+-":{"4":["1/2","0"],"13":["1/2","0"]},"++++++++-----":{"4":["1/2","0"],"12":["1/2","0"]},"+++++++-":{"5":["1/2","0"],"7":["1/2","0"]},"++++++-":{"5":["1/2","0"],"6":["1/2","0"]},"+++++-":{"4":["2/3","0"],"5":["1/3","0"]},"++++-++++":{"4":["1/2","0"],"8":["1/2","0"]},"++++-+++-++++++++++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++-+++++++++++++++-+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++-+++-+++++++++++++++--+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"26":["-1/3","2/9"]},"++++-+++-++++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++-+++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++-++++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++-+++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"++++-+++-++++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"++++-+++-+++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"++++-+++-++++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"++++-+++-+++++++-++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++-+++++++-+++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++-+++-+++++++-+++++++--+":{"0":["92/221","-28/221"],"9":["23/221","-7/221"],"12":["50/221","4/221"],"20":["142/221","-24/221"],"26":["-86/221","55/221"]},"++++-+++-+++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++-+++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++-+++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++-+++++++-+++-":{"0":["7/2","-3/2"],"4":["3/2","-1/2"],"9":["-1/2","1/3"],"17":["-3/2","2/3"],"20":["-2","1"]},"++++-+++-+++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"++++-+++-+++++++-+-":{"0":["4/9","-2/27"],"4":["4/9","-2/27"],"12":["4/9","-2/27"],"17":["-1/6","1/9"],"18":["-1/6","1/9"]},"++++-+++-+++++++--":{"4":["10/29","-1/29"],"9":["9/58","1/29"],"12":["10/29","-1/29"],"17":["9/58","1/29"]},"++++-+++-++++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++-+++-+++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++-+++-++++-":{"12":["2/3","0"],"13":["1/3","0"]},"++++-+++-+++-++++":{"12":["1/2","0"],"16":["1/2","0"]},"++++-+++-+++-+++-++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++-+++-+++-+++++++-+":{"0":["14/23","-4/23"],"13":["1/23","3/23"],"20":["14/23","-4/23"],"25":["-6/23","5/23"]},"++++-+++-+++-+++-+++++++--+":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"++++-+++-+++-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++-+++-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++-+++-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++-+++-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"++++-+++-+++-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"++++-+++-+++-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"++++-+++-+++-+++--":{"9":["1/2","0"],"17":["1/2","0"]},"++++-+++-+++-++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"++++-+++-+++-+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"++++-+++-+++--":{"5":["1/2","0"],"13":["1/2","0"]},"++++-+++-++-":{"4":["-1/3","1/3"],"5":["-1/3","1/3"],"9":["5/6","-1/3"],"11":["5/6","-1/3"]},"++++-+++-+-":{"9":["1/3","1/6"],"10":["2/3","-1/6"]},"++++-+++--+++++++++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++--++++++++++++++-+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++-+++--++++++++++++++--+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"26":["-1/3","2/9"]},"++++-+++--+++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++--++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++--+++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++--++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"++++-+++--+++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"++++-+++--++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"++++-+++--+++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"++++-+++--++++++-++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++--++++++-+++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++-+++--++++++-+++++++--+":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"++++-+++--++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++--++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++--++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++--++++++-+++-++++":{"0":["-3","4/3"],"17":["0","1/6"],"20":["2","-2/3"],"24":["2","-5/6"]},"++++-+++--++++++-+++-+++-+":{"0":["-3","4/3"],"17":["1/2","-1/6"],"20":["2","-2/3"],"21":["-1/2","1/3"],"25":["2","-5/6"]},"++++-+++--++++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++-+++--++++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++-+++--++++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"++++-+++--++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"++++-+++--++++++-+-":{"0":["4/9","-2/27"],"4":["4/9","-2/27"],"12":["4/9","-2/27"],"17":["-1/6","1/9"],"18":["-1/6","1/9"]},"++++-+++--++++++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++--++++++--++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++-+++--++++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++--++++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++--++++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++--++++++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++-+++--++++++--++-+++-+":{"0":["2","-5/6"],"12":["-1","1/2"],"20":["0","1/6"],"21":["5/4","-5/12"],"25":["-5/4","7/12"]},"++++-+++--++++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++-+++--++++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++-+++--++++++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++--++++++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++--++++++--++--++---":{"4":["14/23","-4/23"],"20":["14/23","-4/23"],"21":["1/23","3/23"],"26":["-6/23","5/23"]},"++++-+++--++++++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"++++-+++--++++++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"++++-+++--++++++--+-":{"10":["7/26","-1/26"],"12":["6/13","1/13"],"19":["7/26","-1/26"]},"++++-+++--++++++---":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"++++-+++--+++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++-+++--++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++-+++--+++-":{"12":["2/3","0"],"13":["1/3","0"]},"++++-+++--++-++++":{"12":["1/2","0"],"16":["1/2","0"]},"++++-+++--++-+++-++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++--++-+++-+++++++-+":{"0":["14/23","-4/23"],"13":["1/23","3/23"],"20":["14/23","-4/23"],"25":["-6/23","5/23"]},"++++-+++--++-+++-+++++++--+":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"++++-+++--++-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++--++-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++--++-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++--++-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"++++-+++--++-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"++++-+++--++-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"++++-+++--++-+++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++-+++--++-+++--++++++-+":{"0":["14/23","-4/23"],"13":["1/23","3/23"],"20":["14/23","-4/23"],"25":["-6/23","5/23"]},"++++-+++--++-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-+++--++-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-+++--++-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-+++--++-+++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++-+++--++-+++--++-+++-+":{"0":["8/3","-10/9"],"13":["-1/3","2/9"],"20":["-2/3","4/9"],"21":["1","-1/3"],"25":["-5/3","7/9"]},"++++-+++--++-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++-+++--++-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++-+++--++-+++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++--++-+++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++--++-+++--++--++---":{"4":["6/17","-4/51"],"12":["6/17","-4/51"],"20":["12/17","-8/51"],"21":["-5/17","3/17"],"26":["-2/17","7/51"]},"++++-+++--++-+++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"++++-+++--++-+++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"++++-+++--++-+++--+-":{"10":["11/58","-1/29"],"12":["9/29","1/29"],"13":["9/29","1/29"],"19":["11/58","-1/29"]},"++++-+++--++-+++---":{"10":["1/2","0"],"18":["1/2","0"]},"++++-+++--++-++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"++++-+++--++-+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"++++-+++--++--":{"5":["1/2","0"],"13":["1/2","0"]},"++++-+++--+-":{"10":["13/17","-1/17"],"11":["4/17","1/17"]},"++++-+++---++++++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"16":["18/23","-2/23"]},"++++-+++---+++++-+":{"0":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"17":["5/2","-1"]},"++++-+++---+++++--+++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"12":["52/69","-16/69"],"20":["2/69","10/69"]},"++++-+++---+++++--++-+":{"0":["9/23","-1/23"],"10":["-6/23","9/46"],"12":["-8/23","6/23"],"20":["17/23","-7/23"],"21":["11/23","-5/46"]},"++++-+++---+++++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++---+++++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++---+++++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++-+++---+++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++-+++---+++++--++---":{"0":["3/13","1/26"],"4":["3/13","1/26"],"18":["7/26","-1/26"],"22":["7/26","-1/26"]},"++++-+++---+++++--+-":{"12":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"++++-+++---+++++---++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"12":["52/69","-16/69"],"20":["2/69","10/69"]},"++++-+++---+++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"++++-+++---+++++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++---+++++---+--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++---+++++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++-+++---+++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++-+++---+++++---+---++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++---+++++---+---+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++---+++++---+---+---":{"20":["20/3","-8/3"],"22":["-11/3","5/3"],"26":["-2","1"]},"++++-+++---+++++---+----":{"4":["2/5","0"],"11":["1/5","0"],"13":["1/5","0"],"23":["1/5","0"]},"++++-+++---+++++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++-+++---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"++++-+++---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"++++-+++---++-":{"4":["1/5","-1/15"],"10":["1/10","0"],"11":["1/10","0"],"12":["2/5","0"],"13":["1/5","1/15"]},"++++-+++---+-++++":{"12":["1/2","0"],"16":["1/2","0"]},"++++-+++---+-+++-+":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"17":["0","1/6"]},"++++-+++---+-+++--+++":{"0":["-20/39","14/39"],"10":["31/39","-10/39"],"13":["14/39","-2/39"],"20":["14/39","-2/39"]},"++++-+++---+-+++--++-+":{"0":["22/29","-8/29"],"5":["-5/29","16/87"],"10":["10/29","-1/29"],"13":["-8/29","14/87"],"21":["10/29","-1/29"]},"++++-+++---+-+++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++---+-+++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++---+-+++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++-+++---+-+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++-+++---+-+++--++---":{"0":["3/13","1/26"],"4":["3/13","1/26"],"18":["7/26","-1/26"],"22":["7/26","-1/26"]},"++++-+++---+-+++--+-":{"12":["9/29","1/29"],"13":["9/29","1/29"],"18":["11/58","-1/29"],"19":["11/58","-1/29"]},"++++-+++---+-+++---++":{"0":["-20/39","14/39"],"10":["31/39","-10/39"],"13":["14/39","-2/39"],"20":["14/39","-2/39"]},"++++-+++---+-+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"++++-+++---+-+++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++---+-+++---+--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++---+-+++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++-+++---+-+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++-+++---+-+++---+---++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++---+-+++---+---+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++---+-+++---+---+---":{"20":["20/3","-8/3"],"22":["-11/3","5/3"],"26":["-2","1"]},"++++-+++---+-+++---+----":{"11":["-5/17","3/17"],"12":["18/17","-4/17"],"13":["9/17","-2/17"],"23":["-5/17","3/17"]},"++++-+++---+-+++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++-+++---+-++-":{"11":["1/2","0"],"15":["1/2","0"]},"++++-+++---+-+-":{"11":["1","-1/3"],"13":["-1/2","1/3"],"14":["1/2","0"]},"++++-+++---+--":{"5":["1/2","0"],"13":["1/2","0"]},"++++-+++----+++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++-+++----++++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++-+++----++++--+":{"0":["40/87","-4/87"],"2":["-13/87","10/87"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"++++-+++----++++---++":{"0":["14/23","-4/23"],"11":["7/23","-2/23"],"12":["-52/69","28/69"],"20":["58/69","-10/69"]},"++++-+++----++++---+-+":{"0":["3/4","-1/4"],"11":["3/8","-1/8"],"12":["-1","1/2"],"20":["1/4","0"],"21":["5/8","-1/8"]},"++++-+++----++++---+--+":{"5":["9/29","2/29"],"11":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++-+++----++++---+---++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++----++++---+---+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++-+++----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"++++-+++----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"++++-+++----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"++++-+++----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++-+++----++++-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++----++++-------+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++-+++----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++-+++----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"++++-+++----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++-+++----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++-+++----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++-+++----+-":{"12":["2/3","0"],"13":["1/3","0"]},"++++-+++-----++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++-+++-----+++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++-+++-----+++--+":{"2":["213/1153","-42/1153"],"5":["228/1153","20/1153"],"11":["242/1153","1/1153"],"12":["228/1153","20/1153"],"18":["242/1153","1/1153"]},"++++-+++-----+++---++":{"0":["38/79","-8/79"],"11":["19/79","-4/79"],"13":["-8/79","10/79"],"20":["30/79","2/79"]},"++++-+++-----+++---+-+":{"0":["1","-1/3"],"11":["1/2","-1/6"],"13":["-1/3","2/9"],"20":["-1/3","2/9"],"21":["1/6","1/18"]},"++++-+++-----+++---+--+":{"5":["9/29","2/29"],"11":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++-+++-----+++---+---++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++-----+++---+---+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++-----+++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++-+++-----+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"++++-+++-----+++----+":{"5":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"++++-+++-----+++-----+":{"5":["1/3","0"],"19":["4/9","-1/9"],"21":["2/9","1/9"]},"++++-+++-----+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++-+++-----+++-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-+++-----+++-------+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++-+++-----+++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++-+++-----+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++-+++-----+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"++++-+++-----+++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++-+++-----++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"++++-+++-----+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"++++-+++------":{"5":["1/2","0"],"13":["1/2","0"]},"++++-++-":{"1":["1/9","2/9"],"5":["4/9","-1/9"],"7":["4/9","-1/9"]},"++++-+-":{"5":["1/3","1/6"],"6":["2/3","-1/6"]},"++++--+++":{"4":["1/2","0"],"8":["1/2","0"]},"++++--++-+":{"5":["1/2","0"],"9":["1/2","0"]},"++++--++--+++++++++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++--++++++++++++++-+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++--++--++++++++++++++--+":{"0":["2/3","-2/9"],"16":["-2/9","2/9"],"20":["8/9","-2/9"],"26":["-1/3","2/9"]},"++++--++--+++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++--++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++--+++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++--++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"++++--++--+++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"++++--++--++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"++++--++--+++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"++++--++--++++++-++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++--++++++-+++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++--++--++++++-+++++++--+":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"++++--++--++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++--++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++--++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++--++++++-+++-":{"0":["28/17","-10/17"],"5":["9/17","-2/17"],"17":["-10/17","6/17"],"20":["-10/17","6/17"]},"++++--++--++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"++++--++--++++++-+-":{"0":["4/9","-2/27"],"4":["4/9","-2/27"],"12":["4/9","-2/27"],"17":["-1/6","1/9"],"18":["-1/6","1/9"]},"++++--++--++++++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++--++++++--++++++-+":{"0":["2/3","-2/9"],"12":["-2/9","2/9"],"20":["8/9","-2/9"],"25":["-1/3","2/9"]},"++++--++--++++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++--++++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++--++++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++--++++++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++--++--++++++--++-+++-+":{"0":["2","-5/6"],"12":["-1","1/2"],"20":["0","1/6"],"21":["5/4","-5/12"],"25":["-5/4","7/12"]},"++++--++--++++++--++-+++---":{"5":["4/9","-1/9"],"17":["4/9","-1/9"],"20":["8/9","-2/9"],"26":["-7/9","4/9"]},"++++--++--++++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++--++--++++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++--++--++++++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++--++++++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++--++++++--++--++---":{"4":["14/23","-4/23"],"20":["14/23","-4/23"],"21":["1/23","3/23"],"26":["-6/23","5/23"]},"++++--++--++++++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"++++--++--++++++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"++++--++--++++++--+-":{"10":["7/26","-1/26"],"12":["6/13","1/13"],"19":["7/26","-1/26"]},"++++--++--++++++---":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"++++--++--+++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++--++--++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++--++--+++-":{"12":["2/3","0"],"13":["1/3","0"]},"++++--++--++-++++":{"12":["1/2","0"],"16":["1/2","0"]},"++++--++--++-+++-++++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++--++-+++-+++++++-+":{"0":["14/23","-4/23"],"13":["1/23","3/23"],"20":["14/23","-4/23"],"25":["-6/23","5/23"]},"++++--++--++-+++-+++++++--+":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"++++--++--++-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++--++-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++--++-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++--++-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"++++--++--++-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"++++--++--++-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"++++--++--++-+++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++--++-+++--++++++-+":{"0":["14/23","-4/23"],"13":["1/23","3/23"],"20":["14/23","-4/23"],"25":["-6/23","5/23"]},"++++--++--++-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++--++-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++--++-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++--++-+++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++--++--++-+++--++-+++-+":{"0":["8/3","-10/9"],"13":["-1/3","2/9"],"20":["-2/3","4/9"],"21":["1","-1/3"],"25":["-5/3","7/9"]},"++++--++--++-+++--++-+++---":{"4":["-32/9","14/9"],"5":["5/3","-2/3"],"12":["20/9","-8/9"],"20":["2","-2/3"],"26":["-4/3","2/3"]},"++++--++--++-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++--++--++-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++--++--++-+++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++--++-+++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++--++-+++--++--++---":{"4":["6/17","-4/51"],"12":["6/17","-4/51"],"20":["12/17","-8/51"],"21":["-5/17","3/17"],"26":["-2/17","7/51"]},"++++--++--++-+++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"++++--++--++-+++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"++++--++--++-+++--+-":{"10":["11/58","-1/29"],"12":["9/29","1/29"],"13":["9/29","1/29"],"19":["11/58","-1/29"]},"++++--++--++-+++---":{"10":["1/2","0"],"18":["1/2","0"]},"++++--++--++-++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"++++--++--++-+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"++++--++--++--+++":{"12":["1/2","0"],"16":["1/2","0"]},"++++--++--++--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"++++--++--++--++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++--++--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++--++--++--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++--++--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++--++--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++--++--++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++--++--++--++--++-+++-+":{"0":["5/13","-4/39"],"18":["7/26","-1/26"],"20":["4/13","2/39"],"21":["5/26","-2/39"],"25":["-2/13","11/78"]},"++++--++--++--++--++-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"++++--++--++--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++--++--++--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++--++--++--++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++--++--++--++--++-+":{"0":["-1/51","4/51"],"18":["13/51","-1/51"],"20":["26/51","-2/51"],"25":["13/51","-1/51"]},"++++--++--++--++--++--++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"++++--++--++--++--++--+-":{"10":["25/53","-4/53"],"13":["3/53","8/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"++++--++--++--++--++---":{"10":["25/53","-4/53"],"13":["3/53","8/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"++++--++--++--++--+-":{"0":["6/13","1/13"],"10":["7/26","-1/26"],"19":["7/26","-1/26"]},"++++--++--++--++---":{"10":["1/2","0"],"18":["1/2","0"]},"++++--++--++--+-":{"12":["1","-1/3"],"14":["1/2","0"],"15":["-1/2","1/3"]},"++++--++--++---":{"6":["1/2","0"],"14":["1/2","0"]},"++++--++--+-":{"10":["13/17","-1/17"],"11":["4/17","1/17"]},"++++--++---++++++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"16":["18/23","-2/23"]},"++++--++---+++++-+":{"0":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"17":["5/2","-1"]},"++++--++---+++++--+++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"12":["52/69","-16/69"],"20":["2/69","10/69"]},"++++--++---+++++--++-+":{"0":["9/23","-1/23"],"10":["-6/23","9/46"],"12":["-8/23","6/23"],"20":["17/23","-7/23"],"21":["11/23","-5/46"]},"++++--++---+++++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++---+++++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++---+++++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++--++---+++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++--++---+++++--++---":{"0":["3/13","1/26"],"4":["3/13","1/26"],"18":["7/26","-1/26"],"22":["7/26","-1/26"]},"++++--++---+++++--+-":{"12":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"++++--++---+++++---++":{"0":["-8/23","6/23"],"10":["13/23","-4/23"],"12":["52/69","-16/69"],"20":["2/69","10/69"]},"++++--++---+++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"++++--++---+++++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++---+++++---+--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++---+++++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++--++---+++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++--++---+++++---+---":{"5":["9/29","2/29"],"11":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++--++---+++++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++--++---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"++++--++---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"++++--++---++-":{"0":["1/3","0"],"5":["1/6","1/18"],"12":["1/3","0"],"13":["1/6","-1/18"]},"++++--++---+-++++":{"12":["1/2","0"],"16":["1/2","0"]},"++++--++---+-+++-+":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"17":["0","1/6"]},"++++--++---+-+++--+++":{"0":["-20/39","14/39"],"10":["31/39","-10/39"],"13":["14/39","-2/39"],"20":["14/39","-2/39"]},"++++--++---+-+++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++--++---+-+++--++-+++-+":{"0":["8/3","-10/9"],"13":["-1/3","2/9"],"20":["-2/3","4/9"],"21":["1","-1/3"],"25":["-5/3","7/9"]},"++++--++---+-+++--++-+++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++--++---+-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++--++---+-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++--++---+-+++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++---+-+++--++--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++---+-+++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++--++---+-+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++--++---+-+++--++---":{"0":["3/13","1/26"],"4":["3/13","1/26"],"18":["7/26","-1/26"],"22":["7/26","-1/26"]},"++++--++---+-+++--+-":{"12":["9/29","1/29"],"13":["9/29","1/29"],"18":["11/58","-1/29"],"19":["11/58","-1/29"]},"++++--++---+-+++---++":{"0":["-20/39","14/39"],"10":["31/39","-10/39"],"13":["14/39","-2/39"],"20":["14/39","-2/39"]},"++++--++---+-+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"++++--++---+-+++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++---+-+++---+--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++---+-+++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"++++--++---+-+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"++++--++---+-+++---+---":{"5":["9/29","2/29"],"11":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++--++---+-+++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++--++---+-++-":{"11":["1/2","0"],"15":["1/2","0"]},"++++--++---+-+-":{"11":["1","-1/3"],"13":["-1/2","1/3"],"14":["1/2","0"]},"++++--++---+--+++":{"12":["1/2","0"],"16":["1/2","0"]},"++++--++---+--++-+":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"17":["0","1/6"]},"++++--++---+--++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++---+--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++--++---+--++--++++++---":{"0":["48/199","2/199"],"10":["41/199","10/199"],"20":["62/199","-14/199"],"26":["48/199","2/199"]},"++++--++---+--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++---+--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++---+--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++---+--++--++-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++--++---+--++--++-+++-+":{"0":["5/13","-4/39"],"18":["7/26","-1/26"],"20":["4/13","2/39"],"21":["5/26","-2/39"],"25":["-2/13","11/78"]},"++++--++---+--++--++-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"++++--++---+--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++--++---+--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++--++---+--++--++--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++---+--++--++--++-+":{"0":["-1/51","4/51"],"18":["13/51","-1/51"],"20":["26/51","-2/51"],"25":["13/51","-1/51"]},"++++--++---+--++--++--++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"++++--++---+--++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"++++--++---+--++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"++++--++---+--++--+-":{"0":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"++++--++---+--++---++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++--++---+--++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++--++---+--++---+++++---":{"18":["32/79","-2/79"],"20":["32/79","-2/79"],"26":["15/79","4/79"]},"++++--++---+--++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++--++---+--++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++--++---+--++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++--++---+--++---+-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++--++---+--++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++--++---+--++---+-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"++++--++---+--++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++--++---+--++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++--++---+--++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++---+--++---+--++-+":{"0":["-9/13","5/13"],"19":["7/26","-1/26"],"20":["8/13","-3/13"],"21":["3/13","1/26"],"25":["15/26","-2/13"]},"++++--++---+--++---+--++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"++++--++---+--++---+--+-":{"11":["10/29","-1/29"],"13":["9/29","2/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"++++--++---+--++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++--++---+--++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++--++---+--+-":{"11":["1/2","0"],"15":["1/2","0"]},"++++--++---+---":{"6":["1/2","0"],"14":["1/2","0"]},"++++--++----+++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++--++----++++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++--++----++++--+":{"0":["40/87","-4/87"],"2":["-13/87","10/87"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"++++--++----++++---++":{"0":["14/23","-4/23"],"11":["7/23","-2/23"],"12":["-52/69","28/69"],"20":["58/69","-10/69"]},"++++--++----++++---+-+":{"0":["3/4","-1/4"],"11":["3/8","-1/8"],"12":["-1","1/2"],"20":["1/4","0"],"21":["5/8","-1/8"]},"++++--++----++++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++----++++---+--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++----++++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++----++++---+--+-":{"0":["21/23","-6/23"],"11":["21/46","-3/23"],"13":["-6/23","5/23"],"22":["4/23","1/46"],"23":["-13/46","7/46"]},"++++--++----++++---+---++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++----++++---+---+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"++++--++----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"++++--++----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"++++--++----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++--++----++++-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++----++++-------+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++--++----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"++++--++----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++--++----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"++++--++----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"++++--++----+-":{"12":["2/3","0"],"13":["1/3","0"]},"++++--++-----++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++--++-----+++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++--++-----+++--+":{"0":["40/87","-4/87"],"2":["-13/87","10/87"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"++++--++-----+++---++":{"0":["38/79","-8/79"],"11":["19/79","-4/79"],"13":["-8/79","10/79"],"20":["30/79","2/79"]},"++++--++-----+++---+-+":{"0":["1","-1/3"],"11":["1/2","-1/6"],"13":["-1/3","2/9"],"20":["-1/3","2/9"],"21":["1/6","1/18"]},"++++--++-----+++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++-----+++---+--++-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++-----+++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++-----+++---+--+-":{"0":["21/23","-6/23"],"11":["21/46","-3/23"],"13":["-6/23","5/23"],"22":["4/23","1/46"],"23":["-13/46","7/46"]},"++++--++-----+++---+---++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++-----+++---+---+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++-----+++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++-----+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"++++--++-----+++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"++++--++-----+++-----+":{"13":["1/3","0"],"19":["4/9","-1/9"],"21":["2/9","1/9"]},"++++--++-----+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++--++-----+++-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++-----+++-------+-+":{"0":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"++++--++-----+++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++-----+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++--++-----+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"++++--++-----+++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++--++-----++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"++++--++-----+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"++++--++------+++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++--++------++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++--++------++--+":{"0":["7/23","-2/23"],"6":["4/23","1/46"],"11":["4/23","1/46"],"13":["4/23","1/46"],"18":["4/23","1/46"]},"++++--++------++---++":{"6":["-2","1"],"11":["1","-1/3"],"20":["2","-2/3"]},"++++--++------++---+-+":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"++++--++------++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++------++---+--++-+":{"0":["-9/13","5/13"],"19":["7/26","-1/26"],"20":["8/13","-3/13"],"21":["3/13","1/26"],"25":["15/26","-2/13"]},"++++--++------++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"++++--++------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++--++------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"++++--++------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"++++--++------++------+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++------++------++-+":{"6":["7/13","-1/13"],"20":["-1/13","2/13"],"21":["4/13","-3/26"],"25":["3/13","1/26"]},"++++--++------++------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++------++------+-":{"6":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"++++--++------++-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++--++------++-------+-+":{"6":["7/13","-1/13"],"20":["73/117","-16/117"],"22":["-46/117","41/234"],"25":["3/13","1/26"]},"++++--++------++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++--++------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++--++------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"++++--++------++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++--++------+-":{"6":["1/2","0"],"12":["1","-1/3"],"15":["-1/2","1/3"]},"++++--++-------":{"6":["1/2","0"],"14":["1/2","0"]},"++++--+-":{"6":["13/17","-1/17"],"7":["4/17","1/17"]},"++++---++":{"4":["1/2","0"],"8":["1/2","0"]},"++++---+-+":{"6":["2/3","-1/6"],"9":["1/3","1/6"]},"++++---+--+":{"6":["1/2","0"],"10":["1/2","0"]},"++++---+---++":{"0":["-6/23","5/23"],"6":["14/23","-4/23"],"10":["1/46","3/46"],"11":["1/46","3/46"],"12":["14/23","-4/23"]},"++++---+---+-+":{"0":["-2","1"],"6":["3/2","-1/2"],"11":["1/2","-1/6"],"13":["1","-1/3"]},"++++---+---+--+++":{"12":["1/2","0"],"16":["1/2","0"]},"++++---+---+--++-+":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"17":["0","1/6"]},"++++---+---+--++--+++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++---+---+--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++---+---+--++--++++++---":{"0":["48/199","2/199"],"6":["41/199","10/199"],"20":["62/199","-14/199"],"26":["48/199","2/199"]},"++++---+---+--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++---+---+--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++---+---+--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++---+---+--++--++-":{"0":["36/113","2/113"],"6":["-15/113","18/113"],"18":["46/113","-10/113"],"20":["46/113","-10/113"]},"++++---+---+--++--+-":{"0":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"++++---+---+--++---++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++---+---+--++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++---+---+--++---+++++---":{"0":["48/199","2/199"],"6":["41/199","10/199"],"20":["62/199","-14/199"],"26":["48/199","2/199"]},"++++---+---+--++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++---+---+--++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++---+---+--++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++---+---+--++---+-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++---+---+--++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++---+---+--++---+-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"++++---+---+--++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++---+---+--++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++---+---+--++---+--":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"++++---+---+--++----":{"11":["1/2","0"],"19":["1/2","0"]},"++++---+---+--+-":{"11":["1/2","0"],"15":["1/2","0"]},"++++---+---+---++":{"12":["1/2","0"],"16":["1/2","0"]},"++++---+---+---+-+":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"17":["0","1/6"]},"++++---+---+---+--+":{"14":["1/2","0"],"18":["1/2","0"]},"++++---+---+---+---++++++":{"0":["2/3","-2/9"],"20":["2/3","0"],"24":["-1/3","2/9"]},"++++---+---+---+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++---+---+---+---+++++--":{"6":["16/79","-1/79"],"14":["-1/79","5/79"],"18":["17/79","-6/79"],"20":["32/79","-2/79"],"25":["15/79","4/79"]},"++++---+---+---+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++---+---+---+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++---+---+---+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++---+---+---+---+-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++---+---+---+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++---+---+---+---+-+++---":{"14":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"++++---+---+---+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++---+---+---+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++---+---+---+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"++++---+---+---+----":{"11":["1/2","0"],"19":["1/2","0"]},"++++---+---+----":{"11":["1/2","0"],"15":["1/2","0"]},"++++---+----+":{"0":["-8/23","6/23"],"6":["13/23","-4/23"],"12":["18/23","-2/23"]},"++++---+-----+":{"0":["1","-1/3"],"6":["-1","1/2"],"12":["1","-1/3"],"13":["0","1/6"]},"++++---+------+++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++---+------++-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++---+------++--+":{"0":["40/87","-4/87"],"2":["-13/87","10/87"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"++++---+------++---++++++":{"0":["138/199","-44/199"],"11":["-7/199","8/199"],"20":["158/199","-10/199"],"24":["-90/199","46/199"]},"++++---+------++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++---+------++---+++++--":{"0":["54/191","-8/191"],"11":["1/191","14/191"],"20":["82/191","2/191"],"25":["54/191","-8/191"]},"++++---+------++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++---+------++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++---+------++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++---+------++---+-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++---+------++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++---+------++---+-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+------++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++---+------++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++---+------++---+--+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++---+------++---+--++-+":{"0":["-9/13","5/13"],"19":["7/26","-1/26"],"20":["8/13","-3/13"],"21":["3/13","1/26"],"25":["15/26","-2/13"]},"++++---+------++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"++++---+------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"++++---+------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"++++---+------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"++++---+------++------+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++---+------++------++-+":{"0":["36/17","-14/17"],"14":["23/17","-8/17"],"20":["-26/17","12/17"],"21":["5/17","-1/17"],"25":["-21/17","11/17"]},"++++---+------++------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+------++------+-":{"14":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"++++---+------++-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++---+------++-------+-+":{"0":["36/17","-14/17"],"14":["23/17","-8/17"],"20":["-142/153","76/153"],"22":["-47/153","23/153"],"25":["-21/17","11/17"]},"++++---+------++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++---+------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"++++---+------++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++---+------+-":{"12":["1","-1/3"],"14":["1/2","0"],"15":["-1/2","1/3"]},"++++---+-------++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"++++---+-------+-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++---+-------+--+":{"7":["1/4","0"],"11":["1/4","0"],"14":["1/4","0"],"18":["1/4","0"]},"++++---+-------+---++++++":{"0":["138/199","-44/199"],"11":["-7/199","8/199"],"20":["158/199","-10/199"],"24":["-90/199","46/199"]},"++++---+-------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++---+-------+---+++++--":{"0":["54/191","-8/191"],"11":["1/191","14/191"],"20":["82/191","2/191"],"25":["54/191","-8/191"]},"++++---+-------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++---+-------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++---+-------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++---+-------+---+-++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++---+-------+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++---+-------+---+-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+-------+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++---+-------+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"++++---+-------+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"++++---+-------+----+++++":{"0":["27/53","-10/53"],"19":["4/53","-1/106"],"20":["37/53","2/53"],"24":["-15/53","17/106"]},"++++---+-------+----++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++---+-------+----++++--":{"19":["14","-6"],"20":["-4","2"],"25":["-9","4"]},"++++---+-------+----+++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++---+-------+----++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++---+-------+----+-":{"20":["2/3","0"],"21":["1/3","0"]},"++++---+-------+-----++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++---+-------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++---+-------+-----+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+-------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++---+-------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"++++---+-------+------+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++---+-------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++---+-------+------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+-------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"++++---+-------+-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++---+-------+-------+-+":{"0":["-30/29","16/29"],"15":["11/29","-2/29"],"20":["368/261","-146/261"],"22":["-152/261","83/261"],"25":["24/29","-7/29"]},"++++---+-------+-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"++++---+-------+--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++---+-------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"++++---+-------+-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"++++---+--------":{"7":["1/2","0"],"15":["1/2","0"]},"++++----+":{"7":["7/23","-2/23"],"8":["16/23","2/23"]},"++++-----+":{"7":["4/9","-1/9"],"9":["5/9","1/9"]},"++++------+":{"7":["4/17","1/17"],"10":["13/17","-1/17"]},"++++-------+":{"7":["1/2","0"],"11":["1/2","0"]},"++++--------+":{"1":["12/43","-1/43"],"7":["17/43","-5/43"],"12":["14/43","6/43"]},"++++---------+":{"0":["10/17","-2/17"],"7":["5/17","-1/17"],"13":["2/17","3/17"]},"++++----------+":{"0":["40/87","-4/87"],"2":["-13/87","10/87"],"7":["10/29","-1/29"],"14":["10/29","-1/29"]},"++++-----------++":{"1":["12/43","-1/43"],"7":["17/43","-5/43"],"16":["14/43","6/43"]},"++++-----------+-+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++-----------+--+":{"0":["40/87","-4/87"],"2":["-13/87","10/87"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"++++-----------+---++++++":{"0":["138/199","-44/199"],"11":["-7/199","8/199"],"20":["158/199","-10/199"],"24":["-90/199","46/199"]},"++++-----------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++-----------+---+++++--":{"0":["54/191","-8/191"],"7":["1/191","14/191"],"20":["82/191","2/191"],"25":["54/191","-8/191"]},"++++-----------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-----------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-----------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-----------+---+-":{"0":["-18","8"],"7":["-9","4"],"19":["14","-6"],"20":["14","-6"]},"++++-----------+----+++++":{"0":["27/53","-10/53"],"19":["4/53","-1/106"],"20":["37/53","2/53"],"24":["-15/53","17/106"]},"++++-----------+----++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++-----------+----++++--":{"0":["54/191","-8/191"],"7":["1/191","14/191"],"20":["82/191","2/191"],"25":["54/191","-8/191"]},"++++-----------+----+++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"++++-----------+----++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"++++-----------+----+-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-----------+-----++++":{"0":["-3","4/3"],"20":["2","-2/3"],"21":["0","1/6"],"24":["2","-5/6"]},"++++-----------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++-----------+-----+++--":{"0":["14/23","-4/23"],"7":["-5/69","8/69"],"20":["-26/69","14/69"],"21":["16/69","2/69"],"25":["14/23","-4/23"]},"++++-----------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++-----------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"++++-----------+------+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-----------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++-----------+------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"++++-----------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"++++-----------+-------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-----------+-------+-+":{"0":["-30/29","16/29"],"15":["11/29","-2/29"],"20":["368/261","-146/261"],"22":["-152/261","83/261"],"25":["24/29","-7/29"]},"++++-----------+-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"++++-----------+--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++-----------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"++++-----------+-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"++++------------+":{"15":["7/23","-2/23"],"16":["16/23","2/23"]},"++++-------------+":{"0":["10/17","-2/17"],"11":["5/17","-1/17"],"17":["2/17","3/17"]},"++++--------------+":{"2":["9/17","-2/17"],"7":["-2/17","7/51"],"15":["6/17","-4/51"],"18":["4/17","1/17"]},"++++---------------+":{"15":["1/2","0"],"19":["1/2","0"]},"++++----------------+++++":{"14":["2/3","-1/6"],"24":["1/3","1/6"]},"++++----------------++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"++++----------------++++--":{"0":["64/181","-12/181"],"7":["23/181","7/181"],"13":["16/181","-3/181"],"21":["39/181","4/181"],"25":["39/181","4/181"]},"++++----------------+++-":{"20":["1/2","0"],"23":["1/2","0"]},"++++----------------++-":{"21":["1/2","0"],"22":["1/2","0"]},"++++----------------+-":{"20":["2/3","0"],"21":["1/3","0"]},"++++-----------------++++":{"0":["14/5","-6/5"],"15":["1/3","-2/15"],"20":["-16/15","2/3"],"21":["11/15","-2/15"],"24":["-9/5","4/5"]},"++++-----------------+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++-----------------+++--":{"15":["4/9","-1/9"],"20":["4/9","-1/9"],"21":["5/18","1/18"],"25":["-1/6","1/6"]},"++++-----------------++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"++++-----------------+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"++++------------------+++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++------------------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++------------------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"++++------------------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"++++-------------------++":{"0":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"++++-------------------+-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"++++-------------------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"++++--------------------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"++++---------------------+":{"23":["1/2","0"],"25":["1/2","0"]},"++++-----------------------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"+++-":{"1":["1/2","0"],"3":["1/2","0"]},"++-":{"0":["1/2","0"],"2":["1/2","0"]},"+-":{"0":["2/3","0"],"1":["1/3","0"]},"-++++":{"0":["1/2","0"],"4":["1/2","0"]},"-+++-++++":{"4":["1/2","0"],"8":["1/2","0"]},"-+++-+++-++++++++++++++++":{"9":["5/17","-1/17"],"20":["20/17","-4/17"],"24":["-8/17","5/17"]},"-+++-+++-+++++++++++++++-+":{"1":["5/17","-1/17"],"16":["10/17","-2/17"],"20":["10/17","-2/17"],"25":["-8/17","5/17"]},"-+++-+++-+++++++++++++++--+":{"6":["74/127","-26/127"],"9":["37/127","-13/127"],"16":["218/381","-56/381"],"20":["-86/381","92/381"],"26":["-28/127","27/127"]},"-+++-+++-++++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++-+++-+++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++-+++-++++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++-+++-+++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"-+++-+++-++++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"-+++-+++-+++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"-+++-+++-++++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"-+++-+++-+++++++-":{"0":["32/79","-2/79"],"9":["15/79","4/79"],"12":["17/79","-6/79"],"16":["15/79","4/79"]},"-+++-+++-++++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"-+++-+++-+++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"-+++-+++-++++-":{"12":["2/3","0"],"13":["1/3","0"]},"-+++-+++-+++-":{"0":["1/3","0"],"9":["1/3","0"],"12":["1/3","0"]},"-+++-+++-++-":{"0":["-1/3","1/3"],"1":["-1/3","1/3"],"9":["5/6","-1/3"],"11":["5/6","-1/3"]},"-+++-+++-+-":{"9":["1/3","1/6"],"10":["2/3","-1/6"]},"-+++-+++--+++++++++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++-+++--++++++++++++++-+":{"1":["5/17","-1/17"],"16":["10/17","-2/17"],"20":["10/17","-2/17"],"25":["-8/17","5/17"]},"-+++-+++--++++++++++++++--+":{"5":["13/46","-2/23"],"6":["13/46","-2/23"],"16":["52/69","-16/69"],"20":["2/69","10/69"],"26":["-8/23","6/23"]},"-+++-+++--+++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++-+++--++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++-+++--+++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++-+++--++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"-+++-+++--+++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"-+++-+++--++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"-+++-+++--+++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"-+++-+++--++++++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++-+++--++++++-+++++++-+":{"1":["5/17","-1/17"],"12":["10/17","-2/17"],"20":["10/17","-2/17"],"25":["-8/17","5/17"]},"-+++-+++--++++++-+++++++--+":{"0":["16/13","-6/13"],"5":["-1/13","2/13"],"20":["-18/13","10/13"],"26":["16/13","-6/13"]},"-+++-+++--++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++-+++--++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++-+++--++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++-+++--++++++-+++-++++":{"10":["1/4","-1/12"],"17":["1/12","1/9"],"20":["1/2","0"],"24":["1/6","-1/36"]},"-+++-+++--++++++-+++-+++-+":{"10":["1/4","-1/12"],"17":["-1/36","5/108"],"20":["1/2","0"],"21":["1/9","7/108"],"25":["1/6","-1/36"]},"-+++-+++--++++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++-+++--++++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++-+++--++++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"-+++-+++--++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"-+++-+++--++++++-+-":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"-+++-+++--++++++--+++":{"0":["28/17","-10/17"],"5":["9/17","-2/17"],"17":["-10/17","6/17"],"20":["-10/17","6/17"]},"-+++-+++--++++++--++-++++":{"10":["1/4","-1/12"],"20":["1/2","0"],"21":["1/12","1/9"],"24":["1/6","-1/36"]},"-+++-+++--++++++--++-+++-+":{"10":["17/86","-5/86"],"12":["-5/43","4/43"],"20":["24/43","-2/43"],"21":["19/86","1/43"],"25":["6/43","-1/86"]},"-+++-+++--++++++--++-+++---":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"-+++-+++--++++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++-+++--++++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++-+++--++++++--++--+++":{"10":["1/4","-1/12"],"20":["1/2","0"],"24":["1/4","1/12"]},"-+++-+++--++++++--++--++-+":{"10":["3/23","-1/69"],"13":["-1/23","8/69"],"20":["12/23","-4/69"],"25":["9/23","-1/23"]},"-+++-+++--++++++--++--++---":{"4":["14/23","-4/23"],"20":["14/23","-4/23"],"21":["1/23","3/23"],"26":["-6/23","5/23"]},"-+++-+++--++++++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"-+++-+++--++++++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"-+++-+++--++++++--+-":{"10":["7/26","-1/26"],"12":["6/13","1/13"],"19":["7/26","-1/26"]},"-+++-+++--++++++---":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"-+++-+++--+++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"-+++-+++--++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"-+++-+++--+++-":{"12":["2/3","0"],"13":["1/3","0"]},"-+++-+++--++-":{"0":["1/3","0"],"5":["1/3","0"],"12":["1/3","0"]},"-+++-+++--+-":{"10":["13/17","-1/17"],"11":["4/17","1/17"]},"-+++-+++---++++++":{"5":["0","1/8"],"10":["1/2","-1/8"],"16":["1/2","0"]},"-+++-+++---+++++-+":{"5":["1/3","0"],"10":["-7/9","4/9"],"16":["10/9","-4/9"],"17":["1/3","0"]},"-+++-+++---+++++--+++":{"5":["-45/391","26/391"],"10":["209/391","-86/391"],"12":["-24/391","66/391"],"17":["21/391","40/391"],"20":["10/17","-2/17"]},"-+++-+++---+++++--++-+":{"5":["1/3","0"],"10":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"-+++-+++---+++++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-+++---+++++--++--++-+":{"5":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++-+++---+++++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++-+++---+++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++-+++---+++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"-+++-+++---+++++--+-":{"12":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"-+++-+++---+++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"-+++-+++---+++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"-+++-+++---+++++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-+++---+++++---+--++-+":{"5":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++-+++---+++++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++-+++---+++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++-+++---+++++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-+++---+++++---+---+-+":{"5":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++-+++---+++++---+---+---":{"20":["20/3","-8/3"],"22":["-11/3","5/3"],"26":["-2","1"]},"-+++-+++---+++++---+----":{"0":["2/5","0"],"11":["1/5","0"],"13":["1/5","0"],"23":["1/5","0"]},"-+++-+++---+++++----":{"11":["1/2","0"],"19":["1/2","0"]},"-+++-+++---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"-+++-+++---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"-+++-+++---++-":{"4":["1/5","-1/15"],"10":["1/10","0"],"11":["1/10","0"],"12":["2/5","0"],"13":["1/5","1/15"]},"-+++-+++---+-":{"0":["24/61","-1/61"],"5":["-18/61","16/61"],"10":["73/122","-31/122"],"11":["73/122","-31/122"],"12":["-18/61","16/61"]},"-+++-+++----+++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++-+++----++++-+":{"1":["-9","4"],"7":["14","-6"],"11":["-2","1"],"17":["-2","1"]},"-+++-+++----++++--+":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"-+++-+++----++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"-+++-+++----++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"-+++-+++----++++---+--+":{"5":["9/29","2/29"],"11":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++-+++----++++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-+++----++++---+---+-+":{"5":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++-+++----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++-+++----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"-+++-+++----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"-+++-+++----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"-+++-+++----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++-+++----++++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-+++----++++-------+-+":{"5":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++-+++----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++-+++----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++-+++----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"-+++-+++----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"-+++-+++----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"-+++-+++----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"-+++-+++----+-":{"12":["2/3","0"],"13":["1/3","0"]},"-+++-+++-----":{"0":["1/3","0"],"5":["1/3","0"],"12":["1/3","0"]},"-+++-++-":{"1":["1/9","2/9"],"5":["4/9","-1/9"],"7":["4/9","-1/9"]},"-+++-+-":{"5":["1/3","1/6"],"6":["2/3","-1/6"]},"-+++--+++":{"4":["1/2","0"],"8":["1/2","0"]},"-+++--++-+":{"5":["1/2","0"],"9":["1/2","0"]},"-+++--++--+++++++++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++--++++++++++++++-+":{"1":["5/17","-1/17"],"16":["10/17","-2/17"],"20":["10/17","-2/17"],"25":["-8/17","5/17"]},"-+++--++--++++++++++++++--+":{"1":["13/46","-2/23"],"6":["13/46","-2/23"],"16":["9/23","-1/23"],"20":["9/23","-1/23"],"26":["-8/23","6/23"]},"-+++--++--+++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++--++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++--+++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++--++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"-+++--++--+++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"-+++--++--++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"-+++--++--+++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"-+++--++--++++++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++--++++++-+++++++-+":{"1":["5/17","-1/17"],"12":["10/17","-2/17"],"20":["10/17","-2/17"],"25":["-8/17","5/17"]},"-+++--++--++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++--++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++--++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++--++++++-+++-++++":{"10":["1/4","-1/12"],"17":["1/12","1/9"],"20":["1/2","0"],"24":["1/6","-1/36"]},"-+++--++--++++++-+++-+++-+":{"10":["1/4","-1/12"],"17":["-1/36","5/108"],"20":["1/2","0"],"21":["1/9","7/108"],"25":["1/6","-1/36"]},"-+++--++--++++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++--++++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++--++++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"-+++--++--++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"-+++--++--++++++-+-":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"-+++--++--++++++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++--++++++--++++++-+":{"1":["5/17","-1/17"],"12":["10/17","-2/17"],"20":["10/17","-2/17"],"25":["-8/17","5/17"]},"-+++--++--++++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++--++++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++--++++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++--++++++--++-++++":{"10":["1/4","-1/12"],"20":["1/2","0"],"21":["1/12","1/9"],"24":["1/6","-1/36"]},"-+++--++--++++++--++-+++-+":{"10":["17/86","-5/86"],"12":["-5/43","4/43"],"20":["24/43","-2/43"],"21":["19/86","1/43"],"25":["6/43","-1/86"]},"-+++--++--++++++--++-+++---":{"0":["14/23","-4/23"],"17":["1/23","3/23"],"20":["14/23","-4/23"],"26":["-6/23","5/23"]},"-+++--++--++++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++--++++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++--++++++--++--+++":{"10":["1/4","-1/12"],"20":["1/2","0"],"24":["1/4","1/12"]},"-+++--++--++++++--++--++-+":{"10":["3/23","-1/69"],"13":["-1/23","8/69"],"20":["12/23","-4/69"],"25":["9/23","-1/23"]},"-+++--++--++++++--++--++---":{"4":["14/23","-4/23"],"20":["14/23","-4/23"],"21":["1/23","3/23"],"26":["-6/23","5/23"]},"-+++--++--++++++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"-+++--++--++++++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"-+++--++--++++++--+-":{"10":["7/26","-1/26"],"12":["6/13","1/13"],"19":["7/26","-1/26"]},"-+++--++--++++++---":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"-+++--++--+++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"-+++--++--++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"-+++--++--+++-":{"12":["2/3","0"],"13":["1/3","0"]},"-+++--++--++-++++":{"12":["1/2","0"],"16":["1/2","0"]},"-+++--++--++-+++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++--++-+++-+++++++-+":{"10":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"-+++--++--++-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++--++-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++--++-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++--++-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"-+++--++--++-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"-+++--++--++-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"-+++--++--++-+++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++--++-+++--++++++-+":{"10":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"-+++--++--++-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++--++-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++--++-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++--++-+++--++-++++":{"10":["1/4","-1/12"],"20":["1/2","0"],"21":["1/12","1/9"],"24":["1/6","-1/36"]},"-+++--++--++-+++--++-+++-+":{"10":["29/139","-8/139"],"13":["-1/139","20/417"],"20":["70/139","-10/417"],"21":["20/139","17/417"],"25":["21/139","-1/139"]},"-+++--++--++-+++--++-+++---":{"0":["1/2","-1/6"],"4":["1/6","-1/18"],"12":["0","1/9"],"20":["2/3","-1/9"],"26":["-1/3","2/9"]},"-+++--++--++-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++--++-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++--++-+++--++--+++":{"10":["1/4","-1/12"],"20":["1/2","0"],"24":["1/4","1/12"]},"-+++--++--++-+++--++--++-+":{"10":["3/23","-1/69"],"13":["-1/23","8/69"],"20":["12/23","-4/69"],"25":["9/23","-1/23"]},"-+++--++--++-+++--++--++---":{"4":["6/17","-4/51"],"12":["6/17","-4/51"],"20":["12/17","-8/51"],"21":["-5/17","3/17"],"26":["-2/17","7/51"]},"-+++--++--++-+++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"-+++--++--++-+++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"-+++--++--++-+++--+-":{"10":["11/58","-1/29"],"12":["9/29","1/29"],"13":["9/29","1/29"],"19":["11/58","-1/29"]},"-+++--++--++-+++---":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"13":["1","-1/3"],"18":["-1","1/2"]},"-+++--++--++-++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"-+++--++--++-+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"-+++--++--++--+++":{"12":["1/2","0"],"16":["1/2","0"]},"-+++--++--++--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"-+++--++--++--++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++--++--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++--++--++--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++--++--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++--++--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++--++--++--++-++++":{"10":["1/4","-1/12"],"20":["1/2","0"],"21":["1/12","1/9"],"24":["1/6","-1/36"]},"-+++--++--++--++--++-+++-+":{"10":["7/52","-1/52"],"18":["7/52","-1/52"],"20":["1/2","0"],"21":["3/26","1/52"],"25":["3/26","1/52"]},"-+++--++--++--++--++-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"-+++--++--++--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++--++--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++--++--++--++--":{"0":["-1/4","1/4"],"10":["1/2","-1/8"],"13":["1/4","0"],"20":["3/4","-1/4"],"21":["-1/4","1/8"]},"-+++--++--++--++--+-":{"0":["-1/3","1/3"],"10":["2/3","-1/6"],"12":["4/9","-1/9"],"19":["2/9","-1/18"]},"-+++--++--++--++---":{"0":["-1/3","1/3"],"10":["2/3","-1/6"],"16":["19/27","-7/27"],"18":["-1/27","5/54"]},"-+++--++--++--+-":{"12":["1","-1/3"],"14":["1/2","0"],"15":["-1/2","1/3"]},"-+++--++--++---":{"0":["-1/3","1/3"],"6":["2/3","-1/6"],"12":["19/27","-7/27"],"14":["-1/27","5/54"]},"-+++--++--+-":{"10":["13/17","-1/17"],"11":["4/17","1/17"]},"-+++--++---++++++":{"1":["0","1/8"],"10":["1/2","-1/8"],"16":["1/2","0"]},"-+++--++---+++++-+":{"1":["1/3","0"],"10":["-7/9","4/9"],"16":["10/9","-4/9"],"17":["1/3","0"]},"-+++--++---+++++--+++":{"1":["-9/61","8/61"],"10":["53/61","-20/61"],"12":["-18/61","16/61"],"17":["-9/61","8/61"],"20":["44/61","-12/61"]},"-+++--++---+++++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++--++---+++++--++-+++-+":{"6":["1","-2/5"],"12":["-4/5","2/5"],"20":["2/5","0"],"21":["-1/5","1/5"],"25":["3/5","-1/5"]},"-+++--++---+++++--++-+++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++--++---+++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++---+++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++---+++++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++---+++++--++--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++---+++++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++--++---+++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++--++---+++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"-+++--++---+++++--+-":{"12":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"-+++--++---+++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"-+++--++---+++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"-+++--++---+++++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++---+++++---+--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++---+++++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++--++---+++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++--++---+++++---+---":{"5":["9/29","2/29"],"11":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++--++---+++++----":{"11":["1/2","0"],"19":["1/2","0"]},"-+++--++---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"-+++--++---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"-+++--++---++-":{"5":["4/29","-7/174"],"10":["11/58","-1/29"],"11":["11/58","-1/29"],"12":["9/29","1/29"],"13":["5/29","13/174"]},"-+++--++---+-++++":{"12":["1/2","0"],"16":["1/2","0"]},"-+++--++---+-+++-+":{"1":["1/3","0"],"10":["-7/9","4/9"],"12":["10/9","-4/9"],"17":["1/3","0"]},"-+++--++---+-+++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++---+-+++--++++++-+":{"6":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"-+++--++---+-+++--++++++---":{"1":["-2","1"],"10":["5","-2"],"26":["-2","1"]},"-+++--++---+-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++---+-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++---+-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++---+-+++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++--++---+-+++--++-+++-+":{"6":["5/4","-1/2"],"13":["-1/4","1/6"],"20":["0","1/6"],"21":["-3/4","5/12"],"25":["3/4","-1/4"]},"-+++--++---+-+++--++-+++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++--++---+-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++---+-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++---+-+++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++---+-+++--++--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++---+-+++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++--++---+-+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++--++---+-+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"-+++--++---+-+++--+-":{"12":["9/29","1/29"],"13":["9/29","1/29"],"18":["11/58","-1/29"],"19":["11/58","-1/29"]},"-+++--++---+-+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"-+++--++---+-+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"-+++--++---+-+++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++---+-+++---+--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++---+-+++---+--++---":{"18":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"-+++--++---+-+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++--++---+-+++---+---":{"0":["3/13","1/26"],"4":["4/13","-3/26"],"11":["7/26","-1/26"],"12":["-1/13","2/13"],"22":["7/26","-1/26"]},"-+++--++---+-+++----":{"11":["1/2","0"],"19":["1/2","0"]},"-+++--++---+-++-":{"11":["1/2","0"],"15":["1/2","0"]},"-+++--++---+-+-":{"11":["1","-1/3"],"13":["-1/2","1/3"],"14":["1/2","0"]},"-+++--++---+--+++":{"12":["1/2","0"],"16":["1/2","0"]},"-+++--++---+--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"-+++--++---+--++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++--++---+--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++--++---+--++--++++++---":{"1":["-2","1"],"10":["5","-2"],"26":["-2","1"]},"-+++--++---+--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++--++---+--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++--++---+--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++--++---+--++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++--++---+--++--++-+++-+":{"6":["19/79","-4/79"],"18":["19/79","-4/79"],"20":["30/79","2/79"],"21":["-4/79","5/79"],"25":["15/79","1/79"]},"-+++--++---+--++--++-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"-+++--++---+--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++---+--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++---+--++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++---+--++--++--++-+":{"6":["27/263","4/263"],"18":["64/263","-10/263"],"20":["118/263","-2/263"],"25":["54/263","8/263"]},"-+++--++---+--++--++--++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"-+++--++---+--++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"-+++--++---+--++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"-+++--++---+--++--+-":{"0":["-18/61","16/61"],"6":["33/61","-9/61"],"12":["33/61","-9/61"],"18":["13/122","1/61"],"19":["13/122","1/61"]},"-+++--++---+--++---++":{"0":["36/113","2/113"],"6":["-15/113","18/113"],"18":["46/113","-10/113"],"20":["46/113","-10/113"]},"-+++--++---+--++---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++--++---+--++---+-+++-+":{"0":["48/127","-10/127"],"6":["35/127","-2/127"],"20":["22/127","6/127"],"21":["-26/127","16/127"],"25":["48/127","-10/127"]},"-+++--++---+--++---+-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"-+++--++---+--++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++--++---+--++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++--++---+--++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++---+--++---+--++-+":{"11":["1/2","-1/6"],"19":["1/2","-1/6"],"20":["1","-1/3"],"21":["-1/2","1/3"],"25":["-1/2","1/3"]},"-+++--++---+--++---+--++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"-+++--++---+--++---+--+-":{"11":["10/29","-1/29"],"13":["9/29","2/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"-+++--++---+--++---+---":{"0":["7/13","-1/13"],"11":["7/26","-1/26"],"13":["-1/13","2/13"],"20":["31/117","-10/117"],"22":["1/234","11/234"]},"-+++--++---+--++----":{"11":["1/2","0"],"19":["1/2","0"]},"-+++--++---+--+-":{"11":["1/2","0"],"15":["1/2","0"]},"-+++--++---+---":{"6":["1/2","0"],"14":["1/2","0"]},"-+++--++----+++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++--++----++++-+":{"1":["-9","4"],"7":["14","-6"],"11":["-2","1"],"17":["-2","1"]},"-+++--++----++++--+":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"-+++--++----++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"-+++--++----++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"-+++--++----++++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++----++++---+--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++----++++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++----++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++--++----++++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++----++++---+---+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"-+++--++----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"-+++--++----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"-+++--++----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++--++----++++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++----++++-------+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++--++----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"-+++--++----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"-+++--++----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"-+++--++----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"-+++--++----+-":{"12":["2/3","0"],"13":["1/3","0"]},"-+++--++-----++++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++--++-----+++-+":{"1":["1/3","0"],"11":["4/9","-1/9"],"17":["2/9","1/9"]},"-+++--++-----+++--+":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"-+++--++-----+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"-+++--++-----+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"-+++--++-----+++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++-----+++---+--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++-----+++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++-----+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"-+++--++-----+++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++-----+++---+---+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++-----+++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++-----+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"-+++--++-----+++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"-+++--++-----+++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"-+++--++-----+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++--++-----+++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++-----+++-------+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++--++-----+++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++-----+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++--++-----+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"-+++--++-----+++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"-+++--++-----++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"-+++--++-----+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"-+++--++------+++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++--++------++-+":{"1":["1/3","0"],"11":["4/9","-1/9"],"17":["2/9","1/9"]},"-+++--++------++--+":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"-+++--++------++---++":{"6":["-2","1"],"11":["1","-1/3"],"20":["2","-2/3"]},"-+++--++------++---+-+":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"-+++--++------++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++------++---+--++-+":{"0":["192/653","-42/653"],"6":["33/653","54/653"],"19":["64/653","-14/653"],"20":["214/653","-6/653"],"25":["150/653","8/653"]},"-+++--++------++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"-+++--++------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++--++------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"-+++--++------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"-+++--++------++------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++------++------++-+":{"6":["7/13","-1/13"],"20":["-1/13","2/13"],"21":["4/13","-3/26"],"25":["3/13","1/26"]},"-+++--++------++------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++------++------+-":{"6":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"-+++--++------++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++--++------++-------+-+":{"6":["7/13","-1/13"],"20":["73/117","-16/117"],"22":["-46/117","41/234"],"25":["3/13","1/26"]},"-+++--++------++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++--++------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++--++------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"-+++--++------++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"-+++--++------+-":{"6":["1/2","0"],"12":["1","-1/3"],"15":["-1/2","1/3"]},"-+++--++-------":{"0":["-1/3","1/3"],"6":["2/3","-1/6"],"12":["19/27","-7/27"],"14":["-1/27","5/54"]},"-+++--+-":{"6":["13/17","-1/17"],"7":["4/17","1/17"]},"-+++---++":{"4":["1/2","0"],"8":["1/2","0"]},"-+++---+-+":{"6":["2/3","-1/6"],"9":["1/3","1/6"]},"-+++---+--+":{"6":["1/2","0"],"10":["1/2","0"]},"-+++---+---++":{"1":["-1/13","2/13"],"6":["14/39","-2/39"],"10":["7/39","-1/39"],"11":["7/39","-1/39"],"12":["14/39","-2/39"]},"-+++---+---+-+":{"1":["-3/17","4/17"],"6":["10/17","-2/17"],"11":["6/17","-7/51"],"13":["4/17","1/51"]},"-+++---+---+--+++":{"12":["1/2","0"],"16":["1/2","0"]},"-+++---+---+--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"-+++---+---+--++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++---+---+--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++---+---+--++--++++++---":{"1":["-2","1"],"6":["5","-2"],"26":["-2","1"]},"-+++---+---+--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++---+---+--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++---+---+--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++---+---+--++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++---+---+--++--++-+++-+":{"11":["-1/12","1/12"],"18":["1/3","-1/12"],"20":["1/2","0"],"25":["1/4","0"]},"-+++---+---+--++--++-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"-+++---+---+--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++---+---+--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++---+---+--++--++--":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"-+++---+---+--++--+-":{"0":["6/5","-2/5"],"7":["3/5","-1/5"],"12":["3/5","-1/5"],"18":["-7/10","2/5"],"19":["-7/10","2/5"]},"-+++---+---+--++---++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++---+---+--++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++---+---+--++---+++++---":{"6":["16/79","-1/79"],"18":["16/79","-1/79"],"20":["32/79","-2/79"],"26":["15/79","4/79"]},"-+++---+---+--++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++---+---+--++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++---+---+--++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++---+---+--++---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++---+---+--++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++---+---+--++---+-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"-+++---+---+--++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++---+---+--++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++---+---+--++---+--":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"-+++---+---+--++----":{"11":["1/2","0"],"19":["1/2","0"]},"-+++---+---+--+-":{"11":["1/2","0"],"15":["1/2","0"]},"-+++---+---+---++":{"12":["1/2","0"],"16":["1/2","0"]},"-+++---+---+---+-+":{"12":["8/9","-2/9"],"14":["-7/18","2/9"],"17":["1/2","0"]},"-+++---+---+---+--+":{"14":["1/2","0"],"18":["1/2","0"]},"-+++---+---+---+---++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"-+++---+---+---+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++---+---+---+---+++++--":{"0":["14/9","-16/27"],"14":["7/9","-8/27"],"18":["2/9","-1/27"],"20":["-2/3","4/9"],"25":["-8/9","13/27"]},"-+++---+---+---+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++---+---+---+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++---+---+---+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++---+---+---+---+-":{"0":["12/23","-4/69"],"11":["6/23","-2/69"],"13":["-7/46","5/69"],"14":["5/46","1/23"],"20":["6/23","-2/69"]},"-+++---+---+---+----":{"11":["1/2","0"],"19":["1/2","0"]},"-+++---+---+----":{"11":["1/2","0"],"15":["1/2","0"]},"-+++---+----+":{"1":["0","1/8"],"6":["1/2","-1/8"],"12":["1/2","0"]},"-+++---+-----+":{"1":["1/3","0"],"6":["-7/9","4/9"],"12":["10/9","-4/9"],"13":["1/3","0"]},"-+++---+------+++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++---+------++-+":{"1":["1/3","0"],"11":["4/9","-1/9"],"17":["2/9","1/9"]},"-+++---+------++--+":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"-+++---+------++---++++++":{"7":["-11/9","5/9"],"13":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"-+++---+------++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++---+------++---+++++--":{"11":["-1/12","1/12"],"18":["1/3","-1/12"],"20":["1/2","0"],"25":["1/4","0"]},"-+++---+------++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++---+------++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++---+------++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++---+------++---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++---+------++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++---+------++---+-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+------++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++---+------++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++---+------++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++---+------++---+--++-+":{"7":["5/3","-2/3"],"19":["5/3","-2/3"],"21":["-1/3","1/3"],"25":["-2","1"]},"-+++---+------++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"-+++---+------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"-+++---+------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"-+++---+------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"-+++---+------++------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++---+------++------++-+":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"21":["1/3","0"],"25":["1/3","0"]},"-+++---+------++------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+------++------+-":{"14":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"-+++---+------++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++---+------++-------+-+":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"20":["16/27","-4/27"],"22":["-7/27","4/27"],"25":["1/3","0"]},"-+++---+------++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++---+------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"-+++---+------++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"-+++---+------+-":{"12":["1","-1/3"],"14":["1/2","0"],"15":["-1/2","1/3"]},"-+++---+-------++":{"1":["12/43","-1/43"],"11":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++---+-------+-+":{"14":["2/3","-1/6"],"17":["1/3","1/6"]},"-+++---+-------+--+":{"7":["1/4","0"],"11":["1/4","0"],"14":["1/4","0"],"18":["1/4","0"]},"-+++---+-------+---++++++":{"7":["-11/9","5/9"],"13":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"-+++---+-------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++---+-------+---+++++--":{"11":["22/29","-8/29"],"13":["33/58","-6/29"],"14":["33/58","-6/29"],"20":["-2/29","6/29"],"25":["-24/29","14/29"]},"-+++---+-------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++---+-------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++---+-------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++---+-------+---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++---+-------+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++---+-------+---+-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+-------+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++---+-------+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++---+-------+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"-+++---+-------+----+":{"0":["-18","8"],"7":["-9","4"],"19":["14","-6"],"20":["14","-6"]},"-+++---+-------+-----++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++---+-------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++---+-------+-----+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+-------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++---+-------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"-+++---+-------+------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++---+-------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++---+-------+------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+-------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"-+++---+-------+-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++---+-------+-------+-+":{"7":["-1","1/2"],"15":["-1","1/2"],"20":["4/9","-1/9"],"22":["19/18","-7/18"],"25":["3/2","-1/2"]},"-+++---+-------+-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"-+++---+-------+--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++---+-------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"-+++---+-------+-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"-+++---+--------":{"7":["1/2","0"],"15":["1/2","0"]},"-+++----+":{"7":["7/23","-2/23"],"8":["16/23","2/23"]},"-+++-----+":{"7":["4/9","-1/9"],"9":["5/9","1/9"]},"-+++------+":{"7":["4/17","1/17"],"10":["13/17","-1/17"]},"-+++-------+":{"7":["1/2","0"],"11":["1/2","0"]},"-+++--------+":{"1":["12/43","-1/43"],"7":["17/43","-5/43"],"12":["14/43","6/43"]},"-+++---------+":{"1":["1/3","0"],"7":["4/9","-1/9"],"13":["2/9","1/9"]},"-+++----------+":{"1":["9/29","2/29"],"7":["10/29","-1/29"],"14":["10/29","-1/29"]},"-+++-----------++":{"1":["12/43","-1/43"],"7":["17/43","-5/43"],"16":["14/43","6/43"]},"-+++-----------+-+":{"14":["2/3","-1/6"],"17":["1/3","1/6"]},"-+++-----------+--+":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"-+++-----------+---++++++":{"2":["1/3","-1/9"],"13":["8/27","-4/81"],"20":["4/27","16/81"],"24":["2/9","-1/27"]},"-+++-----------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++-----------+---+++++--":{"7":["-16/51","10/51"],"13":["-3/34","2/17"],"14":["23/102","-4/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"-+++-----------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++-----------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++-----------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++-----------+---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++-----------+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++-----------+---+-+++--":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"21":["1/3","0"],"25":["1/3","0"]},"-+++-----------+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++-----------+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-+++-----------+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"-+++-----------+----+++++":{"2":["3/13","-1/13"],"19":["4/13","-4/39"],"20":["4/13","8/39"],"24":["2/13","-1/39"]},"-+++-----------+----++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++-----------+----++++--":{"7":["7","-3"],"19":["7","-3"],"20":["-4","2"],"25":["-9","4"]},"-+++-----------+----+++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-+++-----------+----++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-+++-----------+----+-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++-----------+-----++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"-+++-----------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++-----------+-----+++--":{"7":["5/3","-2/3"],"19":["5/3","-2/3"],"21":["-1/3","1/3"],"25":["-2","1"]},"-+++-----------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++-----------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"-+++-----------+------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-----------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++-----------+------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-+++-----------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"-+++-----------+-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"-+++-----------+-------+-+":{"1":["-1/6","1/6"],"15":["-1/6","1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"],"25":["2/3","-1/6"]},"-+++-----------+-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-+++-----------+--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++-----------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"-+++-----------+-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-+++------------+":{"15":["7/23","-2/23"],"16":["16/23","2/23"]},"-+++-------------+":{"15":["4/9","-1/9"],"17":["5/9","1/9"]},"-+++--------------+":{"2":["9/17","-2/17"],"7":["-2/17","7/51"],"15":["6/17","-4/51"],"18":["4/17","1/17"]},"-+++---------------+":{"15":["1/2","0"],"19":["1/2","0"]},"-+++----------------+++++":{"14":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++----------------++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-+++----------------++++--":{"7":["-1/9","1/9"],"13":["-2/3","1/3"],"15":["10/9","-4/9"],"21":["1/3","0"],"25":["1/3","0"]},"-+++----------------+++-":{"20":["1/2","0"],"23":["1/2","0"]},"-+++----------------++-":{"21":["1/2","0"],"22":["1/2","0"]},"-+++----------------+-":{"20":["2/3","0"],"21":["1/3","0"]},"-+++-----------------++++":{"2":["79/559","-28/559"],"15":["316/1677","-112/1677"],"20":["562/1677","98/1677"],"21":["409/1677","131/1677"],"24":["51/559","-11/559"]},"-+++-----------------+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++-----------------+++--":{"15":["4/9","-1/9"],"20":["4/9","-1/9"],"21":["5/18","1/18"],"25":["-1/6","1/6"]},"-+++-----------------++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-+++-----------------+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"-+++------------------+++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"-+++------------------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++------------------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-+++------------------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"-+++-------------------++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"-+++-------------------+-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-+++-------------------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-+++--------------------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"-+++---------------------+":{"23":["1/2","0"],"25":["1/2","0"]},"-+++-----------------------":{"21":["3","-1"],"26":["-2","1"]},"-++-":{"1":["5/9","1/9"],"3":["4/9","-1/9"]},"-+-":{"1":["1/3","1/6"],"2":["2/3","-1/6"]},"--+++":{"1":["1/3","0"],"4":["2/3","0"]},"--++-+":{"1":["1/2","0"],"5":["1/2","0"]},"--++--+++":{"4":["1/2","0"],"8":["1/2","0"]},"--++--++-+":{"1":["1/2","0"],"9":["1/2","0"]},"--++--++--+++++++++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++--++++++++++++++-+":{"10":["-11/3","5/3"],"16":["10/3","-4/3"],"20":["10/3","-4/3"],"25":["-2","1"]},"--++--++--++++++++++++++--+":{"10":["-11/3","5/3"],"16":["10/3","-4/3"],"20":["10/3","-4/3"],"26":["-2","1"]},"--++--++--+++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++--++++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++--+++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++--++++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"--++--++--+++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"--++--++--++++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"--++--++--+++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"--++--++--++++++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++--++++++-+++++++-+":{"10":["-11/3","5/3"],"12":["10/3","-4/3"],"20":["10/3","-4/3"],"25":["-2","1"]},"--++--++--++++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++--++++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++--++++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++--++++++-+++-++++":{"10":["1/4","-1/12"],"17":["1/12","1/9"],"20":["1/2","0"],"24":["1/6","-1/36"]},"--++--++--++++++-+++-+++-+":{"10":["1/4","-1/12"],"17":["-1/36","5/108"],"20":["1/2","0"],"21":["1/9","7/108"],"25":["1/6","-1/36"]},"--++--++--++++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++--++++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++--++++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"--++--++--++++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"--++--++--++++++-+-":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"--++--++--++++++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++--++++++--++++++-+":{"10":["-11/3","5/3"],"12":["10/3","-4/3"],"20":["10/3","-4/3"],"25":["-2","1"]},"--++--++--++++++--++++++---":{"1":["-4/29","7/87"],"12":["6/29","4/87"],"17":["2/29","11/87"],"20":["14/29","-10/87"],"26":["11/29","-4/29"]},"--++--++--++++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++--++++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++--++++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++--++++++--++-++++":{"10":["1/4","-1/12"],"20":["1/2","0"],"21":["1/12","1/9"],"24":["1/6","-1/36"]},"--++--++--++++++--++-+++-+":{"10":["17/86","-5/86"],"12":["-5/43","4/43"],"20":["24/43","-2/43"],"21":["19/86","1/43"],"25":["6/43","-1/86"]},"--++--++--++++++--++-+++---":{"1":["10/39","-8/117"],"4":["10/39","-8/117"],"17":["11/39","-1/117"],"20":["10/13","-8/39"],"26":["-22/39","41/117"]},"--++--++--++++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++--++++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++--++++++--++--+++":{"10":["1/4","-1/12"],"20":["1/2","0"],"24":["1/4","1/12"]},"--++--++--++++++--++--++-+":{"10":["3/23","-1/69"],"13":["-1/23","8/69"],"20":["12/23","-4/69"],"25":["9/23","-1/23"]},"--++--++--++++++--++--++---":{"4":["14/23","-4/23"],"20":["14/23","-4/23"],"21":["1/23","3/23"],"26":["-6/23","5/23"]},"--++--++--++++++--++--+-":{"10":["1/2","0"],"20":["1","-1/3"],"23":["-1/2","1/3"]},"--++--++--++++++--++---":{"4":["-1/3","1/3"],"10":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"--++--++--++++++--+-":{"10":["7/26","-1/26"],"12":["6/13","1/13"],"19":["7/26","-1/26"]},"--++--++--++++++---":{"4":["-2","1"],"10":["5/2","-1"],"12":["-2","1"],"18":["5/2","-1"]},"--++--++--+++++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"--++--++--++++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"--++--++--+++-":{"12":["2/3","0"],"13":["1/3","0"]},"--++--++--++-++++":{"12":["1/2","0"],"16":["1/2","0"]},"--++--++--++-+++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++--++-+++-+++++++-+":{"10":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"--++--++--++-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++--++-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++--++-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++--++-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"--++--++--++-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"--++--++--++-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"--++--++--++-+++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++--++-+++--++++++-+":{"10":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"--++--++--++-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++--++-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++--++-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++--++-+++--++-++++":{"10":["1/4","-1/12"],"20":["1/2","0"],"21":["1/12","1/9"],"24":["1/6","-1/36"]},"--++--++--++-+++--++-+++-+":{"10":["29/139","-8/139"],"13":["-1/139","20/417"],"20":["70/139","-10/417"],"21":["20/139","17/417"],"25":["21/139","-1/139"]},"--++--++--++-+++--++-+++---":{"0":["1/2","-1/6"],"4":["1/6","-1/18"],"12":["0","1/9"],"20":["2/3","-1/9"],"26":["-1/3","2/9"]},"--++--++--++-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++--++-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++--++-+++--++--":{"0":["32/23","-34/69"],"1":["-11/23","16/69"],"10":["14/23","-4/23"],"12":["-26/23","14/23"],"21":["14/23","-4/23"]},"--++--++--++-+++--+-":{"10":["11/58","-1/29"],"12":["9/29","1/29"],"13":["9/29","1/29"],"19":["11/58","-1/29"]},"--++--++--++-+++---":{"0":["1","-1/3"],"10":["-1","1/2"],"12":["1","-1/3"],"13":["1","-1/3"],"18":["-1","1/2"]},"--++--++--++-++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"--++--++--++-+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"--++--++--++--+++":{"12":["1/2","0"],"16":["1/2","0"]},"--++--++--++--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"--++--++--++--++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++--++--++--++++++-+":{"1":["-2","1"],"10":["5","-2"],"25":["-2","1"]},"--++--++--++--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++--++--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++--++--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++--++--++--++-":{"0":["34/53","-26/159"],"1":["-10/53","17/159"],"10":["16/53","-2/53"],"13":["-3/53","7/53"],"20":["16/53","-2/53"]},"--++--++--++--++--+-":{"0":["-1/3","1/3"],"10":["2/3","-1/6"],"12":["4/9","-1/9"],"19":["2/9","-1/18"]},"--++--++--++--++---":{"0":["-1/3","1/3"],"10":["2/3","-1/6"],"16":["19/27","-7/27"],"18":["-1/27","5/54"]},"--++--++--++--+-":{"12":["1","-1/3"],"14":["1/2","0"],"15":["-1/2","1/3"]},"--++--++--++---":{"0":["-1/3","1/3"],"6":["2/3","-1/6"],"12":["19/27","-7/27"],"14":["-1/27","5/54"]},"--++--++--+-":{"10":["13/17","-1/17"],"11":["4/17","1/17"]},"--++--++---++++++++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++---+++++++++++++-+":{"2":["-11/3","5/3"],"16":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++--++---++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++---+++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++---++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++---+++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"--++--++---++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"--++--++---+++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"--++--++---++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"--++--++---+++++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++---+++++-+++++++-+":{"2":["-11/3","5/3"],"12":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++--++---+++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++---+++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++---+++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++---+++++-+++-++++":{"2":["-3","4/3"],"17":["11/3","-13/9"],"20":["2","-2/3"],"24":["-5/3","7/9"]},"--++--++---+++++-+++-+++-+":{"2":["-3","4/3"],"17":["19/9","-23/27"],"20":["2","-2/3"],"21":["14/9","-16/27"],"25":["-5/3","7/9"]},"--++--++---+++++-+++-+++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"--++--++---+++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++---+++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++---+++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"--++--++---+++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"--++--++---+++++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"--++--++---+++++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++---+++++--++++++-+":{"2":["-11/3","5/3"],"12":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++--++---+++++--++++++---":{"10":["1/5","0"],"12":["2/5","-2/15"],"17":["1/5","1/15"],"26":["1/5","1/15"]},"--++--++---+++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++---+++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++---+++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++---+++++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++--++---+++++--++-+++-+":{"6":["1","-2/5"],"12":["-4/5","2/5"],"20":["2/5","0"],"21":["-1/5","1/5"],"25":["3/5","-1/5"]},"--++--++---+++++--++-+++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"--++--++---+++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++---+++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++---+++++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++---+++++--++--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++---+++++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"--++--++---+++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++--++---+++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"--++--++---+++++--+-":{"12":["6/13","1/13"],"18":["7/26","-1/26"],"19":["7/26","-1/26"]},"--++--++---+++++---":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"--++--++---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"--++--++---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"--++--++---++-":{"5":["4/29","-7/174"],"10":["11/58","-1/29"],"11":["11/58","-1/29"],"12":["9/29","1/29"],"13":["5/29","13/174"]},"--++--++---+-++++":{"12":["1/2","0"],"16":["1/2","0"]},"--++--++---+-+++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++---+-+++-+++++++-+":{"6":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"--++--++---+-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++---+-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++---+-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++---+-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"--++--++---+-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"--++--++---+-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"--++--++---+-+++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++---+-+++--++++++-+":{"6":["26/3","-11/3"],"13":["-2","1"],"20":["-32/3","14/3"],"25":["5","-2"]},"--++--++---+-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++---+-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++---+-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++---+-+++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++--++---+-+++--++-+++-+":{"6":["5/4","-1/2"],"13":["-1/4","1/6"],"20":["0","1/6"],"21":["-3/4","5/12"],"25":["3/4","-1/4"]},"--++--++---+-+++--++-+++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"--++--++---+-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++---+-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++---+-+++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++---+-+++--++--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++---+-+++--++--++---":{"10":["-11/3","5/3"],"20":["20/3","-8/3"],"26":["-2","1"]},"--++--++---+-+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++--++---+-+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"--++--++---+-+++--+-":{"12":["9/29","1/29"],"13":["9/29","1/29"],"18":["11/58","-1/29"],"19":["11/58","-1/29"]},"--++--++---+-+++---":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"--++--++---+-++-":{"11":["1/2","0"],"15":["1/2","0"]},"--++--++---+-+-":{"11":["1","-1/3"],"13":["-1/2","1/3"],"14":["1/2","0"]},"--++--++---+--+++":{"12":["1/2","0"],"16":["1/2","0"]},"--++--++---+--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"--++--++---+--++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++--++---+--++--++++++-+":{"1":["-2","1"],"6":["5","-2"],"25":["-2","1"]},"--++--++---+--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++--++---+--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++--++---+--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++--++---+--++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++--++---+--++--++-+++-+":{"6":["19/79","-4/79"],"18":["19/79","-4/79"],"20":["30/79","2/79"],"21":["-4/79","5/79"],"25":["15/79","1/79"]},"--++--++---+--++--++-+++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"--++--++---+--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++--++---+--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++--++---+--++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++---+--++--++--++-+":{"6":["27/263","4/263"],"18":["64/263","-10/263"],"20":["118/263","-2/263"],"25":["54/263","8/263"]},"--++--++---+--++--++--++---":{"13":["9/17","-2/17"],"20":["18/17","-4/17"],"26":["-10/17","6/17"]},"--++--++---+--++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"--++--++---+--++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"--++--++---+--++--+-":{"0":["-18/61","16/61"],"6":["33/61","-9/61"],"12":["33/61","-9/61"],"18":["13/122","1/61"],"19":["13/122","1/61"]},"--++--++---+--++---":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"--++--++---+--+-":{"11":["1/2","0"],"15":["1/2","0"]},"--++--++---+---":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"14":["10/29","-1/29"]},"--++--++----+++++":{"6":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++--++----++++-+":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"--++--++----++++--+++":{"6":["-13/17","6/17"],"11":["6/17","-7/51"],"12":["10/17","-2/17"],"17":["4/17","1/51"],"20":["10/17","-2/17"]},"--++--++----++++--++-+":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++--++----++++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++----++++--++--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++----++++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++----++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++--++----++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"--++--++----++++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++--++----++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"--++--++----++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"--++--++----++++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++----++++---+--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++----++++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++----++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++--++----++++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++----++++---+---+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"--++--++----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"--++--++----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"--++--++----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--++--++----++++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++----++++-------+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++--++----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"--++--++----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"--++--++----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"--++--++----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"--++--++----+-":{"12":["2/3","0"],"13":["1/3","0"]},"--++--++-----++++":{"6":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++--++-----+++-+":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"--++--++-----+++--+++":{"6":["-8/17","5/17"],"11":["5/17","-1/17"],"13":["5/17","-1/17"],"17":["5/17","-1/17"],"20":["10/17","-2/17"]},"--++--++-----+++--++-+":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++--++-----+++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++-----+++--++--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++-----+++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++-----+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++--++-----+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"--++--++-----+++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++--++-----+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"--++--++-----+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"--++--++-----+++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++-----+++---+--++-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++-----+++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++-----+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++--++-----+++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++-----+++---+---+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++-----+++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++-----+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"--++--++-----+++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"--++--++-----+++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--++--++-----+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--++--++-----+++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++-----+++-------+-+":{"6":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++--++-----+++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++-----+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++--++-----+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"--++--++-----+++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"--++--++-----++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"--++--++-----+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"--++--++------+++":{"2":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++--++------++-+":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"--++--++------++--+++":{"6":["-2","1"],"11":["1","-1/3"],"20":["2","-2/3"]},"--++--++------++--++-+":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++--++------++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++------++--++--++-+":{"6":["27/263","4/263"],"18":["64/263","-10/263"],"20":["118/263","-2/263"],"25":["54/263","8/263"]},"--++--++------++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++------++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"--++--++------++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"--++--++------++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++--++------++---++":{"6":["-2","1"],"11":["1","-1/3"],"20":["2","-2/3"]},"--++--++------++---+-+":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++--++------++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++------++---+--++-+":{"0":["192/653","-42/653"],"6":["33/653","54/653"],"19":["64/653","-14/653"],"20":["214/653","-6/653"],"25":["150/653","8/653"]},"--++--++------++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"--++--++------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--++--++------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"--++--++------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--++--++------++------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++------++------++-+":{"6":["7/13","-1/13"],"20":["-1/13","2/13"],"21":["4/13","-3/26"],"25":["3/13","1/26"]},"--++--++------++------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++------++------+-":{"6":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"--++--++------++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++--++------++-------+-+":{"6":["7/13","-1/13"],"20":["73/117","-16/117"],"22":["-46/117","41/234"],"25":["3/13","1/26"]},"--++--++------++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++--++------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++--++------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"--++--++------++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"--++--++------+-":{"6":["1/2","0"],"12":["1","-1/3"],"15":["-1/2","1/3"]},"--++--++-------":{"0":["-1/3","1/3"],"6":["2/3","-1/6"],"12":["19/27","-7/27"],"14":["-1/27","5/54"]},"--++--+-":{"6":["13/17","-1/17"],"7":["4/17","1/17"]},"--++---++":{"4":["1/2","0"],"8":["1/2","0"]},"--++---+-+":{"6":["2/3","-1/6"],"9":["1/3","1/6"]},"--++---+--+":{"6":["1/2","0"],"10":["1/2","0"]},"--++---+---++++++++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++---+---+++++++++++++-+":{"2":["-11/3","5/3"],"16":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++---+---++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+---+++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+---++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+---+++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"--++---+---++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"--++---+---+++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"--++---+---++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"--++---+---+++++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++---+---+++++-+++++++-+":{"2":["-11/3","5/3"],"12":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++---+---+++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+---+++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+---+++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+---+++++-+++-++++":{"2":["-3","4/3"],"17":["11/3","-13/9"],"20":["2","-2/3"],"24":["-5/3","7/9"]},"--++---+---+++++-+++-+++-+":{"2":["-3","4/3"],"17":["19/9","-23/27"],"20":["2","-2/3"],"21":["14/9","-16/27"],"25":["-5/3","7/9"]},"--++---+---+++++-+++-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"--++---+---+++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+---+++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+---+++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"--++---+---+++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"--++---+---+++++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"--++---+---+++++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++---+---+++++--++++++-+":{"2":["-11/3","5/3"],"12":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++---+---+++++--++++++---":{"6":["1/5","0"],"12":["2/5","-2/15"],"17":["1/5","1/15"],"26":["1/5","1/15"]},"--++---+---+++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+---+++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+---+++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+---+++++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+---+++++--++-+++-+":{"11":["5/6","-1/3"],"12":["5/3","-2/3"],"20":["-1/3","1/3"],"21":["-1/6","1/6"],"25":["-1","1/2"]},"--++---+---+++++--++-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"--++---+---+++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+---+++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+---+++++--++--":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++---+---+++++--+-":{"6":["5/3","-2/3"],"11":["-2/3","1/3"],"12":["2/3","0"],"19":["-2/3","1/3"]},"--++---+---+++++---":{"6":["1","-1/3"],"10":["1/2","-1/6"],"11":["-1/2","1/3"],"12":["1","-1/3"],"18":["-1","1/2"]},"--++---+---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"--++---+---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"--++---+---++-":{"6":["7/26","-1/26"],"11":["-1/26","1/13"],"12":["7/13","-1/13"],"13":["3/13","1/26"]},"--++---+---+-++++":{"12":["1/2","0"],"16":["1/2","0"]},"--++---+---+-+++-++++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++---+---+-+++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++---+---+-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+---+-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+---+-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+---+-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"--++---+---+-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"--++---+---+-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"--++---+---+-+++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++---+---+-+++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++---+---+-+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+---+-+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+---+-+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+---+-+++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+---+-+++--++-+++-+":{"11":["8/13","-3/13"],"13":["5/13","-4/39"],"20":["4/13","2/39"],"21":["5/13","-4/39"],"25":["-9/13","5/13"]},"--++---+---+-+++--++-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"--++---+---+-+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+---+-+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+---+-+++--++--":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++---+---+-+++--+-":{"12":["9/29","1/29"],"13":["9/29","1/29"],"18":["11/58","-1/29"],"19":["11/58","-1/29"]},"--++---+---+-+++---":{"6":["-1/2","1/3"],"10":["-3/2","2/3"],"11":["1","-1/3"],"13":["-1/2","1/3"],"18":["5/2","-1"]},"--++---+---+-++-":{"11":["1/2","0"],"15":["1/2","0"]},"--++---+---+-+-":{"11":["1","-1/3"],"13":["-1/2","1/3"],"14":["1/2","0"]},"--++---+---+--+++":{"12":["1/2","0"],"16":["1/2","0"]},"--++---+---+--++-+":{"13":["1/2","0"],"17":["1/2","0"]},"--++---+---+--++--+++++++":{"2":["-11/3","5/3"],"20":["20/3","-8/3"],"24":["-2","1"]},"--++---+---+--++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++---+---+--++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+---+--++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+---+--++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+---+--++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+---+--++--++-+++-+":{"11":["-1/12","1/12"],"18":["1/3","-1/12"],"20":["1/2","0"],"25":["1/4","0"]},"--++---+---+--++--++-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"--++---+---+--++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+---+--++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+---+--++--++--":{"6":["5","-2"],"11":["-2","1"],"21":["-2","1"]},"--++---+---+--++--+-":{"0":["6/5","-2/5"],"7":["3/5","-1/5"],"12":["3/5","-1/5"],"18":["-7/10","2/5"],"19":["-7/10","2/5"]},"--++---+---+--++---":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"18":["10/29","-1/29"]},"--++---+---+--+-":{"11":["1/2","0"],"15":["1/2","0"]},"--++---+---+---":{"1":["9/29","2/29"],"11":["10/29","-1/29"],"14":["10/29","-1/29"]},"--++---+----+++++":{"2":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++---+----++++-+":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"--++---+----++++--+++++++":{"7":["-11/9","5/9"],"17":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"--++---+----++++--++++++-+":{"2":["-11/3","5/3"],"12":["82/9","-34/9"],"20":["-22/9","10/9"],"25":["-2","1"]},"--++---+----++++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"--++---+----++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+----++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+----++++--+++-":{"12":["1/3","0"],"17":["1/6","1/18"],"20":["1/3","0"],"21":["1/6","-1/18"]},"--++---+----++++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+----++++--++-+++-+":{"2":["75/233","-24/233"],"12":["-146/233","84/233"],"20":["152/233","-30/233"],"21":["101/233","-23/233"],"25":["51/233","-7/233"]},"--++---+----++++--++-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+----++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+----++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+----++++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+----++++--++--++-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+----++++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+----++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++---+----++++--++---":{"2":["3/13","1/26"],"6":["3/13","1/26"],"18":["7/26","-1/26"],"22":["7/26","-1/26"]},"--++---+----++++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++---+----++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"--++---+----++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"--++---+----++++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+----++++---+--++-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+----++++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+----++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++---+----++++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+----++++---+---+-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"--++---+----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"--++---+----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"--++---+----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--++---+----++++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+----++++-------+-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++---+----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"--++---+----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"--++---+----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"--++---+----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"--++---+----+-":{"12":["2/3","0"],"13":["1/3","0"]},"--++---+-----++++":{"2":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++---+-----+++-+":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"--++---+-----+++--+++++++":{"7":["-11/9","5/9"],"17":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"--++---+-----+++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++---+-----+++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"--++---+-----+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+-----+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+-----+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+-----+++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+-----+++--++-+++-+":{"2":["17/43","-5/43"],"13":["-6/43","23/129"],"20":["16/43","-4/129"],"21":["4/43","-1/129"],"25":["12/43","-1/43"]},"--++---+-----+++--++-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+-----+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+-----+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+-----+++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+-----+++--++--++-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+-----+++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+-----+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++---+-----+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"--++---+-----+++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++---+-----+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"--++---+-----+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"--++---+-----+++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+-----+++---+--++-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+-----+++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+-----+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"--++---+-----+++---+---++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+-----+++---+---+-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+-----+++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+-----+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"--++---+-----+++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"--++---+-----+++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--++---+-----+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--++---+-----+++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+-----+++-------+-+":{"2":["2/9","-1/27"],"13":["-1/9","5/27"],"20":["4/9","-2/27"],"25":["4/9","-2/27"]},"--++---+-----+++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+-----+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++---+-----+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"--++---+-----+++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"--++---+-----++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"--++---+-----+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"--++---+------+++":{"2":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++---+------++-+":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"--++---+------++--+++++++":{"7":["-11/9","5/9"],"13":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"--++---+------++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++---+------++--++++++---":{"11":["-1","1/2"],"13":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"--++---+------++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+------++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+------++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+------++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+------++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++---+------++--++-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+------++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+------++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+------++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+------++--++--++-+":{"2":["3/23","0"],"18":["7/23","-1/23"],"20":["10/23","-2/23"],"21":["0","2/23"],"25":["3/23","1/23"]},"--++---+------++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+------++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"--++---+------++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"--++---+------++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++---+------++---++++++":{"7":["-11/9","5/9"],"13":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"--++---+------++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++---+------++---+++++--":{"11":["-1/12","1/12"],"18":["1/3","-1/12"],"20":["1/2","0"],"25":["1/4","0"]},"--++---+------++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++---+------++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++---+------++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++---+------++---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++---+------++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++---+------++---+-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+------++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++---+------++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++---+------++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+------++---+--++-+":{"7":["5/3","-2/3"],"19":["5/3","-2/3"],"21":["-1/3","1/3"],"25":["-2","1"]},"--++---+------++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"--++---+------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--++---+------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"--++---+------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--++---+------++------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+------++------++-+":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"21":["1/3","0"],"25":["1/3","0"]},"--++---+------++------++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+------++------+-":{"14":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"--++---+------++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++---+------++-------+-+":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"20":["16/27","-4/27"],"22":["-7/27","4/27"],"25":["1/3","0"]},"--++---+------++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"--++---+------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++---+------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"--++---+------++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"--++---+------+-":{"12":["1","-1/3"],"14":["1/2","0"],"15":["-1/2","1/3"]},"--++---+-------":{"1":["9/29","2/29"],"7":["10/29","-1/29"],"14":["10/29","-1/29"]},"--++----+":{"7":["7/23","-2/23"],"8":["16/23","2/23"]},"--++-----+":{"7":["4/9","-1/9"],"9":["5/9","1/9"]},"--++------+":{"7":["4/17","1/17"],"10":["13/17","-1/17"]},"--++-------+":{"7":["1/2","0"],"11":["1/2","0"]},"--++--------+":{"2":["-2","1"],"7":["1","-1/3"],"12":["2","-2/3"]},"--++---------+":{"2":["5","-2"],"7":["-2","1"],"13":["-2","1"]},"--++----------+++":{"2":["-2","1"],"11":["1","-1/3"],"16":["2","-2/3"]},"--++----------++-+":{"2":["5","-2"],"7":["-2","1"],"17":["-2","1"]},"--++----------++--+++++++":{"2":["1/3","-1/9"],"13":["8/27","-4/81"],"20":["4/27","16/81"],"24":["2/9","-1/27"]},"--++----------++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++----------++--++++++---":{"11":["-1","1/2"],"13":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"--++----------++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++----------++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++----------++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++----------++--++-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++----------++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++----------++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++----------++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++----------++--++--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++----------++--++--++-+":{"2":["3/23","0"],"18":["7/23","-1/23"],"20":["10/23","-2/23"],"21":["0","2/23"],"25":["3/23","1/23"]},"--++----------++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"--++----------++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"--++----------++--+-":{"2":["9/17","-2/17"],"11":["-2/17","7/51"],"18":["4/17","1/17"],"19":["6/17","-4/51"]},"--++----------++---++++++":{"2":["1/3","-1/9"],"13":["8/27","-4/81"],"20":["4/27","16/81"],"24":["2/9","-1/27"]},"--++----------++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++----------++---+++++--":{"7":["9/34","-1/17"],"13":["9/34","-1/17"],"18":["7/17","-5/34"],"20":["4/17","1/17"],"25":["-3/17","7/34"]},"--++----------++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++----------++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++----------++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++----------++---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++----------++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++----------++---+-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++----------++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++----------++---+--+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++----------++---+--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++----------++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"--++----------++---+---":{"2":["-12/23","9/23"],"7":["9/23","-1/23"],"19":["13/23","-4/23"],"22":["13/23","-4/23"]},"--++----------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"--++----------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--++----------++------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++----------++------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++----------++------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------++------+-":{"14":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"--++----------++-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++----------++-------+-+":{"2":["51/269","-3/269"],"14":["122/269","-23/269"],"20":["1136/2421","-320/2421"],"22":["-704/2421","437/2421"],"25":["48/269","13/269"]},"--++----------++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++----------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"--++----------++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++----------+-":{"14":["13/17","-1/17"],"15":["4/17","1/17"]},"--++-----------++":{"14":["13/23","-4/23"],"16":["10/23","4/23"]},"--++-----------+-+":{"14":["2/3","-1/6"],"17":["1/3","1/6"]},"--++-----------+--+":{"14":["1/2","0"],"18":["1/2","0"]},"--++-----------+---++++++":{"2":["1/3","-1/9"],"13":["8/27","-4/81"],"20":["4/27","16/81"],"24":["2/9","-1/27"]},"--++-----------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++-----------+---+++++--":{"7":["-16/51","10/51"],"13":["-3/34","2/17"],"14":["23/102","-4/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"--++-----------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++-----------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++-----------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"--++-----------+---+-++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++-----------+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++-----------+---+-+++--":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"21":["1/3","0"],"25":["1/3","0"]},"--++-----------+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++-----------+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--++-----------+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--++-----------+----+++++":{"2":["3/13","-1/13"],"19":["4/13","-4/39"],"20":["4/13","8/39"],"24":["2/13","-1/39"]},"--++-----------+----++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++-----------+----++++--":{"7":["7","-3"],"19":["7","-3"],"20":["-4","2"],"25":["-9","4"]},"--++-----------+----+++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--++-----------+----++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--++-----------+----+-":{"20":["2/3","0"],"21":["1/3","0"]},"--++-----------+-----++++":{"2":["-3","4/3"],"20":["2","-2/3"],"21":["11/3","-13/9"],"24":["-5/3","7/9"]},"--++-----------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++-----------+-----+++--":{"7":["5/3","-2/3"],"19":["5/3","-2/3"],"21":["-1/3","1/3"],"25":["-2","1"]},"--++-----------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++-----------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"--++-----------+------+++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++-----------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++-----------+------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++-----------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"--++-----------+-------++":{"2":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"--++-----------+-------+-+":{"2":["3/4","-1/4"],"15":["-3/4","5/12"],"20":["-1/18","1/18"],"22":["5/9","-5/36"],"25":["1/2","-1/12"]},"--++-----------+-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++-----------+--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++-----------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"--++-----------+-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++------------+":{"15":["7/23","-2/23"],"16":["16/23","2/23"]},"--++-------------+":{"15":["4/9","-1/9"],"17":["5/9","1/9"]},"--++--------------+":{"2":["9/17","-2/17"],"7":["-2/17","7/51"],"15":["6/17","-4/51"],"18":["4/17","1/17"]},"--++---------------+":{"15":["1/2","0"],"19":["1/2","0"]},"--++----------------+++++":{"14":["2/3","-1/6"],"24":["1/3","1/6"]},"--++----------------++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--++----------------++++--":{"7":["-1/9","1/9"],"13":["-2/3","1/3"],"15":["10/9","-4/9"],"21":["1/3","0"],"25":["1/3","0"]},"--++----------------+++-":{"20":["1/2","0"],"23":["1/2","0"]},"--++----------------++-":{"21":["1/2","0"],"22":["1/2","0"]},"--++----------------+-":{"20":["2/3","0"],"21":["1/3","0"]},"--++-----------------++++":{"2":["79/559","-28/559"],"15":["316/1677","-112/1677"],"20":["562/1677","98/1677"],"21":["409/1677","131/1677"],"24":["51/559","-11/559"]},"--++-----------------+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++-----------------+++--":{"15":["4/9","-1/9"],"20":["4/9","-1/9"],"21":["5/18","1/18"],"25":["-1/6","1/6"]},"--++-----------------++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--++-----------------+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"--++------------------+++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"--++------------------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++------------------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++------------------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"--++-------------------++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"--++-------------------+-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--++-------------------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--++--------------------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"--++---------------------+":{"23":["1/2","0"],"25":["1/2","0"]},"--++-----------------------":{"21":["3","-1"],"26":["-2","1"]},"--+-":{"2":["13/17","-1/17"],"3":["4/17","1/17"]},"---++":{"2":["13/23","-4/23"],"4":["10/23","4/23"]},"---+-+":{"2":["2/3","-1/6"],"5":["1/3","1/6"]},"---+--+":{"2":["1/2","0"],"6":["1/2","0"]},"---+---++":{"4":["1/2","0"],"8":["1/2","0"]},"---+---+-+":{"2":["2/3","-1/6"],"9":["1/3","1/6"]},"---+---+--+":{"2":["1/2","0"],"10":["1/2","0"]},"---+---+---++++++++++++++":{"11":["4/9","-1/9"],"20":["8/9","-2/9"],"24":["-1/3","1/3"]},"---+---+---+++++++++++++-+":{"7":["4/9","-1/9"],"16":["8/9","-2/9"],"25":["-1/3","1/3"]},"---+---+---++++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+---+++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+---++++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+---+++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"---+---+---++++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"---+---+---+++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"---+---+---++++++-":{"12":["1/3","0"],"16":["1/3","0"],"17":["1/3","0"]},"---+---+---+++++-++++++++":{"11":["4/9","-1/9"],"20":["8/9","-2/9"],"24":["-1/3","1/3"]},"---+---+---+++++-+++++++-+":{"7":["4/9","-1/9"],"12":["8/9","-2/9"],"25":["-1/3","1/3"]},"---+---+---+++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+---+++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+---+++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+---+++++-+++-++++":{"11":["1/4","-1/12"],"17":["1/2","-1/12"],"20":["1/2","0"],"24":["-1/4","1/6"]},"---+---+---+++++-+++-+++-+":{"11":["1/4","-1/12"],"17":["1/6","-1/36"],"20":["1/2","0"],"21":["1/3","-1/18"],"25":["-1/4","1/6"]},"---+---+---+++++-+++-+++---":{"6":["51/79","-18/79"],"20":["30/79","8/79"],"26":["-2/79","10/79"]},"---+---+---+++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+---+---+++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+---+---+++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"---+---+---+++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"---+---+---+++++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"---+---+---+++++--":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"---+---+---++++-":{"11":["1/2","0"],"15":["1/2","0"]},"---+---+---+++-":{"11":["-1/2","1/3"],"12":["1","-1/3"],"14":["1/2","0"]},"---+---+---++-":{"2":["5","-2"],"11":["-2","1"],"13":["-2","1"]},"---+---+---+-++++":{"12":["1/2","0"],"16":["1/2","0"]},"---+---+---+-+++-++++++++":{"11":["4/9","-1/9"],"20":["8/9","-2/9"],"24":["-1/3","1/3"]},"---+---+---+-+++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+---+---+-+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+---+-+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+---+-+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+---+-+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"---+---+---+-+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"---+---+---+-+++-+-":{"16":["8/9","-2/9"],"17":["1/2","0"],"18":["-7/18","2/9"]},"---+---+---+-+++--":{"2":["5","-2"],"11":["-2","1"],"17":["-2","1"]},"---+---+---+-++-":{"11":["1/2","0"],"15":["1/2","0"]},"---+---+---+-+-":{"2":["9/17","-2/17"],"11":["4/17","1/17"],"14":["4/17","1/17"]},"---+---+---+--":{"2":["5","-2"],"11":["-2","1"],"13":["-2","1"]},"---+---+----+++++++++++++":{"3":["21/43","-2/43"],"11":["11/43","1/43"],"20":["20/43","-6/43"],"24":["-9/43","7/43"]},"---+---+----++++++++++++-+":{"7":["4/9","-1/9"],"16":["8/9","-2/9"],"25":["-1/3","1/3"]},"---+---+----+++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+----++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+----+++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+----++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"---+---+----+++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"---+---+----++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"---+---+----+++++-":{"16":["2/3","0"],"17":["1/3","0"]},"---+---+----++++-++++++++":{"7":["-8/51","5/51"],"16":["10/17","-2/17"],"20":["14/51","4/51"],"24":["5/17","-1/17"]},"---+---+----++++-+++++++-+":{"7":["4/9","-1/9"],"12":["8/9","-2/9"],"25":["-1/3","1/3"]},"---+---+----++++-+++++++---":{"11":["4/9","-1/9"],"16":["8/9","-2/9"],"26":["-1/3","1/3"]},"---+---+----++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+----++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+----++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+----++++-+++-++++":{"3":["-3","4/3"],"17":["-2","1"],"20":["2","-2/3"],"24":["4","-5/3"]},"---+---+----++++-+++-+++-+":{"3":["-3","4/3"],"17":["-1/3","2/9"],"20":["2","-2/3"],"21":["-5/3","7/9"],"25":["4","-5/3"]},"---+---+----++++-+++-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+----++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+---+----++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+---+----++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"---+---+----++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"---+---+----++++-+-":{"7":["1","-1/3"],"11":["1","-1/3"],"17":["0","1/6"],"18":["-1","1/2"]},"---+---+----++++--+++++++":{"7":["-11/9","5/9"],"17":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"---+---+----++++--++++++-+":{"7":["37/9","-16/9"],"12":["8/9","-2/9"],"17":["-2","1"],"20":["10/3","-4/3"],"25":["-16/3","7/3"]},"---+---+----++++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"---+---+----++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+----++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+----++++--+++-":{"12":["1/3","0"],"17":["1/6","1/18"],"20":["1/3","0"],"21":["1/6","-1/18"]},"---+---+----++++--++-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+---+----++++--++-+++-+":{"7":["-7/27","4/27"],"12":["-14/27","8/27"],"20":["8/9","-2/9"],"21":["4/9","-1/9"],"25":["4/9","-1/9"]},"---+---+----++++--++-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+----++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+---+----++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+---+----++++--++--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---+----++++--++--++-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+----++++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+----++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+---+----++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"---+---+----++++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"---+---+----++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"---+---+----++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"---+---+----++++---+--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---+----++++---+--++-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+----++++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+----++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+---+----++++---+---++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---+----++++---+---+-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+----++++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+----++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"---+---+----++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"---+---+----++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"---+---+----++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"---+---+----++++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+---+----++++-------+-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+----++++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+----++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+---+----++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"---+---+----++++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"---+---+----+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"---+---+----++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"---+---+----+-":{"12":["2/3","0"],"13":["1/3","0"]},"---+---+-----++++":{"7":["1/4","0"],"11":["1/4","0"],"12":["1/4","0"],"16":["1/4","0"]},"---+---+-----+++-++++++++":{"7":["-8/51","5/51"],"16":["10/17","-2/17"],"20":["14/51","4/51"],"24":["5/17","-1/17"]},"---+---+-----+++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+---+-----+++-+++++++---":{"11":["4/9","-1/9"],"16":["8/9","-2/9"],"26":["-1/3","1/3"]},"---+---+-----+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+-----+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+-----+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+-----+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"---+---+-----+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"---+---+-----+++-+-":{"17":["1/3","1/6"],"18":["2/3","-1/6"]},"---+---+-----+++--+++++++":{"7":["-11/9","5/9"],"17":["1","-1/3"],"20":["-4/9","4/9"],"24":["5/3","-2/3"]},"---+---+-----+++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+---+-----+++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"---+---+-----+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---+-----+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---+-----+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---+-----+++--++-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+---+-----+++--++-+++-+":{"7":["-5/17","3/17"],"13":["-2/17","7/51"],"20":["12/17","-8/51"],"21":["3/17","-2/51"],"25":["9/17","-2/17"]},"---+---+-----+++--++-+++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+-----+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+---+-----+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+---+-----+++--++--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---+-----+++--++--++-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+-----+++--++--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+-----+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+---+-----+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"---+---+-----+++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"---+---+-----+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"---+---+-----+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"---+---+-----+++---+--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---+-----+++---+--++-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+-----+++---+--++---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+-----+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+---+-----+++---+---++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---+-----+++---+---+-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+-----+++---+---+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+-----+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"---+---+-----+++----+":{"2":["-3/2","3/4"],"7":["3/4","-1/4"],"19":["5/4","-1/2"],"20":["1/2","0"]},"---+---+-----+++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"---+---+-----+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"---+---+-----+++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+---+-----+++-------+-+":{"7":["-1/17","4/51"],"13":["-2/17","8/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+---+-----+++-------+---":{"11":["7","-3"],"20":["-4","2"],"26":["-2","1"]},"---+---+-----+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+---+-----+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"---+---+-----+++-----------":{"20":["-4","2"],"23":["7","-3"],"26":["-2","1"]},"---+---+-----++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"---+---+-----+-":{"12":["8/9","-2/9"],"13":["1/2","0"],"14":["-7/18","2/9"]},"---+---+------":{"2":["5","-2"],"7":["-2","1"],"13":["-2","1"]},"---+----+":{"7":["7/23","-2/23"],"8":["16/23","2/23"]},"---+-----+":{"7":["4/9","-1/9"],"9":["5/9","1/9"]},"---+------+":{"7":["4/17","1/17"],"10":["13/17","-1/17"]},"---+-------+":{"7":["1/2","0"],"11":["1/2","0"]},"---+--------+++++++++++++":{"3":["21/43","-2/43"],"11":["11/43","1/43"],"20":["20/43","-6/43"],"24":["-9/43","7/43"]},"---+--------++++++++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+--------+++++++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+--------++++++++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+--------+++++++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+--------++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"---+--------+++++++-":{"12":["9/23","4/23"],"16":["7/23","-2/23"],"19":["7/23","-2/23"]},"---+--------++++++-":{"16":["10/23","4/23"],"18":["13/23","-4/23"]},"---+--------+++++-":{"16":["2/3","0"],"17":["1/3","0"]},"---+--------++++-++++++++":{"3":["-24/17","11/17"],"16":["28/17","-10/17"],"20":["-20/17","12/17"],"24":["33/17","-13/17"]},"---+--------++++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+--------++++-+++++++---":{"11":["4/9","-1/9"],"16":["8/9","-2/9"],"26":["-1/3","1/3"]},"---+--------++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+--------++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+--------++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+--------++++-+++-++++":{"3":["-3","4/3"],"17":["-2","1"],"20":["2","-2/3"],"24":["4","-5/3"]},"---+--------++++-+++-+++-+":{"3":["-3","4/3"],"17":["-1/3","2/9"],"20":["2","-2/3"],"21":["-5/3","7/9"],"25":["4","-5/3"]},"---+--------++++-+++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+--------++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+--------++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"---+--------++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"---+--------++++-+-":{"3":["1","-1/3"],"7":["1","-1/3"],"17":["0","1/6"],"18":["-1","1/2"]},"---+--------++++--+++++++":{"3":["5/6","-1/3"],"17":["-1/6","1/6"],"20":["4/3","-1/3"],"24":["-1","1/2"]},"---+--------++++--++++++-+":{"3":["1/3","-2/15"],"12":["2/5","0"],"17":["2/15","1/15"],"20":["8/15","-2/15"],"25":["-2/5","1/5"]},"---+--------++++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"---+--------++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+--------++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+--------++++--+++-":{"12":["1/3","0"],"17":["1/6","1/18"],"20":["1/3","0"],"21":["1/6","-1/18"]},"---+--------++++--++-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+--------++++--++-+++-+":{"3":["-21/23","10/23"],"12":["-8/23","6/23"],"20":["26/23","-8/23"],"21":["-4/23","3/23"],"25":["30/23","-11/23"]},"---+--------++++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+--------++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+--------++++--++--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+--------++++--++--++-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["4/9","-1/9"],"21":["2/9","-1/18"],"25":["2/3","-1/6"]},"---+--------++++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+--------++++--++---":{"3":["3/13","1/26"],"7":["3/13","1/26"],"18":["7/26","-1/26"],"22":["7/26","-1/26"]},"---+--------++++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"---+--------++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"---+--------++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"---+--------++++---+--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+--------++++---+--++-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["4/9","-1/9"],"21":["2/9","-1/18"],"25":["2/3","-1/6"]},"---+--------++++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+--------++++---+---++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+--------++++---+---+-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["74/81","-23/81"],"22":["-20/81","19/162"],"25":["2/3","-1/6"]},"---+--------++++---+---+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"---+--------++++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"---+--------++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"---+--------++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"---+--------++++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+--------++++-------+-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["74/81","-23/81"],"22":["-20/81","19/162"],"25":["2/3","-1/6"]},"---+--------++++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------++++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+--------++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"---+--------++++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------+++-":{"12":["16/23","2/23"],"15":["7/23","-2/23"]},"---+--------++-":{"12":["10/23","4/23"],"14":["13/23","-4/23"]},"---+--------+-":{"12":["2/3","0"],"13":["1/3","0"]},"---+---------++++":{"12":["1/2","0"],"16":["1/2","0"]},"---+---------+++-++++++++":{"3":["-24/17","11/17"],"16":["28/17","-10/17"],"20":["-20/17","12/17"],"24":["33/17","-13/17"]},"---+---------+++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+---------+++-+++++++---":{"11":["4/9","-1/9"],"16":["8/9","-2/9"],"26":["-1/3","1/3"]},"---+---------+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---------+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---------+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---------+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"---+---------+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"---+---------+++-+-":{"17":["1/3","1/6"],"18":["2/3","-1/6"]},"---+---------+++--+++++++":{"3":["5/6","-1/3"],"17":["-1/6","1/6"],"20":["4/3","-1/3"],"24":["-1","1/2"]},"---+---------+++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+---------+++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"---+---------+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+---------+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+---------+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+---------+++--++-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+---------+++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+---------+++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+---------+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+---------+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+---------+++--++--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---------+++--++--++-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["4/9","-1/9"],"21":["2/9","-1/18"],"25":["2/3","-1/6"]},"---+---------+++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+---------+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+---------+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"---+---------+++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"---+---------+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"---+---------+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"---+---------+++---+--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---------+++---+--++-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["4/9","-1/9"],"21":["2/9","-1/18"],"25":["2/3","-1/6"]},"---+---------+++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+---------+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"---+---------+++---+---++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+---------+++---+---+-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["74/81","-23/81"],"22":["-20/81","19/162"],"25":["2/3","-1/6"]},"---+---------+++---+---+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+---------+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"---+---------+++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"---+---------+++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"---+---------+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"---+---------+++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+---------+++-------+-+":{"3":["-7/18","2/9"],"13":["1/18","1/9"],"20":["74/81","-23/81"],"22":["-20/81","19/162"],"25":["2/3","-1/6"]},"---+---------+++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+---------+++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+---------+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"---+---------+++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+---------++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"---+---------+-":{"13":["1/3","1/6"],"14":["2/3","-1/6"]},"---+----------+++":{"13":["1/3","0"],"16":["2/3","0"]},"---+----------++-+":{"13":["1/2","0"],"17":["1/2","0"]},"---+----------++--+++++++":{"3":["5/6","-1/3"],"13":["-1/6","1/6"],"20":["4/3","-1/3"],"24":["-1","1/2"]},"---+----------++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+----------++--++++++---":{"11":["-1","1/2"],"13":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"---+----------++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+----------++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+----------++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+----------++--++-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+----------++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+----------++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+----------++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+----------++--++--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+----------++--++--++-+":{"3":["-1/5","2/15"],"18":["1/5","0"],"20":["2/5","-2/15"],"21":["1/5","1/15"],"25":["2/5","-1/15"]},"---+----------++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"---+----------++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"---+----------++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"---+----------++---++++++":{"3":["5/6","-1/3"],"13":["-1/6","1/6"],"20":["4/3","-1/3"],"24":["-1","1/2"]},"---+----------++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+----------++---+++++--":{"7":["9/34","-1/17"],"13":["9/34","-1/17"],"18":["7/17","-5/34"],"20":["4/17","1/17"],"25":["-3/17","7/34"]},"---+----------++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+----------++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+----------++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+----------++---+-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+----------++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+----------++---+-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+----------++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+----------++---+--+++":{"3":["-3","4/3"],"20":["2","-2/3"],"24":["2","-2/3"]},"---+----------++---+--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+----------++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"---+----------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"---+----------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"---+----------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"---+----------++------+++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+----------++------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+----------++------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------++------+-":{"14":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"---+----------++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+----------++-------+-+":{"3":["-1/4","1/6"],"14":["1/4","0"],"20":["7/9","-5/18"],"22":["-5/18","7/36"],"25":["1/2","-1/12"]},"---+----------++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------++--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+----------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"---+----------++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+----------+-":{"14":["13/17","-1/17"],"15":["4/17","1/17"]},"---+-----------++":{"14":["13/23","-4/23"],"16":["10/23","4/23"]},"---+-----------+-+":{"14":["2/3","-1/6"],"17":["1/3","1/6"]},"---+-----------+--+":{"14":["1/2","0"],"18":["1/2","0"]},"---+-----------+---++++++":{"3":["5/6","-1/3"],"13":["-1/6","1/6"],"20":["4/3","-1/3"],"24":["-1","1/2"]},"---+-----------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+-----------+---+++++--":{"7":["-16/51","10/51"],"13":["-3/34","2/17"],"14":["23/102","-4/51"],"20":["10/17","-2/17"],"25":["10/17","-2/17"]},"---+-----------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+-----------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+-----------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"---+-----------+---+-++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+-----------+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+-----------+---+-+++--":{"7":["-1/9","1/9"],"14":["4/9","-1/9"],"21":["1/3","0"],"25":["1/3","0"]},"---+-----------+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+-----------+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---+-----------+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"---+-----------+----+++++":{"3":["45/29","-19/29"],"19":["-23/29","11/29"],"20":["64/29","-18/29"],"24":["-57/29","26/29"]},"---+-----------+----++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+-----------+----++++--":{"7":["7","-3"],"19":["7","-3"],"20":["-4","2"],"25":["-9","4"]},"---+-----------+----+++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---+-----------+----++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---+-----------+----+-":{"20":["2/3","0"],"21":["1/3","0"]},"---+-----------+-----++++":{"3":["-3","4/3"],"20":["2","-2/3"],"21":["-2","1"],"24":["4","-5/3"]},"---+-----------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+-----------+-----+++--":{"7":["5/3","-2/3"],"19":["5/3","-2/3"],"21":["-1/3","1/3"],"25":["-2","1"]},"---+-----------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+-----------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"---+-----------+------+++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+-----------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+-----------+------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+-----------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"---+-----------+-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---+-----------+-------+-+":{"3":["-12/29","7/29"],"15":["-1/29","3/29"],"20":["224/261","-92/261"],"22":["-35/261","47/261"],"25":["21/29","-5/29"]},"---+-----------+-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+-----------+--------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+-----------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"---+-----------+-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+------------+":{"15":["7/23","-2/23"],"16":["16/23","2/23"]},"---+-------------+":{"15":["4/9","-1/9"],"17":["5/9","1/9"]},"---+--------------+":{"15":["4/17","1/17"],"18":["13/17","-1/17"]},"---+---------------+":{"15":["1/2","0"],"19":["1/2","0"]},"---+----------------+++++":{"14":["2/3","-1/6"],"24":["1/3","1/6"]},"---+----------------++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---+----------------++++--":{"2":["5/17","-1/17"],"13":["-8/17","5/17"],"15":["12/17","-14/51"],"21":["4/17","1/51"],"25":["4/17","1/51"]},"---+----------------+++-":{"20":["1/2","0"],"23":["1/2","0"]},"---+----------------++-":{"21":["1/2","0"],"22":["1/2","0"]},"---+----------------+-":{"20":["2/3","0"],"21":["1/3","0"]},"---+-----------------++++":{"3":["-5/18","7/54"],"15":["1/6","-1/18"],"20":["5/9","-1/27"],"21":["1/6","1/9"],"24":["7/18","-4/27"]},"---+-----------------+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+-----------------+++--":{"15":["4/9","-1/9"],"20":["4/9","-1/9"],"21":["5/18","1/18"],"25":["-1/6","1/6"]},"---+-----------------++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---+-----------------+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"---+------------------+++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"---+------------------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+------------------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+------------------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"---+-------------------++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"---+-------------------+-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---+-------------------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---+--------------------+":{"22":["2/3","-1/6"],"24":["1/3","1/6"]},"---+---------------------+":{"23":["1/2","0"],"25":["1/2","0"]},"---+-----------------------":{"21":["3","-1"],"26":["-2","1"]},"----+":{"3":["7/23","-2/23"],"4":["16/23","2/23"]},"-----+":{"3":["4/9","-1/9"],"5":["5/9","1/9"]},"------+":{"3":["4/17","1/17"],"6":["13/17","-1/17"]},"-------+":{"3":["1/2","0"],"7":["1/2","0"]},"--------+":{"3":["7/23","-2/23"],"8":["16/23","2/23"]},"---------+":{"3":["4/9","-1/9"],"9":["5/9","1/9"]},"----------+":{"7":["4/17","1/17"],"10":["13/17","-1/17"]},"-----------+":{"7":["1/2","0"],"11":["1/2","0"]},"------------++++++++++++++-":{"25":["1/2","0"],"26":["1/2","0"]},"------------+++++++++++++-":{"24":["1/2","0"],"25":["1/2","0"]},"------------++++++++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"------------+++++++++++-":{"16":["1/2","0"],"23":["1/2","0"]},"------------++++++++++-":{"17":["1/2","0"],"22":["1/2","0"]},"------------+++++++++-":{"1":["-3","4/3"],"16":["2","-2/3"],"21":["2","-2/3"]},"------------++++++++-":{"16":["1/2","0"],"20":["1/2","0"]},"------------+++++++-":{"16":["1/2","0"],"19":["1/2","0"]},"------------++++++-":{"16":["1/2","0"],"18":["1/2","0"]},"------------+++++-":{"16":["2/3","0"],"17":["1/3","0"]},"------------++++-+++++++++-":{"25":["1/2","0"],"26":["1/2","0"]},"------------++++-++++++++-":{"16":["4/17","1/17"],"20":["4/17","1/17"],"24":["9/34","-1/17"],"25":["9/34","-1/17"]},"------------++++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"------------++++-+++++++---":{"11":["4/9","-1/9"],"16":["8/9","-2/9"],"26":["-1/3","1/3"]},"------------++++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"------------++++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"------------++++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"------------++++-+++-+++++-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"------------++++-+++-++++-":{"24":["1/2","0"],"25":["1/2","0"]},"------------++++-+++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"------------++++-+++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------++++-+++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"------------++++-+++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"------------++++-+++--":{"17":["1/2","0"],"21":["1/2","0"]},"------------++++-++-":{"12":["0","1/3"],"17":["1/2","-1/6"],"19":["1/2","-1/6"]},"------------++++-+-":{"17":["1/3","1/6"],"18":["2/3","-1/6"]},"------------++++--+++++++":{"12":["-2","1"],"17":["3/2","-1/2"],"20":["-2","1"],"24":["7/2","-3/2"]},"------------++++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"------------++++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"------------++++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"------------++++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"------------++++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"------------++++--++-++++":{"17":["1/2","0"],"21":["-1/6","1/6"],"24":["2/3","-1/6"]},"------------++++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"------------++++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------++++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"------------++++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"------------++++--++--+++":{"17":["1/2","0"],"24":["1/2","0"]},"------------++++--++--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"------------++++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------++++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"------------++++--++---":{"18":["1/2","0"],"22":["1/2","0"]},"------------++++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"------------++++---++":{"12":["-8/23","6/23"],"18":["13/23","-4/23"],"20":["18/23","-2/23"]},"------------++++---+-+":{"12":["1","-1/3"],"18":["-1","1/2"],"20":["1","-1/3"],"21":["0","1/6"]},"------------++++---+--+++":{"18":["-7/18","2/9"],"20":["8/9","-2/9"],"24":["1/2","0"]},"------------++++---+--++-+":{"12":["-2/3","4/9"],"13":["-1/3","2/9"],"18":["1","-1/3"],"25":["1","-1/3"]},"------------++++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------++++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"------------++++---+---++":{"20":["8/9","-2/9"],"22":["-7/18","2/9"],"24":["1/2","0"]},"------------++++---+---+-+":{"13":["-1/13","2/13"],"20":["62/117","-20/117"],"22":["1/117","11/117"],"25":["7/13","-1/13"]},"------------++++---+---+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------++++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"------------++++----+":{"12":["14/23","-4/23"],"19":["7/23","-2/23"],"20":["2/23","6/23"]},"------------++++-----+":{"12":["10/17","-2/17"],"19":["5/17","-1/17"],"21":["2/17","3/17"]},"------------++++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"------------++++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"------------++++-------+-+":{"13":["-1/17","4/17"],"19":["-1/51","4/51"],"20":["28/51","-10/51"],"25":["9/17","-2/17"]},"------------++++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------++++--------+":{"19":["4/9","-1/9"],"24":["5/9","1/9"]},"------------++++---------+":{"12":["8/9","-4/27"],"19":["2/9","-1/27"],"25":["-1/9","5/27"]},"------------++++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------+++-":{"13":["1/2","0"],"15":["1/2","0"]},"------------++-":{"12":["1/2","0"],"14":["1/2","0"]},"------------+-":{"12":["2/3","0"],"13":["1/3","0"]},"-------------++++":{"12":["1/2","0"],"16":["1/2","0"]},"-------------+++-++++++++":{"12":["1/3","0"],"16":["1/3","0"],"24":["1/3","0"]},"-------------+++-+++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-------------+++-+++++++---":{"11":["4/9","-1/9"],"16":["8/9","-2/9"],"26":["-1/3","1/3"]},"-------------+++-++++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-------------+++-+++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-------------+++-++++-":{"20":["2/3","0"],"21":["1/3","0"]},"-------------+++-+++-":{"12":["1/3","0"],"17":["1/3","0"],"20":["1/3","0"]},"-------------+++-++-":{"12":["-1/3","1/3"],"17":["1/2","0"],"19":["5/6","-1/3"]},"-------------+++-+-":{"17":["1/3","1/6"],"18":["2/3","-1/6"]},"-------------+++--+++++++":{"13":["5/3","-2/3"],"17":["-1/3","1/3"],"20":["10/3","-4/3"],"24":["-11/3","5/3"]},"-------------+++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"-------------+++--++++++---":{"11":["-1","1/2"],"17":["-1/2","1/3"],"20":["1","-1/3"],"26":["3/2","-1/2"]},"-------------+++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"-------------+++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"-------------+++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"-------------+++--++-++++":{"12":["1/3","0"],"20":["1/3","0"],"21":["1/6","0"],"24":["1/6","0"]},"-------------+++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-------------+++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-------------+++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"-------------+++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"-------------+++--++--+++":{"12":["1/3","0"],"20":["1/3","0"],"24":["1/3","0"]},"-------------+++--++--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-------------+++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-------------+++--++--+-":{"13":["9/29","2/29"],"18":["10/29","-1/29"],"23":["10/29","-1/29"]},"-------------+++--++---":{"12":["-1/3","1/3"],"18":["2/3","-1/6"],"20":["19/27","-7/27"],"22":["-1/27","5/54"]},"-------------+++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"-------------+++---++":{"13":["0","1/8"],"18":["1/2","-1/8"],"20":["1/2","0"]},"-------------+++---+-+":{"13":["1/3","0"],"18":["-7/9","4/9"],"20":["10/9","-4/9"],"21":["1/3","0"]},"-------------+++---+--+++":{"18":["-7/18","2/9"],"20":["8/9","-2/9"],"24":["1/2","0"]},"-------------+++---+--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-------------+++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-------------+++---+--+-":{"13":["9/29","2/29"],"22":["10/29","-1/29"],"23":["10/29","-1/29"]},"-------------+++---+---++":{"20":["8/9","-2/9"],"22":["-7/18","2/9"],"24":["1/2","0"]},"-------------+++---+---+-+":{"13":["-1/13","2/13"],"20":["62/117","-20/117"],"22":["1/117","11/117"],"25":["7/13","-1/13"]},"-------------+++---+---+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-------------+++---+----":{"19":["1/2","0"],"23":["1/2","0"]},"-------------+++----+":{"13":["12/43","-1/43"],"19":["17/43","-5/43"],"20":["14/43","6/43"]},"-------------+++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"-------------+++------+":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"-------------+++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"-------------+++-------+-+":{"13":["-1/17","4/17"],"19":["-1/51","4/51"],"20":["28/51","-10/51"],"25":["9/17","-2/17"]},"-------------+++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-------------+++--------+":{"19":["4/9","-1/9"],"24":["5/9","1/9"]},"-------------+++---------+":{"13":["10/27","2/27"],"19":["4/9","-1/9"],"25":["5/27","1/27"]},"-------------+++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"-------------++-":{"12":["-1/3","1/3"],"13":["1/2","0"],"15":["5/6","-1/3"]},"-------------+-":{"13":["1/3","1/6"],"14":["2/3","-1/6"]},"--------------+++":{"13":["1/3","0"],"16":["2/3","0"]},"--------------++-+":{"13":["1/2","0"],"17":["1/2","0"]},"--------------++--+++++++":{"13":["2/3","-1/9"],"20":["-2/3","4/9"],"24":["1","-1/3"]},"--------------++--++++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--------------++--++++++--":{"3":["-5/17","3/17"],"13":["1/17","5/51"],"20":["12/17","-8/51"],"25":["9/17","-2/17"]},"--------------++--+++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--------------++--++++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--------------++--+++-":{"20":["2/3","0"],"21":["1/3","0"]},"--------------++--++-++++":{"13":["1/5","0"],"20":["2/5","0"],"21":["2/15","1/15"],"24":["4/15","-1/15"]},"--------------++--++-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--------------++--++-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------++--++-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--------------++--++-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--------------++--++--+++":{"13":["1/5","0"],"20":["2/5","0"],"24":["2/5","0"]},"--------------++--++--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--------------++--++--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------++--++--+-":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["36/53","-10/53"],"23":["-11/53","6/53"]},"--------------++--++---":{"13":["3/53","8/53"],"18":["25/53","-4/53"],"20":["50/159","-8/159"],"22":["25/159","-4/159"]},"--------------++--+-":{"18":["13/17","-1/17"],"19":["4/17","1/17"]},"--------------++---++++++":{"13":["2/3","-1/9"],"20":["-2/3","4/9"],"24":["1","-1/3"]},"--------------++---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--------------++---+++++--":{"3":["-21/113","13/113"],"18":["19/113","-1/113"],"20":["76/113","-4/113"],"25":["39/113","-8/113"]},"--------------++---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"--------------++---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"--------------++---++-":{"20":["2/3","0"],"21":["1/3","0"]},"--------------++---+-++++":{"13":["1/5","0"],"20":["2/5","0"],"21":["2/15","1/15"],"24":["4/15","-1/15"]},"--------------++---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--------------++---+-+++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------++---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"--------------++---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"--------------++---+--+++":{"13":["1/5","0"],"20":["2/5","0"],"24":["2/5","0"]},"--------------++---+--++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--------------++---+--++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------++---+--+-":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"20":["22/29","-8/29"],"23":["-12/29","7/29"]},"--------------++---+---":{"13":["9/29","2/29"],"19":["10/29","-1/29"],"22":["10/29","-1/29"]},"--------------++----+":{"14":["-2","1"],"19":["1","-1/3"],"20":["2","-2/3"]},"--------------++-----+":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"--------------++------+++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"--------------++------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"--------------++------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------++------+-":{"14":["9/17","-2/17"],"19":["-2/17","7/51"],"22":["4/17","1/17"],"23":["6/17","-4/51"]},"--------------++-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"--------------++-------+-+":{"14":["11/29","-2/29"],"20":["134/261","-56/261"],"22":["-53/261","65/261"],"25":["9/29","1/29"]},"--------------++-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------++--------+":{"19":["4/9","-1/9"],"24":["5/9","1/9"]},"--------------++---------+":{"14":["10/29","-1/29"],"23":["10/29","-1/29"],"25":["9/29","2/29"]},"--------------++-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"--------------+-":{"14":["13/17","-1/17"],"15":["4/17","1/17"]},"---------------++":{"14":["13/23","-4/23"],"16":["10/23","4/23"]},"---------------+-+":{"14":["2/3","-1/6"],"17":["1/3","1/6"]},"---------------+--+":{"14":["1/2","0"],"18":["1/2","0"]},"---------------+---++++++":{"13":["2/3","-1/9"],"20":["-2/3","4/9"],"24":["1","-1/3"]},"---------------+---+++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---------------+---+++++--":{"3":["-21/113","13/113"],"18":["19/113","-1/113"],"20":["76/113","-4/113"],"25":["39/113","-8/113"]},"---------------+---++++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---------------+---+++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---------------+---++-":{"20":["2/3","0"],"21":["1/3","0"]},"---------------+---+-++++":{"14":["23/51","-8/51"],"20":["14/51","4/51"],"21":["22/51","-1/51"],"24":["-8/51","5/51"]},"---------------+---+-+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---------------+---+-+++--":{"3":["-1/2","1/4"],"14":["1/3","-1/12"],"20":["-1/6","1/6"],"21":["7/12","-1/12"],"25":["3/4","-1/4"]},"---------------+---+-++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---------------+---+-+-":{"20":["8/9","-2/9"],"21":["1/2","0"],"22":["-7/18","2/9"]},"---------------+---+--":{"14":["5","-2"],"19":["-2","1"],"21":["-2","1"]},"---------------+----+++++":{"19":["1/2","-1/6"],"20":["0","1/3"],"24":["1/2","-1/6"]},"---------------+----++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"---------------+----++++--":{"3":["-27/79","14/79"],"19":["-4/79","5/79"],"20":["68/79","-6/79"],"25":["42/79","-13/79"]},"---------------+----+++-":{"20":["16/23","2/23"],"23":["7/23","-2/23"]},"---------------+----++-":{"20":["10/23","4/23"],"22":["13/23","-4/23"]},"---------------+----+-":{"20":["2/3","0"],"21":["1/3","0"]},"---------------+-----++++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"21":["-1/3","1/3"],"24":["5/6","-1/3"]},"---------------+-----+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---------------+-----+++--":{"3":["-3","4/3"],"19":["-2/3","1/3"],"20":["-4/3","2/3"],"21":["2","-2/3"],"25":["4","-5/3"]},"---------------+-----++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---------------+-----+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"---------------+------+++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---------------+------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---------------+------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---------------+------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"---------------+-------++":{"19":["5/6","-1/3"],"20":["-1/3","1/3"],"24":["1/2","0"]},"---------------+-------+-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---------------+-------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"---------------+--------+":{"23":["4/9","-1/9"],"24":["5/9","1/9"]},"---------------+---------+":{"23":["1/2","0"],"25":["1/2","0"]},"---------------+-----------":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"----------------+":{"15":["7/23","-2/23"],"16":["16/23","2/23"]},"-----------------+":{"15":["4/9","-1/9"],"17":["5/9","1/9"]},"------------------+":{"15":["4/17","1/17"],"18":["13/17","-1/17"]},"-------------------+":{"15":["1/2","0"],"19":["1/2","0"]},"--------------------+++++":{"14":["2/3","-1/6"],"24":["1/3","1/6"]},"--------------------++++-+-":{"25":["1/2","0"],"26":["1/2","0"]},"--------------------++++--":{"3":["-4/23","3/23"],"13":["-8/23","6/23"],"15":["17/23","-7/23"],"21":["9/23","-1/23"],"25":["9/23","-1/23"]},"--------------------+++-":{"20":["1/2","0"],"23":["1/2","0"]},"--------------------++-":{"21":["1/2","0"],"22":["1/2","0"]},"--------------------+-":{"20":["2/3","0"],"21":["1/3","0"]},"---------------------++++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"21":["5/23","2/23"],"24":["13/69","-4/69"]},"---------------------+++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"---------------------+++--":{"15":["4/9","-1/9"],"20":["4/9","-1/9"],"21":["5/18","1/18"],"25":["-1/6","1/6"]},"---------------------++-":{"20":["-1/3","1/3"],"21":["1/2","0"],"23":["5/6","-1/3"]},"---------------------+-":{"21":["1/3","1/6"],"22":["2/3","-1/6"]},"----------------------+++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"----------------------++-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"----------------------++---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"----------------------+-":{"22":["13/17","-1/17"],"23":["4/17","1/17"]},"-----------------------++":{"15":["13/69","-4/69"],"20":["28/69","2/69"],"24":["28/69","2/69"]},"-----------------------+-+-":{"20":["0","2/7"],"25":["3/7","-1/7"],"26":["4/7","-1/7"]},"-----------------------+---":{"7":["27/53","-10/53"],"20":["48/53","-6/53"],"26":["-22/53","16/53"]},"------------------------+":{"15":["4/9","-1/9"],"24":["5/9","1/9"]},"-------------------------+":{"23":["1/2","0"],"25":["1/2","0"]},"---------------------------":{"21":["3","-1"],"26":["-2","1"]}}}


==> anc/proofs/s3/0.482781746__2_gamma/endpoint_n4_field_certificate.json <==
{"n":4,"c":["0","1"],"cuts":[["0","1/2"],["-1","1"],["1","1/3"],["0","1"]],"value_polynomial":[4,-4,-3,-6,3],"value_root_interval":[2,3],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"basis":[[["0","0","0","0"],["0","0","0","0"]],[["1","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"]]],"matrix":[[["1180750863/10000000000","0","0","0"],["-1/10000000000","0","0","0"]],[["-1/10000000000","0","0","0"],["1113922309/1250000000","-9/2","9/2","-9/8"]]]},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"basis":[[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["5/3","1","1/2","-1/2"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["5/3","1","1/2","-1/2"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["5/3","1","1/2","-1/2"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"]]],"matrix":[[["533891387/2500000000","0","0","0"],["1022673571/10000000000","0","0","0"],["236792151/10000000000","0","0","0"],["-149118999/2000000000","0","0","0"],["-276250089/5000000000","0","0","0"],["-728248617/10000000000","0","0","0"],["554615873/10000000000","0","0","0"],["420484193/5000000000","0","0","0"],["1127265989/10000000000","0","0","0"],["841989617/10000000000","0","0","0"],["71474367/2000000000","0","0","0"],["387325813/2500000000","0","0","0"],["321372803/2000000000","0","0","0"],["-1697853553/10000000000","0","0","0"]],[["1022673571/10000000000","0","0","0"],["1470472811/5000000000","0","0","0"],["46694753/2000000000","0","0","0"],["-927853989/10000000000","0","0","0"],["-361816561/5000000000","0","0","0"],["-1043158443/10000000000","0","0","0"],["178206159/2500000000","0","0","0"],["540430659/5000000000","0","0","0"],["372074727/2500000000","0","0","0"],["1042310781/10000000000","0","0","0"],["354879101/10000000000","0","0","0"],["1079811931/5000000000","0","0","0"],["33465499/156250000","0","0","0"],["-4364359/20000000","0","0","0"]],[["236792151/10000000000","0","0","0"],["46694753/2000000000","0","0","0"],["340216009/1250000000","0","0","0"],["-644550863/10000000000","0","0","0"],["-25791167/2000000000","0","0","0"],["-248854043/10000000000","0","0","0"],["78620587/5000000000","0","0","0"],["238425759/10000000000","0","0","0"],["56601837/10000000000","0","0","0"],["284729423/10000000000","0","0","0"],["20159451/10000000000","0","0","0"],["675399887/10000000000","0","0","0"],["36357299/625000000","0","0","0"],["-481364629/10000000000","0","0","0"]],[["-149118999/2000000000","0","0","0"],["-927853989/10000000000","0","0","0"],["-644550863/10000000000","0","0","0"],["22448531/39062500","0","0","0"],["265644453/5000000000","0","0","0"],["959659897/10000000000","0","0","0"],["-51359127/1000000000","0","0","0"],["-778762221/10000000000","0","0","0"],["-1060017233/5000000000","0","0","0"],["-637913717/10000000000","0","0","0"],["-191409299/5000000000","0","0","0"],["-3169757287/10000000000","0","0","0"],["-851498949/5000000000","0","0","0"],["393066069/2500000000","0","0","0"]],[["-276250089/5000000000","0","0","0"],["-361816561/5000000000","0","0","0"],["-25791167/2000000000","0","0","0"],["265644453/5000000000","0","0","0"],["1594111857/2000000000","0","0","0"],["471775943/2000000000","0","0","0"],["-104702699/2500000000","0","0","0"],["-9922609/156250000","0","0","0"],["-39560957/2500000000","0","0","0"],["-280849283/10000000000","0","0","0"],["-2343079/39062500","0","0","0"],["-909680653/2000000000","0","0","0"],["-328951501/1000000000","0","0","0"],["1282109889/10000000000","0","0","0"]],[["-728248617/10000000000","0","0","0"],["-1043158443/10000000000","0","0","0"],["-248854043/10000000000","0","0","0"],["959659897/10000000000","0","0","0"],["471775943/2000000000","0","0","0"],["374620611/312500000","0","0","0"],["-274772257/5000000000","0","0","0"],["-416639471/5000000000","0","0","0"],["-53630789/1250000000","0","0","0"],["-48491059/2000000000","0","0","0"],["-570487559/10000000000","0","0","0"],["-135397709/200000000","0","0","0"],["-2177660289/5000000000","0","0","0"],["6729311/40000000","0","0","0"]],[["554615873/10000000000","0","0","0"],["178206159/2500000000","0","0","0"],["78620587/5000000000","0","0","0"],["-51359127/1000000000","0","0","0"],["-104702699/2500000000","0","0","0"],["-274772257/5000000000","0","0","0"],["1526842101/10000000000","0","0","0"],["113340167/2000000000","0","0","0"],["144999459/2000000000","0","0","0"],["271149041/5000000000","0","0","0"],["24681369/1000000000","0","0","0"],["555474769/5000000000","0","0","0"],["231775811/2000000000","0","0","0"],["-78647719073/60000000000","109287572021/30000000000","-245651634101/60000000000","9/8"]],[["420484193/5000000000","0","0","0"],["540430659/5000000000","0","0","0"],["238425759/10000000000","0","0","0"],["-778762221/10000000000","0","0","0"],["-9922609/156250000","0","0","0"],["-416639471/5000000000","0","0","0"],["113340167/2000000000","0","0","0"],["222906857653/30000000000","-523410436159/30000000000","36935350761/5000000000","-3185350761/5000000000"],["1099317979/10000000000","0","0","0"],["102786337/1250000000","0","0","0"],["7484921/200000000","0","0","0"],["1684541027/10000000000","0","0","0"],["351443659/2000000000","0","0","0"],["107923509941/60000000000","-244287572021/30000000000","515651634101/60000000000","-9/4"]],[["1127265989/10000000000","0","0","0"],["372074727/2500000000","0","0","0"],["56601837/10000000000","0","0","0"],["-1060017233/5000000000","0","0","0"],["-39560957/2500000000","0","0","0"],["-53630789/1250000000","0","0","0"],["144999459/2000000000","0","0","0"],["1099317979/10000000000","0","0","0"],["1528528167/2500000000","0","0","0"],["896721739/10000000000","0","0","0"],["28916729/2500000000","0","0","0"],["1942639997/10000000000","0","0","0"],["968866569/10000000000","0","0","0"],["-1109723029/5000000000","0","0","0"]],[["841989617/10000000000","0","0","0"],["1042310781/10000000000","0","0","0"],["284729423/10000000000","0","0","0"],["-637913717/10000000000","0","0","0"],["-280849283/10000000000","0","0","0"],["-48491059/2000000000","0","0","0"],["271149041/5000000000","0","0","0"],["102786337/1250000000","0","0","0"],["896721739/10000000000","0","0","0"],["1719444319/5000000000","0","0","0"],["74053777/2500000000","0","0","0"],["366008643/5000000000","0","0","0"],["79289579/1000000000","0","0","0"],["-1660144121/10000000000","0","0","0"]],[["71474367/2000000000","0","0","0"],["354879101/10000000000","0","0","0"],["20159451/10000000000","0","0","0"],["-191409299/5000000000","0","0","0"],["-2343079/39062500","0","0","0"],["-570487559/10000000000","0","0","0"],["24681369/1000000000","0","0","0"],["7484921/200000000","0","0","0"],["28916729/2500000000","0","0","0"],["74053777/2500000000","0","0","0"],["107887627/625000000","0","0","0"],["834698567/10000000000","0","0","0"],["1077790249/10000000000","0","0","0"],["-3296248101/10000000000","-9/2","15/2","-9/4"]],[["387325813/2500000000","0","0","0"],["1079811931/5000000000","0","0","0"],["675399887/10000000000","0","0","0"],["-3169757287/10000000000","0","0","0"],["-909680653/2000000000","0","0","0"],["-135397709/200000000","0","0","0"],["555474769/5000000000","0","0","0"],["1684541027/10000000000","0","0","0"],["1942639997/10000000000","0","0","0"],["366008643/5000000000","0","0","0"],["834698567/10000000000","0","0","0"],["3117334917/2500000000","0","0","0"],["1899316033/5000000000","0","0","0"],["-68019297/200000000","0","0","0"]],[["321372803/2000000000","0","0","0"],["33465499/156250000","0","0","0"],["36357299/625000000","0","0","0"],["-851498949/5000000000","0","0","0"],["-328951501/1000000000","0","0","0"],["-2177660289/5000000000","0","0","0"],["231775811/2000000000","0","0","0"],["351443659/2000000000","0","0","0"],["968866569/10000000000","0","0","0"],["79289579/1000000000","0","0","0"],["1077790249/10000000000","0","0","0"],["1899316033/5000000000","0","0","0"],["11107261241/10000000000","0","0","0"],["-3547689061/10000000000","0","0","0"]],[["-1697853553/10000000000","0","0","0"],["-4364359/20000000","0","0","0"],["-481364629/10000000000","0","0","0"],["393066069/2500000000","0","0","0"],["1282109889/10000000000","0","0","0"],["6729311/40000000","0","0","0"],["-78647719073/60000000000","109287572021/30000000000","-245651634101/60000000000","9/8"],["107923509941/60000000000","-244287572021/30000000000","515651634101/60000000000","-9/4"],["-1109723029/5000000000","0","0","0"],["-1660144121/10000000000","0","0","0"],["-3296248101/10000000000","-9/2","15/2","-9/4"],["-68019297/200000000","0","0","0"],["-3547689061/10000000000","0","0","0"],["3/2","-6","6","-3/2"]]]},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11544,11928,11929,11941],"basis":[[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]]],"matrix":[[["2072999113/5000000000","0","0","0"],["-598665003/10000000000","0","0","0"],["175324833/2500000000","0","0","0"],["2768468599/10000000000","0","0","0"],["204433317/625000000","0","0","0"],["2680259827/10000000000","0","0","0"],["828354797/2500000000","0","0","0"],["719427717/2500000000","0","0","0"],["596005503/2000000000","0","0","0"],["1336303599/5000000000","0","0","0"],["-980911179/10000000000","0","0","0"],["-2067432793/10000000000","0","0","0"],["-16490049/500000000","0","0","0"],["3172818193/10000000000","0","0","0"],["-1306925237/10000000000","0","0","0"],["-2316997199/10000000000","0","0","0"],["-125582767/400000000","0","0","0"],["-3161675827/10000000000","0","0","0"],["-589871853/5000000000","0","0","0"],["-161915507/625000000","0","0","0"],["-1449348059/5000000000","0","0","0"],["-3835139863/10000000000","0","0","0"]],[["-598665003/10000000000","0","0","0"],["2226550029/10000000000","0","0","0"],["570200073/5000000000","0","0","0"],["-35068709/10000000000","0","0","0"],["-285956707/10000000000","0","0","0"],["-324597259/10000000000","0","0","0"],["-663056139/10000000000","0","0","0"],["-470750273/10000000000","0","0","0"],["-41058093/2500000000","0","0","0"],["6930041/2500000000","0","0","0"],["-260487421/5000000000","0","0","0"],["160097087/5000000000","0","0","0"],["52675193/1000000000","0","0","0"],["-159491359/2000000000","0","0","0"],["74122701/5000000000","0","0","0"],["-9101891/10000000000","0","0","0"],["6629893/625000000","0","0","0"],["112335547/5000000000","0","0","0"],["-130586961/5000000000","0","0","0"],["280273593/10000000000","0","0","0"],["56133777/2000000000","0","0","0"],["86965293/5000000000","0","0","0"]],[["175324833/2500000000","0","0","0"],["570200073/5000000000","0","0","0"],["2921155007/2500000000","0","0","0"],["2823653059/10000000000","0","0","0"],["640924759/5000000000","0","0","0"],["364337433/5000000000","0","0","0"],["-375033871/10000000000","0","0","0"],["307347513/10000000000","0","0","0"],["6835187/40000000","0","0","0"],["2468678799/10000000000","0","0","0"],["-1407826193/10000000000","0","0","0"],["-212759527/1250000000","0","0","0"],["2289486281/10000000000","0","0","0"],["-100023281/10000000000","0","0","0"],["-378099011/5000000000","0","0","0"],["-1378116859/5000000000","0","0","0"],["-667951309/2500000000","0","0","0"],["-293806891/1250000000","0","0","0"],["-472525233/2500000000","0","0","0"],["-374020623/2000000000","0","0","0"],["-384713043/2000000000","0","0","0"],["-758584581/2000000000","0","0","0"]],[["2768468599/10000000000","0","0","0"],["-35068709/10000000000","0","0","0"],["2823653059/10000000000","0","0","0"],["192586781/250000000","0","0","0"],["1361167909/5000000000","0","0","0"],["197219171/2000000000","0","0","0"],["1772112317/10000000000","0","0","0"],["635133821/5000000000","0","0","0"],["3683671807/10000000000","0","0","0"],["3683823659/10000000000","0","0","0"],["-170802423/1250000000","0","0","0"],["-2516968881/10000000000","0","0","0"],["272239441/10000000000","0","0","0"],["111909103/625000000","0","0","0"],["-1102855367/10000000000","0","0","0"],["-54429721/156250000","0","0","0"],["-4403712997/10000000000","0","0","0"],["-4508771161/10000000000","0","0","0"],["-1637317161/10000000000","0","0","0"],["-2253444/9765625","0","0","0"],["-103438249/400000000","0","0","0"],["-2581863429/5000000000","0","0","0"]],[["204433317/625000000","0","0","0"],["-285956707/10000000000","0","0","0"],["640924759/5000000000","0","0","0"],["1361167909/5000000000","0","0","0"],["11691017119/10000000000","0","0","0"],["1032395049/5000000000","0","0","0"],["897415733/2000000000","0","0","0"],["3230804007/10000000000","0","0","0"],["67694741/156250000","0","0","0"],["945985257/2500000000","0","0","0"],["-1536856397/10000000000","0","0","0"],["-1094917353/5000000000","0","0","0"],["210191833/10000000000","0","0","0"],["3446898973/10000000000","0","0","0"],["-2281609823/10000000000","0","0","0"],["-3695261521/10000000000","0","0","0"],["-5543712859/10000000000","0","0","0"],["-833635937/2000000000","0","0","0"],["-2066012413/10000000000","0","0","0"],["-366148421/1250000000","0","0","0"],["-3626452991/10000000000","0","0","0"],["-4941312629/10000000000","0","0","0"]],[["2680259827/10000000000","0","0","0"],["-324597259/10000000000","0","0","0"],["364337433/5000000000","0","0","0"],["197219171/2000000000","0","0","0"],["1032395049/5000000000","0","0","0"],["2322624593/2000000000","0","0","0"],["1930493777/5000000000","0","0","0"],["275321023/500000000","0","0","0"],["482978439/2500000000","0","0","0"],["1204345169/5000000000","0","0","0"],["-1605040569/10000000000","0","0","0"],["-1627240259/10000000000","0","0","0"],["-34766031/5000000000","0","0","0"],["170256467/500000000","0","0","0"],["-1847990089/10000000000","0","0","0"],["-1097321163/10000000000","0","0","0"],["-51400623/312500000","0","0","0"],["-2505589701/10000000000","0","0","0"],["-1702740617/10000000000","0","0","0"],["-1558933883/5000000000","0","0","0"],["-708853793/2000000000","0","0","0"],["-3340493581/10000000000","0","0","0"]],[["828354797/2500000000","0","0","0"],["-663056139/10000000000","0","0","0"],["-375033871/10000000000","0","0","0"],["1772112317/10000000000","0","0","0"],["897415733/2000000000","0","0","0"],["1930493777/5000000000","0","0","0"],["11107123411/10000000000","0","0","0"],["1474565233/2500000000","0","0","0"],["3322613579/10000000000","0","0","0"],["2506298929/10000000000","0","0","0"],["-1823226651/10000000000","0","0","0"],["-425009563/2000000000","0","0","0"],["-430288119/10000000000","0","0","0"],["1034600347/2000000000","0","0","0"],["-47946251/156250000","0","0","0"],["-1747730957/10000000000","0","0","0"],["-681847789/2000000000","0","0","0"],["-1469215257/5000000000","0","0","0"],["-575304223/5000000000","0","0","0"],["-3459025513/10000000000","0","0","0"],["-2018077063/5000000000","0","0","0"],["-3583569249/10000000000","0","0","0"]],[["719427717/2500000000","0","0","0"],["-470750273/10000000000","0","0","0"],["307347513/10000000000","0","0","0"],["635133821/5000000000","0","0","0"],["3230804007/10000000000","0","0","0"],["275321023/500000000","0","0","0"],["1474565233/2500000000","0","0","0"],["11285592961/10000000000","0","0","0"],["2431345819/10000000000","0","0","0"],["443873939/2000000000","0","0","0"],["-399810883/2000000000","0","0","0"],["-1848905893/10000000000","0","0","0"],["291705949/10000000000","0","0","0"],["361961729/1000000000","0","0","0"],["-2500182899/10000000000","0","0","0"],["-740204981/5000000000","0","0","0"],["-230296343/1250000000","0","0","0"],["-85246937/250000000","0","0","0"],["-457885411/5000000000","0","0","0"],["-1731773007/5000000000","0","0","0"],["-113199717/312500000","0","0","0"],["-3464183951/10000000000","0","0","0"]],[["596005503/2000000000","0","0","0"],["-41058093/2500000000","0","0","0"],["6835187/40000000","0","0","0"],["3683671807/10000000000","0","0","0"],["67694741/156250000","0","0","0"],["482978439/2500000000","0","0","0"],["3322613579/10000000000","0","0","0"],["2431345819/10000000000","0","0","0"],["7287769101/10000000000","0","0","0"],["974113139/2500000000","0","0","0"],["-5584003/39062500","0","0","0"],["-250150011/1250000000","0","0","0"],["7876317/500000000","0","0","0"],["745567957/2500000000","0","0","0"],["-435086963/2000000000","0","0","0"],["-1955790123/5000000000","0","0","0"],["-1362161033/2500000000","0","0","0"],["-4422120141/10000000000","0","0","0"],["-102029039/500000000","0","0","0"],["-1384060267/5000000000","0","0","0"],["-3295228771/10000000000","0","0","0"],["-5059623799/10000000000","0","0","0"]],[["1336303599/5000000000","0","0","0"],["6930041/2500000000","0","0","0"],["2468678799/10000000000","0","0","0"],["3683823659/10000000000","0","0","0"],["945985257/2500000000","0","0","0"],["1204345169/5000000000","0","0","0"],["2506298929/10000000000","0","0","0"],["443873939/2000000000","0","0","0"],["974113139/2500000000","0","0","0"],["1804130811/2500000000","0","0","0"],["-1508120341/10000000000","0","0","0"],["-367344171/2000000000","0","0","0"],["582617339/10000000000","0","0","0"],["1915436943/10000000000","0","0","0"],["-1764126689/10000000000","0","0","0"],["-205915933/500000000","0","0","0"],["-5079326843/10000000000","0","0","0"],["-2366422991/5000000000","0","0","0"],["-203001719/1000000000","0","0","0"],["-1357284939/5000000000","0","0","0"],["-2974976847/10000000000","0","0","0"],["-1286094197/2500000000","0","0","0"]],[["-980911179/10000000000","0","0","0"],["-260487421/5000000000","0","0","0"],["-1407826193/10000000000","0","0","0"],["-170802423/1250000000","0","0","0"],["-1536856397/10000000000","0","0","0"],["-1605040569/10000000000","0","0","0"],["-1823226651/10000000000","0","0","0"],["-399810883/2000000000","0","0","0"],["-5584003/39062500","0","0","0"],["-1508120341/10000000000","0","0","0"],["2902806917/10000000000","0","0","0"],["381420803/5000000000","0","0","0"],["-177204133/5000000000","0","0","0"],["-1078119989/10000000000","0","0","0"],["547458237/10000000000","0","0","0"],["104943639/1000000000","0","0","0"],["43425281/312500000","0","0","0"],["1489673831/10000000000","0","0","0"],["416962183/5000000000","0","0","0"],["1284501401/10000000000","0","0","0"],["1446940369/10000000000","0","0","0"],["216451301/1250000000","0","0","0"]],[["-2067432793/10000000000","0","0","0"],["160097087/5000000000","0","0","0"],["-212759527/1250000000","0","0","0"],["-2516968881/10000000000","0","0","0"],["-1094917353/5000000000","0","0","0"],["-1627240259/10000000000","0","0","0"],["-425009563/2000000000","0","0","0"],["-1848905893/10000000000","0","0","0"],["-250150011/1250000000","0","0","0"],["-367344171/2000000000","0","0","0"],["381420803/5000000000","0","0","0"],["818150019/2500000000","0","0","0"],["-206763433/10000000000","0","0","0"],["-86804597/400000000","0","0","0"],["188382901/2500000000","0","0","0"],["929461239/5000000000","0","0","0"],["462013889/2000000000","0","0","0"],["2365712583/10000000000","0","0","0"],["819601357/10000000000","0","0","0"],["93940743/500000000","0","0","0"],["1000993861/5000000000","0","0","0"],["585771403/2000000000","0","0","0"]],[["-16490049/500000000","0","0","0"],["52675193/1000000000","0","0","0"],["2289486281/10000000000","0","0","0"],["272239441/10000000000","0","0","0"],["210191833/10000000000","0","0","0"],["-34766031/5000000000","0","0","0"],["-430288119/10000000000","0","0","0"],["291705949/10000000000","0","0","0"],["7876317/500000000","0","0","0"],["582617339/10000000000","0","0","0"],["-177204133/5000000000","0","0","0"],["-206763433/10000000000","0","0","0"],["698533229/1250000000","0","0","0"],["-366751449/5000000000","0","0","0"],["-182345169/5000000000","0","0","0"],["-109104827/1000000000","0","0","0"],["-500784317/10000000000","0","0","0"],["-312564777/5000000000","0","0","0"],["-525551507/10000000000","0","0","0"],["-50127323/2500000000","0","0","0"],["628703/2500000000","0","0","0"],["-728761807/5000000000","0","0","0"]],[["3172818193/10000000000","0","0","0"],["-159491359/2000000000","0","0","0"],["-100023281/10000000000","0","0","0"],["111909103/625000000","0","0","0"],["3446898973/10000000000","0","0","0"],["170256467/500000000","0","0","0"],["1034600347/2000000000","0","0","0"],["361961729/1000000000","0","0","0"],["745567957/2500000000","0","0","0"],["1915436943/10000000000","0","0","0"],["-1078119989/10000000000","0","0","0"],["-86804597/400000000","0","0","0"],["-366751449/5000000000","0","0","0"],["5801505577/5000000000","0","0","0"],["-506541849/2500000000","0","0","0"],["-262268129/1250000000","0","0","0"],["-1173935157/5000000000","0","0","0"],["-1351441021/5000000000","0","0","0"],["-1482509023/10000000000","0","0","0"],["-79103673/250000000","0","0","0"],["-3295396981/10000000000","0","0","0"],["-1992412583/5000000000","0","0","0"]],[["-1306925237/10000000000","0","0","0"],["74122701/5000000000","0","0","0"],["-378099011/5000000000","0","0","0"],["-1102855367/10000000000","0","0","0"],["-2281609823/10000000000","0","0","0"],["-1847990089/10000000000","0","0","0"],["-47946251/156250000","0","0","0"],["-2500182899/10000000000","0","0","0"],["-435086963/2000000000","0","0","0"],["-1764126689/10000000000","0","0","0"],["547458237/10000000000","0","0","0"],["188382901/2500000000","0","0","0"],["-182345169/5000000000","0","0","0"],["-506541849/2500000000","0","0","0"],["4132566887/10000000000","0","0","0"],["1417438077/10000000000","0","0","0"],["445209817/2000000000","0","0","0"],["1935687189/10000000000","0","0","0"],["10678787/156250000","0","0","0"],["1412944687/10000000000","0","0","0"],["84302267/500000000","0","0","0"],["2279322749/10000000000","0","0","0"]],[["-2316997199/10000000000","0","0","0"],["-9101891/10000000000","0","0","0"],["-1378116859/5000000000","0","0","0"],["-54429721/156250000","0","0","0"],["-3695261521/10000000000","0","0","0"],["-1097321163/10000000000","0","0","0"],["-1747730957/10000000000","0","0","0"],["-740204981/5000000000","0","0","0"],["-1955790123/5000000000","0","0","0"],["-205915933/500000000","0","0","0"],["104943639/1000000000","0","0","0"],["929461239/5000000000","0","0","0"],["-109104827/1000000000","0","0","0"],["-262268129/1250000000","0","0","0"],["1417438077/10000000000","0","0","0"],["5845246721/10000000000","0","0","0"],["4637227099/10000000000","0","0","0"],["4117938053/10000000000","0","0","0"],["1791425143/10000000000","0","0","0"],["411990749/2000000000","0","0","0"],["589881623/2500000000","0","0","0"],["2257735817/5000000000","0","0","0"]],[["-125582767/400000000","0","0","0"],["6629893/625000000","0","0","0"],["-667951309/2500000000","0","0","0"],["-4403712997/10000000000","0","0","0"],["-5543712859/10000000000","0","0","0"],["-51400623/312500000","0","0","0"],["-681847789/2000000000","0","0","0"],["-230296343/1250000000","0","0","0"],["-1362161033/2500000000","0","0","0"],["-5079326843/10000000000","0","0","0"],["43425281/312500000","0","0","0"],["462013889/2000000000","0","0","0"],["-500784317/10000000000","0","0","0"],["-1173935157/5000000000","0","0","0"],["445209817/2000000000","0","0","0"],["4637227099/10000000000","0","0","0"],["274109211/312500000","0","0","0"],["2556801799/5000000000","0","0","0"],["367536997/2000000000","0","0","0"],["529554501/2000000000","0","0","0"],["24295109/78125000","0","0","0"],["5935706151/10000000000","0","0","0"]],[["-3161675827/10000000000","0","0","0"],["112335547/5000000000","0","0","0"],["-293806891/1250000000","0","0","0"],["-4508771161/10000000000","0","0","0"],["-833635937/2000000000","0","0","0"],["-2505589701/10000000000","0","0","0"],["-1469215257/5000000000","0","0","0"],["-85246937/250000000","0","0","0"],["-4422120141/10000000000","0","0","0"],["-2366422991/5000000000","0","0","0"],["1489673831/10000000000","0","0","0"],["2365712583/10000000000","0","0","0"],["-312564777/5000000000","0","0","0"],["-1351441021/5000000000","0","0","0"],["1935687189/10000000000","0","0","0"],["4117938053/10000000000","0","0","0"],["2556801799/5000000000","0","0","0"],["1874157663/2500000000","0","0","0"],["462430159/2500000000","0","0","0"],["1387996641/5000000000","0","0","0"],["1526131811/5000000000","0","0","0"],["5292876419/10000000000","0","0","0"]],[["-589871853/5000000000","0","0","0"],["-130586961/5000000000","0","0","0"],["-472525233/2500000000","0","0","0"],["-1637317161/10000000000","0","0","0"],["-2066012413/10000000000","0","0","0"],["-1702740617/10000000000","0","0","0"],["-575304223/5000000000","0","0","0"],["-457885411/5000000000","0","0","0"],["-102029039/500000000","0","0","0"],["-203001719/1000000000","0","0","0"],["416962183/5000000000","0","0","0"],["819601357/10000000000","0","0","0"],["-525551507/10000000000","0","0","0"],["-1482509023/10000000000","0","0","0"],["10678787/156250000","0","0","0"],["1791425143/10000000000","0","0","0"],["367536997/2000000000","0","0","0"],["462430159/2500000000","0","0","0"],["2109163679/5000000000","0","0","0"],["274271419/2000000000","0","0","0"],["1492911987/10000000000","0","0","0"],["1186731769/5000000000","0","0","0"]],[["-161915507/625000000","0","0","0"],["280273593/10000000000","0","0","0"],["-374020623/2000000000","0","0","0"],["-2253444/9765625","0","0","0"],["-366148421/1250000000","0","0","0"],["-1558933883/5000000000","0","0","0"],["-3459025513/10000000000","0","0","0"],["-1731773007/5000000000","0","0","0"],["-1384060267/5000000000","0","0","0"],["-1357284939/5000000000","0","0","0"],["1284501401/10000000000","0","0","0"],["93940743/500000000","0","0","0"],["-50127323/2500000000","0","0","0"],["-79103673/250000000","0","0","0"],["1412944687/10000000000","0","0","0"],["411990749/2000000000","0","0","0"],["529554501/2000000000","0","0","0"],["1387996641/5000000000","0","0","0"],["274271419/2000000000","0","0","0"],["4434539663/10000000000","0","0","0"],["689740501/2500000000","0","0","0"],["697858989/2000000000","0","0","0"]],[["-1449348059/5000000000","0","0","0"],["56133777/2000000000","0","0","0"],["-384713043/2000000000","0","0","0"],["-103438249/400000000","0","0","0"],["-3626452991/10000000000","0","0","0"],["-708853793/2000000000","0","0","0"],["-2018077063/5000000000","0","0","0"],["-113199717/312500000","0","0","0"],["-3295228771/10000000000","0","0","0"],["-2974976847/10000000000","0","0","0"],["1446940369/10000000000","0","0","0"],["1000993861/5000000000","0","0","0"],["628703/2500000000","0","0","0"],["-3295396981/10000000000","0","0","0"],["84302267/500000000","0","0","0"],["589881623/2500000000","0","0","0"],["24295109/78125000","0","0","0"],["1526131811/5000000000","0","0","0"],["1492911987/10000000000","0","0","0"],["689740501/2500000000","0","0","0"],["101100143/200000000","0","0","0"],["203408487/500000000","0","0","0"]],[["-3835139863/10000000000","0","0","0"],["86965293/5000000000","0","0","0"],["-758584581/2000000000","0","0","0"],["-2581863429/5000000000","0","0","0"],["-4941312629/10000000000","0","0","0"],["-3340493581/10000000000","0","0","0"],["-3583569249/10000000000","0","0","0"],["-3464183951/10000000000","0","0","0"],["-5059623799/10000000000","0","0","0"],["-1286094197/2500000000","0","0","0"],["216451301/1250000000","0","0","0"],["585771403/2000000000","0","0","0"],["-728761807/5000000000","0","0","0"],["-1992412583/5000000000","0","0","0"],["2279322749/10000000000","0","0","0"],["2257735817/5000000000","0","0","0"],["5935706151/10000000000","0","0","0"],["5292876419/10000000000","0","0","0"],["1186731769/5000000000","0","0","0"],["697858989/2000000000","0","0","0"],["203408487/500000000","0","0","0"],["998804411/1000000000","0","0","0"]]]},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9828,9829,9830,9835,9836,9838,9839,11172,11364,11365,11371,11374,11940,12132,12133,12139,12142],"basis":[[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]]],"matrix":[[["4925042263/10000000000","0","0","0"],["1220345449/10000000000","0","0","0"],["1083197931/5000000000","0","0","0"],["-334309329/2000000000","0","0","0"],["1565393817/5000000000","0","0","0"],["-336623973/5000000000","0","0","0"],["296393403/10000000000","0","0","0"],["-428241527/5000000000","0","0","0"],["10183683/400000000","0","0","0"],["-238262553/1250000000","0","0","0"],["-184073139/1000000000","0","0","0"],["-1203372119/10000000000","0","0","0"],["-764035687/5000000000","0","0","0"],["-333412489/5000000000","0","0","0"],["-173681861/2500000000","0","0","0"],["-347363731/5000000000","0","0","0"],["-238961507/10000000000","0","0","0"],["-524301511/5000000000","0","0","0"],["-952495461/5000000000","0","0","0"],["-1409768083/10000000000","0","0","0"],["-774695707/10000000000","0","0","0"],["-895474477/10000000000","0","0","0"],["-616733499/10000000000","0","0","0"],["-308366369/5000000000","0","0","0"],["-2363529873/10000000000","0","0","0"],["-455630873/10000000000","0","0","0"]],[["1220345449/10000000000","0","0","0"],["24186461/100000000","0","0","0"],["584574719/10000000000","0","0","0"],["-74694241/10000000000","0","0","0"],["853195413/10000000000","0","0","0"],["-430541077/10000000000","0","0","0"],["-194410751/2000000000","0","0","0"],["-71525417/1250000000","0","0","0"],["55928581/400000000","0","0","0"],["-1010452651/5000000000","0","0","0"],["-915392029/5000000000","0","0","0"],["-131394663/1000000000","0","0","0"],["-146952973/1000000000","0","0","0"],["-865624057/10000000000","0","0","0"],["-441110049/5000000000","0","0","0"],["-55138771/625000000","0","0","0"],["-265919327/10000000000","0","0","0"],["-199982273/5000000000","0","0","0"],["-79010801/1000000000","0","0","0"],["205129/80000000","0","0","0"],["-771195131/10000000000","0","0","0"],["-334635301/5000000000","0","0","0"],["-308734269/10000000000","0","0","0"],["-38591639/1250000000","0","0","0"],["-307507619/10000000000","0","0","0"],["919825061/10000000000","0","0","0"]],[["1083197931/5000000000","0","0","0"],["584574719/10000000000","0","0","0"],["2492258873/5000000000","0","0","0"],["-785736983/5000000000","0","0","0"],["991659887/2500000000","0","0","0"],["71427801/10000000000","0","0","0"],["1387015443/5000000000","0","0","0"],["554366699/10000000000","0","0","0"],["-252954073/10000000000","0","0","0"],["-863589789/10000000000","0","0","0"],["-117623819/1000000000","0","0","0"],["-329151501/10000000000","0","0","0"],["19093409/10000000000","0","0","0"],["206045949/5000000000","0","0","0"],["397694229/10000000000","0","0","0"],["198847197/5000000000","0","0","0"],["-169634899/5000000000","0","0","0"],["-11699909/80000000","0","0","0"],["-276769613/1000000000","0","0","0"],["-314408671/1250000000","0","0","0"],["-129290537/2500000000","0","0","0"],["-45468913/625000000","0","0","0"],["-1789429827/10000000000","0","0","0"],["-894715009/5000000000","0","0","0"],["-2082853559/5000000000","0","0","0"],["-775370513/5000000000","0","0","0"]],[["-334309329/2000000000","0","0","0"],["-74694241/10000000000","0","0","0"],["-785736983/5000000000","0","0","0"],["1756121961/5000000000","0","0","0"],["-736379893/2500000000","0","0","0"],["-27548541/10000000000","0","0","0"],["-1246605923/10000000000","0","0","0"],["318781051/10000000000","0","0","0"],["245038373/2500000000","0","0","0"],["85412589/10000000000","0","0","0"],["227992949/10000000000","0","0","0"],["-11480193/2500000000","0","0","0"],["-71758747/10000000000","0","0","0"],["-70565753/2500000000","0","0","0"],["-34360421/1250000000","0","0","0"],["-137441771/5000000000","0","0","0"],["-21085763/1250000000","0","0","0"],["457407759/10000000000","0","0","0"],["594603493/5000000000","0","0","0"],["1110885403/10000000000","0","0","0"],["62623737/5000000000","0","0","0"],["-4711861/5000000000","0","0","0"],["343455921/5000000000","0","0","0"],["686911999/10000000000","0","0","0"],["2006816271/10000000000","0","0","0"],["478643347/5000000000","0","0","0"]],[["1565393817/5000000000","0","0","0"],["853195413/10000000000","0","0","0"],["991659887/2500000000","0","0","0"],["-736379893/2500000000","0","0","0"],["10301016591/10000000000","0","0","0"],["3387409/1000000000","0","0","0"],["2975384807/10000000000","0","0","0"],["-396797507/10000000000","0","0","0"],["-2474093/12500000","0","0","0"],["-334134551/2500000000","0","0","0"],["-331311993/2000000000","0","0","0"],["-576845697/10000000000","0","0","0"],["-38913113/1250000000","0","0","0"],["344959813/10000000000","0","0","0"],["60897343/2000000000","0","0","0"],["304487047/10000000000","0","0","0"],["-5343531/1250000000","0","0","0"],["-2136924899/10000000000","0","0","0"],["-2380338621/5000000000","0","0","0"],["-1157423691/5000000000","0","0","0"],["-311230889/5000000000","0","0","0"],["-144091739/5000000000","0","0","0"],["-127957099/625000000","0","0","0"],["-2047314443/10000000000","0","0","0"],["-1276572283/2500000000","0","0","0"],["-1585468621/10000000000","0","0","0"]],[["-336623973/5000000000","0","0","0"],["-430541077/10000000000","0","0","0"],["71427801/10000000000","0","0","0"],["-27548541/10000000000","0","0","0"],["3387409/1000000000","0","0","0"],["3325471507/10000000000","0","0","0"],["2863015141/10000000000","0","0","0"],["1993188419/10000000000","0","0","0"],["121467729/5000000000","0","0","0"],["585264109/10000000000","0","0","0"],["34836013/1250000000","0","0","0"],["686673811/10000000000","0","0","0"],["169886389/2000000000","0","0","0"],["1017130547/10000000000","0","0","0"],["494415857/5000000000","0","0","0"],["123604071/1250000000","0","0","0"],["-287526233/10000000000","0","0","0"],["-195351189/2500000000","0","0","0"],["-209299407/10000000000","0","0","0"],["-84202813/1250000000","0","0","0"],["193667/15625000","0","0","0"],["287050977/10000000000","0","0","0"],["-1303503597/10000000000","0","0","0"],["-651751607/5000000000","0","0","0"],["-269004757/2500000000","0","0","0"],["-577233359/5000000000","0","0","0"]],[["296393403/10000000000","0","0","0"],["-194410751/2000000000","0","0","0"],["1387015443/5000000000","0","0","0"],["-1246605923/10000000000","0","0","0"],["2975384807/10000000000","0","0","0"],["2863015141/10000000000","0","0","0"],["1299914919/1000000000","0","0","0"],["2237084127/5000000000","0","0","0"],["-59252501/10000000000","0","0","0"],["1472778351/10000000000","0","0","0"],["64695237/2500000000","0","0","0"],["892029581/5000000000","0","0","0"],["1343270607/10000000000","0","0","0"],["3193891621/10000000000","0","0","0"],["98283083/312500000","0","0","0"],["3145061417/10000000000","0","0","0"],["-520730543/10000000000","0","0","0"],["-84570981/2000000000","0","0","0"],["-469263643/5000000000","0","0","0"],["-1762413943/5000000000","0","0","0"],["143215939/10000000000","0","0","0"],["425605167/5000000000","0","0","0"],["-1202323241/2500000000","0","0","0"],["-4809295283/10000000000","0","0","0"],["-2711397/4000000","0","0","0"],["-522613799/1250000000","0","0","0"]],[["-428241527/5000000000","0","0","0"],["-71525417/1250000000","0","0","0"],["554366699/10000000000","0","0","0"],["318781051/10000000000","0","0","0"],["-396797507/10000000000","0","0","0"],["1993188419/10000000000","0","0","0"],["2237084127/5000000000","0","0","0"],["10013017543/10000000000","0","0","0"],["2058267253/10000000000","0","0","0"],["857544291/10000000000","0","0","0"],["11153177/5000000000","0","0","0"],["1375040647/10000000000","0","0","0"],["3103604659/10000000000","0","0","0"],["53662653/200000000","0","0","0"],["265845249/1000000000","0","0","0"],["2658453539/10000000000","0","0","0"],["-913953449/10000000000","0","0","0"],["1274776839/10000000000","0","0","0"],["-22499507/5000000000","0","0","0"],["-79719309/1250000000","0","0","0"],["-64646889/10000000000","0","0","0"],["21092469/2500000000","0","0","0"],["-2240852011/5000000000","0","0","0"],["-4481706631/10000000000","0","0","0"],["-490791653/2500000000","0","0","0"],["-1445303333/10000000000","0","0","0"]],[["10183683/400000000","0","0","0"],["55928581/400000000","0","0","0"],["-252954073/10000000000","0","0","0"],["245038373/2500000000","0","0","0"],["-2474093/12500000","0","0","0"],["121467729/5000000000","0","0","0"],["-59252501/10000000000","0","0","0"],["2058267253/10000000000","0","0","0"],["462244033/400000000","0","0","0"],["-2288848239/10000000000","0","0","0"],["-1201458269/5000000000","0","0","0"],["-989708207/10000000000","0","0","0"],["-143055243/2000000000","0","0","0"],["45832641/1250000000","0","0","0"],["336956323/10000000000","0","0","0"],["168478199/5000000000","0","0","0"],["-282259013/2500000000","0","0","0"],["2152606669/10000000000","0","0","0"],["1253028377/10000000000","0","0","0"],["200602481/5000000000","0","0","0"],["-929965541/10000000000","0","0","0"],["-220045321/2000000000","0","0","0"],["-3023735707/10000000000","0","0","0"],["-94491733/312500000","0","0","0"],["58513869/1250000000","0","0","0"],["39122889/312500000","0","0","0"]],[["-238262553/1250000000","0","0","0"],["-1010452651/5000000000","0","0","0"],["-863589789/10000000000","0","0","0"],["85412589/10000000000","0","0","0"],["-334134551/2500000000","0","0","0"],["585264109/10000000000","0","0","0"],["1472778351/10000000000","0","0","0"],["857544291/10000000000","0","0","0"],["-2288848239/10000000000","0","0","0"],["283793449/625000000","0","0","0"],["2948615739/10000000000","0","0","0"],["32719319/156250000","0","0","0"],["603825229/2500000000","0","0","0"],["175141181/1250000000","0","0","0"],["283605633/2000000000","0","0","0"],["1418028889/10000000000","0","0","0"],["465116381/10000000000","0","0","0"],["633791033/10000000000","0","0","0"],["631016411/5000000000","0","0","0"],["-75995667/10000000000","0","0","0"],["308956539/2500000000","0","0","0"],["531234279/5000000000","0","0","0"],["118528999/2500000000","0","0","0"],["474114047/10000000000","0","0","0"],["117071753/2500000000","0","0","0"],["-1478610529/10000000000","0","0","0"]],[["-184073139/1000000000","0","0","0"],["-915392029/5000000000","0","0","0"],["-117623819/1000000000","0","0","0"],["227992949/10000000000","0","0","0"],["-331311993/2000000000","0","0","0"],["34836013/1250000000","0","0","0"],["64695237/2500000000","0","0","0"],["11153177/5000000000","0","0","0"],["-1201458269/5000000000","0","0","0"],["2948615739/10000000000","0","0","0"],["128353729/312500000","0","0","0"],["348890031/2000000000","0","0","0"],["13724181/78125000","0","0","0"],["195179791/2500000000","0","0","0"],["402305643/5000000000","0","0","0"],["402305837/5000000000","0","0","0"],["201310743/5000000000","0","0","0"],["49615907/1250000000","0","0","0"],["1225360929/10000000000","0","0","0"],["43549217/2000000000","0","0","0"],["594598669/5000000000","0","0","0"],["863012297/10000000000","0","0","0"],["1411241699/10000000000","0","0","0"],["705620261/5000000000","0","0","0"],["1122867989/10000000000","0","0","0"],["-944396377/10000000000","0","0","0"]],[["-1203372119/10000000000","0","0","0"],["-131394663/1000000000","0","0","0"],["-329151501/10000000000","0","0","0"],["-11480193/2500000000","0","0","0"],["-576845697/10000000000","0","0","0"],["686673811/10000000000","0","0","0"],["892029581/5000000000","0","0","0"],["1375040647/10000000000","0","0","0"],["-989708207/10000000000","0","0","0"],["32719319/156250000","0","0","0"],["348890031/2000000000","0","0","0"],["2782277477/10000000000","0","0","0"],["511390981/2500000000","0","0","0"],["172886921/1250000000","0","0","0"],["1410187889/10000000000","0","0","0"],["1410187939/10000000000","0","0","0"],["307445227/10000000000","0","0","0"],["783655149/10000000000","0","0","0"],["782048241/10000000000","0","0","0"],["-86709863/5000000000","0","0","0"],["713701383/10000000000","0","0","0"],["392902477/5000000000","0","0","0"],["-345125681/5000000000","0","0","0"],["-690252793/10000000000","0","0","0"],["-25706829/1250000000","0","0","0"],["-1338540229/10000000000","0","0","0"]],[["-764035687/5000000000","0","0","0"],["-146952973/1000000000","0","0","0"],["19093409/10000000000","0","0","0"],["-71758747/10000000000","0","0","0"],["-38913113/1250000000","0","0","0"],["169886389/2000000000","0","0","0"],["1343270607/10000000000","0","0","0"],["3103604659/10000000000","0","0","0"],["-143055243/2000000000","0","0","0"],["603825229/2500000000","0","0","0"],["13724181/78125000","0","0","0"],["511390981/2500000000","0","0","0"],["1854628917/2500000000","0","0","0"],["2470457431/10000000000","0","0","0"],["498999437/2000000000","0","0","0"],["2494997537/10000000000","0","0","0"],["718813311/10000000000","0","0","0"],["615760219/5000000000","0","0","0"],["-135562239/5000000000","0","0","0"],["432370751/10000000000","0","0","0"],["150625639/2000000000","0","0","0"],["36315013/400000000","0","0","0"],["-1324571673/5000000000","0","0","0"],["-1324573933/5000000000","0","0","0"],["196667467/5000000000","0","0","0"],["-42445627/312500000","0","0","0"]],[["-333412489/5000000000","0","0","0"],["-865624057/10000000000","0","0","0"],["206045949/5000000000","0","0","0"],["-70565753/2500000000","0","0","0"],["344959813/10000000000","0","0","0"],["1017130547/10000000000","0","0","0"],["3193891621/10000000000","0","0","0"],["53662653/200000000","0","0","0"],["45832641/1250000000","0","0","0"],["175141181/1250000000","0","0","0"],["195179791/2500000000","0","0","0"],["172886921/1250000000","0","0","0"],["2470457431/10000000000","0","0","0"],["813358103/2500000000","0","0","0"],["511940597/2500000000","0","0","0"],["2047763429/10000000000","0","0","0"],["247573731/10000000000","0","0","0"],["629228539/5000000000","0","0","0"],["399634517/10000000000","0","0","0"],["-439151247/10000000000","0","0","0"],["1360647/50000000","0","0","0"],["187223227/2500000000","0","0","0"],["-109711603/400000000","0","0","0"],["-342848959/1250000000","0","0","0"],["-1366166497/10000000000","0","0","0"],["-1635073507/10000000000","0","0","0"]],[["-173681861/2500000000","0","0","0"],["-441110049/5000000000","0","0","0"],["397694229/10000000000","0","0","0"],["-34360421/1250000000","0","0","0"],["60897343/2000000000","0","0","0"],["494415857/5000000000","0","0","0"],["98283083/312500000","0","0","0"],["265845249/1000000000","0","0","0"],["336956323/10000000000","0","0","0"],["283605633/2000000000","0","0","0"],["402305643/5000000000","0","0","0"],["1410187889/10000000000","0","0","0"],["498999437/2000000000","0","0","0"],["511940597/2500000000","0","0","0"],["642407613/2000000000","0","0","0"],["2058933949/10000000000","0","0","0"],["54696829/2000000000","0","0","0"],["1352266487/10000000000","0","0","0"],["113599961/2500000000","0","0","0"],["-102193701/2500000000","0","0","0"],["11753779/400000000","0","0","0"],["776604147/10000000000","0","0","0"],["-2737926081/10000000000","0","0","0"],["-27379283/100000000","0","0","0"],["-1315393631/10000000000","0","0","0"],["-793092779/5000000000","0","0","0"]],[["-347363731/5000000000","0","0","0"],["-55138771/625000000","0","0","0"],["198847197/5000000000","0","0","0"],["-137441771/5000000000","0","0","0"],["304487047/10000000000","0","0","0"],["123604071/1250000000","0","0","0"],["3145061417/10000000000","0","0","0"],["2658453539/10000000000","0","0","0"],["168478199/5000000000","0","0","0"],["1418028889/10000000000","0","0","0"],["402305837/5000000000","0","0","0"],["1410187939/10000000000","0","0","0"],["2494997537/10000000000","0","0","0"],["2047763429/10000000000","0","0","0"],["2058933949/10000000000","0","0","0"],["401504897/1250000000","0","0","0"],["68370981/2500000000","0","0","0"],["84516629/625000000","0","0","0"],["113600003/2500000000","0","0","0"],["-408775523/10000000000","0","0","0"],["293844429/10000000000","0","0","0"],["776604173/10000000000","0","0","0"],["-136896341/500000000","0","0","0"],["-2737929039/10000000000","0","0","0"],["-657697453/5000000000","0","0","0"],["-1586186847/10000000000","0","0","0"]],[["-238961507/10000000000","0","0","0"],["-265919327/10000000000","0","0","0"],["-169634899/5000000000","0","0","0"],["-21085763/1250000000","0","0","0"],["-5343531/1250000000","0","0","0"],["-287526233/10000000000","0","0","0"],["-520730543/10000000000","0","0","0"],["-913953449/10000000000","0","0","0"],["-282259013/2500000000","0","0","0"],["465116381/10000000000","0","0","0"],["201310743/5000000000","0","0","0"],["307445227/10000000000","0","0","0"],["718813311/10000000000","0","0","0"],["247573731/10000000000","0","0","0"],["54696829/2000000000","0","0","0"],["68370981/2500000000","0","0","0"],["2765543837/10000000000","0","0","0"],["105797689/2000000000","0","0","0"],["65173747/1250000000","0","0","0"],["14953441/312500000","0","0","0"],["88062289/10000000000","0","0","0"],["94255421/10000000000","0","0","0"],["-57665041/5000000000","0","0","0"],["-115331071/10000000000","0","0","0"],["232366851/5000000000","0","0","0"],["-9468759/10000000000","0","0","0"]],[["-524301511/5000000000","0","0","0"],["-199982273/5000000000","0","0","0"],["-11699909/80000000","0","0","0"],["457407759/10000000000","0","0","0"],["-2136924899/10000000000","0","0","0"],["-195351189/2500000000","0","0","0"],["-84570981/2000000000","0","0","0"],["1274776839/10000000000","0","0","0"],["2152606669/10000000000","0","0","0"],["633791033/10000000000","0","0","0"],["49615907/1250000000","0","0","0"],["783655149/10000000000","0","0","0"],["615760219/5000000000","0","0","0"],["629228539/5000000000","0","0","0"],["1352266487/10000000000","0","0","0"],["84516629/625000000","0","0","0"],["105797689/2000000000","0","0","0"],["391247451/500000000","0","0","0"],["62004033/250000000","0","0","0"],["1344836607/10000000000","0","0","0"],["18699103/5000000000","0","0","0"],["1129428169/10000000000","0","0","0"],["-419571281/2000000000","0","0","0"],["-2097861779/10000000000","0","0","0"],["606119719/10000000000","0","0","0"],["-18862031/5000000000","0","0","0"]],[["-952495461/5000000000","0","0","0"],["-79010801/1000000000","0","0","0"],["-276769613/1000000000","0","0","0"],["594603493/5000000000","0","0","0"],["-2380338621/5000000000","0","0","0"],["-209299407/10000000000","0","0","0"],["-469263643/5000000000","0","0","0"],["-22499507/5000000000","0","0","0"],["1253028377/10000000000","0","0","0"],["631016411/5000000000","0","0","0"],["1225360929/10000000000","0","0","0"],["782048241/10000000000","0","0","0"],["-135562239/5000000000","0","0","0"],["399634517/10000000000","0","0","0"],["113599961/2500000000","0","0","0"],["113600003/2500000000","0","0","0"],["65173747/1250000000","0","0","0"],["62004033/250000000","0","0","0"],["895898251/1250000000","0","0","0"],["340001341/2500000000","0","0","0"],["415632833/10000000000","0","0","0"],["2598767/62500000","0","0","0"],["38989131/1000000000","0","0","0"],["19494519/500000000","0","0","0"],["358236911/1250000000","0","0","0"],["558720067/10000000000","0","0","0"]],[["-1409768083/10000000000","0","0","0"],["205129/80000000","0","0","0"],["-314408671/1250000000","0","0","0"],["1110885403/10000000000","0","0","0"],["-1157423691/5000000000","0","0","0"],["-84202813/1250000000","0","0","0"],["-1762413943/5000000000","0","0","0"],["-79719309/1250000000","0","0","0"],["200602481/5000000000","0","0","0"],["-75995667/10000000000","0","0","0"],["43549217/2000000000","0","0","0"],["-86709863/5000000000","0","0","0"],["432370751/10000000000","0","0","0"],["-439151247/10000000000","0","0","0"],["-102193701/2500000000","0","0","0"],["-408775523/10000000000","0","0","0"],["14953441/312500000","0","0","0"],["1344836607/10000000000","0","0","0"],["340001341/2500000000","0","0","0"],["6657431241/10000000000","0","0","0"],["-175388213/10000000000","0","0","0"],["357577467/10000000000","0","0","0"],["793220243/10000000000","0","0","0"],["79321971/1000000000","0","0","0"],["1659345331/5000000000","0","0","0"],["1995440789/10000000000","0","0","0"]],[["-774695707/10000000000","0","0","0"],["-771195131/10000000000","0","0","0"],["-129290537/2500000000","0","0","0"],["62623737/5000000000","0","0","0"],["-311230889/5000000000","0","0","0"],["193667/15625000","0","0","0"],["143215939/10000000000","0","0","0"],["-64646889/10000000000","0","0","0"],["-929965541/10000000000","0","0","0"],["308956539/2500000000","0","0","0"],["594598669/5000000000","0","0","0"],["713701383/10000000000","0","0","0"],["150625639/2000000000","0","0","0"],["1360647/50000000","0","0","0"],["11753779/400000000","0","0","0"],["293844429/10000000000","0","0","0"],["88062289/10000000000","0","0","0"],["18699103/5000000000","0","0","0"],["415632833/10000000000","0","0","0"],["-175388213/10000000000","0","0","0"],["2387357483/10000000000","0","0","0"],["281060417/10000000000","0","0","0"],["4291771/62500000","0","0","0"],["27467307/400000000","0","0","0"],["352957441/10000000000","0","0","0"],["-628345921/10000000000","0","0","0"]],[["-895474477/10000000000","0","0","0"],["-334635301/5000000000","0","0","0"],["-45468913/625000000","0","0","0"],["-4711861/5000000000","0","0","0"],["-144091739/5000000000","0","0","0"],["287050977/10000000000","0","0","0"],["425605167/5000000000","0","0","0"],["21092469/2500000000","0","0","0"],["-220045321/2000000000","0","0","0"],["531234279/5000000000","0","0","0"],["863012297/10000000000","0","0","0"],["392902477/5000000000","0","0","0"],["36315013/400000000","0","0","0"],["187223227/2500000000","0","0","0"],["776604147/10000000000","0","0","0"],["776604173/10000000000","0","0","0"],["94255421/10000000000","0","0","0"],["1129428169/10000000000","0","0","0"],["2598767/62500000","0","0","0"],["357577467/10000000000","0","0","0"],["281060417/10000000000","0","0","0"],["761227537/2000000000","0","0","0"],["-14713947/312500000","0","0","0"],["-235424017/5000000000","0","0","0"],["94372979/5000000000","0","0","0"],["-641156159/10000000000","0","0","0"]],[["-616733499/10000000000","0","0","0"],["-308734269/10000000000","0","0","0"],["-1789429827/10000000000","0","0","0"],["343455921/5000000000","0","0","0"],["-127957099/625000000","0","0","0"],["-1303503597/10000000000","0","0","0"],["-1202323241/2500000000","0","0","0"],["-2240852011/5000000000","0","0","0"],["-3023735707/10000000000","0","0","0"],["118528999/2500000000","0","0","0"],["1411241699/10000000000","0","0","0"],["-345125681/5000000000","0","0","0"],["-1324571673/5000000000","0","0","0"],["-109711603/400000000","0","0","0"],["-2737926081/10000000000","0","0","0"],["-136896341/500000000","0","0","0"],["-57665041/5000000000","0","0","0"],["-419571281/2000000000","0","0","0"],["38989131/1000000000","0","0","0"],["793220243/10000000000","0","0","0"],["4291771/62500000","0","0","0"],["-14713947/312500000","0","0","0"],["7268243651/10000000000","0","0","0"],["3057570793/5000000000","0","0","0"],["1601853429/5000000000","0","0","0"],["213533393/1250000000","0","0","0"]],[["-308366369/5000000000","0","0","0"],["-38591639/1250000000","0","0","0"],["-894715009/5000000000","0","0","0"],["686911999/10000000000","0","0","0"],["-2047314443/10000000000","0","0","0"],["-651751607/5000000000","0","0","0"],["-4809295283/10000000000","0","0","0"],["-4481706631/10000000000","0","0","0"],["-94491733/312500000","0","0","0"],["474114047/10000000000","0","0","0"],["705620261/5000000000","0","0","0"],["-690252793/10000000000","0","0","0"],["-1324573933/5000000000","0","0","0"],["-342848959/1250000000","0","0","0"],["-27379283/100000000","0","0","0"],["-2737929039/10000000000","0","0","0"],["-115331071/10000000000","0","0","0"],["-2097861779/10000000000","0","0","0"],["19494519/500000000","0","0","0"],["79321971/1000000000","0","0","0"],["27467307/400000000","0","0","0"],["-235424017/5000000000","0","0","0"],["3057570793/5000000000","0","0","0"],["227132777/312500000","0","0","0"],["3203706823/10000000000","0","0","0"],["213533517/1250000000","0","0","0"]],[["-2363529873/10000000000","0","0","0"],["-307507619/10000000000","0","0","0"],["-2082853559/5000000000","0","0","0"],["2006816271/10000000000","0","0","0"],["-1276572283/2500000000","0","0","0"],["-269004757/2500000000","0","0","0"],["-2711397/4000000","0","0","0"],["-490791653/2500000000","0","0","0"],["58513869/1250000000","0","0","0"],["117071753/2500000000","0","0","0"],["1122867989/10000000000","0","0","0"],["-25706829/1250000000","0","0","0"],["196667467/5000000000","0","0","0"],["-1366166497/10000000000","0","0","0"],["-1315393631/10000000000","0","0","0"],["-657697453/5000000000","0","0","0"],["232366851/5000000000","0","0","0"],["606119719/10000000000","0","0","0"],["358236911/1250000000","0","0","0"],["1659345331/5000000000","0","0","0"],["352957441/10000000000","0","0","0"],["94372979/5000000000","0","0","0"],["1601853429/5000000000","0","0","0"],["3203706823/10000000000","0","0","0"],["11161919673/10000000000","0","0","0"],["2193503301/10000000000","0","0","0"]],[["-455630873/10000000000","0","0","0"],["919825061/10000000000","0","0","0"],["-775370513/5000000000","0","0","0"],["478643347/5000000000","0","0","0"],["-1585468621/10000000000","0","0","0"],["-577233359/5000000000","0","0","0"],["-522613799/1250000000","0","0","0"],["-1445303333/10000000000","0","0","0"],["39122889/312500000","0","0","0"],["-1478610529/10000000000","0","0","0"],["-944396377/10000000000","0","0","0"],["-1338540229/10000000000","0","0","0"],["-42445627/312500000","0","0","0"],["-1635073507/10000000000","0","0","0"],["-793092779/5000000000","0","0","0"],["-1586186847/10000000000","0","0","0"],["-9468759/10000000000","0","0","0"],["-18862031/5000000000","0","0","0"],["558720067/10000000000","0","0","0"],["1995440789/10000000000","0","0","0"],["-628345921/10000000000","0","0","0"],["-641156159/10000000000","0","0","0"],["213533393/1250000000","0","0","0"],["213533517/1250000000","0","0","0"],["2193503301/10000000000","0","0","0"],["1198339747/1250000000","0","0","0"]]]},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,9834,10754,10778,11162,11174,11366,11370,11372,11375,11470,11471,12138,12234,12235,12238],"basis":[[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["5/3","1","1/2","-1/2"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["5/3","1","1/2","-1/2"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["5/3","1","1/2","-1/2"]]],"matrix":[[["2676282717/5000000000","0","0","0"],["210961541/2000000000","0","0","0"],["-1995227313/10000000000","0","0","0"],["-1038744243/10000000000","0","0","0"],["2198824203/10000000000","0","0","0"],["831658767/10000000000","0","0","0"],["117717309/2000000000","0","0","0"],["-1885463813/10000000000","0","0","0"],["-41782629/2000000000","0","0","0"],["-781218783/5000000000","0","0","0"],["-1056529273/5000000000","0","0","0"],["-1789745229/10000000000","0","0","0"],["-1052862583/5000000000","0","0","0"],["-528075309/2000000000","0","0","0"],["3431625429/10000000000","0","0","0"]],[["210961541/2000000000","0","0","0"],["2142901949/5000000000","0","0","0"],["-968317727/5000000000","0","0","0"],["-120603169/2000000000","0","0","0"],["1169936577/10000000000","0","0","0"],["206232411/2500000000","0","0","0"],["129231993/2500000000","0","0","0"],["-268127151/2500000000","0","0","0"],["103535059/2000000000","0","0","0"],["-838364123/10000000000","0","0","0"],["-1285241273/10000000000","0","0","0"],["-78165747/1000000000","0","0","0"],["-1771538273/10000000000","0","0","0"],["-832276189/5000000000","0","0","0"],["30933701/156250000","0","0","0"]],[["-1995227313/10000000000","0","0","0"],["-968317727/5000000000","0","0","0"],["2802301023/5000000000","0","0","0"],["1027619/10000000","0","0","0"],["-40216361/1000000000","0","0","0"],["1326356513/10000000000","0","0","0"],["165135409/1250000000","0","0","0"],["904412937/5000000000","0","0","0"],["-625121/156250000","0","0","0"],["441077761/2500000000","0","0","0"],["42480663/400000000","0","0","0"],["-16942837/500000000","0","0","0"],["-24579477/2000000000","0","0","0"],["139719/400000000","0","0","0"],["-298646941/1000000000","0","0","0"]],[["-1038744243/10000000000","0","0","0"],["-120603169/2000000000","0","0","0"],["1027619/10000000","0","0","0"],["1808309093/10000000000","0","0","0"],["-770304071/10000000000","0","0","0"],["22314673/625000000","0","0","0"],["20322307/500000000","0","0","0"],["247583517/2500000000","0","0","0"],["48945171/1250000000","0","0","0"],["485004359/5000000000","0","0","0"],["858782189/10000000000","0","0","0"],["171626259/10000000000","0","0","0"],["303508181/10000000000","0","0","0"],["22388379/400000000","0","0","0"],["-1738829383/10000000000","0","0","0"]],[["2198824203/10000000000","0","0","0"],["1169936577/10000000000","0","0","0"],["-40216361/1000000000","0","0","0"],["-770304071/10000000000","0","0","0"],["6902451767/10000000000","0","0","0"],["2884437881/10000000000","0","0","0"],["700496277/5000000000","0","0","0"],["-1507214749/10000000000","0","0","0"],["-494334157/5000000000","0","0","0"],["-199840239/2500000000","0","0","0"],["-2332041671/10000000000","0","0","0"],["-1055872909/5000000000","0","0","0"],["-122732113/312500000","0","0","0"],["-2345040977/5000000000","0","0","0"],["184635991/625000000","0","0","0"]],[["831658767/10000000000","0","0","0"],["206232411/2500000000","0","0","0"],["1326356513/10000000000","0","0","0"],["22314673/625000000","0","0","0"],["2884437881/10000000000","0","0","0"],["2232052107/2500000000","0","0","0"],["4393246187/10000000000","0","0","0"],["378179849/10000000000","0","0","0"],["2786545351/10000000000","0","0","0"],["403949163/2500000000","0","0","0"],["-1344932207/10000000000","0","0","0"],["-1945382413/5000000000","0","0","0"],["-63407441/100000000","0","0","0"],["-5586490677/10000000000","0","0","0"],["-74542163/10000000000","0","0","0"]],[["117717309/2000000000","0","0","0"],["129231993/2500000000","0","0","0"],["165135409/1250000000","0","0","0"],["20322307/500000000","0","0","0"],["700496277/5000000000","0","0","0"],["4393246187/10000000000","0","0","0"],["1738704319/2500000000","0","0","0"],["251344187/5000000000","0","0","0"],["1343806433/5000000000","0","0","0"],["26978909/250000000","0","0","0"],["-514946271/5000000000","0","0","0"],["-4070019501/10000000000","0","0","0"],["-2259593541/5000000000","0","0","0"],["-43654991/100000000","0","0","0"],["-106970799/2500000000","0","0","0"]],[["-1885463813/10000000000","0","0","0"],["-268127151/2500000000","0","0","0"],["904412937/5000000000","0","0","0"],["247583517/2500000000","0","0","0"],["-1507214749/10000000000","0","0","0"],["378179849/10000000000","0","0","0"],["251344187/5000000000","0","0","0"],["40868813/125000000","0","0","0"],["620147883/10000000000","0","0","0"],["1522279963/10000000000","0","0","0"],["1487547489/10000000000","0","0","0"],["55530961/1250000000","0","0","0"],["46351539/625000000","0","0","0"],["77500267/625000000","0","0","0"],["-3069307643/10000000000","0","0","0"]],[["-41782629/2000000000","0","0","0"],["103535059/2000000000","0","0","0"],["-625121/156250000","0","0","0"],["48945171/1250000000","0","0","0"],["-494334157/5000000000","0","0","0"],["2786545351/10000000000","0","0","0"],["1343806433/5000000000","0","0","0"],["620147883/10000000000","0","0","0"],["167920131/200000000","0","0","0"],["181250509/2500000000","0","0","0"],["-106128711/2500000000","0","0","0"],["-1149873461/2500000000","0","0","0"],["-1222676041/5000000000","0","0","0"],["-1606815847/10000000000","0","0","0"],["-441265979/5000000000","0","0","0"]],[["-781218783/5000000000","0","0","0"],["-838364123/10000000000","0","0","0"],["441077761/2500000000","0","0","0"],["485004359/5000000000","0","0","0"],["-199840239/2500000000","0","0","0"],["403949163/2500000000","0","0","0"],["26978909/250000000","0","0","0"],["1522279963/10000000000","0","0","0"],["181250509/2500000000","0","0","0"],["6777699887/10000000000","0","0","0"],["180844417/5000000000","0","0","0"],["-660710019/10000000000","0","0","0"],["-547435127/10000000000","0","0","0"],["5720901/2000000000","0","0","0"],["-2787566947/10000000000","0","0","0"]],[["-1056529273/5000000000","0","0","0"],["-1285241273/10000000000","0","0","0"],["42480663/400000000","0","0","0"],["858782189/10000000000","0","0","0"],["-2332041671/10000000000","0","0","0"],["-1344932207/10000000000","0","0","0"],["-514946271/5000000000","0","0","0"],["1487547489/10000000000","0","0","0"],["-106128711/2500000000","0","0","0"],["180844417/5000000000","0","0","0"],["1786810153/2500000000","0","0","0"],["724271387/5000000000","0","0","0"],["2459163049/10000000000","0","0","0"],["2638119793/10000000000","0","0","0"],["-729785249/2500000000","0","0","0"]],[["-1789745229/10000000000","0","0","0"],["-78165747/1000000000","0","0","0"],["-16942837/500000000","0","0","0"],["171626259/10000000000","0","0","0"],["-1055872909/5000000000","0","0","0"],["-1945382413/5000000000","0","0","0"],["-4070019501/10000000000","0","0","0"],["55530961/1250000000","0","0","0"],["-1149873461/2500000000","0","0","0"],["-660710019/10000000000","0","0","0"],["724271387/5000000000","0","0","0"],["11234552739/10000000000","0","0","0"],["2161771741/5000000000","0","0","0"],["1002699/2500000","0","0","0"],["-131927599/1000000000","0","0","0"]],[["-1052862583/5000000000","0","0","0"],["-1771538273/10000000000","0","0","0"],["-24579477/2000000000","0","0","0"],["303508181/10000000000","0","0","0"],["-122732113/312500000","0","0","0"],["-63407441/100000000","0","0","0"],["-2259593541/5000000000","0","0","0"],["46351539/625000000","0","0","0"],["-1222676041/5000000000","0","0","0"],["-547435127/10000000000","0","0","0"],["2459163049/10000000000","0","0","0"],["2161771741/5000000000","0","0","0"],["4391757187/5000000000","0","0","0"],["2906185441/5000000000","0","0","0"],["-981088819/5000000000","0","0","0"]],[["-528075309/2000000000","0","0","0"],["-832276189/5000000000","0","0","0"],["139719/400000000","0","0","0"],["22388379/400000000","0","0","0"],["-2345040977/5000000000","0","0","0"],["-5586490677/10000000000","0","0","0"],["-43654991/100000000","0","0","0"],["77500267/625000000","0","0","0"],["-1606815847/10000000000","0","0","0"],["5720901/2000000000","0","0","0"],["2638119793/10000000000","0","0","0"],["1002699/2500000","0","0","0"],["2906185441/5000000000","0","0","0"],["444026099/500000000","0","0","0"],["-1356404677/5000000000","0","0","0"]],[["3431625429/10000000000","0","0","0"],["30933701/156250000","0","0","0"],["-298646941/1000000000","0","0","0"],["-1738829383/10000000000","0","0","0"],["184635991/625000000","0","0","0"],["-74542163/10000000000","0","0","0"],["-106970799/2500000000","0","0","0"],["-3069307643/10000000000","0","0","0"],["-441265979/5000000000","0","0","0"],["-2787566947/10000000000","0","0","0"],["-729785249/2500000000","0","0","0"],["-131927599/1000000000","0","0","0"],["-981088819/5000000000","0","0","0"],["-1356404677/5000000000","0","0","0"],["3296248101/5000000000","0","0","0"]]]},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11373,11469,11522,11546,11930,11942,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"basis":[[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","-1","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"],["0","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]],[["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["0","0","0","0"],["1","0","0","0"]]],"matrix":[[["255331451/400000000","0","0","0"],["640711083/5000000000","0","0","0"],["208100319/5000000000","0","0","0"],["-1363481347/10000000000","0","0","0"],["-348425789/2500000000","0","0","0"],["-530586637/1000000000","0","0","0"],["61491379/625000000","0","0","0"],["-386648187/10000000000","0","0","0"],["25361619/625000000","0","0","0"],["-1033728951/5000000000","0","0","0"],["-23358403/200000000","0","0","0"],["-226411337/1000000000","0","0","0"],["-384686527/2000000000","0","0","0"],["-543208901/5000000000","0","0","0"],["-1048697119/2500000000","0","0","0"],["-2740974313/10000000000","0","0","0"]],[["640711083/5000000000","0","0","0"],["2486570543/10000000000","0","0","0"],["1027002663/10000000000","0","0","0"],["-879963279/10000000000","0","0","0"],["6745841/1000000000","0","0","0"],["-3590963013/10000000000","0","0","0"],["531992209/5000000000","0","0","0"],["-34484043/10000000000","0","0","0"],["-26269993/10000000000","0","0","0"],["-1334295047/10000000000","0","0","0"],["-1109922093/10000000000","0","0","0"],["-348912349/5000000000","0","0","0"],["-1647837049/10000000000","0","0","0"],["-527951061/5000000000","0","0","0"],["-2890939903/10000000000","0","0","0"],["-35379371/200000000","0","0","0"]],[["208100319/5000000000","0","0","0"],["1027002663/10000000000","0","0","0"],["461837091/625000000","0","0","0"],["-624133229/5000000000","0","0","0"],["-616743857/5000000000","0","0","0"],["-487664017/1000000000","0","0","0"],["1882582369/10000000000","0","0","0"],["-77346603/5000000000","0","0","0"],["-16249629/625000000","0","0","0"],["-1892756827/10000000000","0","0","0"],["-254198139/1250000000","0","0","0"],["-183483417/2000000000","0","0","0"],["-1656732161/5000000000","0","0","0"],["-1346455541/10000000000","0","0","0"],["-978168867/2500000000","0","0","0"],["-2509360647/10000000000","0","0","0"]],[["-1363481347/10000000000","0","0","0"],["-879963279/10000000000","0","0","0"],["-624133229/5000000000","0","0","0"],["515603753/2500000000","0","0","0"],["8981123/2500000000","0","0","0"],["847251321/2500000000","0","0","0"],["-1120103763/10000000000","0","0","0"],["226736379/10000000000","0","0","0"],["67755559/10000000000","0","0","0"],["137879437/1000000000","0","0","0"],["1162416709/10000000000","0","0","0"],["27954127/400000000","0","0","0"],["153277137/1000000000","0","0","0"],["96466089/1250000000","0","0","0"],["723821789/2500000000","0","0","0"],["3651698881/3000000000","-6","6","-3/2"]],[["-348425789/2500000000","0","0","0"],["6745841/1000000000","0","0","0"],["-616743857/5000000000","0","0","0"],["8981123/2500000000","0","0","0"],["14076453/9765625","0","0","0"],["35474199/2000000000","0","0","0"],["1828395081/10000000000","0","0","0"],["140259597/2000000000","0","0","0"],["-2041774109/10000000000","0","0","0"],["54473347/10000000000","0","0","0"],["-1946107577/10000000000","0","0","0"],["1084119941/10000000000","0","0","0"],["-3024026321/10000000000","0","0","0"],["-507763699/5000000000","0","0","0"],["-2279580627/10000000000","0","0","0"],["36109797/5000000000","0","0","0"]],[["-530586637/1000000000","0","0","0"],["-3590963013/10000000000","0","0","0"],["-487664017/1000000000","0","0","0"],["847251321/2500000000","0","0","0"],["35474199/2000000000","0","0","0"],["16576826623/10000000000","0","0","0"],["-875107961/2000000000","0","0","0"],["-378301439/10000000000","0","0","0"],["-23219781/1250000000","0","0","0"],["513877769/1000000000","0","0","0"],["170646251/400000000","0","0","0"],["51554949/156250000","0","0","0"],["3445576321/5000000000","0","0","0"],["2134567497/5000000000","0","0","0"],["1404116771/1250000000","0","0","0"],["-1353743459/5000000000","-4848749367/625000000","47913756963/10000000000","-776250633/1250000000"]],[["61491379/625000000","0","0","0"],["531992209/5000000000","0","0","0"],["1882582369/10000000000","0","0","0"],["-1120103763/10000000000","0","0","0"],["1828395081/10000000000","0","0","0"],["-875107961/2000000000","0","0","0"],["7715580701/10000000000","0","0","0"],["54926927/2000000000","0","0","0"],["-2418935643/10000000000","0","0","0"],["-1698423559/10000000000","0","0","0"],["-3741319103/10000000000","0","0","0"],["106140889/10000000000","0","0","0"],["-119699689/312500000","0","0","0"],["-2166432317/10000000000","0","0","0"],["-2194282577/5000000000","0","0","0"],["-1125859781/5000000000","0","0","0"]],[["-386648187/10000000000","0","0","0"],["-34484043/10000000000","0","0","0"],["-77346603/5000000000","0","0","0"],["226736379/10000000000","0","0","0"],["140259597/2000000000","0","0","0"],["-378301439/10000000000","0","0","0"],["54926927/2000000000","0","0","0"],["362379063/1250000000","0","0","0"],["-121797591/5000000000","0","0","0"],["171901059/5000000000","0","0","0"],["-90432971/5000000000","0","0","0"],["1256327/156250000","0","0","0"],["-489962911/10000000000","0","0","0"],["-1747129363/10000000000","0","0","0"],["57757163/2500000000","0","0","0"],["455802687/10000000000","0","0","0"]],[["25361619/625000000","0","0","0"],["-26269993/10000000000","0","0","0"],["-16249629/625000000","0","0","0"],["67755559/10000000000","0","0","0"],["-2041774109/10000000000","0","0","0"],["-23219781/1250000000","0","0","0"],["-2418935643/10000000000","0","0","0"],["-121797591/5000000000","0","0","0"],["5443461599/10000000000","0","0","0"],["6421169/625000000","0","0","0"],["160986801/2000000000","0","0","0"],["-52021579/400000000","0","0","0"],["753371049/10000000000","0","0","0"],["463552631/10000000000","0","0","0"],["199143839/5000000000","0","0","0"],["27241587/2000000000","0","0","0"]],[["-1033728951/5000000000","0","0","0"],["-1334295047/10000000000","0","0","0"],["-1892756827/10000000000","0","0","0"],["137879437/1000000000","0","0","0"],["54473347/10000000000","0","0","0"],["513877769/1000000000","0","0","0"],["-1698423559/10000000000","0","0","0"],["171901059/5000000000","0","0","0"],["6421169/625000000","0","0","0"],["162189067/500000000","0","0","0"],["1762582679/10000000000","0","0","0"],["1059677669/10000000000","0","0","0"],["2324155273/10000000000","0","0","0"],["1170179327/10000000000","0","0","0"],["878029633/2000000000","0","0","0"],["39348365899/30000000000","-6","6","-3/2"]],[["-23358403/200000000","0","0","0"],["-1109922093/10000000000","0","0","0"],["-254198139/1250000000","0","0","0"],["1162416709/10000000000","0","0","0"],["-1946107577/10000000000","0","0","0"],["170646251/400000000","0","0","0"],["-3741319103/10000000000","0","0","0"],["-90432971/5000000000","0","0","0"],["160986801/2000000000","0","0","0"],["1762582679/10000000000","0","0","0"],["1558007889/2000000000","0","0","0"],["-49096957/1250000000","0","0","0"],["72574127/500000000","0","0","0"],["453960439/2500000000","0","0","0"],["243618437/625000000","0","0","0"],["146048733/625000000","0","0","0"]],[["-226411337/1000000000","0","0","0"],["-348912349/5000000000","0","0","0"],["-183483417/2000000000","0","0","0"],["27954127/400000000","0","0","0"],["1084119941/10000000000","0","0","0"],["51554949/156250000","0","0","0"],["106140889/10000000000","0","0","0"],["1256327/156250000","0","0","0"],["-52021579/400000000","0","0","0"],["1059677669/10000000000","0","0","0"],["-49096957/1250000000","0","0","0"],["10422909989/10000000000","0","0","0"],["-955302233/5000000000","0","0","0"],["372935491/5000000000","0","0","0"],["216727761/1000000000","0","0","0"],["56195567/400000000","0","0","0"]],[["-384686527/2000000000","0","0","0"],["-1647837049/10000000000","0","0","0"],["-1656732161/5000000000","0","0","0"],["153277137/1000000000","0","0","0"],["-3024026321/10000000000","0","0","0"],["3445576321/5000000000","0","0","0"],["-119699689/312500000","0","0","0"],["-489962911/10000000000","0","0","0"],["753371049/10000000000","0","0","0"],["2324155273/10000000000","0","0","0"],["72574127/500000000","0","0","0"],["-955302233/5000000000","0","0","0"],["9066673329/5000000000","0","0","0"],["2734692281/10000000000","0","0","0"],["1173685661/2000000000","0","0","0"],["3081295857/10000000000","0","0","0"]],[["-543208901/5000000000","0","0","0"],["-527951061/5000000000","0","0","0"],["-1346455541/10000000000","0","0","0"],["96466089/1250000000","0","0","0"],["-507763699/5000000000","0","0","0"],["2134567497/5000000000","0","0","0"],["-2166432317/10000000000","0","0","0"],["-1747129363/10000000000","0","0","0"],["463552631/10000000000","0","0","0"],["1170179327/10000000000","0","0","0"],["453960439/2500000000","0","0","0"],["372935491/5000000000","0","0","0"],["2734692281/10000000000","0","0","0"],["5279707931/10000000000","0","0","0"],["803768831/2500000000","0","0","0"],["1551388387/10000000000","0","0","0"]],[["-1048697119/2500000000","0","0","0"],["-2890939903/10000000000","0","0","0"],["-978168867/2500000000","0","0","0"],["723821789/2500000000","0","0","0"],["-2279580627/10000000000","0","0","0"],["1404116771/1250000000","0","0","0"],["-2194282577/5000000000","0","0","0"],["57757163/2500000000","0","0","0"],["199143839/5000000000","0","0","0"],["878029633/2000000000","0","0","0"],["243618437/625000000","0","0","0"],["216727761/1000000000","0","0","0"],["1173685661/2000000000","0","0","0"],["803768831/2500000000","0","0","0"],["6539143393/5000000000","0","0","0"],["3646256541/10000000000","-6723749367/1250000000","77913756963/20000000000","-1713750633/2500000000"]],[["-2740974313/10000000000","0","0","0"],["-35379371/200000000","0","0","0"],["-2509360647/10000000000","0","0","0"],["3651698881/3000000000","-6","6","-3/2"],["36109797/5000000000","0","0","0"],["-1353743459/5000000000","-4848749367/625000000","47913756963/10000000000","-776250633/1250000000"],["-1125859781/5000000000","0","0","0"],["455802687/10000000000","0","0","0"],["27241587/2000000000","0","0","0"],["39348365899/30000000000","-6","6","-3/2"],["146048733/625000000","0","0","0"],["56195567/400000000","0","0","0"],["3081295857/10000000000","0","0","0"],["1551388387/10000000000","0","0","0"],["3646256541/10000000000","-6723749367/1250000000","77913756963/20000000000","-1713750633/2500000000"],["1","-3","3","-3/4"]]]}]}


==> anc/proofs/s3/0.482781746__2_gamma/endpoint_n4_verification.json <==
{
  "patterns": 493,
  "exclusions": 2535,
  "original_dimensions": [
    5,
    27,
    23,
    27,
    19,
    21
  ],
  "reduced_dimensions": [
    2,
    14,
    22,
    26,
    15,
    16
  ],
  "endpoint_polynomial": [
    -3,
    -1,
    1
  ],
  "endpoint_decimal": 2.302775637731995,
  "bound": [
    "1",
    "-3",
    "3",
    "-3/4"
  ],
  "bound_decimal": 0.4827817466286666,
  "tight_patterns": 62,
  "interval": "2<c<=(1+sqrt(13))/2",
  "near_optimality_constraints_used": false,
  "exact_plateau_proved": true,
  "all_exact_checks_passed": true
}


==> anc/proofs/s3/0.482781746__2_gamma/verify_endpoint.py <==
"""Standard-library exact verification of the first S3 plateau certificate."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import argparse
from collections import Counter
from fractions import Fraction as Q
from itertools import combinations
import json
from math import comb

from endpoint_cover import C, HERE, verify_cover
from endpoint_field import Value, B, Z, positive_definite
from verify import forms

VALUE_POLYNOMIAL = [4, -4, -3, -6, 3]
VALUE_ROOT_INTERVAL = (2, 3)
ENDPOINT_POLYNOMIAL = [-3, -1, 1]
INTERVAL = "2<c<=(1+sqrt(13))/2"


def check_lower_value():
    assert 0 < Z < 1 and 4 * Z ** 4 - 4 * Z ** 3 - 3 * Z ** 2 - 6 * Z + 3 == 0
    assert B == ((1 - Z) - (1 - Z) ** 4) / (1 - Z ** 4)


def verify(cover, certificate):
    n, cuts = verify_cover(cover)
    assert certificate["n"] == n and certificate["c"] == C.json()
    assert certificate["cuts"] == cover["cuts"]
    assert certificate["value_polynomial"] == VALUE_POLYNOMIAL
    assert certificate["value_root_interval"] == list(VALUE_ROOT_INTERVAL)
    # This root supplies the optimal single-positive-atom lower family.
    check_lower_value()
    ff = forms(n, cuts)
    lookup = {form: i for i, form in enumerate(ff)}
    blocks, seen = [], set()
    for block in certificate["blocks"]:
        t, f, root_type = block["t"], block["f"], block["type"]
        assert isinstance(t, int) and isinstance(f, int) and isinstance(root_type, int)
        assert 0 <= t < f < n and 2 * f - t <= n
        assert 0 <= root_type < 1 << len(forms(t, cuts))
        assert (t, f, root_type) not in seen
        seen.add((t, f, root_type))
        flags = block["flags"]
        assert len(flags) == len(set(flags))
        assert all(isinstance(flag, int) and
                   0 <= flag < (1 << len(forms(f, cuts))) * comb(f, t) for flag in flags)
        W = [[Value(x) for x in row] for row in block["basis"]]
        Y = [[Value(x) for x in row] for row in block["matrix"]]
        assert len(W) == len(flags) and W and all(len(row) == len(Y) for row in W)
        positive_definite(Y)
        WY = [[sum((a * b for a, b in zip(row, column) if a and b), Value(0))
               for column in zip(*Y)] for row in W]
        gram = [[sum((a * b for a, b in zip(row, other) if a and b), Value(0))
                 for other in W] for row in WY]
        blocks.append((block, gram, {flag: i for i, flag in enumerate(flags)}))
    scores = []
    for pattern_index, pattern in enumerate(cover["patterns"]):
        cache = {}

        def code(vertices):
            if vertices not in cache:
                cache[vertices] = sum(
                    1 << bit for bit, (kind, local, target) in enumerate(forms(len(vertices), cuts))
                    if pattern[lookup[kind, tuple(vertices[i] for i in local), target]] == "+"
                )
            return cache[vertices]

        score = Value(Q(sum(pattern[i] == "+" for i, form in enumerate(ff) if form[0] == "sum"),
                        4 * comb(n, 4)))
        for block, gram, indices in blocks:
            t, f = block["t"], block["f"]
            marks = list(combinations(range(f), t))
            counts = Counter()
            for roots in combinations(range(n), t):
                if code(roots) != block["type"]:
                    continue
                rest = tuple(i for i in range(n) if i not in roots)
                for extension in combinations(rest, f - t):
                    a = tuple(sorted(roots + extension))
                    fa = code(a) * len(marks) + marks.index(tuple(a.index(i) for i in roots))
                    for other in combinations(tuple(i for i in rest if i not in extension), f - t):
                        b = tuple(sorted(roots + other))
                        fb = code(b) * len(marks) + marks.index(tuple(b.index(i) for i in roots))
                        if fa in indices and fb in indices:
                            counts[indices[fa], indices[fb]] += 1
            norm = comb(n, t) * comb(n - t, f - t) * comb(n - f, f - t)
            score += sum((count * gram[i][j] for (i, j), count in counts.items()), Value(0)) / norm
        scores.append(score)
    violations = [(i, float(score - B)) for i, score in enumerate(scores) if score > B]
    near_tight = [i for i, score in enumerate(scores) if -Q(1, 10 ** 7) < score - B < Q(1, 10 ** 7)]
    assert not violations, ("Scores exceed exact plateau value", violations[:30],
                            "near-tight patterns for reconstruction", near_tight)
    maximum = max(scores)
    assert maximum == B
    return dict(
        patterns=len(scores), exclusions=len(cover["pruned"]),
        original_dimensions=[len(b["basis"]) for b in certificate["blocks"]],
        reduced_dimensions=[len(b["matrix"]) for b in certificate["blocks"]],
        endpoint_polynomial=ENDPOINT_POLYNOMIAL, endpoint_decimal=float(C),
        bound=B.json(), bound_decimal=float(B), tight_patterns=sum(score == B for score in scores),
        interval=INTERVAL, near_optimality_constraints_used=False,
        exact_plateau_proved=True, all_exact_checks_passed=True,
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--certificate", default="endpoint_n4_field_certificate.json")
    args = parser.parse_args()
    cover = json.loads((HERE / "endpoint_n4_cover.json").read_text())
    certificate = json.loads((HERE / args.certificate).read_text())
    result = verify(cover, certificate)
    (HERE / "endpoint_n4_verification.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


==> anc/proofs/s3/0.491156081__gamma_47over20/README.md <==
# S3: gamma_47over20

Status: exact. The directory prefix is the lower value truncated to nine decimal places.

The verified upper endpoint is 47/20. The candidate algebraic endpoint is not proved.

Run from the repository root (commands with `cd` run inside the bundle):

```bash
python3 anc/proofs/s3/0.491156081__gamma_47over20/verify_second_plateau.py
```

Certificate inputs are the cover and certificate JSON files. Verification JSON files are saved outputs, recomputed by the verifier. Search checkpoints are not proof inputs.


==> anc/proofs/s3/0.491156081__gamma_47over20/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_cover.json <==
{"n":4,"c":"47/20","cuts":["47/40","60/47","27/20","47/27","47/20"],"patterns":["++++++++++++++++++++++++++++++---","++++++++++-+++++++++++++++++++---","++++++++++-+++++++++-+++++++++---","++++++++++-+++++++++-++++-++++---","++++++++++--++++++++++++++++++---","++++++++++--++++++++-+++++++++---","++++++++++--++++++++-++++-++++--+","++++++++++--++++++++-++++-++++---","++++++++++--++++++++--++++++++--+","++++++++++--++++++++--++++++++---","++++++++++--++++++++--+++-++++--+","++++++++++--++++++++--+++-++++---","++++++++++--++++++++--+++--+++--+","++++++++++---+++++++++++++++++---","++++++++++---+++++++-+++++++++---","++++++++++---+++++++-++++-++++--+","++++++++++---+++++++-++++-++++---","++++++++++---+++++++--++++++++--+","++++++++++---+++++++--++++++++---","++++++++++---+++++++--+++-++++--+","++++++++++---+++++++--+++-++++---","++++++++++---+++++++--+++--+++--+","++++++++++---+++++++---+++++++--+","++++++++++---+++++++---+++++++---","++++++++++---+++++++---++-++++--+","++++++++++---+++++++---++--+++--+","++++++++++---+++++++---++---++--+","++++++++++----++++++---++---++--+","++++++++++----++++++----+---++--+","++++++++++----++++++----+----+--+","++++++++++-----+++++----+----+--+","++++++++++-----+++++---------+--+","++++++++++-----+++++------------+","+++++-++++-+++++++++++++++++++---","+++++-++++-+++++++++-+++++++++---","+++++-++++-++++-++++-+++++++++---","+++++-++++--++++++++++++++++++---","+++++-++++--++++++++-+++++++++---","+++++-++++--++++++++--++++++++---","+++++-++++--+++-++++-+++++++++---","+++++-++++--+++-++++--++++++++---","+++++-++++---+++++++++++++++++---","+++++-++++---+++++++-+++++++++--+","+++++-++++---+++++++-+++++++++---","+++++-++++---+++++++-++++-++++--+","+++++-++++---+++++++-++++-++++---","+++++-++++---+++++++--++++++++--+","+++++-++++---+++++++--++++++++---","+++++-++++---+++++++--+++-++++--+","+++++-++++---+++++++--+++-++++---","+++++-++++---+++++++--+++--+++--+","+++++-++++---+++++++---+++++++--+","+++++-++++---+++++++---+++++++---","+++++-++++---+++++++---++-++++--+","+++++-++++---+++++++---++--+++--+","+++++-++++---+++++++---++---++--+","+++++-++++---++-++++-+++++++++---","+++++-++++---++-++++--++++++++--+","+++++-++++---++-++++--++++++++---","+++++-++++---++-++++---+++++++--+","+++++-++++---++-++++---+++++++---","+++++-++++---++-++++---++-++++--+","+++++-++++---++-++++---++--+++--+","+++++-++++---++-++++---++---++--+","+++++-++++----++++++---++---++--+","+++++-++++----++++++----+---++--+","+++++-++++----++++++----+----+--+","+++++-++++----+-++++---++---++--+","+++++-++++----+-++++----+---++--+","+++++-++++----+-++++----+----+--+","+++++-++++-----+++++----+----+--+","+++++-++++-----+++++---------+--+","+++++-++++-----+++++------------+","+++++-++++------++++----+----+--+","+++++-++++------++++---------+--+","+++++-++++------++++------------+","+++++--+++--++++++++++++++++++---","+++++--+++--++++++++-+++++++++---","+++++--+++--+++-++++-+++++++++---","+++++--+++--+++-++++--++++++++---","+++++--+++--+++--+++--++++++++---","+++++--+++---+++++++++++++++++---","+++++--+++---+++++++-+++++++++--+","+++++--+++---+++++++-+++++++++---","+++++--+++---+++++++--++++++++--+","+++++--+++---+++++++--++++++++---","+++++--+++---+++++++--+++-++++--+","+++++--+++---+++++++---+++++++--+","+++++--+++---+++++++---++-++++--+","+++++--+++---+++++++---++--+++--+","+++++--+++---+++++++---++---++--+","+++++--+++---++-++++-+++++++++---","+++++--+++---++-++++--++++++++--+","+++++--+++---++-++++--++++++++---","+++++--+++---++-++++---+++++++--+","+++++--+++---++-++++---+++++++---","+++++--+++---++-++++---++-++++--+","+++++--+++---++-++++---++--+++--+","+++++--+++---++-++++---++---++--+","+++++--+++---++--+++--++++++++---","+++++--+++---++--+++---+++++++--+","+++++--+++---++--+++---+++++++---","+++++--+++---++--+++---++-++++--+","+++++--+++---++--+++---++--+++--+","+++++--+++---++--+++---++---++--+","+++++--+++----++++++---++--+++--+","+++++--+++----++++++---++---++--+","+++++--+++----++++++----+---++--+","+++++--+++----++++++----+----+--+","+++++--+++----+-++++---++--+++--+","+++++--+++----+-++++---++---++--+","+++++--+++----+-++++----+---++--+","+++++--+++----+-++++----+----+--+","+++++--+++----+--+++---++--+++--+","+++++--+++----+--+++---++---++--+","+++++--+++----+--+++----+--+++--+","+++++--+++----+--+++----+---++--+","+++++--+++----+--+++----+----+--+","+++++--+++-----+++++----+----+--+","+++++--+++-----+++++---------+--+","+++++--+++-----+++++------------+","+++++--+++------++++----+----+--+","+++++--+++------++++---------+--+","+++++--+++------++++------------+","+++++--+++-------+++----+----+--+","+++++--+++-------+++---------+--+","+++++--+++-------+++------------+","+++++---++---+++++++++++++++++---","+++++---++---+++++++-+++++++++---","+++++---++---+++++++--++++++++--+","+++++---++---+++++++--++++++++---","+++++---++---+++++++---+++++++--+","+++++---++---+++++++---++-++++--+","+++++---++---+++++++---++--+++--+","+++++---++---++-++++-+++++++++---","+++++---++---++-++++--++++++++--+","+++++---++---++-++++--++++++++---","+++++---++---++-++++---+++++++--+","+++++---++---++-++++---+++++++---","+++++---++---++-++++---++-++++--+","+++++---++---++-++++---++--+++--+","+++++---++---++--+++--++++++++--+","+++++---++---++--+++--++++++++---","+++++---++---++--+++---+++++++--+","+++++---++---++--+++---+++++++---","+++++---++---++--+++---++-++++--+","+++++---++---++--+++---++--+++--+","+++++---++---++---++---+++++++-++","+++++---++---++---++---+++++++--+","+++++---++---++---++---+++++++---","+++++---++---++---++---++-++++--+","+++++---++---++---++---++--+++--+","+++++---++----++++++---++-++++--+","+++++---++----++++++---++--+++--+","+++++---++----++++++---++---++--+","+++++---++----++++++----+---++--+","+++++---++----+-++++---+++++++--+","+++++---++----+-++++---++-++++--+","+++++---++----+-++++---++--+++--+","+++++---++----+-++++---++---++--+","+++++---++----+-++++----+---++--+","+++++---++----+--+++---+++++++--+","+++++---++----+--+++---++-++++--+","+++++---++----+--+++---++--+++--+","+++++---++----+--+++---++---++--+","+++++---++----+--+++----+--+++--+","+++++---++----+--+++----+---++--+","+++++---++----+---++---+++++++-++","+++++---++----+---++---+++++++--+","+++++---++----+---++---++-++++--+","+++++---++----+---++---++--+++--+","+++++---++----+---++----++++++-++","+++++---++----+---++----++++++--+","+++++---++----+---++----+-++++-++","+++++---++----+---++----+-++++--+","+++++---++----+---++----+--+++--+","+++++---++----+---++----+---++--+","+++++---++-----+++++----+---++--+","+++++---++-----+++++----+----+--+","+++++---++-----+++++---------+--+","+++++---++-----+++++------------+","+++++---++------++++----+---++--+","+++++---++------++++----+----+--+","+++++---++------++++---------+--+","+++++---++------++++------------+","+++++---++-------+++----+---++--+","+++++---++-------+++----+----+--+","+++++---++-------+++---------+--+","+++++---++-------+++------------+","+++++---++--------++----+---++--+","+++++---++--------++--------++--+","+++++---++--------++---------+--+","+++++---++--------++------------+","+++++----+----+---++---+++++++-++","+++++----+----+---++---+++++++--+","+++++----+----+---++----++++++-++","+++++----+----+---++----++++++--+","+++++----+----+---++----+-++++-++","+++++----+----+---++----+-++++--+","+++++----+----+---++----+--+++--+","+++++----+----+----+----++++++-++","+++++----+----+----+----+-++++-++","+++++----+----+----+----+-++++--+","+++++----+----+----+----+--+++--+","+++++----+--------++----++++++-++","+++++----+--------++----+-++++-++","+++++----+--------++----+-++++--+","+++++----+--------++----+--+++-++","+++++----+--------++----+--+++--+","+++++----+--------++----+---++--+","+++++----+--------++--------++--+","+++++----+--------++---------+--+","+++++----+--------++------------+","+++++----+---------+----++++++-++","+++++----+---------+----+-++++-++","+++++----+---------+----+-++++--+","+++++----+---------+----+--+++-++","+++++----+---------+----+--+++--+","+++++----+---------+-----+++++-++","+++++----+---------+------++++-++","+++++----+---------+------++++--+","+++++----+---------+-------+++-++","+++++----+---------+-------+++--+","+++++----+---------+--------++-++","+++++----+---------+--------++--+","+++++----+---------+---------+--+","+++++----+---------+------------+","+++++--------------+----++++++-++","+++++--------------+-----+++++-++","+++++--------------+------++++-++","+++++--------------+-------+++-++","+++++--------------+--------++-++","+++++--------------+--------++--+","+++++--------------+---------+--+","+++++--------------+------------+","+++++--------------------+++++-++","+++++---------------------++++-++","+++++----------------------+++-++","+++++-----------------------++-++","+++++-----------------------++--+","+++++------------------------+-++","+++++------------------------+--+","+++++---------------------------+","-++++-++++-+++++++++++++++++++---","-++++-++++--++++++++++++++++++---","-++++-++++---+++++++++++++++++---","-++++-++++---+++++++-+++++++++--+","-++++-++++---+++++++-+++++++++---","-++++-++++---+++++++-++++-++++--+","-++++-++++---+++++++-++++-++++---","-++++-++++---+++++++--+++-++++--+","-++++-++++---+++++++--+++--+++--+","-++++-++++---+++++++---++-++++--+","-++++-++++---+++++++---++--+++--+","-++++-++++---+++++++---++---++--+","-++++-++++----++++++---++---++--+","-++++-++++----++++++----+---++--+","-++++-++++----++++++----+----+--+","-++++-++++-----+++++----+----+--+","-++++-++++-----+++++---------+--+","-++++-++++-----+++++------------+","-++++--+++--++++++++++++++++++---","-++++--+++---+++++++++++++++++---","-++++--+++---+++++++-+++++++++--+","-++++--+++---+++++++-+++++++++---","-++++--+++---+++++++-++++-++++--+","-++++--+++---+++++++-++++-++++---","-++++--+++---+++++++--++++++++--+","-++++--+++---+++++++--+++-++++--+","-++++--+++---+++++++--+++--+++--+","-++++--+++---+++++++---++-++++--+","-++++--+++---+++++++---++--+++--+","-++++--+++---+++++++---++---++--+","-++++--+++----++++++---++--+++--+","-++++--+++----++++++---++---++--+","-++++--+++----++++++----+---++--+","-++++--+++----++++++----+----+--+","-++++--+++-----+++++----+----+--+","-++++--+++-----+++++---------+--+","-++++--+++-----+++++------------+","-++++---++---+++++++++++++++++---","-++++---++---+++++++-+++++++++--+","-++++---++---+++++++-+++++++++---","-++++---++---+++++++-++++-++++--+","-++++---++---+++++++--++++++++--+","-++++---++---+++++++--++++++++---","-++++---++---+++++++--+++-++++--+","-++++---++---+++++++---+++++++--+","-++++---++---+++++++---++-++++--+","-++++---++---+++++++---++--+++--+","-++++---++---++-++++-+++++++++--+","-++++---++---++-++++-+++++++++---","-++++---++---++-++++--++++++++--+","-++++---++---++-++++--++++++++---","-++++---++---++-++++---+++++++--+","-++++---++---++-++++---++-++++--+","-++++---++---++--+++--++++++++-++","-++++---++---++--+++--++++++++--+","-++++---++---++--+++--++++++++---","-++++---++---++--+++---+++++++-++","-++++---++---++--+++---+++++++--+","-++++---++---++--+++---+++++++---","-++++---++---++---++---+++++++-++","-++++---++---++---++---+++++++--+","-++++---++---++---++---+++++++---","-++++---++----++++++---+++++++--+","-++++---++----++++++---++-++++--+","-++++---++----++++++---++--+++--+","-++++---++----++++++---++---++--+","-++++---++----++++++----+---++--+","-++++---++----+-++++---+++++++--+","-++++---++----+-++++---++-++++--+","-++++---++----+-++++---++--+++--+","-++++---++----+-++++---++---++--+","-++++---++----+-++++----+---++--+","-++++---++----+--+++---+++++++-++","-++++---++----+--+++---+++++++--+","-++++---++----+--+++---++-++++--+","-++++---++----+--+++---++--+++--+","-++++---++----+--+++---++---++--+","-++++---++----+--+++----+--+++--+","-++++---++----+--+++----+---++--+","-++++---++----+---++---+++++++-++","-++++---++----+---++---+++++++--+","-++++---++----+---++---++-++++--+","-++++---++----+---++---++--+++--+","-++++---++----+---++----+-++++--+","-++++---++----+---++----+--+++--+","-++++---++----+---++----+---++--+","-++++---++-----+++++----+---++--+","-++++---++-----+++++----+----+--+","-++++---++-----+++++---------+--+","-++++---++-----+++++------------+","-++++---++------++++----+---++--+","-++++---++------++++----+----+--+","-++++---++------++++---------+--+","-++++---++------++++------------+","-++++---++-------+++----+---++--+","-++++---++-------+++----+----+--+","-++++---++-------+++---------+--+","-++++---++-------+++------------+","-++++---++--------++----+---++--+","-++++---++--------++--------++--+","-++++---++--------++---------+--+","-++++---++--------++------------+","-++++----+----+---++---+++++++-++","-++++----+----+---++---+++++++--+","-++++----+----+---++---++-++++--+","-++++----+----+---++----++++++-++","-++++----+----+---++----++++++--+","-++++----+----+---++----+-++++-++","-++++----+----+---++----+-++++--+","-++++----+----+---++----+--+++--+","-++++----+----+----+----++++++-++","-++++----+--------++----++++++-++","-++++----+--------++----+-++++-++","-++++----+--------++----+-++++--+","-++++----+--------++----+--+++-++","-++++----+--------++----+--+++--+","-++++----+--------++----+---++--+","-++++----+--------++--------++--+","-++++----+--------++---------+--+","-++++----+--------++------------+","-++++----+---------+----++++++-++","-++++----+---------+----+-++++-++","-++++----+---------+----+--+++-++","-++++----+---------+----+--+++--+","-++++----+---------+------++++-++","-++++----+---------+-------+++-++","-++++----+---------+-------+++--+","-++++----+---------+--------++-++","-++++----+---------+--------++--+","-++++----+---------+---------+--+","-++++----+---------+------------+","-++++--------------+----++++++-++","-++++--------------+----+-++++-++","-++++--------------+-----+++++-++","-++++--------------+------++++-++","-++++--------------+-------+++-++","-++++--------------+--------++-++","-++++--------------+--------++--+","-++++--------------+---------+--+","-++++--------------+------------+","-++++--------------------+++++-++","-++++---------------------++++-++","-++++----------------------+++-++","-++++-----------------------++-++","-++++-----------------------++--+","-++++------------------------+-++","-++++------------------------+--+","-++++---------------------------+","--+++--+++--++++++++++++++++++---","--+++--+++---+++++++++++++++++--+","--+++--+++---+++++++++++++++++---","--+++--+++---+++++++-+++++++++--+","--+++--+++---+++++++-+++++++++---","--+++--+++---+++++++-++++-++++--+","--+++--+++---+++++++-++++-++++---","--+++--+++---+++++++--+++-++++--+","--+++--+++---+++++++--+++--+++--+","--+++--+++---+++++++---++--+++--+","--+++--+++---+++++++---++---++--+","--+++--+++----++++++--+++--+++--+","--+++--+++----++++++---++--+++--+","--+++--+++----++++++---++---++--+","--+++--+++----++++++----+---++--+","--+++--+++----++++++----+----+--+","--+++--+++-----+++++----+----+--+","--+++--+++-----+++++---------+--+","--+++--+++-----+++++------------+","--+++---++---+++++++++++++++++--+","--+++---++---+++++++++++++++++---","--+++---++---+++++++-+++++++++--+","--+++---++---+++++++-+++++++++---","--+++---++---+++++++-++++-++++--+","--+++---++---+++++++--++++++++--+","--+++---++---+++++++--+++-++++--+","--+++---++---+++++++--+++--+++--+","--+++---++---+++++++---+++++++--+","--+++---++---+++++++---++-++++--+","--+++---++---+++++++---++--+++--+","--+++---++---++-++++-+++++++++--+","--+++---++---++-++++-+++++++++---","--+++---++---++-++++--++++++++--+","--+++---++---++-++++--++++++++---","--+++---++---++-++++---+++++++--+","--+++---++---++--+++--++++++++-++","--+++---++---++--+++--++++++++--+","--+++---++---++--+++--++++++++---","--+++---++---++--+++---+++++++-++","--+++---++---++--+++---+++++++--+","--+++---++---++---++---+++++++-++","--+++---++----++++++--++++++++--+","--+++---++----++++++--+++-++++--+","--+++---++----++++++--+++--+++--+","--+++---++----++++++---+++++++--+","--+++---++----++++++---++-++++--+","--+++---++----++++++---++--+++--+","--+++---++----++++++---++---++--+","--+++---++----++++++----+---++--+","--+++---++----+-++++--++++++++--+","--+++---++----+-++++---+++++++--+","--+++---++----+-++++---++-++++--+","--+++---++----+-++++---++--+++--+","--+++---++----+-++++---++---++--+","--+++---++----+-++++----+---++--+","--+++---++----+--+++--++++++++-++","--+++---++----+--+++--++++++++--+","--+++---++----+--+++---+++++++-++","--+++---++----+--+++---+++++++--+","--+++---++----+--+++---++-++++--+","--+++---++----+--+++---++--+++--+","--+++---++----+--+++---++---++--+","--+++---++----+--+++----+--+++--+","--+++---++----+--+++----+---++--+","--+++---++----+---++---+++++++-++","--+++---++----+---++---+++++++--+","--+++---++----+---++---++-++++--+","--+++---++----+---++---++--+++--+","--+++---++----+---++----+--+++--+","--+++---++----+---++----+---++--+","--+++---++-----+++++----+---++--+","--+++---++-----+++++----+----+--+","--+++---++-----+++++---------+--+","--+++---++-----+++++------------+","--+++---++------++++----+---++--+","--+++---++------++++----+----+--+","--+++---++------++++---------+--+","--+++---++------++++------------+","--+++---++-------+++----+---++--+","--+++---++-------+++----+----+--+","--+++---++-------+++---------+--+","--+++---++-------+++------------+","--+++---++--------++----+---++--+","--+++---++--------++--------++--+","--+++---++--------++---------+--+","--+++---++--------++------------+","--+++----+----+--+++--++++++++-++","--+++----+----+--+++--++++++++--+","--+++----+----+--+++---+++++++-++","--+++----+----+--+++---+++++++--+","--+++----+----+--+++---++-++++--+","--+++----+----+--+++---++--+++--+","--+++----+----+--+++----+--+++--+","--+++----+----+---++---+++++++-++","--+++----+----+---++---+++++++--+","--+++----+----+---++---++-++++--+","--+++----+----+---++---++--+++--+","--+++----+----+---++----++++++-++","--+++----+----+---++----++++++--+","--+++----+----+---++----+-++++-++","--+++----+----+---++----+-++++--+","--+++----+----+---++----+--+++--+","--+++----+----+----+----++++++-++","--+++----+-------+++----+--+++--+","--+++----+-------+++----+---++--+","--+++----+-------+++----+----+--+","--+++----+-------+++---------+--+","--+++----+-------+++------------+","--+++----+--------++----++++++-++","--+++----+--------++----+-++++-++","--+++----+--------++----+-++++--+","--+++----+--------++----+--+++-++","--+++----+--------++----+--+++--+","--+++----+--------++----+---++--+","--+++----+--------++--------++--+","--+++----+--------++---------+--+","--+++----+--------++------------+","--+++----+---------+----++++++-++","--+++----+---------+----+-++++-++","--+++----+---------+----+--+++-++","--+++----+---------+----+--+++--+","--+++----+---------+-------+++-++","--+++----+---------+-------+++--+","--+++----+---------+--------++-++","--+++----+---------+--------++--+","--+++----+---------+---------+--+","--+++----+---------+------------+","--+++--------------+----++++++-++","--+++--------------+----+-++++-++","--+++--------------+----+--+++-++","--+++--------------+-----+++++-++","--+++--------------+------++++-++","--+++--------------+-------+++-++","--+++--------------+--------++-++","--+++--------------+--------++--+","--+++--------------+---------+--+","--+++--------------+------------+","--+++--------------------+++++-++","--+++---------------------++++-++","--+++----------------------+++-++","--+++-----------------------++-++","--+++-----------------------++--+","--+++------------------------+-++","--+++------------------------+--+","--+++---------------------------+","---++---++---+++++++++++++++++--+","---++---++---+++++++++++++++++---","---++---++---+++++++-+++++++++--+","---++---++---+++++++-+++++++++---","---++---++---+++++++-++++-++++--+","---++---++---+++++++--++++++++--+","---++---++---+++++++--+++-++++--+","---++---++---+++++++--+++--+++--+","---++---++---++-++++-+++++++++--+","---++---++---++-++++-+++++++++---","---++---++---++-++++--++++++++--+","---++---++---++-++++--++++++++---","---++---++---++--+++--++++++++--+","---++---++---++--+++--++++++++---","---++---++----++++++++++++++++--+","---++---++----++++++++++++++++---","---++---++----++++++-+++++++++--+","---++---++----++++++-+++++++++---","---++---++----++++++-++++-++++--+","---++---++----++++++--++++++++--+","---++---++----++++++--+++-++++--+","---++---++----++++++--+++--+++--+","---++---++----++++++---+++++++--+","---++---++----++++++---++-++++--+","---++---++----++++++---++--+++--+","---++---++----++++++---++---++--+","---++---++----+-++++-+++++++++--+","---++---++----+-++++-+++++++++---","---++---++----+-++++--++++++++--+","---++---++----+-++++--++++++++---","---++---++----+-++++---+++++++--+","---++---++----+-++++---++-++++--+","---++---++----+-++++---++--+++--+","---++---++----+-++++---++---++--+","---++---++----+--+++--++++++++--+","---++---++----+--+++--++++++++---","---++---++----+--+++---+++++++--+","---++---++----+--+++---++-++++--+","---++---++----+--+++---++--+++--+","---++---++----+--+++---++---++--+","---++---++-----+++++---++---++--+","---++---++-----+++++----+---++--+","---++---++-----+++++----+----+--+","---++---++-----+++++---------+--+","---++---++-----+++++------------+","---++---++------++++---++---++--+","---++---++------++++----+---++--+","---++---++------++++----+----+--+","---++---++------++++---------+--+","---++---++------++++------------+","---++---++-------+++---++---++--+","---++---++-------+++----+---++--+","---++---++-------+++----+----+--+","---++---++-------+++---------+--+","---++---++-------+++------------+","---++----+----++++++++++++++++-++","---++----+----++++++++++++++++--+","---++----+----++++++++++++++++---","---++----+----++++++-+++++++++-++","---++----+----++++++-+++++++++--+","---++----+----++++++-+++++++++---","---++----+----++++++-++++-++++--+","---++----+----++++++--++++++++--+","---++----+----++++++--+++-++++--+","---++----+----++++++--+++--+++--+","---++----+----++++++---+++++++--+","---++----+----++++++---++-++++--+","---++----+----++++++---++--+++--+","---++----+----+-++++-+++++++++-++","---++----+----+-++++-+++++++++--+","---++----+----+-++++-+++++++++---","---++----+----+-++++--++++++++-++","---++----+----+-++++--++++++++--+","---++----+----+-++++--++++++++---","---++----+----+-++++---+++++++-++","---++----+----+-++++---+++++++--+","---++----+----+-++++---++-++++--+","---++----+----+-++++---++--+++--+","---++----+----+--+++--++++++++-++","---++----+----+--+++--++++++++--+","---++----+----+--+++--++++++++---","---++----+----+--+++---+++++++-++","---++----+----+--+++---+++++++--+","---++----+----+--+++---++-++++--+","---++----+----+--+++---++--+++--+","---++----+----+---++---+++++++-++","---++----+----+---++---+++++++--+","---++----+----+---++---++-++++--+","---++----+----+---++---++--+++--+","---++----+-----+++++---+++++++--+","---++----+-----+++++---++-++++--+","---++----+-----+++++---++--+++--+","---++----+-----+++++---++---++--+","---++----+-----+++++----+---++--+","---++----+-----+++++----+----+--+","---++----+-----+++++---------+--+","---++----+-----+++++------------+","---++----+------++++---+++++++-++","---++----+------++++---+++++++--+","---++----+------++++---++-++++--+","---++----+------++++---++--+++--+","---++----+------++++---++---++--+","---++----+------++++----+---++--+","---++----+------++++----+----+--+","---++----+------++++---------+--+","---++----+------++++------------+","---++----+-------+++---+++++++-++","---++----+-------+++---+++++++--+","---++----+-------+++---++-++++-++","---++----+-------+++---++-++++--+","---++----+-------+++---++--+++--+","---++----+-------+++---++---++--+","---++----+-------+++----+--+++--+","---++----+-------+++----+---++--+","---++----+-------+++----+----+--+","---++----+-------+++---------+--+","---++----+-------+++------------+","---++----+--------++---+++++++-++","---++----+--------++---+++++++--+","---++----+--------++---++-++++-++","---++----+--------++---++-++++--+","---++----+--------++---++--+++--+","---++----+--------++----++++++-++","---++----+--------++----+-++++-++","---++----+--------++----+-++++--+","---++----+--------++----+--+++-++","---++----+--------++----+--+++--+","---++----+--------++----+---++--+","---++----+--------++--------++--+","---++----+--------++---------+--+","---++----+--------++------------+","---++-------------++---+++++++-++","---++-------------++---++-++++-++","---++-------------++---++-++++--+","---++-------------++---++--+++--+","---++-------------++----++++++-++","---++-------------++----+-++++-++","---++-------------++----+-++++--+","---++-------------++----+--+++-++","---++-------------++----+--+++--+","---++-------------++----+---++-++","---++-------------++----+---++--+","---++-------------++--------++-++","---++-------------++--------++--+","---++-------------++---------+--+","---++-------------++------------+","---++--------------+----++++++-++","---++--------------+----+-++++-++","---++--------------+----+--+++-++","---++--------------+-----+++++-++","---++--------------+------++++-++","---++--------------+-------+++-++","---++--------------+--------++-++","---++--------------+--------++--+","---++--------------+---------+--+","---++--------------+------------+","---++--------------------+++++-++","---++---------------------++++-++","---++----------------------+++-++","---++-----------------------++-++","---++-----------------------++--+","---++------------------------+-++","---++------------------------+--+","---++---------------------------+","----+----+----++++++++++++++++-++","----+----+----++++++++++++++++--+","----+----+----++++++++++++++++---","----+----+----++++++-+++++++++-++","----+----+----++++++-+++++++++--+","----+----+----++++++-++++-++++--+","----+----+----++++++--++++++++--+","----+----+----++++++--+++-++++--+","----+----+----++++++--+++--+++--+","----+----+----+-++++-+++++++++-++","----+----+----+-++++-+++++++++--+","----+----+----+-++++--++++++++-++","----+----+----+-++++--++++++++--+","----+----+----+--+++--++++++++-++","----+----+-----+++++++++++++++-++","----+----+-----+++++++++++++++--+","----+----+-----+++++++++++++++---","----+----+-----+++++-+++++++++-++","----+----+-----+++++-+++++++++--+","----+----+-----+++++-++++-++++--+","----+----+-----+++++--++++++++--+","----+----+-----+++++--+++-++++--+","----+----+-----+++++--+++--+++--+","----+----+-----+++++---+++++++--+","----+----+-----+++++---++-++++--+","----+----+-----+++++---++--+++--+","----+----+-----+++++---++---++--+","----+----+-----+++++----+---++--+","----+----+-----+++++----+----+--+","----+----+-----+++++---------+--+","----+----+-----+++++------------+","----+----+------++++-+++++++++-++","----+----+------++++-+++++++++--+","----+----+------++++--++++++++-++","----+----+------++++--++++++++--+","----+----+------++++---+++++++-++","----+----+------++++---+++++++--+","----+----+------++++---++-++++--+","----+----+------++++---++--+++--+","----+----+------++++---++---++--+","----+----+------++++----+---++--+","----+----+------++++----+----+--+","----+----+------++++---------+--+","----+----+------++++------------+","----+----+-------+++--++++++++-++","----+----+-------+++---+++++++-++","----+----+-------+++---+++++++--+","----+----+-------+++---++-++++-++","----+----+-------+++---++-++++--+","----+----+-------+++---++--+++--+","----+----+-------+++---++---++--+","----+----+-------+++----+--+++--+","----+----+-------+++----+---++--+","----+----+-------+++----+----+--+","----+----+-------+++---------+--+","----+----+-------+++------------+","----+----------+++++++++++++++-++","----+----------+++++++++++++++--+","----+----------+++++++++++++++---","----+----------+++++-+++++++++-++","----+----------+++++-+++++++++--+","----+----------+++++-++++-++++--+","----+----------+++++--++++++++-++","----+----------+++++--++++++++--+","----+----------+++++--+++-++++--+","----+----------+++++--+++--+++--+","----+----------+++++---+++++++--+","----+----------+++++---++-++++--+","----+----------+++++---++--+++--+","----+----------+++++---++---++--+","----+----------+++++----+---++--+","----+----------+++++----+----+--+","----+----------+++++---------+--+","----+----------+++++------------+","----+-----------++++-+++++++++-++","----+-----------++++-+++++++++--+","----+-----------++++--++++++++-++","----+-----------++++--++++++++--+","----+-----------++++---+++++++-++","----+-----------++++---+++++++--+","----+-----------++++---++-++++-++","----+-----------++++---++-++++--+","----+-----------++++---++--+++--+","----+-----------++++---++---++--+","----+-----------++++----+---++--+","----+-----------++++----+----+--+","----+-----------++++---------+--+","----+-----------++++------------+","----+------------+++--++++++++-++","----+------------+++---+++++++-++","----+------------+++---+++++++--+","----+------------+++---++-++++-++","----+------------+++---++-++++--+","----+------------+++---++--+++-++","----+------------+++---++--+++--+","----+------------+++---++---++--+","----+------------+++----+--+++-++","----+------------+++----+--+++--+","----+------------+++----+---++--+","----+------------+++----+----+--+","----+------------+++---------+--+","----+------------+++------------+","----+-------------++---+++++++-++","----+-------------++---++-++++-++","----+-------------++---++-++++--+","----+-------------++---++--+++-++","----+-------------++---++--+++--+","----+-------------++----++++++-++","----+-------------++----+-++++-++","----+-------------++----+-++++--+","----+-------------++----+--+++-++","----+-------------++----+--+++--+","----+-------------++----+---++-++","----+-------------++----+---++--+","----+-------------++--------++-++","----+-------------++--------++--+","----+-------------++---------+--+","----+-------------++------------+","----+--------------+----++++++-++","----+--------------+----+-++++-++","----+--------------+----+--+++-++","----+--------------+-----+++++-++","----+--------------+------++++-++","----+--------------+-------+++-++","----+--------------+--------++-++","----+--------------+--------++--+","----+--------------+---------+-++","----+--------------+---------+--+","----+--------------+------------+","----+--------------------+++++-++","----+---------------------++++-++","----+----------------------+++-++","----+-----------------------++-++","----+-----------------------++--+","----+------------------------+-++","----+------------------------+--+","----+---------------------------+","---------------++++++++++++++++++","---------------+++++++++++++++-++","---------------+++++++++++++++--+","---------------+++++++++++++++---","---------------+++++-++++++++++++","---------------+++++-+++++++++-++","---------------+++++-+++++++++--+","---------------+++++-++++-+++++++","---------------+++++-++++-++++-++","---------------+++++-++++-++++--+","---------------+++++--++++++++-++","---------------+++++--++++++++--+","---------------+++++--+++-+++++++","---------------+++++--+++-++++-++","---------------+++++--+++-++++--+","---------------+++++--+++--++++++","---------------+++++--+++--+++-++","---------------+++++--+++--+++--+","---------------+++++---+++++++-++","---------------+++++---+++++++--+","---------------+++++---++-++++-++","---------------+++++---++-++++--+","---------------+++++---++--+++-++","---------------+++++---++--+++--+","---------------+++++---++---++-++","---------------+++++---++---++--+","---------------+++++----+---++-++","---------------+++++----+---++--+","---------------+++++----+----+--+","---------------+++++---------+--+","---------------+++++------------+","----------------++++-+++++++++-++","----------------++++--++++++++-++","----------------++++--++++++++--+","----------------++++---+++++++-++","----------------++++---+++++++--+","----------------++++---++-++++-++","----------------++++---++-++++--+","----------------++++---++--+++-++","----------------++++---++--+++--+","----------------++++---++---++-++","----------------++++---++---++--+","----------------++++----+---++-++","----------------++++----+---++--+","----------------++++----+----+--+","----------------++++---------+--+","----------------++++------------+","-----------------+++--++++++++-++","-----------------+++---+++++++-++","-----------------+++---++-++++-++","-----------------+++---++-++++--+","-----------------+++---++--+++-++","-----------------+++---++--+++--+","-----------------+++---++---++-++","-----------------+++---++---++--+","-----------------+++----+--+++-++","-----------------+++----+--+++--+","-----------------+++----+---++-++","-----------------+++----+---++--+","-----------------+++----+----+--+","-----------------+++---------+--+","-----------------+++------------+","------------------++---+++++++-++","------------------++---++-++++-++","------------------++---++--+++-++","------------------++----++++++-++","------------------++----+-++++-++","------------------++----+--+++-++","------------------++----+--+++--+","------------------++----+---++-++","------------------++----+---++--+","------------------++--------++-++","------------------++--------++--+","------------------++---------+-++","------------------++---------+--+","------------------++------------+","-------------------+----++++++-++","-------------------+----+-++++-++","-------------------+----+--+++-++","-------------------+-----+++++-++","-------------------+------++++-++","-------------------+-------+++-++","-------------------+--------++-++","-------------------+--------++--+","-------------------+---------+-++","-------------------+---------+--+","-------------------+------------+","-------------------------+++++-++","--------------------------++++-++","---------------------------+++-++","----------------------------++-++","-----------------------------+-++","-----------------------------+--+","--------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++":{"6":"7/54","30":"47/54"},"++++++++++++++++++++++++++++++-+":{"13":"17/71","21":"19/100","31":"57/100"},"++++++++++++++++++++++++++++++--+":{"10":"15/77","21":"47/308","25":"199/2002","28":"191/2002","32":"141/308"},"+++++++++++++++++++++++++++++-":{"10":"1/3","29":"2/3"},"++++++++++++++++++++++++++++-":{"23":"1/2","28":"1/2"},"+++++++++++++++++++++++++++-":{"12":"1/2","27":"1/2"},"++++++++++++++++++++++++++-":{"12":"191/400","25":"69/400","26":"7/20"},"+++++++++++++++++++++++++-":{"10":"1/2","25":"1/2"},"++++++++++++++++++++++++-":{"14":"1/2","24":"1/2"},"+++++++++++++++++++++++-":{"13":"1/2","23":"1/2"},"++++++++++++++++++++++-":{"21":"20/67","22":"47/67"},"+++++++++++++++++++++-":{"10":"69/400","12":"191/400","21":"7/20"},"++++++++++++++++++++-":{"10":"1/2","20":"1/2"},"+++++++++++++++++++-":{"9":"1/2","19":"1/2"},"++++++++++++++++++-":{"8":"1/2","18":"1/2"},"+++++++++++++++++-":{"7":"1/2","17":"1/2"},"++++++++++++++++-":{"5":"47/87","16":"40/87"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"13":"20/47","14":"27/47"},"+++++++++++++-":{"12":"27/47","13":"20/47"},"++++++++++++-":{"11":"20/67","12":"47/67"},"+++++++++++-":{"10":"13/20","11":"7/20"},"++++++++++-++++++++++++++++++++":{"12":"13/20","30":"7/20"},"++++++++++-+++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"++++++++++-+++++++++++++++++++--+":{"2":"3820/16443","11":"443/32886","20":"192830/772821","25":"38810/257607","32":"3881/10962"},"++++++++++-++++++++++++++++++-":{"26":"27/40","29":"13/40"},"++++++++++-+++++++++++++++++-":{"20":"20/27","28":"7/27"},"++++++++++-++++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"++++++++++-+++++++++++++++-":{"20":"13/20","26":"7/20"},"++++++++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++-+++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"++++++++++-++++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"++++++++++-+++++++++++-":{"20":"1/3","22":"2/3"},"++++++++++-++++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"++++++++++-+++++++++-++++++++++":{"12":"13/20","30":"7/20"},"++++++++++-+++++++++-+++++++++-+":{"12":"13/20","31":"7/20"},"++++++++++-+++++++++-+++++++++--+":{"2":"11540/1140021","11":"284021/2280042","15":"192830/1140021","25":"352030/1140021","32":"294407/760014"},"++++++++++-+++++++++-++++++++-":{"26":"27/40","29":"13/40"},"++++++++++-+++++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++-+++++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"++++++++++-+++++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"++++++++++-+++++++++-++++-+++++":{"12":"13/20","30":"7/20"},"++++++++++-+++++++++-++++-++++-+":{"12":"13/20","31":"7/20"},"++++++++++-+++++++++-++++-++++--+":{"11":"1/6","21":"1/3","32":"1/2"},"++++++++++-+++++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"++++++++++-+++++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++-+++++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"++++++++++-+++++++++-++++--":{"11":"1/2","26":"1/2"},"++++++++++-+++++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"++++++++++-+++++++++-++-":{"2":"589/1107","11":"7/41","23":"329/1107"},"++++++++++-+++++++++-+-":{"12":"1/2","22":"1/2"},"++++++++++-+++++++++--":{"11":"1/2","21":"1/2"},"++++++++++-++++++++-":{"17":"27/34","19":"7/34"},"++++++++++-+++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"++++++++++-++++++-":{"2":"1/4","15":"1/4","17":"1/2"},"++++++++++-+++++-":{"15":"13/20","16":"7/20"},"++++++++++-++++-":{"5":"1/2","15":"1/2"},"++++++++++-+++-":{"5":"1009/1478","11":"70/739","14":"329/1478"},"++++++++++-++-":{"10":"211/962","12":"47/74","13":"70/481"},"++++++++++-+-":{"5":"69/538","11":"70/269","12":"329/538"},"++++++++++--+++++++++++++++++++":{"12":"13/20","30":"7/20"},"++++++++++--++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"++++++++++--++++++++++++++++++--+":{"2":"2357/10800","12":"443/10800","20":"6137/25380","25":"7/47","32":"7/20"},"++++++++++--+++++++++++++++++-":{"26":"27/40","29":"13/40"},"++++++++++--++++++++++++++++-":{"20":"20/27","28":"7/27"},"++++++++++--+++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"++++++++++--++++++++++++++-":{"20":"13/20","26":"7/20"},"++++++++++--+++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++--++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"++++++++++--+++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"++++++++++--++++++++++-":{"20":"1/3","22":"2/3"},"++++++++++--+++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"++++++++++--++++++++-++++++++++":{"12":"13/20","30":"7/20"},"++++++++++--++++++++-+++++++++-+":{"12":"13/20","31":"7/20"},"++++++++++--++++++++-+++++++++--+":{"12":"78230/284421","15":"6380/94807","21":"40421/568842","25":"20410/94807","32":"70407/189614"},"++++++++++--++++++++-++++++++-":{"26":"27/40","29":"13/40"},"++++++++++--++++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++--++++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"++++++++++--++++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"++++++++++--++++++++-++++-+++++":{"12":"13/20","30":"7/20"},"++++++++++--++++++++-++++-++++-+":{"12":"13/20","31":"7/20"},"++++++++++--++++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"++++++++++--++++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++--++++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"++++++++++--++++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++--++++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"++++++++++--++++++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"++++++++++--++++++++-+-":{"12":"1/2","22":"1/2"},"++++++++++--++++++++--+++++++++":{"12":"13/20","30":"7/20"},"++++++++++--++++++++--++++++++-+":{"12":"13/20","31":"7/20"},"++++++++++--++++++++--+++++++-":{"26":"27/40","29":"13/40"},"++++++++++--++++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++--++++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"++++++++++--++++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"++++++++++--++++++++--+++-+++++":{"12":"13/20","30":"7/20"},"++++++++++--++++++++--+++-++++-+":{"12":"13/20","31":"7/20"},"++++++++++--++++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"++++++++++--++++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++--++++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"++++++++++--++++++++--+++--++++":{"12":"13/20","30":"7/20"},"++++++++++--++++++++--+++--+++-+":{"12":"13/20","31":"7/20"},"++++++++++--++++++++--+++--+++---":{"21":"1/3","26":"1/6","32":"1/2"},"++++++++++--++++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"++++++++++--++++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"++++++++++--++++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++--++++++++--++-":{"12":"7/34","17":"10/17","24":"7/34"},"++++++++++--++++++++--+-":{"2":"211/540","12":"7/20","23":"7/27"},"++++++++++--++++++++---":{"12":"1/2","22":"1/2"},"++++++++++--+++++++-":{"17":"27/34","19":"7/34"},"++++++++++--++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"++++++++++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"++++++++++--++++-":{"15":"13/20","16":"7/20"},"++++++++++--+++-":{"5":"1/2","15":"1/2"},"++++++++++--++-":{"5":"10/17","12":"7/34","14":"7/34"},"++++++++++--+-":{"12":"20/27","13":"7/27"},"++++++++++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"++++++++++---+++++++++++++++++-+":{"7":"751/1762","12":"611/1762","20":"1890/41407","25":"6137/82814","31":"189/1762"},"++++++++++---+++++++++++++++++--+":{"0":"443/16000","2":"3377/16000","20":"9863/37600","25":"7/47","32":"7/20"},"++++++++++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"++++++++++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"++++++++++---++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"++++++++++---+++++++++++++-":{"20":"13/20","26":"7/20"},"++++++++++---++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"++++++++++---++++++++++-":{"2":"611/1762","12":"611/1762","20":"200/881","23":"70/881"},"++++++++++---+++++++++-":{"20":"1/3","22":"2/3"},"++++++++++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"++++++++++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"++++++++++---+++++++-+++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"++++++++++---+++++++-+++++++++--+":{"5":"78230/480481","15":"11540/480481","21":"2223/20446","25":"3290/10223","32":"7823/20446"},"++++++++++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"++++++++++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"++++++++++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"++++++++++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"++++++++++---+++++++-++++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"++++++++++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++---+++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"++++++++++---+++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"++++++++++---+++++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"++++++++++---+++++++-+-":{"21":"20/67","22":"47/67"},"++++++++++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"++++++++++---+++++++--++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"++++++++++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"++++++++++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"++++++++++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"++++++++++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"++++++++++---+++++++--+++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"++++++++++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"++++++++++---+++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"++++++++++---+++++++--+++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++---+++++++--+++--+++---":{"12":"1910/6357","21":"573/4238","25":"230/2119","26":"319/6357","32":"1719/4238"},"++++++++++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"++++++++++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"++++++++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"++++++++++---+++++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"++++++++++---+++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"++++++++++---+++++++---+++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"++++++++++---+++++++---++++++-":{"26":"27/40","29":"13/40"},"++++++++++---+++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++---+++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"++++++++++---+++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"++++++++++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"++++++++++---+++++++---++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++---+++++++---++-++++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"++++++++++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"++++++++++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"++++++++++---+++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"++++++++++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"++++++++++---+++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++---+++++++---++--+++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"++++++++++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"++++++++++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"++++++++++---+++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"++++++++++---+++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++---+++++++---++---++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"++++++++++---+++++++---++---+-":{"13":"10/47","15":"1/2","29":"27/94"},"++++++++++---+++++++---++----":{"13":"1/2","28":"1/2"},"++++++++++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"++++++++++---+++++++----":{"13":"1/2","23":"1/2"},"++++++++++---++++++-":{"17":"27/34","19":"7/34"},"++++++++++---+++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"++++++++++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"++++++++++---+++-":{"15":"13/20","16":"7/20"},"++++++++++---++-":{"5":"1/2","15":"1/2"},"++++++++++---+-":{"7":"1/2","13":"10/47","14":"27/94"},"++++++++++----+++++++":{"2":"9917/21254","12":"3337/21254","13":"1890/10627","20":"2110/10627"},"++++++++++----++++++-+":{"2":"633/1217","12":"22/1217","13":"351/1217","21":"211/1217"},"++++++++++----++++++--+":{"0":"70/341","13":"70/341","20":"71/682","22":"331/682"},"++++++++++----++++++---+++":{"5":"2/71","13":"2/71","15":"21/82","22":"37/83","25":"15/62"},"++++++++++----++++++---++-+":{"5":"1/4","13":"1/4","15":"1/8","20":"1/8","26":"1/4"},"++++++++++----++++++---++--+":{"5":"69/469","13":"69/469","26":"71/469","27":"260/469"},"++++++++++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"++++++++++----++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++----++++++---++---++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"++++++++++----++++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"++++++++++----++++++---++----":{"23":"1/2","28":"1/2"},"++++++++++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"++++++++++----++++++----++":{"5":"2/71","13":"2/71","15":"21/82","22":"37/83","25":"15/62"},"++++++++++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"++++++++++----++++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"++++++++++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"++++++++++----++++++----+---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++----++++++----+---++---":{"23":"191/1391","25":"589/1391","32":"47/107"},"++++++++++----++++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"++++++++++----++++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"++++++++++----++++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++----++++++----+----+---":{"23":"191/1391","25":"589/1391","32":"47/107"},"++++++++++----++++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++----++++++-----":{"14":"1/2","24":"1/2"},"++++++++++----+++++-":{"14":"1/2","19":"1/2"},"++++++++++----++++-":{"6":"7/41","14":"589/1927","18":"1009/1927"},"++++++++++----+++-":{"6":"70/269","13":"690/12643","14":"1863/25286","17":"329/538"},"++++++++++----++-":{"2":"191/800","5":"329/800","16":"7/20"},"++++++++++----+-":{"5":"1/2","15":"1/2"},"++++++++++-----++++++":{"6":"329/1758","14":"70/293","20":"1009/1758"},"++++++++++-----+++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"++++++++++-----+++++--+":{"6":"329/1758","14":"70/293","22":"1009/1758"},"++++++++++-----+++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"++++++++++-----+++++----++":{"7":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"++++++++++-----+++++----+-+":{"6":"12220/79823","14":"15600/79823","15":"31823/159646","20":"31823/159646","26":"20180/79823"},"++++++++++-----+++++----+--+":{"2":"611/1360","14":"7/34","15":"189/1360","27":"7/34"},"++++++++++-----+++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"++++++++++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"++++++++++-----+++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"++++++++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"++++++++++-----+++++------+":{"0":"611/2402","14":"611/2402","15":"260/1201","26":"330/1201"},"++++++++++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"++++++++++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"++++++++++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"++++++++++-----+++++---------+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"++++++++++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"++++++++++-----+++++----------+":{"6":"7/54","30":"47/54"},"++++++++++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"++++++++++-----+++++-------------":{"28":"13/33","32":"20/33"},"++++++++++-----++++-":{"9":"1/2","19":"1/2"},"++++++++++-----+++-":{"8":"1/2","18":"1/2"},"++++++++++-----++-":{"7":"1/2","17":"1/2"},"++++++++++-----+-":{"5":"47/87","16":"40/87"},"++++++++++------":{"5":"1/2","15":"1/2"},"+++++++++-":{"8":"20/47","9":"27/47"},"++++++++-":{"5":"27/67","8":"40/67"},"+++++++-":{"6":"20/67","7":"47/67"},"++++++-":{"5":"13/20","6":"7/20"},"+++++-+++++":{"5":"1/2","10":"1/2"},"+++++-++++-++++++++++++++++++++":{"12":"13/20","30":"7/20"},"+++++-++++-+++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++-+++++++++++++++++++--+":{"2":"3820/16443","11":"443/32886","20":"192830/772821","25":"38810/257607","32":"3881/10962"},"+++++-++++-++++++++++++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++-+++++++++++++++++-":{"20":"20/27","28":"7/27"},"+++++-++++-++++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"+++++-++++-+++++++++++++++-":{"20":"13/20","26":"7/20"},"+++++-++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"+++++-++++-+++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"+++++-++++-++++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"+++++-++++-+++++++++++-":{"20":"1/3","22":"2/3"},"+++++-++++-++++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"+++++-++++-+++++++++-++++++++++":{"12":"13/20","30":"7/20"},"+++++-++++-+++++++++-+++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++-+++++++++-+++++++++--+":{"2":"11540/1140021","11":"284021/2280042","15":"192830/1140021","25":"352030/1140021","32":"294407/760014"},"+++++-++++-+++++++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++-+++++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++-+++++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++-+++++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++-++++-+++++++++-++++-":{"5":"1400/5741","11":"3290/17223","22":"7823/34446","25":"3881/11482"},"+++++-++++-+++++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++-++++-+++++++++-++-":{"2":"589/1107","11":"7/41","23":"329/1107"},"+++++-++++-+++++++++-+-":{"12":"1/2","22":"1/2"},"+++++-++++-+++++++++--":{"5":"30/107","11":"47/214","15":"30/107","21":"47/214"},"+++++-++++-++++++++-":{"17":"27/34","19":"7/34"},"+++++-++++-+++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"+++++-++++-++++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++-++++-+++++-":{"15":"13/20","16":"7/20"},"+++++-++++-++++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++-++++-++++-++++++++++":{"12":"13/20","30":"7/20"},"+++++-++++-++++-++++-+++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++-++++-++++-+++++++++--+":{"12":"1910/4443","21":"443/8886","25":"230/1481","32":"1081/2962"},"+++++-++++-++++-++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++-++++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++-++++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++-++++-++++-+++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++-++++-++++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++-++++-++++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++-++++-++++-++++-++-":{"2":"589/1107","11":"7/41","23":"329/1107"},"+++++-++++-++++-++++-+-":{"12":"1/2","22":"1/2"},"+++++-++++-++++-++++--":{"11":"1/2","21":"1/2"},"+++++-++++-++++-+++-":{"17":"27/34","19":"7/34"},"+++++-++++-++++-++-":{"2":"589/1107","16":"7/41","18":"329/1107"},"+++++-++++-++++-+-":{"12":"1/2","17":"1/2"},"+++++-++++-++++--":{"11":"1/2","16":"1/2"},"+++++-++++-+++-":{"5":"10/37","12":"47/74","14":"7/74"},"+++++-++++-++-":{"5":"589/2285","7":"1178/2285","11":"189/2285","13":"329/2285"},"+++++-++++-+-":{"5":"5/29","11":"7/20","12":"32/67"},"+++++-++++--+++++++++++++++++++":{"12":"13/20","30":"7/20"},"+++++-++++--++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++--++++++++++++++++++--+":{"2":"2357/10800","12":"443/10800","20":"6137/25380","25":"7/47","32":"7/20"},"+++++-++++--+++++++++++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++--++++++++++++++++-":{"20":"20/27","28":"7/27"},"+++++-++++--+++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"+++++-++++--++++++++++++++-":{"20":"13/20","26":"7/20"},"+++++-++++--+++++++++++++-":{"20":"1/2","25":"1/2"},"+++++-++++--++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"+++++-++++--+++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"+++++-++++--++++++++++-":{"20":"1/3","22":"2/3"},"+++++-++++--+++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"+++++-++++--++++++++-++++++++++":{"12":"13/20","30":"7/20"},"+++++-++++--++++++++-+++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++--++++++++-+++++++++--+":{"12":"78230/284421","15":"6380/94807","21":"40421/568842","25":"20410/94807","32":"70407/189614"},"+++++-++++--++++++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++--++++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++--++++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++--++++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++-++++--++++++++-++++-":{"5":"1/4","12":"47/108","22":"7/108","25":"1/4"},"+++++-++++--++++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++-++++--++++++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++-++++--++++++++-+-":{"12":"1/2","22":"1/2"},"+++++-++++--++++++++--+++++++++":{"12":"13/20","30":"7/20"},"+++++-++++--++++++++--++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++--++++++++--++++++++--+":{"5":"40421/212442","12":"34827/70814","15":"9800/106221","25":"940/106221","32":"23030/106221"},"+++++-++++--++++++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++-++++--++++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++--++++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++--++++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++-++++--++++++++--+++-":{"5":"1/4","12":"47/108","22":"7/108","25":"1/4"},"+++++-++++--++++++++--++-":{"12":"7/34","17":"10/17","24":"7/34"},"+++++-++++--++++++++--+-":{"2":"211/540","12":"7/20","23":"7/27"},"+++++-++++--++++++++---":{"12":"1/2","22":"1/2"},"+++++-++++--+++++++-":{"17":"27/34","19":"7/34"},"+++++-++++--++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"+++++-++++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++-++++--++++-":{"15":"13/20","16":"7/20"},"+++++-++++--+++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++--+++-++++-++++++++++":{"12":"13/20","30":"7/20"},"+++++-++++--+++-++++-+++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++--+++-++++-+++++++++--+":{"12":"1910/4443","21":"443/8886","25":"230/1481","32":"1081/2962"},"+++++-++++--+++-++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++--+++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++--+++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++--+++-++++-+++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++-++++--+++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++-++++--+++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++-++++--+++-++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++-++++--+++-++++-+-":{"12":"1/2","22":"1/2"},"+++++-++++--+++-++++--+++++++++":{"12":"13/20","30":"7/20"},"+++++-++++--+++-++++--++++++++-+":{"12":"13/20","31":"7/20"},"+++++-++++--+++-++++--++++++++--+":{"12":"117/194","15":"443/3686","25":"20/1843","32":"490/1843"},"+++++-++++--+++-++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++-++++--+++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++--+++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++--+++-++++--++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++-++++--+++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++-++++--+++-++++--++-":{"12":"7/34","17":"10/17","24":"7/34"},"+++++-++++--+++-++++--+-":{"2":"211/540","12":"7/20","23":"7/27"},"+++++-++++--+++-++++---":{"12":"1/2","22":"1/2"},"+++++-++++--+++-+++-":{"17":"27/34","19":"7/34"},"+++++-++++--+++-++-":{"2":"589/1107","16":"7/41","18":"329/1107"},"+++++-++++--+++-+-":{"12":"1/2","17":"1/2"},"+++++-++++--+++--":{"6":"1/2","16":"1/2"},"+++++-++++--++-":{"5":"10/37","12":"47/74","14":"7/74"},"+++++-++++--+-":{"12":"20/27","13":"7/27"},"+++++-++++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"+++++-++++---+++++++++++++++++-+":{"7":"751/1762","12":"611/1762","20":"1890/41407","25":"6137/82814","31":"189/1762"},"+++++-++++---+++++++++++++++++--+":{"0":"443/16000","2":"3377/16000","20":"9863/37600","25":"7/47","32":"7/20"},"+++++-++++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"+++++-++++---++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"+++++-++++---+++++++++++++-":{"20":"13/20","26":"7/20"},"+++++-++++---++++++++++++-":{"20":"1/2","25":"1/2"},"+++++-++++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"+++++-++++---++++++++++-":{"2":"611/1762","12":"611/1762","20":"200/881","23":"70/881"},"+++++-++++---+++++++++-":{"20":"1/3","22":"2/3"},"+++++-++++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"+++++-++++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++-++++---+++++++-+++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"+++++-++++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++-++++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++-++++---+++++++-++++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++-++++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++---+++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++-++++---+++++++-++++--":{"0":"3/10","5":"3/10","21":"1/5","26":"1/5"},"+++++-++++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++-++++---+++++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++-++++---+++++++-+-":{"21":"20/67","22":"47/67"},"+++++-++++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++-++++---+++++++--++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"+++++-++++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++-++++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++-++++---+++++++--+++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++-++++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++-++++---+++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++-++++---+++++++--+++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++---+++++++--+++--+++---":{"12":"1910/6357","21":"573/4238","25":"230/2119","26":"319/6357","32":"1719/4238"},"+++++-++++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++-++++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"+++++-++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"+++++-++++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++-++++---+++++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"+++++-++++---+++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++-++++---+++++++---+++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"+++++-++++---+++++++---++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---+++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++---+++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++---+++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++-++++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++-++++---+++++++---++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++---+++++++---++-++++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"+++++-++++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++-++++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++-++++---+++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++-++++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++-++++---+++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++---+++++++---++--+++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"+++++-++++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++-++++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"+++++-++++---+++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++---+++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++---+++++++---++---++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"+++++-++++---+++++++---++---+-":{"13":"10/47","15":"1/2","29":"27/94"},"+++++-++++---+++++++---++----":{"5":"1/4","13":"1/4","15":"1/4","28":"1/4"},"+++++-++++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++-++++---+++++++----":{"5":"1/4","13":"1/4","15":"1/4","23":"1/4"},"+++++-++++---++++++-":{"17":"27/34","19":"7/34"},"+++++-++++---+++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"+++++-++++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++-++++---+++-":{"15":"13/20","16":"7/20"},"+++++-++++---++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++---++-++++-++++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++-++++---++-++++-+++++++++-+":{"7":"13301/30722","12":"10501/30722","21":"630/15361","25":"940/15361","31":"1890/15361"},"+++++-++++---++-++++-+++++++++--+":{"6":"460/5481","15":"2461/10962","21":"1850/16443","22":"10763/32886","32":"460/1827"},"+++++-++++---++-++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++---++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++---++-++++-+++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++-++++---++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++-++++---++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++-++++---++-++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++-++++---++-++++-+-":{"21":"20/67","22":"47/67"},"+++++-++++---++-++++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++-++++---++-++++--++++++++-+":{"7":"47/114","12":"157/494","22":"70/741","25":"71/1482","31":"63/494"},"+++++-++++---++-++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++---++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++---++-++++--++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++-++++---++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++-++++---++-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++-++++---++-++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"+++++-++++---++-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++-++++---++-++++---+++++++-+":{"7":"517/1240","12":"377/1240","16":"63/1240","25":"47/620","31":"189/1240"},"+++++-++++---++-++++---++++++-":{"26":"27/40","29":"13/40"},"+++++-++++---++-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++---++-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++-++++---++-++++---+++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++-++++---++-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++-++++---++-++++---++-++++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++-++++---++-++++---++-++++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++-++++---++-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++-++++---++-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++-++++---++-++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++-++++---++-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++-++++---++-++++---++--+++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++-++++---++-++++---++--+++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++-++++---++-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++-++++---++-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++-++++---++-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++---++-++++---++---++-+":{"7":"243/572","12":"13103/46332","23":"35/429","27":"883/46332","31":"329/1716"},"+++++-++++---++-++++---++---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++-++++---++-++++---++---+-":{"7":"1/2","13":"200/3149","15":"47/134","29":"270/3149"},"+++++-++++---++-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"+++++-++++---++-++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++-++++---++-++++----":{"13":"1/2","23":"1/2"},"+++++-++++---++-+++-":{"17":"27/34","19":"7/34"},"+++++-++++---++-++-":{"2":"589/1107","16":"7/41","18":"329/1107"},"+++++-++++---++-+-":{"7":"1/2","17":"1/2"},"+++++-++++---++--":{"6":"1/2","16":"1/2"},"+++++-++++---+-":{"5":"329/800","6":"7/20","13":"191/1880","14":"5157/37600"},"+++++-++++----+++++++":{"2":"9917/21254","12":"3337/21254","13":"1890/10627","20":"2110/10627"},"+++++-++++----++++++-+":{"2":"633/1217","12":"22/1217","13":"351/1217","21":"211/1217"},"+++++-++++----++++++--+":{"0":"70/341","13":"70/341","20":"71/682","22":"331/682"},"+++++-++++----++++++---+++":{"6":"2303/66800","13":"147/3340","15":"16497/66800","22":"28717/66800","25":"16343/66800"},"+++++-++++----++++++---++-+":{"7":"611/1195","13":"351/1195","15":"11/1195","20":"11/1195","26":"211/1195"},"+++++-++++----++++++---++--+":{"6":"3243/14446","13":"2070/7223","26":"220/7223","27":"6623/14446"},"+++++-++++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++----++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++----++++++---++---++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"+++++-++++----++++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"+++++-++++----++++++---++----":{"23":"1/2","28":"1/2"},"+++++-++++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++-++++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"+++++-++++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"+++++-++++----++++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"+++++-++++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++----++++++----+---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++----++++++----+---++---":{"23":"191/1391","25":"589/1391","32":"47/107"},"+++++-++++----++++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"+++++-++++----++++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++----++++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++----++++++----+----+---":{"23":"191/1391","25":"589/1391","32":"47/107"},"+++++-++++----++++++----+-----":{"5":"1/4","14":"1/4","15":"1/4","29":"1/4"},"+++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+++++-":{"14":"1/2","19":"1/2"},"+++++-++++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"+++++-++++----+++-":{"14":"69/1478","16":"200/739","17":"1009/1478"},"+++++-++++----++-":{"7":"191/400","15":"69/400","16":"7/20"},"+++++-++++----+-+++++":{"15":"1/2","20":"1/2"},"+++++-++++----+-++++-+":{"6":"506400/2635979","12":"991681/2635979","13":"76779/2635979","15":"595020/2635979","21":"466099/2635979"},"+++++-++++----+-++++--+":{"6":"3290/29283","13":"1400/9761","15":"15463/117132","20":"16343/117132","22":"27683/58566"},"+++++-++++----+-++++---+++":{"6":"6580/43257","13":"2800/14419","15":"5499/28838","17":"28717/86514","25":"1890/14419"},"+++++-++++----+-++++---++-+":{"7":"141/269","13":"1031/3497","20":"22/3497","26":"47/269"},"+++++-++++----+-++++---++--+":{"6":"3243/14446","13":"2070/7223","26":"220/7223","27":"6623/14446"},"+++++-++++----+-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++----+-++++---++---++-+":{"7":"243/572","12":"13103/46332","23":"35/429","27":"883/46332","31":"329/1716"},"+++++-++++----+-++++---++---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++-++++----+-++++---++---+-":{"7":"1/2","15":"47/134","23":"200/3149","29":"270/3149"},"+++++-++++----+-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"+++++-++++----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++-++++----+-++++----++":{"6":"6580/43257","13":"2800/14419","15":"5499/28838","17":"28717/86514","25":"1890/14419"},"+++++-++++----+-++++----+-+":{"7":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"+++++-++++----+-++++----+--+":{"16":"3243/14446","23":"2070/7223","26":"220/7223","27":"6623/14446"},"+++++-++++----+-++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++----+-++++----+---++-+":{"7":"43/100","12":"25/94","16":"2/53","24":"1/22","31":"15/68"},"+++++-++++----+-++++----+---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++-++++----+-++++----+---+-":{"7":"1/2","15":"27/94","28":"200/2209","29":"270/2209"},"+++++-++++----+-++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++----+-++++----+----+-+":{"7":"43/100","12":"25/94","16":"2/53","24":"1/22","31":"15/68"},"+++++-++++----+-++++----+----+---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++-++++----+-++++----+-----":{"7":"27/77","15":"27/77","24":"10/67","29":"10/67"},"+++++-++++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+-+++-":{"14":"1/2","19":"1/2"},"+++++-++++----+-++-":{"6":"7/41","14":"589/1927","18":"1009/1927"},"+++++-++++----+-+-":{"0":"69/538","6":"70/269","17":"329/538"},"+++++-++++----+--":{"6":"1/2","16":"1/2"},"+++++-++++-----++++++":{"6":"329/1758","14":"70/293","20":"1009/1758"},"+++++-++++-----+++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++-++++-----+++++--+":{"6":"329/1758","14":"70/293","22":"1009/1758"},"+++++-++++-----+++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"+++++-++++-----+++++----++":{"7":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"+++++-++++-----+++++----+-+":{"6":"12220/79823","14":"15600/79823","15":"31823/159646","20":"31823/159646","26":"20180/79823"},"+++++-++++-----+++++----+--+":{"2":"611/1360","14":"7/34","15":"189/1360","27":"7/34"},"+++++-++++-----+++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"+++++-++++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++-----+++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"+++++-++++-----+++++------+":{"0":"611/2402","14":"611/2402","15":"260/1201","26":"330/1201"},"+++++-++++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"+++++-++++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"+++++-++++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++-----+++++---------+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++-++++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++-++++-----+++++----------+":{"6":"7/54","30":"47/54"},"+++++-++++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"+++++-++++-----+++++-------------":{"28":"13/33","32":"20/33"},"+++++-++++-----++++-":{"17":"27/34","19":"7/34"},"+++++-++++-----+++-":{"7":"20/27","18":"7/27"},"+++++-++++-----++-":{"7":"1/2","17":"1/2"},"+++++-++++-----+-":{"15":"13/20","16":"7/20"},"+++++-++++------+++++":{"6":"329/1758","14":"70/293","20":"1009/1758"},"+++++-++++------++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++-++++------++++--+":{"6":"329/1758","14":"70/293","22":"1009/1758"},"+++++-++++------++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"+++++-++++------++++----++":{"6":"3290/39153","14":"1400/13051","15":"7191/26102","17":"37553/78306","25":"700/13051"},"+++++-++++------++++----+-+":{"7":"141/269","14":"1031/5380","20":"589/5380","26":"47/269"},"+++++-++++------++++----+--+":{"2":"589/1436","14":"329/1436","16":"189/1436","27":"329/1436"},"+++++-++++------++++----+---+":{"6":"630/2881","14":"37800/135407","15":"621/5762","17":"1081/5762","28":"28000/135407"},"+++++-++++------++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++------++++----+----+-+":{"7":"43/100","12":"25/94","16":"2/53","24":"1/22","31":"15/68"},"+++++-++++------++++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++-++++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++------++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"+++++-++++------++++------+":{"8":"13/33","14":"13/33","26":"7/33"},"+++++-++++------++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"+++++-++++------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"+++++-++++------++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-++++------++++---------+-+":{"7":"869/2349","12":"20/87","17":"400/2349","31":"20/87"},"+++++-++++------++++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++-++++------++++----------+":{"6":"7/54","30":"47/54"},"+++++-++++------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"+++++-++++------++++-------------":{"28":"13/33","32":"20/33"},"+++++-++++------+++-":{"17":"27/34","19":"7/34"},"+++++-++++------++-":{"7":"47/74","15":"211/962","18":"70/481"},"+++++-++++------+-":{"7":"1/2","17":"1/2"},"+++++-++++-------":{"6":"1/2","16":"1/2"},"+++++-+++-":{"2":"1009/1478","6":"70/739","9":"329/1478"},"+++++-++-":{"5":"211/962","7":"47/74","8":"70/481"},"+++++-+-":{"2":"69/538","6":"70/269","7":"329/538"},"+++++--++++":{"5":"1/2","10":"1/2"},"+++++--+++-+":{"6":"1/2","11":"1/2"},"+++++--+++--+++++++++++++++++++":{"12":"13/20","30":"7/20"},"+++++--+++--++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"+++++--+++--++++++++++++++++++--+":{"2":"2357/10800","12":"443/10800","20":"6137/25380","25":"7/47","32":"7/20"},"+++++--+++--+++++++++++++++++-":{"26":"27/40","29":"13/40"},"+++++--+++--++++++++++++++++-":{"20":"20/27","28":"7/27"},"+++++--+++--+++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"+++++--+++--++++++++++++++-":{"20":"13/20","26":"7/20"},"+++++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"+++++--+++--++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"+++++--+++--+++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"+++++--+++--++++++++++-":{"20":"1/3","22":"2/3"},"+++++--+++--+++++++++-":{"6":"2961/16460","12":"329/823","15":"69/400","17":"25593/329200","21":"140/823"},"+++++--+++--++++++++-++++++++++":{"12":"13/20","30":"7/20"},"+++++--+++--++++++++-+++++++++-+":{"12":"13/20","31":"7/20"},"+++++--+++--++++++++-+++++++++--+":{"6":"40421/872860","12":"14309/43643","15":"5640/43643","25":"168379/872860","32":"13254/43643"},"+++++--+++--++++++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++--+++--++++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++--+++--++++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++--++++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++--+++--++++++++-++++-":{"6":"63/320","12":"7/16","15":"47/320","25":"7/32"},"+++++--+++--++++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++--+++--++++++++-++-":{"2":"215213/710820","6":"800/3949","12":"11643/78980","15":"940/3949","23":"3881/35541"},"+++++--+++--++++++++-+-":{"12":"1/2","22":"1/2"},"+++++--+++--++++++++--":{"6":"34380/185593","12":"76400/185593","15":"80793/371186","20":"25593/371186","21":"21620/185593"},"+++++--+++--+++++++-":{"17":"27/34","19":"7/34"},"+++++--+++--++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"+++++--+++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++--+++--++++-":{"15":"13/20","16":"7/20"},"+++++--+++--+++-+++++":{"15":"1/2","20":"1/2"},"+++++--+++--+++-++++-++++++++++":{"12":"13/20","30":"7/20"},"+++++--+++--+++-++++-+++++++++-+":{"12":"13/20","31":"7/20"},"+++++--+++--+++-++++-+++++++++--+":{"6":"443/17380","12":"467/869","25":"1957/17380","32":"282/869"},"+++++--+++--+++-++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++--+++--+++-++++-+++++++-":{"6":"30/179","12":"200/537","17":"7379/28998","20":"157/1074","28":"860/14499"},"+++++--+++--+++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++--+++-++++-+++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++--+++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++--+++--+++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++--+++--+++-++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++--+++--+++-++++-+-":{"12":"1/2","22":"1/2"},"+++++--+++--+++-++++--+++++++++":{"12":"13/20","30":"7/20"},"+++++--+++--+++-++++--++++++++-+":{"12":"13/20","31":"7/20"},"+++++--+++--+++-++++--++++++++--+":{"6":"443/17380","12":"467/869","25":"1957/17380","32":"282/869"},"+++++--+++--+++-++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++--+++--+++-++++--++++++-":{"6":"30/179","12":"200/537","17":"7379/28998","20":"157/1074","28":"860/14499"},"+++++--+++--+++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++--+++-++++--++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++--+++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++--+++--+++-++++--++-":{"12":"7/34","17":"10/17","24":"7/34"},"+++++--+++--+++-++++--+-":{"2":"211/540","12":"7/20","23":"7/27"},"+++++--+++--+++-++++---":{"12":"1/2","22":"1/2"},"+++++--+++--+++-+++-":{"17":"27/34","19":"7/34"},"+++++--+++--+++-++-":{"2":"589/1107","16":"7/41","18":"329/1107"},"+++++--+++--+++-+-":{"12":"1/2","17":"1/2"},"+++++--+++--+++--++++":{"15":"1/2","20":"1/2"},"+++++--+++--+++--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++--+++--+++--+++++++++":{"12":"13/20","30":"7/20"},"+++++--+++--+++--+++--++++++++-+":{"12":"13/20","31":"7/20"},"+++++--+++--+++--+++--++++++++--+":{"6":"443/17380","12":"467/869","25":"1957/17380","32":"282/869"},"+++++--+++--+++--+++--+++++++-":{"26":"27/40","29":"13/40"},"+++++--+++--+++--+++--++++++-":{"6":"30/179","12":"200/537","17":"7379/28998","20":"157/1074","28":"860/14499"},"+++++--+++--+++--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++--+++--+++--++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++--+++--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++--+++--+++--+++--++-":{"12":"7/34","17":"10/17","24":"7/34"},"+++++--+++--+++--+++--+-":{"2":"211/540","12":"7/20","23":"7/27"},"+++++--+++--+++--+++---":{"12":"1/2","22":"1/2"},"+++++--+++--+++--++-":{"17":"27/34","19":"7/34"},"+++++--+++--+++--+-":{"2":"211/540","7":"7/20","18":"7/27"},"+++++--+++--+++---":{"12":"1/2","17":"1/2"},"+++++--+++--++-":{"5":"10/37","12":"47/74","14":"7/74"},"+++++--+++--+-":{"12":"20/27","13":"7/27"},"+++++--+++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"+++++--+++---+++++++++++++++++-+":{"7":"751/1762","12":"611/1762","20":"1890/41407","25":"6137/82814","31":"189/1762"},"+++++--+++---+++++++++++++++++--+":{"0":"443/16000","2":"3377/16000","20":"9863/37600","25":"7/47","32":"7/20"},"+++++--+++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"+++++--+++---++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"+++++--+++---+++++++++++++-":{"20":"13/20","26":"7/20"},"+++++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"+++++--+++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"+++++--+++---++++++++++-":{"2":"611/1762","12":"611/1762","20":"200/881","23":"70/881"},"+++++--+++---+++++++++-":{"20":"1/3","22":"2/3"},"+++++--+++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"+++++--+++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++--+++---+++++++-+++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"+++++--+++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++--+++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++--+++---+++++++-++++-":{"0":"30/97","6":"47/194","21":"20/97","25":"47/194"},"+++++--+++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++--+++---+++++++-++-":{"2":"471200/1219581","6":"23560/135509","15":"27683/135509","21":"11643/135509","23":"182407/1219581"},"+++++--+++---+++++++-+-":{"21":"20/67","22":"47/67"},"+++++--+++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++--+++---+++++++--++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"+++++--+++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++--+++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++--+++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++--+++---+++++++--+++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++---+++++++--+++-++++---":{"6":"191/1428","21":"53/1428","25":"611/1428","32":"191/476"},"+++++--+++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++--+++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++--+++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++--+++---+++++++--+++--":{"0":"252000/1082579","6":"197400/1082579","20":"76779/2165158","22":"880319/2165158","26":"154630/1082579"},"+++++--+++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++--+++---+++++++--+-":{"2":"8440/25821","6":"422/2869","15":"9917/57380","22":"11643/57380","23":"3881/25821"},"+++++--+++---+++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++--+++---+++++++---+++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"+++++--+++---+++++++---+++++++---":{"6":"490/14449","15":"6969/28898","22":"14309/28898","25":"1850/14449","32":"1470/14449"},"+++++--+++---+++++++---++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---+++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++--+++---+++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---+++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++--+++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++--+++---+++++++---++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++---+++++++---++-++++---":{"6":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"+++++--+++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++--+++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++--+++---+++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++--+++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++--+++---+++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++---+++++++---++--+++---":{"6":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"+++++--+++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"+++++--+++---+++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++---+++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++---+++++++---++---++---":{"6":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"+++++--+++---+++++++---++---+-":{"13":"10/47","15":"1/2","29":"27/94"},"+++++--+++---+++++++---++----":{"6":"47/154","7":"611/1078","13":"69/1078","28":"69/1078"},"+++++--+++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++--+++---+++++++----":{"2":"8977/60886","6":"940/4349","13":"11643/60886","15":"2209/8698","23":"11643/60886"},"+++++--+++---++++++-":{"17":"27/34","19":"7/34"},"+++++--+++---+++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"+++++--+++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++--+++---+++-":{"15":"13/20","16":"7/20"},"+++++--+++---++-+++++":{"15":"1/2","20":"1/2"},"+++++--+++---++-++++-++++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--+++---++-++++-+++++++++-+":{"7":"13301/30722","12":"10501/30722","21":"630/15361","25":"940/15361","31":"1890/15361"},"+++++--+++---++-++++-+++++++++--+":{"7":"460/2463","15":"1081/4926","21":"1373/7389","22":"2303/14778","32":"207/821"},"+++++--+++---++-++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---++-++++-+++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++---++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++--+++---++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++--+++---++-++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++--+++---++-++++-+-":{"21":"20/67","22":"47/67"},"+++++--+++---++-++++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--+++---++-++++--++++++++-+":{"7":"47/114","12":"157/494","22":"70/741","25":"71/1482","31":"63/494"},"+++++--+++---++-++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---++-++++--++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++---++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++--+++---++-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++--+++---++-++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"+++++--+++---++-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--+++---++-++++---+++++++-+":{"7":"517/1240","12":"377/1240","16":"63/1240","25":"47/620","31":"189/1240"},"+++++--+++---++-++++---++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---++-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---++-++++---+++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++---++-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++---++-++++---++-++++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++--+++---++-++++---++-++++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++---++-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++--+++---++-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++-++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++--+++---++-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++---++-++++---++--+++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++--+++---++-++++---++--+++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++---++-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++---++-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++--+++---++-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++---++-++++---++---++-+":{"7":"243/572","12":"13103/46332","23":"35/429","27":"883/46332","31":"329/1716"},"+++++--+++---++-++++---++---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++---++-++++---++---+-":{"7":"1/2","13":"200/3149","15":"47/134","29":"270/3149"},"+++++--+++---++-++++---++----":{"6":"3290/34297","13":"4200/34297","15":"16497/68594","17":"28717/68594","28":"4200/34297"},"+++++--+++---++-++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++--+++---++-++++----":{"6":"9/41","13":"23/82","16":"9/41","23":"23/82"},"+++++--+++---++-+++-":{"17":"27/34","19":"7/34"},"+++++--+++---++-++-":{"2":"589/1107","16":"7/41","18":"329/1107"},"+++++--+++---++-+-":{"7":"1/2","17":"1/2"},"+++++--+++---++--++++":{"15":"1/2","20":"1/2"},"+++++--+++---++--+++-+":{"7":"27/77","12":"27/77","16":"10/67","21":"10/67"},"+++++--+++---++--+++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--+++---++--+++--++++++++-+":{"7":"47/114","12":"157/494","22":"70/741","25":"71/1482","31":"63/494"},"+++++--+++---++--+++--++++++++--+":{"2":"25239/667600","7":"78761/667600","16":"4663/33380","22":"16497/33380","32":"351/1669"},"+++++--+++---++--+++--+++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---++--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---++--+++--++++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++---++--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++--+++---++--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++--+++---++--+++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"+++++--+++---++--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--+++---++--+++---+++++++-+":{"7":"471/1202","12":"331/1202","17":"70/601","25":"71/1202","31":"189/1202"},"+++++--+++---++--+++---++++++-":{"26":"27/40","29":"13/40"},"+++++--+++---++--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++--+++---++--+++---+++-":{"7":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++--+++---++--+++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++---++--+++---++-++++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++--+++---++--+++---++-++++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++---++--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++--+++---++--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++--+++---++--+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"+++++--+++---++--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++---++--+++---++--+++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++--+++---++--+++---++--+++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++---++--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++---++--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++--+++---++--+++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++---++--+++---++---++-+":{"7":"243/572","12":"13103/46332","23":"35/429","27":"883/46332","31":"329/1716"},"+++++--+++---++--+++---++---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++---++--+++---++---+-":{"7":"1/2","13":"200/3149","15":"47/134","29":"270/3149"},"+++++--+++---++--+++---++----":{"6":"3290/34297","13":"4200/34297","15":"16497/68594","17":"28717/68594","28":"4200/34297"},"+++++--+++---++--+++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++--+++---++--+++----":{"13":"1/2","23":"1/2"},"+++++--+++---++--++-":{"17":"27/34","19":"7/34"},"+++++--+++---++--+-":{"2":"211/540","7":"7/20","18":"7/27"},"+++++--+++---++---":{"7":"1/2","17":"1/2"},"+++++--+++---+-":{"6":"70/269","7":"329/538","13":"690/12643","14":"1863/25286"},"+++++--+++----+++++++":{"2":"9917/21254","12":"3337/21254","13":"1890/10627","20":"2110/10627"},"+++++--+++----++++++-+":{"2":"633/1217","12":"22/1217","13":"351/1217","21":"211/1217"},"+++++--+++----++++++--+":{"0":"70/341","13":"70/341","20":"71/682","22":"331/682"},"+++++--+++----++++++---+++":{"7":"23030/207869","13":"13230/207869","15":"90099/415738","22":"156839/415738","25":"48140/207869"},"+++++--+++----++++++---++-+":{"7":"611/1195","13":"351/1195","15":"11/1195","20":"11/1195","26":"211/1195"},"+++++--+++----++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++--+++----++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++----++++++---++--+++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"+++++--+++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"+++++--+++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++----++++++---++---++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"+++++--+++----++++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"+++++--+++----++++++---++----":{"0":"3243/24320","6":"329/1216","7":"8977/24320","23":"69/608","28":"69/608"},"+++++--+++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++--+++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"+++++--+++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"+++++--+++----++++++----+--+":{"2":"3337/19260","6":"3337/42800","15":"589/2140","23":"3881/19260","27":"11643/42800"},"+++++--+++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----++++++----+---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++----++++++----+---++---":{"23":"191/1391","25":"589/1391","32":"47/107"},"+++++--+++----++++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"+++++--+++----++++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----++++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++----++++++----+----+---":{"23":"191/1391","25":"589/1391","32":"47/107"},"+++++--+++----++++++----+-----":{"6":"329/1780","14":"21/89","15":"611/1780","29":"21/89"},"+++++--+++----++++++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+++++-":{"14":"1/2","19":"1/2"},"+++++--+++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"+++++--+++----+++-":{"14":"7/74","15":"10/37","17":"47/74"},"+++++--+++----++-":{"7":"191/400","15":"69/400","16":"7/20"},"+++++--+++----+-+++++":{"15":"1/2","20":"1/2"},"+++++--+++----+-++++-+":{"7":"25320/69397","12":"16343/69397","13":"5157/69397","15":"12660/69397","21":"9917/69397"},"+++++--+++----+-++++--+":{"7":"3290/12987","13":"70/481","15":"1645/12987","20":"2407/25974","22":"9917/25974"},"+++++--+++----+-++++---+++":{"7":"131600/381699","13":"2800/14137","15":"3337/28274","17":"156839/763398","25":"1890/14137"},"+++++--+++----+-++++---++-+":{"7":"141/269","13":"1031/3497","20":"22/3497","26":"47/269"},"+++++--+++----+-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++----+-++++---++--+++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++--+++----+-++++---++--+++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++----+-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++--+++----+-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----+-++++---++---++-+":{"7":"243/572","12":"13103/46332","23":"35/429","27":"883/46332","31":"329/1716"},"+++++--+++----+-++++---++---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+-++++---++---+-":{"7":"1/2","15":"47/134","23":"200/3149","29":"270/3149"},"+++++--+++----+-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"+++++--+++----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++--+++----+-++++----++":{"7":"131600/381699","13":"2800/14137","15":"3337/28274","17":"156839/763398","25":"1890/14137"},"+++++--+++----+-++++----+-+":{"7":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"+++++--+++----+-++++----+--+":{"16":"3243/14446","23":"2070/7223","26":"220/7223","27":"6623/14446"},"+++++--+++----+-++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----+-++++----+---++-+":{"7":"43/100","12":"25/94","16":"2/53","24":"1/22","31":"15/68"},"+++++--+++----+-++++----+---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+-++++----+---+-":{"7":"1/2","15":"27/94","28":"200/2209","29":"270/2209"},"+++++--+++----+-++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----+-++++----+----+-+":{"7":"43/100","12":"25/94","16":"2/53","24":"1/22","31":"15/68"},"+++++--+++----+-++++----+----+---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+-++++----+-----":{"7":"27/77","15":"27/77","24":"10/67","29":"10/67"},"+++++--+++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+-+++-":{"14":"1/2","19":"1/2"},"+++++--+++----+-++-":{"8":"1/2","18":"1/2"},"+++++--+++----+-+-":{"6":"9/58","7":"10/29","16":"9/58","17":"10/29"},"+++++--+++----+--++++":{"15":"1/2","20":"1/2"},"+++++--+++----+--+++-+":{"7":"25320/69397","12":"16343/69397","13":"5157/69397","15":"12660/69397","21":"9917/69397"},"+++++--+++----+--+++--+":{"7":"3290/12987","13":"70/481","15":"1645/12987","20":"2407/25974","22":"9917/25974"},"+++++--+++----+--+++---+++":{"7":"131600/381699","13":"2800/14137","15":"3337/28274","17":"156839/763398","25":"1890/14137"},"+++++--+++----+--+++---++-+":{"7":"141/269","13":"1031/3497","20":"22/3497","26":"47/269"},"+++++--+++----+--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++----+--+++---++--+++-+":{"7":"9400/22283","12":"6110/22283","23":"1890/22283","25":"883/44566","31":"8883/44566"},"+++++--+++----+--+++---++--+++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++--+++----+--+++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----+--+++---++---++-+":{"7":"243/572","12":"13103/46332","23":"35/429","27":"883/46332","31":"329/1716"},"+++++--+++----+--+++---++---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+--+++---++---+-":{"7":"1/2","15":"47/134","23":"200/3149","29":"270/3149"},"+++++--+++----+--+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"+++++--+++----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++--+++----+--+++----++":{"7":"131600/381699","13":"2800/14137","15":"3337/28274","17":"156839/763398","25":"1890/14137"},"+++++--+++----+--+++----+-+":{"7":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"+++++--+++----+--+++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--+++----+--+++----+--+++-+":{"7":"20717/50814","12":"471/1882","17":"4663/50814","24":"71/1882","31":"200/941"},"+++++--+++----+--+++----+--+++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+--+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--+++----+--+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++--+++----+--+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----+--+++----+---++-+":{"7":"20717/50814","12":"471/1882","17":"4663/50814","24":"71/1882","31":"200/941"},"+++++--+++----+--+++----+---++---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+--+++----+---+-":{"7":"1/2","15":"27/94","28":"200/2209","29":"270/2209"},"+++++--+++----+--+++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++----+--+++----+----+-+":{"7":"20717/50814","12":"471/1882","24":"4000/44227","28":"46630/1194129","31":"200/941"},"+++++--+++----+--+++----+----+---":{"2":"2223/36446","15":"9863/36446","25":"6580/18223","32":"5600/18223"},"+++++--+++----+--+++----+-----":{"7":"27/77","15":"27/77","24":"10/67","29":"10/67"},"+++++--+++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+--++-":{"14":"1/2","19":"1/2"},"+++++--+++----+--+-":{"7":"589/869","16":"211/869","18":"69/869"},"+++++--+++----+---":{"7":"1/2","17":"1/2"},"+++++--+++-----++++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++--+++-----+++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++--+++-----+++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++--+++-----+++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"+++++--+++-----+++++----++":{"7":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"+++++--+++-----+++++----+-+":{"7":"611/1951","14":"351/1951","15":"589/3902","20":"589/3902","26":"400/1951"},"+++++--+++-----+++++----+--+":{"2":"611/1360","14":"7/34","15":"189/1360","27":"7/34"},"+++++--+++-----+++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"+++++--+++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++-----+++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"+++++--+++-----+++++------+":{"0":"611/2402","14":"611/2402","15":"260/1201","26":"330/1201"},"+++++--+++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"+++++--+++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"+++++--+++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++-----+++++---------+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"+++++--+++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++--+++-----+++++----------+":{"29":"7/34","30":"27/34"},"+++++--+++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"+++++--+++-----+++++-------------":{"28":"13/33","32":"20/33"},"+++++--+++-----++++-":{"17":"27/34","19":"7/34"},"+++++--+++-----+++-":{"7":"20/27","18":"7/27"},"+++++--+++-----++-":{"7":"1/2","17":"1/2"},"+++++--+++-----+-":{"15":"13/20","16":"7/20"},"+++++--+++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++--+++------++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++--+++------++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++--+++------++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"+++++--+++------++++----++":{"7":"6580/34857","14":"140/1291","15":"611/2582","17":"28717/69714","25":"70/1291"},"+++++--+++------++++----+-+":{"7":"141/269","14":"1031/5380","20":"589/5380","26":"47/269"},"+++++--+++------++++----+--+":{"2":"589/1436","14":"329/1436","16":"189/1436","27":"329/1436"},"+++++--+++------++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"+++++--+++------++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++------++++----+----+-+":{"7":"43/100","12":"25/94","16":"2/53","24":"1/22","31":"15/68"},"+++++--+++------++++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++--+++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++------++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"+++++--+++------++++------+":{"8":"13/33","14":"13/33","26":"7/33"},"+++++--+++------++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"+++++--+++------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"+++++--+++------++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++------++++---------+-+":{"7":"869/2349","12":"20/87","17":"400/2349","31":"20/87"},"+++++--+++------++++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++--+++------++++----------+":{"29":"7/34","30":"27/34"},"+++++--+++------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"+++++--+++------++++-------------":{"28":"13/33","32":"20/33"},"+++++--+++------+++-":{"17":"27/34","19":"7/34"},"+++++--+++------++-":{"7":"47/74","15":"211/962","18":"70/481"},"+++++--+++------+-":{"7":"1/2","17":"1/2"},"+++++--+++-------++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++--+++-------+++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++--+++-------+++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++--+++-------+++---+":{"7":"2209/5618","13":"3510/19663","14":"1863/39326","16":"470/2809","23":"600/2809"},"+++++--+++-------+++----++":{"7":"6580/34857","14":"140/1291","15":"611/2582","17":"28717/69714","25":"70/1291"},"+++++--+++-------+++----+-+":{"7":"141/269","14":"1031/5380","20":"589/5380","26":"47/269"},"+++++--+++-------+++----+--+":{"2":"211/680","7":"883/18360","14":"7/34","17":"211/918","27":"7/34"},"+++++--+++-------+++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"+++++--+++-------+++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++-------+++----+----+-+":{"7":"20717/50814","12":"471/1882","24":"4000/44227","28":"46630/1194129","31":"200/941"},"+++++--+++-------+++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++--+++-------+++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++-------+++-----+":{"1":"611/2917","7":"282/2917","14":"942/2917","18":"611/2917","25":"471/2917"},"+++++--+++-------+++------+":{"8":"13/33","14":"13/33","26":"7/33"},"+++++--+++-------+++-------+":{"1":"211/1715","7":"351/1715","14":"471/1715","18":"211/1715","27":"471/1715"},"+++++--+++-------+++--------+":{"7":"1/2","24":"27/94","28":"10/47"},"+++++--+++-------+++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--+++-------+++---------+-+":{"7":"869/2349","12":"20/87","17":"400/2349","31":"20/87"},"+++++--+++-------+++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++--+++-------+++----------+":{"29":"7/34","30":"27/34"},"+++++--+++-------+++-----------+":{"8":"10/37","27":"27/74","31":"27/74"},"+++++--+++-------+++-------------":{"28":"13/33","32":"20/33"},"+++++--+++-------++-":{"17":"27/34","19":"7/34"},"+++++--+++-------+-":{"7":"47/74","15":"211/962","18":"70/481"},"+++++--+++--------":{"7":"1/2","17":"1/2"},"+++++--++-":{"2":"10/17","7":"7/34","9":"7/34"},"+++++--+-":{"7":"20/27","8":"7/27"},"+++++---+++":{"2":"1/4","7":"1/2","10":"1/4"},"+++++---++-+":{"6":"1/2","11":"1/2"},"+++++---++--+":{"7":"1/2","12":"1/2"},"+++++---++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"+++++---++---+++++++++++++++++-+":{"2":"6137/17474","12":"3337/17474","15":"2110/8737","31":"1890/8737"},"+++++---++---+++++++++++++++++--+":{"0":"443/16000","2":"3377/16000","20":"9863/37600","25":"7/47","32":"7/20"},"+++++---++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"+++++---++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"+++++---++---++++++++++++++-":{"2":"27/77","7":"27/77","20":"10/67","27":"10/67"},"+++++---++---+++++++++++++-":{"20":"13/20","26":"7/20"},"+++++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"+++++---++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"+++++---++---++++++++++-":{"2":"611/1762","7":"611/1762","20":"200/881","23":"70/881"},"+++++---++---+++++++++-":{"20":"1/3","22":"2/3"},"+++++---++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"+++++---++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++---++---+++++++-+++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"+++++---++---+++++++-+++++++++--+":{"0":"1/4","7":"1/4","21":"1/4","32":"1/4"},"+++++---++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++---++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++---++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++---++---+++++++-++++-":{"0":"27/134","7":"47/134","22":"20/67","25":"10/67"},"+++++---++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++---++---+++++++-++-":{"2":"1178/3463","7":"1178/3463","15":"589/3463","21":"189/3463","23":"329/3463"},"+++++---++---+++++++-+-":{"21":"20/67","22":"47/67"},"+++++---++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++---++---+++++++--++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"+++++---++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++---++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++---++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++---++---+++++++--+++-":{"0":"27/134","7":"47/134","22":"20/67","25":"10/67"},"+++++---++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++---++---+++++++--+-":{"2":"211/692","7":"211/692","15":"211/1384","22":"189/1384","23":"35/346"},"+++++---++---+++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"+++++---++---+++++++---+++++++-+":{"2":"471/1360","12":"7117/36720","15":"329/1360","22":"443/36720","31":"7/34"},"+++++---++---+++++++---+++++++---":{"2":"1373/12809","7":"2773/12809","15":"4663/25618","22":"8883/25618","32":"1890/12809"},"+++++---++---+++++++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++---+++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++---++---+++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---+++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"+++++---++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++---++---+++++++---++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++---+++++++---++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"+++++---++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++---++---+++++++---++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"+++++---++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++---++---+++++++---++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++---+++++++---++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"+++++---++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"+++++---++---+++++++---++---":{"2":"41501/409922","7":"173101/409922","13":"37800/204961","15":"8830/204961","27":"51030/204961"},"+++++---++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++---++---+++++++----":{"2":"47/242","7":"47/121","13":"27/242","15":"47/242","23":"27/242"},"+++++---++---++++++-":{"17":"27/34","19":"7/34"},"+++++---++---+++++-":{"2":"611/1762","7":"611/1762","15":"200/881","18":"70/881"},"+++++---++---++++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"+++++---++---+++-":{"2":"191/782","7":"191/782","15":"130/391","16":"70/391"},"+++++---++---++-+++++":{"15":"1/2","20":"1/2"},"+++++---++---++-++++-++++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++---++-++++-+++++++++-+":{"0":"1400/9937","17":"9957/19874","20":"537/19874","31":"3290/9937"},"+++++---++---++-++++-+++++++++--+":{"0":"460/3383","15":"1081/6766","21":"2753/10149","22":"2303/20298","32":"1081/3383"},"+++++---++---++-++++-++++++++-":{"26":"27/40","29":"13/40"},"+++++---++---++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---++-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"+++++---++---++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++---++---++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"+++++---++---++-++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"+++++---++---++-++++-+-":{"21":"20/67","22":"47/67"},"+++++---++---++-++++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++---++-++++--++++++++-+":{"0":"230/2081","16":"281/4162","17":"940/2081","21":"230/2081","31":"1081/4162"},"+++++---++---++-++++--+++++++-":{"26":"27/40","29":"13/40"},"+++++---++---++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---++-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"+++++---++---++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++---++---++-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++---++---++-++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"+++++---++---++-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++---++-++++---+++++++-+":{"0":"883/13600","2":"537/13600","17":"329/680","22":"7/34","31":"7/34"},"+++++---++---++-++++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++---++-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---++-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++---++---++-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++---++-++++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++---++-++++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++---++-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++---++-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++-++++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"+++++---++---++-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++---++-++++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++---++-++++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++---++-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++---++-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++---++-++++---++---":{"7":"1081/2143","13":"621/2143","26":"883/6429","27":"440/6429"},"+++++---++---++-++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++---++---++-++++----":{"2":"3243/39326","7":"2209/5618","13":"3510/19663","16":"470/2809","23":"3510/19663"},"+++++---++---++-+++-":{"17":"27/34","19":"7/34"},"+++++---++---++-++-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"+++++---++---++-+-":{"2":"69/538","7":"69/538","16":"70/269","17":"130/269"},"+++++---++---++--++++":{"15":"1/2","20":"1/2"},"+++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"+++++---++---++--+++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++---++--+++--++++++++-+":{"0":"23/180","17":"47/90","21":"179/3600","31":"1081/3600"},"+++++---++---++--+++--+++++++-":{"26":"27/40","29":"13/40"},"+++++---++---++--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---++--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"+++++---++---++--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"+++++---++---++--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"+++++---++---++--+++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"+++++---++---++--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++---++--+++---+++++++-+":{"0":"883/13600","2":"537/13600","17":"329/680","22":"7/34","31":"7/34"},"+++++---++---++--+++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++---++--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---++--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++---++---++--+++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++---++--+++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++---++--+++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++---++--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++---++--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++---++--+++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"+++++---++---++--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++---++--+++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++---++--+++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++---++--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++---++--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++---++--+++---++---":{"7":"1081/2143","13":"621/2143","26":"883/6429","27":"440/6429"},"+++++---++---++--+++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"+++++---++---++--+++----":{"7":"27/85","13":"17/93","17":"27/85","23":"17/93"},"+++++---++---++--++-":{"17":"27/34","19":"7/34"},"+++++---++---++--+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"+++++---++---++---+++":{"15":"1/2","20":"1/2"},"+++++---++---++---++-+":{"17":"47/67","21":"20/67"},"+++++---++---++---++--+":{"17":"1/2","22":"1/2"},"+++++---++---++---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++---++---++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++---++---++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++---++---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++---++---++---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++---++---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++---++---++---++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++---++---++---++-++++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"+++++---++---++---++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++---++---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++---++---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++---++---++---++---++-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"+++++---++---++---++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++---++---++---++--+++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"+++++---++---++---++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++---++---++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++---++---++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++---++---++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"+++++---++---++---++---+-":{"13":"20/47","17":"7/20","24":"211/940"},"+++++---++---++---++----":{"13":"1/2","23":"1/2"},"+++++---++---++---+-":{"8":"20/47","17":"7/20","19":"211/940"},"+++++---++---++----":{"13":"1/2","18":"1/2"},"+++++---++---+-":{"6":"7/41","13":"1009/1927","14":"589/1927"},"+++++---++----+++++++":{"2":"9917/21254","7":"3337/21254","13":"1890/10627","20":"2110/10627"},"+++++---++----++++++-+":{"2":"16343/31649","7":"880/31649","13":"8883/31649","15":"440/31649","21":"5103/31649"},"+++++---++----++++++--+":{"0":"2407/8564","7":"3337/8564","13":"245/4282","15":"3337/17128","22":"1323/17128"},"+++++---++----++++++---+++":{"0":"490/6247","13":"490/6247","15":"3337/12494","22":"4357/12494","25":"1420/6247"},"+++++---++----++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++---++----++++++---++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++----++++++---++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"+++++---++----++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++----++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"+++++---++----++++++---++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"+++++---++----++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"+++++---++----++++++---++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++----++++++---++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"+++++---++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"+++++---++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----++++++---++---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++----++++++---++---++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"+++++---++----++++++---++---+-":{"2":"67/174","7":"67/174","15":"10/87","23":"200/4089","29":"90/1363"},"+++++---++----++++++---++----":{"2":"27/77","7":"27/77","23":"10/67","28":"10/67"},"+++++---++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++---++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"+++++---++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"+++++---++----++++++----+--+":{"2":"1899/9944","7":"1899/9944","15":"2110/8737","23":"1400/8737","27":"1890/8737"},"+++++---++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----++++++----+---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++----++++++----+---++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"+++++---++----++++++----+---+-":{"2":"47/134","7":"47/134","15":"10/67","28":"200/3149","29":"270/3149"},"+++++---++----++++++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"+++++---++----++++++-----":{"14":"1/2","24":"1/2"},"+++++---++----+++++-":{"14":"1/2","19":"1/2"},"+++++---++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"+++++---++----+++-":{"14":"7/74","15":"10/37","17":"47/74"},"+++++---++----++-":{"8":"191/1391","15":"589/1391","16":"47/107"},"+++++---++----+-+++++":{"15":"1/2","20":"1/2"},"+++++---++----+-++++-+":{"0":"329/1627","13":"329/1627","15":"260/1627","17":"520/1627","21":"189/1627"},"+++++---++----+-++++--+":{"0":"70/341","13":"70/341","20":"71/682","22":"331/682"},"+++++---++----+-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++----+-++++---+++++++-+":{"0":"883/13600","2":"537/13600","17":"329/680","22":"7/34","31":"7/34"},"+++++---++----+-++++---+++++++---":{"7":"883/25877","13":"1917/25877","17":"6580/25877","22":"10800/25877","32":"5697/25877"},"+++++---++----+-++++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++----+-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++----+-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++----+-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++---++----+-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+-++++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+-++++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++----+-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++----+-++++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"+++++---++----+-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+-++++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+-++++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++----+-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++----+-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----+-++++---++---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+-++++---++---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+-++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"+++++---++----+-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"+++++---++----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++---++----+-++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"+++++---++----+-++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"+++++---++----+-++++----+--+":{"16":"883/4566","17":"220/2283","23":"230/761","27":"621/1522"},"+++++---++----+-++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----+-++++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+-++++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+-++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"+++++---++----+-++++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"+++++---++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++---++----+-+++-":{"14":"1/2","19":"1/2"},"+++++---++----+-++-":{"8":"1/2","18":"1/2"},"+++++---++----+-+-":{"0":"8/75","6":"1/12","16":"3/10","17":"28/55"},"+++++---++----+--++++":{"15":"1/2","20":"1/2"},"+++++---++----+--+++-+":{"0":"329/1627","13":"329/1627","15":"260/1627","17":"520/1627","21":"189/1627"},"+++++---++----+--+++--+":{"0":"70/341","13":"70/341","20":"71/682","22":"331/682"},"+++++---++----+--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++----+--+++---+++++++-+":{"0":"883/13600","2":"537/13600","17":"329/680","22":"7/34","31":"7/34"},"+++++---++----+--+++---+++++++---":{"7":"883/25877","13":"1917/25877","17":"6580/25877","22":"10800/25877","32":"5697/25877"},"+++++---++----+--+++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++----+--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++----+--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++----+--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"+++++---++----+--+++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+--+++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+--+++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++----+--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"+++++---++----+--+++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"+++++---++----+--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+--+++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+--+++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++----+--+++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----+--+++---++---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+--+++---++---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+--+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"+++++---++----+--+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"+++++---++----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"+++++---++----+--+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"+++++---++----+--+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"+++++---++----+--+++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+--+++----+--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+--+++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+--+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++----+--+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++----+--+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----+--+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++----+--+++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+--+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"+++++---++----+--+++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"+++++---++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++---++----+--++-":{"14":"1/2","19":"1/2"},"+++++---++----+--+-":{"8":"1/2","18":"1/2"},"+++++---++----+---+++":{"15":"1/2","20":"1/2"},"+++++---++----+---++-+":{"17":"47/67","21":"20/67"},"+++++---++----+---++--+":{"17":"1/2","22":"1/2"},"+++++---++----+---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++----+---++---+++++++---":{"7":"883/12717","13":"71/471","22":"4220/12717","31":"131600/852039","32":"250099/852039"},"+++++---++----+---++---++++++-":{"26":"27/40","29":"13/40"},"+++++---++----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++---++----+---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++---++----+---++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+---++---++-++++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"+++++---++----+---++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++----+---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++---++----+---++---++-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"+++++---++----+---++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+---++---++--+++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"+++++---++----+---++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+---++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++----+---++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++----+---++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"+++++---++----+---++---+-":{"8":"7/27","17":"7/20","23":"211/1269","24":"211/940"},"+++++---++----+---++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++---++----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++----+---++----++++++---":{"2":"883/24786","7":"329/918","23":"2110/12393","31":"270/1139","32":"6110/30753"},"+++++---++----+---++----+++++-":{"26":"27/40","29":"13/40"},"+++++---++----+---++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++---++----+---++----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++---++----+---++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++---++----+---++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+---++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++---++----+---++----+-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+---++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---++----+---++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++---++----+---++----+-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"+++++---++----+---++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---++----+---++----+--+++-+":{"8":"1910/11177","24":"1910/11177","25":"1957/22354","26":"1890/11177","31":"8977/22354"},"+++++---++----+---++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+---++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++---++----+---++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++---++----+---++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++----+---++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"+++++---++----+---++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++---++----+---++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"+++++---++----+---++----+----":{"14":"27/94","17":"1/2","28":"10/47"},"+++++---++----+---++-----":{"14":"1/2","24":"1/2"},"+++++---++----+---+-":{"14":"1/2","19":"1/2"},"+++++---++----+----":{"8":"1/2","18":"1/2"},"+++++---++-----++++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++---++-----+++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++---++-----+++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++---++-----+++++---+":{"0":"47/134","13":"10/67","14":"27/134","23":"20/67"},"+++++---++-----+++++----++":{"2":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"+++++---++-----+++++----+-+":{"1":"611/3500","14":"39/175","15":"51/175","20":"409/3500","26":"34/175"},"+++++---++-----+++++----+--+":{"2":"9917/25034","7":"3337/25034","14":"1890/12517","15":"2110/12517","27":"1890/12517"},"+++++---++-----+++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++-----+++++----+---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++-----+++++----+---++---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++---++-----+++++----+---+-":{"2":"47/134","7":"47/134","15":"10/67","28":"200/3149","29":"270/3149"},"+++++---++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++-----+++++----+----+-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++---++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"+++++---++-----+++++------+":{"0":"611/2402","14":"611/2402","15":"260/1201","26":"330/1201"},"+++++---++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"+++++---++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"+++++---++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++-----+++++---------+-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"+++++---++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"+++++---++-----+++++----------+":{"29":"7/34","30":"27/34"},"+++++---++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"+++++---++-----+++++-------------":{"28":"13/33","32":"20/33"},"+++++---++-----++++-":{"17":"27/34","19":"7/34"},"+++++---++-----+++-":{"2":"611/1762","7":"611/1762","15":"200/881","18":"70/881"},"+++++---++-----++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"+++++---++-----+-":{"2":"191/782","7":"191/782","15":"130/391","16":"70/391"},"+++++---++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++---++------++++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++---++------++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++---++------++++---+":{"0":"47/134","13":"10/67","14":"27/134","23":"20/67"},"+++++---++------++++----++":{"1":"329/2369","14":"420/2369","15":"611/4738","17":"2209/4738","25":"210/2369"},"+++++---++------++++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"+++++---++------++++----+--+":{"0":"883/13600","2":"3337/13600","14":"7/34","17":"189/680","27":"7/34"},"+++++---++------++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++------++++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++------++++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"+++++---++------++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++------++++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++------++++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++---++------++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"+++++---++------++++------+":{"8":"13/33","14":"13/33","26":"7/33"},"+++++---++------++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"+++++---++------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"+++++---++------++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++------++++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++------++++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++------++++----------+":{"8":"7/34","30":"27/34"},"+++++---++------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"+++++---++------++++-------------":{"28":"13/33","32":"20/33"},"+++++---++------+++-":{"17":"27/34","19":"7/34"},"+++++---++------++-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"+++++---++------+-":{"2":"69/538","7":"69/538","16":"70/269","17":"130/269"},"+++++---++-------++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++---++-------+++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++---++-------+++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++---++-------+++---+":{"1":"27/154","14":"810/3619","16":"10/77","17":"47/154","23":"600/3619"},"+++++---++-------+++----++":{"1":"329/2369","14":"420/2369","15":"611/4738","17":"2209/4738","25":"210/2369"},"+++++---++-------+++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"+++++---++-------+++----+--+":{"0":"883/13600","2":"3337/13600","14":"7/34","17":"189/680","27":"7/34"},"+++++---++-------+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++-------+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++-------+++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"+++++---++-------+++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++-------+++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++-------+++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"+++++---++-------+++-----+":{"1":"329/1993","14":"420/1993","18":"611/1993","24":"282/1993","25":"351/1993"},"+++++---++-------+++------+":{"8":"13/33","14":"13/33","26":"7/33"},"+++++---++-------+++-------+":{"1":"9917/52174","14":"6330/26087","17":"16497/52174","18":"220/26087","27":"6330/26087"},"+++++---++-------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"+++++---++-------+++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++-------+++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"+++++---++-------+++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++-------+++----------+":{"8":"7/34","30":"27/34"},"+++++---++-------+++-----------+":{"8":"10/37","27":"27/74","31":"27/74"},"+++++---++-------+++-------------":{"28":"13/33","32":"20/33"},"+++++---++-------++-":{"17":"27/34","19":"7/34"},"+++++---++-------+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"+++++---++--------+++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++---++--------++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++---++--------++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++---++--------++---+":{"0":"47/134","13":"10/67","14":"27/134","23":"20/67"},"+++++---++--------++----++":{"2":"47/175","8":"27/175","14":"54/175","18":"4/35","25":"27/175"},"+++++---++--------++----+-+":{"8":"32/99","14":"32/99","25":"7/60","26":"9/38"},"+++++---++--------++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"+++++---++--------++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++--------++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"+++++---++--------++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"+++++---++--------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"+++++---++--------++-----+":{"1":"329/1993","14":"420/1993","18":"611/1993","24":"282/1993","25":"351/1993"},"+++++---++--------++------+":{"8":"13/33","14":"13/33","26":"7/33"},"+++++---++--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"+++++---++--------++--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++--------++--------++-+":{"2":"10/47","18":"10/47","27":"27/94","31":"27/94"},"+++++---++--------++--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++--------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"+++++---++--------++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++---++--------++---------+-+":{"2":"859759/3026318","12":"267759/3026318","18":"352970/1513159","28":"196830/1513159","31":"399600/1513159"},"+++++---++--------++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++---++--------++----------+":{"29":"7/34","30":"27/34"},"+++++---++--------++-----------+":{"8":"10/37","27":"27/74","31":"27/74"},"+++++---++--------++-------------":{"28":"13/33","32":"20/33"},"+++++---++--------+-":{"8":"20/47","17":"7/20","19":"211/940"},"+++++---++---------":{"8":"1/2","18":"1/2"},"+++++---+-":{"7":"7/20","8":"20/47","9":"211/940"},"+++++----++":{"2":"1/4","7":"1/2","10":"1/4"},"+++++----+-+":{"8":"13/33","11":"20/33"},"+++++----+--+":{"8":"7/27","12":"20/27"},"+++++----+---+":{"8":"1/2","13":"1/2"},"+++++----+----++":{"1":"7/34","8":"140/459","13":"2600/21573","14":"130/799","15":"7/34"},"+++++----+----+-+":{"0":"191/973","8":"191/973","15":"260/973","16":"331/973"},"+++++----+----+--+":{"0":"69/469","8":"69/469","16":"71/469","17":"260/469"},"+++++----+----+---+++":{"15":"1/2","20":"1/2"},"+++++----+----+---++-+":{"17":"47/67","21":"20/67"},"+++++----+----+---++--+":{"17":"1/2","22":"1/2"},"+++++----+----+---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+----+---++---+++++++---":{"7":"883/12717","8":"71/471","22":"4220/12717","31":"183359/852039","32":"198340/852039"},"+++++----+----+---++---++++++-":{"26":"27/40","29":"13/40"},"+++++----+----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++----+----+---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++----+----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++----+----+---++---++-":{"0":"47/161","8":"47/161","23":"40/161","25":"27/161"},"+++++----+----+---++---+-":{"17":"7/20","23":"20/47","24":"211/940"},"+++++----+----+---++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++----+----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+----+---++----++++++---":{"2":"883/24786","7":"329/918","23":"2110/12393","31":"270/1139","32":"6110/30753"},"+++++----+----+---++----+++++-":{"26":"27/40","29":"13/40"},"+++++----+----+---++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++----+----+---++----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++----+----+---++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++----+----+---++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+----+---++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+----+---++----+-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++----+----+---++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++----+----+---++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++----+----+---++----+-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"+++++----+----+---++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+----+---++----+--+++-+":{"2":"577/22620","14":"1081/7540","24":"191/1131","26":"329/1131","31":"140/377"},"+++++----+----+---++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++----+----+---++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++----+----+---++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++----+----+---++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"+++++----+----+---++-----":{"14":"1/2","24":"1/2"},"+++++----+----+---+-":{"14":"1/2","19":"1/2"},"+++++----+----+----++":{"15":"1/2","20":"1/2"},"+++++----+----+----+-+":{"17":"47/67","21":"20/67"},"+++++----+----+----+--+":{"18":"70/481","20":"211/962","22":"47/74"},"+++++----+----+----+---+":{"18":"1/2","23":"1/2"},"+++++----+----+----+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++----+----+----+----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+----+----+----++++++--":{"8":"13697/85117","12":"49/1811","18":"15020/85117","25":"400/1811","31":"751/1811"},"+++++----+----+----+----+++++-":{"26":"27/40","29":"13/40"},"+++++----+----+----+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++----+----+----+----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"+++++----+----+----+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++----+----+----+----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+----+----+----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+----+----+----+-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++----+----+----+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++----+----+----+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++----+----+----+----+-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"+++++----+----+----+----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+----+----+----+--+++-+":{"2":"577/22620","14":"1081/7540","24":"191/1131","26":"329/1131","31":"140/377"},"+++++----+----+----+----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"+++++----+----+----+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++----+----+----+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++----+----+----+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"+++++----+----+----+-----":{"14":"1/2","24":"1/2"},"+++++----+----+-----":{"14":"1/2","19":"1/2"},"+++++----+-----+":{"2":"9917/21254","7":"3337/21254","8":"1890/10627","15":"2110/10627"},"+++++----+------+":{"0":"191/973","8":"191/973","15":"260/973","16":"331/973"},"+++++----+-------+":{"0":"883/10800","2":"3337/10800","8":"7/27","17":"7/20"},"+++++----+--------+++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++----+--------++-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++----+--------++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++----+--------++---+":{"0":"47/134","8":"10/67","14":"27/134","23":"20/67"},"+++++----+--------++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+--------++----++++++--":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"+++++----+--------++----+++++-":{"26":"27/40","29":"13/40"},"+++++----+--------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++----+--------++----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"+++++----+--------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++----+--------++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+--------++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+--------++----+-++++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+--------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++----+--------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++----+--------++----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"+++++----+--------++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+--------++----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+--------++----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+--------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++----+--------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++----+--------++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++----+--------++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"+++++----+--------++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"+++++----+--------++----+----":{"0":"69/469","8":"69/469","16":"71/469","24":"7020/22043","28":"5200/22043"},"+++++----+--------++-----+":{"1":"329/1993","14":"420/1993","18":"611/1993","24":"282/1993","25":"351/1993"},"+++++----+--------++------+":{"0":"1081/8102","14":"1081/8102","18":"1400/4051","24":"940/4051","26":"630/4051"},"+++++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"+++++----+--------++--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++----+--------++--------++-+":{"2":"10/47","18":"10/47","27":"27/94","31":"27/94"},"+++++----+--------++--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+--------++--------+-":{"1":"329/1758","8":"70/293","19":"329/1758","28":"6800/41313","29":"3060/13771"},"+++++----+--------++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++----+--------++---------+-+":{"2":"859759/3026318","12":"267759/3026318","18":"352970/1513159","28":"196830/1513159","31":"399600/1513159"},"+++++----+--------++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+--------++----------+":{"29":"7/34","30":"27/34"},"+++++----+--------++-----------+":{"1":"200/1939","18":"470/1939","27":"1269/3878","31":"1269/3878"},"+++++----+--------++-------------":{"28":"13/33","32":"20/33"},"+++++----+--------+-":{"17":"7/20","18":"20/47","19":"211/940"},"+++++----+---------++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++----+---------+-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++----+---------+--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++----+---------+---+":{"0":"47/134","13":"10/67","14":"27/134","23":"20/67"},"+++++----+---------+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++----+---------+----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+---------+----++++++--":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"+++++----+---------+----+++++-":{"26":"27/40","29":"13/40"},"+++++----+---------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++----+---------+----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"+++++----+---------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++----+---------+----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+---------+----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+---------+----+-++++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+---------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++----+---------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++----+---------+----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"+++++----+---------+----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+---------+----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+---------+----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+---------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++----+---------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"+++++----+---------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"+++++----+---------+-----++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++----+---------+-----+++++-+-":{"31":"1/2","32":"1/2"},"+++++----+---------+-----+++++--":{"12":"7/60","14":"211/2820","24":"20/141","25":"1/3","31":"1/3"},"+++++----+---------+-----++++-":{"26":"27/40","29":"13/40"},"+++++----+---------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++----+---------+-----++-":{"2":"1081/5302","24":"161/5302","26":"630/2651","27":"1400/2651"},"+++++----+---------+-----+-":{"25":"13/20","26":"7/20"},"+++++----+---------+------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+---------+------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+---------+------++++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+---------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++----+---------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++----+---------+------+-":{"0":"3243/37426","14":"3243/37426","19":"1380/18713","26":"4690/18713","27":"9400/18713"},"+++++----+---------+-------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----+---------+-------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+---------+-------+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+---------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++----+---------+-------+-":{"25":"211/962","27":"47/74","28":"70/481"},"+++++----+---------+--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++----+---------+--------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----+---------+--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+---------+--------+-":{"1":"329/1758","8":"70/293","19":"329/1758","28":"6800/41313","29":"3060/13771"},"+++++----+---------+---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++----+---------+---------+-+":{"2":"757699/3055858","12":"90099/3055858","19":"352970/1527929","28":"23110/117533","31":"450630/1527929"},"+++++----+---------+---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++----+---------+----------+":{"29":"7/34","30":"27/34"},"+++++----+---------+-----------+":{"0":"4663/55423","19":"13160/55423","28":"16000/55423","31":"21600/55423"},"+++++----+---------+-------------":{"28":"13/33","32":"20/33"},"+++++----+----------":{"9":"1/2","19":"1/2"},"+++++-----+":{"9":"7/34","10":"27/34"},"+++++------+":{"9":"13/40","11":"27/40"},"+++++-------+":{"9":"7/34","12":"27/34"},"+++++--------+":{"9":"20/47","13":"27/47"},"+++++---------+":{"9":"1/2","14":"1/2"},"+++++----------+":{"1":"329/1758","9":"70/293","15":"1009/1758"},"+++++-----------+":{"0":"13/46","9":"13/46","16":"10/23"},"+++++------------+":{"1":"329/1758","9":"70/293","17":"1009/1758"},"+++++-------------+":{"0":"47/134","8":"10/67","9":"27/134","18":"20/67"},"+++++--------------++":{"1":"329/1758","9":"70/293","20":"1009/1758"},"+++++--------------+-+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++--------------+--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"+++++--------------+---+":{"18":"1/2","23":"1/2"},"+++++--------------+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"+++++--------------+----++++++--":{"2":"1129/4256","9":"235/1064","12":"47/608","25":"729/4256","31":"1129/4256"},"+++++--------------+----+++++-":{"26":"27/40","29":"13/40"},"+++++--------------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++--------------+----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"+++++--------------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"+++++--------------+----+-":{"0":"47/154","9":"47/154","24":"20/77","25":"10/77"},"+++++--------------+-----++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"+++++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"+++++--------------+-----+++++--":{"9":"9917/156446","12":"22043/156446","24":"11290/78223","25":"48843/156446","31":"53063/156446"},"+++++--------------+-----++++-":{"26":"27/40","29":"13/40"},"+++++--------------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"+++++--------------+-----++-":{"2":"1081/5302","24":"161/5302","26":"630/2651","27":"1400/2651"},"+++++--------------+-----+-":{"25":"13/20","26":"7/20"},"+++++--------------+------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--------------+------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++--------------+------++++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"+++++--------------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++--------------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++--------------+------+-":{"0":"3243/18626","9":"3243/18626","19":"1380/9313","26":"1400/9313","27":"3290/9313"},"+++++--------------+-------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++--------------+-------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++--------------+-------+++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"+++++--------------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++--------------+-------+-":{"25":"211/962","27":"47/74","28":"70/481"},"+++++--------------+--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--------------+--------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++--------------+--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++--------------+--------+-":{"1":"329/1758","8":"70/293","19":"329/1758","28":"6800/41313","29":"3060/13771"},"+++++--------------+---------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++--------------+---------+-+":{"2":"757699/3055858","12":"90099/3055858","19":"352970/1527929","28":"23110/117533","31":"450630/1527929"},"+++++--------------+---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++--------------+----------+":{"29":"7/34","30":"27/34"},"+++++--------------+-----------+":{"0":"4663/55423","19":"13160/55423","28":"16000/55423","31":"21600/55423"},"+++++--------------+-------------":{"28":"13/33","32":"20/33"},"+++++---------------+":{"1":"329/1758","14":"70/293","20":"1009/1758"},"+++++----------------+":{"0":"13/46","14":"13/46","21":"10/23"},"+++++-----------------+":{"19":"7/34","22":"27/34"},"+++++------------------+":{"4":"7/48","8":"7/48","19":"243/752","23":"869/2256"},"+++++-------------------+":{"19":"1/2","24":"1/2"},"+++++--------------------++++++":{"18":"7/27","30":"20/27"},"+++++--------------------+++++-+-":{"16":"469/1738","24":"130/869","32":"1009/1738"},"+++++--------------------+++++--":{"19":"470/4289","23":"870/4289","25":"2749/8578","31":"3149/8578"},"+++++--------------------++++-":{"26":"20/67","29":"47/67"},"+++++--------------------+++-":{"26":"27/74","28":"47/74"},"+++++--------------------++-":{"2":"47/114","19":"7/114","25":"10/57","27":"20/57"},"+++++--------------------+-":{"25":"13/20","26":"7/20"},"+++++---------------------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++---------------------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++---------------------++++--":{"9":"5400/53533","12":"70/1139","19":"7290/53533","27":"869/2278","31":"729/2278"},"+++++---------------------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"+++++---------------------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"+++++---------------------+-":{"0":"3243/13106","9":"483/13106","26":"1400/6553","27":"3290/6553"},"+++++----------------------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"+++++----------------------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++----------------------+++--":{"9":"5400/53533","12":"70/1139","19":"7290/53533","27":"869/2278","31":"729/2278"},"+++++----------------------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"+++++----------------------+-":{"25":"211/962","27":"47/74","28":"70/481"},"+++++-----------------------+++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++-----------------------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"+++++-----------------------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++-----------------------+-":{"4":"329/1247","8":"189/1247","28":"14580/58609","29":"19683/58609"},"+++++------------------------++":{"2":"27/67","12":"20/67","30":"20/67"},"+++++------------------------+-+-":{"2":"53600/80249","28":"12663/80249","31":"11683/80249","32":"2303/80249"},"+++++------------------------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"+++++-------------------------+":{"29":"7/34","30":"27/34"},"+++++--------------------------+":{"29":"1/2","31":"1/2"},"+++++----------------------------":{"28":"13/33","32":"20/33"},"++++-":{"0":"1/3","4":"2/3"},"+++-":{"0":"27/67","3":"40/67"},"++-":{"1":"20/67","2":"47/67"},"+-":{"0":"13/20","1":"7/20"},"-+++++":{"0":"1/2","5":"1/2"},"-++++-+++++":{"5":"1/2","10":"1/2"},"-++++-++++-++++++++++++++++++++":{"12":"13/20","30":"7/20"},"-++++-++++-+++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"-++++-++++-+++++++++++++++++++--+":{"2":"3820/16443","11":"443/32886","20":"192830/772821","25":"38810/257607","32":"3881/10962"},"-++++-++++-++++++++++++++++++-":{"26":"27/40","29":"13/40"},"-++++-++++-+++++++++++++++++-":{"20":"20/27","28":"7/27"},"-++++-++++-++++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"-++++-++++-+++++++++++++++-":{"20":"13/20","26":"7/20"},"-++++-++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++-+++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"-++++-++++-++++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"-++++-++++-+++++++++++-":{"20":"1/3","22":"2/3"},"-++++-++++-++++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"-++++-++++-+++++++++-":{"0":"11643/31646","2":"7823/31646","11":"2800/15823","20":"3290/15823"},"-++++-++++-++++++++-":{"17":"27/34","19":"7/34"},"-++++-++++-+++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"-++++-++++-++++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++-++++-+++++-":{"15":"13/20","16":"7/20"},"-++++-++++-++++-":{"0":"1/4","12":"1/2","15":"1/4"},"-++++-++++-+++-":{"5":"10/37","12":"47/74","14":"7/74"},"-++++-++++-++-":{"5":"589/2285","7":"1178/2285","11":"189/2285","13":"329/2285"},"-++++-++++-+-":{"0":"5/29","11":"7/20","12":"32/67"},"-++++-++++--+++++++++++++++++++":{"12":"13/20","30":"7/20"},"-++++-++++--++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"-++++-++++--++++++++++++++++++--+":{"2":"2357/10800","12":"443/10800","20":"6137/25380","25":"7/47","32":"7/20"},"-++++-++++--+++++++++++++++++-":{"26":"27/40","29":"13/40"},"-++++-++++--++++++++++++++++-":{"20":"20/27","28":"7/27"},"-++++-++++--+++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"-++++-++++--++++++++++++++-":{"20":"13/20","26":"7/20"},"-++++-++++--+++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++--++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"-++++-++++--+++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"-++++-++++--++++++++++-":{"20":"1/3","22":"2/3"},"-++++-++++--+++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"-++++-++++--++++++++-":{"0":"27/94","2":"7/94","12":"20/47","20":"10/47"},"-++++-++++--+++++++-":{"17":"27/34","19":"7/34"},"-++++-++++--++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"-++++-++++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++-++++--++++-":{"15":"13/20","16":"7/20"},"-++++-++++--+++-":{"0":"1/4","12":"1/2","15":"1/4"},"-++++-++++--++-":{"5":"10/37","12":"47/74","14":"7/74"},"-++++-++++--+-":{"12":"20/27","13":"7/27"},"-++++-++++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"-++++-++++---+++++++++++++++++-+":{"7":"751/1762","12":"611/1762","20":"1890/41407","25":"6137/82814","31":"189/1762"},"-++++-++++---+++++++++++++++++--+":{"1":"443/7506","2":"530/3753","20":"32407/117594","25":"9200/58797","32":"460/1251"},"-++++-++++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"-++++-++++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"-++++-++++---++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"-++++-++++---+++++++++++++-":{"20":"13/20","26":"7/20"},"-++++-++++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"-++++-++++---++++++++++-":{"2":"611/1762","12":"611/1762","20":"200/881","23":"70/881"},"-++++-++++---+++++++++-":{"20":"1/3","22":"2/3"},"-++++-++++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"-++++-++++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++-++++---+++++++-+++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"-++++-++++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"-++++-++++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++-++++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++-++++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++-++++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++-++++---+++++++-++++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++-++++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++-++++---+++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-++++-++++---+++++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"-++++-++++---+++++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"-++++-++++---+++++++-+-":{"21":"20/67","22":"47/67"},"-++++-++++---+++++++--++++":{"0":"30/97","6":"47/194","21":"20/97","25":"47/194"},"-++++-++++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++-++++---+++++++--+++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++---+++++++--+++-++++---":{"0":"319/5498","12":"1081/5498","21":"949/5498","25":"470/2749","32":"2209/5498"},"-++++-++++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++-++++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++-++++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-++++-++++---+++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++-++++---+++++++--+++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++---+++++++--+++--+++---":{"12":"1910/6357","21":"573/4238","25":"230/2119","26":"319/6357","32":"1719/4238"},"-++++-++++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++-++++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"-++++-++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"-++++-++++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"-++++-++++---+++++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"-++++-++++---+++++++---+++":{"0":"1470/17599","6":"2303/35198","15":"3243/17599","22":"7823/17599","25":"7823/35198"},"-++++-++++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++-++++---+++++++---++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++---+++++++---++-++++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"-++++-++++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++-++++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++-++++---+++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-++++-++++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++-++++---+++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++---+++++++---++--+++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"-++++-++++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++-++++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"-++++-++++---+++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-++++---+++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++---+++++++---++---++---":{"12":"7/27","22":"2357/10800","25":"69/400","32":"7/20"},"-++++-++++---+++++++---++---+-":{"13":"10/47","15":"1/2","29":"27/94"},"-++++-++++---+++++++---++----":{"5":"1/4","13":"1/4","15":"1/4","28":"1/4"},"-++++-++++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"-++++-++++---+++++++----":{"5":"1/4","13":"1/4","15":"1/4","23":"1/4"},"-++++-++++---++++++-":{"17":"27/34","19":"7/34"},"-++++-++++---+++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"-++++-++++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++-++++---+++-":{"15":"13/20","16":"7/20"},"-++++-++++---++-":{"0":"1/4","7":"1/2","15":"1/4"},"-++++-++++---+-":{"0":"329/800","6":"7/20","13":"191/1880","14":"5157/37600"},"-++++-++++----+++++++":{"2":"9917/21254","12":"3337/21254","13":"1890/10627","20":"2110/10627"},"-++++-++++----++++++-+":{"2":"633/1217","12":"22/1217","13":"351/1217","21":"211/1217"},"-++++-++++----++++++--+":{"1":"329/1382","13":"210/691","20":"11/691","22":"611/1382"},"-++++-++++----++++++---+++":{"6":"2303/66800","13":"147/3340","15":"16497/66800","22":"28717/66800","25":"16343/66800"},"-++++-++++----++++++---++-+":{"7":"611/1195","13":"351/1195","15":"11/1195","20":"11/1195","26":"211/1195"},"-++++-++++----++++++---++--+":{"6":"3243/14446","13":"2070/7223","26":"220/7223","27":"6623/14446"},"-++++-++++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-++++----++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++----++++++---++---++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"-++++-++++----++++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"-++++-++++----++++++---++----":{"23":"1/2","28":"1/2"},"-++++-++++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"-++++-++++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"-++++-++++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"-++++-++++----++++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"-++++-++++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-++++----++++++----+---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++----++++++----+---++---":{"23":"191/1391","25":"589/1391","32":"47/107"},"-++++-++++----++++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"-++++-++++----++++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-++++----++++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++----++++++----+----+---":{"23":"191/1391","25":"589/1391","32":"47/107"},"-++++-++++----++++++----+-----":{"0":"1/4","14":"1/4","15":"1/4","29":"1/4"},"-++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"-++++-++++----+++++-":{"14":"1/2","19":"1/2"},"-++++-++++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"-++++-++++----+++-":{"0":"10263/31286","2":"11643/31286","6":"1400/15643","17":"3290/15643"},"-++++-++++----++-":{"6":"1/2","16":"1/2"},"-++++-++++----+-":{"0":"1/4","5":"7/188","7":"1/2","15":"10/47"},"-++++-++++-----++++++":{"6":"329/1758","14":"70/293","20":"1009/1758"},"-++++-++++-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++-++++-----+++++--+":{"6":"329/1758","14":"70/293","22":"1009/1758"},"-++++-++++-----+++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"-++++-++++-----+++++----++":{"7":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"-++++-++++-----+++++----+-+":{"6":"12220/79823","14":"15600/79823","15":"31823/159646","20":"31823/159646","26":"20180/79823"},"-++++-++++-----+++++----+--+":{"2":"611/1360","14":"7/34","15":"189/1360","27":"7/34"},"-++++-++++-----+++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"-++++-++++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-++++-----+++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++-++++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"-++++-++++-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"-++++-++++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"-++++-++++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"-++++-++++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-++++-----+++++---------+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++-++++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++-++++-----+++++----------+":{"6":"7/54","30":"47/54"},"-++++-++++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"-++++-++++-----+++++-------------":{"28":"13/33","32":"20/33"},"-++++-++++-----++++-":{"17":"27/34","19":"7/34"},"-++++-++++-----+++-":{"7":"20/27","18":"7/27"},"-++++-++++-----++-":{"7":"1/2","17":"1/2"},"-++++-++++-----+-":{"15":"13/20","16":"7/20"},"-++++-++++------":{"0":"1/4","7":"1/2","15":"1/4"},"-++++-+++-":{"2":"1009/1478","6":"70/739","9":"329/1478"},"-++++-++-":{"5":"211/962","7":"47/74","8":"70/481"},"-++++-+-":{"0":"5/29","6":"7/20","7":"32/67"},"-++++--++++":{"5":"1/2","10":"1/2"},"-++++--+++-+":{"6":"1/2","11":"1/2"},"-++++--+++--+++++++++++++++++++":{"12":"13/20","30":"7/20"},"-++++--+++--++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"-++++--+++--++++++++++++++++++--+":{"2":"2357/10800","12":"443/10800","20":"6137/25380","25":"7/47","32":"7/20"},"-++++--+++--+++++++++++++++++-":{"26":"27/40","29":"13/40"},"-++++--+++--++++++++++++++++-":{"20":"20/27","28":"7/27"},"-++++--+++--+++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"-++++--+++--++++++++++++++-":{"20":"13/20","26":"7/20"},"-++++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++--++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"-++++--+++--+++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"-++++--+++--++++++++++-":{"20":"1/3","22":"2/3"},"-++++--+++--+++++++++-":{"6":"2961/16460","12":"329/823","15":"69/400","17":"25593/329200","21":"140/823"},"-++++--+++--++++++++-":{"0":"1081/5703","6":"980/17109","12":"7823/17109","15":"2303/34218","20":"7823/34218"},"-++++--+++--+++++++-":{"17":"27/34","19":"7/34"},"-++++--+++--++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"-++++--+++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++--+++--++++-":{"15":"13/20","16":"7/20"},"-++++--+++--+++-":{"0":"1/4","12":"1/2","15":"1/4"},"-++++--+++--++-":{"5":"10/37","12":"47/74","14":"7/74"},"-++++--+++--+-":{"12":"20/27","13":"7/27"},"-++++--+++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"-++++--+++---+++++++++++++++++-+":{"7":"751/1762","12":"611/1762","20":"1890/41407","25":"6137/82814","31":"189/1762"},"-++++--+++---+++++++++++++++++--+":{"1":"443/7506","2":"530/3753","20":"32407/117594","25":"9200/58797","32":"460/1251"},"-++++--+++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"-++++--+++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"-++++--+++---++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"-++++--+++---+++++++++++++-":{"20":"13/20","26":"7/20"},"-++++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"-++++--+++---++++++++++-":{"2":"611/1762","12":"611/1762","20":"200/881","23":"70/881"},"-++++--+++---+++++++++-":{"20":"1/3","22":"2/3"},"-++++--+++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"-++++--+++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++--+++---+++++++-+++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"-++++--+++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"-++++--+++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++--+++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++--+++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++--+++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++--+++---+++++++-++++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++--+++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++--+++---+++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-++++--+++---+++++++-++++--":{"1":"30/107","6":"30/107","21":"47/214","26":"47/214"},"-++++--+++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"-++++--+++---+++++++-++-":{"2":"471200/1219581","6":"23560/135509","15":"27683/135509","21":"11643/135509","23":"182407/1219581"},"-++++--+++---+++++++-+-":{"21":"20/67","22":"47/67"},"-++++--+++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++--+++---+++++++--++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"-++++--+++---+++++++--++++++++---":{"0":"1/4","7":"1/4","21":"1/4","32":"1/4"},"-++++--+++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"-++++--+++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++--+++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++--+++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++--+++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++--+++---+++++++--+++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++---+++++++--+++-++++---":{"6":"191/1428","21":"53/1428","25":"611/1428","32":"191/476"},"-++++--+++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++--+++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++--+++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-++++--+++---+++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++--+++---+++++++--+++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++---+++++++--+++--+++---":{"6":"191/1428","21":"53/1428","25":"611/1428","32":"191/476"},"-++++--+++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++--+++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"-++++--+++---+++++++--+++---":{"1":"27/148","6":"27/148","22":"47/148","27":"47/148"},"-++++--+++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"-++++--+++---+++++++--+-":{"2":"8440/25821","6":"422/2869","15":"9917/57380","22":"11643/57380","23":"3881/25821"},"-++++--+++---+++++++---+++":{"0":"27/134","7":"47/134","22":"20/67","25":"10/67"},"-++++--+++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++--+++---+++++++---++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++---+++++++---++-++++---":{"6":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"-++++--+++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++--+++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++--+++---+++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-++++--+++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++--+++---+++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++---+++++++---++--+++---":{"6":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"-++++--+++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++--+++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"-++++--+++---+++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--+++---+++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++---+++++++---++---++---":{"6":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"-++++--+++---+++++++---++---+-":{"13":"10/47","15":"1/2","29":"27/94"},"-++++--+++---+++++++---++----":{"6":"47/154","7":"611/1078","13":"69/1078","28":"69/1078"},"-++++--+++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"-++++--+++---+++++++----":{"2":"8977/60886","6":"940/4349","13":"11643/60886","15":"2209/8698","23":"11643/60886"},"-++++--+++---++++++-":{"17":"27/34","19":"7/34"},"-++++--+++---+++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"-++++--+++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++--+++---+++-":{"15":"13/20","16":"7/20"},"-++++--+++---++-":{"0":"1/4","7":"1/2","15":"1/4"},"-++++--+++---+-":{"6":"70/269","7":"329/538","13":"690/12643","14":"1863/25286"},"-++++--+++----+++++++":{"2":"9917/21254","12":"3337/21254","13":"1890/10627","20":"2110/10627"},"-++++--+++----++++++-+":{"2":"633/1217","12":"22/1217","13":"351/1217","21":"211/1217"},"-++++--+++----++++++--+":{"1":"329/1382","13":"210/691","20":"11/691","22":"611/1382"},"-++++--+++----++++++---+++":{"7":"23030/207869","13":"13230/207869","15":"90099/415738","22":"156839/415738","25":"48140/207869"},"-++++--+++----++++++---++-+":{"7":"611/1195","13":"351/1195","15":"11/1195","20":"11/1195","26":"211/1195"},"-++++--+++----++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++--+++----++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++----++++++---++--+++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"-++++--+++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++--+++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"-++++--+++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--+++----++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++----++++++---++---++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"-++++--+++----++++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"-++++--+++----++++++---++----":{"1":"1/4","6":"1/4","23":"1/4","28":"1/4"},"-++++--+++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"-++++--+++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"-++++--+++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"-++++--+++----++++++----+--+":{"2":"3337/19260","6":"3337/42800","15":"589/2140","23":"3881/19260","27":"11643/42800"},"-++++--+++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--+++----++++++----+---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++----++++++----+---++---":{"23":"191/1391","25":"589/1391","32":"47/107"},"-++++--+++----++++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"-++++--+++----++++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--+++----++++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++----++++++----+----+---":{"23":"191/1391","25":"589/1391","32":"47/107"},"-++++--+++----++++++----+-----":{"6":"329/1780","14":"21/89","15":"611/1780","29":"21/89"},"-++++--+++----++++++-----":{"14":"1/2","24":"1/2"},"-++++--+++----+++++-":{"14":"1/2","19":"1/2"},"-++++--+++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"-++++--+++----+++-":{"14":"7/74","15":"10/37","17":"47/74"},"-++++--+++----++-":{"0":"69/538","7":"329/538","16":"70/269"},"-++++--+++----+-":{"0":"141/452","1":"49/904","7":"191/452","15":"191/904"},"-++++--+++-----++++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++--+++-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++--+++-----+++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"-++++--+++-----+++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"-++++--+++-----+++++----++":{"7":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"-++++--+++-----+++++----+-+":{"7":"611/1951","14":"351/1951","15":"589/3902","20":"589/3902","26":"400/1951"},"-++++--+++-----+++++----+--+":{"2":"611/1360","14":"7/34","15":"189/1360","27":"7/34"},"-++++--+++-----+++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"-++++--+++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--+++-----+++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++--+++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"-++++--+++-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"-++++--+++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"-++++--+++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"-++++--+++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--+++-----+++++---------+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"-++++--+++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++--+++-----+++++----------+":{"29":"7/34","30":"27/34"},"-++++--+++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"-++++--+++-----+++++-------------":{"28":"13/33","32":"20/33"},"-++++--+++-----++++-":{"17":"27/34","19":"7/34"},"-++++--+++-----+++-":{"7":"20/27","18":"7/27"},"-++++--+++-----++-":{"7":"1/2","17":"1/2"},"-++++--+++-----+-":{"15":"13/20","16":"7/20"},"-++++--+++------":{"0":"1/4","7":"1/2","15":"1/4"},"-++++--++-":{"2":"10/17","7":"7/34","9":"7/34"},"-++++--+-":{"7":"20/27","8":"7/27"},"-++++---+++":{"2":"1/4","7":"1/2","10":"1/4"},"-++++---++-+":{"6":"1/2","11":"1/2"},"-++++---++--+":{"7":"1/2","12":"1/2"},"-++++---++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"-++++---++---+++++++++++++++++-+":{"2":"6137/17474","12":"3337/17474","15":"2110/8737","31":"1890/8737"},"-++++---++---+++++++++++++++++--+":{"1":"443/7506","2":"530/3753","20":"32407/117594","25":"9200/58797","32":"460/1251"},"-++++---++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"-++++---++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"-++++---++---++++++++++++++-":{"2":"27/77","7":"27/77","20":"10/67","27":"10/67"},"-++++---++---+++++++++++++-":{"20":"13/20","26":"7/20"},"-++++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++---++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"-++++---++---++++++++++-":{"2":"611/1762","7":"611/1762","20":"200/881","23":"70/881"},"-++++---++---+++++++++-":{"20":"1/3","22":"2/3"},"-++++---++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"-++++---++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++---++---+++++++-+++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"-++++---++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"-++++---++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++---++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++---++---+++++++-++++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++---+++++++-++++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++---+++++++-++++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"-++++---++---+++++++-++++--":{"2":"3/8","7":"3/8","21":"1/8","26":"1/8"},"-++++---++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"-++++---++---+++++++-++-":{"2":"1178/3463","7":"1178/3463","15":"589/3463","21":"189/3463","23":"329/3463"},"-++++---++---+++++++-+-":{"21":"20/67","22":"47/67"},"-++++---++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++---++---+++++++--++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"-++++---++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"-++++---++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++---++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++---++---+++++++--+++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++---+++++++--+++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++---+++++++--+++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"-++++---++---+++++++--+++--":{"1":"27/154","7":"30/77","22":"47/154","26":"10/77"},"-++++---++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"-++++---++---+++++++--+-":{"2":"211/692","7":"211/692","15":"211/1384","22":"189/1384","23":"35/346"},"-++++---++---+++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++---++---+++++++---+++++++-+":{"2":"471/1360","12":"7117/36720","15":"329/1360","22":"443/36720","31":"7/34"},"-++++---++---+++++++---+++++++---":{"2":"1373/12809","7":"2773/12809","15":"4663/25618","22":"8883/25618","32":"1890/12809"},"-++++---++---+++++++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++---+++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++---+++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---+++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++---++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++---++---+++++++---++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++---+++++++---++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++---+++++++---++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"-++++---++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++---++---+++++++---++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++---+++++++---++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"-++++---++---+++++++---++---":{"2":"41501/409922","7":"173101/409922","13":"37800/204961","15":"8830/204961","27":"51030/204961"},"-++++---++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"-++++---++---+++++++----":{"2":"47/242","7":"47/121","13":"27/242","15":"47/242","23":"27/242"},"-++++---++---++++++-":{"17":"27/34","19":"7/34"},"-++++---++---+++++-":{"2":"611/1762","7":"611/1762","15":"200/881","18":"70/881"},"-++++---++---++++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"-++++---++---+++-":{"2":"191/782","7":"191/782","15":"130/391","16":"70/391"},"-++++---++---++-+++++":{"15":"1/2","20":"1/2"},"-++++---++---++-++++-++++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++---++-++++-+++++++++-+":{"2":"230/761","16":"883/4566","17":"220/2283","31":"621/1522"},"-++++---++---++-++++-++++++++-":{"26":"27/40","29":"13/40"},"-++++---++---++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++---++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---++-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"-++++---++---++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"-++++---++---++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"-++++---++---++-++++-++-":{"2":"589/1107","21":"7/41","23":"329/1107"},"-++++---++---++-++++-+-":{"21":"20/67","22":"47/67"},"-++++---++---++-++++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++---++-++++--++++++++-+":{"2":"10810/48187","16":"78761/289122","17":"10340/144561","21":"6210/48187","31":"29187/96374"},"-++++---++---++-++++--+++++++-":{"26":"27/40","29":"13/40"},"-++++---++---++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++---++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---++-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"-++++---++---++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"-++++---++---++-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"-++++---++---++-++++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"-++++---++---++-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++---++-++++---+++++++-+":{"2":"115/691","16":"883/8292","17":"2303/8292","22":"621/2764","31":"621/2764"},"-++++---++---++-++++---+++++++---":{"0":"4600/49207","16":"1790/49207","17":"13207/98414","22":"50807/98414","32":"10810/49207"},"-++++---++---++-++++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++---++-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++---++-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---++-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"-++++---++---++-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++---++-++++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++---++-++++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++---++-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++---++-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++---++-++++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"-++++---++---++-++++---++--":{"0":"1034/7749","7":"2209/7749","13":"329/1107","15":"880/7749","26":"7/41"},"-++++---++---++-++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"-++++---++---++-++++----":{"2":"3243/39326","7":"2209/5618","13":"3510/19663","16":"470/2809","23":"3510/19663"},"-++++---++---++-+++-":{"17":"27/34","19":"7/34"},"-++++---++---++-++-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"-++++---++---++-+-":{"0":"1863/14486","2":"3243/14486","16":"1400/7243","17":"3290/7243"},"-++++---++---++--++++":{"15":"1/2","20":"1/2"},"-++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"-++++---++---++--+++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++---++--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++---++--+++--+++++++-":{"26":"27/40","29":"13/40"},"-++++---++---++--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++---++--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---++--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"-++++---++---++--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"-++++---++---++--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"-++++---++---++--+++--+-":{"2":"211/540","22":"7/20","23":"7/27"},"-++++---++---++--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++---++--+++---+++++++-+-":{"17":"67/174","22":"67/174","31":"10/87","32":"10/87"},"-++++---++---++--+++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++---++--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++---++--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---++--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"-++++---++---++--+++---++-":{"0":"3820/12867","13":"3820/12867","15":"470/12867","16":"4357/25734","25":"1719/8578"},"-++++---++---++--+++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"-++++---++---++--+++----":{"7":"27/85","13":"17/93","17":"27/85","23":"17/93"},"-++++---++---++--++-":{"17":"27/34","19":"7/34"},"-++++---++---++--+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"-++++---++---++---+++":{"15":"1/2","20":"1/2"},"-++++---++---++---++-+":{"17":"47/67","21":"20/67"},"-++++---++---++---++--+":{"17":"1/2","22":"1/2"},"-++++---++---++---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++---++---++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++---++---++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++---++---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++---++---++---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++---++---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++---++---++---++---++-":{"0":"7/27","13":"7/27","15":"2263/21600","17":"4357/21600","25":"7/40"},"-++++---++---++---++---+-":{"13":"20/47","17":"7/20","24":"211/940"},"-++++---++---++---++----":{"0":"27/77","2":"27/77","13":"10/67","23":"10/67"},"-++++---++---++---+-":{"8":"20/47","17":"7/20","19":"211/940"},"-++++---++---++----":{"0":"27/77","2":"27/77","13":"10/67","18":"10/67"},"-++++---++---+-":{"6":"7/41","13":"1009/1927","14":"589/1927"},"-++++---++----+++++++":{"2":"9917/21254","7":"3337/21254","13":"1890/10627","20":"2110/10627"},"-++++---++----++++++-+":{"2":"16343/31649","7":"880/31649","13":"8883/31649","15":"440/31649","21":"5103/31649"},"-++++---++----++++++--+":{"1":"2407/9694","7":"220/4847","13":"1410/4847","15":"110/4847","22":"3807/9694"},"-++++---++----++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"-++++---++----++++++---+++++++-+":{"2":"471/1360","12":"7117/36720","15":"329/1360","22":"443/36720","31":"7/34"},"-++++---++----++++++---+++++++---":{"2":"1373/12809","7":"2773/12809","15":"4663/25618","22":"8883/25618","32":"1890/12809"},"-++++---++----++++++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++----++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++----++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++----++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"-++++---++----++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++---++----++++++---++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++----++++++---++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++----++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++----++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"-++++---++----++++++---++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"-++++---++----++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"-++++---++----++++++---++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++----++++++---++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"-++++---++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----++++++---++---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++----++++++---++---++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++----++++++---++---+-":{"2":"67/174","7":"67/174","15":"10/87","23":"200/4089","29":"90/1363"},"-++++---++----++++++---++----":{"2":"27/77","7":"27/77","23":"10/67","28":"10/67"},"-++++---++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"-++++---++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"-++++---++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"-++++---++----++++++----+--+":{"2":"1899/9944","7":"1899/9944","15":"2110/8737","23":"1400/8737","27":"1890/8737"},"-++++---++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----++++++----+---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++----++++++----+---++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"-++++---++----++++++----+---+-":{"2":"47/134","7":"47/134","15":"10/67","28":"200/3149","29":"270/3149"},"-++++---++----++++++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"-++++---++----++++++-----":{"14":"1/2","24":"1/2"},"-++++---++----+++++-":{"14":"1/2","19":"1/2"},"-++++---++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"-++++---++----+++-":{"14":"7/74","15":"10/37","17":"47/74"},"-++++---++----++-":{"8":"191/1391","15":"589/1391","16":"47/107"},"-++++---++----+-+++++":{"15":"1/2","20":"1/2"},"-++++---++----+-++++-+":{"1":"15463/66412","13":"4935/16603","15":"6623/66412","17":"6623/33206","21":"2835/16603"},"-++++---++----+-++++--+":{"1":"329/1382","13":"210/691","20":"11/691","22":"611/1382"},"-++++---++----+-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++----+-++++---+++++++-+":{"2":"115/691","16":"883/8292","17":"2303/8292","22":"621/2764","31":"621/2764"},"-++++---++----+-++++---+++++++---":{"7":"883/25877","13":"1917/25877","17":"6580/25877","22":"10800/25877","32":"5697/25877"},"-++++---++----+-++++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++----+-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++----+-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++----+-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"-++++---++----+-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+-++++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+-++++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++----+-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++----+-++++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"-++++---++----+-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+-++++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+-++++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++----+-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++---++----+-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----+-++++---++---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+-++++---++---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+-++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"-++++---++----+-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"-++++---++----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"-++++---++----+-++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"-++++---++----+-++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"-++++---++----+-++++----+--+":{"16":"883/4566","17":"220/2283","23":"230/761","27":"621/1522"},"-++++---++----+-++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----+-++++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+-++++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+-++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"-++++---++----+-++++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"-++++---++----+-++++-----":{"14":"1/2","24":"1/2"},"-++++---++----+-+++-":{"14":"1/2","19":"1/2"},"-++++---++----+-++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"-++++---++----+-+-":{"1":"69/1078","6":"69/1078","16":"47/154","17":"611/1078"},"-++++---++----+--++++":{"15":"1/2","20":"1/2"},"-++++---++----+--+++-+":{"1":"15463/66412","13":"4935/16603","15":"6623/66412","17":"6623/33206","21":"2835/16603"},"-++++---++----+--+++--+":{"1":"329/1382","13":"210/691","20":"11/691","22":"611/1382"},"-++++---++----+--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++----+--+++---+++++++-+-":{"17":"67/174","22":"67/174","31":"10/87","32":"10/87"},"-++++---++----+--+++---+++++++---":{"7":"883/25877","13":"1917/25877","17":"6580/25877","22":"10800/25877","32":"5697/25877"},"-++++---++----+--+++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++----+--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++----+--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++----+--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"-++++---++----+--+++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+--+++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+--+++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++----+--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-++++---++----+--+++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"-++++---++----+--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+--+++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+--+++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++---++----+--+++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----+--+++---++---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+--+++---++---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+--+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"-++++---++----+--+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"-++++---++----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"-++++---++----+--+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"-++++---++----+--+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"-++++---++----+--+++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+--+++----+--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+--+++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+--+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++----+--+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++---++----+--+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----+--+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++----+--+++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+--+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"-++++---++----+--+++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"-++++---++----+--+++-----":{"14":"1/2","24":"1/2"},"-++++---++----+--++-":{"14":"1/2","19":"1/2"},"-++++---++----+--+-":{"8":"1/2","18":"1/2"},"-++++---++----+---+++":{"15":"1/2","20":"1/2"},"-++++---++----+---++-+":{"17":"47/67","21":"20/67"},"-++++---++----+---++--+":{"17":"1/2","22":"1/2"},"-++++---++----+---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++---++----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++----+---++---+++++++---":{"7":"883/12717","13":"71/471","22":"4220/12717","31":"131600/852039","32":"250099/852039"},"-++++---++----+---++---++++++-":{"26":"27/40","29":"13/40"},"-++++---++----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++---++----+---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++---++----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++---++----+---++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+---++---++-++++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"-++++---++----+---++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++----+---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++---++----+---++---++-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"-++++---++----+---++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+---++---++--+++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"-++++---++----+---++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+---++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++----+---++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++---++----+---++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"-++++---++----+---++---+-":{"8":"7/27","17":"7/20","23":"211/1269","24":"211/940"},"-++++---++----+---++----++":{"0":"47/161","8":"47/161","23":"40/161","25":"27/161"},"-++++---++----+---++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+---++----+-++++-+":{"0":"1269/12245","8":"3149/12245","24":"160/2449","25":"2609/12245","31":"4418/12245"},"-++++---++----+---++----+-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+---++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---++----+---++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++---++----+---++----+-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"-++++---++----+---++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---++----+---++----+--+++-+":{"0":"1269/12245","8":"3149/12245","24":"160/2449","25":"2609/12245","31":"4418/12245"},"-++++---++----+---++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+---++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++---++----+---++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++---++----+---++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++----+---++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"-++++---++----+---++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++---++----+---++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"-++++---++----+---++----+----":{"14":"27/94","17":"1/2","28":"10/47"},"-++++---++----+---++-----":{"14":"1/2","24":"1/2"},"-++++---++----+---+-":{"14":"1/2","19":"1/2"},"-++++---++----+----":{"8":"1/2","18":"1/2"},"-++++---++-----++++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++---++-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++---++-----+++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"-++++---++-----+++++---+":{"1":"47/154","13":"69/1078","14":"351/1078","23":"47/154"},"-++++---++-----+++++----++":{"2":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"-++++---++-----+++++----+-+":{"1":"611/3500","14":"39/175","15":"51/175","20":"409/3500","26":"34/175"},"-++++---++-----+++++----+--+":{"2":"9917/25034","7":"3337/25034","14":"1890/12517","15":"2110/12517","27":"1890/12517"},"-++++---++-----+++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++-----+++++----+---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++-----+++++----+---++---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++---++-----+++++----+---+-":{"2":"47/134","7":"47/134","15":"10/67","28":"200/3149","29":"270/3149"},"-++++---++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++-----+++++----+----+-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++---++-----+++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"-++++---++-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"-++++---++-----+++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"-++++---++-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"-++++---++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++-----+++++---------+-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"-++++---++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"-++++---++-----+++++----------+":{"29":"7/34","30":"27/34"},"-++++---++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"-++++---++-----+++++-------------":{"28":"13/33","32":"20/33"},"-++++---++-----++++-":{"17":"27/34","19":"7/34"},"-++++---++-----+++-":{"2":"611/1762","7":"611/1762","15":"200/881","18":"70/881"},"-++++---++-----++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"-++++---++-----+-":{"2":"191/782","7":"191/782","15":"130/391","16":"70/391"},"-++++---++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++---++------++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++---++------++++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"-++++---++------++++---+":{"1":"47/154","13":"69/1078","14":"351/1078","23":"47/154"},"-++++---++------++++----++":{"1":"329/2369","14":"420/2369","15":"611/4738","17":"2209/4738","25":"210/2369"},"-++++---++------++++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"-++++---++------++++----+--+":{"2":"1081/2764","14":"621/2764","16":"883/8292","17":"110/2073","27":"621/2764"},"-++++---++------++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++------++++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++------++++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"-++++---++------++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++------++++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++------++++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++------++++----+-----":{"24":"1/2","29":"1/2"},"-++++---++------++++-----+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","25":"31823/92226"},"-++++---++------++++------+":{"8":"13/33","14":"13/33","26":"7/33"},"-++++---++------++++-------+":{"1":"3290/15371","14":"4200/15371","16":"15463/92226","27":"31823/92226"},"-++++---++------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"-++++---++------++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++------++++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++------++++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++------++++----------+":{"29":"7/34","30":"27/34"},"-++++---++------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"-++++---++------++++-------------":{"28":"13/33","32":"20/33"},"-++++---++------+++-":{"17":"27/34","19":"7/34"},"-++++---++------++-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"-++++---++------+-":{"2":"69/538","7":"69/538","16":"70/269","17":"130/269"},"-++++---++-------++++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++---++-------+++-+":{"8":"13/33","14":"13/33","21":"7/33"},"-++++---++-------+++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"-++++---++-------+++---+":{"1":"27/154","14":"810/3619","16":"10/77","17":"47/154","23":"600/3619"},"-++++---++-------+++----++":{"1":"329/2369","14":"420/2369","15":"611/4738","17":"2209/4738","25":"210/2369"},"-++++---++-------+++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"-++++---++-------+++----+--+":{"1":"883/5946","2":"220/2973","14":"230/991","17":"621/1982","27":"230/991"},"-++++---++-------+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++-------+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++-------+++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"-++++---++-------+++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++-------+++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++-------+++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"-++++---++-------+++-----+":{"1":"329/1993","14":"420/1993","18":"611/1993","24":"282/1993","25":"351/1993"},"-++++---++-------+++------+":{"8":"13/33","14":"13/33","26":"7/33"},"-++++---++-------+++-------+":{"1":"9917/52174","14":"6330/26087","17":"16497/52174","18":"220/26087","27":"6330/26087"},"-++++---++-------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"-++++---++-------+++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++-------+++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"-++++---++-------+++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++-------+++----------+":{"29":"7/34","30":"27/34"},"-++++---++-------+++-----------+":{"8":"7/34","28":"270/799","31":"729/1598"},"-++++---++-------+++-------------":{"28":"13/33","32":"20/33"},"-++++---++-------++-":{"17":"27/34","19":"7/34"},"-++++---++-------+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"-++++---++--------+++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++---++--------++-+":{"8":"13/33","14":"13/33","21":"7/33"},"-++++---++--------++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"-++++---++--------++---+":{"1":"47/154","13":"69/1078","14":"351/1078","23":"47/154"},"-++++---++--------++----++":{"2":"47/175","8":"27/175","14":"54/175","18":"4/35","25":"27/175"},"-++++---++--------++----+-+":{"8":"32/99","14":"32/99","25":"7/60","26":"9/38"},"-++++---++--------++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"-++++---++--------++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++--------++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"-++++---++--------++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"-++++---++--------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"-++++---++--------++-----+":{"1":"329/1993","14":"420/1993","18":"611/1993","24":"282/1993","25":"351/1993"},"-++++---++--------++------+":{"8":"13/33","14":"13/33","26":"7/33"},"-++++---++--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"-++++---++--------++--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++--------++--------++-+":{"2":"10/47","18":"10/47","27":"27/94","31":"27/94"},"-++++---++--------++--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++--------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"-++++---++--------++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++---++--------++---------+-+":{"2":"859759/3026318","12":"267759/3026318","18":"352970/1513159","28":"196830/1513159","31":"399600/1513159"},"-++++---++--------++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++---++--------++----------+":{"29":"7/34","30":"27/34"},"-++++---++--------++-----------+":{"8":"7/34","28":"270/799","31":"729/1598"},"-++++---++--------++-------------":{"28":"13/33","32":"20/33"},"-++++---++--------+-":{"8":"20/47","17":"7/20","19":"211/940"},"-++++---++---------":{"0":"27/77","2":"27/77","8":"10/67","18":"10/67"},"-++++---+-":{"0":"329/800","1":"7/20","8":"191/1880","9":"5157/37600"},"-++++----++":{"2":"1/4","7":"1/2","10":"1/4"},"-++++----+-+":{"8":"13/33","11":"20/33"},"-++++----+--+":{"8":"7/27","12":"20/27"},"-++++----+---+":{"8":"1/2","13":"1/2"},"-++++----+----++":{"1":"7/34","8":"20/47","14":"130/799","15":"7/34"},"-++++----+----+-+":{"1":"420/1567","8":"31823/73649","14":"6623/73649","16":"329/1567"},"-++++----+----+--+":{"0":"220/6377","1":"3337/12754","8":"1910/6377","17":"5157/12754"},"-++++----+----+---+++":{"15":"1/2","20":"1/2"},"-++++----+----+---++-+":{"17":"47/67","21":"20/67"},"-++++----+----+---++--+":{"17":"1/2","22":"1/2"},"-++++----+----+---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+----+---++---+++++++---":{"7":"883/12717","8":"71/471","22":"4220/12717","31":"183359/852039","32":"198340/852039"},"-++++----+----+---++---++++++-":{"26":"27/40","29":"13/40"},"-++++----+----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++----+----+---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++----+----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++----+----+---++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+----+---++---++-++++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"-++++----+----+---++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++----+----+---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++----+----+---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++----+----+---++---++-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"-++++----+----+---++---++--":{"1":"47/181","8":"60/181","23":"47/181","26":"27/181"},"-++++----+----+---++---+-":{"17":"7/20","23":"20/47","24":"211/940"},"-++++----+----+---++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++----+----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+----+---++----++++++---":{"2":"883/24786","7":"329/918","23":"2110/12393","31":"270/1139","32":"6110/30753"},"-++++----+----+---++----+++++-":{"26":"27/40","29":"13/40"},"-++++----+----+---++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++----+----+---++----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++----+----+---++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++----+----+---++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+----+---++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+----+---++----+-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++----+----+---++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++----+----+---++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++----+----+---++----+-+-":{"2":"1574/9907","17":"328/7963","26":"1400/5863","27":"3290/5863"},"-++++----+----+---++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+----+---++----+--+++-+":{"2":"577/22620","14":"1081/7540","24":"191/1131","26":"329/1131","31":"140/377"},"-++++----+----+---++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"-++++----+----+---++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++----+----+---++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++----+----+---++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"-++++----+----+---++-----":{"14":"1/2","24":"1/2"},"-++++----+----+---+-":{"14":"1/2","19":"1/2"},"-++++----+----+----++":{"15":"1/2","20":"1/2"},"-++++----+----+----+-+":{"17":"47/67","21":"20/67"},"-++++----+----+----+--+":{"18":"70/481","20":"211/962","22":"47/74"},"-++++----+----+----+---+":{"18":"1/2","23":"1/2"},"-++++----+----+----+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++----+----+----+----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+----+----+----++++++--":{"0":"13697/127766","12":"9863/127766","18":"15510/63883","25":"27683/127766","31":"45503/127766"},"-++++----+----+----+----+++++-":{"26":"27/40","29":"13/40"},"-++++----+----+----+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++----+----+----+----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"-++++----+----+----+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++----+----+----+----+-":{"0":"47/175","14":"47/175","18":"47/175","24":"1/25","25":"27/175"},"-++++----+----+----+-----":{"14":"1/2","24":"1/2"},"-++++----+----+-----":{"14":"1/2","19":"1/2"},"-++++----+-----+":{"2":"9917/21254","7":"3337/21254","8":"1890/10627","15":"2110/10627"},"-++++----+------+":{"1":"8977/39280","8":"573/1964","15":"6623/39280","16":"611/1964"},"-++++----+-------+":{"1":"883/4566","2":"220/2283","8":"230/761","17":"621/1522"},"-++++----+--------+++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++----+--------++-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++----+--------++--+":{"1":"329/1758","14":"70/293","22":"1009/1758"},"-++++----+--------++---+":{"1":"47/154","8":"69/1078","14":"351/1078","23":"47/154"},"-++++----+--------++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+--------++----++++++--":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"-++++----+--------++----+++++-":{"26":"27/40","29":"13/40"},"-++++----+--------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++----+--------++----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"-++++----+--------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++----+--------++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+--------++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+--------++----+-++++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+--------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++----+--------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++----+--------++----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"-++++----+--------++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+--------++----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+--------++----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+--------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++----+--------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++----+--------++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++----+--------++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"-++++----+--------++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"-++++----+--------++----+----":{"1":"3243/14446","8":"2070/7223","16":"220/7223","24":"178821/678962","28":"66230/339481"},"-++++----+--------++-----+":{"1":"329/1993","14":"420/1993","18":"611/1993","24":"282/1993","25":"351/1993"},"-++++----+--------++------+":{"18":"13/33","24":"13/33","26":"7/33"},"-++++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"-++++----+--------++--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++----+--------++--------++-+":{"2":"10/47","18":"10/47","27":"27/94","31":"27/94"},"-++++----+--------++--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+--------++--------+-":{"1":"329/1758","8":"70/293","19":"329/1758","28":"6800/41313","29":"3060/13771"},"-++++----+--------++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++----+--------++---------+-+":{"2":"859759/3026318","12":"267759/3026318","18":"352970/1513159","28":"196830/1513159","31":"399600/1513159"},"-++++----+--------++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+--------++----------+":{"29":"7/34","30":"27/34"},"-++++----+--------++-----------+":{"1":"883/75989","18":"15463/75989","28":"25380/75989","31":"34263/75989"},"-++++----+--------++-------------":{"28":"13/33","32":"20/33"},"-++++----+--------+-":{"17":"7/20","18":"20/47","19":"211/940"},"-++++----+---------++":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++----+---------+-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++----+---------+--+":{"1":"3243/50986","14":"2070/25493","16":"5890/25493","22":"31823/50986"},"-++++----+---------+---+":{"1":"47/154","13":"69/1078","14":"351/1078","23":"47/154"},"-++++----+---------+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++----+---------+----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+---------+----++++++--":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"-++++----+---------+----+++++-":{"26":"27/40","29":"13/40"},"-++++----+---------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++----+---------+----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"-++++----+---------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++----+---------+----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+---------+----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+---------+----+-++++--":{"0":"10810/69027","18":"6670/23009","26":"4000/29583","27":"20821/414162","31":"50807/138054"},"-++++----+---------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++----+---------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++----+---------+----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"-++++----+---------+----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+---------+----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+---------+----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+---------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++----+---------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-++++----+---------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"-++++----+---------+-----+":{"0":"47/154","9":"47/154","24":"20/77","25":"10/77"},"-++++----+---------+------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+---------+------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+---------+------++++--":{"0":"10810/89037","24":"6670/29679","26":"28000/267111","27":"10837/41094","31":"50807/178074"},"-++++----+---------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++----+---------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++----+---------+------+-":{"2":"3243/26666","14":"1863/26666","19":"690/13333","26":"3290/13333","27":"6800/13333"},"-++++----+---------+-------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----+---------+-------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+---------+-------+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+---------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++----+---------+-------+-":{"25":"211/962","27":"47/74","28":"70/481"},"-++++----+---------+--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++----+---------+--------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----+---------+--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+---------+--------+-":{"1":"329/1758","8":"70/293","19":"329/1758","28":"6800/41313","29":"3060/13771"},"-++++----+---------+---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++----+---------+---------+-+":{"2":"757699/3055858","12":"90099/3055858","19":"352970/1527929","28":"23110/117533","31":"450630/1527929"},"-++++----+---------+---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++----+---------+----------+":{"29":"7/34","30":"27/34"},"-++++----+---------+-----------+":{"1":"4663/64306","19":"15463/64306","28":"9400/32153","31":"12690/32153"},"-++++----+---------+-------------":{"28":"13/33","32":"20/33"},"-++++----+----------":{"9":"1/2","19":"1/2"},"-++++-----+":{"9":"7/34","10":"27/34"},"-++++------+":{"8":"13/33","11":"20/33"},"-++++-------+":{"9":"7/34","12":"27/34"},"-++++--------+":{"9":"20/47","13":"27/47"},"-++++---------+":{"9":"1/2","14":"1/2"},"-++++----------+":{"1":"329/1758","9":"70/293","15":"1009/1758"},"-++++-----------+":{"3":"13/33","9":"13/33","16":"7/33"},"-++++------------+":{"1":"329/1758","9":"70/293","17":"1009/1758"},"-++++-------------+":{"1":"47/154","8":"69/1078","9":"351/1078","18":"47/154"},"-++++--------------++":{"1":"329/1758","9":"70/293","20":"1009/1758"},"-++++--------------+-+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++--------------+--+":{"1":"3243/50986","14":"2070/25493","16":"5890/25493","22":"31823/50986"},"-++++--------------+---+":{"18":"1/2","23":"1/2"},"-++++--------------+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"-++++--------------+----++++++--":{"2":"1129/4256","9":"235/1064","12":"47/608","25":"729/4256","31":"1129/4256"},"-++++--------------+----+++++-":{"26":"27/40","29":"13/40"},"-++++--------------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++--------------+----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"-++++--------------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-++++--------------+----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++--------------+----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++--------------+----+-++++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"-++++--------------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++--------------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++--------------+----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"-++++--------------+----+--":{"1":"47/174","9":"10/29","24":"47/174","26":"10/87"},"-++++--------------+-----++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"-++++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"-++++--------------+-----+++++--":{"0":"211/3598","12":"67/514","24":"330/1799","25":"1129/3598","31":"1129/3598"},"-++++--------------+-----++++-":{"26":"27/40","29":"13/40"},"-++++--------------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-++++--------------+-----++-":{"2":"1081/5302","24":"161/5302","26":"630/2651","27":"1400/2651"},"-++++--------------+-----+-":{"25":"13/20","26":"7/20"},"-++++--------------+------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++--------------+------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++--------------+------++++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"-++++--------------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++--------------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++--------------+------+-":{"2":"3243/15866","9":"1863/15866","19":"690/7933","26":"1400/7933","27":"3290/7933"},"-++++--------------+-------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++--------------+-------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++--------------+-------+++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"-++++--------------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++--------------+-------+-":{"25":"211/962","27":"47/74","28":"70/481"},"-++++--------------+--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--------------+--------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++--------------+--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++--------------+--------+-":{"1":"329/1758","8":"70/293","19":"329/1758","28":"6800/41313","29":"3060/13771"},"-++++--------------+---------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++--------------+---------+-+":{"2":"757699/3055858","12":"90099/3055858","19":"352970/1527929","28":"23110/117533","31":"450630/1527929"},"-++++--------------+---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++--------------+----------+":{"29":"7/34","30":"27/34"},"-++++--------------+-----------+":{"1":"4663/64306","19":"15463/64306","28":"9400/32153","31":"12690/32153"},"-++++--------------+-------------":{"28":"13/33","32":"20/33"},"-++++---------------+":{"1":"329/1758","14":"70/293","20":"1009/1758"},"-++++----------------+":{"3":"13/33","14":"13/33","21":"7/33"},"-++++-----------------+":{"19":"7/34","22":"27/34"},"-++++------------------+":{"4":"7/48","8":"7/48","19":"243/752","23":"869/2256"},"-++++-------------------+":{"19":"1/2","24":"1/2"},"-++++--------------------++++++":{"18":"7/27","30":"20/27"},"-++++--------------------+++++-+-":{"24":"13/40","32":"27/40"},"-++++--------------------+++++--":{"19":"470/4289","23":"870/4289","25":"2749/8578","31":"3149/8578"},"-++++--------------------++++-":{"26":"20/67","29":"47/67"},"-++++--------------------+++-":{"26":"27/74","28":"47/74"},"-++++--------------------++-":{"2":"47/135","18":"7/135","25":"1/5","27":"2/5"},"-++++--------------------+-":{"25":"13/20","26":"7/20"},"-++++---------------------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++---------------------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++---------------------++++--":{"0":"5400/65513","12":"670/9359","19":"12690/65513","27":"47423/131026","31":"38043/131026"},"-++++---------------------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-++++---------------------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-++++---------------------+-":{"3":"1081/13141","14":"460/13141","26":"3600/13141","27":"8000/13141"},"-++++----------------------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"-++++----------------------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++----------------------+++--":{"0":"5400/65513","12":"670/9359","19":"12690/65513","27":"47423/131026","31":"38043/131026"},"-++++----------------------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-++++----------------------+-":{"25":"211/962","27":"47/74","28":"70/481"},"-++++-----------------------+++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++-----------------------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"-++++-----------------------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++-----------------------+-":{"4":"329/1247","8":"189/1247","28":"14580/58609","29":"19683/58609"},"-++++------------------------++":{"2":"27/67","12":"20/67","30":"20/67"},"-++++------------------------+-+-":{"2":"53600/80249","28":"12663/80249","31":"11683/80249","32":"2303/80249"},"-++++------------------------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"-++++-------------------------+":{"29":"7/34","30":"27/34"},"-++++--------------------------+":{"29":"1/2","31":"1/2"},"-++++----------------------------":{"28":"13/33","32":"20/33"},"-+++-":{"2":"27/34","4":"7/34"},"-++-":{"0":"211/962","2":"47/74","3":"70/481"},"-+-":{"0":"5/29","1":"7/20","2":"32/67"},"--++++":{"0":"1/2","5":"1/2"},"--+++-+":{"1":"1/2","6":"1/2"},"--+++--++++":{"5":"1/2","10":"1/2"},"--+++--+++-+":{"6":"1/2","11":"1/2"},"--+++--+++--+++++++++++++++++++":{"12":"13/20","30":"7/20"},"--+++--+++--++++++++++++++++++-+":{"12":"13/20","31":"7/20"},"--+++--+++--++++++++++++++++++--+":{"2":"2357/10800","12":"443/10800","20":"6137/25380","25":"7/47","32":"7/20"},"--+++--+++--+++++++++++++++++-":{"26":"27/40","29":"13/40"},"--+++--+++--++++++++++++++++-":{"20":"20/27","28":"7/27"},"--+++--+++--+++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"--+++--+++--++++++++++++++-":{"20":"13/20","26":"7/20"},"--+++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++--++++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"--+++--+++--+++++++++++-":{"2":"611/1080","20":"7/40","23":"7/27"},"--+++--+++--++++++++++-":{"20":"1/3","22":"2/3"},"--+++--+++--+++++++++-":{"1":"5/68","6":"5/47","12":"2/5","17":"1/4","21":"8/47"},"--+++--+++--++++++++-":{"1":"23/320","6":"1/8","12":"7/16","15":"47/320","20":"7/32"},"--+++--+++--+++++++-":{"17":"27/34","19":"7/34"},"--+++--+++--++++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"--+++--+++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"--+++--+++--++++-":{"15":"13/20","16":"7/20"},"--+++--+++--+++-":{"1":"7/46","12":"13/23","15":"13/46"},"--+++--+++--++-":{"5":"10/37","12":"47/74","14":"7/74"},"--+++--+++--+-":{"12":"20/27","13":"7/27"},"--+++--+++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"--+++--+++---+++++++++++++++++-+":{"7":"751/1762","12":"611/1762","20":"1890/41407","25":"6137/82814","31":"189/1762"},"--+++--+++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"--+++--+++---+++++++++++++++-":{"7":"611/1762","12":"611/1762","20":"200/881","28":"70/881"},"--+++--+++---++++++++++++++-":{"2":"1/4","25":"1/4","27":"1/2"},"--+++--+++---+++++++++++++-":{"20":"13/20","26":"7/20"},"--+++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"--+++--+++---++++++++++-":{"2":"611/1762","12":"611/1762","20":"200/881","23":"70/881"},"--+++--+++---+++++++++-":{"20":"1/3","22":"2/3"},"--+++--+++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"--+++--+++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"--+++--+++---+++++++-+++++++++-+":{"7":"27737/67694","12":"21157/67694","15":"1890/33847","25":"361/3982","31":"8883/67694"},"--+++--+++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"--+++--+++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++--+++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++--+++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"--+++--+++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++--+++---+++++++-++++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++--+++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++--+++---+++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"--+++--+++---+++++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"--+++--+++---+++++++-++-":{"1":"589/2087","2":"11780/18783","21":"69/2087","23":"1081/18783"},"--+++--+++---+++++++-+-":{"21":"20/67","22":"47/67"},"--+++--+++---+++++++--++++":{"1":"80793/405566","7":"89770/202783","20":"25593/405566","21":"21620/202783","25":"38200/202783"},"--+++--+++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++--+++---+++++++--+++-++++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++---+++++++--+++-++++---":{"1":"191/1428","21":"53/1428","25":"611/1428","32":"191/476"},"--+++--+++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++--+++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++--+++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"--+++--+++---+++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++--+++---+++++++--+++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++---+++++++--+++--+++---":{"1":"191/1428","21":"53/1428","25":"611/1428","32":"191/476"},"--+++--+++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++--+++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"--+++--+++---+++++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++--+++---+++++++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++--+++---+++++++---+++":{"1":"441/8780","7":"49/439","15":"1719/8780","22":"188/439","25":"94/439"},"--+++--+++---+++++++---++-+":{"1":"27/154","7":"30/77","22":"47/154","26":"10/77"},"--+++--+++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++--+++---+++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++---+++++++---++--+++---":{"1":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"--+++--+++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++--+++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"--+++--+++---+++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--+++---+++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++---+++++++---++---++---":{"1":"7/54","22":"53/1080","25":"467/1080","32":"7/18"},"--+++--+++---+++++++---++---+-":{"13":"10/47","15":"1/2","29":"27/94"},"--+++--+++---+++++++---++----":{"1":"47/154","7":"611/1078","13":"69/1078","28":"69/1078"},"--+++--+++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"--+++--+++---+++++++----":{"1":"47/154","2":"611/1078","13":"69/1078","23":"69/1078"},"--+++--+++---++++++-":{"17":"27/34","19":"7/34"},"--+++--+++---+++++-":{"2":"611/1080","15":"7/40","18":"7/27"},"--+++--+++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"--+++--+++---+++-":{"15":"13/20","16":"7/20"},"--+++--+++---++-":{"1":"7/46","7":"13/23","15":"13/46"},"--+++--+++---+-":{"1":"70/269","2":"329/538","13":"690/12643","14":"1863/25286"},"--+++--+++----+++++++":{"2":"9917/21254","12":"3337/21254","13":"1890/10627","20":"2110/10627"},"--+++--+++----++++++-+":{"2":"633/1217","12":"22/1217","13":"351/1217","21":"211/1217"},"--+++--+++----++++++--++++":{"7":"6580/17917","13":"3780/17917","15":"3337/35834","20":"3337/35834","25":"4220/17917"},"--+++--+++----++++++--+++-+":{"1":"264/7715","7":"19869/38575","13":"9729/38575","21":"1034/38575","26":"6623/38575"},"--+++--+++----++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++--+++----++++++--+++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++----++++++--+++--+++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"--+++--+++----++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++--+++----++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"--+++--+++----++++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++----++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++--+++----++++++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++--+++----++++++---+++":{"1":"441/8780","7":"49/439","15":"1719/8780","22":"188/439","25":"94/439"},"--+++--+++----++++++---++-+":{"1":"27/154","7":"30/77","22":"47/154","26":"10/77"},"--+++--+++----++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++--+++----++++++---++--+++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++----++++++---++--+++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"--+++--+++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++--+++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"--+++--+++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--+++----++++++---++---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++----++++++---++---++---":{"13":"191/1391","25":"589/1391","32":"47/107"},"--+++--+++----++++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"--+++--+++----++++++---++----":{"23":"1/2","28":"1/2"},"--+++--+++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"--+++--+++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"--+++--+++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"--+++--+++----++++++----+--+":{"1":"3337/17420","2":"3337/7839","15":"1863/17420","23":"920/7839","27":"138/871"},"--+++--+++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--+++----++++++----+---++-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++----++++++----+---++---":{"23":"191/1391","25":"589/1391","32":"47/107"},"--+++--+++----++++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"--+++--+++----++++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--+++----++++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++----++++++----+----+---":{"23":"191/1391","25":"589/1391","32":"47/107"},"--+++--+++----++++++----+-----":{"6":"329/1780","14":"21/89","15":"611/1780","29":"21/89"},"--+++--+++----++++++-----":{"14":"1/2","24":"1/2"},"--+++--+++----+++++-":{"14":"1/2","19":"1/2"},"--+++--+++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"--+++--+++----+++-":{"14":"69/1478","16":"200/739","17":"1009/1478"},"--+++--+++----++-":{"1":"12660/41557","7":"6623/41557","8":"12357/41557","16":"9917/41557"},"--+++--+++----+-":{"1":"63/226","2":"47/113","7":"23/113","15":"23/226"},"--+++--+++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++--+++-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++--+++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++--+++-----+++++---+":{"7":"1/2","14":"27/94","23":"10/47"},"--+++--+++-----+++++----++":{"7":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"--+++--+++-----+++++----+-+":{"7":"611/1951","14":"351/1951","15":"589/3902","20":"589/3902","26":"400/1951"},"--+++--+++-----+++++----+--+":{"2":"611/1360","14":"7/34","15":"189/1360","27":"7/34"},"--+++--+++-----+++++----+---+":{"7":"1/2","14":"27/94","28":"10/47"},"--+++--+++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--+++-----+++++----+----+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"--+++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++--+++-----+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"--+++--+++-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"--+++--+++-----+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"--+++--+++-----+++++--------+":{"15":"47/134","23":"10/67","24":"27/134","28":"20/67"},"--+++--+++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--+++-----+++++---------+-+":{"7":"1409/3689","12":"940/3689","15":"400/3689","31":"940/3689"},"--+++--+++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"--+++--+++-----+++++----------+":{"29":"7/34","30":"27/34"},"--+++--+++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"--+++--+++-----+++++-------------":{"28":"13/33","32":"20/33"},"--+++--+++-----++++-":{"17":"27/34","19":"7/34"},"--+++--+++-----+++-":{"7":"20/27","18":"7/27"},"--+++--+++-----++-":{"7":"1/2","17":"1/2"},"--+++--+++-----+-":{"15":"13/20","16":"7/20"},"--+++--+++------":{"1":"63/226","2":"47/113","7":"23/113","15":"23/226"},"--+++--++-":{"2":"10/17","7":"7/34","9":"7/34"},"--+++--+-":{"7":"20/27","8":"7/27"},"--+++---+++":{"2":"1/4","7":"1/2","10":"1/4"},"--+++---++-+":{"6":"1/2","11":"1/2"},"--+++---++--+":{"7":"1/2","12":"1/2"},"--+++---++---++++++++++++++++++":{"2":"751/1762","12":"611/1762","20":"211/1762","30":"189/1762"},"--+++---++---+++++++++++++++++-+":{"2":"6137/17474","12":"3337/17474","15":"2110/8737","31":"1890/8737"},"--+++---++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"--+++---++---+++++++++++++++-":{"2":"47/121","7":"47/121","20":"20/121","28":"7/121"},"--+++---++---++++++++++++++-":{"2":"27/77","7":"27/77","20":"10/67","27":"10/67"},"--+++---++---+++++++++++++-":{"20":"13/20","26":"7/20"},"--+++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++---++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"--+++---++---++++++++++-":{"2":"611/1762","7":"611/1762","20":"200/881","23":"70/881"},"--+++---++---+++++++++-":{"20":"1/3","22":"2/3"},"--+++---++---++++++++-":{"2":"191/782","12":"191/782","20":"130/391","21":"70/391"},"--+++---++---+++++++-++++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"--+++---++---+++++++-+++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"--+++---++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"--+++---++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++---+++++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"--+++---++---+++++++-++++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++---+++++++-++++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++---+++++++-++++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++---+++++++-++++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"--+++---++---+++++++-++++--":{"2":"3/8","7":"3/8","21":"1/8","26":"1/8"},"--+++---++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"--+++---++---+++++++-++-":{"2":"1178/3463","7":"1178/3463","15":"589/3463","21":"189/3463","23":"329/3463"},"--+++---++---+++++++-+-":{"21":"20/67","22":"47/67"},"--+++---++---+++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"--+++---++---+++++++--++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"--+++---++---+++++++--++++++++---":{"1":"49/904","7":"25/226","15":"191/904","21":"141/452","32":"141/452"},"--+++---++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"--+++---++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++---+++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"--+++---++---+++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++---+++++++--+++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++---+++++++--+++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++---+++++++--+++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"--+++---++---+++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++---+++++++--+++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++---+++++++--+++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"--+++---++---+++++++--+++---":{"2":"27/94","7":"27/94","22":"10/47","27":"10/47"},"--+++---++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++---++---+++++++--+-":{"2":"211/692","7":"211/692","15":"211/1384","22":"189/1384","23":"35/346"},"--+++---++---+++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"--+++---++---+++++++---+++++++-+":{"2":"471/1360","12":"7117/36720","15":"329/1360","22":"443/36720","31":"7/34"},"--+++---++---+++++++---+++++++---":{"2":"1373/12809","7":"2773/12809","15":"4663/25618","22":"8883/25618","32":"1890/12809"},"--+++---++---+++++++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++---+++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++---+++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---+++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"--+++---++---+++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++---+++++++---++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++---+++++++---++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++---+++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++---+++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++---+++++++---++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"--+++---++---+++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++---+++++++---++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++---+++++++---++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++---+++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++---+++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"--+++---++---+++++++---++---":{"2":"41501/409922","7":"173101/409922","13":"37800/204961","15":"8830/204961","27":"51030/204961"},"--+++---++---+++++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"--+++---++---+++++++----":{"2":"47/242","7":"47/121","13":"27/242","15":"47/242","23":"27/242"},"--+++---++---++++++-":{"17":"27/34","19":"7/34"},"--+++---++---+++++-":{"2":"611/1762","7":"611/1762","15":"200/881","18":"70/881"},"--+++---++---++++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"--+++---++---+++-":{"2":"191/782","7":"191/782","15":"130/391","16":"70/391"},"--+++---++---++-+++++":{"15":"1/2","20":"1/2"},"--+++---++---++-++++-++++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++---++-++++-+++++++++-+":{"2":"230/761","16":"883/4566","17":"220/2283","31":"621/1522"},"--+++---++---++-++++-++++++++-":{"26":"27/40","29":"13/40"},"--+++---++---++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++---++-++++-++++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---++-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"--+++---++---++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"--+++---++---++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"--+++---++---++-++++-++-":{"1":"589/2087","2":"11780/18783","21":"69/2087","23":"1081/18783"},"--+++---++---++-++++-+-":{"21":"20/67","22":"47/67"},"--+++---++---++-++++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++---++-++++--++++++++-+":{"2":"10810/48187","16":"78761/289122","17":"10340/144561","21":"6210/48187","31":"29187/96374"},"--+++---++---++-++++--+++++++-":{"26":"27/40","29":"13/40"},"--+++---++---++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++---++-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---++-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"--+++---++---++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"--+++---++---++-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++---++---++-++++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++---++---++-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++---++-++++---+++++++-+":{"2":"115/691","16":"883/8292","17":"2303/8292","22":"621/2764","31":"621/2764"},"--+++---++---++-++++---+++++++---":{"1":"1917/34334","7":"470/17167","17":"3980/17167","22":"16497/34334","32":"3510/17167"},"--+++---++---++-++++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++---++-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++---++-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---++-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"--+++---++---++-++++---++-":{"1":"6580/28969","13":"8400/28969","15":"14429/57938","17":"2209/57938","25":"5670/28969"},"--+++---++---++-++++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"--+++---++---++-++++----":{"1":"47/154","2":"611/1078","13":"69/1078","23":"69/1078"},"--+++---++---++-+++-":{"17":"27/34","19":"7/34"},"--+++---++---++-++-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"--+++---++---++-+-":{"1":"27/154","2":"30/77","16":"10/77","17":"47/154"},"--+++---++---++--++++":{"15":"1/2","20":"1/2"},"--+++---++---++--+++-+":{"16":"1/2","21":"1/2"},"--+++---++---++--+++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++---++--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++---++--+++--+++++++-":{"26":"27/40","29":"13/40"},"--+++---++---++--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++---++--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---++--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"--+++---++---++--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"--+++---++---++--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++---++---++--+++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++---++---++--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++---++--+++---+++++++-+-":{"17":"67/174","22":"67/174","31":"10/87","32":"10/87"},"--+++---++---++--+++---+++++++---":{"1":"1917/34334","7":"470/17167","17":"3980/17167","22":"16497/34334","32":"3510/17167"},"--+++---++---++--+++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++---++--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++---++--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---++--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"--+++---++---++--+++---++-":{"1":"6580/28969","13":"8400/28969","15":"14429/57938","17":"2209/57938","25":"5670/28969"},"--+++---++---++--+++---+-":{"13":"10/47","17":"1/2","24":"27/94"},"--+++---++---++--+++----":{"1":"47/154","2":"611/1078","13":"69/1078","23":"69/1078"},"--+++---++---++--++-":{"17":"27/34","19":"7/34"},"--+++---++---++--+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"--+++---++---++---+++":{"15":"1/2","20":"1/2"},"--+++---++---++---++-+":{"17":"47/67","21":"20/67"},"--+++---++---++---++--+":{"17":"1/2","22":"1/2"},"--+++---++---++---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++---++---++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++---++---++---+++++++--":{"1":"41501/210502","2":"8290/105251","13":"13800/105251","17":"87561/210502","31":"18630/105251"},"--+++---++---++---++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++---++---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++---++---++---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++---++---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++---++---++---++---++-":{"1":"15557/66894","13":"10400/33447","15":"5499/22298","25":"2340/11149"},"--+++---++---++---++---+-":{"13":"20/47","17":"7/20","24":"211/940"},"--+++---++---++---++----":{"1":"47/154","2":"611/1078","13":"69/1078","23":"69/1078"},"--+++---++---++---+-":{"8":"20/47","17":"7/20","19":"211/940"},"--+++---++---++----":{"1":"47/154","2":"611/1078","13":"69/1078","18":"69/1078"},"--+++---++---+-":{"1":"70/269","2":"329/538","13":"690/12643","14":"1863/25286"},"--+++---++----+++++++":{"2":"9917/21254","7":"3337/21254","13":"1890/10627","20":"2110/10627"},"--+++---++----++++++-+":{"2":"16343/31649","7":"880/31649","13":"8883/31649","15":"440/31649","21":"5103/31649"},"--+++---++----++++++--+++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"--+++---++----++++++--++++++++-+":{"2":"323/943","12":"3337/17917","15":"8883/35834","20":"443/35834","31":"3780/17917"},"--+++---++----++++++--++++++++---":{"2":"15020/36563","7":"3337/36563","13":"8883/36563","15":"4220/36563","32":"5103/36563"},"--+++---++----++++++--+++++++-":{"26":"27/40","29":"13/40"},"--+++---++----++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++----++++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"--+++---++----++++++--+++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++----++++++--+++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++----++++++--+++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++----++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++----++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++----++++++--+++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"--+++---++----++++++--+++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++----++++++--+++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++----++++++--+++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++----++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"--+++---++----++++++--+++---":{"2":"27/94","7":"27/94","22":"10/47","27":"10/47"},"--+++---++----++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++---++----++++++--+-":{"2":"211/692","7":"211/692","15":"211/1384","22":"189/1384","23":"35/346"},"--+++---++----++++++---++++++++":{"2":"53063/128746","12":"40883/128746","15":"6137/128746","25":"6110/64373","30":"16443/128746"},"--+++---++----++++++---+++++++-+":{"2":"471/1360","12":"7117/36720","15":"329/1360","22":"443/36720","31":"7/34"},"--+++---++----++++++---+++++++---":{"2":"1373/12809","7":"2773/12809","15":"4663/25618","22":"8883/25618","32":"1890/12809"},"--+++---++----++++++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++----++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++----++++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"--+++---++----++++++---++-+++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++----++++++---++-++++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++----++++++---++-++++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++----++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++----++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"--+++---++----++++++---++-+-":{"2":"1708/9083","7":"1708/9083","15":"690/8623","26":"1400/8623","27":"3290/8623"},"--+++---++----++++++---++--++++":{"2":"34263/85946","12":"24883/85946","15":"1917/85946","27":"6110/42973","30":"1809/12278"},"--+++---++----++++++---++--+++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++----++++++---++--+++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"--+++---++----++++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----++++++---++---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++----++++++---++---++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++----++++++---++---+-":{"2":"67/174","7":"67/174","15":"10/87","23":"200/4089","29":"90/1363"},"--+++---++----++++++---++----":{"2":"27/77","7":"27/77","23":"10/67","28":"10/67"},"--+++---++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"--+++---++----++++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"--+++---++----++++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"--+++---++----++++++----+--+":{"2":"1899/9944","7":"1899/9944","15":"2110/8737","23":"1400/8737","27":"1890/8737"},"--+++---++----++++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----++++++----+---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++----++++++----+---++---":{"2":"172021/793762","7":"284021/793762","15":"4430/396881","25":"88830/396881","32":"75600/396881"},"--+++---++----++++++----+---+-":{"2":"47/134","7":"47/134","15":"10/67","28":"200/3149","29":"270/3149"},"--+++---++----++++++----+----":{"7":"1/2","14":"27/94","28":"10/47"},"--+++---++----++++++-----":{"14":"1/2","24":"1/2"},"--+++---++----+++++-":{"14":"1/2","19":"1/2"},"--+++---++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"--+++---++----+++-":{"14":"69/1478","16":"200/739","17":"1009/1478"},"--+++---++----++-":{"1":"8977/39280","8":"573/1964","15":"6623/39280","16":"611/1964"},"--+++---++----+-+++++":{"15":"1/2","20":"1/2"},"--+++---++----+-++++-+":{"2":"15463/30769","13":"8883/30769","15":"440/30769","17":"880/30769","21":"5103/30769"},"--+++---++----+-++++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++----+-++++--++++++++-+":{"2":"17020/41977","13":"6210/41977","16":"41501/251862","17":"10340/125931","31":"16767/83954"},"--+++---++----+-++++--++++++++---":{"2":"1/3","13":"1/3","31":"20/201","32":"47/201"},"--+++---++----+-++++--+++++++-":{"26":"27/40","29":"13/40"},"--+++---++----+-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++----+-++++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----+-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"--+++---++----+-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"--+++---++----+-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++---++----+-++++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++---++----+-++++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++----+-++++---+++++++-+":{"2":"115/691","16":"883/8292","17":"2303/8292","22":"621/2764","31":"621/2764"},"--+++---++----+-++++---+++++++---":{"1":"1917/34334","7":"470/17167","17":"3980/17167","22":"16497/34334","32":"3510/17167"},"--+++---++----+-++++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++----+-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++----+-++++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----+-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"--+++---++----+-++++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+-++++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+-++++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++----+-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++----+-++++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"--+++---++----+-++++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+-++++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+-++++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----+-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++---++----+-++++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----+-++++---++---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+-++++---++---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+-++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"--+++---++----+-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"--+++---++----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"--+++---++----+-++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"--+++---++----+-++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"--+++---++----+-++++----+--+":{"16":"883/4566","17":"220/2283","23":"230/761","27":"621/1522"},"--+++---++----+-++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----+-++++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+-++++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+-++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"--+++---++----+-++++----+----":{"1":"7/46","14":"210/1081","15":"13/46","17":"47/207","28":"1400/9729"},"--+++---++----+-++++-----":{"14":"1/2","24":"1/2"},"--+++---++----+-+++-":{"14":"1/2","19":"1/2"},"--+++---++----+-++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"--+++---++----+-+-":{"1":"27/154","2":"30/77","16":"10/77","17":"47/154"},"--+++---++----+--++++":{"15":"1/2","20":"1/2"},"--+++---++----+--+++-+":{"2":"15463/30769","13":"8883/30769","15":"440/30769","17":"880/30769","21":"5103/30769"},"--+++---++----+--+++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++----+--+++--++++++++---":{"2":"1/3","13":"1/3","31":"20/201","32":"47/201"},"--+++---++----+--+++--+++++++-":{"26":"27/40","29":"13/40"},"--+++---++----+--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++----+--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----+--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"--+++---++----+--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"--+++---++----+--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++---++----+--+++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++---++----+--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++----+--+++---+++++++-+-":{"17":"67/174","22":"67/174","31":"10/87","32":"10/87"},"--+++---++----+--+++---+++++++---":{"1":"1917/34334","7":"470/17167","17":"3980/17167","22":"16497/34334","32":"3510/17167"},"--+++---++----+--+++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++----+--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++----+--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----+--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"--+++---++----+--+++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+--+++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+--+++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++----+--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++---++----+--+++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"--+++---++----+--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+--+++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+--+++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++---++----+--+++---++---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----+--+++---++---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+--+++---++---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+--+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"--+++---++----+--+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"--+++---++----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"--+++---++----+--+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"--+++---++----+--+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"--+++---++----+--+++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+--+++----+--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+--+++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+--+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----+--+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++---++----+--+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----+--+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++----+--+++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+--+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"--+++---++----+--+++----+----":{"1":"7/46","14":"210/1081","15":"13/46","17":"47/207","28":"1400/9729"},"--+++---++----+--+++-----":{"14":"1/2","24":"1/2"},"--+++---++----+--++-":{"14":"1/2","19":"1/2"},"--+++---++----+--+-":{"1":"27683/86143","8":"35340/86143","16":"16497/86143","18":"6623/86143"},"--+++---++----+---+++":{"15":"1/2","20":"1/2"},"--+++---++----+---++-+":{"17":"47/67","21":"20/67"},"--+++---++----+---++--+":{"17":"1/2","22":"1/2"},"--+++---++----+---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++---++----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++----+---++---+++++++---":{"1":"71/682","7":"470/9207","22":"8537/18414","31":"79600/616869","32":"155570/616869"},"--+++---++----+---++---++++++-":{"26":"27/40","29":"13/40"},"--+++---++----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++---++----+---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++---++----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++---++----+---++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+---++---++-++++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"--+++---++----+---++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---++----+---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++---++----+---++---++-+-":{"1":"729/3758","2":"810/1879","17":"69/3758","26":"200/1879","27":"470/1879"},"--+++---++----+---++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+---++---++--+++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"--+++---++----+---++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+---++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----+---++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++---++----+---++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"--+++---++----+---++---+-":{"8":"7/27","17":"7/20","23":"211/1269","24":"211/940"},"--+++---++----+---++----++":{"1":"6580/23423","2":"8977/23423","8":"3243/23423","23":"2760/23423","25":"1863/23423"},"--+++---++----+---++----+-+":{"1":"47/181","8":"60/181","23":"47/181","26":"27/181"},"--+++---++----+---++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---++----+---++----+--+++-+":{"1":"8883/131134","8":"15980/65567","24":"11737/131134","25":"30097/131134","31":"48457/131134"},"--+++---++----+---++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+---++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++---++----+---++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++---++----+---++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++----+---++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"--+++---++----+---++----+---++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++---++----+---++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"--+++---++----+---++----+----":{"1":"589/2398","14":"17670/56353","15":"589/2398","26":"60/1199","28":"8180/56353"},"--+++---++----+---++-----":{"14":"1/2","24":"1/2"},"--+++---++----+---+-":{"14":"1/2","19":"1/2"},"--+++---++----+----":{"1":"27683/86143","8":"35340/86143","16":"16497/86143","18":"6623/86143"},"--+++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++---++-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++---++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++-----+++++---+":{"2":"1/2","14":"27/94","23":"10/47"},"--+++---++-----+++++----++":{"2":"329/918","14":"7/34","15":"611/1836","25":"7/68"},"--+++---++-----+++++----+-+":{"2":"47/134","14":"27/134","15":"15/67","20":"5/67","26":"10/67"},"--+++---++-----+++++----+--+":{"2":"9917/25034","7":"3337/25034","14":"1890/12517","15":"2110/12517","27":"1890/12517"},"--+++---++-----+++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++-----+++++----+---++-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++-----+++++----+---++---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"--+++---++-----+++++----+---+-":{"2":"47/134","7":"47/134","15":"10/67","28":"200/3149","29":"270/3149"},"--+++---++-----+++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++-----+++++----+----+-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++-----+++++----+----+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"--+++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++---++-----+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"--+++---++-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"--+++---++-----+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"--+++---++-----+++++--------+":{"15":"47/134","23":"10/67","24":"27/134","28":"20/67"},"--+++---++-----+++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++-----+++++---------+-+":{"2":"27737/78980","12":"15557/78980","15":"940/3949","25":"443/78980","31":"16443/78980"},"--+++---++-----+++++---------+---":{"2":"939/1478","14":"329/1478","15":"35/739","32":"70/739"},"--+++---++-----+++++----------+":{"8":"7/34","30":"27/34"},"--+++---++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"--+++---++-----+++++-------------":{"28":"13/33","32":"20/33"},"--+++---++-----++++-":{"17":"27/34","19":"7/34"},"--+++---++-----+++-":{"2":"611/1762","7":"611/1762","15":"200/881","18":"70/881"},"--+++---++-----++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"--+++---++-----+-":{"2":"191/782","7":"191/782","15":"130/391","16":"70/391"},"--+++---++------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++---++------++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++---++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++------++++---+":{"2":"1/2","14":"27/94","23":"10/47"},"--+++---++------++++----++":{"2":"6580/21697","14":"3780/21697","15":"3337/43394","17":"15557/43394","25":"1890/21697"},"--+++---++------++++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"--+++---++------++++----+--+":{"2":"1081/2764","14":"621/2764","16":"883/8292","17":"110/2073","27":"621/2764"},"--+++---++------++++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++------++++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++------++++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"--+++---++------++++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++------++++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++------++++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++------++++----+-----":{"24":"1/2","29":"1/2"},"--+++---++------++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"--+++---++------++++------+":{"8":"13/33","14":"13/33","26":"7/33"},"--+++---++------++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"--+++---++------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"--+++---++------++++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++------++++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++------++++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++------++++----------+":{"8":"7/34","30":"27/34"},"--+++---++------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"--+++---++------++++-------------":{"28":"13/33","32":"20/33"},"--+++---++------+++-":{"17":"27/34","19":"7/34"},"--+++---++------++-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"--+++---++------+-":{"2":"69/538","7":"69/538","16":"70/269","17":"130/269"},"--+++---++-------++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++---++-------+++-+":{"8":"13/33","14":"13/33","21":"7/33"},"--+++---++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++-------+++---+":{"2":"1/2","14":"27/94","23":"10/47"},"--+++---++-------+++----++":{"2":"6580/21697","14":"3780/21697","15":"3337/43394","17":"15557/43394","25":"1890/21697"},"--+++---++-------+++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"--+++---++-------+++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"--+++---++-------+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++-------+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++-------+++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"--+++---++-------+++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++-------+++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++-------+++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"--+++---++-------+++-----+":{"1":"329/3694","3":"15463/99738","8":"27683/99738","14":"589/1847","25":"589/3694"},"--+++---++-------+++------+":{"8":"13/33","14":"13/33","26":"7/33"},"--+++---++-------+++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"--+++---++-------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"--+++---++-------+++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++-------+++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++---++-------+++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++-------+++----------+":{"8":"7/34","30":"27/34"},"--+++---++-------+++-----------+":{"8":"7/34","28":"270/799","31":"729/1598"},"--+++---++-------+++-------------":{"28":"13/33","32":"20/33"},"--+++---++-------++-":{"17":"27/34","19":"7/34"},"--+++---++-------+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"--+++---++--------+++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++---++--------++-+":{"8":"13/33","14":"13/33","21":"7/33"},"--+++---++--------++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++--------++---+":{"8":"621/2143","14":"621/2143","16":"883/6429","17":"440/6429","23":"460/2143"},"--+++---++--------++----++":{"2":"47/175","8":"27/175","14":"54/175","18":"4/35","25":"27/175"},"--+++---++--------++----+-+":{"8":"32/99","14":"32/99","25":"7/60","26":"9/38"},"--+++---++--------++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"--+++---++--------++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++--------++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"--+++---++--------++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"--+++---++--------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"--+++---++--------++-----+":{"1":"329/3694","3":"15463/99738","8":"27683/99738","14":"589/1847","25":"589/3694"},"--+++---++--------++------+":{"8":"13/33","14":"13/33","26":"7/33"},"--+++---++--------++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"--+++---++--------++--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++--------++--------++-+":{"2":"10/47","18":"10/47","27":"27/94","31":"27/94"},"--+++---++--------++--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++--------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"--+++---++--------++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++---++--------++---------+-+":{"2":"859759/3026318","12":"267759/3026318","18":"352970/1513159","28":"196830/1513159","31":"399600/1513159"},"--+++---++--------++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++---++--------++----------+":{"29":"7/34","30":"27/34"},"--+++---++--------++-----------+":{"8":"7/34","28":"270/799","31":"729/1598"},"--+++---++--------++-------------":{"28":"13/33","32":"20/33"},"--+++---++--------+-":{"8":"20/47","17":"7/20","19":"211/940"},"--+++---++---------":{"1":"47/154","2":"611/1078","8":"69/1078","18":"69/1078"},"--+++---+-":{"1":"70/269","2":"329/538","8":"690/12643","9":"1863/25286"},"--+++----++":{"2":"1/4","7":"1/2","10":"1/4"},"--+++----+-+":{"8":"13/33","11":"20/33"},"--+++----+--+":{"8":"7/27","12":"20/27"},"--+++----+---+":{"8":"1/2","13":"1/2"},"--+++----+----++":{"2":"329/800","8":"13/40","14":"71/800","15":"7/40"},"--+++----+----+-+":{"2":"21/41","8":"589/1927","14":"22/1927","16":"7/41"},"--+++----+----+--++++":{"15":"1/2","20":"1/2"},"--+++----+----+--+++-+":{"2":"15463/30769","13":"8883/30769","15":"440/30769","17":"880/30769","21":"5103/30769"},"--+++----+----+--+++--+++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+--+++--++++++++---":{"2":"1/3","8":"1/3","31":"47/201","32":"20/201"},"--+++----+----+--+++--+++++++-":{"26":"27/40","29":"13/40"},"--+++----+----+--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++----+----+--+++--+++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++----+----+--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"--+++----+----+--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"--+++----+----+--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"--+++----+----+--+++--+-":{"1":"211/800","2":"211/360","22":"69/800","23":"23/360"},"--+++----+----+--+++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+----+--+++---+++++++-+-":{"17":"67/174","22":"67/174","31":"10/87","32":"10/87"},"--+++----+----+--+++---+++++++---":{"1":"1917/34334","7":"470/17167","17":"3980/17167","22":"16497/34334","32":"3510/17167"},"--+++----+----+--+++---++++++-":{"26":"27/40","29":"13/40"},"--+++----+----+--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++----+----+--+++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++----+----+--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"--+++----+----+--+++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+--+++---++-++++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+----+--+++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++----+----+--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"--+++----+----+--+++---++-+-":{"2":"1863/14486","7":"1863/14486","17":"690/7243","26":"1400/7243","27":"3290/7243"},"--+++----+----+--+++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+--+++---++--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+----+--+++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+----+--+++---++---":{"2":"47/121","8":"27/121","23":"20/121","27":"27/121"},"--+++----+----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"--+++----+----+--+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"--+++----+----+--+++----+-+":{"2":"20680/185463","8":"440/6869","17":"3243/6869","23":"41501/185463","26":"883/6869"},"--+++----+----+--+++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+--+++----+--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+----+--+++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+--+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+----+--+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+----+--+++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"--+++----+----+--+++-----":{"14":"1/2","24":"1/2"},"--+++----+----+--++-":{"14":"1/2","19":"1/2"},"--+++----+----+--+-":{"1":"211/800","14":"633/1880","17":"69/800","18":"589/1880"},"--+++----+----+---+++":{"15":"1/2","20":"1/2"},"--+++----+----+---++-+":{"17":"47/67","21":"20/67"},"--+++----+----+---++--+":{"17":"1/2","22":"1/2"},"--+++----+----+---++---++++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+---++---+++++++---":{"1":"71/682","7":"470/9207","22":"8537/18414","31":"79600/616869","32":"155570/616869"},"--+++----+----+---++---++++++-":{"26":"27/40","29":"13/40"},"--+++----+----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++----+----+---++---++++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++----+----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++----+----+---++---++-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+---++---++-++++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"--+++----+----+---++---++-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++----+----+---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++----+----+---++---++-+-":{"1":"729/3758","2":"810/1879","17":"69/3758","26":"200/1879","27":"470/1879"},"--+++----+----+---++---++--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+---++---++--+++-+":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"--+++----+----+---++---++--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+---++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+----+---++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+----+---++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"--+++----+----+---++---+-":{"17":"7/20","23":"20/47","24":"211/940"},"--+++----+----+---++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+---++----++++++---":{"2":"883/24786","7":"329/918","23":"2110/12393","31":"270/1139","32":"6110/30753"},"--+++----+----+---++----+++++-":{"26":"27/40","29":"13/40"},"--+++----+----+---++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++----+----+---++----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++----+----+---++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++----+----+---++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+---++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+----+---++----+-++++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+---++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++----+----+---++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++----+----+---++----+-+-":{"1":"729/3758","2":"810/1879","17":"69/3758","26":"200/1879","27":"470/1879"},"--+++----+----+---++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+----+---++----+--+++-+":{"2":"577/22620","14":"1081/7540","24":"191/1131","26":"329/1131","31":"140/377"},"--+++----+----+---++----+--+++---":{"2":"6043/28086","7":"9863/28086","25":"3290/14043","32":"2800/14043"},"--+++----+----+---++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+----+---++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+----+---++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"--+++----+----+---++-----":{"14":"1/2","24":"1/2"},"--+++----+----+---+-":{"14":"1/2","19":"1/2"},"--+++----+----+----++":{"15":"1/2","20":"1/2"},"--+++----+----+----+-+":{"17":"47/67","21":"20/67"},"--+++----+----+----+--+":{"18":"70/481","20":"211/962","22":"47/74"},"--+++----+----+----+---+":{"18":"1/2","23":"1/2"},"--+++----+----+----+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+----+----+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+----+----++++++--":{"1":"13697/176125","12":"3396/35225","18":"40937/176125","25":"40497/176125","31":"64014/176125"},"--+++----+----+----+----+++++-":{"26":"27/40","29":"13/40"},"--+++----+----+----+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++----+----+----+----+++-":{"2":"10/43","20":"1/29","25":"23/86","27":"27/58"},"--+++----+----+----+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++----+----+----+----+-":{"1":"329/1147","2":"4418/10323","14":"138/1147","18":"1081/10323","25":"69/1147"},"--+++----+----+----+-----":{"14":"1/2","24":"1/2"},"--+++----+----+-----":{"14":"1/2","19":"1/2"},"--+++----+-----+":{"2":"9917/21254","7":"3337/21254","8":"1890/10627","15":"2110/10627"},"--+++----+------+":{"2":"8977/17911","8":"5157/17911","15":"440/17911","16":"3337/17911"},"--+++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+-------+++-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++----+-------+++--+":{"3":"1/3","14":"1/3","22":"1/3"},"--+++----+-------+++---+":{"2":"1/2","14":"27/94","23":"10/47"},"--+++----+-------+++----++":{"2":"6580/21697","14":"3780/21697","15":"3337/43394","17":"15557/43394","25":"1890/21697"},"--+++----+-------+++----+-+":{"2":"48457/125614","14":"27837/125614","17":"18330/62807","20":"220/62807","26":"6110/62807"},"--+++----+-------+++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+-------+++----+--+++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+-------+++----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+-------+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+-------+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+-------+++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+-------+++----+---++-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+-------+++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"--+++----+-------+++----+----++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+-------+++----+----+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+-------+++----+----+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+-------+++----+-----":{"24":"1/2","29":"1/2"},"--+++----+-------+++-----+":{"1":"28717/128400","3":"611/2140","17":"27683/128400","24":"589/3210","25":"589/6420"},"--+++----+-------+++------+":{"18":"13/33","24":"13/33","26":"7/33"},"--+++----+-------+++-------+":{"17":"3243/21106","24":"1863/21106","26":"2110/10553","27":"5890/10553"},"--+++----+-------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"--+++----+-------+++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+-------+++---------+-+":{"2":"12717/52180","12":"3337/52180","17":"940/2609","25":"4663/52180","31":"12663/52180"},"--+++----+-------+++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+-------+++----------+":{"29":"7/34","30":"27/34"},"--+++----+-------+++-----------+":{"2":"883/32843","18":"6580/32843","28":"10800/32843","31":"14580/32843"},"--+++----+-------+++-------------":{"28":"13/33","32":"20/33"},"--+++----+-------++-":{"17":"27/34","19":"7/34"},"--+++----+-------+-":{"2":"211/962","7":"211/962","17":"200/481","18":"70/481"},"--+++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+--------++-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++----+--------++--+":{"3":"1/3","14":"1/3","22":"1/3"},"--+++----+--------++---+":{"2":"1/2","14":"27/94","23":"10/47"},"--+++----+--------++----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+--------++----++++++--":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"--+++----+--------++----+++++-":{"26":"27/40","29":"13/40"},"--+++----+--------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++----+--------++----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"--+++----+--------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++----+--------++----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+--------++----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+--------++----+-++++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+--------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++----+--------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++----+--------++----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"--+++----+--------++----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+--------++----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+--------++----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+--------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+--------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+--------++----+---+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+--------++----+---++-+":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"--+++----+--------++----+---++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"--+++----+--------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"--+++----+--------++-----+":{"1":"15463/110595","3":"1316/7373","18":"27683/110595","24":"10602/36865","25":"5301/36865"},"--+++----+--------++------+":{"18":"13/33","24":"13/33","26":"7/33"},"--+++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"--+++----+--------++--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+--------++--------++-+":{"2":"10/47","18":"10/47","27":"27/94","31":"27/94"},"--+++----+--------++--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+--------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"--+++----+--------++---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+--------++---------+-+":{"2":"859759/3026318","12":"267759/3026318","18":"352970/1513159","28":"196830/1513159","31":"399600/1513159"},"--+++----+--------++---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+--------++----------+":{"29":"7/34","30":"27/34"},"--+++----+--------++-----------+":{"2":"883/32843","18":"6580/32843","28":"10800/32843","31":"14580/32843"},"--+++----+--------++-------------":{"28":"13/33","32":"20/33"},"--+++----+--------+-":{"17":"7/20","18":"20/47","19":"211/940"},"--+++----+---------++":{"18":"7/27","20":"20/27"},"--+++----+---------+-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++----+---------+--+":{"18":"7/27","22":"20/27"},"--+++----+---------+---+":{"18":"1/2","23":"1/2"},"--+++----+---------+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++----+---------+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+---------+----++++++--":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"--+++----+---------+----+++++-":{"26":"27/40","29":"13/40"},"--+++----+---------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++----+---------+----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"--+++----+---------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++----+---------+----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+---------+----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+---------+----+-++++--":{"1":"47/409","18":"107/409","26":"20/409","27":"94/409","31":"141/409"},"--+++----+---------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++----+---------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++----+---------+----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"--+++----+---------+----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+---------+----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+---------+----+--+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+---------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+---------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++----+---------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"--+++----+---------+-----+":{"1":"329/1338","9":"70/223","24":"329/1338","25":"130/669"},"--+++----+---------+------+":{"1":"47/174","9":"10/29","24":"47/174","26":"10/87"},"--+++----+---------+-------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----+---------+-------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+---------+-------+++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+---------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----+---------+-------+-":{"27":"20/27","28":"7/27"},"--+++----+---------+--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+---------+--------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----+---------+--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+---------+--------+-":{"18":"1/3","19":"1/3","28":"20/141","29":"9/47"},"--+++----+---------+---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++----+---------+---------+-+":{"2":"757699/3055858","12":"90099/3055858","19":"352970/1527929","28":"23110/117533","31":"450630/1527929"},"--+++----+---------+---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++----+---------+----------+":{"29":"7/34","30":"27/34"},"--+++----+---------+-----------+":{"2":"4663/30043","19":"6580/30043","28":"8000/30043","31":"10800/30043"},"--+++----+---------+-------------":{"28":"13/33","32":"20/33"},"--+++----+----------":{"9":"1/2","19":"1/2"},"--+++-----+":{"8":"7/27","10":"20/27"},"--+++------+":{"8":"13/33","11":"20/33"},"--+++-------+":{"9":"7/34","12":"27/34"},"--+++--------+":{"9":"20/47","13":"27/47"},"--+++---------+":{"9":"1/2","14":"1/2"},"--+++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"--+++-----------+":{"3":"13/33","9":"13/33","16":"7/33"},"--+++------------+":{"2":"329/918","9":"7/34","17":"200/459"},"--+++-------------+":{"2":"1/2","9":"27/94","18":"10/47"},"--+++--------------++":{"18":"7/27","20":"20/27"},"--+++--------------+-+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++--------------+--+":{"18":"7/27","22":"20/27"},"--+++--------------+---+":{"2":"1/2","9":"27/94","23":"10/47"},"--+++--------------+----+++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------+----++++++--":{"2":"1129/4256","9":"235/1064","12":"47/608","25":"729/4256","31":"1129/4256"},"--+++--------------+----+++++-":{"26":"27/40","29":"13/40"},"--+++--------------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++--------------+----+++-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"--+++--------------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"--+++--------------+----+-+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++--------------+----+-++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++--------------+----+-++++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"--+++--------------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++--------------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++--------------+----+-+-":{"2":"1081/5302","14":"161/5302","26":"630/2651","27":"1400/2651"},"--+++--------------+----+--++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++--------------+----+--+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++--------------+----+--+++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"--+++--------------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++--------------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"--+++--------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"--+++--------------+-----++++++":{"2":"33/79","12":"25/76","25":"5/66","30":"8/45"},"--+++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------+-----+++++--":{"1":"211/4864","12":"85/608","24":"871/4864","25":"1551/4864","31":"1551/4864"},"--+++--------------+-----++++-":{"26":"27/40","29":"13/40"},"--+++--------------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"--+++--------------+-----++-":{"2":"1081/5302","24":"161/5302","26":"630/2651","27":"1400/2651"},"--+++--------------+-----+-":{"25":"13/20","26":"7/20"},"--+++--------------+------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++--------------+------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++--------------+------++++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"--+++--------------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++--------------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++--------------+------+-":{"1":"470/2279","2":"2209/4558","9":"69/4558","26":"200/2279","27":"470/2279"},"--+++--------------+-------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++--------------+-------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++--------------+-------+++--":{"2":"1/4","9":"1/4","27":"1/4","31":"1/4"},"--+++--------------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++--------------+-------+-":{"27":"20/27","28":"7/27"},"--+++--------------+--------+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--------------+--------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++--------------+--------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++--------------+--------+-":{"18":"1/3","19":"1/3","28":"20/141","29":"9/47"},"--+++--------------+---------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++--------------+---------+-+":{"2":"757699/3055858","12":"90099/3055858","19":"352970/1527929","28":"23110/117533","31":"450630/1527929"},"--+++--------------+---------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++--------------+----------+":{"29":"7/34","30":"27/34"},"--+++--------------+-----------+":{"2":"4663/30043","19":"6580/30043","28":"8000/30043","31":"10800/30043"},"--+++--------------+-------------":{"28":"13/33","32":"20/33"},"--+++---------------+":{"19":"7/34","20":"27/34"},"--+++----------------+":{"3":"13/33","14":"13/33","21":"7/33"},"--+++-----------------+":{"19":"7/34","22":"27/34"},"--+++------------------+":{"4":"7/48","8":"7/48","19":"243/752","23":"869/2256"},"--+++-------------------+":{"19":"1/2","24":"1/2"},"--+++--------------------++++++":{"18":"7/27","30":"20/27"},"--+++--------------------+++++-+-":{"9":"27/94","19":"71/1880","32":"27/40"},"--+++--------------------+++++--":{"19":"470/4289","23":"870/4289","25":"2749/8578","31":"3149/8578"},"--+++--------------------++++-":{"26":"20/67","29":"47/67"},"--+++--------------------+++-":{"26":"27/74","28":"47/74"},"--+++--------------------++-":{"26":"20/67","27":"47/67"},"--+++--------------------+-":{"25":"13/20","26":"7/20"},"--+++---------------------+++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++---------------------++++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++---------------------++++--":{"1":"135/2149","12":"170/2149","19":"405/2149","27":"1609/4298","31":"1269/4298"},"--+++---------------------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--+++---------------------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--+++---------------------+-":{"1":"1269/5498","2":"1410/2749","19":"69/5498","26":"200/2749","27":"470/2749"},"--+++----------------------++++":{"2":"27/67","12":"20/67","27":"400/3149","30":"540/3149"},"--+++----------------------+++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++----------------------+++--":{"1":"135/2149","12":"170/2149","19":"405/2149","27":"1609/4298","31":"1269/4298"},"--+++----------------------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"--+++----------------------+-":{"27":"20/27","28":"7/27"},"--+++-----------------------+++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++-----------------------++-+-":{"2":"1340/3419","25":"1809/6838","31":"1409/6838","32":"470/3419"},"--+++-----------------------++---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++-----------------------+-":{"0":"329/1338","4":"329/1338","18":"70/669","28":"1800/10481","29":"2430/10481"},"--+++------------------------++":{"2":"27/67","12":"20/67","30":"20/67"},"--+++------------------------+-+-":{"2":"53600/80249","28":"12663/80249","31":"11683/80249","32":"2303/80249"},"--+++------------------------+---":{"2":"67/114","14":"9/38","31":"200/3819","32":"470/3819"},"--+++-------------------------+":{"29":"7/34","30":"27/34"},"--+++--------------------------+":{"1":"470/1609","2":"1070/1609","29":"69/3218","31":"69/3218"},"--+++----------------------------":{"28":"13/33","32":"20/33"},"--++-":{"2":"27/34","4":"7/34"},"--+-":{"2":"20/27","3":"7/27"},"---+++":{"2":"1/2","5":"1/2"},"---++-+":{"1":"1/2","6":"1/2"},"---++--+":{"2":"1/2","7":"1/2"},"---++---+++":{"2":"2/3","10":"1/3"},"---++---++-+":{"1":"1/2","11":"1/2"},"---++---++--+":{"2":"1/2","12":"1/2"},"---++---++---++++++++++++++++++":{"8":"1/3","12":"1/3","30":"1/3"},"---++---++---+++++++++++++++++-+":{"8":"670/3731","15":"14137/52234","30":"3337/52234","31":"12690/26117"},"---++---++---++++++++++++++++-":{"26":"27/40","29":"13/40"},"---++---++---+++++++++++++++-":{"20":"20/27","28":"7/27"},"---++---++---++++++++++++++-":{"2":"69/1409","26":"400/1409","27":"940/1409"},"---++---++---+++++++++++++-":{"20":"13/20","26":"7/20"},"---++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"---++---++---+++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"---++---++---++++++++++-":{"2":"28717/59351","8":"16497/59351","20":"5697/59351","23":"8440/59351"},"---++---++---+++++++++-":{"20":"1/3","22":"2/3"},"---++---++---++++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"---++---++---+++++++-++++++++++":{"13":"70/1139","15":"235/1139","20":"47/134","25":"270/1139","30":"329/2278"},"---++---++---+++++++-+++++++++-+":{"13":"67/621","15":"3149/8694","20":"2479/12420","30":"3337/86940","31":"47/161"},"---++---++---+++++++-++++++++-":{"26":"27/40","29":"13/40"},"---++---++---+++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++---+++++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++---++---+++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++---++---+++++++-++++-+++++":{"13":"70/869","15":"100/869","20":"529/1738","27":"270/869","30":"329/1738"},"---++---++---+++++++-++++-++++-+":{"13":"2030/22541","15":"4230/22541","25":"12681/45082","31":"19881/45082"},"---++---++---+++++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++---++---+++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++---+++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++---+++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++---+++++++-++++--":{"21":"1/2","26":"1/2"},"---++---++---+++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---++---++---+++++++-++-":{"2":"1/2","13":"27/94","20":"189/1222","23":"71/1222"},"---++---++---+++++++-+-":{"21":"20/67","22":"47/67"},"---++---++---+++++++--+++++++++":{"13":"70/1139","15":"235/1139","20":"47/134","25":"270/1139","30":"329/2278"},"---++---++---+++++++--++++++++-+":{"13":"67/621","15":"3149/8694","20":"2479/12420","30":"3337/86940","31":"47/161"},"---++---++---+++++++--++++++++---":{"2":"3820/17031","15":"1719/11354","20":"611/4866","21":"3337/17031","32":"1719/5677"},"---++---++---+++++++--+++++++-":{"26":"27/40","29":"13/40"},"---++---++---+++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++---+++++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++---++---+++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++---++---+++++++--+++-+++++":{"13":"70/869","15":"100/869","20":"529/1738","27":"270/869","30":"329/1738"},"---++---++---+++++++--+++-++++-+":{"13":"2030/22541","15":"4230/22541","25":"12681/45082","31":"19881/45082"},"---++---++---+++++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++---++---+++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++---+++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++---+++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++---+++++++--+++--++++":{"13":"70/869","15":"100/869","20":"529/1738","27":"270/869","30":"329/1738"},"---++---++---+++++++--+++--+++-+":{"13":"2030/22541","15":"4230/22541","25":"12681/45082","31":"19881/45082"},"---++---++---+++++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++---++---+++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++---++---+++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"---++---++---+++++++--+++---":{"2":"1081/2143","13":"621/2143","26":"883/6429","27":"440/6429"},"---++---++---+++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++---++---+++++++--+-":{"2":"1/2","13":"27/94","20":"189/1222","23":"71/1222"},"---++---++---+++++++---":{"2":"2407/8173","7":"883/8173","13":"1890/8173","15":"883/16346","22":"5103/16346"},"---++---++---++++++-":{"17":"27/34","19":"7/34"},"---++---++---+++++-":{"2":"28717/59351","3":"16497/59351","15":"5697/59351","18":"8440/59351"},"---++---++---++++-":{"2":"7/67","15":"20/67","17":"40/67"},"---++---++---+++-":{"15":"13/20","16":"7/20"},"---++---++---++-+++++":{"15":"1/2","20":"1/2"},"---++---++---++-++++-++++++++++":{"13":"70/1609","20":"1269/3218","25":"270/1609","30":"1269/3218"},"---++---++---++-++++-+++++++++-+":{"8":"230/991","16":"883/5946","22":"220/2973","31":"1081/1982"},"---++---++---++-++++-++++++++-":{"26":"27/40","29":"13/40"},"---++---++---++-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++---++-++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++---++-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++---++---++-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++---++---++-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---++---++---++-++++-++-":{"2":"1107320/2419759","8":"636120/2419759","15":"429381/2419759","21":"90099/2419759","23":"156839/2419759"},"---++---++---++-++++-+-":{"21":"20/67","22":"47/67"},"---++---++---++-++++--+++++++++":{"13":"70/1609","20":"1269/3218","25":"270/1609","30":"1269/3218"},"---++---++---++-++++--++++++++-+":{"8":"230/991","16":"883/5946","22":"220/2973","31":"1081/1982"},"---++---++---++-++++--+++++++-":{"26":"27/40","29":"13/40"},"---++---++---++-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++---++-++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++---++-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++---++---++-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++---++---++-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++---++---++-++++--+-":{"2":"198340/467609","8":"113940/467609","15":"153819/935218","22":"90099/935218","23":"33370/467609"},"---++---++---++-++++---":{"2":"34/87","13":"7/27","22":"7/20"},"---++---++---++-+++-":{"17":"27/34","19":"7/34"},"---++---++---++-++-":{"2":"1/2","13":"27/94","15":"189/1222","18":"71/1222"},"---++---++---++-+-":{"2":"329/729","8":"7/27","15":"883/14580","17":"3337/14580"},"---++---++---++--++++":{"15":"1/2","20":"1/2"},"---++---++---++--+++-+":{"16":"1/2","21":"1/2"},"---++---++---++--+++--+++++++++":{"13":"70/1609","20":"1269/3218","25":"270/1609","30":"1269/3218"},"---++---++---++--+++--++++++++-+":{"2":"1/3","8":"1/3","31":"1/3"},"---++---++---++--+++--+++++++-":{"26":"27/40","29":"13/40"},"---++---++---++--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++---++--+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++---++--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++---++---++--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++---++---++--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++---++---++--+++--+-":{"2":"198340/467609","8":"113940/467609","15":"153819/935218","22":"90099/935218","23":"33370/467609"},"---++---++---++--+++---":{"2":"34/87","13":"7/27","22":"7/20"},"---++---++---++--++-":{"17":"27/34","19":"7/34"},"---++---++---++--+-":{"2":"1/2","13":"27/94","15":"189/1222","18":"71/1222"},"---++---++---++---":{"2":"329/729","8":"7/27","15":"883/14580","17":"3337/14580"},"---++---++---+-":{"1":"7/41","13":"1009/1927","14":"589/1927"},"---++---++----+++++++++++++++++":{"8":"1/3","12":"1/3","30":"1/3"},"---++---++----++++++++++++++++-+":{"8":"670/3731","15":"14137/52234","30":"3337/52234","31":"12690/26117"},"---++---++----+++++++++++++++-":{"26":"27/40","29":"13/40"},"---++---++----++++++++++++++-":{"20":"20/27","28":"7/27"},"---++---++----+++++++++++++-":{"2":"69/1409","26":"400/1409","27":"940/1409"},"---++---++----++++++++++++-":{"20":"13/20","26":"7/20"},"---++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"---++---++----++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"---++---++----+++++++++-":{"2":"28717/59351","8":"16497/59351","20":"5697/59351","23":"8440/59351"},"---++---++----++++++++-":{"20":"1/3","22":"2/3"},"---++---++----+++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"---++---++----++++++-++++++++++":{"8":"140/2089","15":"751/4178","20":"1409/4178","25":"540/2089","30":"329/2089"},"---++---++----++++++-+++++++++-+":{"8":"1340/10611","15":"50317/148554","20":"3149/21222","30":"3337/74277","31":"940/2751"},"---++---++----++++++-++++++++-":{"26":"27/40","29":"13/40"},"---++---++----++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++----++++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++---++----++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++---++----++++++-++++-+++++":{"8":"140/1549","15":"211/3098","20":"869/3098","27":"540/1549","30":"329/1549"},"---++---++----++++++-++++-++++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++----++++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++---++----++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++----++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++----++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++----++++++-++++--":{"21":"1/2","26":"1/2"},"---++---++----++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---++---++----++++++-++-":{"2":"1/2","14":"27/94","23":"10/47"},"---++---++----++++++-+-":{"21":"20/67","22":"47/67"},"---++---++----++++++--+++++++++":{"8":"140/2089","15":"751/4178","20":"1409/4178","25":"540/2089","30":"329/2089"},"---++---++----++++++--++++++++-+":{"8":"1340/10611","15":"50317/148554","20":"3149/21222","30":"3337/74277","31":"940/2751"},"---++---++----++++++--++++++++---":{"2":"3820/17031","15":"1719/11354","20":"611/4866","21":"3337/17031","32":"1719/5677"},"---++---++----++++++--+++++++-":{"26":"27/40","29":"13/40"},"---++---++----++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++----++++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++---++----++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++---++----++++++--+++-+++++":{"8":"140/1549","15":"211/3098","20":"869/3098","27":"540/1549","30":"329/1549"},"---++---++----++++++--+++-++++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++----++++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++---++----++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++----++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++----++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++----++++++--+++--++++":{"8":"140/1549","15":"211/3098","20":"869/3098","27":"540/1549","30":"329/1549"},"---++---++----++++++--+++--+++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++----++++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++---++----++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++---++----++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"---++---++----++++++--+++---":{"22":"1/2","27":"1/2"},"---++---++----++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++---++----++++++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"---++---++----++++++---++++++++":{"8":"140/2089","15":"751/4178","20":"1409/4178","25":"540/2089","30":"329/2089"},"---++---++----++++++---+++++++-+":{"8":"490/24517","15":"13697/49034","22":"22137/49034","25":"9917/49034","31":"2303/49034"},"---++---++----++++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++---++----++++++---++++++-":{"26":"27/40","29":"13/40"},"---++---++----++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++----++++++---++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++---++----++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++---++----++++++---++-+++++":{"8":"140/1549","15":"211/3098","20":"869/3098","27":"540/1549","30":"329/1549"},"---++---++----++++++---++-++++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++----++++++---++-++++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++---++----++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++----++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++---++----++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++----++++++---++--++++":{"8":"140/1549","15":"211/3098","20":"869/3098","27":"540/1549","30":"329/1549"},"---++---++----++++++---++--+++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++----++++++---++--+++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++---++----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++---++----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"---++---++----++++++---++---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++----++++++---++---++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++----++++++---++---++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++---++----++++++---++---+-":{"2":"27/85","14":"17/93","15":"27/85","29":"17/93"},"---++---++----++++++---++----":{"7":"1/2","14":"27/94","28":"10/47"},"---++---++----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---++---++----++++++----":{"2":"1/2","14":"27/94","23":"10/47"},"---++---++----+++++-":{"14":"1/2","19":"1/2"},"---++---++----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"---++---++----+++-":{"14":"69/1478","16":"200/739","17":"1009/1478"},"---++---++----++-":{"1":"8977/39280","8":"573/1964","15":"6623/39280","16":"611/1964"},"---++---++----+-+++++":{"15":"1/2","20":"1/2"},"---++---++----+-++++-++++++++++":{"8":"7/142","20":"27/71","25":"27/142","30":"27/71"},"---++---++----+-++++-+++++++++-+":{"8":"230/991","16":"883/5946","22":"220/2973","31":"1081/1982"},"---++---++----+-++++-++++++++-":{"26":"27/40","29":"13/40"},"---++---++----+-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+-++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++----+-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++---++----+-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++---++----+-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---++---++----+-++++-++-":{"2":"1107320/2419759","8":"636120/2419759","15":"429381/2419759","21":"90099/2419759","23":"156839/2419759"},"---++---++----+-++++-+-":{"21":"20/67","22":"47/67"},"---++---++----+-++++--+++++++++":{"8":"7/142","20":"27/71","25":"27/142","30":"27/71"},"---++---++----+-++++--++++++++-+":{"8":"230/991","16":"883/5946","22":"220/2973","31":"1081/1982"},"---++---++----+-++++--+++++++-":{"26":"27/40","29":"13/40"},"---++---++----+-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+-++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++----+-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++---++----+-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++---++----+-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++---++----+-++++--+-":{"2":"198340/467609","8":"113940/467609","15":"153819/935218","22":"90099/935218","23":"33370/467609"},"---++---++----+-++++---++++++++":{"8":"7/142","20":"27/71","25":"27/142","30":"27/71"},"---++---++----+-++++---+++++++-+":{"8":"230/991","16":"883/5946","17":"220/2973","31":"1081/1982"},"---++---++----+-++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++---++----+-++++---++++++-":{"26":"27/40","29":"13/40"},"---++---++----+-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+-++++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++----+-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"---++---++----+-++++---++-+++++":{"8":"7/88","20":"329/1760","25":"211/1760","27":"751/1760","30":"329/1760"},"---++---++----+-++++---++-++++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++----+-++++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++----+-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++----+-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+-++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++----+-++++---++--++++":{"8":"7/88","20":"329/1760","25":"211/1760","27":"751/1760","30":"329/1760"},"---++---++----+-++++---++--+++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++----+-++++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++----+-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++---++----+-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++---++----+-++++---++---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++----+-++++---++---++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++----+-++++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++----+-++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"---++---++----+-++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"---++---++----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---++---++----+-++++----":{"2":"1/2","14":"27/94","23":"10/47"},"---++---++----+-+++-":{"14":"1/2","19":"1/2"},"---++---++----+-++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"---++---++----+-+-":{"1":"3243/14446","8":"2070/7223","16":"220/7223","17":"6623/14446"},"---++---++----+--++++":{"15":"1/2","20":"1/2"},"---++---++----+--+++-+":{"8":"27/85","13":"27/85","16":"17/93","21":"17/93"},"---++---++----+--+++--+++++++++":{"8":"7/142","20":"27/71","25":"27/142","30":"27/71"},"---++---++----+--+++--++++++++-+":{"2":"1/3","8":"1/3","31":"1/3"},"---++---++----+--+++--+++++++-":{"26":"27/40","29":"13/40"},"---++---++----+--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+--+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++----+--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++---++----+--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++---++----+--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++---++----+--+++--+-":{"2":"198340/467609","8":"113940/467609","15":"153819/935218","22":"90099/935218","23":"33370/467609"},"---++---++----+--+++---++++++++":{"8":"7/142","20":"27/71","25":"27/142","30":"27/71"},"---++---++----+--+++---+++++++-+":{"2":"1/3","8":"1/3","31":"1/3"},"---++---++----+--+++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++---++----+--+++---++++++-":{"26":"27/40","29":"13/40"},"---++---++----+--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+--+++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++---++----+--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"---++---++----+--+++---++-+++++":{"8":"7/88","20":"329/1760","25":"211/1760","27":"751/1760","30":"329/1760"},"---++---++----+--+++---++-++++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++----+--+++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++----+--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---++----+--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++---++----+--+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++---++----+--+++---++--++++":{"8":"7/88","20":"329/1760","25":"211/1760","27":"751/1760","30":"329/1760"},"---++---++----+--+++---++--+++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++----+--+++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++---++----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++---++----+--+++---++---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++----+--+++---++---++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++----+--+++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++----+--+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"---++---++----+--+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"---++---++----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---++---++----+--+++----":{"2":"1/2","14":"27/94","23":"10/47"},"---++---++----+--++-":{"14":"1/2","19":"1/2"},"---++---++----+--+-":{"1":"27683/86143","8":"35340/86143","16":"16497/86143","18":"6623/86143"},"---++---++----+---":{"1":"883/4566","2":"220/2283","8":"230/761","17":"621/1522"},"---++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"---++---++-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++---++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"---++---++-----+++++---+++":{"8":"7/115","14":"7/115","15":"27/115","22":"47/115","25":"27/115"},"---++---++-----+++++---++-+":{"8":"260/729","14":"260/729","15":"23/486","20":"23/486","26":"140/729"},"---++---++-----+++++---++--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++-----+++++---++---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-----+++++---++---++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++-----+++++---++---++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++---++-----+++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"---++---++-----+++++---++----":{"23":"1/2","28":"1/2"},"---++---++-----+++++---+-":{"4":"7/48","13":"7/48","23":"869/2256","24":"243/752"},"---++---++-----+++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"---++---++-----+++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"---++---++-----+++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"---++---++-----+++++----+---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-----+++++----+---++-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++-----+++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++---++-----+++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"---++---++-----+++++----+----++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-----+++++----+----+-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++-----+++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"---++---++-----+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"---++---++-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"---++---++-----+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"---++---++-----+++++--------+":{"15":"47/134","23":"10/67","24":"27/134","28":"20/67"},"---++---++-----+++++---------++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-----+++++---------+-+":{"8":"1/9","15":"11/56","25":"3/13","31":"6/13"},"---++---++-----+++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++---++-----+++++----------+":{"8":"7/34","30":"27/34"},"---++---++-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"---++---++-----+++++-------------":{"28":"13/33","32":"20/33"},"---++---++-----++++-":{"17":"27/34","19":"7/34"},"---++---++-----+++-":{"3":"16497/84731","7":"28717/84731","15":"24497/84731","18":"15020/84731"},"---++---++-----++-":{"7":"7/81","15":"1/3","17":"47/81"},"---++---++-----+-":{"15":"13/20","16":"7/20"},"---++---++------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++---++------++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++---++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"---++---++------++++---+++":{"8":"20/87","14":"20/87","15":"9/58","17":"47/174","25":"10/87"},"---++---++------++++---++-+":{"8":"3290/10533","14":"3290/10533","15":"621/7022","17":"1081/7022","26":"1400/10533"},"---++---++------++++---++--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++------++++---++---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++------++++---++---++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++------++++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++------++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"---++---++------++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"---++---++------++++---+-":{"4":"7/48","13":"7/48","23":"869/2256","24":"243/752"},"---++---++------++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"---++---++------++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"---++---++------++++----+--+":{"2":"47/121","8":"27/121","23":"20/121","27":"27/121"},"---++---++------++++----+---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++------++++----+---++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++------++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++---++------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"---++---++------++++----+----++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++------++++----+----+-+":{"8":"1400/34117","15":"17917/68234","17":"973699/1842318","28":"65800/921159","31":"3290/34117"},"---++---++------++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++---++------++++----+-----":{"24":"1/2","29":"1/2"},"---++---++------++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"---++---++------++++------+":{"8":"13/33","14":"13/33","26":"7/33"},"---++---++------++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"---++---++------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"---++---++------++++---------++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++------++++---------+-+":{"8":"1400/34117","15":"17917/68234","17":"973699/1842318","28":"65800/921159","31":"3290/34117"},"---++---++------++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++---++------++++----------+":{"8":"7/34","30":"27/34"},"---++---++------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"---++---++------++++-------------":{"28":"13/33","32":"20/33"},"---++---++------+++-":{"17":"27/34","19":"7/34"},"---++---++------++-":{"15":"211/962","17":"47/74","18":"70/481"},"---++---++------+-":{"2":"329/729","8":"7/27","15":"883/14580","17":"3337/14580"},"---++---++-------++++":{"8":"1/3","14":"1/3","20":"1/3"},"---++---++-------+++-+":{"8":"13/33","14":"13/33","21":"7/33"},"---++---++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"---++---++-------+++---+++":{"8":"20/87","14":"20/87","15":"9/58","17":"47/174","25":"10/87"},"---++---++-------+++---++-+":{"8":"3290/10533","14":"3290/10533","15":"621/7022","17":"1081/7022","26":"1400/10533"},"---++---++-------+++---++--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++-------+++---++---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-------+++---++---++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++-------+++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++---++-------+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"---++---++-------+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"---++---++-------+++---+-":{"4":"7/48","13":"7/48","23":"869/2256","24":"243/752"},"---++---++-------+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"---++---++-------+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"---++---++-------+++----+--+":{"2":"47/121","8":"27/121","23":"20/121","27":"27/121"},"---++---++-------+++----+---+++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-------+++----+---++-+":{"8":"2800/27297","15":"7117/54594","17":"7379/18198","25":"3290/27297","31":"6580/27297"},"---++---++-------+++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++---++-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"---++---++-------+++----+----++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-------+++----+----+-+":{"8":"1400/34117","15":"17917/68234","17":"973699/1842318","28":"65800/921159","31":"3290/34117"},"---++---++-------+++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"---++---++-------+++-----+":{"1":"329/3694","3":"15463/99738","8":"27683/99738","14":"589/1847","25":"589/3694"},"---++---++-------+++------+":{"8":"13/33","14":"13/33","26":"7/33"},"---++---++-------+++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++-------+++--------+":{"0":"883/10800","2":"3337/10800","8":"7/27","24":"189/940","28":"7/47"},"---++---++-------+++---------++":{"8":"7/88","20":"27/88","30":"27/44"},"---++---++-------+++---------+-+":{"8":"1400/34117","15":"17917/68234","17":"973699/1842318","28":"65800/921159","31":"3290/34117"},"---++---++-------+++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++---++-------+++----------+":{"8":"7/34","30":"27/34"},"---++---++-------+++-----------+":{"8":"7/34","28":"270/799","31":"729/1598"},"---++---++-------+++-------------":{"28":"13/33","32":"20/33"},"---++---++-------++-":{"17":"27/34","19":"7/34"},"---++---++-------+-":{"15":"211/962","17":"47/74","18":"70/481"},"---++---++--------":{"2":"329/729","8":"7/27","15":"883/14580","17":"3337/14580"},"---++---+-":{"1":"7/41","8":"1009/1927","9":"589/1927"},"---++----++":{"2":"2/3","10":"1/3"},"---++----+-+":{"1":"1/2","11":"1/2"},"---++----+--+":{"8":"7/27","12":"20/27"},"---++----+---+":{"8":"1/2","13":"1/2"},"---++----+----+++++++++++++++++":{"3":"47/121","8":"20/121","12":"27/121","30":"27/121"},"---++----+----++++++++++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+++++++++++++++-":{"26":"27/40","29":"13/40"},"---++----+----++++++++++++++-":{"20":"20/27","28":"7/27"},"---++----+----+++++++++++++-":{"2":"69/1409","26":"400/1409","27":"940/1409"},"---++----+----++++++++++++-":{"20":"13/20","26":"7/20"},"---++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"---++----+----++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"---++----+----+++++++++-":{"2":"28717/59351","3":"16497/59351","20":"5697/59351","23":"8440/59351"},"---++----+----++++++++-":{"20":"1/3","22":"2/3"},"---++----+----+++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"---++----+----++++++-++++++++++":{"3":"6580/90623","15":"35297/181246","20":"58663/181246","25":"21600/90623","30":"15463/90623"},"---++----+----++++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----++++++-++++++++-":{"26":"27/40","29":"13/40"},"---++----+----++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+----++++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++----+----++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++----+----++++++-++++-+++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+----++++++-++++-++++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"---++----+----++++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++----+----++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+----++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+----++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+----++++++-++++--":{"3":"10/29","8":"10/29","21":"9/58","26":"9/58"},"---++----+----++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---++----+----++++++-++-":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----++++++-+-":{"21":"20/67","22":"47/67"},"---++----+----++++++--+++++++++":{"3":"6580/90623","15":"35297/181246","20":"58663/181246","25":"21600/90623","30":"15463/90623"},"---++----+----++++++--++++++++-+":{"3":"76400/555119","15":"421919/1110238","20":"158719/1110238","21":"8860/555119","31":"179540/555119"},"---++----+----++++++--++++++++---":{"2":"3820/17031","15":"1719/11354","20":"611/4866","21":"3337/17031","32":"1719/5677"},"---++----+----++++++--+++++++-":{"26":"27/40","29":"13/40"},"---++----+----++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+----++++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++----+----++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++----+----++++++--+++-+++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+----++++++--+++-++++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"---++----+----++++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++----+----++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+----++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+----++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+----++++++--+++--++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+----++++++--+++--+++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"---++----+----++++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---++----+----++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+----++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"---++----+----++++++--+++---":{"22":"1/2","27":"1/2"},"---++----+----++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++----+----++++++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----++++++---++++++++":{"3":"6580/90623","15":"35297/181246","20":"58663/181246","25":"21600/90623","30":"15463/90623"},"---++----+----++++++---+++++++-+":{"14":"490/17447","15":"9917/34894","22":"15557/34894","25":"6137/34894","31":"2303/34894"},"---++----+----++++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+----++++++---++++++-":{"26":"27/40","29":"13/40"},"---++----+----++++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+----++++++---++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++----+----++++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++----+----++++++---++-+++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+----++++++---++-++++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"---++----+----++++++---++-++++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++----+----++++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+----++++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+----++++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+----++++++---++--++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+----++++++---++--+++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"---++----+----++++++---++--+++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++----+----++++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+----++++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"---++----+----++++++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"---++----+----++++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---++----+----++++++----":{"8":"23560/78003","14":"23560/78003","15":"589/2889","21":"3337/78003","23":"3881/26001"},"---++----+----+++++-":{"14":"1/2","19":"1/2"},"---++----+----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"---++----+----+++-":{"14":"69/1478","16":"200/739","17":"1009/1478"},"---++----+----++-":{"14":"191/2140","15":"1009/2140","16":"47/107"},"---++----+----+-+++++":{"15":"1/2","20":"1/2"},"---++----+----+-++++-++++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+----+-++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+-++++-++++++++-":{"26":"27/40","29":"13/40"},"---++----+----+-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+-++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+----+-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++----+----+-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++----+----+-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---++----+----+-++++-++-":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----+-++++-+-":{"21":"20/67","22":"47/67"},"---++----+----+-++++--+++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+----+-++++--++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+-++++--+++++++-":{"26":"27/40","29":"13/40"},"---++----+----+-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+-++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+----+-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++----+----+-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++----+----+-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++----+----+-++++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----+-++++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+----+-++++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++----+----+-++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+----+-++++---++++++-":{"26":"27/40","29":"13/40"},"---++----+----+-++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+-++++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+----+-++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"---++----+----+-++++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+----+-++++---++-++++-+":{"14":"2800/23517","15":"3337/47034","17":"15557/47034","25":"70/351","31":"6580/23517"},"---++----+----+-++++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+----+-++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+----+-++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+-++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+----+-++++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+----+-++++---++--+++-+":{"14":"2800/23517","15":"3337/47034","17":"15557/47034","25":"70/351","31":"6580/23517"},"---++----+----+-++++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+----+-++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+----+-++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+----+-++++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"---++----+----+-++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---++----+----+-++++----":{"8":"621/2143","14":"621/2143","16":"883/6429","17":"440/6429","23":"460/2143"},"---++----+----+-+++-":{"14":"1/2","19":"1/2"},"---++----+----+-++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"---++----+----+-+-":{"8":"23/249","14":"23/249","16":"21/83","17":"140/249"},"---++----+----+--++++":{"15":"1/2","20":"1/2"},"---++----+----+--+++-+":{"16":"1/2","21":"1/2"},"---++----+----+--+++--+++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+--+++--+++++++-":{"26":"27/40","29":"13/40"},"---++----+----+--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+--+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+----+--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"---++----+----+--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"---++----+----+--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---++----+----+--+++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----+--+++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+----+--+++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++----+----+--+++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+----+--+++---++++++-":{"26":"27/40","29":"13/40"},"---++----+----+--+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+--+++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+----+--+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"---++----+----+--+++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+----+--+++---++-++++-+":{"14":"2800/23517","15":"3337/47034","17":"15557/47034","25":"70/351","31":"6580/23517"},"---++----+----+--+++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+----+--+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+----+--+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+----+--+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+----+--+++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+----+--+++---++--+++-+":{"14":"2800/23517","15":"3337/47034","17":"15557/47034","25":"70/351","31":"6580/23517"},"---++----+----+--+++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+----+--+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+----+--+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+----+--+++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"---++----+----+--+++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---++----+----+--+++----":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----+--++-":{"14":"1/2","19":"1/2"},"---++----+----+--+-":{"1":"211/800","14":"633/1880","17":"69/800","18":"589/1880"},"---++----+----+---+++":{"15":"1/2","20":"1/2"},"---++----+----+---++-+":{"17":"47/67","21":"20/67"},"---++----+----+---++--+":{"17":"1/2","22":"1/2"},"---++----+----+---++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+----+---++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++----+----+---++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+----+---++---++++++-":{"26":"27/40","29":"13/40"},"---++----+----+---++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++----+----+---++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+----+---++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"---++----+----+---++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+----+---++---++-++++-+":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"---++----+----+---++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+----+---++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+----+---++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++----+----+---++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+----+---++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+----+---++---++--+++-+":{"2":"1/4","14":"1/4","25":"1/4","31":"1/4"},"---++----+----+---++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+----+---++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+----+---++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+----+---++---++---":{"2":"29187/76394","14":"16767/76394","17":"10810/38197","26":"8830/114591","27":"4400/114591"},"---++----+----+---++---+-":{"17":"7/20","23":"20/47","24":"211/940"},"---++----+----+---++----":{"2":"1/2","14":"27/94","23":"10/47"},"---++----+----+---+-":{"14":"1/2","19":"1/2"},"---++----+----+----":{"2":"1/2","14":"27/94","18":"10/47"},"---++----+-----++++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+-----+++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++----+-----+++++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+-----+++++---++++++++":{"3":"6580/90623","15":"35297/181246","20":"58663/181246","25":"21600/90623","30":"15463/90623"},"---++----+-----+++++---+++++++-+":{"3":"490/16957","15":"9917/33914","22":"14577/33914","25":"6137/33914","31":"2303/33914"},"---++----+-----+++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+-----+++++---++++++-":{"26":"27/40","29":"13/40"},"---++----+-----+++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+-----+++++---++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---++----+-----+++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---++----+-----+++++---++-+++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+-----+++++---++-++++-+":{"3":"203/1706","15":"423/1706","25":"180/853","31":"360/853"},"---++----+-----+++++---++-++++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++----+-----+++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+-----+++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---++----+-----+++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+-----+++++---++--++++":{"3":"6580/69023","15":"13697/138046","20":"37063/138046","27":"21600/69023","30":"15463/69023"},"---++----+-----+++++---++--+++-+":{"3":"203/1706","15":"423/1706","25":"180/853","31":"360/853"},"---++----+-----+++++---++--+++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++----+-----+++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+-----+++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"---++----+-----+++++---++---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-----+++++---++---++-+":{"3":"203/1706","15":"423/1706","25":"180/853","31":"360/853"},"---++----+-----+++++---++---++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---++----+-----+++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"---++----+-----+++++---++----":{"23":"1/2","28":"1/2"},"---++----+-----+++++---+-":{"4":"10/57","8":"10/57","17":"9/38","23":"10/57","24":"9/38"},"---++----+-----+++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"---++----+-----+++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"---++----+-----+++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"---++----+-----+++++----+---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-----+++++----+---++-+":{"3":"203/1706","15":"423/1706","25":"180/853","31":"360/853"},"---++----+-----+++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+-----+++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"---++----+-----+++++----+----++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-----+++++----+----+-+":{"3":"203/1706","15":"423/1706","25":"180/853","31":"360/853"},"---++----+-----+++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"---++----+-----+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"---++----+-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"---++----+-----+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"---++----+-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"---++----+-----+++++---------++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-----+++++---------+-+":{"3":"203/1706","15":"423/1706","25":"180/853","31":"360/853"},"---++----+-----+++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++----+-----+++++----------+":{"29":"7/34","30":"27/34"},"---++----+-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"---++----+-----+++++-------------":{"28":"13/33","32":"20/33"},"---++----+-----++++-":{"17":"27/34","19":"7/34"},"---++----+-----+++-":{"3":"16497/84731","7":"28717/84731","15":"24497/84731","18":"15020/84731"},"---++----+-----++-":{"7":"7/81","15":"1/3","17":"47/81"},"---++----+-----+-":{"15":"13/20","16":"7/20"},"---++----+------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+------++++-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++----+------++++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+------++++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+------++++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++----+------++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+------++++---++++++-":{"26":"27/40","29":"13/40"},"---++----+------++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+------++++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+------++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"---++----+------++++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+------++++---++-++++-+":{"3":"115/813","16":"443/19512","17":"1645/4878","25":"1081/6504","31":"1081/3252"},"---++----+------++++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+------++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+------++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+------++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+------++++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+------++++---++--+++-+":{"3":"51570/373919","17":"141340/373919","25":"110779/747838","26":"4430/373919","31":"242379/747838"},"---++----+------++++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+------++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+------++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+------++++---++---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+------++++---++---++-+":{"3":"1890/13843","17":"5180/13843","25":"2110/13843","27":"443/27686","31":"8883/27686"},"---++----+------++++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+------++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"---++----+------++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"---++----+------++++---+-":{"4":"10/57","8":"10/57","17":"9/38","23":"10/57","24":"9/38"},"---++----+------++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"---++----+------++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"---++----+------++++----+--+":{"16":"3243/14446","23":"2070/7223","26":"220/7223","27":"6623/14446"},"---++----+------++++----+---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+------++++----+---++-+":{"3":"1890/13843","17":"5180/13843","25":"2110/13843","27":"443/27686","31":"8883/27686"},"---++----+------++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"---++----+------++++----+----++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+------++++----+----+-+":{"3":"1400/30337","15":"14137/60674","17":"871639/1638198","28":"65800/819099","31":"3290/30337"},"---++----+------++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+------++++----+-----":{"24":"1/2","29":"1/2"},"---++----+------++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"---++----+------++++------+":{"18":"13/33","24":"13/33","26":"7/33"},"---++----+------++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"---++----+------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"---++----+------++++---------++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+------++++---------+-+":{"3":"1400/30337","15":"14137/60674","17":"871639/1638198","28":"65800/819099","31":"3290/30337"},"---++----+------++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++----+------++++----------+":{"29":"7/34","30":"27/34"},"---++----+------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"---++----+------++++-------------":{"28":"13/33","32":"20/33"},"---++----+------+++-":{"17":"27/34","19":"7/34"},"---++----+------++-":{"15":"211/962","17":"47/74","18":"70/481"},"---++----+------+-":{"15":"5/29","16":"7/20","17":"32/67"},"---++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+-------+++-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++----+-------+++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+-------+++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+-------+++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++----+-------+++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+-------+++---++++++-":{"26":"27/40","29":"13/40"},"---++----+-------+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+-------+++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+-------+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"---++----+-------+++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+-------+++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---++----+-------+++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+-------+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+-------+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"---++----+-------+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+-------+++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+-------+++---++--+++-+":{"3":"51570/373919","17":"141340/373919","25":"110779/747838","26":"4430/373919","31":"242379/747838"},"---++----+-------+++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+-------+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+-------+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+-------+++---++---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-------+++---++---++-+":{"3":"1890/13843","17":"5180/13843","25":"2110/13843","27":"443/27686","31":"8883/27686"},"---++----+-------+++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+-------+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"---++----+-------+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"---++----+-------+++---+-":{"4":"10/57","8":"10/57","17":"9/38","23":"10/57","24":"9/38"},"---++----+-------+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"---++----+-------+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"---++----+-------+++----+--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+-------+++----+--+++-+":{"3":"51570/373919","17":"141340/373919","25":"110779/747838","26":"4430/373919","31":"242379/747838"},"---++----+-------+++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+-------+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+-------+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+-------+++----+---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-------+++----+---++-+":{"3":"1890/13843","17":"5180/13843","25":"2110/13843","27":"443/27686","31":"8883/27686"},"---++----+-------+++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"---++----+-------+++----+----++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-------+++----+----+-+":{"3":"1400/30337","15":"14137/60674","17":"871639/1638198","28":"65800/819099","31":"3290/30337"},"---++----+-------+++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+-------+++----+-----":{"24":"1/2","29":"1/2"},"---++----+-------+++-----+":{"1":"28717/128400","3":"611/2140","17":"27683/128400","24":"589/3210","25":"589/6420"},"---++----+-------+++------+":{"18":"13/33","24":"13/33","26":"7/33"},"---++----+-------+++-------+":{"17":"3243/21106","24":"1863/21106","26":"2110/10553","27":"5890/10553"},"---++----+-------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"---++----+-------+++---------++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+-------+++---------+-+":{"3":"1400/30337","15":"14137/60674","17":"871639/1638198","28":"65800/819099","31":"3290/30337"},"---++----+-------+++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++----+-------+++----------+":{"29":"7/34","30":"27/34"},"---++----+-------+++-----------+":{"9":"883/55863","18":"400/2069","28":"18800/55863","31":"940/2069"},"---++----+-------+++-------------":{"28":"13/33","32":"20/33"},"---++----+-------++-":{"17":"27/34","19":"7/34"},"---++----+-------+-":{"15":"211/962","17":"47/74","18":"70/481"},"---++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+--------++-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++----+--------++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+--------++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+--------++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++----+--------++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---++----+--------++---++++++-":{"26":"27/40","29":"13/40"},"---++----+--------++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++----+--------++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+--------++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"---++----+--------++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+--------++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---++----+--------++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+--------++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+--------++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++----+--------++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+--------++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+--------++---++--+++-+":{"3":"89770/625599","23":"141340/625599","25":"168719/1251198","26":"99170/625599","31":"421919/1251198"},"---++----+--------++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++----+--------++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+--------++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+--------++---++---":{"2":"41501/441342","9":"883/16346","17":"3290/8173","23":"42200/220671","27":"2110/8173"},"---++----+--------++---+-":{"4":"7/48","8":"7/48","23":"869/2256","24":"243/752"},"---++----+--------++----+++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++----+--------++----++++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++----+--------++----++++++--":{"14":"10/67","23":"10/67","25":"47/134","31":"47/134"},"---++----+--------++----+++++-":{"26":"27/40","29":"13/40"},"---++----+--------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++----+--------++----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++----+--------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"---++----+--------++----+-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+--------++----+-++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++----+--------++----+-++++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+--------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++----+--------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++----+--------++----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++----+--------++----+--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++----+--------++----+--+++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++----+--------++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+--------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----+--------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++----+--------++----+---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+--------++----+---++-+":{"9":"10/77","24":"10/77","27":"67/154","31":"47/154"},"---++----+--------++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++----+--------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"---++----+--------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"---++----+--------++-----+":{"1":"15463/110595","3":"1316/7373","18":"27683/110595","24":"10602/36865","25":"5301/36865"},"---++----+--------++------+":{"18":"13/33","24":"13/33","26":"7/33"},"---++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"---++----+--------++--------+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+--------++--------++-+":{"2":"67/154","9":"47/154","24":"10/77","31":"10/77"},"---++----+--------++--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++----+--------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"---++----+--------++---------++":{"3":"7/88","20":"27/88","30":"27/44"},"---++----+--------++---------+-+":{"2":"16937/46094","9":"12717/46094","15":"2110/23047","28":"2600/23047","31":"3510/23047"},"---++----+--------++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++----+--------++----------+":{"29":"7/34","30":"27/34"},"---++----+--------++-----------+":{"9":"883/55863","18":"400/2069","28":"18800/55863","31":"940/2069"},"---++----+--------++-------------":{"28":"13/33","32":"20/33"},"---++----+--------+-":{"17":"7/20","18":"20/47","19":"211/940"},"---++----+---------":{"2":"1/2","9":"27/94","18":"10/47"},"---++-----+":{"8":"7/27","10":"20/27"},"---++------+":{"8":"13/33","11":"20/33"},"---++-------+":{"9":"7/34","12":"27/34"},"---++--------+":{"9":"20/47","13":"27/47"},"---++---------+":{"9":"1/2","14":"1/2"},"---++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"---++-----------+":{"3":"13/33","9":"13/33","16":"7/33"},"---++------------+":{"3":"1/3","9":"1/3","17":"1/3"},"---++-------------+++":{"3":"1/3","9":"1/3","20":"1/3"},"---++-------------++-+":{"3":"13/33","9":"13/33","21":"7/33"},"---++-------------++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++-------------++---++++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++-------------++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---++-------------++---+++++++--":{"9":"140/869","15":"443/34760","17":"8977/34760","25":"329/1738","31":"329/869"},"---++-------------++---++++++-":{"26":"27/40","29":"13/40"},"---++-------------++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++-------------++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++-------------++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"---++-------------++---++-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++-------------++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---++-------------++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++-------------++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++-------------++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++-------------++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++-------------++---++--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++-------------++---++--+++-+":{"3":"89770/625599","23":"141340/625599","25":"168719/1251198","26":"99170/625599","31":"421919/1251198"},"---++-------------++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"---++-------------++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++-------------++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++-------------++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"---++-------------++---+-":{"4":"7/48","8":"7/48","23":"869/2256","24":"243/752"},"---++-------------++----+++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++-------------++----++++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++-------------++----++++++--":{"9":"3310/19577","15":"1400/19577","23":"1910/19577","25":"10357/39154","31":"15557/39154"},"---++-------------++----+++++-":{"26":"27/40","29":"13/40"},"---++-------------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++-------------++----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++-------------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"---++-------------++----+-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++-------------++----+-++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++-------------++----+-++++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++-------------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++-------------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++-------------++----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++-------------++----+--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++-------------++----+--+++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++-------------++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++-------------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++-------------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++-------------++----+---+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++-------------++----+---++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---++-------------++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---++-------------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"---++-------------++----+----":{"3":"1/3","9":"1/3","24":"9/47","28":"20/141"},"---++-------------++-----+":{"1":"15463/110595","3":"1316/7373","18":"27683/110595","24":"10602/36865","25":"5301/36865"},"---++-------------++------+":{"18":"13/33","24":"13/33","26":"7/33"},"---++-------------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"---++-------------++--------+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++-------------++--------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++-------------++--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++-------------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"---++-------------++---------++":{"3":"7/88","20":"27/88","30":"27/44"},"---++-------------++---------+-+":{"2":"1669/4536","3":"47/168","18":"47/648","28":"5/42","31":"9/56"},"---++-------------++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++-------------++----------+":{"29":"7/34","30":"27/34"},"---++-------------++-----------+":{"3":"883/44029","18":"8883/44029","28":"14580/44029","31":"19683/44029"},"---++-------------++-------------":{"28":"13/33","32":"20/33"},"---++-------------+-":{"4":"7/48","8":"7/48","18":"869/2256","19":"243/752"},"---++--------------++":{"18":"7/27","20":"20/27"},"---++--------------+-+":{"3":"13/33","14":"13/33","21":"7/33"},"---++--------------+--+":{"18":"7/27","22":"20/27"},"---++--------------+---+":{"18":"1/2","23":"1/2"},"---++--------------+----+++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++--------------+----++++++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"---++--------------+----++++++--":{"9":"40/221","15":"329/2873","18":"191/2873","25":"47/221","31":"94/221"},"---++--------------+----+++++-":{"26":"27/40","29":"13/40"},"---++--------------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++--------------+----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++--------------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"---++--------------+----+-+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++--------------+----+-++++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"---++--------------+----+-++++--":{"9":"10/67","18":"10/67","27":"47/134","31":"47/134"},"---++--------------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++--------------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++--------------+----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---++--------------+----+--++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++--------------+----+--+++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"---++--------------+----+--+++--":{"9":"10/67","18":"10/67","27":"47/134","31":"47/134"},"---++--------------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++--------------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"---++--------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"---++--------------+-----++++++":{"3":"329/6296","20":"2349/6296","25":"135/787","30":"1269/3148"},"---++--------------+-----+++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++--------------+-----+++++--":{"1":"211/4864","12":"85/608","24":"871/4864","25":"1551/4864","31":"1551/4864"},"---++--------------+-----++++-":{"26":"27/40","29":"13/40"},"---++--------------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"---++--------------+-----++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"---++--------------+-----+-":{"25":"13/20","26":"7/20"},"---++--------------+------+++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++--------------+------++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++--------------+------++++--":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"---++--------------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++--------------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++--------------+------+-":{"2":"50807/207227","3":"29187/207227","24":"4853/207227","26":"37980/207227","27":"84400/207227"},"---++--------------+-------++++":{"3":"7/88","20":"11683/82720","25":"13697/82720","27":"751/1760","30":"329/1760"},"---++--------------+-------+++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++--------------+-------+++--":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"---++--------------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++--------------+-------+-":{"27":"20/27","28":"7/27"},"---++--------------+--------+++":{"3":"7/88","20":"27/88","30":"27/44"},"---++--------------+--------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++--------------+--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++--------------+--------+-":{"18":"1/3","19":"1/3","28":"20/141","29":"9/47"},"---++--------------+---------++":{"3":"7/88","20":"27/88","30":"27/44"},"---++--------------+---------+-+":{"2":"72439/430297","3":"90099/430297","19":"9917/61471","28":"84400/430297","31":"113940/430297"},"---++--------------+---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++--------------+----------+":{"29":"7/34","30":"27/34"},"---++--------------+-----------+":{"3":"4663/38926","19":"8883/38926","28":"5400/19463","31":"7290/19463"},"---++--------------+-------------":{"28":"13/33","32":"20/33"},"---++---------------+":{"19":"7/34","20":"27/34"},"---++----------------+":{"3":"13/33","14":"13/33","21":"7/33"},"---++-----------------+":{"19":"7/34","22":"27/34"},"---++------------------+":{"4":"7/48","13":"7/48","19":"243/752","23":"869/2256"},"---++-------------------+":{"19":"1/2","24":"1/2"},"---++--------------------++++++":{"18":"7/27","30":"20/27"},"---++--------------------+++++-+-":{"9":"27/94","19":"71/1880","32":"27/40"},"---++--------------------+++++--":{"2":"10/47","23":"10/47","25":"27/94","31":"27/94"},"---++--------------------++++-":{"26":"20/67","29":"47/67"},"---++--------------------+++-":{"26":"27/74","28":"47/74"},"---++--------------------++-":{"26":"20/67","27":"47/67"},"---++--------------------+-":{"25":"13/20","26":"7/20"},"---++---------------------+++++":{"3":"1645/57398","19":"11683/229592","25":"27/88","27":"125423/229592","30":"15463/229592"},"---++---------------------++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++---------------------++++--":{"1":"135/2149","12":"170/2149","19":"405/2149","27":"1609/4298","31":"1269/4298"},"---++---------------------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---++---------------------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"---++---------------------+-":{"2":"152421/537281","3":"87561/537281","19":"14559/537281","26":"84400/537281","27":"198340/537281"},"---++----------------------++++":{"3":"1645/57398","19":"11683/229592","25":"27/88","27":"125423/229592","30":"15463/229592"},"---++----------------------+++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++----------------------+++--":{"1":"135/2149","12":"170/2149","19":"405/2149","27":"1609/4298","31":"1269/4298"},"---++----------------------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---++----------------------+-":{"27":"20/27","28":"7/27"},"---++-----------------------+++":{"19":"7/88","20":"27/88","30":"27/44"},"---++-----------------------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++-----------------------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++-----------------------+-":{"0":"329/1338","4":"329/1338","18":"70/669","28":"1800/10481","29":"2430/10481"},"---++------------------------++":{"19":"7/88","20":"27/88","30":"27/44"},"---++------------------------+-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---++------------------------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---++-------------------------+":{"29":"7/34","30":"27/34"},"---++--------------------------+":{"1":"10/57","29":"40/97","31":"40/97"},"---++----------------------------":{"28":"13/33","32":"20/33"},"---+-":{"2":"7/20","3":"20/47","4":"211/940"},"----++":{"2":"1/2","5":"1/2"},"----+-+":{"3":"13/33","6":"20/33"},"----+--+":{"2":"1/2","7":"1/2"},"----+---+":{"3":"1/2","8":"1/2"},"----+----++":{"2":"2/3","10":"1/3"},"----+----+-+":{"3":"13/33","11":"20/33"},"----+----+--+":{"2":"1/2","12":"1/2"},"----+----+---+":{"8":"1/2","13":"1/2"},"----+----+----+++++++++++++++++":{"9":"211/682","12":"71/682","30":"200/341"},"----+----+----++++++++++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+----+++++++++++++++-":{"26":"27/40","29":"13/40"},"----+----+----++++++++++++++-":{"20":"20/27","28":"7/27"},"----+----+----+++++++++++++-":{"2":"69/1409","26":"400/1409","27":"940/1409"},"----+----+----++++++++++++-":{"20":"13/20","26":"7/20"},"----+----+----+++++++++++-":{"20":"1/2","25":"1/2"},"----+----+----++++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"----+----+----+++++++++-":{"2":"1/2","14":"27/94","23":"10/47"},"----+----+----++++++++-":{"20":"1/3","22":"2/3"},"----+----+----+++++++-":{"17":"191/800","20":"329/800","21":"7/20"},"----+----+----++++++-++++++++++":{"14":"140/1809","15":"611/3618","20":"47/134","25":"400/1809","30":"329/1809"},"----+----+----++++++-+++++++++-+-":{"2":"443/17917","3":"3337/17917","20":"5697/17917","32":"8440/17917"},"----+----+----++++++-+++++++++---":{"2":"443/17917","3":"3337/17917","20":"5697/17917","31":"168800/1200439","32":"396680/1200439"},"----+----+----++++++-++++++++-":{"26":"27/40","29":"13/40"},"----+----+----++++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+----++++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----+----++++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----+----++++++-++++-+++++":{"14":"140/1409","15":"211/2818","20":"869/2818","27":"400/1409","30":"329/1409"},"----+----+----++++++-++++-++++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"----+----+----++++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----+----++++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+----++++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+----++++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+----++++++-++++--":{"21":"1/2","26":"1/2"},"----+----+----++++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----+----+----++++++-++-":{"2":"1/2","14":"27/94","23":"10/47"},"----+----+----++++++-+-":{"21":"20/67","22":"47/67"},"----+----+----++++++--+++++++++":{"14":"140/1809","15":"611/3618","20":"47/134","25":"400/1809","30":"329/1809"},"----+----+----++++++--++++++++-+":{"14":"76400/583519","15":"421919/1167038","20":"103519/1167038","21":"64860/583519","31":"179540/583519"},"----+----+----++++++--++++++++---":{"2":"443/17917","3":"3337/17917","20":"5697/17917","31":"168800/1200439","32":"396680/1200439"},"----+----+----++++++--+++++++-":{"26":"27/40","29":"13/40"},"----+----+----++++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+----++++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----+----++++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----+----++++++--+++-+++++":{"14":"140/1409","15":"211/2818","20":"869/2818","27":"400/1409","30":"329/1409"},"----+----+----++++++--+++-++++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"----+----+----++++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----+----++++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+----++++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+----++++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+----++++++--+++--++++":{"14":"140/1409","15":"211/2818","20":"869/2818","27":"400/1409","30":"329/1409"},"----+----+----++++++--+++--+++-+":{"14":"609/5167","15":"940/5167","25":"1409/5167","31":"2209/5167"},"----+----+----++++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----+----++++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----+----++++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"----+----+----++++++--+++---":{"22":"1/2","27":"1/2"},"----+----+----++++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----+----++++++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"----+----+----++++++---":{"3":"1/3","14":"1/3","22":"1/3"},"----+----+----+++++-":{"14":"1/2","19":"1/2"},"----+----+----++++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"----+----+----+++-":{"14":"69/1478","16":"200/739","17":"1009/1478"},"----+----+----++-":{"3":"191/591","14":"191/591","15":"23/197","16":"140/591"},"----+----+----+-+++++":{"15":"1/2","20":"1/2"},"----+----+----+-++++-++++++++++":{"14":"7/121","20":"47/121","25":"20/121","30":"47/121"},"----+----+----+-++++-+++++++++-+-":{"2":"443/17917","3":"3337/17917","15":"5697/17917","32":"8440/17917"},"----+----+----+-++++-+++++++++---":{"2":"443/17917","3":"3337/17917","15":"5697/17917","31":"396680/1200439","32":"168800/1200439"},"----+----+----+-++++-++++++++-":{"26":"27/40","29":"13/40"},"----+----+----+-++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+----+-++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+----+-++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+----+----+-++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+----+----+-++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----+----+----+-++++-++-":{"2":"1/2","14":"27/94","23":"10/47"},"----+----+----+-++++-+-":{"21":"20/67","22":"47/67"},"----+----+----+-++++--+++++++++":{"14":"7/121","20":"47/121","25":"20/121","30":"47/121"},"----+----+----+-++++--++++++++-+-":{"2":"443/17917","3":"3337/17917","15":"5697/17917","32":"8440/17917"},"----+----+----+-++++--++++++++---":{"2":"443/17917","3":"3337/17917","15":"5697/17917","31":"396680/1200439","32":"168800/1200439"},"----+----+----+-++++--+++++++-":{"26":"27/40","29":"13/40"},"----+----+----+-++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+----+-++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+----+-++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+----+----+-++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+----+----+-++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----+----+-++++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"----+----+----+-++++---":{"3":"1/3","14":"1/3","22":"1/3"},"----+----+----+-+++-":{"14":"1/2","19":"1/2"},"----+----+----+-++-":{"14":"589/1927","16":"7/41","18":"1009/1927"},"----+----+----+-+-":{"8":"23/249","14":"23/249","16":"21/83","17":"140/249"},"----+----+----+--++++":{"15":"1/2","20":"1/2"},"----+----+----+--+++-+":{"16":"1/2","21":"1/2"},"----+----+----+--+++--+++++++++":{"14":"7/121","20":"47/121","25":"20/121","30":"47/121"},"----+----+----+--+++--++++++++-+-":{"2":"443/17917","3":"3337/17917","15":"5697/17917","32":"8440/17917"},"----+----+----+--+++--++++++++--":{"3":"11/90","15":"8/75","16":"11/56","22":"27/94","31":"27/94"},"----+----+----+--+++--+++++++-":{"26":"27/40","29":"13/40"},"----+----+----+--+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+----+--+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+----+--+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+----+----+--+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+----+----+--+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----+----+--+++--+-":{"2":"1/2","14":"27/94","23":"10/47"},"----+----+----+--+++---":{"3":"1/3","14":"1/3","22":"1/3"},"----+----+----+--++-":{"14":"1/2","19":"1/2"},"----+----+----+--+-":{"3":"589/1458","14":"589/1458","16":"211/1458","18":"23/486"},"----+----+----+---":{"3":"1/3","14":"1/3","17":"1/3"},"----+----+-----++++++++++++++++":{"9":"211/682","12":"71/682","30":"200/341"},"----+----+-----+++++++++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+-----++++++++++++++-":{"26":"27/40","29":"13/40"},"----+----+-----+++++++++++++-":{"20":"20/27","28":"7/27"},"----+----+-----++++++++++++-":{"2":"69/1409","26":"400/1409","27":"940/1409"},"----+----+-----+++++++++++-":{"20":"13/20","26":"7/20"},"----+----+-----++++++++++-":{"20":"1/2","25":"1/2"},"----+----+-----+++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"----+----+-----++++++++-":{"2":"28717/72014","4":"16497/72014","20":"5400/36007","23":"8000/36007"},"----+----+-----+++++++-":{"20":"1/3","22":"2/3"},"----+----+-----++++++-":{"9":"191/782","14":"191/782","20":"130/391","21":"70/391"},"----+----+-----+++++-++++++++++":{"9":"140/1669","15":"471/3338","20":"1129/3338","25":"400/1669","30":"329/1669"},"----+----+-----+++++-+++++++++-+-":{"2":"23/180","14":"71/540","20":"7/27","32":"13/27"},"----+----+-----+++++-+++++++++---":{"2":"23/180","14":"71/540","20":"7/27","31":"260/1809","32":"611/1809"},"----+----+-----+++++-++++++++-":{"26":"27/40","29":"13/40"},"----+----+-----+++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+-----+++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----+-----+++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----+-----+++++-++++-+++++":{"9":"140/1269","15":"71/2538","20":"27/94","27":"400/1269","30":"7/27"},"----+----+-----+++++-++++-++++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----+-----+++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+-----+++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+-----+++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+-----+++++-++++--":{"21":"1/2","26":"1/2"},"----+----+-----+++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----+----+-----+++++-++-":{"20":"211/962","22":"47/74","23":"70/481"},"----+----+-----+++++-+-":{"9":"69/538","14":"69/538","21":"70/269","22":"130/269"},"----+----+-----+++++--+++++++++":{"9":"140/1669","15":"471/3338","20":"1129/3338","25":"400/1669","30":"329/1669"},"----+----+-----+++++--++++++++-+":{"9":"76400/507119","15":"345519/1014238","20":"27119/1014238","21":"64860/507119","31":"179540/507119"},"----+----+-----+++++--++++++++---":{"2":"23/180","14":"71/540","20":"7/27","31":"260/1809","32":"611/1809"},"----+----+-----+++++--+++++++-":{"26":"27/40","29":"13/40"},"----+----+-----+++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+-----+++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----+-----+++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----+-----+++++--+++-+++++":{"9":"140/1269","15":"71/2538","20":"27/94","27":"400/1269","30":"7/27"},"----+----+-----+++++--+++-++++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----+-----+++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+-----+++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+-----+++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+-----+++++--+++--++++":{"9":"140/1269","15":"71/2538","20":"27/94","27":"400/1269","30":"7/27"},"----+----+-----+++++--+++--+++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----+-----+++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----+-----+++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"----+----+-----+++++--+++---":{"22":"1/2","27":"1/2"},"----+----+-----+++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----+-----+++++--+-":{"22":"20/27","23":"7/27"},"----+----+-----+++++---++++++++":{"9":"140/1669","15":"471/3338","20":"1129/3338","25":"400/1669","30":"329/1669"},"----+----+-----+++++---+++++++-+":{"9":"490/10867","15":"6137/21734","22":"8977/21734","25":"3337/21734","31":"2303/21734"},"----+----+-----+++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----+----+-----+++++---++++++-":{"26":"27/40","29":"13/40"},"----+----+-----+++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+-----+++++---++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----+-----+++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----+-----+++++---++-+++++":{"9":"140/1269","15":"71/2538","20":"27/94","27":"400/1269","30":"7/27"},"----+----+-----+++++---++-++++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++---++-++++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"----+----+-----+++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+-----+++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----+-----+++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+-----+++++---++--++++":{"9":"140/1269","15":"71/2538","20":"27/94","27":"400/1269","30":"7/27"},"----+----+-----+++++---++--+++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++---++--+++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"----+----+-----+++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----+-----+++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"----+----+-----+++++---++---+++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+-----+++++---++---++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++---++---++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"----+----+-----+++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"----+----+-----+++++---++----":{"23":"1/2","28":"1/2"},"----+----+-----+++++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+----+-----+++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"----+----+-----+++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"----+----+-----+++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"----+----+-----+++++----+---+++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+-----+++++----+---++-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+-----+++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"----+----+-----+++++----+----++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+-----+++++----+----+-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"----+----+-----+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"----+----+-----+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"----+----+-----+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"----+----+-----+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"----+----+-----+++++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+----+-----+++++---------+-+":{"9":"14/97","15":"7/37","25":"2/9","31":"4/9"},"----+----+-----+++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+----+-----+++++----------+":{"29":"7/34","30":"27/34"},"----+----+-----+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"----+----+-----+++++-------------":{"28":"13/33","32":"20/33"},"----+----+-----++++-":{"17":"27/34","19":"7/34"},"----+----+-----+++-":{"4":"16497/97394","7":"28717/97394","15":"14800/48697","18":"11290/48697"},"----+----+-----++-":{"7":"7/81","15":"1/3","17":"47/81"},"----+----+-----+-":{"15":"13/20","16":"7/20"},"----+----+------+++++":{"9":"1/3","14":"1/3","15":"1/6","20":"1/6"},"----+----+------++++-++++++++++":{"9":"7/107","20":"40/107","25":"20/107","30":"40/107"},"----+----+------++++-+++++++++-+-":{"2":"23/180","14":"71/540","15":"7/27","32":"13/27"},"----+----+------++++-+++++++++---":{"2":"23/180","14":"71/540","15":"7/27","31":"20/67","32":"331/1809"},"----+----+------++++-++++++++-":{"26":"27/40","29":"13/40"},"----+----+------++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+------++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+------++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+----+------++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+----+------++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----+----+------++++-++-":{"2":"55366/148289","9":"31806/148289","15":"15903/148289","21":"16497/148289","23":"28717/148289"},"----+----+------++++-+-":{"9":"69/338","14":"69/338","15":"69/676","21":"35/169","22":"191/676"},"----+----+------++++--+++++++++":{"9":"7/107","20":"40/107","25":"20/107","30":"40/107"},"----+----+------++++--++++++++-+-":{"2":"23/180","14":"71/540","15":"7/27","32":"13/27"},"----+----+------++++--++++++++---":{"2":"23/180","14":"71/540","15":"7/27","31":"20/67","32":"331/1809"},"----+----+------++++--+++++++-":{"26":"27/40","29":"13/40"},"----+----+------++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+------++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+------++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+----+------++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+----+------++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----+------++++--+-":{"22":"20/27","23":"7/27"},"----+----+------++++---++++++++":{"9":"7/107","20":"40/107","25":"20/107","30":"40/107"},"----+----+------++++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"----+----+------++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----+----+------++++---++++++-":{"26":"27/40","29":"13/40"},"----+----+------++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+------++++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+------++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"----+----+------++++---++-+++++":{"9":"7/67","20":"329/1340","25":"71/1340","27":"471/1340","30":"329/1340"},"----+----+------++++---++-++++-+":{"9":"115/698","16":"443/16752","17":"955/4188","25":"1081/5584","31":"1081/2792"},"----+----+------++++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+----+------++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+------++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+------++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+------++++---++--++++":{"9":"7/67","20":"329/1340","25":"71/1340","27":"471/1340","30":"329/1340"},"----+----+------++++---++--+++-+":{"9":"51570/322349","17":"89770/322349","25":"110779/644698","26":"4430/322349","31":"242379/644698"},"----+----+------++++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+----+------++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----+------++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+----+------++++---++---+++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+------++++---++---++-+":{"9":"1890/11953","17":"3290/11953","25":"2110/11953","27":"443/23906","31":"8883/23906"},"----+----+------++++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+----+------++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"----+----+------++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"----+----+------++++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+----+------++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"----+----+------++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"----+----+------++++----+--+":{"16":"3243/14446","23":"2070/7223","26":"220/7223","27":"6623/14446"},"----+----+------++++----+---+++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+------++++----+---++-+":{"9":"1890/11953","17":"3290/11953","25":"2110/11953","27":"443/23906","31":"8883/23906"},"----+----+------++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"----+----+------++++----+----++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+------++++----+----+-+":{"9":"1400/28937","15":"14137/57874","17":"796039/1562598","28":"65800/781299","31":"3290/28937"},"----+----+------++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+------++++----+-----":{"24":"1/2","29":"1/2"},"----+----+------++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"----+----+------++++------+":{"18":"13/33","24":"13/33","26":"7/33"},"----+----+------++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"----+----+------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"----+----+------++++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+----+------++++---------+-+":{"9":"1400/28937","15":"14137/57874","17":"796039/1562598","28":"65800/781299","31":"3290/28937"},"----+----+------++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+----+------++++----------+":{"29":"7/34","30":"27/34"},"----+----+------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"----+----+------++++-------------":{"28":"13/33","32":"20/33"},"----+----+------+++-":{"17":"27/34","19":"7/34"},"----+----+------++-":{"15":"211/962","17":"47/74","18":"70/481"},"----+----+------+-":{"15":"5/29","16":"7/20","17":"32/67"},"----+----+-------++++":{"16":"7/20","20":"13/20"},"----+----+-------+++-+":{"9":"27/77","14":"27/77","16":"10/67","21":"10/67"},"----+----+-------+++--+++++++++":{"9":"7/107","20":"40/107","25":"20/107","30":"40/107"},"----+----+-------+++--++++++++-+-":{"2":"23/180","14":"71/540","15":"7/27","32":"13/27"},"----+----+-------+++--++++++++--":{"3":"11/90","15":"8/75","16":"11/56","22":"27/94","31":"27/94"},"----+----+-------+++--+++++++-":{"26":"27/40","29":"13/40"},"----+----+-------+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+-------+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+-------+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+----+-------+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+----+-------+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----+-------+++--+-":{"22":"20/27","23":"7/27"},"----+----+-------+++---++++++++":{"9":"7/107","20":"40/107","25":"20/107","30":"40/107"},"----+----+-------+++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"----+----+-------+++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----+----+-------+++---++++++-":{"26":"27/40","29":"13/40"},"----+----+-------+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+-------+++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+----+-------+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"----+----+-------+++---++-+++++":{"9":"7/67","20":"329/1340","25":"71/1340","27":"471/1340","30":"329/1340"},"----+----+-------+++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----+----+-------+++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+----+-------+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----+-------+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+----+-------+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----+-------+++---++--++++":{"9":"7/67","20":"329/1340","25":"71/1340","27":"471/1340","30":"329/1340"},"----+----+-------+++---++--+++-+":{"9":"51570/322349","17":"89770/322349","25":"110779/644698","26":"4430/322349","31":"242379/644698"},"----+----+-------+++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+----+-------+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----+-------+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+----+-------+++---++---+++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+-------+++---++---++-+":{"9":"1890/11953","17":"3290/11953","25":"2110/11953","27":"443/23906","31":"8883/23906"},"----+----+-------+++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+----+-------+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"----+----+-------+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"----+----+-------+++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+----+-------+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"----+----+-------+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"----+----+-------+++----+--++++":{"9":"7/67","20":"329/1340","25":"71/1340","27":"471/1340","30":"329/1340"},"----+----+-------+++----+--+++-+":{"9":"51570/322349","17":"89770/322349","25":"110779/644698","26":"4430/322349","31":"242379/644698"},"----+----+-------+++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+-------+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----+-------+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+----+-------+++----+---+++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+-------+++----+---++-+":{"9":"1890/11953","17":"3290/11953","25":"2110/11953","27":"443/23906","31":"8883/23906"},"----+----+-------+++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+-------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"----+----+-------+++----+----++":{"9":"7/67","20":"20/67","30":"40/67"},"----+----+-------+++----+----+-+":{"9":"1400/28937","15":"14137/57874","17":"796039/1562598","28":"65800/781299","31":"3290/28937"},"----+----+-------+++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----+-------+++----+-----":{"24":"1/2","29":"1/2"},"----+----+-------+++-----+":{"3":"329/1247","9":"329/1247","24":"189/1247","25":"400/1247"},"----+----+-------+++------+":{"18":"13/33","24":"13/33","26":"7/33"},"----+----+-------+++-------+":{"3":"329/1247","9":"329/1247","24":"189/1247","27":"400/1247"},"----+----+-------+++--------+":{"3":"1/3","9":"1/3","24":"9/47","28":"20/141"},"----+----+-------+++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+----+-------+++---------+-+":{"9":"1400/28937","15":"14137/57874","17":"796039/1562598","28":"65800/781299","31":"3290/28937"},"----+----+-------+++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+----+-------+++----------+":{"29":"7/34","30":"27/34"},"----+----+-------+++-----------+":{"9":"883/55863","18":"400/2069","28":"18800/55863","31":"940/2069"},"----+----+-------+++-------------":{"28":"13/33","32":"20/33"},"----+----+-------++-":{"17":"27/34","19":"7/34"},"----+----+-------+-":{"15":"211/962","17":"47/74","18":"70/481"},"----+----+--------":{"3":"1/3","9":"1/3","17":"1/3"},"----+-----+":{"8":"7/27","10":"20/27"},"----+------+":{"8":"13/33","11":"20/33"},"----+-------+":{"9":"7/34","12":"27/34"},"----+--------+":{"9":"20/47","13":"27/47"},"----+---------+":{"9":"1/2","14":"1/2"},"----+----------++++++++++++++++":{"4":"1011/2282","9":"39517/107254","23":"710/53627","30":"200/1141"},"----+----------+++++++++++++++-+-":{"31":"1/2","32":"1/2"},"----+----------++++++++++++++-":{"26":"27/40","29":"13/40"},"----+----------+++++++++++++-":{"20":"20/27","28":"7/27"},"----+----------++++++++++++-":{"2":"69/1409","26":"400/1409","27":"940/1409"},"----+----------+++++++++++-":{"20":"13/20","26":"7/20"},"----+----------++++++++++-":{"20":"1/2","25":"1/2"},"----+----------+++++++++-":{"17":"47/68","20":"7/68","24":"7/34"},"----+----------++++++++-":{"2":"28717/72014","4":"16497/72014","20":"5400/36007","23":"8000/36007"},"----+----------+++++++-":{"20":"1/3","22":"2/3"},"----+----------++++++-":{"4":"191/782","14":"191/782","20":"130/391","21":"70/391"},"----+----------+++++-++++++++++":{"4":"6580/72843","15":"7379/48562","20":"15821/48562","25":"16000/72843","30":"15463/72843"},"----+----------+++++-+++++++++-+-":{"2":"23/180","14":"71/540","20":"7/27","32":"13/27"},"----+----------+++++-+++++++++---":{"2":"23/180","14":"71/540","20":"7/27","31":"260/1809","32":"611/1809"},"----+----------+++++-++++++++-":{"26":"27/40","29":"13/40"},"----+----------+++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----------+++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----------+++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----------+++++-++++-+++++":{"4":"6580/56843","15":"6137/113686","20":"31463/113686","27":"16000/56843","30":"15463/56843"},"----+----------+++++-++++-++++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----------+++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----------+++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----------+++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----------+++++-++++--":{"4":"3/8","9":"3/8","21":"1/8","26":"1/8"},"----+----------+++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----+----------+++++-++-":{"20":"211/962","22":"47/74","23":"70/481"},"----+----------+++++-+-":{"4":"10/59","9":"10/59","15":"5/59","21":"16/93","22":"19/47"},"----+----------+++++--+++++++++":{"4":"6580/72843","15":"7379/48562","20":"15821/48562","25":"16000/72843","30":"15463/72843"},"----+----------+++++--++++++++-+-":{"2":"23/180","14":"71/540","20":"7/27","32":"13/27"},"----+----------+++++--++++++++---":{"2":"23/180","14":"71/540","20":"7/27","31":"260/1809","32":"611/1809"},"----+----------+++++--+++++++-":{"26":"27/40","29":"13/40"},"----+----------+++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----------+++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----------+++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----------+++++--+++-+++++":{"4":"6580/56843","15":"6137/113686","20":"31463/113686","27":"16000/56843","30":"15463/56843"},"----+----------+++++--+++-++++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----------+++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----------+++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----------+++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----------+++++--+++--++++":{"4":"6580/56843","15":"6137/113686","20":"31463/113686","27":"16000/56843","30":"15463/56843"},"----+----------+++++--+++--+++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"----+----------+++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----------+++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"----+----------+++++--+++---":{"22":"1/2","27":"1/2"},"----+----------+++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+----------+++++--+-":{"22":"20/27","23":"7/27"},"----+----------+++++---++++++++":{"4":"6580/72843","15":"7379/48562","20":"15821/48562","25":"16000/72843","30":"15463/72843"},"----+----------+++++---+++++++-+":{"4":"490/5267","15":"3337/10534","22":"3377/10534","25":"537/10534","31":"2303/10534"},"----+----------+++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----+----------+++++---++++++-":{"26":"27/40","29":"13/40"},"----+----------+++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----------+++++---++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"----+----------+++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"----+----------+++++---++-+++++":{"4":"6580/56843","15":"6137/113686","20":"31463/113686","27":"16000/56843","30":"15463/56843"},"----+----------+++++---++-++++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++---++-++++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"----+----------+++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+----------+++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"----+----------+++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+----------+++++---++--++++":{"4":"6580/56843","15":"6137/113686","20":"31463/113686","27":"16000/56843","30":"15463/56843"},"----+----------+++++---++--+++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++---++--+++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"----+----------+++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----------+++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"----+----------+++++---++---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+----------+++++---++---++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++---++---++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"----+----------+++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"----+----------+++++---++----":{"4":"27/77","9":"27/77","23":"10/67","28":"10/67"},"----+----------+++++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+----------+++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"----+----------+++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"----+----------+++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"----+----------+++++----+---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+----------+++++----+---++-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----------+++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"----+----------+++++----+----++":{"4":"7/67","20":"20/67","30":"40/67"},"----+----------+++++----+----+-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+----------+++++----+-----":{"24":"1/2","29":"1/2"},"----+----------+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"----+----------+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"----+----------+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"----+----------+++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"----+----------+++++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+----------+++++---------+-+":{"4":"609/3949","15":"940/3949","25":"800/3949","31":"1600/3949"},"----+----------+++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+----------+++++----------+":{"29":"7/34","30":"27/34"},"----+----------+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"----+----------+++++-------------":{"28":"13/33","32":"20/33"},"----+----------++++-":{"17":"27/34","19":"7/34"},"----+----------+++-":{"4":"16497/97394","7":"28717/97394","15":"14800/48697","18":"11290/48697"},"----+----------++-":{"7":"7/81","15":"1/3","17":"47/81"},"----+----------+-":{"15":"13/20","16":"7/20"},"----+-----------+++++":{"15":"1/2","20":"1/2"},"----+-----------++++-++++++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+-----------++++-+++++++++-+-":{"2":"23/180","14":"71/540","15":"7/27","32":"13/27"},"----+-----------++++-+++++++++---":{"2":"23/180","14":"71/540","15":"7/27","31":"20/67","32":"331/1809"},"----+-----------++++-++++++++-":{"26":"27/40","29":"13/40"},"----+-----------++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+-----------++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+-----------++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+-----------++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+-----------++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----+-----------++++-++-":{"20":"211/962","22":"47/74","23":"70/481"},"----+-----------++++-+-":{"4":"69/538","9":"69/538","21":"70/269","22":"130/269"},"----+-----------++++--+++++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+-----------++++--++++++++-+-":{"2":"23/180","14":"71/540","15":"7/27","32":"13/27"},"----+-----------++++--++++++++---":{"2":"23/180","14":"71/540","15":"7/27","31":"20/67","32":"331/1809"},"----+-----------++++--+++++++-":{"26":"27/40","29":"13/40"},"----+-----------++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+-----------++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+-----------++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+-----------++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+-----------++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+-----------++++--+-":{"22":"20/27","23":"7/27"},"----+-----------++++---++++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+-----------++++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"----+-----------++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----+-----------++++---++++++-":{"26":"27/40","29":"13/40"},"----+-----------++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+-----------++++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+-----------++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"----+-----------++++---++-+++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+-----------++++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----+-----------++++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+-----------++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+-----------++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+-----------++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+-----------++++---++--++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+-----------++++---++--+++-+":{"4":"230/1481","16":"443/8886","17":"1220/4443","26":"230/1481","31":"1081/2962"},"----+-----------++++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+-----------++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+-----------++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+-----------++++---++---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+-----------++++---++---++-+":{"4":"7/67","15":"71/1340","17":"471/1340","27":"329/1340","31":"329/1340"},"----+-----------++++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+-----------++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"----+-----------++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"----+-----------++++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+-----------++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"----+-----------++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"----+-----------++++----+--+":{"16":"3243/14446","23":"2070/7223","26":"220/7223","27":"6623/14446"},"----+-----------++++----+---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+-----------++++----+---++-+":{"4":"7/67","15":"71/1340","17":"471/1340","27":"329/1340","31":"329/1340"},"----+-----------++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+-----------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"----+-----------++++----+----++":{"4":"7/67","20":"20/67","30":"40/67"},"----+-----------++++----+----+-+":{"4":"1400/26137","15":"11337/52274","17":"720439/1411398","28":"65800/705699","31":"3290/26137"},"----+-----------++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+-----------++++----+-----":{"24":"1/2","29":"1/2"},"----+-----------++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"----+-----------++++------+":{"18":"13/33","24":"13/33","26":"7/33"},"----+-----------++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"----+-----------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"----+-----------++++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+-----------++++---------+-+":{"4":"1400/26137","15":"11337/52274","17":"720439/1411398","28":"65800/705699","31":"3290/26137"},"----+-----------++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+-----------++++----------+":{"29":"7/34","30":"27/34"},"----+-----------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"----+-----------++++-------------":{"28":"13/33","32":"20/33"},"----+-----------+++-":{"17":"27/34","19":"7/34"},"----+-----------++-":{"15":"211/962","17":"47/74","18":"70/481"},"----+-----------+-":{"4":"69/538","9":"69/538","16":"70/269","17":"130/269"},"----+------------++++":{"16":"7/20","20":"13/20"},"----+------------+++-+":{"16":"1/2","21":"1/2"},"----+------------+++--+++++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+------------+++--++++++++-+-":{"2":"23/180","14":"71/540","15":"7/27","32":"13/27"},"----+------------+++--++++++++--":{"9":"705/4196","16":"6137/33568","22":"955/8392","25":"4717/33568","31":"6627/16784"},"----+------------+++--+++++++-":{"26":"27/40","29":"13/40"},"----+------------+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+------------+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+------------+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----+------------+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----+------------+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----+------------+++--+-":{"22":"20/27","23":"7/27"},"----+------------+++---++++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+------------+++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"----+------------+++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----+------------+++---++++++-":{"26":"27/40","29":"13/40"},"----+------------+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+------------+++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+------------+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"----+------------+++---++-+++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+------------+++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----+------------+++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+------------+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+------------+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----+------------+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+------------+++---++--++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+------------+++---++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----+------------+++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+------------+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+------------+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+------------+++---++---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+------------+++---++---++-+":{"4":"7/67","15":"71/1340","17":"471/1340","27":"329/1340","31":"329/1340"},"----+------------+++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+------------+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"----+------------+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"----+------------+++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+------------+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"----+------------+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"----+------------+++----+--++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+------------+++----+--+++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"----+------------+++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+------------+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+------------+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+------------+++----+---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+------------+++----+---++-+":{"4":"7/67","15":"71/1340","17":"471/1340","27":"329/1340","31":"329/1340"},"----+------------+++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+------------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"----+------------+++----+----++":{"4":"7/67","20":"20/67","30":"40/67"},"----+------------+++----+----+-+":{"4":"1400/26137","15":"11337/52274","17":"720439/1411398","28":"65800/705699","31":"3290/26137"},"----+------------+++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+------------+++----+-----":{"24":"1/2","29":"1/2"},"----+------------+++-----+":{"3":"611/1971","4":"611/1971","17":"329/1971","24":"280/1971","25":"140/1971"},"----+------------+++------+":{"18":"13/33","24":"13/33","26":"7/33"},"----+------------+++-------+":{"3":"211/891","4":"211/891","17":"7/33","24":"140/891","27":"140/891"},"----+------------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"----+------------+++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+------------+++---------+-+":{"4":"1400/26137","15":"11337/52274","17":"720439/1411398","28":"65800/705699","31":"3290/26137"},"----+------------+++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+------------+++----------+":{"29":"7/34","30":"27/34"},"----+------------+++-----------+":{"18":"470/2409","28":"1800/5621","29":"883/33726","31":"2209/4818"},"----+------------+++-------------":{"28":"13/33","32":"20/33"},"----+------------++-":{"17":"27/34","19":"7/34"},"----+------------+-":{"17":"20/27","18":"7/27"},"----+-------------+++":{"16":"7/20","20":"13/20"},"----+-------------++-+":{"4":"69/538","9":"69/538","17":"130/269","21":"70/269"},"----+-------------++--+":{"17":"1/2","22":"1/2"},"----+-------------++---++++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+-------------++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"----+-------------++---+++++++--":{"9":"140/869","15":"443/34760","17":"8977/34760","25":"329/1738","31":"329/869"},"----+-------------++---++++++-":{"26":"27/40","29":"13/40"},"----+-------------++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"----+-------------++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+-------------++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"----+-------------++---++-+++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+-------------++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----+-------------++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+-------------++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+-------------++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"----+-------------++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+-------------++---++--++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+-------------++---++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----+-------------++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----+-------------++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+-------------++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+-------------++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"----+-------------++---+-":{"3":"1/3","4":"1/3","23":"20/141","24":"9/47"},"----+-------------++----+++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+-------------++----++++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"----+-------------++----++++++--":{"9":"3310/19577","15":"1400/19577","23":"1910/19577","25":"10357/39154","31":"15557/39154"},"----+-------------++----+++++-":{"26":"27/40","29":"13/40"},"----+-------------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"----+-------------++----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+-------------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"----+-------------++----+-+++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+-------------++----+-++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"----+-------------++----+-++++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+-------------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+-------------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"----+-------------++----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+-------------++----+--++++":{"4":"7/67","20":"189/940","25":"6137/62980","27":"471/1340","30":"329/1340"},"----+-------------++----+--+++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"----+-------------++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+-------------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+-------------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+-------------++----+---+++":{"4":"7/67","20":"20/67","30":"40/67"},"----+-------------++----+---++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"----+-------------++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----+-------------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"----+-------------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"----+-------------++-----+":{"3":"47/222","4":"47/222","18":"47/222","24":"9/37","25":"9/74"},"----+-------------++------+":{"18":"13/33","24":"13/33","26":"7/33"},"----+-------------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"----+-------------++--------+++":{"20":"10/37","24":"7/74","30":"47/74"},"----+-------------++--------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+-------------++--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+-------------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"----+-------------++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+-------------++---------+-+":{"2":"250099/1157058","4":"9917/42854","18":"9400/82647","28":"4000/21427","31":"5400/21427"},"----+-------------++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+-------------++----------+":{"29":"7/34","30":"27/34"},"----+-------------++-----------+":{"18":"470/2409","28":"1800/5621","29":"883/33726","31":"2209/4818"},"----+-------------++-------------":{"28":"13/33","32":"20/33"},"----+-------------+-":{"3":"1/3","4":"1/3","18":"20/141","19":"9/47"},"----+--------------++":{"18":"7/27","20":"20/27"},"----+--------------+-+":{"4":"589/1838","14":"589/1838","18":"130/919","21":"200/919"},"----+--------------+--+":{"18":"7/27","22":"20/27"},"----+--------------+---+":{"18":"1/2","23":"1/2"},"----+--------------+----+++++++":{"4":"5/72","20":"26/71","25":"16/95","30":"19/48"},"----+--------------+----++++++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"----+--------------+----++++++--":{"9":"40/221","15":"329/2873","18":"191/2873","25":"47/221","31":"94/221"},"----+--------------+----+++++-":{"26":"27/40","29":"13/40"},"----+--------------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"----+--------------+----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+--------------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"----+--------------+----+-+++++":{"4":"1/28","18":"2/29","25":"20/67","27":"39/76","30":"8/95"},"----+--------------+----+-++++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"----+--------------+----+-++++--":{"9":"10/67","18":"10/67","27":"47/134","31":"47/134"},"----+--------------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+--------------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"----+--------------+----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----+--------------+----+--++++":{"4":"1/28","18":"2/29","25":"20/67","27":"39/76","30":"8/95"},"----+--------------+----+--+++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"----+--------------+----+--+++--":{"9":"10/67","18":"10/67","27":"47/134","31":"47/134"},"----+--------------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+--------------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----+--------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"----+--------------+-----++++++":{"20":"20/57","24":"7/114","25":"10/57","30":"47/114"},"----+--------------+-----+++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+--------------+-----+++++--":{"1":"211/4864","12":"85/608","24":"871/4864","25":"1551/4864","31":"1551/4864"},"----+--------------+-----++++-":{"26":"27/40","29":"13/40"},"----+--------------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"----+--------------+-----++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----+--------------+-----+-":{"25":"13/20","26":"7/20"},"----+--------------+------+++++":{"4":"3290/98423","24":"189/2938","25":"27490/98423","27":"53580/98423","30":"15463/196846"},"----+--------------+------++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+--------------+------++++--":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"----+--------------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+--------------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"----+--------------+------+-":{"19":"69/538","24":"69/538","26":"70/269","27":"130/269"},"----+--------------+-------++++":{"4":"3290/98423","24":"189/2938","25":"27490/98423","27":"53580/98423","30":"15463/196846"},"----+--------------+-------+++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+--------------+-------+++--":{"2":"10/57","24":"10/57","27":"47/114","31":"9/38"},"----+--------------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+--------------+-------+-":{"27":"20/27","28":"7/27"},"----+--------------+--------+++":{"20":"10/37","24":"7/74","30":"47/74"},"----+--------------+--------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+--------------+--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+--------------+--------+-":{"18":"1/3","19":"1/3","28":"20/141","29":"9/47"},"----+--------------+---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----+--------------+---------+-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+--------------+---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+--------------+----------+":{"29":"7/34","30":"27/34"},"----+--------------+-----------+":{"19":"470/2479","28":"4000/17353","29":"4663/34706","31":"2209/4958"},"----+--------------+-------------":{"28":"13/33","32":"20/33"},"----+---------------+":{"19":"7/34","20":"27/34"},"----+----------------+":{"19":"13/40","21":"27/40"},"----+-----------------+":{"19":"7/34","22":"27/34"},"----+------------------+":{"4":"7/48","13":"7/48","19":"243/752","23":"869/2256"},"----+-------------------+":{"19":"1/2","24":"1/2"},"----+--------------------++++++":{"18":"7/27","30":"20/27"},"----+--------------------+++++-+-":{"24":"13/40","32":"27/40"},"----+--------------------+++++--":{"3":"7/81","23":"20/81","25":"1/3","31":"1/3"},"----+--------------------++++-":{"26":"20/67","29":"47/67"},"----+--------------------+++-":{"26":"27/74","28":"47/74"},"----+--------------------++-":{"26":"20/67","27":"47/67"},"----+--------------------+-":{"25":"13/20","26":"7/20"},"----+---------------------+++++":{"4":"1645/55543","19":"189/3316","25":"67643/222172","27":"119823/222172","30":"15463/222172"},"----+---------------------++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+---------------------++++--":{"1":"135/2149","12":"170/2149","19":"405/2149","27":"1609/4298","31":"1269/4298"},"----+---------------------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----+---------------------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"----+---------------------+-":{"3":"3243/16349","4":"3243/16349","19":"483/16349","26":"2800/16349","27":"6580/16349"},"----+----------------------++++":{"4":"1645/55543","19":"189/3316","25":"67643/222172","27":"119823/222172","30":"15463/222172"},"----+----------------------+++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+----------------------+++--":{"1":"135/2149","12":"170/2149","19":"405/2149","27":"1609/4298","31":"1269/4298"},"----+----------------------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----+----------------------+-":{"27":"20/27","28":"7/27"},"----+-----------------------+++":{"19":"7/88","20":"27/88","30":"27/44"},"----+-----------------------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+-----------------------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+-----------------------+-":{"3":"47/128","4":"47/128","18":"7/128","28":"135/1504","29":"729/6016"},"----+------------------------++":{"19":"7/88","20":"27/88","30":"27/44"},"----+------------------------+-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----+------------------------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----+-------------------------+":{"29":"7/34","30":"27/34"},"----+--------------------------+":{"1":"10/57","29":"40/97","31":"40/97"},"----+----------------------------":{"28":"13/33","32":"20/33"},"-----+":{"4":"7/34","5":"27/34"},"------+":{"3":"13/33","6":"20/33"},"-------+":{"4":"7/34","7":"27/34"},"--------+":{"4":"20/47","8":"27/47"},"---------+":{"4":"1/2","9":"1/2"},"----------+":{"4":"7/34","10":"27/34"},"-----------+":{"3":"13/33","11":"20/33"},"------------+":{"4":"7/34","12":"27/34"},"-------------+":{"4":"20/47","13":"27/47"},"--------------+":{"4":"1/2","14":"1/2"},"---------------+++++++++++++++++-":{"31":"1/2","32":"1/2"},"---------------++++++++++++++++-":{"30":"1/2","31":"1/2"},"---------------+++++++++++++++-+-":{"31":"1/2","32":"1/2"},"---------------++++++++++++++-":{"22":"1/2","29":"1/2"},"---------------+++++++++++++-":{"23":"1/2","28":"1/2"},"---------------++++++++++++-":{"22":"1/2","27":"1/2"},"---------------+++++++++++-":{"22":"191/400","25":"69/400","26":"7/20"},"---------------++++++++++-":{"20":"1/2","25":"1/2"},"---------------+++++++++-":{"20":"1/3","24":"2/3"},"---------------++++++++-":{"21":"27/74","23":"47/74"},"---------------+++++++-":{"8":"230/8681","17":"621/17362","21":"2430/8681","22":"11421/17362"},"---------------++++++-":{"20":"13/20","21":"7/20"},"---------------+++++-+++++++++++-":{"2":"7/32","20":"32/97","30":"6/77","32":"28/75"},"---------------+++++-++++++++++-":{"20":"67/228","25":"67/228","30":"47/228","31":"47/228"},"---------------+++++-+++++++++-+-":{"2":"6043/36180","4":"3337/36180","20":"20/67","32":"800/1809"},"---------------+++++-+++++++++---":{"2":"6043/36180","4":"3337/36180","20":"20/67","31":"16000/121203","32":"37600/121203"},"---------------+++++-++++++++-":{"26":"27/40","29":"13/40"},"---------------+++++-+++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---------------+++++-++++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---------------+++++-+++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---------------+++++-++++-++++++-":{"2":"7/27","25":"940/2349","32":"800/2349"},"---------------+++++-++++-+++++-":{"30":"1/2","31":"1/2"},"---------------+++++-++++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---------------+++++-++++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---------------+++++-++++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---------------+++++-++++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---------------+++++-++++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---------------+++++-++++--":{"21":"1/2","26":"1/2"},"---------------+++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"---------------+++++-++-":{"20":"211/962","22":"47/74","23":"70/481"},"---------------+++++-+-":{"21":"7/20","22":"13/20"},"---------------+++++--+++++++++":{"15":"577/18800","21":"7/20","25":"191/940","30":"7823/18800"},"---------------+++++--++++++++-+-":{"2":"6043/36180","4":"3337/36180","20":"20/67","32":"800/1809"},"---------------+++++--++++++++---":{"2":"6043/36180","4":"3337/36180","20":"20/67","31":"16000/121203","32":"37600/121203"},"---------------+++++--+++++++-":{"26":"27/40","29":"13/40"},"---------------+++++--++++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---------------+++++--+++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---------------+++++--++++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---------------+++++--+++-++++++-":{"2":"7/27","25":"940/2349","32":"800/2349"},"---------------+++++--+++-+++++-":{"30":"1/2","31":"1/2"},"---------------+++++--+++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---------------+++++--+++-++++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---------------+++++--+++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---------------+++++--+++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---------------+++++--+++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---------------+++++--+++--+++++-":{"2":"7/27","25":"940/2349","32":"800/2349"},"---------------+++++--+++--++++-":{"30":"1/2","31":"1/2"},"---------------+++++--+++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---------------+++++--+++--+++---":{"2":"7/27","20":"6137/25380","25":"7/47","30":"443/36180","32":"611/1809"},"---------------+++++--+++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---------------+++++--+++--+-":{"20":"211/962","22":"47/74","28":"70/481"},"---------------+++++--+++---":{"22":"1/2","27":"1/2"},"---------------+++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"---------------+++++--+-":{"22":"20/27","23":"7/27"},"---------------+++++---++++++++":{"15":"10/47","22":"1/2","25":"10/47","30":"7/94"},"---------------+++++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"---------------+++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"---------------+++++---++++++-":{"26":"27/40","29":"13/40"},"---------------+++++---+++++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---------------+++++---++++-":{"15":"1/6","20":"1/6","25":"1/3","27":"1/3"},"---------------+++++---+++-":{"15":"191/1182","20":"191/1182","25":"260/591","26":"140/591"},"---------------+++++---++-+++++":{"22":"1/2","27":"10/47","30":"27/94"},"---------------+++++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---------------+++++---++-++++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---------------+++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"---------------+++++---++-++-":{"15":"589/2498","20":"589/2498","26":"400/1249","28":"260/1249"},"---------------+++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"---------------+++++---++--++++":{"22":"1/2","27":"10/47","30":"27/94"},"---------------+++++---++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---------------+++++---++--+++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---------------+++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---------------+++++---++--+-":{"15":"8/57","20":"8/57","27":"49/92","28":"11/59"},"---------------+++++---++---+++":{"27":"1/2","30":"1/2"},"---------------+++++---++---++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"---------------+++++---++---++---":{"2":"7/27","22":"6137/25380","25":"7/47","30":"143561/1700460","32":"22580/85023"},"---------------+++++---++---+-":{"15":"1/2","23":"10/47","29":"27/94"},"---------------+++++---++----":{"23":"1/2","28":"1/2"},"---------------+++++---+-":{"17":"1/2","23":"10/47","24":"27/94"},"---------------+++++----++":{"15":"9917/34894","22":"15557/34894","23":"490/17447","25":"4220/17447"},"---------------+++++----+-+":{"15":"3/8","20":"1/8","23":"1/4","26":"1/4"},"---------------+++++----+--+":{"15":"69/469","23":"69/469","26":"71/469","27":"260/469"},"---------------+++++----+---+++":{"20":"211/962","23":"70/481","30":"47/74"},"---------------+++++----+---++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"---------------+++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---------------+++++----+---+-":{"15":"1/2","28":"10/47","29":"27/94"},"---------------+++++----+----++":{"20":"211/962","28":"70/481","30":"47/74"},"---------------+++++----+----+-+":{"15":"470/2279","25":"6137/59254","28":"6090/29627","31":"2209/4558"},"---------------+++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"---------------+++++----+-----":{"24":"1/2","29":"1/2"},"---------------+++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"---------------+++++------+":{"15":"13/46","24":"13/46","26":"10/23"},"---------------+++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"---------------+++++--------+":{"15":"47/134","23":"10/67","24":"27/134","28":"20/67"},"---------------+++++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"---------------+++++---------+-+":{"15":"423/1300","24":"203/1300","25":"157/1300","31":"517/1300"},"---------------+++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"---------------+++++----------+":{"29":"7/34","30":"27/34"},"---------------+++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"---------------+++++-------------":{"28":"13/33","32":"20/33"},"---------------++++-":{"16":"20/67","19":"47/67"},"---------------+++-":{"15":"27/67","18":"40/67"},"---------------++-":{"16":"20/67","17":"47/67"},"---------------+-":{"15":"13/20","16":"7/20"},"----------------+++++":{"15":"1/2","20":"1/2"},"----------------++++-++++++++++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++-+++++++++-+-":{"2":"6043/36180","4":"3337/36180","15":"20/67","32":"800/1809"},"----------------++++-+++++++++--+":{"4":"78230/502711","15":"154630/502711","21":"3070/45701","25":"104481/1005422","31":"367681/1005422"},"----------------++++-+++++++++---":{"2":"6043/36180","4":"3337/36180","15":"20/67","31":"37600/121203","32":"16000/121203"},"----------------++++-++++++++-":{"26":"27/40","29":"13/40"},"----------------++++-+++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----------------++++-++++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----------------++++-+++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----------------++++-++++-":{"15":"27/94","22":"1/2","25":"10/47"},"----------------++++-+++-":{"17":"1009/1478","21":"70/739","24":"329/1478"},"----------------++++-++-":{"20":"211/962","22":"47/74","23":"70/481"},"----------------++++-+-":{"21":"7/20","22":"13/20"},"----------------++++--+++++++++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++--++++++++-+-":{"2":"6043/36180","4":"3337/36180","15":"20/67","32":"800/1809"},"----------------++++--++++++++---":{"2":"6043/36180","4":"3337/36180","15":"20/67","31":"37600/121203","32":"16000/121203"},"----------------++++--+++++++-":{"26":"27/40","29":"13/40"},"----------------++++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----------------++++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----------------++++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"----------------++++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"----------------++++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"----------------++++--+-":{"22":"20/27","23":"7/27"},"----------------++++---++++++++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"----------------++++---+++++++---":{"2":"7/27","22":"211/540","30":"883/36180","31":"7/67","32":"400/1809"},"----------------++++---++++++-":{"26":"27/40","29":"13/40"},"----------------++++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----------------++++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"----------------++++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"----------------++++---++-+++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"----------------++++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----------------++++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----------------++++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"----------------++++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"----------------++++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"----------------++++---++--++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"----------------++++---++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----------------++++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----------------++++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"----------------++++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"----------------++++---++---+++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++---++---++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"----------------++++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"----------------++++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"----------------++++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"----------------++++---+-":{"15":"1/4","17":"1/2","23":"5/47","24":"27/188"},"----------------++++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"----------------++++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"----------------++++----+--+":{"16":"3243/14446","23":"2070/7223","26":"220/7223","27":"6623/14446"},"----------------++++----+---+++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++----+---++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"----------------++++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----------------++++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"----------------++++----+----++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++----+----+-+":{"15":"71/542","17":"6137/14634","28":"1400/7317","31":"70/271"},"----------------++++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"----------------++++----+-----":{"24":"1/2","29":"1/2"},"----------------++++-----+":{"16":"329/1758","24":"70/293","25":"1009/1758"},"----------------++++------+":{"18":"13/33","24":"13/33","26":"7/33"},"----------------++++-------+":{"16":"329/1758","24":"70/293","27":"1009/1758"},"----------------++++--------+":{"16":"47/154","23":"69/1078","24":"351/1078","28":"47/154"},"----------------++++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"----------------++++---------+-+":{"15":"71/542","17":"6137/14634","28":"1400/7317","31":"70/271"},"----------------++++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"----------------++++----------+":{"29":"7/34","30":"27/34"},"----------------++++-----------+":{"16":"869/2558","24":"340/1279","31":"1009/2558"},"----------------++++-------------":{"28":"13/33","32":"20/33"},"----------------+++-":{"17":"27/34","19":"7/34"},"----------------++-":{"15":"211/962","17":"47/74","18":"70/481"},"----------------+-":{"15":"5/29","16":"7/20","17":"32/67"},"-----------------++++":{"16":"7/20","20":"13/20"},"-----------------+++-+":{"16":"1/2","21":"1/2"},"-----------------+++--+++++++++":{"15":"1/4","20":"1/4","30":"1/2"},"-----------------+++--++++++++-+-":{"2":"6043/36180","4":"3337/36180","15":"20/67","32":"800/1809"},"-----------------+++--++++++++--":{"4":"955/5566","15":"1645/11132","16":"307/4048","25":"8977/44528","31":"8977/22264"},"-----------------+++--+++++++-":{"26":"27/40","29":"13/40"},"-----------------+++--++++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-----------------+++--+++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"-----------------+++--++++-":{"15":"105/551","20":"141/1102","22":"611/1102","26":"70/551"},"-----------------+++--+++-":{"15":"27/94","22":"1/2","25":"10/47"},"-----------------+++--++-":{"17":"10/17","22":"7/34","24":"7/34"},"-----------------+++--+-":{"22":"20/27","23":"7/27"},"-----------------+++---++++++++":{"15":"1/4","20":"1/4","30":"1/2"},"-----------------+++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"-----------------+++---+++++++--":{"4":"955/5566","15":"1645/11132","16":"307/4048","25":"8977/44528","31":"8977/22264"},"-----------------+++---++++++-":{"26":"27/40","29":"13/40"},"-----------------+++---+++++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-----------------+++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"-----------------+++---+++-":{"17":"8977/47914","20":"5157/47914","25":"10310/23957","26":"6580/23957"},"-----------------+++---++-+++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"-----------------+++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"-----------------+++---++-++++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"-----------------+++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-----------------+++---++-++-":{"17":"27683/89586","20":"589/3318","26":"470/1659","28":"10310/44793"},"-----------------+++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-----------------+++---++--++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"-----------------+++---++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"-----------------+++---++--+++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"-----------------+++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-----------------+++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-----------------+++---++---+++":{"15":"1/4","20":"1/4","30":"1/2"},"-----------------+++---++---++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"-----------------+++---++---++---":{"2":"7/27","15":"6137/46980","25":"611/2349","30":"284021/3147660","32":"40883/157383"},"-----------------+++---++---+-":{"15":"47/134","17":"1/2","23":"200/3149","29":"270/3149"},"-----------------+++---++----":{"15":"27/77","17":"27/77","23":"10/67","28":"10/67"},"-----------------+++---+-":{"16":"70/269","17":"329/538","23":"690/12643","24":"1863/25286"},"-----------------+++----++":{"15":"3337/28274","17":"15557/28274","23":"2800/14137","25":"1890/14137"},"-----------------+++----+-+":{"17":"141/269","20":"22/3497","23":"1031/3497","26":"47/269"},"-----------------+++----+--++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"-----------------+++----+--+++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"-----------------+++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"-----------------+++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-----------------+++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-----------------+++----+---+++":{"15":"1/4","20":"1/4","30":"1/2"},"-----------------+++----+---++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"-----------------+++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"-----------------+++----+---+-":{"15":"27/94","17":"1/2","28":"200/2209","29":"270/2209"},"-----------------+++----+----++":{"15":"1/4","20":"1/4","30":"1/2"},"-----------------+++----+----+-+":{"15":"71/542","17":"6137/14634","28":"1400/7317","31":"70/271"},"-----------------+++----+----+---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"-----------------+++----+-----":{"24":"1/2","29":"1/2"},"-----------------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-----------------+++------+":{"18":"13/33","24":"13/33","26":"7/33"},"-----------------+++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"-----------------+++--------+":{"17":"1/2","24":"27/94","28":"10/47"},"-----------------+++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"-----------------+++---------+-+":{"15":"71/542","17":"6137/14634","28":"1400/7317","31":"70/271"},"-----------------+++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"-----------------+++----------+":{"29":"7/34","30":"27/34"},"-----------------+++-----------+":{"18":"470/2409","28":"1800/5621","29":"883/33726","31":"2209/4818"},"-----------------+++-------------":{"28":"13/33","32":"20/33"},"-----------------++-":{"17":"27/34","19":"7/34"},"-----------------+-":{"17":"20/27","18":"7/27"},"------------------+++":{"16":"7/20","20":"13/20"},"------------------++-+":{"16":"1/2","21":"1/2"},"------------------++--+":{"17":"1/2","22":"1/2"},"------------------++---++++++++":{"17":"47/228","20":"67/228","25":"5/57","30":"47/114"},"------------------++---+++++++-+-":{"2":"7/27","22":"211/540","30":"883/36180","32":"589/1809"},"------------------++---+++++++--":{"4":"140/869","15":"6043/34760","17":"307/3160","25":"329/1738","31":"329/869"},"------------------++---++++++-":{"26":"27/40","29":"13/40"},"------------------++---+++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"------------------++---++++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"------------------++---+++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"------------------++---++-+++++":{"17":"1/4","25":"1/4","27":"67/188","30":"27/188"},"------------------++---++-++++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"------------------++---++-++++--":{"4":"6210/44417","17":"15410/44417","26":"14200/133251","27":"20821/266502","31":"29187/88834"},"------------------++---++-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"------------------++---++-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"------------------++---++-+-":{"25":"5/29","26":"7/20","27":"32/67"},"------------------++---++--++++":{"17":"1/4","25":"1/4","27":"67/188","30":"27/188"},"------------------++---++--+++-+-":{"2":"670/3461","25":"14137/48454","30":"470/3461","31":"6137/48454","32":"6110/24227"},"------------------++---++--+++--":{"4":"8830/91991","17":"46630/91991","23":"14200/91991","27":"3161/183982","31":"41501/183982"},"------------------++---++--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"------------------++---++--+-":{"26":"211/869","27":"589/869","28":"69/869"},"------------------++---++---":{"17":"1081/2143","23":"621/2143","26":"883/6429","27":"440/6429"},"------------------++---+-":{"16":"7/41","23":"1009/1927","24":"589/1927"},"------------------++----+++++++":{"20":"157/494","23":"70/741","25":"10/57","30":"47/114"},"------------------++----++++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"------------------++----++++++--":{"4":"155570/948519","15":"188000/948519","23":"3070/86229","25":"6137/28314","31":"731179/1897038"},"------------------++----+++++-":{"26":"27/40","29":"13/40"},"------------------++----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"------------------++----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"------------------++----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"------------------++----+-+++++":{"17":"1/4","25":"1/4","27":"67/188","30":"27/188"},"------------------++----+-++++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"------------------++----+-++++--":{"4":"6210/44417","17":"15410/44417","26":"14200/133251","27":"20821/266502","31":"29187/88834"},"------------------++----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"------------------++----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"------------------++----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"------------------++----+--++++":{"17":"1/4","25":"1/4","27":"67/188","30":"27/188"},"------------------++----+--+++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"------------------++----+--+++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"------------------++----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"------------------++----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"------------------++----+---+++":{"15":"1/4","20":"1/4","30":"1/2"},"------------------++----+---++-+-":{"2":"400/1151","23":"211/1151","30":"8883/77117","32":"27297/77117"},"------------------++----+---++---":{"2":"400/1151","23":"211/1151","30":"8883/77117","31":"10800/77117","32":"16497/77117"},"------------------++----+---+-":{"15":"1009/2838","24":"1009/2838","26":"70/1419","29":"340/1419"},"------------------++----+----":{"17":"1/2","24":"27/94","28":"10/47"},"------------------++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"------------------++------+":{"18":"13/33","24":"13/33","26":"7/33"},"------------------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"------------------++--------+++":{"20":"10/37","24":"7/74","30":"47/74"},"------------------++--------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"------------------++--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"------------------++--------+-":{"19":"7/48","23":"7/48","28":"869/2256","29":"243/752"},"------------------++---------++":{"20":"10/37","24":"7/74","30":"47/74"},"------------------++---------+-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"------------------++---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"------------------++----------+":{"29":"7/34","30":"27/34"},"------------------++-----------+":{"18":"470/2409","28":"1800/5621","29":"883/33726","31":"2209/4818"},"------------------++-------------":{"28":"13/33","32":"20/33"},"------------------+-":{"16":"7/41","18":"1009/1927","19":"589/1927"},"-------------------++":{"18":"7/27","20":"20/27"},"-------------------+-+":{"18":"13/33","21":"20/33"},"-------------------+--+":{"18":"7/27","22":"20/27"},"-------------------+---+":{"18":"1/2","23":"1/2"},"-------------------+----+++++++":{"18":"7/93","20":"11/31","25":"13/93","30":"40/93"},"-------------------+----++++++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"-------------------+----++++++--":{"4":"1880/11187","15":"31463/145431","18":"307/13221","25":"2209/11187","31":"4418/11187"},"-------------------+----+++++-":{"26":"27/40","29":"13/40"},"-------------------+----++++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-------------------+----+++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"-------------------+----++-":{"20":"191/4471","25":"2400/4471","26":"1880/4471"},"-------------------+----+-+++++":{"18":"7/67","25":"20/67","27":"33/67","30":"7/67"},"-------------------+----+-++++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"-------------------+----+-++++--":{"4":"470/3349","15":"4000/43537","18":"4710/43537","27":"2209/6698","31":"2209/6698"},"-------------------+----+-+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-------------------+----+-++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-------------------+----+-+-":{"25":"5/29","26":"7/20","27":"32/67"},"-------------------+----+--++++":{"18":"7/67","25":"20/67","27":"33/67","30":"7/67"},"-------------------+----+--+++-+-":{"2":"400/1151","18":"211/1151","30":"8883/77117","32":"27297/77117"},"-------------------+----+--+++--":{"4":"470/3349","15":"4000/43537","18":"4710/43537","27":"2209/6698","31":"2209/6698"},"-------------------+----+--++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-------------------+----+--+-":{"26":"211/869","27":"589/869","28":"69/869"},"-------------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"-------------------+-----++++++":{"20":"20/57","24":"7/114","25":"10/57","30":"47/114"},"-------------------+-----+++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"-------------------+-----+++++--":{"4":"1410/8467","15":"3713/16934","24":"307/16934","25":"3467/16934","31":"6627/16934"},"-------------------+-----++++-":{"26":"27/40","29":"13/40"},"-------------------+-----+++-":{"20":"589/4869","26":"1880/4869","28":"800/1623"},"-------------------+-----++-":{"2":"7/73","20":"2/49","25":"23/73","27":"17/31"},"-------------------+-----+-":{"25":"13/20","26":"7/20"},"-------------------+------+++++":{"24":"7/74","25":"10/37","27":"20/37","30":"7/74"},"-------------------+------++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"-------------------+------++++--":{"4":"6110/48247","15":"4000/48247","24":"4710/48247","27":"38137/96494","31":"28717/96494"},"-------------------+------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"-------------------+------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"-------------------+------+-":{"19":"69/538","24":"69/538","26":"70/269","27":"130/269"},"-------------------+-------++++":{"24":"7/74","25":"10/37","27":"20/37","30":"7/74"},"-------------------+-------+++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"-------------------+-------+++--":{"4":"6110/48247","15":"4000/48247","24":"4710/48247","27":"38137/96494","31":"28717/96494"},"-------------------+-------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"-------------------+-------+-":{"27":"20/27","28":"7/27"},"-------------------+--------+++":{"20":"10/37","24":"7/74","30":"47/74"},"-------------------+--------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"-------------------+--------++---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"-------------------+--------+-":{"18":"1/3","19":"1/3","28":"20/141","29":"9/47"},"-------------------+---------++":{"20":"10/37","24":"7/74","30":"47/74"},"-------------------+---------+-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"-------------------+---------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"-------------------+----------+":{"29":"7/34","30":"27/34"},"-------------------+-----------+":{"19":"470/2479","28":"4000/17353","29":"4663/34706","31":"2209/4958"},"-------------------+-------------":{"28":"13/33","32":"20/33"},"--------------------+":{"19":"7/34","20":"27/34"},"---------------------+":{"19":"13/40","21":"27/40"},"----------------------+":{"19":"7/34","22":"27/34"},"-----------------------+":{"19":"20/47","23":"27/47"},"------------------------+":{"19":"1/2","24":"1/2"},"-------------------------++++++":{"18":"7/27","30":"20/27"},"-------------------------+++++-+-":{"24":"13/40","32":"27/40"},"-------------------------+++++--":{"4":"4/61","23":"25/99","25":"15/44","31":"15/44"},"-------------------------++++-":{"25":"1/3","29":"2/3"},"-------------------------+++-":{"26":"27/74","28":"47/74"},"-------------------------++-":{"26":"20/67","27":"47/67"},"-------------------------+-":{"25":"13/20","26":"7/20"},"--------------------------+++++":{"19":"7/88","25":"27/88","27":"47/88","30":"7/88"},"--------------------------++++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"--------------------------++++--":{"4":"8/57","15":"7/54","19":"5/71","27":"31/94","31":"31/94"},"--------------------------+++-":{"25":"1009/2140","26":"47/107","29":"191/2140"},"--------------------------++-":{"25":"589/1391","26":"47/107","28":"191/1391"},"--------------------------+-":{"4":"3243/31423","19":"1380/31423","26":"8000/31423","27":"18800/31423"},"---------------------------++++":{"19":"7/88","25":"27/88","27":"47/88","30":"7/88"},"---------------------------+++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"---------------------------+++--":{"4":"8/57","15":"7/54","19":"5/71","27":"31/94","31":"31/94"},"---------------------------++-":{"26":"200/739","27":"1009/1478","29":"69/1478"},"---------------------------+-":{"27":"20/27","28":"7/27"},"----------------------------+++":{"19":"7/88","20":"27/88","30":"27/44"},"----------------------------++-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"----------------------------++--":{"2":"3161/600860","4":"90099/600860","19":"6580/30043","28":"8000/30043","31":"10800/30043"},"----------------------------+-":{"28":"27/47","29":"20/47"},"-----------------------------++":{"19":"7/88","20":"27/88","30":"27/44"},"-----------------------------+-+-":{"2":"27/74","24":"1/7","30":"12/77","32":"33/98"},"-----------------------------+---":{"2":"27/74","24":"211/1480","30":"15463/99160","31":"729/4958","32":"470/2479"},"------------------------------+":{"29":"7/34","30":"27/34"},"-------------------------------+":{"4":"1/3","29":"1/3","31":"1/3"},"---------------------------------":{"28":"13/33","32":"20/33"}}}


==> anc/proofs/s3/0.491156081__gamma_47over20/second_endpoint_cover.py <==
"""Exact four-point cover at the candidate second S3 plateau endpoint."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from fractions import Fraction as Q
import argparse
from itertools import combinations
import json
from pathlib import Path
import sys
import time

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE.parent))
from algebraic_field import make_field, solve
sys.path.pop(0)
from verify import forms

Endpoint = make_field([-3, -2, -1, 1], root_interval=(2, 3))
C = Endpoint([0, 1, 0])
CUTS = sorted({C / 2, 3 / C, C - 1, C / (C - 1), C})

def profile_cuts(profile):
    extra = {
        "basic": [],
        "positive": [2 / (C - 1), 1 / (C - 2)],
        "ladder": [1 + 1 / C],
        "combined": [2 / (C - 1), 1 / (C - 2), 1 + 1 / C],
    }
    return sorted(set(CUTS + extra[profile]))


def cover_path(profile):
    suffix = "" if profile == "basic" else "_" + profile
    return HERE / ("second_endpoint_n4" + suffix + "_cover.json")


def rows(n, cuts):
    result = []
    for kind, vertices, target in forms(n, cuts):
        row = [Endpoint(0)] * n
        if kind == "pair":
            row[vertices[1]] = Endpoint(1)
            row[vertices[0]] = -cuts[target]
        else:
            for vertex in vertices:
                row[vertex] = Endpoint(1)
            row[vertices[target]] -= C + 1
        result.append([sum(row[j:], Endpoint(0)) for j in range(n)])
    return result


def verify_cover(cover):
    assert cover["polynomial"] == [-3, -2, -1, 1] and cover["root_interval"] == [2, 3]
    assert cover["c"] == C.json()
    n = cover["n"]
    assert n in (4, 5)
    cuts = list(map(Endpoint, cover["cuts"]))
    assert cuts == sorted(set(cuts)) and all(q > 1 for q in cuts)
    rr = rows(n, cuts)
    width, intervals = len(rr), []

    def interval(prefix):
        assert len(prefix) <= width and set(prefix) <= {"+", "-"}
        start = int("".join("1" if s == "+" else "0" for s in prefix) or "0", 2)
        shift = width - len(prefix)
        return start << shift, (start + 1) << shift

    for prefix, proof in cover["pruned"].items():
        weights = {int(i): Endpoint(v) for i, v in proof.items()}
        assert weights and all(0 <= i < len(prefix) and w > 0 for i, w in weights.items())
        assert all(sum((w * (1 if prefix[i] == "+" else -1) * rr[i][j]
                        for i, w in weights.items()), Endpoint(0)) >= 0 for j in range(n))
        intervals.append(interval(prefix))
    for pattern in cover["patterns"]:
        assert len(pattern) == width
        intervals.append(interval(pattern))
    end = 0
    for lo, hi in sorted(intervals):
        assert lo == end, "Gap or overlap in exact endpoint cover"
        end = hi
    assert end == 1 << width
    return n, cuts


def generate(n=4, cuts=CUTS):
    import numpy as np
    from scipy.optimize import linprog
    rr = rows(n, cuts)
    array = np.array([[float(x) for x in row] for row in rr])
    scales = np.maximum(np.max(np.abs(array), axis=1), 1)
    array /= scales[:, None]
    cover = dict(n=n, polynomial=[-3, -2, -1, 1], root_interval=[2, 3], c=C.json(),
                 cuts=[q.json() for q in cuts], patterns=[], pruned={})
    started = last = time.monotonic()
    calls = 0

    def exclusion(signs):
        h = array[:len(signs)] * np.array(signs)[:, None]
        lp = linprog(np.zeros(len(signs)), A_ub=-h.T, b_ub=np.zeros(n),
                     A_eq=np.ones((1, len(signs))), b_eq=[1], bounds=(0, None), method="highs")
        if not lp.success:
            return None
        active = [i for i, w in enumerate(lp.x) if w > 1e-9]
        if not active:
            return None
        # LP used normalized rows; convert proposed weights to original rows.
        proposal = [float(lp.x[i]) / scales[i] for i in active]
        total = sum(proposal)
        proposal = [x / total for x in proposal]
        signed = [[signs[i] * x for x in rr[i]] for i in active]
        slack = np.array([[float(x) for x in row] for row in signed]).T @ proposal
        zeros = [j for j in range(n) if abs(slack[j]) < 1e-7]
        matrix = [[row[j] for row in signed] for j in zeros] + [[Endpoint(1)] * len(active)]
        weights = solve(Endpoint, matrix, [0] * len(zeros) + [1],
                        free=[Q(x).limit_denominator(10 ** 6) for x in proposal])
        if weights is None or not all(w > 0 for w in weights):
            return None
        if not all(sum((w * row[j] for w, row in zip(weights, signed)), Endpoint(0)) >= 0
                   for j in range(n)):
            return None
        return {str(i): w.json() for i, w in zip(active, weights)}

    def dfs(signs, witness=None):
        nonlocal calls, last
        if witness is None or (signs and signs[-1] * array[len(signs) - 1] @ witness >= -1e-10):
            h = array[:len(signs)] * np.array(signs)[:, None]
            matrix = np.vstack([np.c_[h, np.ones(len(signs))], np.c_[-np.eye(n), np.ones(n)]])
            lp = linprog([0] * n + [-1], A_ub=matrix, b_ub=np.zeros(len(matrix)),
                         A_eq=[[1] * n + [0]], b_eq=[1], bounds=[(0, 1)] * (n + 1), method="highs")
            calls += 1
            if not lp.success or lp.x[-1] < 1e-8:
                proof = exclusion(signs)
                if proof is not None:
                    cover["pruned"]["".join("+" if x == 1 else "-" for x in signs)] = proof
                    return
                witness = None
            else:
                witness = lp.x[:-1]
        if len(signs) == len(rr):
            cover["patterns"].append("".join("+" if x == 1 else "-" for x in signs))
            return
        if time.monotonic() - last > 20:
            print(json.dumps(dict(phase="second_endpoint_cover", patterns=len(cover["patterns"]),
                                 exclusions=len(cover["pruned"]), lp_calls=calls)), flush=True)
            last = time.monotonic()
        dfs(signs + [1], witness)
        dfs(signs + [-1], witness)

    dfs([])
    verify_cover(cover)
    print(json.dumps(dict(phase="second_endpoint_covered", patterns=len(cover["patterns"]),
                         exclusions=len(cover["pruned"]), seconds=time.monotonic() - started)), flush=True)
    return cover


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--profile", choices=["basic", "positive", "ladder", "combined"], default="basic")
    args = parser.parse_args()
    path = cover_path(args.profile)
    if path.exists():
        cover = json.loads(path.read_text())
        verify_cover(cover)
    else:
        cover = generate(cuts=profile_cuts(args.profile))
        path.write_text(json.dumps(cover, separators=(",", ":")) + "\n")
    print(json.dumps(dict(patterns=len(cover["patterns"]), exclusions=len(cover["pruned"]),
                         exact_cover_verified=True)), flush=True)


==> anc/proofs/s3/0.491156081__gamma_47over20/second_plateau_field.py <==
"""Exact arithmetic for the candidate two-positive-atom S3 plateau value.

The isolated generator is t=2/(3z-1)-14. Its defining polynomial has
a unique root in (1,2), certified by the shared field's derivative test.
Stationarity is useful for search, but does not assert global optimality.
"""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from pathlib import Path
from fractions import Fraction as Q
from functools import lru_cache
import sys

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from algebraic_field import make_field
sys.path.pop(0)

POLYNOMIAL = [
    -66740403979049453502464, -18402112159442665381888,
    18061971300259211173888, 13902317223893986129408,
    4662461182870440581120, 971351107961113199488,
    139789017733010751168, 14561509316469512736,
    1120982904192756048, 64058791131697672, 2690862168469796,
    80897380082608, 1650220285480, 20489041874, 117010873,
]
ROOT_INTERVAL = (1, 2)
Value = make_field(POLYNOMIAL, root_interval=ROOT_INTERVAL, local_isolation=True)
T = Value([0, 1] + [0] * 12)
Z = (T + 16) / (3 * T + 42)


def evaluate(coefficients, x):
    result = x - x
    for coefficient in reversed(coefficients):
        result = result * x + coefficient
    return result


def masses_and_value(z):
    denominator = evaluate([36, -72, -168, -115, 46, -102, -154, -123, 4], z)
    numerator = evaluate([12, 96, -204, -121, -92, 205, -184, -172, -94, 68], z)
    a = -numerator / denominator
    b = 1 - z - a
    n = (1 - z) - (1 - z) ** 4 + a * b * (a ** 2 - 3 * z * b)
    return a, b, n / (1 - z ** 4)


A, D, B = masses_and_value(Z)
assert 0 < Z < 1 and A > 0 and D > 0 and Z + A + D == 1
assert (-4 * A ** 3 - 12 * A ** 2 * Z + 3 * A ** 2
        - 12 * A * Z ** 2 + 12 * A * Z - 3 * Z ** 3 + 6 * Z ** 2 - 3 * Z) == 0
_numerator = (1 - Z) - (1 - Z) ** 4 + A * D * (A ** 2 - 3 * Z * D)
_z_derivative = -1 + 4 * (1 - Z) ** 3 - A ** 3 - 3 * A * D ** 2 + 6 * A * Z * D
assert (1 - Z ** 4) * _z_derivative + 4 * Z ** 3 * _numerator == 0


@lru_cache(None)
def root_interval(bits):
    lo, hi = Q(1), Q(2)
    for _ in range(bits):
        mid = (lo + hi) / 2
        if evaluate(POLYNOMIAL, mid) < 0:
            lo = mid
        else:
            hi = mid
    return lo, hi


def reliable_float(value):
    """Avoid catastrophic cancellation in degree-14 power coordinates."""
    for bits in (128, 256, 512, 1024, 2048):
        lo, hi = root_interval(bits)
        lower = upper = value.v[-1]
        for coefficient in reversed(value.v[:-1]):
            products = (lower * lo, lower * hi, upper * lo, upper * hi)
            lower, upper = min(products) + coefficient, max(products) + coefficient
        if float(lower) == float(upper):
            return float(lower)
    raise ArithmeticError("Unresolved floating approximation of degree-14 value")


Value.__float__ = reliable_float


def enclosure(value, bits):
    lo, hi = root_interval(bits)
    lower = upper = value.v[-1]
    for coefficient in reversed(value.v[:-1]):
        products = (lower * lo, lower * hi, upper * lo, upper * hi)
        lower, upper = min(products) + coefficient, max(products) + coefficient
    return lower, upper


def positive_definite(matrix):
    """Rigorous rational comparison, avoiding large field LDL coefficients.

    If every entry differs from R by at most epsilon, then
    Y >= R-n*epsilon*I in the order on symmetric matrices. Exact rational
    LDL on that smaller matrix proves Y positive definite.
    """
    a = [[Value(x) for x in row] for row in matrix]
    n = len(a)
    assert n and all(len(row) == n for row in a)
    assert all(a[i][j] == a[j][i] for i in range(n) for j in range(n))
    denominator = 10 ** 10
    for bits in (128, 256, 512, 1024, 2048, 4096):
        rounded = [[Q(0) for _ in range(n)] for _ in range(n)]
        error = Q(0)
        for i in range(n):
            for j in range(i, n):
                lo, hi = enclosure(a[i][j], bits)
                midpoint = (lo + hi) / 2
                scaled = midpoint * denominator + Q(1, 2)
                value = Q(scaled.numerator // scaled.denominator, denominator)
                rounded[i][j] = rounded[j][i] = value
                error = max(error, abs(lo - value), abs(hi - value))
        if error < Q(1, 10 ** 8):
            break
    else:
        raise ArithmeticError("Algebraic matrix enclosure did not converge")
    scaled = error * denominator
    epsilon = Q(-(-scaled.numerator // scaled.denominator), denominator)
    a = rounded
    for i in range(n):
        a[i][i] -= n * epsilon
    for k in range(n):
        assert a[k][k] > 0, ("nonpositive exact LDL pivot", k, float(a[k][k]))
        for i in range(k + 1, n):
            factor = a[i][k] / a[k][k]
            for j in range(i, n):
                a[j][i] = a[i][j] = a[i][j] - factor * a[k][j]
    return True


if __name__ == "__main__":
    print({"zero_mass": float(Z), "small_atom_mass": float(A),
           "large_atom_mass": float(D), "candidate_value": float(B)})


==> anc/proofs/s3/0.491156081__gamma_47over20/second_plateau_n4_field_certificate.json <==
{"n":4,"c":"47/20","cuts":["47/40","60/47","27/20","47/27","47/20"],"value_polynomial":[-66740403979049453502464,-18402112159442665381888,18061971300259211173888,13902317223893986129408,4662461182870440581120,971351107961113199488,139789017733010751168,14561509316469512736,1120982904192756048,64058791131697672,2690862168469796,80897380082608,1650220285480,20489041874,117010873],"value_root_interval":[1,2],"mode":"interior","blocks":[{"t":0,"f":2,"type":0,"flags":[0,16,24,28,30,31],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["259434559694859318011406824285262846769655114048099/328079108699446308331883976000000000","79779744811857985990251457011765129110827/477205976290103721210013056","-393313657112120507790951297721926687090473/1749755246397046977770047872","-25241480156990548694147658459007102018459535/167976503654116509865924595712","-7654966453421010866591438496485188597239383/167976503654116509865924595712","-320053852318837311195772329913170572831681/37328111923137002192427687936","-123603803577555136285746245519922855432461/111984335769411006577283063808","-5675513288092121239596433407957292091431/55992167884705503288641531904","-4026958650178896197226490708421706920903/597249790770192035078843006976","-3480596784481796689437432176553889821311/10750496233863456631419174125568","-58976185354440639049102182023079139975/5375248116931728315709587062784","-894028251568851532118627293570770073/3583498744621152210473058041856","-73565341919268600944355648199997311/21500992467726913262838348251136","-921065231219560846652318706771479/43001984935453826525676696502272"],["-1/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["36948589/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]]]},{"t":2,"f":3,"type":0,"flags":[0,1,2,49,50,73,74,85,86,91,92,94,95,49152,49153,49201,49225,49237,49243,49246,73728,73729,73777,73801,86016,86017,86065,92160,92161,92209,95232,95233,95281],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-51337695246750335905881330794846784576190592/89688626340711134540228781939","-974125191152309394985340747734728457330642/8153511485519194049111707449","4870600635241233465883244277931498863927764/29896208780237044846742927313","19429737768040781542130534497221334726877549/179377252681422269080457563878","46966647926809324329879550575056842055894635/1435018021451378152643660511024","1957132702874403137115641196120159726625135/318892893655861811698591224672","1506823989852189770672009775524845465866707/1913357361935170870191547348032","275883407893499453643552819974289520994215/3826714723870341740383094696064","381131063341912399912559153409142507579/79723223413965452924647806168","10508986055572023252210476094209188752041/45920576686444100884597136352768","177523341532657674874698206258919088813/22960288343222050442298568176384","1341475901339228491269124804568815025/7653429447740683480766189392128","13756524682530601758765571202358637/5740072085805512610574642044096","2747582003411684747689131066566705/183682306745776403538388545411072"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5310037182549775438209713204608591846982933/3321800975581893871860325257","100144733052478144427530172437700532723580/301981906871081261078211387","-504095059140979437690924895508816359674875/1107266991860631290620108419","-8022879687999894076057135546446017276614883/26574407804655150974882602056","-4839743536867260295443761034387114522016717/53148815609310301949765204112","-201345812875709995662918115088338713810991/11810847913180067099947823136","-154771101761699690222399135435076396827525/70865087479080402599686938816","-14145910824312610790379959508648448094147/70865087479080402599686938816","-1248723088744667546716020593804876375921/94486783305440536799582585088","-537125639385731886547448609184700824571/850381049748964831196243265792","-2264695779042353154389093179361959595/106297631218620603899530408224","-68342754210344429501006598221342791/141730174958160805199373877632","-22390273165717385440122027442677505/3401524198995859324784973063168","-139520622027176403925978659195001/3401524198995859324784973063168"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-51337695246750335905881330794846784576190592/89688626340711134540228781939","-974125191152309394985340747734728457330642/8153511485519194049111707449","4870600635241233465883244277931498863927764/29896208780237044846742927313","19429737768040781542130534497221334726877549/179377252681422269080457563878","46966647926809324329879550575056842055894635/1435018021451378152643660511024","1957132702874403137115641196120159726625135/318892893655861811698591224672","1506823989852189770672009775524845465866707/1913357361935170870191547348032","275883407893499453643552819974289520994215/3826714723870341740383094696064","381131063341912399912559153409142507579/79723223413965452924647806168","10508986055572023252210476094209188752041/45920576686444100884597136352768","177523341532657674874698206258919088813/22960288343222050442298568176384","1341475901339228491269124804568815025/7653429447740683480766189392128","13756524682530601758765571202358637/5740072085805512610574642044096","2747582003411684747689131066566705/183682306745776403538388545411072"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5310037182549775438209713204608591846982933/3321800975581893871860325257","100144733052478144427530172437700532723580/301981906871081261078211387","-504095059140979437690924895508816359674875/1107266991860631290620108419","-8022879687999894076057135546446017276614883/26574407804655150974882602056","-4839743536867260295443761034387114522016717/53148815609310301949765204112","-201345812875709995662918115088338713810991/11810847913180067099947823136","-154771101761699690222399135435076396827525/70865087479080402599686938816","-14145910824312610790379959508648448094147/70865087479080402599686938816","-1248723088744667546716020593804876375921/94486783305440536799582585088","-537125639385731886547448609184700824571/850381049748964831196243265792","-2264695779042353154389093179361959595/106297631218620603899530408224","-68342754210344429501006598221342791/141730174958160805199373877632","-22390273165717385440122027442677505/3401524198995859324784973063168","-139520622027176403925978659195001/3401524198995859324784973063168"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["62909725108652143580986549558625343939489788/89688626340711134540228781939","1180282356222073815568088719984559884256302/8153511485519194049111707449","-5975228888310940213859844386749218988936769/29896208780237044846742927313","-94889840615554527700100313310217764923913277/717509010725689076321830255512","-57156245427555072147148061499903991685234725/1435018021451378152643660511024","-74206256052697398329423707980865509753188/9965402926745681615580975771","-227861696223929098517612941228336907004979/239169670241896358773943418504","-41597993580569937602241638640110015271227/478339340483792717547886837008","-14668995528087816431431372776971137664417/2551143149246894493588729797376","-12603007440781434998696624318959974810833/45920576686444100884597136352768","-212277024850631402281809570274943414335/22960288343222050442298568176384","-3198828722177192543199848141995498981/15306858895481366961532378784256","-261657898864121613987567524766990433/91841153372888201769194272705536","-3256712481808613756075007558881813/183682306745776403538388545411072"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147413668451361255915423354314554558578773/123029665762292365624456491","-8282875768463384734973403388819224115718/33553545207897917897579043","42011845890428723618653453674011055927986/123029665762292365624456491","8230682078550261834666990456433870528231/36453234299938478703542664","401371185180551268673378625256136775781857/5905423956590033549973911568","16667459464488754860314778121014320474275/1312316434797785233327535904","4263025084989882873082919388839126968945/2624632869595570466655071808","1166831325581222658230238505796531628637/7873898608786711399965215424","25704645687147123462599462526068815637/2624632869595570466655071808","29431800521106364095916652528433092933/62991188870293691199721723392","1486470994025780166378617780534819219/94486783305440536799582585088","22388798736577474513864205543681131/62991188870293691199721723392","12711426694095417274099847430011/2624632869595570466655071808","22771008719247451506523379144011/755894266443524294396660680704"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["62909725108652143580986549558625343939489788/89688626340711134540228781939","1180282356222073815568088719984559884256302/8153511485519194049111707449","-5975228888310940213859844386749218988936769/29896208780237044846742927313","-94889840615554527700100313310217764923913277/717509010725689076321830255512","-57156245427555072147148061499903991685234725/1435018021451378152643660511024","-74206256052697398329423707980865509753188/9965402926745681615580975771","-227861696223929098517612941228336907004979/239169670241896358773943418504","-41597993580569937602241638640110015271227/478339340483792717547886837008","-14668995528087816431431372776971137664417/2551143149246894493588729797376","-12603007440781434998696624318959974810833/45920576686444100884597136352768","-212277024850631402281809570274943414335/22960288343222050442298568176384","-3198828722177192543199848141995498981/15306858895481366961532378784256","-261657898864121613987567524766990433/91841153372888201769194272705536","-3256712481808613756075007558881813/183682306745776403538388545411072"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147413668451361255915423354314554558578773/123029665762292365624456491","-8282875768463384734973403388819224115718/33553545207897917897579043","42011845890428723618653453674011055927986/123029665762292365624456491","8230682078550261834666990456433870528231/36453234299938478703542664","401371185180551268673378625256136775781857/5905423956590033549973911568","16667459464488754860314778121014320474275/1312316434797785233327535904","4263025084989882873082919388839126968945/2624632869595570466655071808","1166831325581222658230238505796531628637/7873898608786711399965215424","25704645687147123462599462526068815637/2624632869595570466655071808","29431800521106364095916652528433092933/62991188870293691199721723392","1486470994025780166378617780534819219/94486783305440536799582585088","22388798736577474513864205543681131/62991188870293691199721723392","12711426694095417274099847430011/2624632869595570466655071808","22771008719247451506523379144011/755894266443524294396660680704"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["16603811820471002409678072468231745216692173/15747797217573422799930430848","79779744811857985990251457011765129110827/357904482217577790907509792","-393313657112120507790951297721926687090473/1312316434797785233327535904","-25241480156990548694147658459007102018459535/125982377740587382399443446784","-7654966453421010866591438496485188597239383/125982377740587382399443446784","-320053852318837311195772329913170572831681/27996083942352751644320765952","-123603803577555136285746245519922855432461/83988251827058254932962297856","-5675513288092121239596433407957292091431/41994125913529127466481148928","-4026958650178896197226490708421706920903/447937343077644026309132255232","-3480596784481796689437432176553889821311/8062872175397592473564380594176","-58976185354440639049102182023079139975/4031436087698796236782190297088","-894028251568851532118627293570770073/2687624058465864157854793531392","-73565341919268600944355648199997311/16125744350795184947128761188352","-921065231219560846652318706771479/32251488701590369894257522376704"],["-88207349086536373960731916166543553686565920676054093557/239523995679291760786941853198080000000000","-13486902143665018257769553714354621148064892521411088249/174199269584939462390503165962240000000000","66901307411247902041953254796549883872547053635481636391/638730655144778028765178275194880000000000","535399921329989770774851005055449895356965894423749684833/7664767861737336345182139302338560000000000","324213983849071684781588448639017026261786756222455588079/15329535723474672690364278604677120000000000","13535276654154687529141794808230197695790768286231936073/3406563494105482820080950801039360000000000","10439523411878113588509872201522242939140819718054626143/20439380964632896920485704806236160000000000","147283086952916181243801468569099218606074016880050891/3144520148405061064690108431728640000000000","16957578496257245780291334655956538876253304556987489/5450501590568772512129521281662976000000000","7318087079723851533660518100763115855225579524330031/49054514315118952609165691534966784000000000","619125423285163470792612453365846547844029080318051/122636285787797381522914228837416960000000000","288375628828399537256329770869485655927697688841/2515616118724048851752086745382912000000000","118478568940669281878441230070502079053025016209/75468483561721465552562602361487360000000000","9628530421807995563088783021088164981286421767/981090286302379052183313830699335680000000000"],["277615332428559082700769234299352394095279082818050098517/239523995679291760786941853198080000000000","42609700189785657463650945581929363878681180601411088249/174199269584939462390503165962240000000000","-210476524803456372205962116516962001728053317555481636391/638730655144778028765178275194880000000000","-1687168660893468507688808660539943960459274476473749684833/7664767861737336345182139302338560000000000","-1022806222388273136466723125828255337645852848802455588079/15329535723474672690364278604677120000000000","-42743391216771780548867977636106144172409976346231936073/3406563494105482820080950801039360000000000","-32999689640853477063384276933818562512673601438054626143/20439380964632896920485704806236160000000000","-466019913212169710059537168759980742460838976880050891/3144520148405061064690108431728640000000000","-53707603137789852476180288861013036236414082556987489/5450501590568772512129521281662976000000000","-23200050207314289827563521122378515109867672524330031/49054514315118952609165691534966784000000000","-1964667092146726650697878736222397126373654080318051/122636285787797381522914228837416960000000000","-915983461429733312803606130956166247173697688841/2515616118724048851752086745382912000000000","-376692919077302071193129555252492640663025016209/75468483561721465552562602361487360000000000","-30642633672082276279461434316079458366286421767/981090286302379052183313830699335680000000000"],["1297172798474296406969376829631168069067974005522051/820197771748615770829709940000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["-98912051/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3164804803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2779129317/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["309256917/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-602894537/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["440675623/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1978279017/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["146925847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1868225263/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7307891508366821446074711617502458180554134300999866579444902177/1031175932993974611261762630993716106240000000000","274539358145636485261632024500310295400440705871920943935381087/187486533271631747502138660180675655680000000000","-5552284644520126550956134703438796754495673662767810227873204157/2749802487983932296698033682649909616640000000000","-2756768325242864422625311254411003373986617737825689509091184069/2062351865987949222523525261987432212480000000000","-2657702835545011783150903858907628969072205035301423686231735893/6599525971161437512075280838359783079936000000000","-110448669683124536256657900364991416966521432772752328310499149/1466561326924763891572284630746618462208000000000","-424054858224713773566472354744821607314726451180466322853035881/43996839807742916747168538922398553866240000000000","-5956570169146604092827591452807646602793776518579261138764637/6768744585806602576487467526522854440960000000000","-3414213754964963749643060461505308795975598856232777600270721/58662453076990555662891385229864738488320000000000","-2934097111415964233135084433783021115677371372914810298858483/1055924155385830001932044934137565292789760000000000","-6179029051534138194593065159423861210438851038253780817643/65995259711614375120752808383597830799360000000000","-28656874649345160189746025186884355661371796622454778871/13537489171613205152974935053045708881920000000000","-4689242012583010719814025821702516857793318754283107797/162449870059358461835699220636548506583040000000000","-758908701583284673821808507565884200736181229770301491/4223696621543320007728179736550261171159040000000000"],["-2940873127/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3827867939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-88207349086536373960731916166543553686565920676054093557/239523995679291760786941853198080000000000","-13486902143665018257769553714354621148064892521411088249/174199269584939462390503165962240000000000","66901307411247902041953254796549883872547053635481636391/638730655144778028765178275194880000000000","535399921329989770774851005055449895356965894423749684833/7664767861737336345182139302338560000000000","324213983849071684781588448639017026261786756222455588079/15329535723474672690364278604677120000000000","13535276654154687529141794808230197695790768286231936073/3406563494105482820080950801039360000000000","10439523411878113588509872201522242939140819718054626143/20439380964632896920485704806236160000000000","147283086952916181243801468569099218606074016880050891/3144520148405061064690108431728640000000000","16957578496257245780291334655956538876253304556987489/5450501590568772512129521281662976000000000","7318087079723851533660518100763115855225579524330031/49054514315118952609165691534966784000000000","619125423285163470792612453365846547844029080318051/122636285787797381522914228837416960000000000","288375628828399537256329770869485655927697688841/2515616118724048851752086745382912000000000","118478568940669281878441230070502079053025016209/75468483561721465552562602361487360000000000","9628530421807995563088783021088164981286421767/981090286302379052183313830699335680000000000"],["406288047/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["128678181/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["108031263/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["55732799/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71332307/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1565986411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-697040821/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["67943967/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-248312389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1114723867/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10348709/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["263177367/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-35306377771410827323262645077455497440882607852186821433/7462093711547166393747034657324800000000","-267095272644214865045456505873801054386302569326855514001/271348862238078777954437623902720000000000","10722529160741011977834738907623565589314259199386369291791/7959566625650310819996836967813120000000000","5339268879316057914416433400362537592041394496728795351031/5969674969237733114997627725859840000000000","25787825410249375577041415367500071885612134761038254746849/95514799507803729839962043613757440000000000","214726639794973471718099462397302157607370767514692856929/4245102200346832437331646382833664000000000","825875745298638571503473919032600542039836191476664060941/127353066010404973119949391485009920000000000","92969429844661072590906196034783774893559583292370461/156742235089729197686091558750781440000000","6672750138668839743315707119238213642296744799485555879/169804088013873297493265855313346560000000000","229778725949487117281046293466277063743746519050144447/122258943369988774195151415825609523200000000","387800596944664005954598570821420857939086598789429/6112947168499438709757570791280476160000000","56303059598584995755911056447835167806580233709667/39185558772432299421522889687695360000000000","9229385125006091819192372219410265996827871207891/470226705269187593058274676252344320000000000","59853363812304130021276583838074397668142534943/489035773479955096780605663302438092800000000"],["207140899/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2156933143/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["277615332428559082700769234299352394095279082818050098517/239523995679291760786941853198080000000000","42609700189785657463650945581929363878681180601411088249/174199269584939462390503165962240000000000","-210476524803456372205962116516962001728053317555481636391/638730655144778028765178275194880000000000","-1687168660893468507688808660539943960459274476473749684833/7664767861737336345182139302338560000000000","-1022806222388273136466723125828255337645852848802455588079/15329535723474672690364278604677120000000000","-42743391216771780548867977636106144172409976346231936073/3406563494105482820080950801039360000000000","-32999689640853477063384276933818562512673601438054626143/20439380964632896920485704806236160000000000","-466019913212169710059537168759980742460838976880050891/3144520148405061064690108431728640000000000","-53707603137789852476180288861013036236414082556987489/5450501590568772512129521281662976000000000","-23200050207314289827563521122378515109867672524330031/49054514315118952609165691534966784000000000","-1964667092146726650697878736222397126373654080318051/122636285787797381522914228837416960000000000","-915983461429733312803606130956166247173697688841/2515616118724048851752086745382912000000000","-376692919077302071193129555252492640663025016209/75468483561721465552562602361487360000000000","-30642633672082276279461434316079458366286421767/981090286302379052183313830699335680000000000"],["128678181/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-731487689382872877349015211023745119929829963560701387/728720089018277968139358853254375000000","-26509548750780050772427568285997745141582894408252984343/135674431119039388977218811951360000000000","1144705022041528291958885917366417799054235050051948678297/3979783312825155409998418483906560000000000","554563820967839208683287982140562205776755923689609950693/2984837484618866557498813862929920000000000","2627768471909618830722226878224733507292593059374350262519/47757399753901864919981021806878720000000000","107470115197588069602322513712891674227978626071949915731/10612755500867081093329115957084160000000000","81225106166863297597598881898158421276557265000891245739/63676533005202486559974695742504960000000000","1122838152637920515199673540209653197303059703066891951/9796389693108074855380722421923840000000000","633225685986536222660154504384305957677116512146246241/84902044006936648746632927656673280000000000","21410237388231137677053632049278969625627673190784713/61129471684994387097575707912804761600000000","4433499784585134906973032532125986371405077478375271/382059198031214919359848174455029760000000000","5052743394754575524939498800953674826637040751701/19592779386216149710761444843847680000000000","812418098024398070341880930431751701551792920533/235113352634593796529137338126172160000000000","129147602606363342710502100802655438255314526273/6112947168499438709757570791280476160000000000"],["856282939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6908323/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-70675837/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3103168099/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1381285231/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3365899249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-492054239/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2208889923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-41017593/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["260756771/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-214628382512077132931484097164860918542482637226485088507/41456076175262035520816859207360000000000","-1615354748307231175296159579723442813974406091305044667/1507493679100437655302431243904000000000","326079023084995476902887567759682538125632642388316687599/221099072934730856111023249105920000000000","324036204745292216233415813429083171106530397963854187813/331648609402096284166534873658880000000000","781364480834852650448983757378140072408343924119393707361/2653188875216770273332278989271040000000000","32486673359612865359192040499284052353710577541018486597/589597527825948949629395330949120000000000","24956874497926933932070734293673210000620433780346943861/3537585166955693697776371985694720000000000","350717303891960595888120142075304050037408994914796673/544243871839337491965595690106880000000000","201115269616602031986694293641108323001157702259085267/4716780222607591597035162647592960000000000","172911291745590099240871679431629760955801638375315307/84902044006936648746632927656673280000000000","1457219469518082302298618763297810555309771168137563/21225511001734162186658231914168320000000000","1690327405458744629937148697293588546701979089749/1088487743678674983931191380213760000000000","276721785381458379494420212127981416237329361807/13061852924144099807174296562565120000000000","44805398296019269559975804585793689415450905771/339608176027746594986531710626693120000000000"],["164185687/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133564633/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1297172798474296406969376829631168069067974005522051/820197771748615770829709940000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["108031263/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["856282939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["175293217/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1154811/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-296680087/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8141617/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-116026767/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["565187249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16526233/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["92746707/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-27540539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["35035171/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24512605098754985626557681850405805535742915557737650559/4974729141031444262498023104883200000000","-92173657051668565516749903511769939107692367393477169801/90449620746026259318145874634240000000000","744883160923647443963044719999743977063328543065690425811/530637775043354054666455797854208000000000","1849942366424336713317710697436033269708310648428443080393/1989891656412577704999209241953280000000000","8919743153796436889731548658461285565211455672829665010257/31838266502601243279987347871252480000000000","370779531358963141509374433491809440179901431650870678933/7075170333911387395552743971389440000000000","284783459606970072501008509348331706140555326968777807389/42451022003468324373316463828336640000000000","800251472214095518960272143516203763632355388411997733/1306185292414409980717429656256512000000000","2294030416949300475001328169951165284192021346209484167/56601362671291099164421951771115520000000000","394386641464890730986309814878912392901341047211174203/203764905616647956991919026376015872000000000","16615305170719904448887321051258866374741025177447337/254706132020809946239898782970019840000000000","19269411898816673975458056802085742873666282033707/13061852924144099807174296562565120000000000","3153951409404212002355604881329225900397953626547/156742235089729197686091558750781440000000000","510570550734516994055269212873213629068077712391/4075298112332959139838380527520317440000000000"],["551416009/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["358812749/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-98912051/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["55732799/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6908323/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1154811/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4321166521/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-86199437/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1407238419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-670263711/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["43318871/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-13265383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-341003611/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-134216107/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["253087809/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1449327/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["513262629/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["61937253/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["3164804803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71332307/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-70675837/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-296680087/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-86199437/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6850361319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2594587011/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-81839979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2348950381/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["68417271/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-663407133/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16371183/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12265713/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4634820539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2724659817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-146387039/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["2779129317/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1565986411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3103168099/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8141617/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1407238419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2594587011/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["33463933/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["872164627/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2079840209/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["76059591/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-97631377/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["35901/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-567364851/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4070023847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2861672633/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2755238107/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["309256917/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-697040821/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1381285231/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-116026767/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-670263711/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-81839979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["872164627/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["789179137/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-950118183/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27369731/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["508672453/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["34582157/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1559165929/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1812105873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2180597137/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1414155367/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-602894537/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["67943967/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3365899249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["565187249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["43318871/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2348950381/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2079840209/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-950118183/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3002893419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-166055239/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1357479011/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-69908171/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["140694133/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["882884727/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["88756743/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2845311833/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["440675623/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-248312389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-492054239/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16526233/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-13265383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["68417271/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["76059591/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27369731/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-166055239/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["415285117/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-102656343/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21312909/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-38841541/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-129083689/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-158570289/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-416380489/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1978279017/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1114723867/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2208889923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["92746707/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-341003611/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-663407133/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-97631377/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["508672453/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1357479011/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-102656343/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["599334977/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["18618893/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["97140599/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2897104143/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["107371/7812500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["67091987/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["146925847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10348709/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-41017593/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-27540539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-134216107/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16371183/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["35901/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["34582157/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-69908171/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21312909/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["18618893/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2248918267/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53636851/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3361801/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-325117519/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-122576269/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1868225263/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["263177367/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["260756771/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["35035171/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["253087809/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12265713/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-567364851/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1559165929/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["140694133/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-38841541/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["97140599/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53636851/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1025056157/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2736129249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2433388609/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1080459719/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["7307891508366821446074711617502458180554134300999866579444902177/1031175932993974611261762630993716106240000000000","274539358145636485261632024500310295400440705871920943935381087/187486533271631747502138660180675655680000000000","-5552284644520126550956134703438796754495673662767810227873204157/2749802487983932296698033682649909616640000000000","-2756768325242864422625311254411003373986617737825689509091184069/2062351865987949222523525261987432212480000000000","-2657702835545011783150903858907628969072205035301423686231735893/6599525971161437512075280838359783079936000000000","-110448669683124536256657900364991416966521432772752328310499149/1466561326924763891572284630746618462208000000000","-424054858224713773566472354744821607314726451180466322853035881/43996839807742916747168538922398553866240000000000","-5956570169146604092827591452807646602793776518579261138764637/6768744585806602576487467526522854440960000000000","-3414213754964963749643060461505308795975598856232777600270721/58662453076990555662891385229864738488320000000000","-2934097111415964233135084433783021115677371372914810298858483/1055924155385830001932044934137565292789760000000000","-6179029051534138194593065159423861210438851038253780817643/65995259711614375120752808383597830799360000000000","-28656874649345160189746025186884355661371796622454778871/13537489171613205152974935053045708881920000000000","-4689242012583010719814025821702516857793318754283107797/162449870059358461835699220636548506583040000000000","-758908701583284673821808507565884200736181229770301491/4223696621543320007728179736550261171159040000000000"],["-35306377771410827323262645077455497440882607852186821433/7462093711547166393747034657324800000000","-267095272644214865045456505873801054386302569326855514001/271348862238078777954437623902720000000000","10722529160741011977834738907623565589314259199386369291791/7959566625650310819996836967813120000000000","5339268879316057914416433400362537592041394496728795351031/5969674969237733114997627725859840000000000","25787825410249375577041415367500071885612134761038254746849/95514799507803729839962043613757440000000000","214726639794973471718099462397302157607370767514692856929/4245102200346832437331646382833664000000000","825875745298638571503473919032600542039836191476664060941/127353066010404973119949391485009920000000000","92969429844661072590906196034783774893559583292370461/156742235089729197686091558750781440000000","6672750138668839743315707119238213642296744799485555879/169804088013873297493265855313346560000000000","229778725949487117281046293466277063743746519050144447/122258943369988774195151415825609523200000000","387800596944664005954598570821420857939086598789429/6112947168499438709757570791280476160000000","56303059598584995755911056447835167806580233709667/39185558772432299421522889687695360000000000","9229385125006091819192372219410265996827871207891/470226705269187593058274676252344320000000000","59853363812304130021276583838074397668142534943/489035773479955096780605663302438092800000000"],["-214628382512077132931484097164860918542482637226485088507/41456076175262035520816859207360000000000","-1615354748307231175296159579723442813974406091305044667/1507493679100437655302431243904000000000","326079023084995476902887567759682538125632642388316687599/221099072934730856111023249105920000000000","324036204745292216233415813429083171106530397963854187813/331648609402096284166534873658880000000000","781364480834852650448983757378140072408343924119393707361/2653188875216770273332278989271040000000000","32486673359612865359192040499284052353710577541018486597/589597527825948949629395330949120000000000","24956874497926933932070734293673210000620433780346943861/3537585166955693697776371985694720000000000","350717303891960595888120142075304050037408994914796673/544243871839337491965595690106880000000000","201115269616602031986694293641108323001157702259085267/4716780222607591597035162647592960000000000","172911291745590099240871679431629760955801638375315307/84902044006936648746632927656673280000000000","1457219469518082302298618763297810555309771168137563/21225511001734162186658231914168320000000000","1690327405458744629937148697293588546701979089749/1088487743678674983931191380213760000000000","276721785381458379494420212127981416237329361807/13061852924144099807174296562565120000000000","44805398296019269559975804585793689415450905771/339608176027746594986531710626693120000000000"],["-24512605098754985626557681850405805535742915557737650559/4974729141031444262498023104883200000000","-92173657051668565516749903511769939107692367393477169801/90449620746026259318145874634240000000000","744883160923647443963044719999743977063328543065690425811/530637775043354054666455797854208000000000","1849942366424336713317710697436033269708310648428443080393/1989891656412577704999209241953280000000000","8919743153796436889731548658461285565211455672829665010257/31838266502601243279987347871252480000000000","370779531358963141509374433491809440179901431650870678933/7075170333911387395552743971389440000000000","284783459606970072501008509348331706140555326968777807389/42451022003468324373316463828336640000000000","800251472214095518960272143516203763632355388411997733/1306185292414409980717429656256512000000000","2294030416949300475001328169951165284192021346209484167/56601362671291099164421951771115520000000000","394386641464890730986309814878912392901341047211174203/203764905616647956991919026376015872000000000","16615305170719904448887321051258866374741025177447337/254706132020809946239898782970019840000000000","19269411898816673975458056802085742873666282033707/13061852924144099807174296562565120000000000","3153951409404212002355604881329225900397953626547/156742235089729197686091558750781440000000000","510570550734516994055269212873213629068077712391/4075298112332959139838380527520317440000000000"],["1449327/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4634820539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4070023847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1812105873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["882884727/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-129083689/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2897104143/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3361801/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2736129249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-75031550088856407633138179201246636069375980890521123641/15546028565723263320306322202760000000000","-702946740054173513953042377511743933487403351185609993/706637662078330150923014645580000000000","228080581535512849251047693468922377660939853002507479751/165824304701048142083267436829440000000000","226253735940110567311044034331527375534031704025164087247/248736457051572213124901155244160000000000","544922458384305772503473435388860580341069695070545017013/1989891656412577704999209241953280000000000","22631185211689539749233412372640067771083409184740862449/442198145869461712222046498211840000000000","17367019290598637664914828720787114925767283842076620017/2653188875216770273332278989271040000000000","243797296386558459927170555697204488928398185670078989/408182903879503118974196767580160000000000","139654163891421104379095904773601951060981745985963483/3537585166955693697776371985694720000000000","119941289996371007801591526900468549465752421247798487/63676533005202486559974695742504960000000000","1009731108755097914550384166963102749122514181469657/15919133251300621639993673935626240000000000","1169999700077002867454384455483917236408377224797/816365807759006237948393535160320000000000","191333550298828407029919468886139022094555905463/9796389693108074855380722421923840000000000","30946372048671816581482095712125521981308875863/254706132020809946239898782970019840000000000"],["4306829589/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2802746989/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-2940873127/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["207140899/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["164185687/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["551416009/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["513262629/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2724659817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2861672633/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2180597137/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["88756743/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-158570289/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["107371/7812500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-325117519/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2433388609/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4306829589/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["695573547/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["17954777/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-3827867939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2156933143/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133564633/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["358812749/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["61937253/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-146387039/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2755238107/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1414155367/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2845311833/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-416380489/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["67091987/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-122576269/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1080459719/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2802746989/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["17954777/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6489829877/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]]]},{"t":2,"f":3,"type":16,"flags":[48,49154,49200,49202,49226,49238,49244,49247,50773,50774,50779,50780,50782,50783,73776,75337,75349,75355,75358,86064,87600,87601,87625,87637,92208,93744,93745,93769,95280,96816,96817,96841],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["73426883/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1297172798474295924724061400196295421476027866551181/820197771748615770829709940000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["-277615332428558979485274599370799151042553425249274370901/239523995679291760786941853198080000000000","-42609700189785657463650945581929363878681180601411088249/174199269584939462390503165962240000000000","210476524803456372205962116516962001728053317555481636391/638730655144778028765178275194880000000000","1687168660893468507688808660539943960459274476473749684833/7664767861737336345182139302338560000000000","1022806222388273136466723125828255337645852848802455588079/15329535723474672690364278604677120000000000","42743391216771780548867977636106144172409976346231936073/3406563494105482820080950801039360000000000","32999689640853477063384276933818562512673601438054626143/20439380964632896920485704806236160000000000","466019913212169710059537168759980742460838976880050891/3144520148405061064690108431728640000000000","53707603137789852476180288861013036236414082556987489/5450501590568772512129521281662976000000000","23200050207314289827563521122378515109867672524330031/49054514315118952609165691534966784000000000","1964667092146726650697878736222397126373654080318051/122636285787797381522914228837416960000000000","915983461429733312803606130956166247173697688841/2515616118724048851752086745382912000000000","376692919077302071193129555252492640663025016209/75468483561721465552562602361487360000000000","30642633672082276279461434316079458366286421767/981090286302379052183313830699335680000000000"],["57030113/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3301792801/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3340331209/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["47538333/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["597885089/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2377110581/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["447184333/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1297595697/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["471758531/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1179213491/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-54178589/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-625664523/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-579989751/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-892623277/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1950354547/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-416196349/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10812376717/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6691484613/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5183496541/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1854821259/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1447149661/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5368735847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3500165993/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-761167049/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["92729129/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2993576121/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5987148979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-102198759/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1297172798474295924724061400196295421476027866551181/820197771748615770829709940000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["1092490070047730987673668272783032036592144450122979567/31092057131446526640612644405520000000000","204527259899708395547914913398470204132890476476844181/45224810373013129659072937317120000000000","-13774971673704282763966686048288740009902987042216026347/1326594437608385136666139494635520000000000","-1158354723502332738572316079350481831750825144768155983/198989165641257770499920924195328000000000","-4893929665714411812022599579505349580722498904518856257/3183826650260124327998734787125248000000000","-885175295692796362902176951131590252005235147718720729/3537585166955693697776371985694720000000000","-581068472970271692634947997687009693473214966686066977/21225511001734162186658231914168320000000000","-6786792028545914889907705991048436901614218650488109/3265463231036024951793574140641280000000000","-3102484953500901938138518749236621678794619610741923/28300681335645549582210975885557760000000000","-1988195025232240302973603224162539345555534930223011/509412264041619892479797565940039680000000000","-11020811045245350003938856429978123939903298981541/127353066010404973119949391485009920000000000","-6116558497664001261977919406539036132700357679/6530926462072049903587148281282560000000000","92693407024807984373232445904327443560656897/78371117544864598843045779375390720000000000","192549622560606652484964393215084820864133501/2037649056166479569919190263760158720000000000"],["-5970421713/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3831702741/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3770622229/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3836087851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-446237079/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-350074317/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-699582401/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-646018557/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3041659859/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-111986043/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-559854613/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["83679157/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["115088951/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["332966269/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["249830661/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10474339/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["976739187/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["400846009/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2025324741/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["103689513/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["95414001/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["841836171/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["809846289/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1029015621/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4654106437/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-205459639/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["113962221/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3646788519/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1242834363/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-277615332428558979485274599370799151042553425249274370901/239523995679291760786941853198080000000000","-42609700189785657463650945581929363878681180601411088249/174199269584939462390503165962240000000000","210476524803456372205962116516962001728053317555481636391/638730655144778028765178275194880000000000","1687168660893468507688808660539943960459274476473749684833/7664767861737336345182139302338560000000000","1022806222388273136466723125828255337645852848802455588079/15329535723474672690364278604677120000000000","42743391216771780548867977636106144172409976346231936073/3406563494105482820080950801039360000000000","32999689640853477063384276933818562512673601438054626143/20439380964632896920485704806236160000000000","466019913212169710059537168759980742460838976880050891/3144520148405061064690108431728640000000000","53707603137789852476180288861013036236414082556987489/5450501590568772512129521281662976000000000","23200050207314289827563521122378515109867672524330031/49054514315118952609165691534966784000000000","1964667092146726650697878736222397126373654080318051/122636285787797381522914228837416960000000000","915983461429733312803606130956166247173697688841/2515616118724048851752086745382912000000000","376692919077302071193129555252492640663025016209/75468483561721465552562602361487360000000000","30642633672082276279461434316079458366286421767/981090286302379052183313830699335680000000000"],["-5970421713/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21602057657/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13293220719/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["587326471/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["905618673/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3243295139/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1728673467/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2123745207/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["32421491/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1010504611/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1373497853/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13738909/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1406860819/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2311115069/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-22155903/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["126409349/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["250394849/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-691666581/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1323375183/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-227779509/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8277732127/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6179169287/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-238082949/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4361265149/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1665667241/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-149022779/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1674029/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2768419737/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2768411301/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7552108873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["57030113/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3831702741/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13293220719/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["697595379/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5591437/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["585297833/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2387528227/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["631575869/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["366164219/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27037291/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["387757773/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6953343/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1780659671/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-533149791/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1779917139/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["248928569/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["145613189/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1369303763/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66745961/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-808497879/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1825640277/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3216078833/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-452401243/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-325565541/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2866028681/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2063688401/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1154491759/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19979033/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3584417201/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3584410167/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-678142379/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["3301792801/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3770622229/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["587326471/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5591437/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11599273727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2865876501/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3315138309/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["335984991/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["51334361/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3445210507/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1814828333/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3180773067/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3179825503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-656629111/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["646667483/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-61689401/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-839322071/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-393499853/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71600311/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-380418903/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1957792199/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1941324139/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-17041971/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2204425329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3251691577/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-102135411/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4167638927/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-64098837/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1642211271/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-656884019/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4502514793/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["3340331209/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3836087851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["905618673/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["585297833/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2865876501/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6266072771/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1172913593/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1109505011/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1987948349/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["71657233/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4455673803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3243277049/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["810651951/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1268063983/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24883617/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-64188127/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-879619/10000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-833655337/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2666323493/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1167746933/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3929571609/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-807614197/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1315309989/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-271192671/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1581374809/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1169123007/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1236794417/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103083273/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3603260389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-900816027/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5049560743/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["47538333/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-446237079/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3243295139/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2387528227/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3315138309/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1172913593/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6258426827/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4091272111/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["241183833/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3889736731/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4440164633/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3494937479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["436784219/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-140523099/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53434093/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-527889/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-33828197/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-782905661/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1357853479/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7336847803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-908920613/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-15203321/40000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1599316749/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-116353983/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1835016153/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5112781999/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1433286017/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-183696591/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4067356831/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4067362199/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-325427533/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["597885089/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-350074317/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1728673467/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["631575869/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["335984991/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1109505011/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4091272111/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["456988209/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["404771087/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["49705307/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["223343619/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["569155209/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1138160811/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-132437993/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105844753/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-162066751/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-740962557/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-437462473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-511461829/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2637566741/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-280787953/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2593575309/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-171523293/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1349963133/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2104159647/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-347682519/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3450548001/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["95248631/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-113479389/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1418496551/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2677840589/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["2377110581/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-699582401/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2123745207/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["366164219/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["51334361/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1987948349/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["241183833/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["404771087/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["446861833/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["823777957/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3134271963/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["276061341/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1104075471/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1044238369/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-21835133/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-406041303/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-49609011/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-932883657/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-925975017/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3413607791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2818073049/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-36683183/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1584680217/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53766883/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3393581/15625000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1458653021/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2611491/7812500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["77745811/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-679070741/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-679072043/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2948496871/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["447184333/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-646018557/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["32421491/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27037291/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3445210507/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["71657233/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3889736731/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["49705307/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["823777957/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["518640227/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["912190441/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2202145601/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2201811667/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-682383793/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-110271813/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71946609/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-726579591/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-217832107/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1062816759/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2150946081/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2598070193/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-150050763/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1533458951/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1379517811/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7681137/40000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2646666497/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-401904229/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["48125241/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66862187/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1337247913/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2313146181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1297595697/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3041659859/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1010504611/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["387757773/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1814828333/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4455673803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4440164633/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["223343619/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3134271963/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["912190441/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4413828393/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1216627297/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["608238631/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-563311683/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-117769677/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-69646663/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-524447791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-49255193/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2114924007/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-94682651/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3070367359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2632619797/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-749028541/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-311004879/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2384061859/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3254440449/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3848265847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["350647851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2947828743/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2947830241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-120887929/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["471758531/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-111986043/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1373497853/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6953343/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3180773067/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3243277049/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3494937479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["569155209/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["276061341/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2202145601/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1216627297/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2837056019/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2103952319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-591397117/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-282591017/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-269281509/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-881251219/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-206722419/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1543866209/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4683748709/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-355020723/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-974344717/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1370516513/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1340131817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2286494787/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-49181979/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3174103053/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["199012283/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1262532399/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-631266223/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-106088621/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1179213491/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-559854613/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13738909/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1780659671/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3179825503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["810651951/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["436784219/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1138160811/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1104075471/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2201811667/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["608238631/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2103952319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["354530017/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-591429783/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-283081389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-134502489/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-220129003/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-51652111/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-154362183/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4682436331/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-177483979/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-243635751/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1370544931/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-26795579/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1143051007/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1573416317/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1586998573/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["39781631/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2524794843/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1262397461/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-848754679/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-54178589/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["83679157/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1406860819/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-533149791/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-656629111/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1268063983/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-140523099/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-132437993/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1044238369/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-682383793/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-563311683/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-591397117/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-591429783/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["366922509/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["123978471/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["939883/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1158443/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-14503751/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["186194391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-25736573/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["160376443/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["162820349/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["692047/8000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7238393/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["531367067/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["448341919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["227454067/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10288073/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["943334581/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["235834651/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["136379887/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-625664523/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["115088951/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2311115069/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1779917139/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["646667483/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24883617/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53434093/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105844753/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-21835133/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-110271813/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-117769677/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-282591017/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-283081389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["123978471/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["992059529/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-550980873/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-28331971/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-195180193/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130839139/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-232025389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["25639479/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2397757821/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["326235989/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96820851/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["597589313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-23211347/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1649860391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-63366541/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1000352471/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["250087341/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["521315519/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-579989751/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["332966269/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-22155903/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["248928569/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-61689401/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-64188127/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-527889/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-162066751/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-406041303/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71946609/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-69646663/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-269281509/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-134502489/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["939883/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-550980873/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["43769939/78125000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["171673091/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133725001/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-82878169/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["346241701/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["699213471/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1581810383/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["26491369/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12775211/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["54827639/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["911841529/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-771912457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-48022411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["261412733/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130707561/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2892077501/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-892623277/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["249830661/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["126409349/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["145613189/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-839322071/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-879619/10000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-33828197/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-740962557/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-49609011/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-726579591/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-524447791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-881251219/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-220129003/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1158443/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-28331971/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["171673091/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["430212451/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1222410369/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["97394993/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["156577199/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1057695313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-399024721/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["547785011/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["509310737/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["704361457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["189293863/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-87464219/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-43670083/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["810282587/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["40514481/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-779958691/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1950354547/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10474339/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["250394849/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1369303763/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-393499853/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-833655337/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-782905661/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-437462473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-932883657/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-217832107/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-49255193/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-206722419/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-51652111/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-14503751/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-195180193/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133725001/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1222410369/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5021436669/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["529597617/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1514434689/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1137043683/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-206964147/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103573731/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16565913/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4574223/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["487979887/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["234006181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-171264267/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["813698579/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["203424233/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-87862537/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-416196349/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["976739187/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-691666581/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66745961/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71600311/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2666323493/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1357853479/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-511461829/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-925975017/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1062816759/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2114924007/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1543866209/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-154362183/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["186194391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130839139/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-82878169/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["97394993/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["529597617/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3633542953/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2803087397/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1979764083/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["396456627/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["166981679/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["977003329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1558736567/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1111836753/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["307824907/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66206433/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1839042487/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["919522331/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13701081/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-10812376717/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["400846009/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1323375183/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-808497879/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-380418903/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1167746933/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7336847803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2637566741/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3413607791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2150946081/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-94682651/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4683748709/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4682436331/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-25736573/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-232025389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["346241701/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["156577199/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1514434689/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2803087397/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["15631268803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6606299567/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2833057899/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["134884241/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["325262627/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5633211417/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4124826217/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1337600567/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-44051329/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5189007637/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2594496859/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4538216969/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-6691484613/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2025324741/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-227779509/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1825640277/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1957792199/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3929571609/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-908920613/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-280787953/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2818073049/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2598070193/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3070367359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-355020723/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-177483979/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["160376443/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["25639479/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["699213471/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1057695313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1137043683/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1979764083/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6606299567/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2402957491/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3204467857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1151280387/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["866003457/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3269894217/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["168932209/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["37123159/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105179563/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3640293987/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["455036427/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2506639839/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-5183496541/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["103689513/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8277732127/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3216078833/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1941324139/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-807614197/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-15203321/40000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2593575309/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-36683183/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-150050763/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2632619797/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-974344717/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-243635751/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["162820349/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2397757821/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1581810383/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-399024721/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-206964147/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["396456627/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2833057899/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3204467857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9592360251/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2671756959/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["737076191/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2527358279/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2144297241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1310634627/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4069163/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["163397433/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["653588873/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5476035503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1854821259/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["95414001/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6179169287/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-452401243/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-17041971/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1315309989/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1599316749/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-171523293/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1584680217/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1533458951/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-749028541/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1370516513/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1370544931/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["692047/8000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["326235989/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["26491369/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["547785011/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103573731/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["166981679/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["134884241/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1151280387/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2671756959/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1368884683/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["610787329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1702227487/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1543085221/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["326158159/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-51165153/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1163621077/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["581810667/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["898806791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1447149661/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["841836171/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-238082949/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-325565541/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2204425329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-271192671/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-116353983/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1349963133/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53766883/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1379517811/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-311004879/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1340131817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-26795579/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7238393/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96820851/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12775211/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["509310737/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16565913/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["977003329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["325262627/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["866003457/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["737076191/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["610787329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["22850341/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["281160513/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["541685491/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1947835037/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168124253/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["736053313/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1472106161/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2383448833/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-5368735847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["809846289/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4361265149/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2866028681/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3251691577/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1581374809/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1835016153/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2104159647/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3393581/15625000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7681137/40000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2384061859/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2286494787/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1143051007/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["531367067/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["597589313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["54827639/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["704361457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4574223/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1558736567/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5633211417/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3269894217/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2527358279/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1702227487/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["281160513/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1764976361/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1753522421/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["940671983/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-33519249/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2865962791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1432979827/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["851779389/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-3500165993/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1029015621/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1665667241/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2063688401/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-102135411/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1169123007/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5112781999/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-347682519/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1458653021/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2646666497/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3254440449/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-49181979/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1573416317/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["448341919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-23211347/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["911841529/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["189293863/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["487979887/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1111836753/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4124826217/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["168932209/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2144297241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1543085221/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["541685491/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1753522421/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3101875147/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27543351/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-549357991/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["883783317/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3535129941/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5417725639/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-761167049/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4654106437/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-149022779/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1154491759/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4167638927/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1236794417/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1433286017/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3450548001/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2611491/7812500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-401904229/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3848265847/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3174103053/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1586998573/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["227454067/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1649860391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-771912457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-87464219/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["234006181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["307824907/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1337600567/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["37123159/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1310634627/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["326158159/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1947835037/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["940671983/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27543351/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2325627751/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8597259/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1072606033/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4290418481/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["740427571/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["92729129/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-205459639/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1674029/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19979033/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-64098837/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103083273/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-183696591/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["95248631/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["77745811/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["48125241/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["350647851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["199012283/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["39781631/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10288073/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-63366541/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-48022411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-43670083/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-171264267/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66206433/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-44051329/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105179563/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4069163/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-51165153/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168124253/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-33519249/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-549357991/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8597259/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7789587/20000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-216196247/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5404927/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["125733803/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-2993576121/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["113962221/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2768419737/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3584417201/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1642211271/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3603260389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4067356831/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-113479389/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-679070741/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66862187/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2947828743/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1262532399/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2524794843/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["943334581/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1000352471/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["261412733/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["810282587/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["813698579/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1839042487/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5189007637/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3640293987/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["163397433/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1163621077/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["736053313/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2865962791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["883783317/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1072606033/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-216196247/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4108267923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1687795237/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2159410347/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-5987148979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3646788519/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2768411301/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3584410167/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-656884019/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-900816027/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4067362199/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1418496551/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-679072043/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1337247913/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2947830241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-631266223/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1262397461/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["235834651/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["250087341/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130707561/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["40514481/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["203424233/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["919522331/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2594496859/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["455036427/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["653588873/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["581810667/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1472106161/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1432979827/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3535129941/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4290418481/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5404927/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1687795237/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["205413333/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["431880623/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-102198759/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1242834363/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7552108873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-678142379/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4502514793/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5049560743/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-325427533/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2677840589/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2948496871/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2313146181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-120887929/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-106088621/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-848754679/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["136379887/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["521315519/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2892077501/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-779958691/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-87862537/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13701081/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4538216969/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2506639839/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5476035503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["898806791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2383448833/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["851779389/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5417725639/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["740427571/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["125733803/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2159410347/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["431880623/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["15612726447/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]]]},{"t":2,"f":3,"type":24,"flags":[72,49224,73730,73778,73800,73802,75336,75338,75350,75356,75359,76117,76118,76123,76124,76126,76127,87624,88392,88393,88405,88411,88414,93768,94536,94537,94549,94555,94558,96840,97608,97609,97621,97627,97630],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["1490347887/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-664983473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["730307889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-163660429/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1523771349/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["117168621/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["74528457/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["328389381/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12086123/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-309414571/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["40385489/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159591397/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["325427963/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["154168617/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["919289799/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["50832167/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["344701681/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-586937141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-106356517/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18162857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["395892887/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["675214181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-200105151/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-119607691/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-202820113/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-170678243/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93627139/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["126761251/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["90380287/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["190402441/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5740211/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["140903/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-121954601/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-54827347/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-664983473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["48659353/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1373859703/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1156338511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1362942761/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228016889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-377918949/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-805695343/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-270380289/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["91407919/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-433689473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1264078113/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1310686951/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-615375103/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-346970267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-386348813/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-564219683/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["994321131/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["160863319/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-20343303/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-204487041/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-56926509/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11901589/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["196113787/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1530038623/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["158635719/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133757829/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-171881417/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-116242603/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-563872133/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-369014341/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["72371657/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130508719/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["113025223/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["730307889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1373859703/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3862244013/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-84689947/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3431470219/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["723757397/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["800019091/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2564541411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1811563857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["711699681/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["813454311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1627601/12500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["349313189/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4273597/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["544241817/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["603999093/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12965727/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-83546157/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2125075841/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-51360339/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["716894809/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["323040791/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-349266159/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-455044663/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2895298199/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1714392393/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1817402983/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18227317/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105958961/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103395801/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1486469121/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1386888723/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-628285267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-697209201/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-163660429/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1156338511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-84689947/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1253153117/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-513513171/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16502933/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5573853/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["206214457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13114611/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["280066667/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1031192663/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-488890309/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-593686789/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-501090189/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-484397821/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-452358817/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16470223/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1367923/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1399663/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-205477711/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-946414333/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-655340511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-73393381/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-364870843/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["60078209/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["630635867/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["34011689/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-25123253/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-363921711/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1832551/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["131331419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-42636863/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["15016751/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["438143/78125000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1523771349/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1362942761/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3431470219/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-513513171/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2502909211/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["326116421/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["668014389/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["841995781/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-31080809/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-122186223/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12728919/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["18902487/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1467883591/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56991231/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3628819611/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1635793921/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4237119/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1465491919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-515004367/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["68662833/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["249581597/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["848318137/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1116587357/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-185649847/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2311780281/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4624897831/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-755072599/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["214401761/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["379841729/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-540952221/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-25326681/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-772000883/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-741907959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3086285241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["117168621/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228016889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["723757397/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16502933/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["326116421/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1053112703/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["58733893/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["305405457/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["728939527/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["168056973/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-413611859/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-76337557/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4619747/78125000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-65893579/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56278301/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["211188729/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-249421609/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1268563327/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-237057379/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-162632431/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-878151577/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["154731907/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-38203937/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-232909779/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-812603333/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-644438197/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-516448457/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-32117583/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105466083/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["80539043/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62091/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-556636997/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93641851/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-708237677/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["74528457/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-377918949/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["800019091/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5573853/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["668014389/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["58733893/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4449803549/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3328879603/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2118939441/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1996051597/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5261139/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["272581133/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["261975919/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-135756979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["301999891/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2509755479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-64007281/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1614687453/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2865653401/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-113314403/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-415852027/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-65479213/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1180233649/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1074541087/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3293514283/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4421810861/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2602725891/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-206379119/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-969219697/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1818917511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1124198621/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2378986991/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4907859923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5013805627/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["328389381/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-805695343/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2564541411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["206214457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["841995781/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["305405457/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3328879603/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4925361/5000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5741728007/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["251991407/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["124279091/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56876161/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1274134869/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["551399911/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["703795071/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["149916753/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1076631969/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-126543979/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1269872931/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-252316541/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1509469731/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1011183361/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1823501447/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-119489557/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-832946247/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1522597119/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71431003/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-72841121/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1784019261/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-195533553/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-43053779/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1451497847/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2809027211/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2942358339/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["12086123/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-270380289/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1811563857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13114611/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-31080809/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["728939527/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2118939441/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5741728007/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4571207383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4224669553/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2807302929/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2713005253/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1498346367/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1282288677/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2124643319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2120758289/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-167070749/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["387371999/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-358814393/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["38353183/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1057825583/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8576529/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1687202133/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["88733947/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-342532027/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-319036943/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2056919/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-104063007/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-423924089/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5865733/25000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3063407837/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1992326907/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1911571161/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1965152309/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-309414571/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["91407919/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["711699681/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["280066667/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-122186223/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["168056973/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1996051597/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["251991407/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4224669553/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9004579641/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["327444657/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1789438297/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1170434693/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2032325561/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["185503907/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["938364223/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1268612757/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9784943/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-289317673/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["210579101/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["936318389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1914168201/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1565945879/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["592926093/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-619219189/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6248581/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-375478583/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1595516407/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53115429/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-139529991/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-564802011/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1498794721/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2005414991/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-196666837/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["40385489/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-433689473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["813454311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1031192663/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12728919/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-413611859/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5261139/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["124279091/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2807302929/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["327444657/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["468806343/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["777083709/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["614287479/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4322857063/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["208866787/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1988864029/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-698589829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2499548603/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["371804553/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["168610899/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["560805069/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-176190761/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-500792837/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["590749901/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-88728889/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["680611077/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["676259263/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-299394009/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-117693881/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1173260989/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2955993721/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-345246047/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-315777421/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["355155661/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["159591397/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1264078113/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1627601/12500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-488890309/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["18902487/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-76337557/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["272581133/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56876161/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2713005253/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1789438297/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["777083709/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1008405401/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["24785811/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["652765749/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["260420797/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2038097353/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-99664399/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["343102479/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-60718031/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["232436483/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["339731771/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-633506443/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1267871573/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["280404913/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-278032981/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-361852763/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["721115359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-107195483/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-775601/20000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1781408817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-112226639/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-696588491/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228076023/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12171869/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["325427963/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1310686951/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["349313189/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-593686789/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1467883591/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4619747/78125000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["261975919/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1274134869/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1498346367/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1170434693/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["614287479/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["24785811/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3881000493/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["855755267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2423165539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2284136339/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-579251917/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1929591531/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-130287457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1271688381/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["107973623/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-377117001/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1269068951/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1977788209/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-441127089/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-277726593/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["153609741/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-178022897/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-42085293/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-571854319/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-597367823/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-599853327/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-882079743/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["105248931/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["154168617/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-615375103/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4273597/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-501090189/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56991231/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-65893579/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-135756979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["551399911/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1282288677/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2032325561/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4322857063/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["652765749/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["855755267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6064447333/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["958643549/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2099018061/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10707703/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["863769997/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12933251/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1048001939/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["762017917/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1048842597/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-608205383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["90069539/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103736111/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["33561361/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5905509/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-894982933/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-380815577/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1910935771/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1178782981/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-294030247/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-119435431/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["41650901/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["919289799/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-346970267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["544241817/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-484397821/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3628819611/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56278301/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["301999891/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["703795071/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2124643319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["185503907/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["208866787/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["260420797/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2423165539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["958643549/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4213598003/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["267530909/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["48501459/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-681388939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96005981/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["89823959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["322960441/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["38926343/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-465063081/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-50123669/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-370267893/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1489233219/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1272311807/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-26529019/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-11968863/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1394699877/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-474016021/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-598312891/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-696743639/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-236829297/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["50832167/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-386348813/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["603999093/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-452358817/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1635793921/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["211188729/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2509755479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["149916753/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2120758289/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["938364223/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1988864029/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2038097353/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2284136339/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2099018061/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["267530909/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["766146659/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5220087/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-327595961/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-300323119/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["26734143/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["820385649/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["36686649/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1763311359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-35298131/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2469811711/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-76856471/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-506939391/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24511223/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-396318881/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-369470631/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-962302937/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18975579/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1192330983/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1199403431/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["344701681/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-564219683/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12965727/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16470223/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4237119/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-249421609/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-64007281/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1076631969/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-167070749/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1268612757/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-698589829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-99664399/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-579251917/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10707703/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["48501459/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5220087/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2451902501/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-547822807/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-32499147/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-331715907/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-48479793/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["469248671/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["125562553/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-34657231/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["22193897/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-174948097/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-28035201/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["50545457/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["443103167/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["338496427/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["416289921/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["76507787/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["286891313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["14026091/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-586937141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["994321131/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-83546157/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1367923/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1465491919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1268563327/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1614687453/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-126543979/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["387371999/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9784943/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2499548603/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["343102479/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1929591531/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["863769997/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-681388939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-327595961/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-547822807/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7234902147/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1593946047/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["239586849/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2187354793/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-345509849/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["419600083/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1379957359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["310919929/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["112944759/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2507443537/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-253351637/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-306695001/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-13787961/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1321401141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["334468283/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1209407759/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["706698107/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-106356517/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["160863319/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2125075841/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1399663/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-515004367/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-237057379/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2865653401/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1269872931/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-358814393/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-289317673/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["371804553/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-60718031/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-130287457/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12933251/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96005981/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-300323119/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-32499147/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1593946047/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["287024619/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8809007/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["483207953/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-433525099/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["368129843/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["671848173/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159810897/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["590100221/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1784868663/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["77227169/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["17236507/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["248230897/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["698886271/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1215592741/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2344089781/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2538940851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-18162857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-20343303/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-51360339/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-205477711/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["68662833/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-162632431/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-113314403/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-252316541/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["38353183/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["210579101/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["168610899/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["232436483/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1271688381/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1048001939/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["89823959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["26734143/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-331715907/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["239586849/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8809007/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4511240873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8577831/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-486223549/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["40977561/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1542210953/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1134843/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["30051931/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["743786971/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-254330033/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-137064717/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1381528117/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1444727053/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10767699/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["15593107/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["499716111/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["395892887/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-204487041/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["716894809/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-946414333/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["249581597/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-878151577/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-415852027/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1509469731/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1057825583/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["936318389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["560805069/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["339731771/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["107973623/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["762017917/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["322960441/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["820385649/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-48479793/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2187354793/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["483207953/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8577831/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1823874651/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1186047817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-710245441/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21912119/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-174211823/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62800497/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["351137483/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-208302717/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19944141/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2072827871/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2358868749/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-70097337/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13312037/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["922656859/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["675214181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-56926509/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["323040791/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-655340511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["848318137/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["154731907/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-65479213/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1011183361/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8576529/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1914168201/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-176190761/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-633506443/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-377117001/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1048842597/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["38926343/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["36686649/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["469248671/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-345509849/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-433525099/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-486223549/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1186047817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1874538837/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["586478531/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-277197513/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-72556859/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1355349617/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1813205497/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["665668921/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["372198967/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["255636211/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1124019241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["47235503/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-635808643/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1040620923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-200105151/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11901589/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-349266159/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-73393381/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1116587357/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-38203937/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1180233649/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1823501447/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1687202133/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1565945879/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-500792837/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1267871573/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1269068951/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-608205383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-465063081/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1763311359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["125562553/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["419600083/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["368129843/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["40977561/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-710245441/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["586478531/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3497647649/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["65437731/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2026882647/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1958623361/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["230440309/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["28497357/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["114361561/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["264954479/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["883345077/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["55133963/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1027418837/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1947358923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-119607691/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["196113787/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-455044663/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-364870843/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-185649847/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-232909779/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1074541087/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-119489557/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["88733947/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["592926093/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["590749901/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["280404913/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1977788209/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["90069539/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-50123669/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-35298131/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-34657231/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1379957359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["671848173/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1542210953/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21912119/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-277197513/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["65437731/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["34180511/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["689350151/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["272760621/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["346813729/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["20861089/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18337919/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-427719649/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-475459487/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["53360959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["281819941/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["757481377/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-202820113/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1530038623/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2895298199/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["60078209/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2311780281/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-812603333/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3293514283/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-832946247/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-342532027/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-619219189/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-88728889/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-278032981/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-441127089/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103736111/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-370267893/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2469811711/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["22193897/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["310919929/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159810897/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1134843/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-174211823/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-72556859/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2026882647/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["689350151/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["101573313/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1709651037/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["237242379/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["202403249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["238359001/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["200705853/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["306984643/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["37963903/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3183684273/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2918809163/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-170678243/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["158635719/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1714392393/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["630635867/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4624897831/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-644438197/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4421810861/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1522597119/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-319036943/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6248581/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["680611077/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-361852763/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-277726593/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["33561361/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1489233219/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-76856471/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-174948097/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["112944759/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["590100221/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["30051931/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62800497/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1355349617/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1958623361/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["272760621/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1709651037/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9178234579/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1663624089/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["428577507/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["530337263/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["98827653/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1209520403/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["297910821/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1056665247/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1979022433/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-93627139/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133757829/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1817402983/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["34011689/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-755072599/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-516448457/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2602725891/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-71431003/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2056919/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-375478583/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["676259263/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["721115359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["153609741/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5905509/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1272311807/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-506939391/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-28035201/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2507443537/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1784868663/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["743786971/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["351137483/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1813205497/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["230440309/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["346813729/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["237242379/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1663624089/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9038458171/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1052473019/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["20661561/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-159657261/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5221857/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13791381/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["863887303/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["642697921/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["126761251/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-171881417/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18227317/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-25123253/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["214401761/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-32117583/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-206379119/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-72841121/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-104063007/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1595516407/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-299394009/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-107195483/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-178022897/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-894982933/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-26529019/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24511223/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["50545457/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-253351637/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["77227169/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-254330033/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-208302717/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["665668921/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["28497357/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["20861089/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["202403249/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["428577507/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1052473019/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4273364073/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["306111171/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1188156411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["53395991/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["124242399/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-688681937/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["439434301/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["90380287/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-116242603/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105958961/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-363921711/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["379841729/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-105466083/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-969219697/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1784019261/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-423924089/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-53115429/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-117693881/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-775601/20000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-42085293/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-380815577/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-11968863/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-396318881/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["443103167/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-306695001/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["17236507/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-137064717/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19944141/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["372198967/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["114361561/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18337919/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["238359001/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["530337263/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["20661561/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["306111171/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["99588387/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["39324913/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1155992699/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["89611183/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["411741547/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["803899603/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["190402441/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-563872133/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-103395801/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1832551/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-540952221/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["80539043/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1818917511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-195533553/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5865733/25000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-139529991/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1173260989/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1781408817/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-571854319/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1910935771/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1394699877/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-369470631/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["338496427/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-13787961/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["248230897/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1381528117/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2072827871/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["255636211/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["264954479/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-427719649/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["200705853/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["98827653/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-159657261/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1188156411/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["39324913/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3303095271/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["657010853/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["87423467/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["387800091/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["135413071/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["5740211/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-369014341/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1486469121/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["131331419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-25326681/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62091/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1124198621/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-43053779/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3063407837/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-564802011/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2955993721/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-112226639/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-597367823/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1178782981/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-474016021/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-962302937/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["416289921/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1321401141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["698886271/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1444727053/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2358868749/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1124019241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["883345077/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-475459487/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["306984643/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1209520403/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5221857/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["53395991/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1155992699/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["657010853/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["165980723/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["60118447/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["554217677/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["651363/4000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["140903/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["72371657/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1386888723/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-42636863/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-772000883/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-556636997/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2378986991/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1451497847/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1992326907/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1498794721/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-345246047/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-696588491/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-599853327/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-294030247/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-598312891/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18975579/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["76507787/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["334468283/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1215592741/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10767699/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-70097337/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["47235503/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["55133963/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["53360959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["37963903/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["297910821/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13791381/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["124242399/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["89611183/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["87423467/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["60118447/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2933562573/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2010316511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1779382037/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-121954601/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130508719/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-628285267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["15016751/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-741907959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93641851/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4907859923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2809027211/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1911571161/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2005414991/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-315777421/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228076023/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-882079743/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-119435431/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-696743639/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1192330983/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["286891313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1209407759/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2344089781/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["15593107/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13312037/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-635808643/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1027418837/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["281819941/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3183684273/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1056665247/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["863887303/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-688681937/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["411741547/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["387800091/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["554217677/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2010316511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2556362719/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["384307481/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-54827347/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["113025223/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-697209201/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["438143/78125000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3086285241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-708237677/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5013805627/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2942358339/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1965152309/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-196666837/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["355155661/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12171869/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["105248931/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["41650901/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-236829297/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1199403431/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["14026091/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["706698107/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2538940851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["499716111/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["922656859/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1040620923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1947358923/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["757481377/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2918809163/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1979022433/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["642697921/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["439434301/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["803899603/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["135413071/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["651363/4000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1779382037/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["384307481/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13687142691/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]]]},{"t":2,"f":3,"type":28,"flags":[84,49236,50772,75348,76116,86018,86066,87602,87626,87636,87638,88394,88404,88406,88412,88415,88798,88799,94548,94942,97620,98004,98005,98011,98014],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-17226936293478726998119174270306794908519657/28788941788376413556122818894","-159077659619460017197255580930735349703361/1308588263108018798005582677","52440519206051903206844411627409849181368127/307082045742681744598643401536","51706852272755621501195290384871524610636119/460623068614022616897965102304","124016619683363287750964765743176843606439901/3684984548912180935183720818432","5130753679922345116311373284745158903041273/818885455313817985596382404096","3922472415149553052959065027315251584780409/4913312731882907913578294424576","54856357240802107454364186067504855756853/755894266443524294396660680704","31304554066192094085569039474300801199091/6551083642510543884771059232768","26783395747157808339201756965993291003599/117919505565189789925879066189824","224611417355809832067738911289154874689/29479876391297447481469766547456","259254386355560329329678399057342469/1511788532887048588793321361408","42230924047120044063795732513285551/18141462394644583065519856336896","6803510440971392961773705123926351/471678022260759159703516264759296"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["17226962488646104971227557289168139104840459/28788941788376413556122818894","159077913506252044409542856787618722656037/1308588263108018798005582677","-52440598547904589849086732510414837715551403/307082045742681744598643401536","-51706932139538845933648736548308634991250487/460623068614022616897965102304","-124016813988076840236620837354426474780451857/3684984548912180935183720818432","-5130761825658624660940062687319334826652733/818885455313817985596382404096","-3922478724341091937083088459209977330094877/4913312731882907913578294424576","-54856446638659532798031496331515674441785/755894266443524294396660680704","-31304605761877459057796075934897165196351/6551083642510543884771059232768","-26783440573814802794131820937510555266107/117919505565189789925879066189824","-224611798432404271647102682880958773413/29479876391297447481469766547456","-259254832326858085544852018716590361/1511788532887048588793321361408","-42230997719642311361906900340430187/18141462394644583065519856336896","-6803522480195227148480901388710139/471678022260759159703516264759296"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["412801301/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1951831967/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8664307/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-380445063/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["49883201/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["270077183/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["404943077/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1026462113/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-344753433/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96984767/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3034671/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1126788853/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1341188929/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-677889339/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-869235537/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-882012583/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1336059399/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1478724727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-182137657/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1951831967/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["589324623/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["295056767/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1987921851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-76416271/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-45680159/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168414291/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["982424089/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["562912727/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1000073073/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["118973759/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2322098599/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1411278619/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["867706077/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62849499/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["648586399237148385981389008552272324775657053446027/410098885874307885414854970000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["55218957/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["134725004415403900222951133579120986943582855034473/205049442937153942707427485000000000","7421204367419940495143631270837103038113835695269/55922575346496529829298405000000000","-12823655819547960008502989056095316324810772358271/68349814312384647569142495000000000","-134543885560628735289300454780774373139898816834289/1093597028998154361106279920000000000","-724828285462408301997795300039662067129608243518787/19684746521966778499913038560000000000","-14784623725963972065599020275043898301341733281/2160191662218576515765491200000000","-1523426872981024721836961805774381787326285304399/1749755246397046977770047872000000000","-2073861489164094646944062777817670059404218742767/26246328695955704666550718080000000000","-7573645716437919219780009456603967785856476107/1458129371997539148141706560000000000","-51749119902682260343912478972118456482859130603/209970629567645637332405744640000000000","-2599259771112502519604018305299366118968108029/314955944351468455998608616960000000000","-12976990834312524930446298044806015929804607/69990209855881879110801914880000000000","-87913036532949542579150248983795774972479/34995104927940939555400957440000000000","-39145211900216653997057760378689480742901/2519647554811747647988868935680000000000"],["1410768931/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-8664307/62500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["295056767/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3159826399/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1307502667/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["178253359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5854733/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7753497/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["19316039/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["729803099/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159538159/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["243467231/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["731877693/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["91002273/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1263000201/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["475774171/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2444848777/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1062848881/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["531955883/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9742297/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-380445063/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1987921851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1307502667/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3714980941/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2037229/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-284913853/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["71037277/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["267308533/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2534034523/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["216870307/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["406492199/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["197512369/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["412520367/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["516132363/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2140430371/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3946012431/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1482832631/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["451135259/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["196270631/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["49883201/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-76416271/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["178253359/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2037229/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["154133629/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["64570417/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1605457721/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-230368539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["649450447/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["325374169/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-39998371/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["39277823/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["859935519/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["581010157/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["169041/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16106397/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-29601269/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-787703033/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8271683/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["270077183/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-45680159/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5854733/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-284913853/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["64570417/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12322479273/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7200888207/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["682428293/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["456632911/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-493459043/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2630910293/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["367969679/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2537264167/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-687558177/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-135222239/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["259434559694859257104719505395129356073925088551373/164039554349723154165941988000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["-625368873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24314056070644335125558208732602412601204939294577/3690889972868770968733694730000000000","-4043136368689140017681990915229651921870451345049/1006606356236937536927371290000000000","5573924356435280983373298577120380569216125518623/3690889972868770968733694730000000000","4427401604393235901959436515692053352258703437941/2187194057996308722212559840000000000","291123845340900035343864049074459451293554323463227/354325437395402012998434694080000000000","599183930758680290071909420016110084832453957081/3149559443514684559986086169600000000","911376203537802452602514387200706280158409337279/31495594435146845599860861696000000000","1445660126808278644564292134566337446078567539807/472433916527202683997912925440000000000","36241642530577313718653714188072314043994053057/157477972175734227999304308480000000000","46568927307810253599270336638446622471418600463/3779471332217621471983303403520000000000","2610490333232935173762564627009163993142614009/5669206998326432207974955105280000000000","43248410266529603172156289277055779177029841/3779471332217621471983303403520000000000","53613764093230061187759170889994751067167/314955944351468455998608616960000000000","52093384973849574483255740046857344323521/45353655986611457663799640842240000000000"],["-734996033/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["404943077/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168414291/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7753497/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["71037277/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1605457721/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7200888207/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11070150793/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["515403937/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3343946511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-27451527/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["261318219/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["728421489/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["106533097/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10742839/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-22213813/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5591811/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1314770597/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3868301157/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1164030179/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1026462113/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["982424089/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["19316039/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["267308533/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-230368539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["682428293/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["515403937/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3423108291/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["653274929/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1265864329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["360068803/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["83176851/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1331814583/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["211807379/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["763496117/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2090705007/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["89591247/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-142245799/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9924583/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-344753433/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["562912727/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["729803099/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2534034523/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["649450447/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["456632911/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3343946511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["653274929/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11150322943/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1714977683/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2167190963/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1607527539/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2233680497/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-225657993/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["81064059/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["365585357/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168180877/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3631132009/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10834311/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-96984767/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1000073073/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159538159/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["216870307/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["325374169/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-493459043/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-27451527/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1265864329/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1714977683/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9735894933/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["254465157/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3691181269/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1192378293/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-393401919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["585562203/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3881622141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1666559867/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["318838103/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6980103/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-3034671/50000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["118973759/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["243467231/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["406492199/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-39998371/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2630910293/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["261318219/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["360068803/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2167190963/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["254465157/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["376244849/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2198175889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["183926253/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1500817/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1072322653/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1481109363/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["22332393/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1184559593/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["71100623/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1126788853/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2322098599/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["731877693/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["197512369/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["39277823/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["367969679/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["728421489/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["83176851/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1607527539/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3691181269/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2198175889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2211413133/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5077308319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13262409/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["122108887/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2563345253/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-14386653/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1700948607/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["917187227/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1341188929/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1411278619/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["91002273/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["412520367/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["859935519/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2537264167/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["106533097/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1331814583/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2233680497/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1192378293/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["183926253/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5077308319/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7517056509/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["73406137/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2760665727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1627403463/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-46307407/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-359914617/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-383800863/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-677889339/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["867706077/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1263000201/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["516132363/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["581010157/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-687558177/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10742839/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["211807379/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-225657993/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-393401919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1500817/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13262409/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["73406137/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10083465837/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["314224209/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3244717539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["147520499/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1050880857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-968326769/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-869235537/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62849499/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["475774171/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2140430371/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["169041/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-135222239/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-22213813/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["763496117/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["81064059/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["585562203/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1072322653/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["122108887/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2760665727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["314224209/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6798395013/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1823245529/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["451277609/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["306335217/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-39974261/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-882012583/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["648586399237148385981389008552272324775657053446027/410098885874307885414854970000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["2444848777/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3946012431/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16106397/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["259434559694859257104719505395129356073925088551373/164039554349723154165941988000000000","79779744811857985990251457011765129110827/238602988145051860605006528","-393313657112120507790951297721926687090473/874877623198523488885023936","-25241480156990548694147658459007102018459535/83988251827058254932962297856","-7654966453421010866591438496485188597239383/83988251827058254932962297856","-320053852318837311195772329913170572831681/18664055961568501096213843968","-123603803577555136285746245519922855432461/55992167884705503288641531904","-5675513288092121239596433407957292091431/27996083942352751644320765952","-4026958650178896197226490708421706920903/298624895385096017539421503488","-3480596784481796689437432176553889821311/5375248116931728315709587062784","-58976185354440639049102182023079139975/2687624058465864157854793531392","-894028251568851532118627293570770073/1791749372310576105236529020928","-73565341919268600944355648199997311/10750496233863456631419174125568","-921065231219560846652318706771479/21500992467726913262838348251136"],["5591811/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2090705007/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["365585357/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3881622141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1481109363/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2563345253/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1627403463/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3244717539/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1823245529/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-481173464716633239775561984442449415177239898736494777920193947/50195463084442273745314166532746997960000000000","-36006558027284538152613702234213958604326854447802292118996023/18252895667069917725568787830089817440000000000","731451910311866652013917635873488267530017697559805585106131503/267709136450358793308342221507983989120000000000","1450213890886722509371007572933522276333448877080039140317579899/803127409351076379925026664523951967360000000000","1745580037108362244203529013886652282073100822358523572695594347/3212509637404305519700106658095807869440000000000","72464468974827259979064551557730719035703142303685275093120939/713891030534290115488912590687957304320000000000","55585088688053338225800473047024415384825958890341958440709191/4283346183205740692933475544127743825920000000000","10139571554481356834496027900553404236918905628912634565632383/8566692366411481385866951088255487651840000000000","446594674171835112336032221132277403696952502197032913614001/5711128244274320923911300725503658434560000000000","383387605670936399841766888796702523812312345703830337887011/102800308396937776630403413059065851822080000000000","645226168582109935163636295282160750070565783472616014877/5140015419846888831520170652953292591104000000000","24287303973721239010127748572369054806622535272353731347/8566692366411481385866951088255487651840000000000","7939911538695117617962393176701012561966533204378661297/205600616793875553260806826118131703644160000000000","98739039038222899947557579739005641197210866218706227/411201233587751106521613652236263407288320000000000"],["342185509/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["435435517198700188796294349811102182905372296068467490511191733/50195463084442273745314166532746997960000000000","32750481034990536560669470573175624423930353742185059618715997/18252895667069917725568787830089817440000000000","-661589874895508407028537151878451040822030487655889708019179861/267709136450358793308342221507983989120000000000","-1314521421924935001728167471179515300224569317140541810199935393/803127409351076379925026664523951967360000000000","-1584578514203957757593484536783359934419669242105371765303200097/3212509637404305519700106658095807869440000000000","-65869939192272588811820119899843880635096736217298795150340097/713891030534290115488912590687957304320000000000","-50593562692331250260750002577131964589510850706048752913139061/4283346183205740692933475544127743825920000000000","-1848240176491624846504929646462641518814636657513384116482777/1713338473282296277173390217651097530368000000000","-407563192782577663297110512035255517894575488857341484778379/5711128244274320923911300725503658434560000000000","-350343731672519260796715148458996969549164828671635512003113/102800308396937776630403413059065851822080000000000","-2951997581685021132543208144589331332435572475803276693759/25700077099234444157600853264766462955520000000000","-4450657394593207911831258743922499567611022840293236173/1713338473282296277173390217651097530368000000000","-7284747867602127021852109991855048856590754494314464011/205600616793875553260806826118131703644160000000000","-90714121385231901471754863774053269658388553359067033/411201233587751106521613652236263407288320000000000"],["1730304397/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1336059399/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["55218957/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1062848881/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1482832631/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-29601269/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-625368873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1314770597/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["89591247/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168180877/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1666559867/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["22332393/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-14386653/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-46307407/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["147520499/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["451277609/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["342185509/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["302392373/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["921977269/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19170209/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1478724727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["134725004415403900222951133579120986943582855034473/205049442937153942707427485000000000","7421204367419940495143631270837103038113835695269/55922575346496529829298405000000000","-12823655819547960008502989056095316324810772358271/68349814312384647569142495000000000","-134543885560628735289300454780774373139898816834289/1093597028998154361106279920000000000","-724828285462408301997795300039662067129608243518787/19684746521966778499913038560000000000","-14784623725963972065599020275043898301341733281/2160191662218576515765491200000000","-1523426872981024721836961805774381787326285304399/1749755246397046977770047872000000000","-2073861489164094646944062777817670059404218742767/26246328695955704666550718080000000000","-7573645716437919219780009456603967785856476107/1458129371997539148141706560000000000","-51749119902682260343912478972118456482859130603/209970629567645637332405744640000000000","-2599259771112502519604018305299366118968108029/314955944351468455998608616960000000000","-12976990834312524930446298044806015929804607/69990209855881879110801914880000000000","-87913036532949542579150248983795774972479/34995104927940939555400957440000000000","-39145211900216653997057760378689480742901/2519647554811747647988868935680000000000"],["531955883/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["451135259/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-787703033/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24314056070644335125558208732602412601204939294577/3690889972868770968733694730000000000","-4043136368689140017681990915229651921870451345049/1006606356236937536927371290000000000","5573924356435280983373298577120380569216125518623/3690889972868770968733694730000000000","4427401604393235901959436515692053352258703437941/2187194057996308722212559840000000000","291123845340900035343864049074459451293554323463227/354325437395402012998434694080000000000","599183930758680290071909420016110084832453957081/3149559443514684559986086169600000000","911376203537802452602514387200706280158409337279/31495594435146845599860861696000000000","1445660126808278644564292134566337446078567539807/472433916527202683997912925440000000000","36241642530577313718653714188072314043994053057/157477972175734227999304308480000000000","46568927307810253599270336638446622471418600463/3779471332217621471983303403520000000000","2610490333232935173762564627009163993142614009/5669206998326432207974955105280000000000","43248410266529603172156289277055779177029841/3779471332217621471983303403520000000000","53613764093230061187759170889994751067167/314955944351468455998608616960000000000","52093384973849574483255740046857344323521/45353655986611457663799640842240000000000"],["-3868301157/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-142245799/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3631132009/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["318838103/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1184559593/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1700948607/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-359914617/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1050880857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["306335217/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["435435517198700188796294349811102182905372296068467490511191733/50195463084442273745314166532746997960000000000","32750481034990536560669470573175624423930353742185059618715997/18252895667069917725568787830089817440000000000","-661589874895508407028537151878451040822030487655889708019179861/267709136450358793308342221507983989120000000000","-1314521421924935001728167471179515300224569317140541810199935393/803127409351076379925026664523951967360000000000","-1584578514203957757593484536783359934419669242105371765303200097/3212509637404305519700106658095807869440000000000","-65869939192272588811820119899843880635096736217298795150340097/713891030534290115488912590687957304320000000000","-50593562692331250260750002577131964589510850706048752913139061/4283346183205740692933475544127743825920000000000","-1848240176491624846504929646462641518814636657513384116482777/1713338473282296277173390217651097530368000000000","-407563192782577663297110512035255517894575488857341484778379/5711128244274320923911300725503658434560000000000","-350343731672519260796715148458996969549164828671635512003113/102800308396937776630403413059065851822080000000000","-2951997581685021132543208144589331332435572475803276693759/25700077099234444157600853264766462955520000000000","-4450657394593207911831258743922499567611022840293236173/1713338473282296277173390217651097530368000000000","-7284747867602127021852109991855048856590754494314464011/205600616793875553260806826118131703644160000000000","-90714121385231901471754863774053269658388553359067033/411201233587751106521613652236263407288320000000000"],["921977269/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-183458081039459319471755162942565935500319299297679924197649521/10039092616888454749062833306549399592000000000","-68643554633048995117301623525004347624793313076210105808188069/18252895667069917725568787830089817440000000000","1394408159371320232704585350062108930655460301507560548751869309/267709136450358793308342221507983989120000000000","2764658161129711283198712054213836937662013649323931423952080321/803127409351076379925026664523951967360000000000","3327763916341510514764614993600570252546316508458510227315513097/3212509637404305519700106658095807869440000000000","138146767746032623039311438098002740324671538355522601334896401/713891030534290115488912590687957304320000000000","105968430371587623288663117422672320463512428930270124837854773/4283346183205740692933475544127743825920000000000","19330369294988311594539514944778632484604162210950951372436869/8566692366411481385866951088255487651840000000000","851405031889520794003505436579365461916828890172067515021003/5711128244274320923911300725503658434560000000000","29236315524328637767205585964697159046625314819141693813561/4112012335877511065216136522362634072883200000000","6150469145645107981637579444645001300927764302044540891671/25700077099234444157600853264766462955520000000000","46302777003198787834439664819382605222813730099788935461/8566692366411481385866951088255487651840000000000","3027433593489884426071584833256794514314069742435814799/41120123358775110652161365223626340728832000000000","188243013878675365787016303047972640025021264043529089/411201233587751106521613652236263407288320000000000"],["133045201/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-182137657/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1410768931/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9742297/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["196270631/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8271683/39062500","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-734996033/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1164030179/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9924583/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10834311/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6980103/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["71100623/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["917187227/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-383800863/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-968326769/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-39974261/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1730304397/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19170209/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["133045201/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["14590910761/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]]]},{"t":2,"f":3,"type":30,"flags":[90,49242,50778,75354,76122,88410,92162,92210,93746,93770,94538,94550,94554,94556,94559,94943,95134,95135,97626,98010,98202,98203,98206],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["62909725108652143580986549558625343939489788/89688626340711134540228781939","1180282356222073815568088719984559884256302/8153511485519194049111707449","-5975228888310940213859844386749218988936769/29896208780237044846742927313","-94889840615554527700100313310217764923913277/717509010725689076321830255512","-57156245427555072147148061499903991685234725/1435018021451378152643660511024","-74206256052697398329423707980865509753188/9965402926745681615580975771","-227861696223929098517612941228336907004979/239169670241896358773943418504","-41597993580569937602241638640110015271227/478339340483792717547886837008","-14668995528087816431431372776971137664417/2551143149246894493588729797376","-12603007440781434998696624318959974810833/45920576686444100884597136352768","-212277024850631402281809570274943414335/22960288343222050442298568176384","-3198828722177192543199848141995498981/15306858895481366961532378784256","-261657898864121613987567524766990433/91841153372888201769194272705536","-3256712481808613756075007558881813/183682306745776403538388545411072"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147413668451361255915423354314554558578773/123029665762292365624456491","-8282875768463384734973403388819224115718/33553545207897917897579043","42011845890428723618653453674011055927986/123029665762292365624456491","8230682078550261834666990456433870528231/36453234299938478703542664","401371185180551268673378625256136775781857/5905423956590033549973911568","16667459464488754860314778121014320474275/1312316434797785233327535904","4263025084989882873082919388839126968945/2624632869595570466655071808","1166831325581222658230238505796531628637/7873898608786711399965215424","25704645687147123462599462526068815637/2624632869595570466655071808","29431800521106364095916652528433092933/62991188870293691199721723392","1486470994025780166378617780534819219/94486783305440536799582585088","22388798736577474513864205543681131/62991188870293691199721723392","12711426694095417274099847430011/2624632869595570466655071808","22771008719247451506523379144011/755894266443524294396660680704"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["3469525697/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1892700393/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1402562141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1619524091/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1060806989/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["174134073/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["363400909/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["512290791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["274360843/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1697649513/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-701138567/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-282712017/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-551034927/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1744662443/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4239821529/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3797738479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1159266579/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-102562071/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2954930003/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1892700393/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["608001761/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1170060123/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2175696511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["763306279/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5868074627/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-41925403/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["164506653/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-347888983/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1232220269/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["335128981/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1019523939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["671351657/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1078251151/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3496878391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1505169919/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["87485797/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1216396327/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["618497547/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1402562141/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1170060123/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["395022943/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1194409183/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["324949347/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3638404879/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27194487/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["390214363/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["223338401/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["143220069/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["293805507/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["85468117/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1456217563/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["501199059/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2957442409/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2827952543/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93149197/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["125491259/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["161859647/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1619524091/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2175696511/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1194409183/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["478290617/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159608861/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2699652219/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["66614083/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1251780343/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["218500219/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["31183469/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["705641243/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1409059087/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3686631313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["464354809/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2991055409/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["635428769/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["893540311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["285844403/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["44075821/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1060806989/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["763306279/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["324949347/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["159608861/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3980394747/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93105103/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["140073807/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1928238849/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["222478079/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["582659711/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["53383353/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1043090481/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1293294799/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["773423813/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2392095799/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1998921739/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["67663043/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-956695441/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["688834957/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["174134073/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5868074627/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3638404879/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2699652219/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93105103/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-846431800859942482427589594829644520600651905003411758600582737/51558796649698730563088131549685805312000000000","-157508056207959595134691331561465588699335170637848679180470071/46871633317907936875534665045168913920000000000","3218430975479270905775463115981890215953334367859856218389323497/687450621995983074174508420662477404160000000000","397924770939910373878174048055190590498487295843213419130732853/128896991624246826407720328874214513280000000000","7651765237506937316787898651407055362646679948823993103567107917/8249407463951796890094101047949728849920000000000","317197557687913313506245792429733187434076424364955684079111893/1833201658655954864465355788433273077760000000000","242972657401214617474120348132184676130576185007399205279485357/10999209951935729186792134730599638466560000000000","3404633919441171591882454938717122597696362229369786388767537/1692186146451650644121866881630713610240000000000","1946702274237659295502034416461061070470628314456420978467109/14665613269247638915722846307466184622080000000000","333765191314767582671847368813983508578742534404654592847947/52796207769291500096602246706878264639488000000000","3505713446457706009824332685614465094205281656377498062703/16498814927903593780188202095899457699840000000000","16217952360390744730973704512654781909919639181484563703/3384372292903301288243733763261427220480000000000","2647110751525994931575298506508894880694509811515015433/40612467514839615458924805159137126645760000000000","427319300381347882229472192963801396046576139100747511/1055924155385830001932044934137565292789760000000000"],["206928163/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8218847/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2209926187/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2788976297/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1042938449/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-470902511/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7575024723/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2714441229/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12120865389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10893111379/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-304549013/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-77229148215267405052269182097266528025042386106109266106424849/7436364901398855369676172819666221920000000000","-5735614666506164154236990389310483251448369580637273272891799/2704132691417765588973153752605898880000000000","29371685996731980017292329999368487321290035031567728198760211/9915153201865140492901563759554962560000000000","232198224531078027565953893864440248779024238093142963897456609/118981838422381685914818765114659550720000000000","139440591124180772750795585072165413381278408818834178064647137/237963676844763371829637530229319101440000000000","1155387497567820802836996545324545930763471624386504851886243/10576163415322816525761668010191960064000000000","4422522171503550471105385811369127589043223641546394444683557/317284902459684495772850040305758801920000000000","805139488992206684695303340235088908993403164213353782395053/634569804919368991545700080611517603840000000000","7078315328627115175853745395461703628284113603524562605149/84609307322582532206093344081535680512000000000","947549798227287511304155242551656126636633545892251087551/237963676844763371829637530229319101440000000000","127316665117842706915681679102929198433307973824758413481/951854707379053487318550120917276405760000000000","7652145182833046191646533955319607256283816110596872941/2538279219677475966182800322446070415360000000000","624110279427738769153970136839742584811344139931549289/15229675318064855797096801934676422492160000000000","968138400962738112714469888962629325655187095130207/3807418829516213949274200483669105623040000000000"],["-4026537797/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["363400909/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-41925403/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27194487/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["66614083/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["140073807/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["206928163/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2291372853/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["784355891/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3372447/40000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-181656713/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1999765057/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-226340279/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["184475023/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7390609/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-186534913/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-267562893/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-260637133/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-828157259/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1248945753/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["512290791/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["164506653/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["390214363/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1251780343/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1928238849/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8218847/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["784355891/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5326253687/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1008685181/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["386531223/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["395201407/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["632425033/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["966542913/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24305361/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-383753453/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-387224697/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228280861/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-104495947/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2688136707/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["274360843/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-347888983/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["223338401/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["218500219/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["222478079/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2209926187/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3372447/40000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1008685181/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["766420119/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["430471503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-117345551/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3437752089/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-466732041/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-42661351/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-297108257/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1455413/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96512407/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-515771003/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-657797267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1697649513/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1232220269/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["143220069/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["31183469/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["582659711/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2788976297/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-181656713/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["386531223/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["430471503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11333149337/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["444778427/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["239861153/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21468247/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-362011297/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["170512283/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1399494489/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1194496933/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-56269031/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["725145319/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-701138567/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["335128981/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["293805507/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["705641243/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["53383353/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1042938449/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1999765057/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["395201407/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-117345551/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["444778427/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["188129113/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2549928979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5346919647/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1710475961/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["70523413/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-370320987/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["305985723/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["258386787/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["844235889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-282712017/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1019523939/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["85468117/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1409059087/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1043090481/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-470902511/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-226340279/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["632425033/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3437752089/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["239861153/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2549928979/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1612959961/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["486584383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8147227/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["217037629/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["216028347/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1006616433/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1394200319/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-625389273/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-551034927/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["671351657/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1456217563/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3686631313/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1293294799/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7575024723/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["184475023/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["966542913/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-466732041/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21468247/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5346919647/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["486584383/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12195866873/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3033517451/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2684521819/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2100986781/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2045940611/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["927736801/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["976987667/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1744662443/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1078251151/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["501199059/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["464354809/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["773423813/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2714441229/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7390609/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-24305361/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-42661351/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-362011297/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1710475961/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8147227/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3033517451/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["11080613259/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["586358427/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2537665311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["185617391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1872320419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1115935903/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-4239821529/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3496878391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2957442409/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2991055409/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2392095799/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12120865389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-186534913/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-383753453/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-297108257/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["170512283/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["70523413/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["217037629/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2684521819/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["586358427/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["172470991/125000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5483862839/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["171603877/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["435435517198700184964715010924829667718122367448648387672079749/25097731542221136872657083266373498980000000000","32750481034990536560669470573175624423930353742185059618715997/9126447833534958862784393915044908720000000000","-661589874895508407028537151878451040822030487655889708019179861/133854568225179396654171110753991994560000000000","-1314521421924935001728167471179515300224569317140541810199935393/401563704675538189962513332261975983680000000000","-1584578514203957757593484536783359934419669242105371765303200097/1606254818702152759850053329047903934720000000000","-65869939192272588811820119899843880635096736217298795150340097/356945515267145057744456295343978652160000000000","-50593562692331250260750002577131964589510850706048752913139061/2141673091602870346466737772063871912960000000000","-1848240176491624846504929646462641518814636657513384116482777/856669236641148138586695108825548765184000000000","-407563192782577663297110512035255517894575488857341484778379/2855564122137160461955650362751829217280000000000","-350343731672519260796715148458996969549164828671635512003113/51400154198468888315201706529532925911040000000000","-2951997581685021132543208144589331332435572475803276693759/12850038549617222078800426632383231477760000000000","-4450657394593207911831258743922499567611022840293236173/856669236641148138586695108825548765184000000000","-7284747867602127021852109991855048856590754494314464011/102800308396937776630403413059065851822080000000000","-90714121385231901471754863774053269658388553359067033/205600616793875553260806826118131703644160000000000"],["3348853679/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-3797738479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1505169919/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2827952543/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["635428769/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1998921739/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10893111379/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-267562893/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-387224697/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1455413/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1399494489/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-370320987/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["216028347/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2100986781/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2537665311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5483862839/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1588299879/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["108417867/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["190832951/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6029062231/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1159266579/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["87485797/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-93149197/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["893540311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["67663043/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-304549013/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-260637133/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228280861/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-96512407/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1194496933/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["305985723/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1006616433/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2045940611/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["185617391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["171603877/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["108417867/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10771230353/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["896331893/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1283073607/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-102562071/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1216396327/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["125491259/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["285844403/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-956695441/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-77229148215267405052269182097266528025042386106109266106424849/7436364901398855369676172819666221920000000000","-5735614666506164154236990389310483251448369580637273272891799/2704132691417765588973153752605898880000000000","29371685996731980017292329999368487321290035031567728198760211/9915153201865140492901563759554962560000000000","232198224531078027565953893864440248779024238093142963897456609/118981838422381685914818765114659550720000000000","139440591124180772750795585072165413381278408818834178064647137/237963676844763371829637530229319101440000000000","1155387497567820802836996545324545930763471624386504851886243/10576163415322816525761668010191960064000000000","4422522171503550471105385811369127589043223641546394444683557/317284902459684495772850040305758801920000000000","805139488992206684695303340235088908993403164213353782395053/634569804919368991545700080611517603840000000000","7078315328627115175853745395461703628284113603524562605149/84609307322582532206093344081535680512000000000","947549798227287511304155242551656126636633545892251087551/237963676844763371829637530229319101440000000000","127316665117842706915681679102929198433307973824758413481/951854707379053487318550120917276405760000000000","7652145182833046191646533955319607256283816110596872941/2538279219677475966182800322446070415360000000000","624110279427738769153970136839742584811344139931549289/15229675318064855797096801934676422492160000000000","968138400962738112714469888962629325655187095130207/3807418829516213949274200483669105623040000000000"],["-828157259/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-104495947/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-515771003/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-56269031/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["258386787/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1394200319/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["927736801/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1872320419/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["435435517198700184964715010924829667718122367448648387672079749/25097731542221136872657083266373498980000000000","32750481034990536560669470573175624423930353742185059618715997/9126447833534958862784393915044908720000000000","-661589874895508407028537151878451040822030487655889708019179861/133854568225179396654171110753991994560000000000","-1314521421924935001728167471179515300224569317140541810199935393/401563704675538189962513332261975983680000000000","-1584578514203957757593484536783359934419669242105371765303200097/1606254818702152759850053329047903934720000000000","-65869939192272588811820119899843880635096736217298795150340097/356945515267145057744456295343978652160000000000","-50593562692331250260750002577131964589510850706048752913139061/2141673091602870346466737772063871912960000000000","-1848240176491624846504929646462641518814636657513384116482777/856669236641148138586695108825548765184000000000","-407563192782577663297110512035255517894575488857341484778379/2855564122137160461955650362751829217280000000000","-350343731672519260796715148458996969549164828671635512003113/51400154198468888315201706529532925911040000000000","-2951997581685021132543208144589331332435572475803276693759/12850038549617222078800426632383231477760000000000","-4450657394593207911831258743922499567611022840293236173/856669236641148138586695108825548765184000000000","-7284747867602127021852109991855048856590754494314464011/102800308396937776630403413059065851822080000000000","-90714121385231901471754863774053269658388553359067033/205600616793875553260806826118131703644160000000000"],["190832951/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["896331893/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-183458081039459319471755162942565935500319299297679924197649521/10039092616888454749062833306549399592000000000","-68643554633048995117301623525004347624793313076210105808188069/18252895667069917725568787830089817440000000000","1394408159371320232704585350062108930655460301507560548751869309/267709136450358793308342221507983989120000000000","2764658161129711283198712054213836937662013649323931423952080321/803127409351076379925026664523951967360000000000","3327763916341510514764614993600570252546316508458510227315513097/3212509637404305519700106658095807869440000000000","138146767746032623039311438098002740324671538355522601334896401/713891030534290115488912590687957304320000000000","105968430371587623288663117422672320463512428930270124837854773/4283346183205740692933475544127743825920000000000","19330369294988311594539514944778632484604162210950951372436869/8566692366411481385866951088255487651840000000000","851405031889520794003505436579365461916828890172067515021003/5711128244274320923911300725503658434560000000000","29236315524328637767205585964697159046625314819141693813561/4112012335877511065216136522362634072883200000000","6150469145645107981637579444645001300927764302044540891671/25700077099234444157600853264766462955520000000000","46302777003198787834439664819382605222813730099788935461/8566692366411481385866951088255487651840000000000","3027433593489884426071584833256794514314069742435814799/41120123358775110652161365223626340728832000000000","188243013878675365787016303047972640025021264043529089/411201233587751106521613652236263407288320000000000"],["501099897/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-2954930003/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["618497547/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["161859647/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["44075821/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["688834957/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4026537797/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1248945753/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2688136707/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-657797267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["725145319/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["844235889/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-625389273/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["976987667/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1115935903/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3348853679/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6029062231/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1283073607/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["501099897/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6629864311/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]]]},{"t":2,"f":3,"type":31,"flags":[93,49245,50781,75357,76125,88413,88797,94557,94941,95133,95234,95282,96818,96842,97610,97622,97628,97629,97631,98006,98012,98013,98015,98204,98205,98207,98301,98302,98303],"basis":[[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["17226962488646104971227557289168139104840459/28788941788376413556122818894","159077913506252044409542856787618722656037/1308588263108018798005582677","-52440598547904589849086732510414837715551403/307082045742681744598643401536","-51706932139538845933648736548308634991250487/460623068614022616897965102304","-124016813988076840236620837354426474780451857/3684984548912180935183720818432","-5130761825658624660940062687319334826652733/818885455313817985596382404096","-3922478724341091937083088459209977330094877/4913312731882907913578294424576","-54856446638659532798031496331515674441785/755894266443524294396660680704","-31304605761877459057796075934897165196351/6551083642510543884771059232768","-26783440573814802794131820937510555266107/117919505565189789925879066189824","-224611798432404271647102682880958773413/29479876391297447481469766547456","-259254832326858085544852018716590361/1511788532887048588793321361408","-42230997719642311361906900340430187/18141462394644583065519856336896","-6803522480195227148480901388710139/471678022260759159703516264759296"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-17226936293478726998119174270306794908519657/28788941788376413556122818894","-159077659619460017197255580930735349703361/1308588263108018798005582677","52440519206051903206844411627409849181368127/307082045742681744598643401536","51706852272755621501195290384871524610636119/460623068614022616897965102304","124016619683363287750964765743176843606439901/3684984548912180935183720818432","5130753679922345116311373284745158903041273/818885455313817985596382404096","3922472415149553052959065027315251584780409/4913312731882907913578294424576","54856357240802107454364186067504855756853/755894266443524294396660680704","31304554066192094085569039474300801199091/6551083642510543884771059232768","26783395747157808339201756965993291003599/117919505565189789925879066189824","224611417355809832067738911289154874689/29479876391297447481469766547456","259254386355560329329678399057342469/1511788532887048588793321361408","42230924047120044063795732513285551/18141462394644583065519856336896","6803510440971392961773705123926351/471678022260759159703516264759296"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["147413668451361255915423354314554558578773/123029665762292365624456491","8282875768463384734973403388819224115718/33553545207897917897579043","-42011845890428723618653453674011055927986/123029665762292365624456491","-8230682078550261834666990456433870528231/36453234299938478703542664","-401371185180551268673378625256136775781857/5905423956590033549973911568","-16667459464488754860314778121014320474275/1312316434797785233327535904","-4263025084989882873082919388839126968945/2624632869595570466655071808","-1166831325581222658230238505796531628637/7873898608786711399965215424","-25704645687147123462599462526068815637/2624632869595570466655071808","-29431800521106364095916652528433092933/62991188870293691199721723392","-1486470994025780166378617780534819219/94486783305440536799582585088","-22388798736577474513864205543681131/62991188870293691199721723392","-12711426694095417274099847430011/2624632869595570466655071808","-22771008719247451506523379144011/755894266443524294396660680704"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147413668451361132885757592022188934122282/123029665762292365624456491","-8282875768463384734973403388819224115718/33553545207897917897579043","42011845890428723618653453674011055927986/123029665762292365624456491","8230682078550261834666990456433870528231/36453234299938478703542664","401371185180551268673378625256136775781857/5905423956590033549973911568","16667459464488754860314778121014320474275/1312316434797785233327535904","4263025084989882873082919388839126968945/2624632869595570466655071808","1166831325581222658230238505796531628637/7873898608786711399965215424","25704645687147123462599462526068815637/2624632869595570466655071808","29431800521106364095916652528433092933/62991188870293691199721723392","1486470994025780166378617780534819219/94486783305440536799582585088","22388798736577474513864205543681131/62991188870293691199721723392","12711426694095417274099847430011/2624632869595570466655071808","22771008719247451506523379144011/755894266443524294396660680704"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["147413668451361255915423354314554558578773/123029665762292365624456491","8282875768463384734973403388819224115718/33553545207897917897579043","-42011845890428723618653453674011055927986/123029665762292365624456491","-8230682078550261834666990456433870528231/36453234299938478703542664","-401371185180551268673378625256136775781857/5905423956590033549973911568","-16667459464488754860314778121014320474275/1312316434797785233327535904","-4263025084989882873082919388839126968945/2624632869595570466655071808","-1166831325581222658230238505796531628637/7873898608786711399965215424","-25704645687147123462599462526068815637/2624632869595570466655071808","-29431800521106364095916652528433092933/62991188870293691199721723392","-1486470994025780166378617780534819219/94486783305440536799582585088","-22388798736577474513864205543681131/62991188870293691199721723392","-12711426694095417274099847430011/2624632869595570466655071808","-22771008719247451506523379144011/755894266443524294396660680704"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147413668451361132885757592022188934122282/123029665762292365624456491","-8282875768463384734973403388819224115718/33553545207897917897579043","42011845890428723618653453674011055927986/123029665762292365624456491","8230682078550261834666990456433870528231/36453234299938478703542664","401371185180551268673378625256136775781857/5905423956590033549973911568","16667459464488754860314778121014320474275/1312316434797785233327535904","4263025084989882873082919388839126968945/2624632869595570466655071808","1166831325581222658230238505796531628637/7873898608786711399965215424","25704645687147123462599462526068815637/2624632869595570466655071808","29431800521106364095916652528433092933/62991188870293691199721723392","1486470994025780166378617780534819219/94486783305440536799582585088","22388798736577474513864205543681131/62991188870293691199721723392","12711426694095417274099847430011/2624632869595570466655071808","22771008719247451506523379144011/755894266443524294396660680704"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["147413668451361255915423354314554558578773/123029665762292365624456491","8282875768463384734973403388819224115718/33553545207897917897579043","-42011845890428723618653453674011055927986/123029665762292365624456491","-8230682078550261834666990456433870528231/36453234299938478703542664","-401371185180551268673378625256136775781857/5905423956590033549973911568","-16667459464488754860314778121014320474275/1312316434797785233327535904","-4263025084989882873082919388839126968945/2624632869595570466655071808","-1166831325581222658230238505796531628637/7873898608786711399965215424","-25704645687147123462599462526068815637/2624632869595570466655071808","-29431800521106364095916652528433092933/62991188870293691199721723392","-1486470994025780166378617780534819219/94486783305440536799582585088","-22388798736577474513864205543681131/62991188870293691199721723392","-12711426694095417274099847430011/2624632869595570466655071808","-22771008719247451506523379144011/755894266443524294396660680704"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147413668451361132885757592022188934122282/123029665762292365624456491","-8282875768463384734973403388819224115718/33553545207897917897579043","42011845890428723618653453674011055927986/123029665762292365624456491","8230682078550261834666990456433870528231/36453234299938478703542664","401371185180551268673378625256136775781857/5905423956590033549973911568","16667459464488754860314778121014320474275/1312316434797785233327535904","4263025084989882873082919388839126968945/2624632869595570466655071808","1166831325581222658230238505796531628637/7873898608786711399965215424","25704645687147123462599462526068815637/2624632869595570466655071808","29431800521106364095916652528433092933/62991188870293691199721723392","1486470994025780166378617780534819219/94486783305440536799582585088","22388798736577474513864205543681131/62991188870293691199721723392","12711426694095417274099847430011/2624632869595570466655071808","22771008719247451506523379144011/755894266443524294396660680704"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","0","0","0","0","0","0","0"]]],"matrix":[[["3033052513/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-291638481/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-496906453/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-150802997/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["487845729/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-50846523/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-382508463/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["595432829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["886433747/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["152392587/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-50670383/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-62842613/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1100985563/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-361237749/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-983846687/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-33845643/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1925926241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1311999451/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3148406571/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-402631267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-291638481/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1939793607/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["698977127/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["138328949/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-210140211/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-879159/16000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-32026097/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1015999803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2126165517/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228071521/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["814913173/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["622029833/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["420525577/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5722713/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["464787/3200000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-179696809/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["99288143/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2406404937/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["318840857/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["648586399237148372156002988037244665084654389621711/615148328811461828122282455000000000","79779744811857985990251457011765129110827/357904482217577790907509792","-393313657112120507790951297721926687090473/1312316434797785233327535904","-25241480156990548694147658459007102018459535/125982377740587382399443446784","-7654966453421010866591438496485188597239383/125982377740587382399443446784","-320053852318837311195772329913170572831681/27996083942352751644320765952","-123603803577555136285746245519922855432461/83988251827058254932962297856","-5675513288092121239596433407957292091431/41994125913529127466481148928","-4026958650178896197226490708421706920903/447937343077644026309132255232","-3480596784481796689437432176553889821311/8062872175397592473564380594176","-58976185354440639049102182023079139975/4031436087698796236782190297088","-894028251568851532118627293570770073/2687624058465864157854793531392","-73565341919268600944355648199997311/16125744350795184947128761188352","-921065231219560846652318706771479/32251488701590369894257522376704"]],[["-496906453/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["698977127/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["299700237/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["359445141/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-43780277/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6258693/31250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3311881857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16134779/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1534808293/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1114382129/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["122314287/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1321830111/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1855126853/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-399111739/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["30252587/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-210394527/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["80878529/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1103862703/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["831141517/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1445215623/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-150802997/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["138328949/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["359445141/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["24020687/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["166491449/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-483505181/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-78021539/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-721066409/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-635443497/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-977234447/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["72883121/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["317551643/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["217479699/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1574382677/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-15497877/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-477125849/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["102450287/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["680017839/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["128914041/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1172332479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["487845729/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-210140211/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-43780277/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["166491449/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["82960799/156250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-150050269/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-686060877/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["272105251/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8674897/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["70147389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168369231/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-310101687/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147285333/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-280829447/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-740374567/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-749743639/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19605023/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-717965163/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-383441899/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-223072587/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-50846523/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-879159/16000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6258693/31250000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-483505181/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-150050269/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2944415959/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4771686727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2074459197/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1448678851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["620375473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["30462607/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3929695287/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4439965343/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2830078829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-418541041/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-315708181/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["243112121/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3958531/19531250","0","0","0","0","0","0","0","0","0","0","0","0","0"],["195250729/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10068869/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-382508463/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-32026097/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3311881857/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-78021539/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-686060877/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4771686727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["19269858919/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2485079391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1890297559/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2569871913/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["208704639/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5490710153/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66332269/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9662795371/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3518283829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2309514299/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56792641/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["672385147/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["502700081/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["534097439529150071104490638526316060082887090839641698857693947/50195463084442273745314166532746997960000000000","40075273091632473156879954156214499647174180476036557118996023/18252895667069917725568787830089817440000000000","-811686872480760768188923409048524056022483821898682525106131503/267709136450358793308342221507983989120000000000","-1611126273477350561016943533763834624936499772260329680942579899/803127409351076379925026664523951967360000000000","-1940779190725376661971122179526459238781122575670196915195594347/3212509637404305519700106658095807869440000000000","-80625738062633932234098589588210984072423681942608672593120939/713891030534290115488912590687957304320000000000","-61888802228535262885603061123455165418487540167560853440709191/4283346183205740692933475544127743825920000000000","-11297361490642447740201846973549315560988911373904814565632383/8566692366411481385866951088255487651840000000000","-497937741770409956431535068668082793341222587627804163614001/5711128244274320923911300725503658434560000000000","-427764648375631726463170531715752703495461306127491587887011/102800308396937776630403413059065851822080000000000","-720419845359114010032739168587947365288198497725741014877/5140015419846888831520170652953292591104000000000","-27136982660718436877104538041673647393996450349541231347/8566692366411481385866951088255487651840000000000","-8877857678992705337602468293406571577404036865628661297/205600616793875553260806826118131703644160000000000","-110482470877807849780800441859773008344113217468706227/411201233587751106521613652236263407288320000000000"]],[["595432829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1015999803/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-16134779/200000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-721066409/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["272105251/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2074459197/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2485079391/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2568512281/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1970933177/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["155354489/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-436276693/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3771771801/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-943935851/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["947973687/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1304386301/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-141435961/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-131779123/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-74464807/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1433292997/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1969382373/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["886433747/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2126165517/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1534808293/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-635443497/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8674897/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1448678851/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1890297559/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1970933177/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4698583513/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3328532383/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1264601159/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-671978911/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-424640831/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1385354973/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2027171897/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27891139/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1298281243/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-491828741/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2012535269/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1297172798474295972716013520983997867749107239826671/1230296657622923656244564910000000000","79779744811857985990251457011765129110827/357904482217577790907509792","-393313657112120507790951297721926687090473/1312316434797785233327535904","-25241480156990548694147658459007102018459535/125982377740587382399443446784","-7654966453421010866591438496485188597239383/125982377740587382399443446784","-320053852318837311195772329913170572831681/27996083942352751644320765952","-123603803577555136285746245519922855432461/83988251827058254932962297856","-5675513288092121239596433407957292091431/41994125913529127466481148928","-4026958650178896197226490708421706920903/447937343077644026309132255232","-3480596784481796689437432176553889821311/8062872175397592473564380594176","-58976185354440639049102182023079139975/4031436087698796236782190297088","-894028251568851532118627293570770073/2687624058465864157854793531392","-73565341919268600944355648199997311/16125744350795184947128761188352","-921065231219560846652318706771479/32251488701590369894257522376704"]],[["152392587/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-228071521/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1114382129/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-977234447/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["70147389/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["620375473/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2569871913/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["155354489/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3328532383/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5368482613/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-567915697/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3345926013/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1923393141/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["727740687/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-590624783/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["181664923/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2177328263/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4151352091/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1538491249/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3429900503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-50670383/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["814913173/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["122314287/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["72883121/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-168369231/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["30462607/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["208704639/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-436276693/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1264601159/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-567915697/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1528949519/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["163860827/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["216979867/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["391002013/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["328754051/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["31601787/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1221858727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["462026847/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2127201611/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["709748267/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-62842613/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["622029833/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1321830111/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["317551643/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-310101687/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3929695287/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5490710153/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3771771801/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-671978911/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3345926013/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["163860827/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10658311641/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3039023151/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4022949737/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1394700117/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-520835993/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8904003/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["500450663/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-191644079/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1275211431/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1100985563/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["420525577/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1855126853/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["217479699/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-147285333/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4439965343/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-66332269/100000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-943935851/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-424640831/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1923393141/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["216979867/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3039023151/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1539356551/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4884251703/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["838115593/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-164481071/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1305364691/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1878081799/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1179775963/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130017691/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-361237749/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5722713/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-399111739/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1574382677/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-280829447/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2830078829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9662795371/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["947973687/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1385354973/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["727740687/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["391002013/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4022949737/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4884251703/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["13937007709/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["728226821/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["931873199/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["112300577/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["539375409/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["64395379/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-876259057/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-983846687/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["464787/3200000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["30252587/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-15497877/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-740374567/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-418541041/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["3518283829/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1304386301/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2027171897/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-590624783/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["328754051/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1394700117/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["838115593/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["728226821/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2900493333/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5366179/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["184262853/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4157434659/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4046489181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["96608113/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-33845643/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-179696809/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-210394527/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-477125849/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-749743639/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-315708181/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2309514299/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-141435961/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["27891139/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["181664923/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["31601787/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-520835993/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-164481071/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["931873199/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-5366179/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8227125633/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-14986373/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["137695973/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12118613/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-11355981/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1925926241/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["99288143/625000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["80878529/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["102450287/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-19605023/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["243112121/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["56792641/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-131779123/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1298281243/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2177328263/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1221858727/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-8904003/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1305364691/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["112300577/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["184262853/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-14986373/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["8715466291/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1430902953/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4313439713/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["141681779/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-1311999451/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2406404937/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1103862703/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["680017839/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-717965163/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3958531/19531250","0","0","0","0","0","0","0","0","0","0","0","0","0"],["672385147/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-74464807/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-491828741/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4151352091/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["462026847/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["500450663/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1878081799/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["539375409/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4157434659/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["137695973/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1430902953/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7678141893/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5183473527/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1073233547/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-3148406571/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["318840857/1250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["831141517/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["128914041/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-383441899/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["195250729/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["502700081/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1433292997/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2012535269/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1538491249/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2127201611/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-191644079/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1179775963/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["64395379/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4046489181/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12118613/1000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4313439713/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["5183473527/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1927175001/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4476830099/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["-402631267/2000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["648586399237148372156002988037244665084654389621711/615148328811461828122282455000000000","79779744811857985990251457011765129110827/357904482217577790907509792","-393313657112120507790951297721926687090473/1312316434797785233327535904","-25241480156990548694147658459007102018459535/125982377740587382399443446784","-7654966453421010866591438496485188597239383/125982377740587382399443446784","-320053852318837311195772329913170572831681/27996083942352751644320765952","-123603803577555136285746245519922855432461/83988251827058254932962297856","-5675513288092121239596433407957292091431/41994125913529127466481148928","-4026958650178896197226490708421706920903/447937343077644026309132255232","-3480596784481796689437432176553889821311/8062872175397592473564380594176","-58976185354440639049102182023079139975/4031436087698796236782190297088","-894028251568851532118627293570770073/2687624058465864157854793531392","-73565341919268600944355648199997311/16125744350795184947128761188352","-921065231219560846652318706771479/32251488701590369894257522376704"],["1445215623/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1172332479/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-223072587/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-10068869/80000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["534097439529150071104490638526316060082887090839641698857693947/50195463084442273745314166532746997960000000000","40075273091632473156879954156214499647174180476036557118996023/18252895667069917725568787830089817440000000000","-811686872480760768188923409048524056022483821898682525106131503/267709136450358793308342221507983989120000000000","-1611126273477350561016943533763834624936499772260329680942579899/803127409351076379925026664523951967360000000000","-1940779190725376661971122179526459238781122575670196915195594347/3212509637404305519700106658095807869440000000000","-80625738062633932234098589588210984072423681942608672593120939/713891030534290115488912590687957304320000000000","-61888802228535262885603061123455165418487540167560853440709191/4283346183205740692933475544127743825920000000000","-11297361490642447740201846973549315560988911373904814565632383/8566692366411481385866951088255487651840000000000","-497937741770409956431535068668082793341222587627804163614001/5711128244274320923911300725503658434560000000000","-427764648375631726463170531715752703495461306127491587887011/102800308396937776630403413059065851822080000000000","-720419845359114010032739168587947365288198497725741014877/5140015419846888831520170652953292591104000000000","-27136982660718436877104538041673647393996450349541231347/8566692366411481385866951088255487651840000000000","-8877857678992705337602468293406571577404036865628661297/205600616793875553260806826118131703644160000000000","-110482470877807849780800441859773008344113217468706227/411201233587751106521613652236263407288320000000000"],["-1969382373/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1297172798474295972716013520983997867749107239826671/1230296657622923656244564910000000000","79779744811857985990251457011765129110827/357904482217577790907509792","-393313657112120507790951297721926687090473/1312316434797785233327535904","-25241480156990548694147658459007102018459535/125982377740587382399443446784","-7654966453421010866591438496485188597239383/125982377740587382399443446784","-320053852318837311195772329913170572831681/27996083942352751644320765952","-123603803577555136285746245519922855432461/83988251827058254932962297856","-5675513288092121239596433407957292091431/41994125913529127466481148928","-4026958650178896197226490708421706920903/447937343077644026309132255232","-3480596784481796689437432176553889821311/8062872175397592473564380594176","-58976185354440639049102182023079139975/4031436087698796236782190297088","-894028251568851532118627293570770073/2687624058465864157854793531392","-73565341919268600944355648199997311/16125744350795184947128761188352","-921065231219560846652318706771479/32251488701590369894257522376704"],["-3429900503/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["709748267/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1275211431/5000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["130017691/312500000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-876259057/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["96608113/400000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-11355981/250000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["141681779/500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1073233547/2500000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4476830099/10000000000","0","0","0","0","0","0","0","0","0","0","0","0","0"],["16603811820471010283576681254943145181907597/31495594435146845599860861696","79779744811857985990251457011765129110827/715808964435155581815019584","-393313657112120507790951297721926687090473/2624632869595570466655071808","-25241480156990548694147658459007102018459535/251964755481174764798886893568","-7654966453421010866591438496485188597239383/251964755481174764798886893568","-320053852318837311195772329913170572831681/55992167884705503288641531904","-123603803577555136285746245519922855432461/167976503654116509865924595712","-5675513288092121239596433407957292091431/83988251827058254932962297856","-4026958650178896197226490708421706920903/895874686155288052618264510464","-3480596784481796689437432176553889821311/16125744350795184947128761188352","-58976185354440639049102182023079139975/8062872175397592473564380594176","-894028251568851532118627293570770073/5375248116931728315709587062784","-73565341919268600944355648199997311/32251488701590369894257522376704","-921065231219560846652318706771479/64502977403180739788515044753408"]]]}]}


==> anc/proofs/s3/0.491156081__gamma_47over20/second_plateau_n4_verification.json <==
{
  "patterns": 931,
  "exclusions": 5645,
  "original_dimensions": [
    6,
    33,
    32,
    35,
    25,
    23,
    29
  ],
  "reduced_dimensions": [
    2,
    16,
    31,
    34,
    19,
    19,
    20
  ],
  "endpoint_decimal": 2.35,
  "bound": [
    "16603811820471010283576681254943145181907597/31495594435146845599860861696",
    "79779744811857985990251457011765129110827/715808964435155581815019584",
    "-393313657112120507790951297721926687090473/2624632869595570466655071808",
    "-25241480156990548694147658459007102018459535/251964755481174764798886893568",
    "-7654966453421010866591438496485188597239383/251964755481174764798886893568",
    "-320053852318837311195772329913170572831681/55992167884705503288641531904",
    "-123603803577555136285746245519922855432461/167976503654116509865924595712",
    "-5675513288092121239596433407957292091431/83988251827058254932962297856",
    "-4026958650178896197226490708421706920903/895874686155288052618264510464",
    "-3480596784481796689437432176553889821311/16125744350795184947128761188352",
    "-58976185354440639049102182023079139975/8062872175397592473564380594176",
    "-894028251568851532118627293570770073/5375248116931728315709587062784",
    "-73565341919268600944355648199997311/32251488701590369894257522376704",
    "-921065231219560846652318706771479/64502977403180739788515044753408"
  ],
  "bound_decimal": 0.49115608181379744,
  "tight_patterns": 120,
  "interval": "(1+sqrt(13))/2<c<=47/20",
  "near_optimality_constraints_used": false,
  "exact_plateau_proved": true,
  "all_exact_checks_passed": true,
  "psd_verification": "rational LDL with exact algebraic entry enclosures"
}


==> anc/proofs/s3/0.491156081__gamma_47over20/verify_second_plateau.py <==
"""Standard-library exact verification of the candidate second S3 plateau certificate."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import argparse
from collections import Counter
from fractions import Fraction as Q
from itertools import combinations
import json
from math import comb
from pathlib import Path

from second_endpoint_cover import C, verify_cover as verify_algebraic_cover
from second_plateau_field import Value, B, Z, A, D, POLYNOMIAL, ROOT_INTERVAL, positive_definite
from verify import forms, verify_cover as verify_rational_cover

HERE = Path(__file__).resolve().parent


def verify(cover, certificate, progress=False):
    mode = certificate["mode"]
    if mode == "interior":
        verify_rational_cover(cover)
        n, cuts = cover["n"], list(map(Q,cover["cuts"]))
        c = Q(cover["c"])
        assert c == Q(47,20)
        assert certificate["c"] == cover["c"]
        interval = "(1+sqrt(13))/2<c<=47/20"
    else:
        assert mode == "endpoint"
        n, cuts = verify_algebraic_cover(cover)
        c = C
        assert certificate["c"] == C.json()
        interval = "(1+sqrt(13))/2<c<=root(c^3-c^2-2c-3)"
    assert n == certificate["n"] == 4 and certificate["cuts"] == cover["cuts"]
    assert certificate["value_polynomial"] == POLYNOMIAL
    assert certificate["value_root_interval"] == list(ROOT_INTERVAL)
    assert 2<c<3 and c*c-c-3>0
    assert 0<Z<1 and A>0 and D>0 and Z+A+D==1
    numerator = (A*(Z**3+3*Z**2*(A+D)+3*Z*(A**2+2*A*D))
                 +D*(Z**3+3*Z**2*(A+D)+3*Z*(A+D)**2+A**3))
    assert B == numerator/(1-Z**4)
    ff = forms(n, cuts)
    lookup = {form: i for i, form in enumerate(ff)}
    blocks, seen = [], set()
    for block in certificate["blocks"]:
        t, f, root_type = block["t"], block["f"], block["type"]
        assert isinstance(t, int) and isinstance(f, int) and isinstance(root_type, int)
        assert 0 <= t < f < n and 2 * f - t <= n
        assert 0 <= root_type < 1 << len(forms(t, cuts))
        assert (t, f, root_type) not in seen
        seen.add((t, f, root_type))
        flags = block["flags"]
        assert len(flags) == len(set(flags))
        assert all(isinstance(flag, int) and
                   0 <= flag < (1 << len(forms(f, cuts))) * comb(f, t) for flag in flags)
        W = [[Value(x) for x in row] for row in block["basis"]]
        Y = [[Value(x) for x in row] for row in block["matrix"]]
        assert len(W) == len(flags) and W and all(len(row) == len(Y) for row in W)
        positive_definite(Y)
        if progress:
            print(json.dumps(dict(phase="exact_psd", type=root_type, dimension=len(Y))), flush=True)
        WY = [[sum((a * b for a, b in zip(row, column) if a and b), Value(0))
               for column in zip(*Y)] for row in W]
        gram = [[sum((a * b for a, b in zip(row, other) if a and b), Value(0))
                 for other in W] for row in WY]
        blocks.append((block, gram, {flag: i for i, flag in enumerate(flags)}))
    scores = []
    for pattern_index, pattern in enumerate(cover["patterns"]):
        if progress and pattern_index % 100 == 0:
            print(json.dumps(dict(phase="exact_scores", checked=pattern_index)), flush=True)
        cache = {}

        def code(vertices):
            if vertices not in cache:
                cache[vertices] = sum(
                    1 << bit for bit, (kind, local, target) in enumerate(forms(len(vertices), cuts))
                    if pattern[lookup[kind, tuple(vertices[i] for i in local), target]] == "+"
                )
            return cache[vertices]

        score = Value(Q(sum(pattern[i] == "+" for i, form in enumerate(ff) if form[0] == "sum"),
                        4 * comb(n, 4)))
        for block, gram, indices in blocks:
            t, f = block["t"], block["f"]
            marks = list(combinations(range(f), t))
            counts = Counter()
            for roots in combinations(range(n), t):
                if code(roots) != block["type"]:
                    continue
                rest = tuple(i for i in range(n) if i not in roots)
                for extension in combinations(rest, f - t):
                    a = tuple(sorted(roots + extension))
                    fa = code(a) * len(marks) + marks.index(tuple(a.index(i) for i in roots))
                    for other in combinations(tuple(i for i in rest if i not in extension), f - t):
                        b = tuple(sorted(roots + other))
                        fb = code(b) * len(marks) + marks.index(tuple(b.index(i) for i in roots))
                        if fa in indices and fb in indices:
                            counts[indices[fa], indices[fb]] += 1
            norm = comb(n, t) * comb(n - t, f - t) * comb(n - f, f - t)
            score += sum((count * gram[i][j] for (i, j), count in counts.items()), Value(0)) / norm
        scores.append(score)
    violations = [(i, float(score - B)) for i, score in enumerate(scores) if score > B]
    near_tight = [i for i, score in enumerate(scores) if -Q(1, 10 ** 7) < score - B < Q(1, 10 ** 7)]
    assert not violations, ("Scores exceed exact plateau value", violations[:30],
                            "near-tight patterns for reconstruction", near_tight)
    maximum = max(scores)
    assert maximum == B
    return dict(
        patterns=len(scores), exclusions=len(cover["pruned"]),
        original_dimensions=[len(b["basis"]) for b in certificate["blocks"]],
        reduced_dimensions=[len(b["matrix"]) for b in certificate["blocks"]],
        endpoint_decimal=float(c),
        bound=B.json(), bound_decimal=float(B), tight_patterns=sum(score == B for score in scores),
        interval=interval, near_optimality_constraints_used=False,
        psd_verification="rational LDL with exact algebraic entry enclosures",
        exact_plateau_proved=True, all_exact_checks_passed=True,
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--certificate", default="second_plateau_n4_field_certificate.json")
    parser.add_argument("--progress", action="store_true")
    args = parser.parse_args()
    certificate = json.loads((HERE / args.certificate).read_text())
    stem = Path(args.certificate).name
    for suffix in ("_field_candidate.json", "_field_certificate.json"):
        if stem.endswith(suffix):
            stem = stem[:-len(suffix)]
            break
    else:
        raise ValueError("Certificate filename must end with _field_candidate.json or _field_certificate.json")
    if certificate["mode"] == "interior":
        cover_path = HERE / "n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_cover.json"
    else:
        cover_path = HERE / (stem + "_cover.json")
    cover = json.loads(cover_path.read_text())
    result = verify(cover, certificate, progress=args.progress)
    (HERE / (stem + "_verification.json")).write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps(result, indent=2))


==> anc/proofs/s3/common/test_below_two.py <==
"""Check the new exact plateau and rejection of incomplete or invalid proofs."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
import copy
from fractions import Fraction as Q
import json
from pathlib import Path
import unittest

from below_two_field import Value, Z, B
from verify_below_two import verify
from verify_all import verify_uniform_after_sqrt2

HERE = Path(__file__).resolve().parent


class BelowTwoTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cover = json.loads((data_path("below_two_sqrt2_cover.json", family="s3")).read_text())
        cls.certificate = json.loads((data_path("below_two_sqrt2_field_certificate.json", family="s3")).read_text())

    def test_exact_plateau_and_uniform_jump(self):
        result = verify(self.cover, self.certificate)
        self.assertEqual(result, json.loads((data_path("below_two_sqrt2_verification.json", family="s3")).read_text()))
        self.assertEqual(result["tight_patterns"], 9)
        self.assertAlmostEqual(float(B), .3096847954174251, places=14)
        self.assertEqual(5 * Z ** 3 + 4 * Z ** 2 + 3 * Z - 6, Value(0))
        case = json.loads((data_path("below_two_uniform_jump.json", family="s3")).read_text())
        self.assertGreater(Value(verify_uniform_after_sqrt2(case)) - B, Value(Q("0.011685187")))

    def test_missing_pattern_rejected(self):
        cover = copy.deepcopy(self.cover)
        cover["patterns"].pop()
        with self.assertRaisesRegex(AssertionError, "Gap or overlap"):
            verify(cover, self.certificate)

    def test_indefinite_matrix_rejected(self):
        certificate = copy.deepcopy(self.certificate)
        certificate["blocks"][0]["matrix"][0][0] = Value(-1).json()
        with self.assertRaises(AssertionError):
            verify(self.cover, certificate)

    def test_wrong_value_field_rejected(self):
        certificate = copy.deepcopy(self.certificate)
        certificate["value_polynomial"][0] += 1
        with self.assertRaises(AssertionError):
            verify(self.cover, certificate)


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s3/common/test_endpoint.py <==
"""Proof checks and rejected corruptions for the exact S3 endpoint."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
import copy
from fractions import Fraction as Q
import json
import unittest

from endpoint_cover import C, Endpoint, HERE, verify_cover
from endpoint_field import Value, B, Z
from verify_endpoint import verify


class EndpointTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cover = json.loads((data_path("endpoint_n4_cover.json", family="s3")).read_text())
        cls.certificate = json.loads((data_path("endpoint_n4_field_certificate.json", family="s3")).read_text())

    def test_correct_algebraic_roots(self):
        self.assertTrue(Q("2.302775637731994") < C < Q("2.302775637731995"))
        self.assertTrue(Q("0.3963799474937") < Z < Q("0.3963799474938"))
        self.assertTrue(Q("0.4827817466286") < B < Q("0.4827817466287"))

    def test_missing_pattern_rejected(self):
        cover = copy.deepcopy(self.cover)
        cover["patterns"].pop()
        with self.assertRaisesRegex(AssertionError, "Gap or overlap"):
            verify_cover(cover)

    def test_negative_gordan_weight_rejected(self):
        cover = copy.deepcopy(self.cover)
        proof = next(iter(cover["pruned"].values()))
        proof[next(iter(proof))] = Endpoint(-1).json()
        with self.assertRaises(AssertionError):
            verify_cover(cover)

    def test_indefinite_matrix_rejected(self):
        certificate = copy.deepcopy(self.certificate)
        certificate["blocks"][0]["matrix"][0][0] = Value(-1).json()
        with self.assertRaisesRegex(AssertionError, "nonpositive exact LDL"):
            verify(self.cover, certificate)

    def test_excessive_positive_matrix_perturbation_rejected(self):
        certificate = copy.deepcopy(self.certificate)
        old = Value(certificate["blocks"][0]["matrix"][0][0])
        certificate["blocks"][0]["matrix"][0][0] = (old + 1000).json()
        with self.assertRaisesRegex(AssertionError, "Scores exceed"):
            verify(self.cover, certificate)

    def test_certificate_proves_plateau(self):
        result = verify(self.cover, self.certificate)
        self.assertTrue(result["exact_plateau_proved"])
        self.assertTrue(result["all_exact_checks_passed"])
        self.assertFalse(result["near_optimality_constraints_used"])


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s3/common/test_second_plateau.py <==
"""Meaningful checks of the second plateau's field, PSD and proof rejection."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
import copy
import json
from pathlib import Path
import unittest

from second_plateau_field import Value, Z, A, D, B, positive_definite
from verify_second_plateau import verify

HERE = Path(__file__).resolve().parent


class SecondPlateauTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cover = json.loads((data_path("n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_cover.json", family="s3")).read_text())
        cls.certificate = json.loads((data_path("second_plateau_n4_field_certificate.json", family="s3")).read_text())

    def test_mass_normalization_and_decimal_stability(self):
        self.assertEqual(Z + A + D, Value(1))
        self.assertTrue(0 < Z < 1 and A > 0 and D > 0)
        self.assertAlmostEqual(float(Z), 0.3767059973499557, places=14)
        self.assertAlmostEqual(float(B), 0.49115608181379744, places=14)
        n = (A * (Z ** 3 + 3 * Z ** 2 * (A + D) + 3 * Z * (A ** 2 + 2 * A * D))
             + D * (Z ** 3 + 3 * Z ** 2 * (A + D) + 3 * Z * (A + D) ** 2 + A ** 3))
        self.assertEqual(B, n / (1 - Z ** 4))

    def test_rigorous_psd_enclosures(self):
        self.assertTrue(positive_definite([[2, Z], [Z, 1]]))
        # All diagonal entries are positive, but the determinant is negative.
        self.assertLess(Z * D - A * A, Value(0))
        with self.assertRaises(AssertionError):
            positive_definite([[Z, A], [A, D]])

    def test_missing_pattern_rejected(self):
        cover = copy.deepcopy(self.cover)
        cover["patterns"].pop()
        with self.assertRaises(AssertionError):
            verify(cover, self.certificate)

    def test_indefinite_certificate_rejected(self):
        certificate = copy.deepcopy(self.certificate)
        certificate["blocks"][0]["matrix"][0][0] = Value(-1).json()
        with self.assertRaises(AssertionError):
            verify(self.cover, certificate)

    def test_full_exact_certificate(self):
        result = verify(self.cover, self.certificate)
        expected = json.loads((data_path("second_plateau_n4_verification.json", family="s3")).read_text())
        self.assertEqual(result, expected)
        self.assertEqual(result["tight_patterns"], 120)
        self.assertEqual(result["interval"], "(1+sqrt(13))/2<c<=47/20")
        self.assertTrue(result["exact_plateau_proved"])


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s3/common/test_verify.py <==
"""Check completeness failures and the target rank newly possible above two."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
import copy
from fractions import Fraction as Q
from itertools import permutations
import json
from pathlib import Path
import unittest

from verify import forms, verify, verify_cover
from verify_all import verify_lower, verify_uniform_above_silver

HERE = Path(__file__).resolve().parent
STEM = "n4_c23-10_cuts23-20_13-10_23-13_23-10"


class VerificationTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.cover = json.loads((data_path(STEM + "_cover.json", family="s3")).read_text())
        cls.cert = json.loads((data_path(STEM + "_certificate.json", family="s3")).read_text())

    def test_second_smallest_can_win(self):
        points = [Q(1, 100), Q(1), Q(101, 100), Q(102, 100)]
        c = Q(23, 10)
        wins = [sum(points) - point < c * point for point in points]
        self.assertEqual(wins, [False, True, True, True])
        probability = Q(sum(sum(x[:3]) < c * x[3] for x in permutations(points)), 24)
        self.assertEqual(probability, Q(3, 4))
        targets = [target for kind, _, target in forms(4, []) if kind == "sum"]
        self.assertEqual(Q(sum(wins[target] for target in targets), 4), probability)

    def test_missing_pattern_rejected(self):
        cover = copy.deepcopy(self.cover)
        cover["patterns"].pop()
        with self.assertRaisesRegex(AssertionError, "Gap or overlap"):
            verify_cover(cover)

    def test_negative_exclusion_weight_rejected(self):
        cover = copy.deepcopy(self.cover)
        proof = next(iter(cover["pruned"].values()))
        proof[next(iter(proof))] = "-1"
        with self.assertRaises(AssertionError):
            verify_cover(cover)

    def test_false_claimed_bound_rejected(self):
        cert = copy.deepcopy(self.cert)
        cert["bound"] = "0"
        with self.assertRaises(AssertionError):
            verify(self.cover, cert)

    def test_unweighted_patterns_have_three_quarters_bound(self):
        cert = dict(n=4, c=self.cover["c"], cuts=self.cover["cuts"], blocks=[])
        self.assertEqual(Q(verify(self.cover, cert)["bound"]), Q(3, 4))

    def test_lower_witness_and_false_claim(self):
        case = json.loads((data_path("lower_ladders.json", family="s3")).read_text())["cases"][0]
        self.assertGreater(verify_lower(case), Q(4911, 10000))
        case["recursive_probability_exact"] = "1"
        with self.assertRaises(AssertionError):
            verify_lower(case)

    def test_uniform_window_mass_improvement(self):
        case = json.loads((data_path("lower_uniform.json", family="s3")).read_text())
        self.assertGreater(verify_uniform_above_silver(case), Q(503419372, 10 ** 9))
        self.assertGreater(verify_uniform_above_silver(case), Q(7808829037, 15517440000))


if __name__ == "__main__":
    unittest.main()


==> anc/proofs/s3/common/verify.py <==
"""Standard-library verification of rational colored S3 upper certificates."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
import argparse
from collections import Counter
from fractions import Fraction as Q
from itertools import combinations
import json
from math import comb, lcm


def forms(n, cuts):
    return (
        [("pair", (i, j), q) for i, j in combinations(range(n), 2)
         for q in range(len(cuts))]
        + [("sum", vertices, target) for vertices in combinations(range(n), 4)
           for target in (1, 2, 3)]
    )


def gap_rows(n, c, cuts):
    result = []
    for kind, vertices, target in forms(n, cuts):
        row = [Q(0)] * n
        if kind == "pair":
            row[vertices[1]] = 1
            row[vertices[0]] = -cuts[target]
        else:
            for vertex in vertices:
                row[vertex] = 1
            # Start with all four points, then subtract (c+1)*target.
            row[vertices[target]] -= c + 1
        gaps = [sum(row[j:]) for j in range(n)]
        denominator = lcm(*(value.denominator for value in gaps))
        result.append([int(value * denominator) for value in gaps])
    return result


def verify_cover(cover):
    n = cover["n"]
    assert isinstance(n, int) and 4 <= n <= 6
    c = Q(cover["c"])
    cuts = list(map(Q, cover["cuts"]))
    assert 0 < c < 3 and cuts == sorted(set(cuts)) and all(q > 1 for q in cuts)
    rows = gap_rows(n, c, cuts)
    width = len(rows)
    intervals = []

    def interval(prefix):
        assert len(prefix) <= width and set(prefix) <= {"+", "-"}
        start = int("".join("1" if s == "+" else "0" for s in prefix) or "0", 2)
        shift = width - len(prefix)
        return start << shift, (start + 1) << shift

    for prefix, proof in cover["pruned"].items():
        weights = {int(key): Q(value) for key, value in proof.items()}
        assert weights and all(value > 0 for value in weights.values())
        assert all(0 <= key < len(prefix) for key in weights)
        assert all(
            sum(value * (1 if prefix[key] == "+" else -1) * rows[key][j]
                for key, value in weights.items()) >= 0
            for j in range(n)
        )
        intervals.append(interval(prefix))
    for pattern in cover["patterns"]:
        assert len(pattern) == width
        intervals.append(interval(pattern))
    end = 0
    for left, right in sorted(intervals):
        assert left == end, "Gap or overlap in complete sign cover"
        end = right
    assert end == 1 << width
    return n, c, cuts


def verify(cover, cert):
    n, c, cuts = verify_cover(cover)
    assert cert["n"] == n and Q(cert["c"]) == c
    assert list(map(Q, cert["cuts"])) == cuts
    ff = forms(n, cuts)
    lookup = {form: index for index, form in enumerate(ff)}
    blocks = []
    seen = set()
    for block in cert["blocks"]:
        t, f = block["t"], block["f"]
        assert isinstance(t, int) and isinstance(f, int)
        assert 0 <= t < f < n and 2 * f - t <= n
        assert (t, f, block["type"]) not in seen
        seen.add((t, f, block["type"]))
        assert 0 <= block["type"] < 1 << len(forms(t, cuts))
        flags = block["flags"]
        assert len(flags) == len(set(flags))
        assert all(isinstance(flag, int) and
                   0 <= flag < (1 << len(forms(f, cuts))) * comb(f, t)
                   for flag in flags)
        factor, denominator = block["factor"], block["denominator"]
        assert isinstance(denominator, int) and denominator > 0
        assert len(factor) == len(flags) and factor
        assert len({len(row) for row in factor}) == 1
        assert all(isinstance(value, int) for row in factor for value in row)
        gram = [[sum(a * b for a, b in zip(x, y)) for y in factor] for x in factor]
        blocks.append((block, gram, {flag: i for i, flag in enumerate(flags)}))
    scores = []
    for pattern in cover["patterns"]:
        cache = {}

        def code(vertices):
            if vertices not in cache:
                cache[vertices] = sum(
                    1 << bit for bit, (kind, local, target) in enumerate(forms(len(vertices), cuts))
                    if pattern[lookup[kind, tuple(vertices[i] for i in local), target]] == "+"
                )
            return cache[vertices]

        score = Q(sum(pattern[i] == "+" for i, form in enumerate(ff) if form[0] == "sum"),
                  4 * comb(n, 4))
        for block, gram, indices in blocks:
            t, f = block["t"], block["f"]
            marks = list(combinations(range(f), t))
            counts = Counter()
            for roots in combinations(range(n), t):
                if code(roots) != block["type"]:
                    continue
                rest = tuple(i for i in range(n) if i not in roots)
                for extension in combinations(rest, f - t):
                    a = tuple(sorted(roots + extension))
                    fa = code(a) * len(marks) + marks.index(tuple(a.index(i) for i in roots))
                    for other in combinations(tuple(i for i in rest if i not in extension), f - t):
                        b = tuple(sorted(roots + other))
                        fb = code(b) * len(marks) + marks.index(tuple(b.index(i) for i in roots))
                        if fa in indices and fb in indices:
                            counts[indices[fa], indices[fb]] += 1
            numerator = sum(count * gram[i][j] for (i, j), count in counts.items())
            norm = comb(n, t) * comb(n - t, f - t) * comb(n - f, f - t)
            score += Q(numerator, norm * block["denominator"] ** 2)
        scores.append(score)
    bound = max(scores)
    if "bound" in cert:
        assert Q(cert["bound"]) == bound
    return dict(
        c=str(c), n=n, cuts=list(map(str, cuts)),
        patterns=len(scores), exclusions=len(cover["pruned"]),
        blocks=[len(block["flags"]) for block in cert["blocks"]],
        bound=str(bound), upper_decimal=float(bound), exact_checks_passed=True,
    )


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("cover")
    parser.add_argument("certificate")
    args = parser.parse_args()
    with open(args.cover) as stream:
        cover = json.load(stream)
    with open(args.certificate) as stream:
        certificate = json.load(stream)
    print(json.dumps(verify(cover, certificate), indent=2))


==> anc/proofs/s3/common/verify_all.py <==
"""Recheck all saved upper certificates and lower witnesses, without a solver."""

# Shared proof modules are located relative to anc/, independent of the cwd.
from pathlib import Path as _AncPath
import sys as _anc_sys
_anc_sys.path.insert(0, str(next(p.parent for p in _AncPath(__file__).resolve().parents if p.name == "anc")))
from anc.proofs.paths import setup as _anc_setup
_anc_setup(__file__)
from anc.proofs.paths import data_path
from fractions import Fraction as Q
from itertools import product
import json
from pathlib import Path

from verify import verify

HERE = Path(__file__).resolve().parent


def verify_lower(case):
    c = Q(case["c"])
    support = list(map(Q, case["support_exact"]))
    masses = list(map(Q, case["masses_exact"]))
    rho = Q(case["safe_scale_ratio_exact"])
    assert 0 < c < 3
    assert support == sorted(set(support)) and support[0] == 0 and support[-1] == 1
    assert len(support) == len(masses)
    assert min(masses) >= 0 and sum(masses) == 1 and masses[0] < 1
    probability, minimum_slack = Q(0), None
    for indices in product(range(len(support)), repeat=4):
        slack = c * support[indices[3]] - sum(support[i] for i in indices[:3])
        if slack > 0:
            weight = Q(1)
            for i in indices:
                weight *= masses[i]
            probability += weight
            minimum_slack = slack if minimum_slack is None else min(slack, minimum_slack)
    # Replacing zero draws by values <=rho preserves every base success.
    # The all-zero event repeats the construction, with probability p0**4.
    assert minimum_slack is not None and 0 < rho < support[1]
    assert 3 * rho < minimum_slack and c * rho < support[1]
    bound = probability / (1 - masses[0] ** 4)
    assert bound == Q(case["recursive_probability_exact"])
    return bound


def verify_uniform_above_silver(case):
    """Check the fixed masses against the paper's uniform window polynomial."""
    bound = verify_lower(case)
    c = Q(case["c"])
    support = list(map(Q, case["support_exact"]))
    assert len(support) == 3 and 1 / (c - 1) < support[1] < (c - 1) / 2
    z, a, b = map(Q, case["masses_exact"])
    numerator = (
        a * (z ** 3 + 3 * z ** 2 * (a + b) + 3 * z * (a ** 2 + 2 * a * b))
        + b * (z ** 3 + 3 * z ** 2 * (a + b) + 3 * z * (a + b) ** 2 + a ** 3)
        + 3 * a ** 2 * b ** 2
    )
    # This polynomial counts successes throughout the nonempty window,
    # which exists for every 1+sqrt(2)<c<3. Larger c follow by monotonicity.
    assert numerator / (1 - z ** 4) == bound
    return bound


def verify_uniform_after_first(case):
    """Check fixed masses for the window opening at (1+sqrt(13))/2."""
    bound = verify_lower(case)
    c = Q(case["c"])
    support = list(map(Q, case["support_exact"]))
    assert len(support) == 3 and 1 / (c - 1) < support[1] < c / 3
    z, a, b = map(Q, case["masses_exact"])
    numerator = (
        a * (z ** 3 + 3 * z ** 2 * (a + b) + 3 * z * (a ** 2 + 2 * a * b))
        + b * (z ** 3 + 3 * z ** 2 * (a + b) + 3 * z * (a + b) ** 2 + a ** 3)
    )
    assert numerator / (1 - z ** 4) == bound
    return bound


def verify_uniform_after_sqrt2(case):
    """Fixed masses for 1/c<r<c/2, a nonempty window whenever c>sqrt(2)."""
    bound = verify_lower(case)
    c = Q(case["c"])
    support = list(map(Q, case["support_exact"]))
    assert len(support) == 3 and 1 / c < support[1] < c / 2
    z, a, b = map(Q, case["masses_exact"])
    numerator = (a + b) * z ** 3 + 3 * (a + b) ** 2 * z ** 2 + 3 * z * a ** 2 * b
    assert numerator / (1 - z ** 4) == bound
    return bound


def main():
    for certificate_path in sorted((HERE.parent / "rational").glob("n[456]_c*_certificate.json")):
        cover_path = data_path(
            certificate_path.name.replace("_certificate.json", "_cover.json"),
            family="s3")
        result = verify(json.loads(cover_path.read_text()), json.loads(certificate_path.read_text()))
        report_path = data_path(
            certificate_path.name.replace("_certificate.json", "_report.json"),
            family="s3")
        saved = json.loads(report_path.read_text())
        assert all(saved[key] == value for key, value in result.items())
        print(f"{certificate_path.name}: upper {result['upper_decimal']:.12f}, exact checks passed")
    from verify_below_two import verify as verify_below_two
    below_result = verify_below_two(
        json.loads((data_path("below_two_sqrt2_cover.json", family="s3")).read_text()),
        json.loads((data_path("below_two_sqrt2_field_certificate.json", family="s3")).read_text()),
    )
    assert below_result == json.loads((data_path("below_two_sqrt2_verification.json", family="s3")).read_text())
    print(f"exact plateau below two: {below_result['bound_decimal']:.12f}, "
          f"{below_result['tight_patterns']} tight patterns, exact checks passed")
    from below_two_field import Value as BelowValue, B as BelowB
    uniform_below = json.loads((data_path("below_two_uniform_jump.json", family="s3")).read_text())
    below_lower = verify_uniform_after_sqrt2(uniform_below)
    assert BelowValue(below_lower) - BelowB > Q("0.011685187")
    print(f"uniform after sqrt(2): lower {float(below_lower):.12f}; "
          "jump >0.011685187, exact checks passed")
    for filename in ("below_two_lower.json", "below_two_insertion.json"):
        for row in json.loads((data_path(filename, family="s3")).read_text())["cases"]:
            for case in row["ladders"]:
                verify_lower(case)
            bound = verify_lower(row["best"])
            print(f"{filename}, c={row['c']}: lower {float(bound):.12f}, exact checks passed")
    baseline = json.loads((data_path("lower_baseline.json", family="s3")).read_text())
    bound = verify_lower(baseline)
    assert list(map(Q, baseline["support_exact"])) == [Q(0), Q(1)]
    w = Q(baseline["masses_exact"][1])
    assert bound == (w - w ** 4) / (1 - (1 - w) ** 4)
    print(f"single-atom family: lower {float(bound):.12f}, exact checks passed")
    for case in json.loads((data_path("lower_ladders.json", family="s3")).read_text())["cases"]:
        bound = verify_lower(case)
        print(f"c={case['c']}: lower {float(bound):.12f}, exact checks passed")
    for filename in ("lower_scout.json", "lower_thresholds.json"):
        for case in json.loads((data_path(filename, family="s3")).read_text())["cases"]:
            bound = verify_lower(case)
            if "threshold_bracket" in case:
                lo, hi = map(Q, case["threshold_bracket"])
                assert hi == Q(case["c"]) and hi - lo <= Q(1, 10 ** 9)
                for coefficient, expected in ((lo, False), (hi, True)):
                    atom = Q(1)
                    for _ in range(case["tail_atoms"]):
                        atom = (2 + atom) / coefficient
                    assert (atom < coefficient - 1) == expected
            print(f"{filename}, c={case['c']}: lower {float(bound):.12f}, exact checks passed")
    uniform = json.loads((data_path("lower_uniform.json", family="s3")).read_text())
    print(f"uniform above silver: lower {float(verify_uniform_above_silver(uniform)):.12f}, exact checks passed")
    from verify_endpoint import verify as verify_endpoint
    endpoint_result = verify_endpoint(
        json.loads((data_path("endpoint_n4_cover.json", family="s3")).read_text()),
        json.loads((data_path("endpoint_n4_field_certificate.json", family="s3")).read_text()),
    )
    saved_endpoint = json.loads((data_path("endpoint_n4_verification.json", family="s3")).read_text())
    assert saved_endpoint == endpoint_result
    print(f"exact first plateau: {endpoint_result['bound_decimal']:.12f}, "
          f"{endpoint_result['tight_patterns']} tight patterns, exact checks passed")
    from verify_second_plateau import verify as verify_second_plateau
    second_result = verify_second_plateau(
        json.loads((data_path("n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_cover.json", family="s3")).read_text()),
        json.loads((data_path("second_plateau_n4_field_certificate.json", family="s3")).read_text()),
    )
    assert second_result == json.loads((data_path("second_plateau_n4_verification.json", family="s3")).read_text())
    print(f"exact interval after first jump: {second_result['bound_decimal']:.12f}, "
          f"{second_result['tight_patterns']} tight patterns, exact checks passed")
    from endpoint_field import Value, B
    first = json.loads((data_path("lower_thresholds.json", family="s3")).read_text())["cases"][0]
    right_lower = verify_uniform_after_first(first)
    jump = Value(right_lower) - B
    assert jump > Q("0.008374335")
    print(f"uniform after first endpoint: {float(right_lower):.12f}; "
          "jump >0.008374335, exact checks passed")


if __name__ == "__main__":
    main()


==> anc/proofs/s3/lower_constructions/below_two_insertion.json <==
{
  "cases": [
    {
      "c": "3/2",
      "ladders": [
        {
          "c": "3/2",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "1/12",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        }
      ],
      "insertion_cells": 5,
      "best": {
        "c": "3/2",
        "support_exact": [
          "0",
          "17/24",
          "1"
        ],
        "masses_exact": [
          "167100120583/250000000000",
          "110532905829/500000000000",
          "11053370601/100000000000"
        ],
        "safe_scale_ratio_exact": "1/96",
        "recursive_probability_exact": "893147676348180863109491612255118537117847409/2779188239384956602833178080624988915144629048",
        "recursive_probability": 0.3213699826773293,
        "interpretation": "Verified achieved lower bound; mass optimization is local."
      }
    },
    {
      "c": "7/4",
      "ladders": [
        {
          "c": "7/4",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "1/8",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "7/4",
          "support_exact": [
            "0",
            "7/11",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "5/264",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        }
      ],
      "insertion_cells": 17,
      "best": {
        "c": "7/4",
        "support_exact": [
          "0",
          "7/11",
          "65/88",
          "1"
        ],
        "masses_exact": [
          "574039351061/1000000000001",
          "127543582666/1000000000001",
          "63771867481/1000000000001",
          "234645198793/1000000000001"
        ],
        "safe_scale_ratio_exact": "1/528",
        "recursive_probability_exact": "104265998468654904281616866168786953057299824699/297138598066069040875949920946513986212914276720",
        "recursive_probability": 0.35090021675834676,
        "interpretation": "Verified achieved lower bound; mass optimization is local."
      }
    },
    {
      "c": "37/20",
      "ladders": [
        {
          "c": "37/20",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "17/120",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "37/20",
          "support_exact": [
            "0",
            "37/57",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "229/6840",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "37/20",
          "support_exact": [
            "0",
            "1369/2509",
            "2109/2509",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "473/301080",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        }
      ],
      "insertion_cells": 35,
      "best": {
        "c": "37/20",
        "support_exact": [
          "0",
          "25419/200720",
          "1369/2509",
          "2109/2509",
          "1"
        ],
        "masses_exact": [
          "534916010072/999999999999",
          "0",
          "18118754644/142857142857",
          "47293462091/333333333333",
          "21819146794/111111111111"
        ],
        "safe_scale_ratio_exact": "473/301080",
        "recursive_probability_exact": "336470695170483799462952374360479261198285845648/918126682894235479443397554181898310285971206145",
        "recursive_probability": 0.3664752385910604,
        "interpretation": "Verified achieved lower bound; mass optimization is local."
      }
    },
    {
      "c": "19/10",
      "ladders": [
        {
          "c": "19/10",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "3/20",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "19/10",
          "support_exact": [
            "0",
            "19/29",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "71/1740",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "19/10",
          "support_exact": [
            "0",
            "361/651",
            "551/651",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "349/39060",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        }
      ],
      "insertion_cells": 35,
      "best": {
        "c": "19/10",
        "support_exact": [
          "0",
          "260521/494760",
          "361/651",
          "551/651",
          "1"
        ],
        "masses_exact": [
          "525788554333/1000000000000",
          "131280482811/1000000000000",
          "228702549/20000000000",
          "5658732697/40000000000",
          "190027517981/1000000000000"
        ],
        "safe_scale_ratio_exact": "121/1562400",
        "recursive_probability_exact": "113443504699728425821856039769647161233290824620/307857801636207929186933848450972013719012545893",
        "recursive_probability": 0.36849319425006266,
        "interpretation": "Verified achieved lower bound; mass optimization is local."
      }
    },
    {
      "c": "39/20",
      "ladders": [
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "19/120",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "39/59",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "341/7080",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "1521/2701",
            "2301/2701",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "5299/324120",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        },
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "59319/113339",
            "1521/1921",
            "105339/113339",
            "1"
          ],
          "masses_exact": [
            "257431884209/500000000000",
            "50532209997/500000000000",
            "20541562831/200000000000",
            "58420741007/500000000000",
            "164522515419/1000000000000"
          ],
          "safe_scale_ratio_exact": "46661/13600680",
          "recursive_probability_exact": "58207398816172772230401848518397200896659829597/154955016968370917223770623565050923286327003304",
          "recursive_probability": 0.37564062109750174,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 4
        }
      ],
      "insertion_cells": 61,
      "best": {
        "c": "39/20",
        "support_exact": [
          "0",
          "59319/113339",
          "1521/1921",
          "105339/113339",
          "4290641/4533560",
          "1"
        ],
        "masses_exact": [
          "512988279390/1000000000001",
          "104812528511/1000000000001",
          "103741026875/1000000000001",
          "0",
          "117690637566/1000000000001",
          "160767527659/1000000000001"
        ],
        "safe_scale_ratio_exact": "16241/27201360",
        "recursive_probability_exact": "350011614406548487140410665900600094384719645970/930748406622579149990634944431706891152261590001",
        "recursive_probability": 0.3760539496131301,
        "interpretation": "Verified achieved lower bound; mass optimization is local."
      }
    },
    {
      "c": "199/100",
      "ladders": [
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "33/200",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "199/299",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "9701/179400",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "39601/69501",
            "59501/69501",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "930499/41700600",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "7880599/14830699",
            "39601/49601",
            "13830699/14830699",
            "1"
          ],
          "masses_exact": [
            "257431884209/500000000000",
            "50532209997/500000000000",
            "20541562831/200000000000",
            "58420741007/500000000000",
            "164522515419/1000000000000"
          ],
          "safe_scale_ratio_exact": "28389767/2966139800",
          "recursive_probability_exact": "58207398816172772230401848518397200896659829597/154955016968370917223770623565050923286327003304",
          "recursive_probability": 0.37564062109750174,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 4
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "1568239201/3051309101",
            "2356299101/3051309101",
            "2752309101/3051309101",
            "2951309101/3051309101",
            "1"
          ],
          "masses_exact": [
            "504556834747/1000000000000",
            "85242938581/1000000000000",
            "79488729761/1000000000000",
            "87453972657/1000000000000",
            "50662990793/500000000000",
            "35482885667/250000000000"
          ],
          "safe_scale_ratio_exact": "6948690899/1830785460600",
          "recursive_probability_exact": "118762758113524845886314623115814159666180489534/311730081945984743001403308283372706986228675973",
          "recursive_probability": 0.38097945944820155,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 5
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "312079600999/617210511099",
            "1568239201/2064249201",
            "7880599/8880599",
            "1964249201/2064249201",
            "607210511099/617210511099",
            "1"
          ],
          "masses_exact": [
            "124604059599/250000000000",
            "74360878229/1000000000000",
            "32338760087/500000000000",
            "6964072873/100000000000",
            "38720859597/500000000000",
            "89919545203/1000000000000",
            "62771685037/500000000000"
          ],
          "safe_scale_ratio_exact": "382789488901/370326306659400",
          "recursive_probability_exact": "360715328089685225484414591061453244997963787601/938288126289582024651047218123303307685703270144",
          "recursive_probability": 0.384439830349466,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 6
        }
      ],
      "insertion_cells": 145,
      "best": {
        "c": "199/100",
        "support_exact": [
          "0",
          "24702874501141399/49129956683480400",
          "312079600999/617210511099",
          "1568239201/2064249201",
          "7880599/8880599",
          "1964249201/2064249201",
          "607210511099/617210511099",
          "1"
        ],
        "masses_exact": [
          "495600898377/1000000000000",
          "10440729979/125000000000",
          "0",
          "12657080411/200000000000",
          "68778177519/1000000000000",
          "76772868657/1000000000000",
          "22556050423/250000000000",
          "30453152967/250000000000"
        ],
        "safe_scale_ratio_exact": "14454057181399/148130522663760000",
        "recursive_probability_exact": "361797916803471091449042626821482971461850214463/939670692558028026970937374683590962751085611359",
        "recursive_probability": 0.3850262859838302,
        "interpretation": "Verified achieved lower bound; mass optimization is local."
      }
    }
  ]
}


==> anc/proofs/s3/lower_constructions/below_two_lower.json <==
{
  "cases": [
    {
      "c": "3/2",
      "ladders": [
        {
          "c": "3/2",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "1/12",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "3/2",
        "support_exact": [
          "0",
          "1"
        ],
        "masses_exact": [
          "356964671433/500000000000",
          "143035328567/500000000000"
        ],
        "safe_scale_ratio_exact": "1/12",
        "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
        "recursive_probability": 0.30968479541742516,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 1
      }
    },
    {
      "c": "7/4",
      "ladders": [
        {
          "c": "7/4",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "1/8",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "7/4",
          "support_exact": [
            "0",
            "7/11",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "5/264",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "7/4",
        "support_exact": [
          "0",
          "7/11",
          "1"
        ],
        "masses_exact": [
          "578953288006/1000000000001",
          "177955278740/1000000000001",
          "243091433255/1000000000001"
        ],
        "safe_scale_ratio_exact": "5/264",
        "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
        "recursive_probability": 0.34909468737451743,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 2
      }
    },
    {
      "c": "37/20",
      "ladders": [
        {
          "c": "37/20",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "17/120",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "37/20",
          "support_exact": [
            "0",
            "37/57",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "229/6840",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "37/20",
          "support_exact": [
            "0",
            "1369/2509",
            "2109/2509",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "473/301080",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "37/20",
        "support_exact": [
          "0",
          "1369/2509",
          "2109/2509",
          "1"
        ],
        "masses_exact": [
          "133729006699/250000000000",
          "126831283011/1000000000000",
          "141880377801/1000000000000",
          "24546539049/125000000000"
        ],
        "safe_scale_ratio_exact": "473/301080",
        "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
        "recursive_probability": 0.3664752385910601,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 3
      }
    },
    {
      "c": "19/10",
      "ladders": [
        {
          "c": "19/10",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "3/20",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "19/10",
          "support_exact": [
            "0",
            "19/29",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "71/1740",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "19/10",
          "support_exact": [
            "0",
            "361/651",
            "551/651",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "349/39060",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "19/10",
        "support_exact": [
          "0",
          "361/651",
          "551/651",
          "1"
        ],
        "masses_exact": [
          "133729006699/250000000000",
          "126831283011/1000000000000",
          "141880377801/1000000000000",
          "24546539049/125000000000"
        ],
        "safe_scale_ratio_exact": "349/39060",
        "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
        "recursive_probability": 0.3664752385910601,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 3
      }
    },
    {
      "c": "39/20",
      "ladders": [
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "19/120",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "39/59",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "341/7080",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "1521/2701",
            "2301/2701",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "5299/324120",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        },
        {
          "c": "39/20",
          "support_exact": [
            "0",
            "59319/113339",
            "1521/1921",
            "105339/113339",
            "1"
          ],
          "masses_exact": [
            "257431884209/500000000000",
            "50532209997/500000000000",
            "20541562831/200000000000",
            "58420741007/500000000000",
            "164522515419/1000000000000"
          ],
          "safe_scale_ratio_exact": "46661/13600680",
          "recursive_probability_exact": "58207398816172772230401848518397200896659829597/154955016968370917223770623565050923286327003304",
          "recursive_probability": 0.37564062109750174,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 4
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "39/20",
        "support_exact": [
          "0",
          "59319/113339",
          "1521/1921",
          "105339/113339",
          "1"
        ],
        "masses_exact": [
          "257431884209/500000000000",
          "50532209997/500000000000",
          "20541562831/200000000000",
          "58420741007/500000000000",
          "164522515419/1000000000000"
        ],
        "safe_scale_ratio_exact": "46661/13600680",
        "recursive_probability_exact": "58207398816172772230401848518397200896659829597/154955016968370917223770623565050923286327003304",
        "recursive_probability": 0.37564062109750174,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 4
      }
    },
    {
      "c": "199/100",
      "ladders": [
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "33/200",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "199/299",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "9701/179400",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "39601/69501",
            "59501/69501",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "930499/41700600",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "7880599/14830699",
            "39601/49601",
            "13830699/14830699",
            "1"
          ],
          "masses_exact": [
            "257431884209/500000000000",
            "50532209997/500000000000",
            "20541562831/200000000000",
            "58420741007/500000000000",
            "164522515419/1000000000000"
          ],
          "safe_scale_ratio_exact": "28389767/2966139800",
          "recursive_probability_exact": "58207398816172772230401848518397200896659829597/154955016968370917223770623565050923286327003304",
          "recursive_probability": 0.37564062109750174,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 4
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "1568239201/3051309101",
            "2356299101/3051309101",
            "2752309101/3051309101",
            "2951309101/3051309101",
            "1"
          ],
          "masses_exact": [
            "504556834747/1000000000000",
            "85242938581/1000000000000",
            "79488729761/1000000000000",
            "87453972657/1000000000000",
            "50662990793/500000000000",
            "35482885667/250000000000"
          ],
          "safe_scale_ratio_exact": "6948690899/1830785460600",
          "recursive_probability_exact": "118762758113524845886314623115814159666180489534/311730081945984743001403308283372706986228675973",
          "recursive_probability": 0.38097945944820155,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 5
        },
        {
          "c": "199/100",
          "support_exact": [
            "0",
            "312079600999/617210511099",
            "1568239201/2064249201",
            "7880599/8880599",
            "1964249201/2064249201",
            "607210511099/617210511099",
            "1"
          ],
          "masses_exact": [
            "124604059599/250000000000",
            "74360878229/1000000000000",
            "32338760087/500000000000",
            "6964072873/100000000000",
            "38720859597/500000000000",
            "89919545203/1000000000000",
            "62771685037/500000000000"
          ],
          "safe_scale_ratio_exact": "382789488901/370326306659400",
          "recursive_probability_exact": "360715328089685225484414591061453244997963787601/938288126289582024651047218123303307685703270144",
          "recursive_probability": 0.384439830349466,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 6
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "199/100",
        "support_exact": [
          "0",
          "312079600999/617210511099",
          "1568239201/2064249201",
          "7880599/8880599",
          "1964249201/2064249201",
          "607210511099/617210511099",
          "1"
        ],
        "masses_exact": [
          "124604059599/250000000000",
          "74360878229/1000000000000",
          "32338760087/500000000000",
          "6964072873/100000000000",
          "38720859597/500000000000",
          "89919545203/1000000000000",
          "62771685037/500000000000"
        ],
        "safe_scale_ratio_exact": "382789488901/370326306659400",
        "recursive_probability_exact": "360715328089685225484414591061453244997963787601/938288126289582024651047218123303307685703270144",
        "recursive_probability": 0.384439830349466,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 6
      }
    },
    {
      "c": "1999/1000",
      "ladders": [
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "1"
          ],
          "masses_exact": [
            "356964671433/500000000000",
            "143035328567/500000000000"
          ],
          "safe_scale_ratio_exact": "333/2000",
          "recursive_probability_exact": "100164091846759576801629232512920526/323438842748957269441046633743539737",
          "recursive_probability": 0.30968479541742516,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 1
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "1999/2999",
            "1"
          ],
          "masses_exact": [
            "578953288006/1000000000001",
            "177955278740/1000000000001",
            "243091433255/1000000000001"
          ],
          "safe_scale_ratio_exact": "997001/17994000",
          "recursive_probability_exact": "61974761387689553185228737521373537920071132724/177529947114896912257456758066509875298491033341",
          "recursive_probability": 0.34909468737451743,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 2
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "3996001/6995001",
            "5995001/6995001",
            "1"
          ],
          "masses_exact": [
            "133729006699/250000000000",
            "126831283011/1000000000000",
            "141880377801/1000000000000",
            "24546539049/125000000000"
          ],
          "safe_scale_ratio_exact": "993004999/41970006000",
          "recursive_probability_exact": "28039224284967876396991712695612196780173444271/76510556054937434904759009683780662058638651712",
          "recursive_probability": 0.3664752385910601,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 3
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "7988005999/14983006999",
            "3996001/4996001",
            "13983006999/14983006999",
            "1"
          ],
          "masses_exact": [
            "257431884209/500000000000",
            "50532209997/500000000000",
            "20541562831/200000000000",
            "58420741007/500000000000",
            "164522515419/1000000000000"
          ],
          "safe_scale_ratio_exact": "328338997667/29966013998000",
          "recursive_probability_exact": "58207398816172772230401848518397200896659829597/154955016968370917223770623565050923286327003304",
          "recursive_probability": 0.37564062109750174,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 4
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "15968023992001/30951030991001",
            "23956029991001/30951030991001",
            "27952030991001/30951030991001",
            "29951030991001/30951030991001",
            "1"
          ],
          "masses_exact": [
            "504556834747/1000000000000",
            "85242938581/1000000000000",
            "79488729761/1000000000000",
            "87453972657/1000000000000",
            "50662990793/500000000000",
            "35482885667/250000000000"
          ],
          "safe_scale_ratio_exact": "969048969008999/185706185946006000",
          "recursive_probability_exact": "118762758113524845886314623115814159666180489534/311730081945984743001403308283372706986228675973",
          "recursive_probability": 0.38097945944820155,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 5
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "31920079960009999/62871110951010999",
            "15968023992001/20964024992001",
            "7988005999/8988005999",
            "19964024992001/20964024992001",
            "61871110951010999/62871110951010999",
            "1"
          ],
          "masses_exact": [
            "124604059599/250000000000",
            "74360878229/1000000000000",
            "32338760087/500000000000",
            "6964072873/100000000000",
            "38720859597/500000000000",
            "89919545203/1000000000000",
            "62771685037/500000000000"
          ],
          "safe_scale_ratio_exact": "937128889048989001/377226665706065994000",
          "recursive_probability_exact": "360715328089685225484414591061453244997963787601/938288126289582024651047218123303307685703270144",
          "recursive_probability": 0.384439830349466,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 6
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "63808239840059988001/126679350791070987001",
            "95728319800069987001/126679350791070987001",
            "111696343792070987001/126679350791070987001",
            "119684349791070987001/126679350791070987001",
            "123680350791070987001/126679350791070987001",
            "125679350791070987001/126679350791070987001",
            "1"
          ],
          "masses_exact": [
            "494371624928/999999999999",
            "66302070173/999999999999",
            "54477653819/999999999999",
            "8266206128/142857142857",
            "1696603316/27027027027",
            "69838402489/999999999999",
            "9025890953/111111111111",
            "8703035725/76923076923"
          ],
          "safe_scale_ratio_exact": "291106883069643004333/253358701582141974002000",
          "recursive_probability_exact": "72750174600768310636142246009897971666628366113/188053405043538272074905794322165133976225025229",
          "recursive_probability": 0.3868591190035891,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 7
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "127552671440279916013999/254232022231350903014999",
            "63808239840059988001/84772264832060988001",
            "223280991240349903014999/254232022231350903014999",
            "15968023992001/16968023992001",
            "247237021231350903014999/254232022231350903014999",
            "83772264832060988001/84772264832060988001",
            "253232022231350903014999/254232022231350903014999",
            "1"
          ],
          "masses_exact": [
            "122878521259/250000000000",
            "1875957053/31250000000",
            "47046597061/1000000000000",
            "24751693087/500000000000",
            "10575643417/200000000000",
            "28688636333/500000000000",
            "15965760999/250000000000",
            "74384077149/1000000000000",
            "103402695137/1000000000000"
          ],
          "safe_scale_ratio_exact": "745767977768649096985001/1525392133388105418089994000",
          "recursive_probability_exact": "5718161102876769226158700271354863246955512303/14713064973774003617212996572491001150215613756",
          "recursive_probability": 0.3886451336325487,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 8
        },
        {
          "c": "1999/1000",
          "support_exact": [
            "0",
            "254977790209119552111984001/509209812440470455126983001",
            "382530461649399468125983001/509209812440470455126983001",
            "63808239840059988001/72796245839059988001",
            "478258781449469455126983001/509209812440470455126983001",
            "494226805441470455126983001/509209812440470455126983001",
            "71796245839059988001/72796245839059988001",
            "506210812440470455126983001/509209812440470455126983001",
            "508209812440470455126983001/509209812440470455126983001",
            "1"
          ],
          "masses_exact": [
            "489389071495/1000000000001",
            "54976383720/1000000000001",
            "41399245274/1000000000001",
            "43263926213/1000000000001",
            "45724438820/1000000000001",
            "48846002926/1000000000001",
            "53013514411/1000000000001",
            "59027748249/1000000000001",
            "68828392923/1000000000001",
            "95531275970/1000000000001"
          ],
          "safe_scale_ratio_exact": "490790187559529544873016999/3055258874642822730761898006000",
          "recursive_probability_exact": "183823118395695442904849703488808303795286366235/471319476640568914596079837250470164666349124688",
          "recursive_probability": 0.39001808222722795,
          "interpretation": "Verified achieved lower bound; mass optimization is local.",
          "ladder_positive_atoms": 9
        }
      ],
      "insertion_cells": 0,
      "best": {
        "c": "1999/1000",
        "support_exact": [
          "0",
          "254977790209119552111984001/509209812440470455126983001",
          "382530461649399468125983001/509209812440470455126983001",
          "63808239840059988001/72796245839059988001",
          "478258781449469455126983001/509209812440470455126983001",
          "494226805441470455126983001/509209812440470455126983001",
          "71796245839059988001/72796245839059988001",
          "506210812440470455126983001/509209812440470455126983001",
          "508209812440470455126983001/509209812440470455126983001",
          "1"
        ],
        "masses_exact": [
          "489389071495/1000000000001",
          "54976383720/1000000000001",
          "41399245274/1000000000001",
          "43263926213/1000000000001",
          "45724438820/1000000000001",
          "48846002926/1000000000001",
          "53013514411/1000000000001",
          "59027748249/1000000000001",
          "68828392923/1000000000001",
          "95531275970/1000000000001"
        ],
        "safe_scale_ratio_exact": "490790187559529544873016999/3055258874642822730761898006000",
        "recursive_probability_exact": "183823118395695442904849703488808303795286366235/471319476640568914596079837250470164666349124688",
        "recursive_probability": 0.39001808222722795,
        "interpretation": "Verified achieved lower bound; mass optimization is local.",
        "ladder_positive_atoms": 9
      }
    }
  ]
}


==> anc/proofs/s3/lower_constructions/below_two_uniform_jump.json <==
{
  "c": "3/2",
  "support_exact": [
    "0",
    "17/24",
    "1"
  ],
  "masses_exact": [
    "167100120583/250000000000",
    "110532905829/500000000000",
    "11053370601/100000000000"
  ],
  "safe_scale_ratio_exact": "1/96",
  "recursive_probability_exact": "893147676348180863109491612255118537117847409/2779188239384956602833178080624988915144629048",
  "recursive_probability": 0.3213699826773293,
  "interpretation": "Verified achieved lower bound; mass optimization is local."
}


==> anc/proofs/s3/lower_constructions/lower_baseline.json <==
{
  "c": "23/10",
  "c_decimal": 2.3,
  "support_exact": [
    "0",
    "1"
  ],
  "support": [
    0.0,
    1.0
  ],
  "masses_exact": [
    "24773747247/62500000000",
    "37726252753/62500000000"
  ],
  "masses": [
    0.396379955952,
    0.603620044048
  ],
  "base_probability_exact": "7184813015301004865178153048005975437577919/15258789062500000000000000000000000000000000",
  "base_probability": 0.47086390577076664,
  "recursive_probability_exact": "190445975706656074875026776238223/394476338504028594627276776238223",
  "recursive_probability": 0.4827817466286667,
  "above_half_exact": false,
  "safe_scale_ratio_exact": "1/20",
  "safe_scale_ratio": 0.05,
  "minimum_base_success_slack_exact": "3/10",
  "terms": [
    {
      "powers": [
        1,
        3
      ],
      "coefficient": 3
    },
    {
      "powers": [
        2,
        2
      ],
      "coefficient": 3
    },
    {
      "powers": [
        3,
        1
      ],
      "coefficient": 1
    }
  ],
  "starts": 8,
  "best_optimizer_success": true,
  "trial_value_min": 0.48278174662862045,
  "trial_value_max": 0.4827817466286667,
  "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound."
}


==> anc/proofs/s3/lower_constructions/lower_ladders.json <==
{
  "cases": [
    {
      "c": "47/20",
      "c_decimal": 2.35,
      "tail_atoms": 1,
      "support_exact": [
        "0",
        "176720/227463",
        "1"
      ],
      "support": [
        0.0,
        0.7769175646149044,
        1.0
      ],
      "masses_exact": [
        "75341199789/200000000000",
        "543916383729/1000000000000",
        "39688808663/500000000000"
      ],
      "masses": [
        0.376705998945,
        0.543916383729,
        0.079377617326
      ],
      "recursive_probability_exact": "481265321643709437387621673522655339371226056449/979862287088938751215295132286201684404175349375",
      "recursive_probability": 0.4911560818137974,
      "safe_scale_ratio_exact": "9729/3032840",
      "safe_scale_ratio": 0.0032078843592144657,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "119/50",
      "c_decimal": 2.38,
      "tail_atoms": 2,
      "support_exact": [
        "0",
        "40106784200/55027578049",
        "50613141999/55027578049",
        "1"
      ],
      "support": [
        0.0,
        0.7288487994926182,
        0.9197777513291769,
        1.0
      ],
      "masses_exact": [
        "185900266371/500000000000",
        "266371559199/500000000000",
        "4772817443/100000000000",
        "4772817443/100000000000"
      ],
      "masses": [
        0.371800532742,
        0.532743118398,
        0.04772817443,
        0.04772817443
      ],
      "recursive_probability_exact": "30213821960464367058145941480063244085267567064/61305681806185578272758887781728491364920051119",
      "recursive_probability": 0.49283885392521437,
      "safe_scale_ratio_exact": "2315422627/5502757804900",
      "safe_scale_ratio": 0.00042077494759776686,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "12/5",
      "c_decimal": 2.4,
      "tail_atoms": 3,
      "support_exact": [
        "0",
        "19906560/27832021",
        "24890256/27832021",
        "26966796/27832021",
        "1"
      ],
      "support": [
        0.0,
        0.7152394718299473,
        0.8943028607229062,
        0.9689126060949724,
        1.0
      ],
      "masses_exact": [
        "369707663641/1000000000000",
        "264148836769/500000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000"
      ],
      "masses": [
        0.369707663641,
        0.528297673538,
        0.033998220940333335,
        0.033998220940333335,
        0.033998220940333335
      ],
      "recursive_probability_exact": "161438941474517257177247040227582071631923814807/327105850231348147181668203081950190664231570613",
      "recursive_probability": 0.49353731020199826,
      "safe_scale_ratio_exact": "2016/19880015",
      "safe_scale_ratio": 0.00010140837418885247,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "241/100",
      "c_decimal": 2.41,
      "tail_atoms": 4,
      "support_exact": [
        "0",
        "4551937935424543488400/6404564585153374439661",
        "1889650742188885539187/2134854861717791479887",
        "6132443633679566629661/6404564585153374439661",
        "6324763719618533439661/6404564585153374439661",
        "1"
      ],
      "support": [
        0.0,
        0.7107333956747873,
        0.8851424872360621,
        0.9575114048963422,
        0.9875400014358775,
        1.0
      ],
      "masses_exact": [
        "23034720031/62500000000",
        "131481762853/250000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000"
      ],
      "masses": [
        0.368555520496,
        0.525927051412,
        0.026379357023,
        0.026379357023,
        0.026379357023,
        0.026379357023
      ],
      "recursive_probability_exact": "15150158867753371340583763060341861625706839897/30673417170911164612052154463425814988792788992",
      "recursive_probability": 0.49391819578944324,
      "safe_scale_ratio_exact": "70678441689022034689/426970972343558295977400",
      "safe_scale_ratio": 0.00016553453575797483,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "1207/500",
      "c_decimal": 2.414,
      "tail_atoms": 7,
      "support_exact": [
        "0",
        "27856835334564803852118621461337255745900898000/39380358075760909786924254671879048490936467443",
        "34620895851231595434580681025521377511219992943/39380358075760909786924254671879048490936467443",
        "37422909321267548865592304705796490090059717443/39380358075760909786924254671879048490936467443",
        "38583643981597272739250806644601424878311467443/39380358075760909786924254671879048490936467443",
        "39064478555056147583351263122979608303436467443/39380358075760909786924254671879048490936467443",
        "39263664376704397311644741365886892240936467443/39380358075760909786924254671879048490936467443",
        "39346177144578568698676008243644673490936467443/39380358075760909786924254671879048490936467443",
        "1"
      ],
      "support": [
        0.0,
        0.707378924309757,
        0.8791412151364154,
        0.950293779687641,
        0.9797687442904683,
        0.9919787544821947,
        0.9970367537331171,
        0.9991320309704502,
        1.0
      ],
      "masses_exact": [
        "366960265007/1000000000000",
        "261365667971/500000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000"
      ],
      "masses": [
        0.366960265007,
        0.522731335942,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143
      ],
      "recursive_probability_exact": "3398333984317879108856613084570522330506143750211/6873067099801944926420812489078415719290564923193",
      "recursive_probability": 0.4944421369632498,
      "safe_scale_ratio_exact": "2168290589329911360949805798419037191184482201/118141074227282729360772764015637145472809402329000",
      "safe_scale_ratio": 1.8353401672635042e-05,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    }
  ],
  "infinite_ladder_numerical_mass_optimum": {
    "p0": 0.364616421303,
    "main_mass": 0.518212053593,
    "tail_mass": 0.117171525104,
    "probability": 0.4952063382580596,
    "interpretation": "Numerical optimization of the limiting family formula, not a universal upper bound."
  },
  "first_six_ladder_thresholds": [
    2.302775637731995,
    2.3744237632091707,
    2.3987264872817033,
    2.4079740940847856,
    2.411661492422208,
    2.413162533107591
  ]
}


==> anc/proofs/s3/lower_constructions/lower_scout.json <==
{
  "cases": [
    {
      "c": "47/20",
      "c_decimal": 2.35,
      "support_exact": [
        "0",
        "176720/227463",
        "1"
      ],
      "support": [
        0.0,
        0.7769175646149044,
        1.0
      ],
      "masses_exact": [
        "188352998529/500000000000",
        "543916392349/1000000000000",
        "79377610593/1000000000000"
      ],
      "masses": [
        0.376705997058,
        0.543916392349,
        0.079377610593
      ],
      "base_probability_exact": "481265321841889109786690752688021561310783574887/1000000000000000000000000000000000000000000000000",
      "base_probability": 0.4812653218418891,
      "recursive_probability_exact": "481265321841889109786690752688021561310783574887/979862287492434995863064795332015921064386027504",
      "recursive_probability": 0.49115608181379744,
      "above_half_exact": false,
      "safe_scale_ratio_exact": "9729/3032840",
      "safe_scale_ratio": 0.0032078843592144657,
      "minimum_base_success_slack_exact": "29187/1516420",
      "terms": [
        {
          "powers": [
            0,
            3,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            1,
            0,
            3
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            1,
            2
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            2,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            3,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            2
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            1,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            2,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            3,
            0,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            1,
            0
          ],
          "coefficient": 1
        }
      ],
      "starts": 12,
      "best_optimizer_success": true,
      "trial_value_min": 0.4827817466286639,
      "trial_value_max": 0.49115608181379744,
      "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound.",
      "search": {
        "previous_lower": 0.4911560818137974,
        "fixed_support_baseline": 0.49115608181379744,
        "insertion_cells": 23,
        "cells_searched": 23,
        "complete_cell_scan": true,
        "seconds": 0.0623527129937429,
        "interpretation": "Local mass optimization within each visited insertion cell; no optimality claim."
      }
    },
    {
      "c": "119/50",
      "c_decimal": 2.38,
      "support_exact": [
        "0",
        "40106784200/55027578049",
        "50613141999/55027578049",
        "1"
      ],
      "support": [
        0.0,
        0.7288487994926182,
        0.9197777513291769,
        1.0
      ],
      "masses_exact": [
        "92950132911/250000000000",
        "1331857779/2500000000",
        "47728178829/1000000000000",
        "47728177927/1000000000000"
      ],
      "masses": [
        0.371800531644,
        0.5327431116,
        0.047728178829,
        0.047728177927
      ],
      "base_probability_exact": "472090968240897690235925831914416390430179171/976562500000000000000000000000000000000000000",
      "base_probability": 0.48342115147867926,
      "recursive_probability_exact": "1888363872963590760943703327657665561720716684/3831605113768362689914700483160392733766765759",
      "recursive_probability": 0.4928388539252144,
      "above_half_exact": false,
      "safe_scale_ratio_exact": "2315422627/5502757804900",
      "safe_scale_ratio": 0.00042077494759776686,
      "minimum_base_success_slack_exact": "6946267881/2751378902450",
      "terms": [
        {
          "powers": [
            0,
            2,
            1,
            1
          ],
          "coefficient": 3
        },
        {
          "powers": [
            0,
            3,
            0,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            0,
            3,
            1,
            0
          ],
          "coefficient": 1
        },
        {
          "powers": [
            1,
            0,
            0,
            3
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            0,
            1,
            2
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            2,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            3,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            1,
            0,
            2
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            1,
            1,
            1
          ],
          "coefficient": 12
        },
        {
          "powers": [
            1,
            1,
            2,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            2,
            0,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            2,
            1,
            0
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            3,
            0,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            0,
            2
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            1,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            0,
            2,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            1,
            0,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            1,
            1,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            2,
            0,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            3,
            0,
            0,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            0,
            1,
            0
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            1,
            0,
            0
          ],
          "coefficient": 1
        }
      ],
      "starts": 12,
      "best_optimizer_success": true,
      "trial_value_min": 0.48278174662866347,
      "trial_value_max": 0.4928388539252144,
      "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound.",
      "search": {
        "previous_lower": 0.49283885392521437,
        "fixed_support_baseline": 0.4928388539252144,
        "insertion_cells": 43,
        "cells_searched": 43,
        "complete_cell_scan": true,
        "seconds": 0.14843298398773186,
        "interpretation": "Local mass optimization within each visited insertion cell; no optimality claim."
      }
    },
    {
      "c": "12/5",
      "c_decimal": 2.4,
      "support_exact": [
        "0",
        "19906560/27832021",
        "24890256/27832021",
        "26966796/27832021",
        "1"
      ],
      "support": [
        0.0,
        0.7152394718299473,
        0.8943028607229062,
        0.9689126060949724,
        1.0
      ],
      "masses_exact": [
        "369707671738/999999999999",
        "528297681082/999999999999",
        "33998210398/999999999999",
        "33998221480/999999999999",
        "33998215301/999999999999"
      ],
      "masses": [
        0.3697076717383697,
        0.5282976810825283,
        0.033998210398033996,
        0.033998221480034,
        0.033998215301034
      ],
      "base_probability_exact": "161438941204607659350868075106977547999231093066/333333333332000000000001999999999998666666666667",
      "base_probability": 0.48431682361576023,
      "recursive_probability_exact": "484316823613822978052604225320932643997693279198/981317549053380537853384546122198222276444865265",
      "recursive_probability": 0.4935373102019983,
      "above_half_exact": false,
      "safe_scale_ratio_exact": "2016/19880015",
      "safe_scale_ratio": 0.00010140837418885247,
      "minimum_base_success_slack_exact": "12096/19880015",
      "terms": [
        {
          "powers": [
            0,
            2,
            0,
            1,
            1
          ],
          "coefficient": 3
        },
        {
          "powers": [
            0,
            2,
            1,
            0,
            1
          ],
          "coefficient": 3
        },
        {
          "powers": [
            0,
            2,
            1,
            1,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            0,
            3,
            0,
            0,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            0,
            3,
            0,
            1,
            0
          ],
          "coefficient": 1
        },
        {
          "powers": [
            0,
            3,
            1,
            0,
            0
          ],
          "coefficient": 1
        },
        {
          "powers": [
            1,
            0,
            0,
            0,
            3
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            0,
            0,
            1,
            2
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            0,
            2,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            0,
            3,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            0,
            1,
            0,
            2
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            1,
            1,
            1
          ],
          "coefficient": 18
        },
        {
          "powers": [
            1,
            0,
            1,
            2,
            0
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            2,
            0,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            2,
            1,
            0
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            0,
            3,
            0,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            1,
            0,
            0,
            2
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            1,
            0,
            1,
            1
          ],
          "coefficient": 12
        },
        {
          "powers": [
            1,
            1,
            0,
            2,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            1,
            1,
            0,
            1
          ],
          "coefficient": 12
        },
        {
          "powers": [
            1,
            1,
            1,
            1,
            0
          ],
          "coefficient": 12
        },
        {
          "powers": [
            1,
            1,
            2,
            0,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            2,
            0,
            0,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            2,
            0,
            1,
            0
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            2,
            1,
            0,
            0
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            3,
            0,
            0,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            0,
            0,
            2
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            0,
            1,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            0,
            0,
            2,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            1,
            0,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            0,
            1,
            1,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            0,
            2,
            0,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            1,
            0,
            0,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            1,
            0,
            1,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            1,
            1,
            0,
            0
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            2,
            0,
            0,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            3,
            0,
            0,
            0,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            0,
            0,
            1,
            0
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            0,
            1,
            0,
            0
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            1,
            0,
            0,
            0
          ],
          "coefficient": 1
        }
      ],
      "starts": 12,
      "best_optimizer_success": true,
      "trial_value_min": 0.4827817466286538,
      "trial_value_max": 0.4935373102019983,
      "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound.",
      "search": {
        "previous_lower": 0.49353731020199826,
        "fixed_support_baseline": 0.4935373102019983,
        "insertion_cells": 73,
        "cells_searched": 73,
        "complete_cell_scan": true,
        "seconds": 0.3590715419850312,
        "interpretation": "Local mass optimization within each visited insertion cell; no optimality claim."
      }
    },
    {
      "c": "121/50",
      "c_decimal": 2.42,
      "support_exact": [
        "0",
        "10041/14200",
        "1"
      ],
      "support": [
        0.0,
        0.707112676056338,
        1.0
      ],
      "masses_exact": [
        "67917731461/200000000000",
        "240538814997/500000000000",
        "179333712701/1000000000000"
      ],
      "masses": [
        0.339588657305,
        0.481077629994,
        0.179333712701
      ],
      "base_probability_exact": "496724494993727441661857297483549384321594856757/1000000000000000000000000000000000000000000000000",
      "base_probability": 0.49672449499372745,
      "recursive_probability_exact": "38209576537979033973989022883349952640122681289/75900091722207234209339223501059759797287526875",
      "recursive_probability": 0.5034193723747435,
      "above_half_exact": true,
      "safe_scale_ratio_exact": "41/60000",
      "safe_scale_ratio": 0.0006833333333333333,
      "minimum_base_success_slack_exact": "41/10000",
      "terms": [
        {
          "powers": [
            0,
            2,
            2
          ],
          "coefficient": 3
        },
        {
          "powers": [
            0,
            3,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            1,
            0,
            3
          ],
          "coefficient": 3
        },
        {
          "powers": [
            1,
            1,
            2
          ],
          "coefficient": 6
        },
        {
          "powers": [
            1,
            2,
            1
          ],
          "coefficient": 9
        },
        {
          "powers": [
            1,
            3,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            0,
            2
          ],
          "coefficient": 3
        },
        {
          "powers": [
            2,
            1,
            1
          ],
          "coefficient": 6
        },
        {
          "powers": [
            2,
            2,
            0
          ],
          "coefficient": 3
        },
        {
          "powers": [
            3,
            0,
            1
          ],
          "coefficient": 1
        },
        {
          "powers": [
            3,
            1,
            0
          ],
          "coefficient": 1
        }
      ],
      "starts": 12,
      "best_optimizer_success": true,
      "trial_value_min": 0.482781746628665,
      "trial_value_max": 0.5034193723747435,
      "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound.",
      "search": {
        "previous_lower": 0.5032292077172523,
        "fixed_support_baseline": 0.5034193723747435,
        "insertion_cells": 24,
        "cells_searched": 24,
        "complete_cell_scan": true,
        "seconds": 0.060615927999606356,
        "interpretation": "Local mass optimization within each visited insertion cell; no optimality claim."
      }
    }
  ]
}


==> anc/proofs/s3/lower_constructions/lower_thresholds.json <==
{
  "cases": [
    {
      "c": "1151387819/500000000",
      "c_decimal": 2.302775638,
      "tail_atoms": 1,
      "support_exact": [
        "0",
        "2651387819483153522000000000/3454163457157360159468874259",
        "1"
      ],
      "support": [
        0.0,
        0.7675918792983644,
        1.0
      ],
      "masses_exact": [
        "75341199789/200000000000",
        "543916383729/1000000000000",
        "39688808663/500000000000"
      ],
      "masses": [
        0.376705998945,
        0.543916383729,
        0.079377617326
      ],
      "recursive_probability_exact": "481265321643709437387621673522655339371226056449/979862287088938751215295132286201684404175349375",
      "recursive_probability": 0.4911560818137974,
      "safe_scale_ratio_exact": "20131396756484370161694569/1151387819052453386489624753000000000",
      "safe_scale_ratio": 1.748446216241172e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2302775637/1000000000",
        "1151387819/500000000"
      ]
    },
    {
      "c": "593605941/250000000",
      "c_decimal": 2.374423764,
      "tail_atoms": 2,
      "support_exact": [
        "0",
        "41387738906605732429062344760473787000000000/56884291844584513677620997406589015187968567",
        "52291936520601920586636988841470568437968567/56884291844584513677620997406589015187968567",
        "1"
      ],
      "support": [
        0.0,
        0.7275776416393223,
        0.9192684803648515,
        1.0
      ],
      "masses_exact": [
        "185900266371/500000000000",
        "266371559199/500000000000",
        "4772817443/100000000000",
        "4772817443/100000000000"
      ],
      "masses": [
        0.371800532742,
        0.532743118398,
        0.04772817443,
        0.04772817443
      ],
      "recursive_probability_exact": "30213821960464367058145941480063244085267567064/61305681806185578272758887781728491364920051119",
      "recursive_probability": 0.49283885392521437,
      "safe_scale_ratio_exact": "1689956544813721072097432117141743780818849/28442145922292256838810498703294507593984283500000000",
      "safe_scale_ratio": 5.941733614020926e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2374423763/1000000000",
        "593605941/250000000"
      ]
    },
    {
      "c": "299840811/125000000",
      "c_decimal": 2.398726488,
      "tail_atoms": 3,
      "support_exact": [
        "0",
        "40371227841706858342738685068160515947492806636464500000000/56468305692751592835649097112240518125220432707971270705419",
        "50490826757602728353213934958637649549154965423855145705419/56468305692751592835649097112240518125220432707971270705419",
        "54709564894910473799878319268582841433683885832971270705419/56468305692751592835649097112240518125220432707971270705419",
        "1"
      ],
      "support": [
        0.0,
        0.7149360574296283,
        0.8941445318428219,
        0.9688543727978919,
        1.0
      ],
      "masses_exact": [
        "369707663641/1000000000000",
        "264148836769/500000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000"
      ],
      "masses": [
        0.369707663641,
        0.528297673538,
        0.033998220940333335,
        0.033998220940333335,
        0.033998220940333335
      ],
      "recursive_probability_exact": "161438941474517257177247040227582071631923814807/327105850231348147181668203081950190664231570613",
      "recursive_probability": 0.49353731020199826,
      "safe_scale_ratio_exact": "806676868904451271312990271880868902897166044945333351603/14117076423187898208912274278060129531305108176992817676354750000000",
      "safe_scale_ratio": 5.714192122523685e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2398726487/1000000000",
        "299840811/125000000"
      ]
    },
    {
      "c": "481594819/200000000",
      "c_decimal": 2.407974095,
      "tail_atoms": 4,
      "support_exact": [
        "0",
        "2314965035994129033179819358227468135400716990222751586090028071312512800000000/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "2884123680509390680291428909844479105699084683184585201238092607729579467938979/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "3120487786625433281286108444225853324884099500780383969641398265557707667938979/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "3218646693985291154256573076396812879656641527481796124327931825557707667938979/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "1"
      ],
      "support": [
        0.0,
        0.7102403407245008,
        0.884860442247209,
        0.9573778758380832,
        0.9874934131029782,
        1.0
      ],
      "masses_exact": [
        "23034720031/62500000000",
        "131481762853/250000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000"
      ],
      "masses": [
        0.368555520496,
        0.525927051412,
        0.026379357023,
        0.026379357023,
        0.026379357023,
        0.026379357023
      ],
      "recursive_probability_exact": "15150158867753371340583763060341861625706839897/30673417170911164612052154463425814988792788992",
      "recursive_probability": 0.49391819578944324,
      "safe_scale_ratio_exact": "97352137522448652717146117272667454110100567308773647512419048269396298183267/1303764319347269603156248503347614445087805202419141108931172730223083067175591600000000",
      "safe_scale_ratio": 7.467004279668281e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "1203987047/500000000",
        "481594819/200000000"
      ]
    },
    {
      "c": "2411661493/1000000000",
      "c_decimal": 2.411661493,
      "tail_atoms": 5,
      "support_exact": [
        "0",
        "26620945842452533434879278458534943072688010592526066943434231511393899484253748478194413680996000000000/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "33115276654670047033831727704281290923238153773218551176879963654646236457167019421167997570044609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "35808163210709408068217347944288310785104871890068495106156663410474007171965786141358600990293609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "36924773715067351571022872168830473702107054217839295537175818782387461161339064541251600990293609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "37387778372893077157961836585318821603510554517361140757855450611593540370140064541251600990293609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "1"
      ],
      "support": [
        0.0,
        0.7083851231823012,
        0.8811996940704213,
        0.952857582787277,
        0.9825706618926353,
        0.9948912463492858,
        1.0
      ],
      "masses_exact": [
        "183913787309/500000000000",
        "32778529067/62500000000",
        "10771596031/500000000000",
        "10771596031/500000000000",
        "10771596031/500000000000",
        "10771596031/500000000000",
        "10771596031/500000000000"
      ],
      "masses": [
        0.367827574618,
        0.524456465072,
        0.021543192062,
        0.021543192062,
        0.021543192062,
        0.021543192062,
        0.021543192062
      ],
      "recursive_probability_exact": "30319501298395956860646135605717965292281072199/61355918003850965366625151313316345563417286639",
      "recursive_probability": 0.49415773220918924,
      "safe_scale_ratio_exact": "325818507495545774862777313389086137748655567158440778635399410556399974940326296382004717538117450097/6832684387288296221254540119947871751767928134433018408611932860463734612752739007500291089144292685774000000000",
      "safe_scale_ratio": 4.7685285757045504e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "602915373/250000000",
        "2411661493/1000000000"
      ]
    },
    {
      "c": "1206581267/500000000",
      "c_decimal": 2.413162534,
      "tail_atoms": 6,
      "support_exact": [
        "0",
        "19041841042308122561937654472354704645187961217536460159485229305143384950271021411492379947554520803475559522000000000/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "2152042932497240799598882948066574494920676232195305946690525708625320807899179417149878213340095809802719958617667017/2446292392177234699206877556405978612050095256033577261702001156271599727561502637936742995177679932268073584117667017",
        "25591377905107855594322164335475545385053420681389491084955370333433917355647944675104406057894438284198809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "26386560832325557375007299034630138649978518398508749854020772845834844788891846963559107265829479254948809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "26716079841515388340899932398029851230185972306012213012406358204173135413639256658116672946954479254948809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "26852630531552676548645923105259898329950639010183521499323876938673051458145279017304172946954479254948809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "1"
      ],
      "support": [
        0.0,
        0.7076326868886532,
        0.8797161530563778,
        0.9510265035790519,
        0.9805770827538711,
        0.9928226645406216,
        0.9978971597783927,
        1.0
      ],
      "masses_exact": [
        "367326325629/1000000000000",
        "261727951497/500000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000"
      ],
      "masses": [
        0.367326325629,
        0.523455902994,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665
      ],
      "recursive_probability_exact": "485322723576434540178854366136081643814345214030/981794264941224165923563204608942655413616499119",
      "recursive_probability": 0.49432222300207546,
      "safe_scale_ratio_exact": "1992631738306254787786477410320692897941430869162511557595419690011492828738889165897232979937128753955338205838558643/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187000000000",
      "safe_scale_ratio": 7.405015869129143e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2413162533/1000000000",
        "1206581267/500000000"
      ]
    },
    {
      "c": "2413779353/1000000000",
      "c_decimal": 2.413779353,
      "tail_atoms": 7,
      "support_exact": [
        "0",
        "911645399557471625834049983590596832557578444949381341190132782078588364127955207705801109105684878218067982605094793425896820804676000000000/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1133051451316118218599891252333346919979581872005815390124535677492677163818984596648003924060897688623681688885080286003462059989328943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1224777338143126218434183176837496114026484230713841860236778325138726856286889880342839976026751425216486866583518198102698265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1262778279162447299615994049881346031341980614739804017065386614111049378455677892050899379568204178952426697409653329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1278521615839882654736380181150010469750364160154098625470966214315841801406189397113085319784692870467031690729494329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1285043892475428702146947343818364124529672211271683360402444269843310895202233440523289243347912068951328690729494329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1287745993902984515451879181417172873135000119682864775844553263443385447582433555446636971379961068951328690729494329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1"
      ],
      "support": [
        0.0,
        0.7073239530191763,
        0.8791076353898802,
        0.9502755663597099,
        0.9797595914349005,
        0.9919744714066536,
        0.9970349505082631,
        0.9991314466504312,
        1.0
      ],
      "masses_exact": [
        "366960265007/1000000000000",
        "261365667971/500000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000"
      ],
      "masses": [
        0.366960265007,
        0.522731335942,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143
      ],
      "recursive_probability_exact": "3398333984317879108856613084570522330506143750211/6873067099801944926420812489078415719290564923193",
      "recursive_probability": 0.4944421369632498,
      "safe_scale_ratio_exact": "401115954661408122155755371160122569372581861041845970807925854336998025696581553244120120791061899659692003824801144507061604540635443073921/7733192653800225927563613402291262144399359055137818935349882740690974905796226677446819828279766413707972144376965974873427591142987661981942000000000",
      "safe_scale_ratio": 5.1869385985656616e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "301722419/125000000",
        "2413779353/1000000000"
      ]
    },
    {
      "c": "2414033921/1000000000",
      "c_decimal": 2.414033921,
      "tail_atoms": 8,
      "support_exact": [
        "0",
        "5320517605468987493221254283215329823407318313898317808217164092671719151795147946672301585625389886400599732217858217680129949802550623391385482362884000000000/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "6611983651217396133224272274125188313930080175630359928461665573795222134307447612406173618100411555563610669389837268764561965281996643829743412221295301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7146966210705800538293532272692482054340930790903069727407569234576260091608089729495079276636525253016087741343947167572579591095402113552783782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7368579732717451013800359253425406784610638801055222762934820908510396975387463149943758074856326116142599322766795740216152492162936644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7460381890128664323551869982397025377815033135724620739272226183079501459723072210529397955854419540665987195004921002517954630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7498410418482228129895546761647891005234853610844364500460826844241919518526981230076948829311302263783028213683351272306115630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7514163522870177534498663264106874317681779444708711330899834855663486472889553759788949870185194243827430008432792272306115630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7520689157928952420952761479928500012413235471280571101564179224427460835602153161457424205129674910072551008432792272306115630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "1"
      ],
      "support": [
        0.0,
        0.7071966138285254,
        0.8788566819183262,
        0.9499659014684357,
        0.9794224964779429,
        0.9916247255987768,
        0.9966794305118624,
        0.9987733136462765,
        0.9996406929801787,
        1.0
      ],
      "masses_exact": [
        "366681251449/1000000000000",
        "522182492867/1000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000"
      ],
      "masses": [
        0.366681251449,
        0.522182492867,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605
      ],
      "recursive_probability_exact": "485593156740224817876119770363966354541688076376/981921815283424050747224002484509622242150640799",
      "recursive_probability": 0.49453342331544203,
      "safe_scale_ratio_exact": "909754910411288506877341906706018474842124333364700588428145828187584179754019595677841139996377744163669628809085499163170786212999832913280272405563642492587/15046784731237579108259047174334370407006329322912260534132410954680480335930790422446666327033751820145102016865584544612231260744435289147169565624032603694082000000000",
      "safe_scale_ratio": 6.046174825127988e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "942982/390625",
        "2414033921/1000000000"
      ]
    },
    {
      "c": "301767399/125000000",
      "c_decimal": 2.414139192,
      "tail_atoms": 9,
      "support_exact": [
        "0",
        "71771248731586168479997884333857043740752301241139900526143491648923324147030439334782983247908203321847431102477770647823118301834805033881371584411133500000000/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "89188621314625731674994953492519391864327569745766134231303533717720232652095676195261327949020676623247421212187238092814435130695456696789498197329946655873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "96403355510879798865913193288305925834641932839303217119256600041493708139860855917540715351100710996592696868401126958337362620976079945504034874682730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "99391888326287597104797109222754884472116537532078977700982438790800370109567687851645444222956097524506401214663978593249608182283641555528440077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "100629817284696967163557132838845103116590871840792590839543273997731827759217092132599899177124037037380066680703457743096509620312887389512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101142600044908819131519394236111801665957007274757084937595609998634404403045259717791256674528826078588617453462495553310271908642965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101355008162017856135199446085113347782841445574354722263079341261840944750627739785987489121677958414620280193130671989681121518017965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101442993195280609695467255137360218441691359270465098538965479671049348152241742524979612839766013188237352865909755241634246518017965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101479438912062110652213998119795040144735031035730229231515098992754309479763243090963599283447448924448652762149989616634246518017965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "1"
      ],
      "support": [
        0.0,
        0.707143968348287,
        0.8787529369010492,
        0.949837888887845,
        0.9792831471489918,
        0.9914801481996034,
        0.9965324670928263,
        0.9986252705690987,
        0.999492164857219,
        0.9998512552903611,
        1.0
      ],
      "masses_exact": [
        "366461549189/1000000000000",
        "130438106569/250000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000"
      ],
      "masses": [
        0.366461549189,
        0.521752426276,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778
      ],
      "recursive_probability_exact": "1457055246566784320476996591200533416876980239257/2945895310678401039322765759163930802822525858477",
      "recursive_probability": 0.49460523640646403,
      "safe_scale_ratio_exact": "55251508678644609455717145725926213581158297320507460386329420653789784682202780832132645374896856410001982442887771952047046933928059123090561550568042116889/25373633921825714246191778553260645950739142658759113237938587484299544881991530647511068669899941612101237897568747404158561629504491378628203769451932507718383250000000",
      "safe_scale_ratio": 2.1775165846906445e-12,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2414139191/1000000000",
        "301767399/125000000"
      ]
    },
    {
      "c": "482836553/200000000",
      "c_decimal": 2.414182765,
      "tail_atoms": 10,
      "support_exact": [
        "0",
        "379396048349666553472500901204134353559925467062865770001303114158004571079956585002181970524845495841424815512019078633983124842187728049283790880268824204724537119964949120800000000/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "157152993506893008247354271350410777743323631776394896689692149185784789031763474212699380995701406418650980515361595329671497961437249792434144261213085937518743973134351610828105251/178845117470869323826413889178994694491902104867311373261475818566435476531407574277576099267203817877045873776574478553910992220894824530076262700166633220079895065331430704228105251",
        "509593182083920021232882312071755224200922478717826320135461804011238999154344094838394947136585720261751119396163881949684799242126703924879381417588449976485748995314292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "525389087065140859536240632178279094182635144696800629508590543273812863175386293025199086693717179199077340366877793893576215995661084553090414410340840934727685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "177310682868282942349787444144896746804122235347727362275589554529328762195622053359808418833173180344550983762058442555816655638079757635567087226293033220079895065331430704228105251/178845117470869323826413889178994694491902104867311373261475818566435476531407574277576099267203817877045873776574478553910992220894824530076262700166633220079895065331430704228105251",
        "534642266586091008402240021567066738937212881616961173646725362398307477580655674211022567362519742194717743710578843684545611666958807938926068100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "535764889951866789405662804735008250823884881602753088957642884755120919165220011920391191267429526918934674496431552734556431685682425590228788100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "178743300569139561887099369319532970150320817639121314167635908012610305986809671376954427325714733734338539763375208209635497820894824530076262700166633220079895065331430704228105251/178845117470869323826413889178994694491902104867311373261475818566435476531407574277576099267203817877045873776574478553910992220894824530076262700166633220079895065331430704228105251",
        "536422518340381806104930014685259126512556932618908350448867374397073706604564248942081930831061719036045524461242224781732976662684473590228788100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "536502303779891859290001074011896402071764431021186277383682373939679913821081775033864235827310633037811213137723435661732976662684473590228788100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "1"
      ],
      "support": [
        0.0,
        0.7071221805677071,
        0.8787100018679035,
        0.949784911269055,
        0.9792254782516262,
        0.9914203159455203,
        0.9964716475475391,
        0.9985640042966849,
        0.9994306978956451,
        0.9997896987184185,
        0.9999384036250967,
        1.0
      ],
      "masses_exact": [
        "22892755677/62500000000",
        "130351589011/250000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000"
      ],
      "masses": [
        0.366284090832,
        0.521406356044,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124
      ],
      "recursive_probability_exact": "1649997529956156694385617944943489390874923209/3335597865692115539284403751681225520276648960",
      "recursive_probability": 0.49466320473669945,
      "safe_scale_ratio_exact": "2855430382484309169277374782550135905927541561393815037475056639979188799909254613409691908049517079901180170254286576536447668574036506178364390539805429628241704500746604971346601/71538046988347729530565555671597877796760841946924549304590327426574190612563029711030439706881527150818349510629791421564396888357929812030505080066653288031958026132572281691242100400000000",
      "safe_scale_ratio": 3.9914849547813455e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "603545691/250000000",
        "482836553/200000000"
      ]
    }
  ]
}


==> anc/proofs/s3/lower_constructions/lower_uniform.json <==
{
  "c": "121/50",
  "c_decimal": 2.42,
  "support_exact": [
    "0",
    "10041/14200",
    "1"
  ],
  "support": [
    0.0,
    0.707112676056338,
    1.0
  ],
  "masses_exact": [
    "67917731461/200000000000",
    "240538814997/500000000000",
    "179333712701/1000000000000"
  ],
  "masses": [
    0.339588657305,
    0.481077629994,
    0.179333712701
  ],
  "base_probability_exact": "496724494993727441661857297483549384321594856757/1000000000000000000000000000000000000000000000000",
  "base_probability": 0.49672449499372745,
  "recursive_probability_exact": "38209576537979033973989022883349952640122681289/75900091722207234209339223501059759797287526875",
  "recursive_probability": 0.5034193723747435,
  "above_half_exact": true,
  "safe_scale_ratio_exact": "41/60000",
  "safe_scale_ratio": 0.0006833333333333333,
  "minimum_base_success_slack_exact": "41/10000",
  "terms": [
    {
      "powers": [
        0,
        2,
        2
      ],
      "coefficient": 3
    },
    {
      "powers": [
        0,
        3,
        1
      ],
      "coefficient": 1
    },
    {
      "powers": [
        1,
        0,
        3
      ],
      "coefficient": 3
    },
    {
      "powers": [
        1,
        1,
        2
      ],
      "coefficient": 6
    },
    {
      "powers": [
        1,
        2,
        1
      ],
      "coefficient": 9
    },
    {
      "powers": [
        1,
        3,
        0
      ],
      "coefficient": 3
    },
    {
      "powers": [
        2,
        0,
        2
      ],
      "coefficient": 3
    },
    {
      "powers": [
        2,
        1,
        1
      ],
      "coefficient": 6
    },
    {
      "powers": [
        2,
        2,
        0
      ],
      "coefficient": 3
    },
    {
      "powers": [
        3,
        0,
        1
      ],
      "coefficient": 1
    },
    {
      "powers": [
        3,
        1,
        0
      ],
      "coefficient": 1
    }
  ],
  "starts": 12,
  "best_optimizer_success": true,
  "trial_value_min": 0.482781746628665,
  "trial_value_max": 0.5034193723747435,
  "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound.",
  "search": {
    "previous_lower": 0.5032292077172523,
    "fixed_support_baseline": 0.5034193723747435,
    "insertion_cells": 24,
    "cells_searched": 24,
    "complete_cell_scan": true,
    "seconds": 0.060615927999606356,
    "interpretation": "Local mass optimization within each visited insertion cell; no optimality claim."
  },
  "uniform_above_silver": true,
  "uniform_interpretation": "The same masses and success polynomial work for every c>1+sqrt(2), choosing r within (1/(c-1),(c-1)/2); use monotonicity for c>=3."
}


==> anc/proofs/s3/rational/n4_c11-10_cuts11-10_20-11_certificate.json <==
{"n":4,"c":"11/10","cuts":["11/10","20/11"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[147,829546,46006],[0,-29777,33387154],[29,-4140427,-230895]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[126,156,0,8,-24,-1],[101,-181,0,-84695,5185,-661],[0,0,0,3381,973052,-1466300],[0,0,0,2772,941030,1516246],[20,-36,896,211360,-12914,1651],[20,-36,-896,211360,-12914,1651]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151],"factor":[[-155,290,-27,0,0,-25,36,-1,10,-25,-6,-12,4,-122],[-130,-174,-304,0,0,14607,72737,-1423,-1446323,6694211,1989208,3726139,-1418895,33569757],[-114,-117,325,0,0,73273,67146,-1855,-1444613,6687493,1987001,3721890,-1417383,33530686],[0,0,0,0,0,-3091,-617450,-1046463,-1443266,6660868,1980296,3713496,-1407002,33553144],[0,0,0,0,0,-2722,-603181,1068608,-1438278,6683672,1978508,3736224,-1431584,33509554],[-23,-24,65,0,-1689,-131699,86464,-341,-1450585,6710964,1994710,3736737,-1422669,33667228],[-23,-23,65,0,1689,-131699,86464,-341,-1450585,6710965,1994710,3736738,-1422669,33667231],[0,0,0,0,0,4,38,172,-32329246,-21480912,-48096617,7483523,-3535763,6856572],[0,0,0,0,0,-9,-255,-246,-19105539,55038843,18470911,-15176876,6741538,-65192784],[0,0,0,0,0,4,-20,128,-15682319,-30620662,70144317,19181323,-15954231,-947801],[0,0,0,0,0,2,-14,293,-2611115,-7310783,8256176,609174,110533749,13298634],[-58,-68,30,-809,0,-36494,-181421,3550,3609493,-16706320,-4964341,-9299092,3541049,-83777944],[-58,-68,30,809,0,-36495,-181421,3550,3609493,-16706320,-4964341,-9299092,3541049,-83777943],[0,0,0,0,0,2,-14,319,-3381495,-10774630,8094502,-104640901,-4444626,31919313]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,126,127,128,130,131,150,174,175,178],"factor":[[30808,13580,32718,18728,-7235,-15546,41179,-6825,29462,-11114,-1312,-4285,12624,71212],[24,-21461626,-9356376,-1214934,5064914,-6650608,-5753986,1444528,-14587358,13071950,-3052462,2686696,-1295021,5031324],[5,-96642,-787099,-9450250,2311917,43634112,30495044,38135185,5619619,37790829,-37429948,-10152724,-27052167,-23380464],[5,-3971776,-1953409,-9831814,-1227725,50724760,6160386,-32647805,24363969,-46798158,22881880,5227650,18937430,-19510049],[4,-2446862,4446475,1697432,-292370,-16534551,-24720605,12219368,47673438,-27254034,-13053780,-11751481,-56681073,-85609106],[13,4017762,-28198684,13023679,39919676,4854278,-8780961,3777542,4634199,-1151792,3976857,488708,6007075,-20213159],[13,2410303,-8548720,-48505904,8290172,-20434716,-1484554,-1881752,-8949211,-3565387,1104935,-1006306,1367264,-15967506],[13,2196648,-33452252,2844928,-37422450,54259,-4449688,-5686187,1307020,7472045,-3604400,1845204,-6674836,-18016790],[8,1640747,4374102,-2746922,2897971,14613326,-34606790,-27312560,-8752498,31471446,-4402103,73280821,-36118158,-8138796],[8,1350080,1724532,982429,2173429,15365194,-25445631,-34621992,-47833650,-1790830,-12334637,-62172084,-37696216,-5426889],[3,-125721,6149285,2223822,-1060979,-3841843,-8120927,-22712977,2870987,30391678,-29822798,-8336977,68068687,-106180601],[9,441120,639672,166081,-4467725,11670419,-33318316,45200189,-38627261,-47414525,-32191912,21527461,26388551,-11167208],[9,148486,3043065,-4146119,-4263755,14817152,-41728576,33662240,6087023,32186270,66721409,-21722035,14634398,-13020418],[4,80056,1989744,5706219,-637645,-5334111,38423207,6602492,-44852844,-10179687,43826200,18491387,-21906879,-97154249]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,176,177,179,189,190,191],"factor":[[-193,448,0,0,276,-27,-274,19,-148,43,891],[0,0,0,0,-3939661,-966962,24633053,-67376658,-52794173,15514331,45261586],[0,0,0,0,-8500614,46068784,-41143974,6297960,-13257035,2188883,28780055],[-322,-255,0,0,2743282,-632911,-6298681,378554,-3315462,1007987,20849441],[0,0,0,0,-3375575,-1608993,33995597,67027857,-44360865,6192479,48054214],[0,0,0,0,-8144253,-51648253,-36341026,4604513,-7192950,1613318,19741129],[0,0,0,0,-3247620,848306,14538699,-1735087,69407754,67300331,57541569],[0,0,0,0,-3157931,421375,14743747,-8162148,39442328,-88001549,61145394],[-43,-34,-1755,-2371,-6846404,1579532,15719397,-944744,8274284,-2515598,-52033206],[-43,-34,2931,-334,-6846404,1579532,15719396,-944744,8274284,-2515598,-52033206],[-43,-34,-1176,2706,-6846404,1579532,15719397,-944744,8274284,-2515598,-52033206]],"denominator":100000000}],"bound":"18581087844001931/60000000000000000"}


==> anc/proofs/s3/rational/n4_c11-10_cuts11-10_20-11_cover.json <==
{"n":4,"c":"11/10","cuts":["11/10","20/11"],"patterns":["++++++++++++---","++++-+++++++---","++++-+++-+++---","++++-+++-+-+---","++++--++-+-+---","++++--++---+---","++++--++------+","++++--++-------","++-+-+++++++---","++-+-+++-+++---","++-+-+++-+-+---","++-+-+-+-+++---","++-+-+-+-+-+---","++-+--++-+-+---","++-+--++---+---","++-+--++------+","++-+--++-------","++-+---+-+++---","++-+---+-+-+---","++-+---+--++---","++-+---+---+---","++-+---+------+","++-+---+-------","++-----+-+++---","++-----+--++---","++-----+---+---","++-----+------+","++-----+-------","++--------++-++","++--------++--+","++--------++---","++---------+--+","++---------+---","++------------+","++-------------","-+-+-+++++++---","-+-+-+++-+++---","-+-+-+++-+-+---","-+-+-+-+-+++---","-+-+-+-+-+-+---","-+-+--++++++---","-+-+--++-+++---","-+-+--++-+-+---","-+-+--++---+---","-+-+--++------+","-+-+--++-------","-+-+---+-+++---","-+-+---+-+-+---","-+-+---+---+---","-+-+---+------+","-+-+---+-------","-+----++++++---","-+----++-+++---","-+----++-+-+---","-+----++---+---","-+----++------+","-+----++-------","-+-----+-+++---","-+-----+-+-+---","-+-----+--++---","-+-----+---+--+","-+-----+---+---","-+-----+------+","-+-----+-------","-+--------++-++","-+--------++--+","-+--------++---","-+---------+--+","-+---------+---","-+------------+","-+-------------","------++++++---","------++-+++---","------++-+-+---","------++---+--+","------++---+---","------++------+","------++-------","-------+-+++---","-------+-+-+---","-------+--++---","-------+---+--+","-------+---+---","-------+------+","-------+-------","----------++-++","----------++--+","----------++---","-----------+--+","-----------+---","--------------+"],"pruned":{"+++++++++++++":{"12":"1"},"++++++++++++-+":{"5":"1/12","13":"11/12"},"++++++++++++--+":{"4":"11/21","14":"10/21"},"+++++++++++-":{"4":"11/21","11":"10/21"},"++++++++++-":{"8":"1/2","10":"1/2"},"+++++++++-":{"4":"11/21","9":"10/21"},"++++++++-":{"4":"1/2","8":"1/2"},"+++++++-":{"3":"1/2","7":"1/2"},"++++++-":{"2":"1/2","6":"1/2"},"+++++-":{"4":"9/10","5":"1/10"},"++++-++++++++":{"0":"1/22","10":"199/220","12":"1/20"},"++++-+++++++-+":{"0":"1/22","6":"21/242","10":"1979/2420","13":"1/20"},"++++-+++++++--+":{"0":"1/22","6":"21/242","10":"1979/2420","14":"1/20"},"++++-++++++-":{"10":"9/10","11":"1/10"},"++++-+++++-":{"8":"1/2","10":"1/2"},"++++-++++-":{"8":"9/10","9":"1/10"},"++++-+++-++++":{"0":"1/22","10":"199/220","12":"1/20"},"++++-+++-+++-+":{"0":"1/22","6":"21/242","10":"1979/2420","13":"1/20"},"++++-+++-+++--+":{"0":"1/22","6":"21/242","10":"1979/2420","14":"1/20"},"++++-+++-++-":{"10":"9/10","11":"1/10"},"++++-+++-+-++":{"0":"5/121","6":"105/121","10":"1/22","12":"1/22"},"++++-+++-+-+-+":{"10":"1/2","13":"1/2"},"++++-+++-+-+--+":{"0":"5/6","9":"1/24","11":"1/24","14":"1/12"},"++++-+++-+--":{"5":"1/2","11":"1/2"},"++++-+++--":{"5":"1/2","9":"1/2"},"++++-++-":{"2":"9/10","7":"1/10"},"++++-+-":{"2":"1/2","6":"1/2"},"++++--+++":{"2":"2/11","5":"1/10","8":"79/110"},"++++--++-++":{"2":"2/11","5":"1/10","10":"79/110"},"++++--++-+-++":{"0":"5/121","6":"105/121","10":"1/22","12":"1/22"},"++++--++-+-+-+":{"10":"1/2","13":"1/2"},"++++--++-+-+--+":{"0":"5/6","9":"1/24","11":"1/24","14":"1/12"},"++++--++-+--":{"9":"1/2","11":"1/2"},"++++--++--+":{"2":"2/11","9":"1/10","10":"79/110"},"++++--++---++":{"0":"5/121","6":"105/121","10":"1/22","12":"1/22"},"++++--++---+-+":{"10":"1/2","13":"1/2"},"++++--++---+--+":{"3":"2669/17096","7":"2911/17096","8":"55/2137","11":"2869/8548","14":"2669/8548"},"++++--++----+":{"12":"1"},"++++--++-----+":{"3":"1/12","13":"11/12"},"++++--+-":{"3":"1/2","7":"1/2"},"++++---":{"2":"1/2","6":"1/2"},"+++-":{"2":"9/10","3":"1/10"},"++-++":{"2":"1/2","4":"1/2"},"++-+-++++++++":{"0":"1/22","10":"199/220","12":"1/20"},"++-+-+++++++-+":{"0":"1/22","6":"21/242","10":"1979/2420","13":"1/20"},"++-+-+++++++--+":{"0":"1/22","6":"21/242","10":"1979/2420","14":"1/20"},"++-+-++++++-":{"10":"9/10","11":"1/10"},"++-+-+++++-":{"8":"1/2","10":"1/2"},"++-+-++++-":{"8":"9/10","9":"1/10"},"++-+-+++-++++":{"0":"1/22","10":"199/220","12":"1/20"},"++-+-+++-+++-+":{"0":"1/22","6":"21/242","10":"1979/2420","13":"1/20"},"++-+-+++-+++--+":{"0":"1/22","6":"21/242","10":"1979/2420","14":"1/20"},"++-+-+++-++-":{"10":"9/10","11":"1/10"},"++-+-+++-+-++":{"0":"5/121","6":"105/121","10":"1/22","12":"1/22"},"++-+-+++-+-+-+":{"10":"1/2","13":"1/2"},"++-+-+++-+-+--+":{"0":"5/6","9":"1/24","11":"1/24","14":"1/12"},"++-+-+++-+--":{"2":"10/31","5":"11/62","6":"10/31","11":"11/62"},"++-+-+++--":{"5":"1/2","9":"1/2"},"++-+-++-":{"5":"1/2","7":"1/2"},"++-+-+-++":{"6":"1/2","8":"1/2"},"++-+-+-+-++++":{"0":"1/22","10":"199/220","12":"1/20"},"++-+-+-+-+++-+":{"5":"1/12","10":"5/6","13":"1/12"},"++-+-+-+-+++--+":{"3":"1/12","10":"5/6","14":"1/12"},"++-+-+-+-++-":{"10":"9/10","11":"1/10"},"++-+-+-+-+-++":{"6":"21/41","10":"10/41","12":"10/41"},"++-+-+-+-+-+-+":{"10":"1/2","13":"1/2"},"++-+-+-+-+-+--+":{"0":"5/6","9":"1/24","11":"1/24","14":"1/12"},"++-+-+-+-+--":{"5":"869/3338","6":"790/1669","10":"110/1669","11":"669/3338"},"++-+-+-+--":{"5":"1/2","9":"1/2"},"++-+-+--":{"5":"1/2","7":"1/2"},"++-+--+++":{"0":"2/11","5":"1/10","8":"79/110"},"++-+--++-++":{"0":"2/11","5":"1/10","6":"20/121","10":"669/1210"},"++-+--++-+-++":{"0":"5/121","6":"105/121","10":"1/22","12":"1/22"},"++-+--++-+-+-+":{"10":"1/2","13":"1/2"},"++-+--++-+-+--+":{"0":"5/6","9":"1/24","11":"1/24","14":"1/12"},"++-+--++-+--":{"9":"1/2","11":"1/2"},"++-+--++--+":{"6":"2/11","9":"1/10","10":"79/110"},"++-+--++---++":{"0":"5/121","6":"105/121","10":"1/22","12":"1/22"},"++-+--++---+-+":{"10":"1/2","13":"1/2"},"++-+--++---+--+":{"3":"2669/17096","7":"2911/17096","8":"55/2137","11":"2869/8548","14":"2669/8548"},"++-+--++----+":{"12":"1"},"++-+--++-----+":{"3":"1/12","13":"11/12"},"++-+--+-":{"6":"9/10","7":"1/10"},"++-+---++":{"0":"2/11","5":"1/10","8":"79/110"},"++-+---+-++++":{"0":"1/22","10":"199/220","12":"1/20"},"++-+---+-+++-+":{"0":"5/68","9":"21/272","10":"209/272","13":"11/136"},"++-+---+-+++--+":{"3":"1/12","10":"5/6","14":"1/12"},"++-+---+-++-":{"10":"9/10","11":"1/10"},"++-+---+-+-++":{"6":"21/41","10":"10/41","12":"10/41"},"++-+---+-+-+-+":{"10":"1/2","13":"1/2"},"++-+---+-+-+--+":{"0":"5/6","9":"1/24","11":"1/24","14":"1/12"},"++-+---+-+--":{"9":"1/2","11":"1/2"},"++-+---+--+++":{"0":"1/22","10":"199/220","12":"1/20"},"++-+---+--++-+":{"0":"5/68","7":"21/272","10":"209/272","13":"11/136"},"++-+---+--++--+":{"3":"1/12","10":"5/6","14":"1/12"},"++-+---+--+-":{"10":"9/10","11":"1/10"},"++-+---+---++":{"6":"21/41","10":"10/41","12":"10/41"},"++-+---+---+-+":{"10":"1/2","13":"1/2"},"++-+---+---+--+":{"2":"5/67","3":"101/536","7":"79/536","11":"79/268","14":"79/268"},"++-+---+----+":{"12":"1"},"++-+---+-----+":{"3":"1/12","13":"11/12"},"++-+----":{"3":"1/2","7":"1/2"},"++--+":{"3":"1/10","4":"9/10"},"++---+":{"3":"1/2","5":"1/2"},"++----+":{"0":"2/11","3":"1/10","6":"79/110"},"++-----++":{"0":"2/11","3":"1/10","8":"79/110"},"++-----+-++++":{"0":"1/22","10":"199/220","12":"1/20"},"++-----+-+++-+":{"0":"5/68","9":"21/272","10":"209/272","13":"11/136"},"++-----+-+++--+":{"0":"5/68","9":"21/272","10":"209/272","14":"11/136"},"++-----+-++-":{"10":"9/10","11":"1/10"},"++-----+-+-":{"0":"5/13","3":"11/52","9":"5/26","10":"11/52"},"++-----+--+++":{"0":"1/22","10":"199/220","12":"1/20"},"++-----+--++-+":{"1":"115/448","2":"341/11648","4":"2669/11648","7":"2979/11648","13":"2669/11648"},"++-----+--++--+":{"0":"5/68","7":"21/272","10":"209/272","14":"11/136"},"++-----+--+-":{"10":"9/10","11":"1/10"},"++-----+---++":{"6":"21/41","10":"10/41","12":"10/41"},"++-----+---+-+":{"10":"1/2","13":"1/2"},"++-----+---+--+":{"0":"295/1614","1":"55/1614","7":"395/1614","11":"869/3228","14":"869/3228"},"++-----+----+":{"12":"1"},"++-----+-----+":{"7":"1/12","13":"11/12"},"++------+":{"7":"1/10","8":"9/10"},"++-------+":{"7":"1/2","9":"1/2"},"++--------+++":{"12":"1"},"++--------++-+-":{"13":"1/2","14":"1/2"},"++--------+-":{"10":"9/10","11":"1/10"},"++---------++":{"6":"21/41","10":"10/41","12":"10/41"},"++---------+-+":{"10":"1/2","13":"1/2"},"++----------+":{"12":"1"},"++-----------+":{"11":"1/10","13":"9/10"},"+-":{"0":"9/10","1":"1/10"},"-++":{"0":"1/2","2":"1/2"},"-+-++":{"0":"1/2","4":"1/2"},"-+-+-++++++++":{"5":"1/32","10":"29/32","12":"1/16"},"-+-+-+++++++-+":{"5":"1/32","6":"5/88","10":"299/352","13":"1/16"},"-+-+-+++++++--+":{"3":"1/32","6":"5/88","10":"299/352","14":"1/16"},"-+-+-++++++-":{"10":"9/10","11":"1/10"},"-+-+-+++++-":{"8":"1/2","10":"1/2"},"-+-+-++++-":{"8":"9/10","9":"1/10"},"-+-+-+++-++++":{"5":"1/32","10":"29/32","12":"1/16"},"-+-+-+++-+++-+":{"5":"1/32","6":"5/88","10":"299/352","13":"1/16"},"-+-+-+++-+++--+":{"3":"1/32","6":"5/88","10":"299/352","14":"1/16"},"-+-+-+++-++-":{"10":"9/10","11":"1/10"},"-+-+-+++-+-++":{"5":"5/191","6":"321/382","10":"31/382","12":"10/191"},"-+-+-+++-+-+-+":{"10":"1/2","13":"1/2"},"-+-+-+++-+-+--+":{"0":"34/81","5":"9/32","10":"19/96","14":"10/99"},"-+-+-+++-+--":{"0":"10/31","5":"11/62","6":"10/31","11":"11/62"},"-+-+-+++--":{"5":"1/2","9":"1/2"},"-+-+-++-":{"5":"1/2","7":"1/2"},"-+-+-+-++":{"6":"1/2","8":"1/2"},"-+-+-+-+-++++":{"5":"1/32","10":"29/32","12":"1/16"},"-+-+-+-+-+++-+":{"5":"1/12","10":"5/6","13":"1/12"},"-+-+-+-+-+++--+":{"3":"1/12","10":"5/6","14":"1/12"},"-+-+-+-+-++-":{"10":"9/10","11":"1/10"},"-+-+-+-+-+-++":{"6":"21/41","10":"10/41","12":"10/41"},"-+-+-+-+-+-+-+":{"10":"1/2","13":"1/2"},"-+-+-+-+-+-+--+":{"0":"34/81","5":"9/32","10":"19/96","14":"10/99"},"-+-+-+-+-+--":{"5":"869/3338","6":"790/1669","10":"110/1669","11":"669/3338"},"-+-+-+-+--":{"5":"1/2","9":"1/2"},"-+-+-+--":{"5":"1/2","7":"1/2"},"-+-+--+++++++":{"1":"1/32","10":"29/32","12":"1/16"},"-+-+--++++++-+":{"1":"1/32","6":"31/352","10":"9/11","13":"1/16"},"-+-+--++++++--+":{"3":"1/32","6":"5/88","10":"299/352","14":"1/16"},"-+-+--+++++-":{"10":"9/10","11":"1/10"},"-+-+--++++-":{"8":"1/2","10":"1/2"},"-+-+--+++-":{"8":"9/10","9":"1/10"},"-+-+--++-++++":{"1":"1/32","10":"29/32","12":"1/16"},"-+-+--++-+++-+":{"1":"1/32","6":"31/352","10":"9/11","13":"1/16"},"-+-+--++-+++--+":{"3":"1/32","6":"5/88","10":"299/352","14":"1/16"},"-+-+--++-++-":{"10":"9/10","11":"1/10"},"-+-+--++-+-++":{"1":"1/36","6":"31/36","10":"1/18","12":"1/18"},"-+-+--++-+-+-+":{"10":"1/2","13":"1/2"},"-+-+--++-+-+--+":{"0":"55/184","3":"25/92","11":"79/368","14":"79/368"},"-+-+--++-+--":{"9":"1/2","11":"1/2"},"-+-+--++--+":{"6":"2/11","9":"1/10","10":"79/110"},"-+-+--++---++":{"1":"1/36","6":"31/36","10":"1/18","12":"1/18"},"-+-+--++---+-+":{"10":"1/2","13":"1/2"},"-+-+--++---+--+":{"1":"1/25","6":"11/25","9":"9/50","11":"13/50","14":"2/25"},"-+-+--++----+":{"12":"1"},"-+-+--++-----+":{"7":"1/12","13":"11/12"},"-+-+--+-":{"6":"9/10","7":"1/10"},"-+-+---++":{"3":"5/21","5":"5/21","6":"11/42","8":"11/42"},"-+-+---+-++++":{"1":"1/32","10":"29/32","12":"1/16"},"-+-+---+-+++-+":{"3":"1/24","9":"1/24","10":"5/6","13":"1/12"},"-+-+---+-+++--+":{"3":"1/12","10":"5/6","14":"1/12"},"-+-+---+-++-":{"10":"9/10","11":"1/10"},"-+-+---+-+-++":{"6":"21/41","10":"10/41","12":"10/41"},"-+-+---+-+-+-+":{"10":"1/2","13":"1/2"},"-+-+---+-+-+--+":{"0":"235/958","3":"185/958","6":"315/958","9":"223/1916","14":"223/1916"},"-+-+---+-+--":{"9":"1/2","11":"1/2"},"-+-+---+--+":{"0":"5/13","3":"11/52","9":"5/26","10":"11/52"},"-+-+---+---++":{"6":"21/41","10":"10/41","12":"10/41"},"-+-+---+---+-+":{"10":"1/2","13":"1/2"},"-+-+---+---+--+":{"0":"505/1774","3":"445/1774","6":"155/1774","11":"669/3548","14":"669/3548"},"-+-+---+----+":{"12":"1"},"-+-+---+-----+":{"7":"1/12","13":"11/12"},"-+-+----":{"3":"1/2","7":"1/2"},"-+--+":{"3":"1/10","4":"9/10"},"-+---+":{"3":"1/2","5":"1/2"},"-+----+++++++":{"1":"1/32","10":"29/32","12":"1/16"},"-+----++++++-+":{"1":"1/32","6":"31/352","10":"9/11","13":"1/16"},"-+----++++++--+":{"1":"1/32","6":"31/352","10":"9/11","14":"1/16"},"-+----+++++-":{"10":"9/10","11":"1/10"},"-+----++++-":{"8":"1/2","10":"1/2"},"-+----+++-":{"8":"9/10","9":"1/10"},"-+----++-++++":{"1":"1/32","10":"29/32","12":"1/16"},"-+----++-+++-+":{"1":"1/32","6":"31/352","10":"9/11","13":"1/16"},"-+----++-+++--+":{"1":"1/32","6":"31/352","10":"9/11","14":"1/16"},"-+----++-++-":{"10":"9/10","11":"1/10"},"-+----++-+-++":{"1":"1/36","6":"31/36","10":"1/18","12":"1/18"},"-+----++-+-+-+":{"10":"1/2","13":"1/2"},"-+----++-+-+--+":{"0":"45/208","1":"89/416","6":"79/416","11":"79/416","14":"79/416"},"-+----++-+--":{"9":"1/2","11":"1/2"},"-+----++--+":{"6":"2/11","9":"1/10","10":"79/110"},"-+----++---++":{"1":"1/36","6":"31/36","10":"1/18","12":"1/18"},"-+----++---+-+":{"10":"1/2","13":"1/2"},"-+----++---+--+":{"1":"101/356","3":"45/178","6":"121/356","11":"11/178","14":"11/178"},"-+----++----+":{"12":"1"},"-+----++-----+":{"11":"1/10","13":"9/10"},"-+----+-":{"6":"9/10","7":"1/10"},"-+-----++":{"6":"1/2","8":"1/2"},"-+-----+-++++":{"1":"1/32","10":"29/32","12":"1/16"},"-+-----+-+++-+":{"1":"5/98","9":"31/392","10":"43/56","13":"5/49"},"-+-----+-+++--+":{"1":"5/98","9":"31/392","10":"43/56","14":"5/49"},"-+-----+-++-":{"10":"9/10","11":"1/10"},"-+-----+-+-++":{"6":"21/41","10":"10/41","12":"10/41"},"-+-----+-+-+-+":{"10":"1/2","13":"1/2"},"-+-----+-+-+--+":{"1":"669/8986","6":"2911/8986","9":"1319/4493","10":"715/4493","14":"669/4493"},"-+-----+-+--":{"9":"1/2","11":"1/2"},"-+-----+--+++":{"1":"1/32","10":"29/32","12":"1/16"},"-+-----+--++-+":{"1":"115/448","2":"341/11648","4":"2669/11648","7":"2979/11648","13":"2669/11648"},"-+-----+--++--+":{"1":"5/98","7":"31/392","10":"43/56","14":"5/49"},"-+-----+--+-":{"10":"9/10","11":"1/10"},"-+-----+---++":{"6":"21/41","10":"10/41","12":"10/41"},"-+-----+---+-+":{"10":"1/2","13":"1/2"},"-+-----+----+":{"12":"1"},"-+-----+-----+":{"11":"1/10","13":"9/10"},"-+------+":{"7":"1/10","8":"9/10"},"-+-------+":{"7":"1/2","9":"1/2"},"-+--------+++":{"12":"1"},"-+--------++-+-":{"13":"1/2","14":"1/2"},"-+--------+-":{"10":"9/10","11":"1/10"},"-+---------++":{"6":"21/41","10":"10/41","12":"10/41"},"-+---------+-+":{"10":"1/2","13":"1/2"},"-+----------+":{"12":"1"},"-+-----------+":{"11":"1/10","13":"9/10"},"--+":{"1":"1/10","2":"9/10"},"---+":{"1":"1/2","3":"1/2"},"----+":{"1":"1/10","4":"9/10"},"-----+":{"1":"1/2","5":"1/2"},"------+++++++":{"12":"1"},"------++++++-+":{"9":"1/12","13":"11/12"},"------++++++--+":{"1":"79/310","8":"121/310","14":"11/31"},"------+++++-":{"8":"11/21","11":"10/21"},"------++++-":{"8":"1/2","10":"1/2"},"------+++-":{"8":"9/10","9":"1/10"},"------++-++++":{"10":"9/10","12":"1/10"},"------++-+++-+":{"6":"1/11","10":"72/89","13":"1/10"},"------++-+++--+":{"6":"1/11","10":"72/89","14":"1/10"},"------++-++-":{"10":"9/10","11":"1/10"},"------++-+-++":{"6":"5/6","10":"1/12","12":"1/12"},"------++-+-+-+":{"10":"1/2","13":"1/2"},"------++-+-+--+":{"9":"1/4","11":"1/4","14":"1/2"},"------++-+--":{"9":"1/2","11":"1/2"},"------++--+":{"6":"2/11","9":"1/10","10":"79/110"},"------++---++":{"6":"5/6","10":"1/12","12":"1/12"},"------++---+-+":{"10":"1/2","13":"1/2"},"------++----+":{"12":"1"},"------++-----+":{"7":"1/12","13":"11/12"},"------+-":{"6":"9/10","7":"1/10"},"-------++":{"6":"1/2","8":"1/2"},"-------+-++++":{"10":"9/10","12":"1/10"},"-------+-+++-+":{"9":"1/12","10":"3/4","13":"1/6"},"-------+-+++--+":{"9":"1/12","10":"3/4","14":"1/6"},"-------+-++-":{"10":"9/10","11":"1/10"},"-------+-+-++":{"6":"21/41","10":"10/41","12":"10/41"},"-------+-+-+-+":{"10":"1/2","13":"1/2"},"-------+-+-+--+":{"6":"395/1169","9":"769/2338","10":"55/1169","14":"669/2338"},"-------+-+--":{"9":"1/2","11":"1/2"},"-------+--+++":{"9":"11/310","10":"9/10","12":"2/31"},"-------+--++-+":{"7":"1/2","13":"1/2"},"-------+--++--+":{"7":"1/12","10":"3/4","14":"1/6"},"-------+--+-":{"10":"9/10","11":"1/10"},"-------+---++":{"6":"21/41","10":"10/41","12":"10/41"},"-------+---+-+":{"10":"1/2","13":"1/2"},"-------+----+":{"12":"1"},"-------+-----+":{"7":"1/12","13":"11/12"},"--------+":{"7":"1/10","8":"9/10"},"---------+":{"7":"1/2","9":"1/2"},"----------+++":{"12":"1"},"----------++-+-":{"13":"1/2","14":"1/2"},"----------+-":{"10":"9/10","11":"1/10"},"-----------++":{"6":"21/41","10":"10/41","12":"10/41"},"-----------+-+":{"0":"1/3","10":"1/3","13":"1/3"},"------------+":{"12":"1"},"-------------+":{"11":"1/10","13":"9/10"},"---------------":{"1":"9/56","7":"11/56","11":"9/28","14":"9/28"}}}


==> anc/proofs/s3/rational/n4_c11-10_cuts11-10_20-11_report.json <==
{
  "status": "Solved",
  "primal": 0.30968479542321353,
  "dual": 0.3096847954258867,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 4.904067393280314e-10,
  "dual_residual": 2.7281683757006054e-11,
  "seconds": 0.112552826,
  "numerical_max_score": 0.3096847954440604,
  "c": "11/10",
  "n": 4,
  "cuts": [
    "11/10",
    "20/11"
  ],
  "patterns": 91,
  "exclusions": 296,
  "blocks": [
    3,
    6,
    14,
    14,
    11
  ],
  "bound": "18581087844001931/60000000000000000",
  "upper_decimal": 0.3096847974000322,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c119-50_cuts119-100_69-50_119-69_119-50_certificate.json <==
{"n":4,"c":"119/50","cuts":["119/100","69/50","119/69","119/50"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"factor":[[-349,-292630,155677,376714,1188058],[-25,117702,-567582,1000433,-14700849],[-24,228583,745719,449384,-14789597],[-88,-32875,-140778,-783041,-32407835],[-264,365540,-171597,-371995,12018470]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,16,17,24,25,28,29,30,31],"factor":[[-383,-549,-128,-33,-3,-36,-4021,-1544,-84262,-18330],[-319,381,-221,-58,462,8,-6138,-7681,-153946,-355310],[-28,-39,9,-102,-2147,3732,-3096,-2701,224698,-214257],[-27,-41,-17,-4,2763,244,1690,215160,187257,-109095],[-27,-37,-16,101,-1670,-4073,-885,-2018,224561,-214337],[-25,-38,-16,-6,2609,225,3252,-227563,183133,-74925],[-86,99,262,-16,220,-168,-40245,-3554,92563,206617],[-60,88,-1376,-287,-273,-38,799,3965,89586,206313],[-259,154,545,-1112,-354,-284,14790,6709,88568,206195],[-259,153,154,1308,-355,357,11739,5756,88784,206251]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"factor":[[0,0,0,0,0,-2,-138,-196665,801,12708,23034,12077,16892,48063,19994,-92223,86327,-63293,140352,-45288,160763,-656507,227605,-653902,-1069603,-2573446,-1145442],[0,0,0,0,0,0,-130,-2574,-146232,-242453,97186,6362,-25470,-49674,-16659,-49480,6954,-216732,299504,253605,2604623,-8108342,142850,-6106155,-14197357,-35282642,-57480216],[0,0,0,0,0,0,16,1148,-101056,107243,-64382,346849,-402359,-34021,-30698,165,53233,-250083,128802,613945,1058513,-5439669,-146036,-2387094,-7302441,-30329441,-55926071],[-122,-77,-18,1969,1563,4687,2616,-1571,52495,-32306,21502,54869,-18865,-30445,-93048,216602,339272,-79915,-1222436,2445875,-6890005,7380118,-6596781,16976025,25509103,-12961942,-81479487],[-119,-71,-16,-107,-2422,237,1601,9559,28931,56068,256683,151269,159433,-58454,-75754,130708,186452,-124132,-598655,1488701,-3063832,1163415,-3903515,7536326,9338065,-21334882,-69809194],[-115,-72,-17,-1843,1702,-4791,2620,-1258,51571,-30216,28421,58576,-14005,-30817,-93243,216890,338980,-79668,-1222322,2444996,-6894977,7390041,-6601420,16985035,25527603,-12928773,-81429248],[-112,-67,-15,-84,-2289,-105,1546,-10147,93952,-89793,-224641,-103849,-180922,-32697,-62435,113065,212546,-140137,-628151,1583230,-2847418,682799,-3672549,7231353,8601283,-23372094,-73743949],[0,0,0,0,0,0,5913,-97,-99313,49048,-202028,93465,486553,-74776,-60449,85755,116387,-159951,-264522,1040740,-652740,-3197210,-2427617,1747898,-1066974,-30364125,-71691239],[0,0,0,0,0,0,5820,16,-117353,117859,53084,-440987,-126656,-40437,-62894,126706,207309,-124363,-583764,1523130,-2578830,19014,-3767603,6510192,7150207,-25541671,-76316297],[-248,-154,-35,1811,506,-5067,-948,3645,80613,27194,22937,-42048,23489,-83770,-10914,-109660,-144418,-259528,881612,-699771,6685012,-14893609,3091170,-16129932,-31565288,-45301794,-47811558],[-248,-154,-35,-1769,743,5011,-958,3218,81905,24278,13258,-47215,16680,-83247,-10647,-110038,-143961,-259858,881255,-698238,6690753,-14905513,3096810,-16139542,-31586035,-45345497,-47885479],[0,0,0,0,0,0,-14,-8068,-2854,-1853,-973,-254,-15809,-1177713,187016,110940,88071,452767,-2644286,2202424,4021801,1469698,9803335,-915055,1054553,24535320,24471489],[0,0,0,0,0,0,-12,-6759,-1900,-2992,503,2554,-7021,19254,-437994,2858792,-1392847,439224,-128782,-1051405,1731223,-1485468,-823613,-3926150,-7863582,5605549,11306211],[0,0,0,0,0,0,-2,-1072,-282,586,-444,3490,-3857,-783,-8852,-280684,-733515,7724594,2015659,3921826,-3880613,180376,-11757501,846614,-26958391,17560412,-21441508],[0,0,0,0,0,0,-2,-1427,-1241,962,-743,5083,-6689,1192,14721,-355385,-794191,99124,-6862967,-7504094,4973815,2350611,-34460915,-5751880,-20320827,36765509,-51765625],[0,0,0,0,0,0,-4,-1088,321,276,39,-2029,783,-2249,4048,-446327,-2396684,960352,1603354,-6270721,6976256,2096661,30517685,15418873,31318149,33803384,-116917955],[0,0,0,0,0,0,0,2,-96,-63,-5,31,-166,69,444,-8422,-58467,-132099,-361622,522950,-19443348,-10524228,3935498,-57785514,34525132,56254344,-57659639],[0,0,0,0,0,0,1,-1437,5,-549,-2006,-2119,-7380,-414806,167403,9512,-401834,-892999,7294085,-7202198,-12368358,3117612,-26218142,5017929,7334239,-27274056,15234645],[0,0,0,0,0,0,2,-1430,-1927,-1227,-1219,-1907,-4661,-141947,-1905628,-688464,207972,-143350,529256,-694306,-222107,560141,-173691,-906606,-187464,5992670,22791246],[0,0,0,0,0,0,0,-723,61,259,-62,-1997,1193,-7783,8150,-272318,-1774128,-3312671,576094,4634998,-14948385,1329326,3221037,17151964,-71233564,56725404,-31042743],[0,0,0,0,0,0,3,-352,505,613,-98,-707,731,-4010,519,-88044,-696297,-1879628,4021025,6623484,22347654,7703265,-22950479,-16454954,22207833,54089184,-49282846],[-267,230,-57,-5,-40,-5,51883,-599,-1957,-13526,7362,27600,-35862,30437,36523,-58356,-95035,84162,258230,-752708,1068089,591532,1795543,-2707101,-2419421,15014854,41190960],[-144,-1734,-323,-12,-98,-13,2985,-807,-37696,-1982,-10891,3150,-4959,35396,26788,-17752,-36811,105911,12363,-378026,-500972,3105198,621285,1120784,4118368,18284020,36224567],[0,0,0,0,0,0,-3,-1257,118,165,-109,-2119,619,-2132,6198,-536996,-3267523,-367482,-2454822,3861399,-3434461,-545760,-6733599,-8243661,32575209,-85531741,94398928],[-625,438,-1428,-12,-104,-16,-13762,-878,-49977,1989,-17166,-5256,5671,37100,23438,-3787,-16788,113392,-72190,-249182,-1040541,3969594,217480,2437112,6366568,19408214,34516711],[-622,40,1574,-11,-98,-15,-9958,-862,-47208,1091,-15750,-3359,3268,36717,24194,-6943,-21309,111702,-53094,-278275,-918705,3774412,308660,2139883,5858920,19154371,34902356],[0,0,0,0,0,0,0,-10,11,16,2,29,13,-498,311,-3741,-64219,-124937,-102216,1160131,213120,-42140449,-11393312,32502661,30770555,45946494,31768350]],"denominator":100000000},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11179,11544,11928,11929,11941],"factor":[[2153,-53,-170,141399,-226817,17250,82154,-103492,-109180,-153002,-277096,262193,-22373,280341,-935762,1681434,35888,-320148,-1013270,643839,3899341,-12052332,-2716815,-24696780],[0,0,13,439339,774786,208464,562717,818362,651481,-637673,-931246,498172,-1443273,677747,2246431,1237420,-1016515,-576174,771153,27946558,-14855878,6866285,-50587987,-43137353],[0,-1,3,50234,-18276,-25393,280199,32402,-84426,-2543064,1537685,-841389,906238,-1113914,2974255,4140741,1223353,-16972883,14677750,-15921051,725790,-261879,12625559,19825953],[0,0,2,49353,51573,36667,42962,101328,161539,-84390,115131,237703,425696,131563,2989712,11657907,-28669902,2061941,-30698383,-27869868,58259505,73167934,-28375706,-25927150],[0,1,4,55418,138634,-24796,-80461,223505,336683,-280209,95933,971820,1124179,972143,-10026282,-17321510,32893027,1606343,2058547,-10966601,56488578,38732023,-907385,-14941777],[0,0,1,45460,-40095,-47335,-39377,-6316,-154245,-55823,-441025,-177287,2063668,2095500,-6007812,-9645816,-28355297,-1297781,41659500,33746433,4125560,39516625,31068898,28937431],[0,0,0,1588,-776,-4927,-5878,4424,2326,4727,3045,21001,72700,-98537,15602367,-12937080,-2416163,25570713,31429972,-24706731,30833609,-41788575,-74844781,-34963404],[0,-5,2,164701,-329479,-431617,-178154,35645,252069,-245057,-1448665,-2197507,428044,-231524,-1944140,-7016484,3854058,-2594286,-4827553,-24912664,-27843216,41270856,-133021158,92600994],[0,-6,1,112384,-405715,344850,60026,39717,359218,592741,2243692,2092332,-209189,319735,-2087473,-3707868,-3367884,-3961795,4750821,4616249,-28144574,27159669,-128966054,19927012],[189,-1027,22638,-167574,52681,-135020,70423,535713,-435005,546116,868547,-1796051,-464788,-956878,1937143,-4060935,4107828,43451,2820171,19155322,1182341,43019368,-3810910,-73660092],[187,461,-22736,-171647,101398,-169141,11778,459917,-331079,532347,911402,-1795073,-462298,-987426,2035496,-4201212,3916991,141554,2972610,19626068,-108875,44688716,-3908277,-79147023],[0,0,2,34335,-59710,-3057,32003,-64662,-365115,-1129267,716711,-250250,-277308,1134015,-3278159,-12557629,-4364365,40164436,-29053670,13929062,-26863680,12441949,35054247,31338117],[0,-1,1,77462,-71719,-135014,98675,-145587,-463251,85632,-465945,1449765,2163332,1435385,16887519,670558,15742818,-5927541,-8490581,7054942,-29160589,67066380,45363284,-2075132],[0,0,4,119873,927,-149510,-128048,-189439,-609918,-139390,-175441,933845,-4306104,362496,-337296,-9704266,-3749514,-6016240,18229586,-38599149,-8446714,56182408,61426640,9849224],[355,561,12,-651742,533839,377942,159682,-186692,-2097,-115549,-95802,16189,-852227,307623,3633539,-1704986,2760420,-2184659,48186,14719408,11617831,22015385,-38620395,202959387],[0,-1,3,6935,-61448,-88471,283286,-140877,-138131,-173190,-854469,1797504,641178,-5773778,-2244687,-6734156,-4189228,7813822,3842008,18346713,-197444,28897496,3246274,13735315],[0,6,25,439730,447577,625231,-1121354,-221093,-1272246,-23849,130584,-464938,502906,-892113,113874,1515034,2520255,-2327975,-1917389,9426084,7103195,-552810,-39311330,24927512],[0,-4,9,444758,302510,-959304,482004,-299620,-447026,723820,1096385,-19256,-190110,64999,582675,3494565,1242512,71771,-2363636,16122745,24717251,-23257870,-3912592,131023432],[0,-5,5,123333,-599511,-135392,-917098,693703,905141,-339704,49165,215846,-1345269,-411202,6585934,3519958,1874803,540090,150535,37317374,22974742,1101761,50851760,97314314],[0,-8,3,395191,-140596,767470,559562,-579397,907502,737888,311905,-2003054,31487,-801389,2747430,-5493570,4158391,3028491,3206892,-6454602,4413481,25878629,79775549,53821913],[0,0,0,1473,487,-2537,-840,874,-1208,-1891,20740,2632,27141,-49901,4491767,-35426795,-14020440,-25253928,-29165401,8170938,6363177,-43453438,6663914,-14808953],[258,16850,1692,-10546,517252,-232613,-487820,199205,737297,332577,591717,171227,1017908,-693849,-57695,-2872731,-4942559,2803547,2136766,-26643766,-24837752,3732157,41034141,13697123],[257,-16877,-310,-27294,534733,-215521,-485908,174877,751446,310300,559470,231967,1005249,-651834,-2015,-2794891,-4987701,2730009,2045366,-26791956,-24492129,3036179,39884037,22855055],[4,22,-1412,65156,-240566,335536,439605,1396921,-926543,521399,-128127,230287,975016,-181650,-1608241,-538152,-1927734,1160343,-414464,-34398569,-3718889,-23872438,41304535,111192067]],"denominator":100000000},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9835,9836,9838,9839,11172,11364,11365,11371,11374,11940,12132,12133,12139,12142],"factor":[[2207,-52,231,8526,232158,68078,33210,118396,-79257,24912,-8257,-10387,3870,-95028,-372238,488324,-352641,774334,2421388,-5056475,-4996056,2171448,6557233,-32268040],[0,-2,1,58,35415,-189097,284900,2133325,686793,-23433,-912557,755750,11433,258231,1516170,-693031,1467224,4404486,-10076119,15069116,24535917,-6467393,-12863524,15773988],[0,-3,1,164,-116117,-1148499,313605,192222,411360,-115159,645260,-756161,122452,-438871,-2934219,1327843,-2886644,6132091,6776458,-26866002,-37852341,19972503,4701863,-8336865],[0,-1,0,12,57466,-32401,60530,-20788,-111196,20857,51593,989843,-708945,731345,-2931535,-9313584,5548462,5307641,13143769,-4701307,-26658583,13455971,24988036,-1775761],[0,0,0,13,11922,-20471,18871,320031,69084,8224,-41391,164050,3793,-274766,885921,-242013,-818874,-48478840,26479621,2305979,-24711655,58683844,-8956346,31686715],[0,0,0,6,26280,-35029,-15458,20186,-14852,-107073,272492,161329,-114246,-533795,-1875656,-108003,-6810520,5496951,9088688,81913577,-2303793,15036178,79118994,9393324],[0,-3,0,-26,131740,4454,-168408,576179,-434031,1791620,2087685,-1627976,-166952,1195821,1120419,-13504,3887877,3078535,485735,19394507,-27781208,-3090307,-17891212,63783485],[0,-3,1,37,150304,-86586,264931,-358747,-63152,526989,624336,1922413,-2056192,998560,1197956,2307862,-1118659,8975711,-11619897,-8621406,23106402,96413078,-2486664,72228827],[0,-5,1,148,168954,-192429,70164,111066,-1209126,-1403150,-764345,-1416220,1227768,-56251,2148006,-1337427,2082635,9016290,-4071137,1100409,11260498,73442807,23394351,88087827],[385,580,-24,252,-606191,317725,6949,-121231,894576,-550733,206564,-614390,-211713,-3191,-806826,-1165164,-1155730,2118125,-5431574,-3780203,-5983075,-1999939,-9039572,230063895],[0,-1,0,21,42744,-155818,-146611,188606,-169212,-632448,1613419,1160181,-119418,-2625008,3582738,-92396,1188384,196045,11521726,-20578237,4487581,-55670607,87182984,53473062],[0,-5,1,62,61149,-232839,113992,138262,-1039308,415147,-1325149,-581129,-2430558,629862,-1858256,932260,-1075777,-11248810,1019696,-8537427,32847176,-70651441,32302530,91180564],[182,296,24776,-3557,-375330,-273998,-180184,-201853,63980,728128,77753,-145247,576581,159726,303318,-1160522,1959104,-6517569,-6398518,2368697,73199761,17645173,34625473,-36801869],[182,-869,-24679,5845,-375474,-273806,-180251,-201873,63849,728653,77967,-145091,576780,159913,303225,-1160363,1959980,-6520434,-6398855,2368903,73223935,17646147,34641003,-36862607],[0,-17,4,214,437800,-377590,-1366963,-103022,501472,-159337,-348664,73420,-437263,-1074773,-648941,-1052487,-407725,-1153756,-10015890,6064379,13800706,5738846,-43900873,59035933],[0,-2,-1,-28,87574,-50720,144246,-48828,-680628,1484510,-521096,1601232,2752048,-1186505,-1787941,-154975,-2674002,155557,-5103160,-6751416,-8505001,-14306915,-22382282,114804860],[0,0,0,-18,78749,-11819,380,294703,-503593,-1560900,1879917,747130,778805,2425984,-2995418,349701,-1131602,-11775956,-12129236,3159681,47376433,-26688311,-39988564,5310160],[0,-7,2,154,568369,-297181,784824,-969461,972965,-926,-8920,-478431,473461,326640,1650500,-1571559,2445471,-8200060,-5558822,20978301,29640695,-37894533,-8837170,58516433],[0,-4,1,27,46416,-137485,-437128,-140635,408522,22932,-716926,608375,1107672,4468178,1265917,2361304,847674,3315482,16694859,-8440967,-30938815,-16670963,73383765,36937144],[4,78,2041,76589,-275072,-311497,-16102,-264301,-350737,-216093,-162726,581940,-265396,286412,1899613,-386481,918029,-182422,-1720727,21983391,-26008521,-19947057,-44839362,-3927037],[263,-17251,-151,-37148,-272076,-314701,-15943,-263948,-348630,-224171,-166035,579287,-270150,284263,1901971,-388506,906883,-142109,-1717799,21985385,-26341202,-19952167,-45066346,-3092222],[264,17168,-1835,-37299,-262682,-335409,-23046,-266457,-376737,-181306,-171076,595003,-244161,289983,1939138,-387703,1011389,-430721,-1750128,22190253,-23693256,-19294274,-43606394,-12009341],[0,0,0,20,41076,-2194,-18890,73476,-66299,335359,225143,-473734,-84496,1302633,3330782,-5524200,-12371960,454675,-5862660,-22698277,5386279,-9985016,-10502887,-27287617],[0,0,0,-1,-42,-4080,-12824,-4667,14905,-20986,-23959,20962,-37081,5108,-267734,-391067,905772,-16585036,-59605093,-945398,-66092188,2624948,69820862,-23248278]],"denominator":100000000},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,9834,10754,10778,11162,11174,11178,11180,11366,11370,11372,11375,11470,11471,12138,12234,12235,12238],"factor":[[0,1,11,-142247,46615,-1854,-91931,-84942,-2735,-40189,-68744,-178595,-349378,-82094,248308,-738591,-4828784,2721686,5791242,8225966,-4019533],[0,0,0,-882,6166,10032,173290,-2521,212269,-328871,-3893582,925683,485656,376094,-457026,1305259,8661680,-8099213,-4570205,-8699707,18734268],[0,0,0,-2365,303564,-30063,440034,127188,1472632,-213656,736463,2631320,-1735349,30193,299847,-1584099,-7710498,32591809,1681207,-24685283,84108231],[0,0,0,-1785,298204,-110413,483522,-50983,1240610,-1489895,225616,-2217403,2888594,330653,-220104,1491065,12663047,-10439360,-6920702,-17150137,-50741517],[0,0,0,-1009,43912,15665,-203588,426159,1048184,2821191,-392103,-1104006,625026,689708,-370923,-693224,7652898,11291293,3265058,-16559267,-33331377],[1091,12,-2198,5739,-64551,21378,-192241,226692,42091,-450391,-381046,-536285,-873013,-397732,2355454,-6524110,-26915984,69975692,33892875,-39565744,-51520205],[0,0,0,-364,-29959,-29272,-37542,-32601,-9281,-36838,33012,345935,1063996,-612656,-15070098,-3687883,-34535648,21522567,11755723,11327966,-12512277],[0,0,1,-2839,-355865,29402,72031,-895244,43459,154322,144669,223239,454707,4610475,613062,-1480081,-40116040,-6838919,-92944581,-106097674,-9948516],[0,0,1,-3481,-485755,122768,310848,-1175357,-1897,316374,221924,349942,1564786,-779920,-317951,-595041,58464774,59035809,80659107,-39234888,26378260],[0,0,0,-5016,288785,-1155835,634983,402195,-819230,474965,64813,333492,1106083,205788,385165,-990685,8998712,30361497,-7815956,-58963749,5958006],[0,0,1,-5376,-325982,47879,-323499,1120174,-13486,-584442,218355,-441116,-541015,3310158,-2651448,413122,29466441,-41568467,67322106,-105646453,67233772],[0,0,0,-478,-58641,11178,-20566,-138374,63400,306232,11727,284771,2158836,-4272143,2898740,-6128236,-48510809,-85678235,45030067,-77647632,50266091],[0,0,-1,-5561,491674,972573,740278,484893,-768728,325791,107174,31254,758165,-735704,-654977,941798,9197366,27556235,-31875170,-80234029,-3895417],[0,0,2,-7110,-535149,17006,-477874,800706,154628,-316293,187028,432741,2808309,-2224974,1257673,576034,10541103,57437711,-99389387,14432845,65772714],[0,0,0,-26,68837,200019,283994,272065,-243756,143103,109479,496719,2898389,4328504,2928688,-8571059,-22486422,8118491,50235740,116124490,47166710],[729,-2739,1704,-2894,195684,-20103,-83059,-273151,-60013,293093,244244,303546,777600,411198,-1697647,4105545,21819305,-44302063,-24985211,21325335,51878677],[727,2748,2526,-3100,166497,-17804,-57114,-238937,-51441,285627,253865,392601,791617,397437,-1616278,4236737,21042454,-44553516,-23311511,21204206,42939686],[0,0,0,-205,-5766,4672,30253,19234,49380,-119132,34034,433223,-789788,-431457,-991362,-18750489,58246058,-45207815,-57124118,4937491,-52501836],[169,9,-7697,-7517,-346787,22322,410421,354096,96794,157359,408800,1867422,971170,134712,-206374,6345186,6986148,-48000407,5411148,19519062,-109232535],[175,-155,6789,-3965,-693991,15245,1098837,451797,122542,129370,-6709,-420359,-1305354,-773342,-21125,656286,-16198848,-15499579,-1234405,34309811,-28795893],[80,158,-7103,550,-161676,-27404,624448,-172737,-33268,263971,-182544,-2047046,-1561392,-521740,-1507317,-1739806,-2004634,-10905418,-31814242,36524006,134532406]],"denominator":100000000},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11373,11469,11522,11546,11930,11942,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"factor":[[-85,1550,-1,-1,-257,-270,-146,391,-176,6889,25749,-243826,1028616,318616,382236,463969,1813107,-3597708,-6507483,-7310850,-11394351],[0,0,0,0,0,0,0,0,0,-4,-274,1869,-142894,-2345418,39603621,-9555817,-13845328,-9525215,358418,26029836,-17386690],[-4,65,70,65,-13,-20,373,8718,10187,11969,-54670,882630,-2668321,-3332388,115759,56710,2340399,-9606104,22702520,-45734543,-5607821],[-7,125,-91,25,2,97,7817,-7599,1422,409,-56369,878210,-2622262,-3309591,245316,-64346,2582816,-9530267,21998650,-49659141,-3837424],[-3,58,20,-90,5,26,273,5378,-13013,-1493,-57588,879290,-2633733,-3321182,212709,-28155,2530358,-9567692,22281321,-48635395,-4254811],[0,0,0,0,0,0,0,0,0,-289,-5185,3631116,3209677,2050961,484623,180720,1674288,8518088,-19803792,29271489,-1834555],[-228,-62,213,210,712,693,-360,-685,-687,116761,45594,-24468,205176,2567220,2552432,-5377276,-658386,21194229,-25504755,-62274856,87249751],[-805,-229,-75,-53,-984,-1264,-641,-521,136,-1596,35923,-120187,1523719,-2831096,872452,3703810,10030223,-31233936,4012331,-55649253,-80627491],[0,0,0,0,0,0,0,0,0,4,16,11165,-120331,5297797,7676232,42018240,-15771918,40413920,27555242,-42113268,-24809854],[-4,90,1,-2,-40,-122,-6107,-4601,983,-1505,-559366,549795,-2461590,753923,-847820,-2514154,-4944256,2689960,-40112117,-30903905,-34142639],[0,1,0,1,-1,-2,-94,-69,11,-5212,455711,294185,-2539833,5213616,-2373487,-4986576,-13493472,12150936,-119889390,-15918644,-94050761],[-4,85,1,-1,-37,-115,-5764,-4342,924,-7620,480756,765874,-1934863,-4923586,472675,1898353,4871290,-6687582,79281038,-4717475,53269907],[0,0,0,0,0,0,0,0,0,-2,-519,88898,-1465764,18645156,6518296,3105359,35807925,-39267183,12681761,22706130,16029754],[0,0,0,0,0,0,0,0,0,-3,-706,58569,-390332,-6885509,812126,21880345,-2769188,-64689114,-98545339,36791054,103087168],[0,0,0,0,0,0,0,0,0,-10,364,146661,675831,8861027,-6585902,-6448871,-50501822,-56467028,48509344,-34600021,16156019],[-39,-21,-60,-112,-3912,2232,362,283,-106,5402,-16431,60949,-784192,1722784,-224833,-2441706,-5339007,18396361,-4359563,23632454,50558832],[-24,-7,-229,-152,-8,-1291,-4,454,625,-74249,19680,-103429,1030707,2996509,4853761,-7543003,3621355,22614147,-38320264,-131965894,118662091],[-18,-10,-87,-38,-774,-6390,758,280,-331,21474,-26262,101273,-1230848,1405917,-1475008,-1182637,-7539755,17346944,4058077,61953811,33806190],[-370,59,2063,1901,536,614,643,350,-234,-35095,-38134,89162,-1112131,1438906,-1145400,-1464853,-6884735,17456505,2719452,52130158,38415156],[-366,61,-2653,864,820,1046,331,793,-62,-15829,-35580,97253,-1197040,1394260,-1382159,-1241560,-7324313,17308997,4047175,59303344,35186606],[-368,61,624,-2762,867,895,583,373,416,-16294,-34074,93990,-1161834,1422218,-1284219,-1342916,-7155920,17398981,3330076,56281405,36476468]],"denominator":100000000}],"bound":"29942392492407061/60000000000000000"}


==> anc/proofs/s3/rational/n4_c119-50_cuts119-100_69-50_119-69_119-50_cover.json <==
{"n":4,"c":"119/50","cuts":["119/100","69/50","119/69","119/50"],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++--+","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++--+","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++---","++++++++--++++++-+++++++--+","++++++++--++++++-+++++++---","++++++++--++++++-+++-+++--+","++++++++--++++++-+++-+++---","++++++++--++++++--++++++--+","++++++++--++++++--++-+++--+","++++++++--++++++--++--++--+","++++++++---+++++--++--++--+","++++++++---+++++---+--++--+","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++--+","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++--+","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++--+","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++--+","++++-+++--++++++-+++-+++---","++++-+++--++++++--++++++--+","++++-+++--++++++--++-+++--+","++++-+++--++++++--++--++--+","++++-+++--++-+++-+++++++--+","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++--+","++++-+++--++-+++--++++++---","++++-+++--++-+++--++-+++--+","++++-+++--++-+++--++--++--+","++++-+++---+++++--++-+++--+","++++-+++---+++++--++--++--+","++++-+++---+++++---+--++--+","++++-+++---+++++---+---+--+","++++-+++---+-+++--++-+++--+","++++-+++---+-+++--++--++--+","++++-+++---+-+++---+-+++--+","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++--+","++++--++--++++++-+++++++---","++++--++--++++++--++++++--+","++++--++--++++++--++-+++--+","++++--++--++-+++-+++++++-++","++++--++--++-+++-+++++++--+","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++-++","++++--++--++-+++--++++++--+","++++--++--++-+++--++++++---","++++--++--++-+++--++-+++--+","++++--++--++-+++--++-+++---","++++--++--++--++--++++++-++","++++--++--++--++--++++++--+","++++--++--++--++--++++++---","++++--++--++--++--++-+++--+","++++--++---+++++--++-+++--+","++++--++---+++++--++--++--+","++++--++---+++++---+--++--+","++++--++---+-+++--++++++--+","++++--++---+-+++--++++++---","++++--++---+-+++--++-+++--+","++++--++---+-+++--++-+++---","++++--++---+-+++--++--++--+","++++--++---+-+++---+-+++--+","++++--++---+-+++---+-+++---","++++--++---+-+++---+--++--+","++++--++---+--++--++++++-++","++++--++---+--++--++++++--+","++++--++---+--++--++-+++--+","++++--++---+--++---+++++-++","++++--++---+--++---+++++--+","++++--++---+--++---+-+++-++","++++--++---+--++---+-+++--+","++++--++---+--++---+--++--+","++++--++----++++---+--++--+","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++-------+--+","++++--++------++----------+","++++---+---+--++--++++++-++","++++---+---+--++--++++++--+","++++---+---+--++---+++++-++","++++---+---+--++---+++++--+","++++---+---+--++---+-+++-++","++++---+---+--++---+-+++--+","++++---+---+---+---+++++-++","++++---+---+---+---+-+++-++","++++---+---+---+---+-+++--+","++++---+---+---+---+-+++---","++++---+------++---+++++-++","++++---+------++---+-+++-++","++++---+------++---+-+++--+","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++-------+--+","++++---+------++---------++","++++---+------++----------+","++++---+-------+---+++++-++","++++---+-------+---+-+++-++","++++---+-------+---+-+++--+","++++---+-------+----++++-++","++++---+-------+-----+++-++","++++---+-------+-----+++--+","++++---+-------+------++-++","++++---+-------+------++--+","++++---+-------+-------+--+","++++---+-------+----------+","++++-----------+---+++++-++","++++-----------+----++++-++","++++-----------+-----+++-++","++++-----------+------++-++","++++-----------+------++--+","++++-----------+-------+--+","++++-----------+----------+","++++----------------++++-++","++++-----------------+++-++","++++------------------++-++","++++------------------++--+","++++-------------------+-++","++++-------------------+--+","++++----------------------+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++--+","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++--+","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++--+","-+++-+++--++++++-+++-+++---","-+++-+++--++++++--++-+++--+","-+++-+++--++++++--++--++--+","-+++-+++---+++++-+++-+++--+","-+++-+++---+++++--++-+++--+","-+++-+++---+++++--++--++--+","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++--+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++--+","-+++--++--++++++-+++++++---","-+++--++--++++++-+++-+++--+","-+++--++--++++++--++++++--+","-+++--++--++++++--++-+++--+","-+++--++--++-+++-+++++++-++","-+++--++--++-+++-+++++++--+","-+++--++--++-+++-+++++++---","-+++--++--++-+++--++++++-++","-+++--++--++-+++--++++++--+","-+++--++--++-+++--++-+++--+","-+++--++--++-+++--++-+++---","-+++--++--++--++--++++++-++","-+++--++--++--++--++++++--+","-+++--++---+++++-+++++++--+","-+++--++---+++++-+++-+++--+","-+++--++---+++++--++++++--+","-+++--++---+++++--++-+++--+","-+++--++---+++++--++--++--+","-+++--++---+++++---+--++--+","-+++--++---+-+++-+++++++-++","-+++--++---+-+++-+++++++--+","-+++--++---+-+++--++++++-++","-+++--++---+-+++--++++++--+","-+++--++---+-+++--++++++---","-+++--++---+-+++--++-+++--+","-+++--++---+-+++--++-+++---","-+++--++---+-+++--++--++--+","-+++--++---+-+++---+-+++--+","-+++--++---+-+++---+-+++---","-+++--++---+-+++---+--++--+","-+++--++---+--++--++++++-++","-+++--++---+--++--++++++--+","-+++--++---+--++--++-+++--+","-+++--++---+--++---+-+++--+","-+++--++---+--++---+--++--+","-+++--++----++++---+--++--+","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++--++------++---+--++--+","-+++--++------++------++--+","-+++--++------++-------+--+","-+++--++------++----------+","-+++---+---+-+++-+++++++-++","-+++---+---+-+++-+++++++--+","-+++---+---+-+++--++++++-++","-+++---+---+-+++--++++++--+","-+++---+---+-+++--++++++---","-+++---+---+-+++--++-+++--+","-+++---+---+-+++--++-+++---","-+++---+---+-+++---+-+++--+","-+++---+---+-+++---+-+++---","-+++---+---+--++--++++++-++","-+++---+---+--++--++++++--+","-+++---+---+--++--++-+++--+","-+++---+---+--++---+++++-++","-+++---+---+--++---+++++--+","-+++---+---+--++---+-+++-++","-+++---+---+--++---+-+++--+","-+++---+---+---+---+++++-++","-+++---+-----+++---+-+++--+","-+++---+-----+++---+--++--+","-+++---+-----+++---+---+--+","-+++---+-----+++-------+--+","-+++---+-----+++----------+","-+++---+------++---+++++-++","-+++---+------++---+-+++-++","-+++---+------++---+-+++--+","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++-------+--+","-+++---+------++----------+","-+++---+-------+---+++++-++","-+++---+-------+---+-+++-++","-+++---+-------+---+-+++--+","-+++---+-------+-----+++-++","-+++---+-------+-----+++--+","-+++---+-------+------++-++","-+++---+-------+------++--+","-+++---+-------+-------+--+","-+++---+-------+----------+","-+++-----------+---+++++-++","-+++-----------+---+-+++-++","-+++-----------+----++++-++","-+++-----------+-----+++-++","-+++-----------+------++-++","-+++-----------+------++--+","-+++-----------+-------+--+","-+++-----------+----------+","-+++----------------++++-++","-+++-----------------+++-++","-+++------------------++-++","-+++------------------++--+","-+++-------------------+-++","-+++-------------------+--+","-+++----------------------+","--++--++--++++++++++++++--+","--++--++--++++++++++++++---","--++--++--++++++-+++++++--+","--++--++--++++++-+++++++---","--++--++--++++++-+++-+++--+","--++--++--++-+++-+++++++--+","--++--++--++-+++-+++++++---","--++--++---+++++++++++++--+","--++--++---+++++++++++++---","--++--++---+++++-+++++++--+","--++--++---+++++-+++++++---","--++--++---+++++-+++-+++--+","--++--++---+++++--++++++--+","--++--++---+++++--++-+++--+","--++--++---+++++--++--++--+","--++--++---+-+++-+++++++--+","--++--++---+-+++-+++++++---","--++--++---+-+++--++++++--+","--++--++---+-+++--++-+++--+","--++--++---+-+++--++-+++---","--++--++---+-+++--++--++--+","--++--++----++++--++--++--+","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++--++-----+++--++--++--+","--++--++-----+++---+--++--+","--++--++-----+++---+---+--+","--++--++-----+++-------+--+","--++--++-----+++----------+","--++---+---+++++++++++++-++","--++---+---+++++++++++++--+","--++---+---+++++++++++++---","--++---+---+++++-+++++++-++","--++---+---+++++-+++++++--+","--++---+---+++++-+++++++---","--++---+---+++++-+++-+++--+","--++---+---+++++--++++++--+","--++---+---+++++--++-+++--+","--++---+---+-+++-+++++++-++","--++---+---+-+++-+++++++--+","--++---+---+-+++-+++++++---","--++---+---+-+++--++++++-++","--++---+---+-+++--++++++--+","--++---+---+-+++--++-+++--+","--++---+---+-+++--++-+++---","--++---+---+--++--++++++-++","--++---+---+--++--++++++--+","--++---+---+--++--++-+++--+","--++---+----++++--++++++--+","--++---+----++++--++-+++--+","--++---+----++++--++--++--+","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++-++","--++---+-----+++--++++++--+","--++---+-----+++--++-+++-++","--++---+-----+++--++-+++--+","--++---+-----+++--++--++--+","--++---+-----+++---+-+++-++","--++---+-----+++---+-+++--+","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++-++","--++---+------++--++++++--+","--++---+------++--++++++---","--++---+------++--++-+++-++","--++---+------++--++-+++--+","--++---+------++---+++++-++","--++---+------++---+-+++-++","--++---+------++---+-+++--+","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++-++","--++----------++--++-+++-++","--++----------++--++-+++--+","--++----------++---+++++-++","--++----------++---+-+++-++","--++----------++---+-+++--+","--++----------++---+--++-++","--++----------++---+--++--+","--++----------++------++-++","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++-++","--++-----------+---+-+++-++","--++-----------+----++++-++","--++-----------+-----+++-++","--++-----------+------++-++","--++-----------+------++--+","--++-----------+-------+-++","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++-----------------+++-++","--++------------------++-++","--++------------------++--+","--++-------------------+-++","--++-------------------+--+","--++----------------------+","---+---+---+++++++++++++-++","---+---+---+++++++++++++--+","---+---+---+++++++++++++---","---+---+---+++++-+++++++-++","---+---+---+++++-+++++++--+","---+---+---+++++-+++-+++--+","---+---+---+-+++-+++++++-++","---+---+---+-+++-+++++++--+","---+---+---+-+++-+++++++---","---+---+----++++++++++++-++","---+---+----++++++++++++--+","---+---+----++++++++++++---","---+---+----++++-+++++++-++","---+---+----++++-+++++++--+","---+---+----++++-+++-+++--+","---+---+----++++--++++++--+","---+---+----++++--++-+++--+","---+---+----++++--++--++--+","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++-++","---+---+-----+++-+++++++--+","---+---+-----+++--++++++-++","---+---+-----+++--++++++--+","---+---+-----+++--++-+++-++","---+---+-----+++--++-+++--+","---+---+-----+++--++--++--+","---+---+-----+++---+-+++-++","---+---+-----+++---+-+++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------++++++++++++-++","---+--------++++++++++++--+","---+--------++++++++++++---","---+--------++++-+++++++-++","---+--------++++-+++++++--+","---+--------++++-+++-+++--+","---+--------++++--++++++-++","---+--------++++--++++++--+","---+--------++++--++-+++--+","---+--------++++--++--++--+","---+--------++++---+--++--+","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++-++","---+---------+++-+++++++--+","---+---------+++--++++++-++","---+---------+++--++++++--+","---+---------+++--++-+++-++","---+---------+++--++-+++--+","---+---------+++--++--++--+","---+---------+++---+-+++-++","---+---------+++---+-+++--+","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++-++","---+----------++--++-+++-++","---+----------++--++-+++--+","---+----------++---+++++-++","---+----------++---+-+++-++","---+----------++---+-+++--+","---+----------++---+--++-++","---+----------++---+--++--+","---+----------++------++-++","---+----------++------++--+","---+----------++-------+-++","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+-+++-++","---+-----------+----++++-++","---+-----------+-----+++-++","---+-----------+------++-++","---+-----------+------++--+","---+-----------+-------+-++","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+----------------++++--+","---+-----------------+++-++","---+------------------++-++","---+------------------++--+","---+-------------------+-++","---+-------------------+--+","---+----------------------+","------------+++++++++++++++","------------++++++++++++-++","------------++++++++++++--+","------------++++++++++++---","------------++++-++++++++++","------------++++-+++++++-++","------------++++-+++++++--+","------------++++-+++-++++++","------------++++-+++-+++-++","------------++++-+++-+++--+","------------++++--++++++-++","------------++++--++++++--+","------------++++--++-+++-++","------------++++--++-+++--+","------------++++--++--++-++","------------++++--++--++--+","------------++++---+--++-++","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++-++","-------------+++--++++++-++","-------------+++--++++++--+","-------------+++--++-+++-++","-------------+++--++-+++--+","-------------+++--++--++-++","-------------+++--++--++--+","-------------+++---+-+++-++","-------------+++---+-+++--+","-------------+++---+--++-++","-------------+++---+--++--+","-------------+++---+---+--+","-------------+++-------+--+","-------------+++----------+","--------------++--++++++-++","--------------++--++-+++-++","--------------++--++-+++--+","--------------++---+++++-++","--------------++---+-+++-++","--------------++---+-+++--+","--------------++---+--++-++","--------------++---+--++--+","--------------++------++-++","--------------++------++--+","--------------++-------+-++","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+-+++-++","---------------+----++++-++","---------------+-----+++-++","---------------+------++-++","---------------+------++--+","---------------+-------+-++","---------------+-------+--+","---------------+----------+","--------------------++++-++","--------------------++++--+","---------------------+++-++","----------------------++-++","----------------------++--+","-----------------------+-++","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"0":"19/119","24":"100/119"},"++++++++++++++++++++++++-+":{"4":"69/169","25":"100/169"},"++++++++++++++++++++++++--+":{"8":"80275/301308","20":"302341/1205232","25":"839/10128","26":"675/1688"},"+++++++++++++++++++++++-":{"11":"1/2","23":"1/2"},"++++++++++++++++++++++-":{"10":"1/2","22":"1/2"},"+++++++++++++++++++++-":{"9":"1/2","21":"1/2"},"++++++++++++++++++++-":{"16":"1/2","20":"1/2"},"+++++++++++++++++++-":{"8":"1/3","19":"2/3"},"++++++++++++++++++-":{"8":"69/169","18":"100/169"},"+++++++++++++++++-":{"8":"1/3","17":"2/3"},"++++++++++++++++-":{"8":"1/2","16":"1/2"},"+++++++++++++++-":{"4":"1/3","15":"2/3"},"++++++++++++++-":{"4":"69/169","14":"100/169"},"+++++++++++++-":{"4":"1/3","13":"2/3"},"++++++++++++-":{"4":"1/2","12":"1/2"},"+++++++++++-":{"9":"1/2","11":"1/2"},"++++++++++-":{"5":"31/58","8":"19/100","10":"19/69"},"+++++++++-":{"8":"1/2","9":"1/2"},"++++++++-++++++++++++++++":{"0":"269059/943118","8":"174059/943118","21":"12450/42869","24":"113050/471559"},"++++++++-+++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"++++++++-+++++++++++++++--+":{"9":"19/69","16":"19/119","20":"37109/297500","21":"10391/172500","26":"19/50"},"++++++++-++++++++++++++-":{"21":"69/88","23":"19/88"},"++++++++-+++++++++++++-":{"21":"50/69","22":"19/69"},"++++++++-++++++++++++-":{"16":"1/3","21":"2/3"},"++++++++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++++++-++++++++++-":{"0":"119/414","8":"119/414","16":"1/3","19":"19/207"},"++++++++-+++++++++-":{"4":"3689/14278","8":"3689/14278","16":"2500/7139","18":"950/7139"},"++++++++-++++++++-":{"5":"1/4","16":"1/4","17":"1/2"},"++++++++-+++++++-++++++++":{"9":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++++++-+++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++++++-+++++++-++++++-":{"21":"69/88","23":"19/88"},"++++++++-+++++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"++++++++-+++++++-++++-":{"20":"1/3","21":"2/3"},"++++++++-+++++++-+++-++++":{"9":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++++++-+++++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++++++-+++++++-+++-++-":{"21":"69/88","23":"19/88"},"++++++++-+++++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++++++-+++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++-+++++++-++-":{"0":"25/138","8":"25/138","17":"1/2","19":"19/138"},"++++++++-+++++++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"++++++++-+++++++--":{"9":"1/2","17":"1/2"},"++++++++-++++++-":{"12":"69/88","15":"19/88"},"++++++++-+++++-":{"13":"50/69","14":"19/69"},"++++++++-++++-":{"4":"1/2","13":"1/2"},"++++++++-+++-":{"4":"1/2","12":"1/2"},"++++++++-++-":{"4":"1/2","10":"25/119","11":"69/238"},"++++++++-+-":{"8":"1189/5828","9":"119/188","10":"475/2914"},"++++++++--+++++++++++++++":{"0":"707/4854","5":"1669/9459","9":"885/2611","21":"1112/5135","24":"1117/9126"},"++++++++--++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"++++++++--++++++++++++++--+":{"4":"37109/250000","5":"4841/250000","16":"19/119","20":"174059/595000","26":"19/50"},"++++++++--+++++++++++++-":{"21":"69/88","23":"19/88"},"++++++++--++++++++++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++++++--+++++++++++-":{"16":"1/3","21":"2/3"},"++++++++--++++++++++-":{"16":"1/2","20":"1/2"},"++++++++--+++++++++-":{"0":"119/414","8":"119/414","16":"1/3","19":"19/207"},"++++++++--++++++++-":{"4":"254541/943532","9":"438991/943532","16":"115975/471766","18":"9025/471766"},"++++++++--+++++++-":{"5":"1/4","9":"1/4","16":"1/4","17":"1/4"},"++++++++--++++++-++++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++++++--++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++++++--++++++-++++++-":{"21":"69/88","23":"19/88"},"++++++++--++++++-+++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++++++--++++++-++++-":{"20":"1/3","21":"2/3"},"++++++++--++++++-+++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++++++--++++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++++++--++++++-+++-++-":{"21":"69/88","23":"19/88"},"++++++++--++++++-+++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++++++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++--++++++-++-":{"0":"25/138","8":"25/138","17":"1/2","19":"19/138"},"++++++++--++++++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"++++++++--++++++--+++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++++++--++++++--++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++++++--++++++--++++++---":{"5":"236/1961","9":"1082/3657","12":"239/3922","17":"75941/270618","26":"475/1961"},"++++++++--++++++--+++++-":{"21":"69/88","23":"19/88"},"++++++++--++++++--++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++++++--++++++--+++-":{"20":"1/3","21":"2/3"},"++++++++--++++++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++++++--++++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++++++--++++++--++-+++---":{"9":"19/69","17":"10391/172500","20":"711/2500","26":"19/50"},"++++++++--++++++--++-++-":{"21":"69/88","23":"19/88"},"++++++++--++++++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++++++--++++++--++--+++":{"21":"1/2","24":"1/2"},"++++++++--++++++--++--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++++++--++++++--++--++---":{"21":"69/98","26":"29/98"},"++++++++--++++++--++--+-":{"10":"29/69","21":"19/50","23":"1/5"},"++++++++--++++++--++---":{"10":"1/2","22":"1/2"},"++++++++--++++++--+-":{"0":"19/138","8":"19/138","18":"50/119","19":"2500/8211"},"++++++++--++++++---":{"10":"1/2","18":"1/2"},"++++++++--+++++-":{"12":"69/88","15":"19/88"},"++++++++--++++-":{"13":"50/69","14":"19/69"},"++++++++--+++-":{"4":"1/2","13":"1/2"},"++++++++--++-":{"4":"1/2","12":"1/2"},"++++++++--+-":{"1":"1/2","10":"25/119","11":"69/238"},"++++++++---++++++":{"5":"1/2","8":"1/31","10":"17/66","16":"21/100"},"++++++++---+++++-+":{"0":"82041/294932","9":"28441/294932","10":"32775/147466","17":"29725/73733"},"++++++++---+++++--+++":{"4":"950/5239","10":"950/5239","12":"1195/6999","16":"1195/6999","20":"50/169"},"++++++++---+++++--++-+":{"4":"31009/172500","5":"28441/172500","10":"19/69","21":"19/50"},"++++++++---+++++--++--+++":{"21":"1/2","24":"1/2"},"++++++++---+++++--++--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++++++---+++++--++--++---":{"21":"69/98","26":"29/98"},"++++++++---+++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"++++++++---+++++--++---":{"18":"1/2","22":"1/2"},"++++++++---+++++--+-":{"0":"19/138","8":"19/138","18":"50/119","19":"2500/8211"},"++++++++---+++++---++":{"4":"950/5239","10":"950/5239","12":"1195/6999","16":"1195/6999","20":"50/169"},"++++++++---+++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"++++++++---+++++---+--+++":{"21":"1/2","24":"1/2"},"++++++++---+++++---+--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++++++---+++++---+--++---":{"21":"69/98","26":"29/98"},"++++++++---+++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++++++---+++++---+---++":{"21":"1/2","24":"1/2"},"++++++++---+++++---+---+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++++++---+++++---+---+---":{"21":"69/98","26":"29/98"},"++++++++---+++++---+----":{"11":"1/2","23":"1/2"},"++++++++---+++++----":{"11":"1/2","19":"1/2"},"++++++++---++++-":{"11":"1/2","15":"1/2"},"++++++++---+++-":{"4":"19/100","11":"31/100","14":"1/2"},"++++++++---++-":{"11":"10/99","12":"25/94","13":"50/79"},"++++++++---+-":{"4":"1/2","12":"1/2"},"++++++++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++++++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++++++----++++--+":{"5":"1/2","11":"69/238","18":"25/119"},"++++++++----++++---++":{"1":"2261/6072","11":"19/88","12":"475/3036","20":"775/3036"},"++++++++----++++---+-+":{"5":"2261/6072","11":"19/88","21":"625/1518"},"++++++++----++++---+--+":{"4":"1189/4878","11":"1189/4878","21":"475/2439","22":"775/2439"},"++++++++----++++---+---++":{"21":"1/2","24":"1/2"},"++++++++----++++---+---+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++++++----++++---+---+---":{"21":"69/98","26":"29/98"},"++++++++----++++---+----":{"19":"1/2","23":"1/2"},"++++++++----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++++++----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"++++++++----++++------+":{"0":"25/269","10":"25/269","12":"169/538","19":"15111/64022","22":"8450/32011"},"++++++++----++++-------++":{"21":"1/2","24":"1/2"},"++++++++----++++-------+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++++++----++++-------+---":{"21":"69/98","26":"29/98"},"++++++++----++++--------+":{"23":"19/88","24":"69/88"},"++++++++----++++---------+":{"4":"19/595","12":"20/119","21":"2/5","25":"2/5"},"++++++++----++++-----------":{"18":"31/81","26":"50/81"},"++++++++----+++-":{"4":"1/3","15":"2/3"},"++++++++----++-":{"4":"69/169","14":"100/169"},"++++++++----+-":{"4":"1/3","13":"2/3"},"++++++++-----":{"4":"1/2","12":"1/2"},"+++++++-":{"5":"1/2","7":"1/2"},"++++++-":{"4":"69/169","6":"100/169"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++":{"4":"1/2","8":"1/2"},"++++-+++-++++++++++++++++":{"0":"269059/943118","4":"174059/943118","21":"12450/42869","24":"113050/471559"},"++++-+++-+++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"++++-+++-+++++++++++++++--+":{"9":"19/69","16":"19/119","20":"37109/297500","21":"10391/172500","26":"19/50"},"++++-+++-++++++++++++++-":{"21":"69/88","23":"19/88"},"++++-+++-+++++++++++++-":{"21":"50/69","22":"19/69"},"++++-+++-++++++++++++-":{"16":"1/3","21":"2/3"},"++++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++-++++++++++-":{"0":"23/80","4":"23/80","12":"23/80","16":"4/87","19":"9/98"},"++++-+++-+++++++++-":{"0":"3689/14278","4":"3689/14278","16":"2500/7139","18":"950/7139"},"++++-+++-++++++++-":{"4":"69/376","5":"119/376","12":"19/752","16":"119/752","17":"119/376"},"++++-+++-+++++++-++++++++":{"9":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++-+++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++-+++-+++++++-++++++-":{"21":"69/88","23":"19/88"},"++++-+++-+++++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"++++-+++-+++++++-++++-":{"20":"1/3","21":"2/3"},"++++-+++-+++++++-+++-":{"4":"1/4","9":"1/2","20":"1/4"},"++++-+++-+++++++-++-":{"0":"5/21","4":"9/31","9":"1/11","12":"9/31","19":"1/11"},"++++-+++-+++++++-+-":{"0":"141491/874450","4":"4639/17489","9":"156009/874450","12":"4639/17489","18":"2261/17489"},"++++-+++-+++++++--":{"4":"69/376","9":"119/376","12":"69/376","17":"119/376"},"++++-+++-++++++-":{"12":"69/88","15":"19/88"},"++++-+++-+++++-":{"0":"1189/9278","4":"1189/9278","13":"2500/4639","14":"950/4639"},"++++-+++-++++-":{"0":"1/6","4":"1/6","12":"1/3","13":"1/3"},"++++-+++-+++-++++":{"12":"1/2","16":"1/2"},"++++-+++-+++-+++-++++++++":{"9":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++-+++-+++-+++++++-+":{"1":"239/2500","5":"31009/172500","13":"1189/3450","25":"19/50"},"++++-+++-+++-+++-++++++-":{"21":"69/88","23":"19/88"},"++++-+++-+++-+++-+++++-":{"21":"50/69","22":"19/69"},"++++-+++-+++-+++-++++-":{"20":"1/3","21":"2/3"},"++++-+++-+++-+++-+++-":{"9":"1/2","12":"1/4","20":"1/4"},"++++-+++-+++-+++-++-":{"0":"25/138","8":"25/138","17":"1/2","19":"19/138"},"++++-+++-+++-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"++++-+++-+++-+++--":{"9":"1/2","17":"1/2"},"++++-+++-+++-++-":{"5":"119/188","12":"25/94","15":"19/188"},"++++-+++-+++-+-":{"12":"1189/5828","13":"119/188","14":"475/2914"},"++++-+++-+++--":{"5":"1/2","13":"1/2"},"++++-+++-++-":{"4":"19/100","6":"19/69","10":"31/138","11":"31/100"},"++++-+++-+-":{"8":"1189/5828","9":"119/188","10":"475/2914"},"++++-+++--+++++++++++++++":{"0":"707/4854","5":"1669/9459","9":"885/2611","21":"1112/5135","24":"1117/9126"},"++++-+++--++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"++++-+++--++++++++++++++--+":{"0":"37109/250000","5":"4841/250000","16":"711/2500","20":"839/5000","26":"19/50"},"++++-+++--+++++++++++++-":{"21":"69/88","23":"19/88"},"++++-+++--++++++++++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--+++++++++++-":{"16":"1/3","21":"2/3"},"++++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++--+++++++++-":{"0":"23/80","4":"23/80","12":"23/80","16":"4/87","19":"9/98"},"++++-+++--++++++++-":{"0":"3689/14278","4":"3689/14278","16":"2500/7139","18":"950/7139"},"++++-+++--+++++++-":{"4":"69/376","5":"119/376","12":"19/752","16":"119/752","17":"119/376"},"++++-+++--++++++-++++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++-+++--++++++-++++++-":{"21":"69/88","23":"19/88"},"++++-+++--++++++-+++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++++++-++++-":{"20":"1/3","21":"2/3"},"++++-+++--++++++-+++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++-+++--++++++-+++-++-":{"21":"69/88","23":"19/88"},"++++-+++--++++++-+++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++-+++--++++++-++-":{"0":"25/94","4":"25/94","12":"25/94","17":"19/188","19":"19/188"},"++++-+++--++++++-+-":{"0":"1189/5828","4":"1189/5828","12":"1189/5828","17":"1311/5828","18":"475/2914"},"++++-+++--++++++--+++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++++++--++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++-+++--++++++--++++++---":{"5":"236/1961","9":"1082/3657","12":"239/3922","17":"75941/270618","26":"475/1961"},"++++-+++--++++++--+++++-":{"21":"69/88","23":"19/88"},"++++-+++--++++++--++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++++++--+++-":{"20":"1/3","21":"2/3"},"++++-+++--++++++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++-+++--++++++--++-+++---":{"9":"19/69","17":"10391/172500","20":"711/2500","26":"19/50"},"++++-+++--++++++--++-++-":{"21":"69/88","23":"19/88"},"++++-+++--++++++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++++++--++--+++":{"21":"1/2","24":"1/2"},"++++-+++--++++++--++--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++-+++--++++++--++--++---":{"21":"69/98","26":"29/98"},"++++-+++--++++++--++--+-":{"10":"29/69","21":"19/50","23":"1/5"},"++++-+++--++++++--++---":{"4":"23/76","10":"23/76","21":"1/3","22":"5/82"},"++++-+++--++++++--+-":{"0":"19/92","4":"22/75","10":"2/23","12":"22/75","19":"3/25"},"++++-+++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"++++-+++--+++++-":{"12":"69/88","15":"19/88"},"++++-+++--++++-":{"0":"1189/9278","4":"1189/9278","13":"2500/4639","14":"950/4639"},"++++-+++--+++-":{"0":"1/6","4":"1/6","12":"1/3","13":"1/3"},"++++-+++--++-++++":{"12":"1/2","16":"1/2"},"++++-+++--++-+++-++++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++-+++-+++++++-+":{"1":"239/2500","5":"31009/172500","13":"1189/3450","25":"19/50"},"++++-+++--++-+++-++++++-":{"21":"69/88","23":"19/88"},"++++-+++--++-+++-+++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++-+++-++++-":{"20":"1/3","21":"2/3"},"++++-+++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++-+++--++-+++-++-":{"0":"25/138","8":"25/138","17":"1/2","19":"19/138"},"++++-+++--++-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"++++-+++--++-+++--+++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++-+++--++++++-+":{"1":"239/2500","5":"31009/172500","13":"1189/3450","25":"19/50"},"++++-+++--++-+++--+++++-":{"21":"69/88","23":"19/88"},"++++-+++--++-+++--++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++-+++--+++-":{"20":"1/3","21":"2/3"},"++++-+++--++-+++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++--++-+++--++-+++-+":{"5":"19/131","13":"19/131","20":"31/131","21":"1789/6550","25":"1311/6550"},"++++-+++--++-+++--++-+++---":{"12":"47500/238909","20":"179609/477818","21":"90159/477818","26":"56525/238909"},"++++-+++--++-+++--++-++-":{"21":"69/88","23":"19/88"},"++++-+++--++-+++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++--++-+++--++--+++":{"21":"1/2","24":"1/2"},"++++-+++--++-+++--++--++-+":{"5":"1/16","18":"13/99","21":"39/79","25":"5/16"},"++++-+++--++-+++--++--++---":{"21":"69/98","26":"29/98"},"++++-+++--++-+++--++--+-":{"10":"50/169","12":"50/169","21":"19/50","23":"239/8450"},"++++-+++--++-+++--++---":{"10":"23/76","12":"23/76","21":"1/3","22":"5/82"},"++++-+++--++-+++--+-":{"0":"69/814","4":"169/814","10":"50/407","13":"169/407","19":"69/407"},"++++-+++--++-+++---":{"10":"1/2","18":"1/2"},"++++-+++--++-++-":{"5":"119/188","12":"25/94","15":"19/188"},"++++-+++--++-+-":{"12":"1189/5828","13":"119/188","14":"475/2914"},"++++-+++--++--":{"5":"1/2","13":"1/2"},"++++-+++--+-":{"1":"1/2","10":"25/119","11":"69/238"},"++++-+++---++++++":{"5":"1/2","8":"1/31","10":"17/66","16":"21/100"},"++++-+++---+++++-+":{"0":"90459/401882","4":"28441/401882","5":"28441/200941","10":"47500/200941","17":"65550/200941"},"++++-+++---+++++--+++":{"5":"113050/266491","10":"65550/266491","12":"28441/532982","16":"28441/532982","20":"59450/266491"},"++++-+++---+++++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++---+++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++-+++---+++++--++-+++---":{"10":"23750/194609","20":"144059/389218","21":"84609/389218","26":"56525/194609"},"++++-+++---+++++--++-++-":{"21":"69/88","23":"19/88"},"++++-+++---+++++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++---+++++--++--+++":{"21":"1/2","24":"1/2"},"++++-+++---+++++--++--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++-+++---+++++--++--++---":{"21":"69/98","26":"29/98"},"++++-+++---+++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"++++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"++++-+++---+++++--+-":{"0":"1/4","4":"1/4","12":"1/4","18":"25/238","19":"69/476"},"++++-+++---+++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"++++-+++---+++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"++++-+++---+++++---+--+++":{"21":"1/2","24":"1/2"},"++++-+++---+++++---+--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++-+++---+++++---+--++---":{"21":"69/98","26":"29/98"},"++++-+++---+++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++-+++---+++++---+---++":{"21":"1/2","24":"1/2"},"++++-+++---+++++---+---+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++-+++---+++++---+---+---":{"21":"69/98","26":"29/98"},"++++-+++---+++++---+----":{"4":"119/338","5":"119/338","11":"25/169","23":"25/169"},"++++-+++---+++++----":{"11":"1/2","19":"1/2"},"++++-+++---++++-":{"11":"1/2","15":"1/2"},"++++-+++---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"++++-+++---++-":{"0":"1/6","4":"1/6","12":"1/3","13":"1/3"},"++++-+++---+-++++":{"5":"3689/7139","10":"950/7139","12":"3689/14278","16":"1311/14278"},"++++-+++---+-+++-+":{"4":"12758/173383","5":"1189/2914","10":"475/2914","12":"90459/693532","17":"1311/5828"},"++++-+++---+-+++--+++":{"5":"4/9","10":"17/66","13":"1/18","16":"1/31","20":"21/100"},"++++-+++---+-+++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++---+-+++--++-+++-+":{"5":"19/131","13":"19/131","20":"31/131","21":"1789/6550","25":"1311/6550"},"++++-+++---+-+++--++-+++---":{"12":"47500/238909","20":"179609/477818","21":"90159/477818","26":"56525/238909"},"++++-+++---+-+++--++-++-":{"21":"69/88","23":"19/88"},"++++-+++---+-+++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++---+-+++--++--+++":{"21":"1/2","24":"1/2"},"++++-+++---+-+++--++--++-+":{"5":"1/16","18":"13/99","21":"39/79","25":"5/16"},"++++-+++---+-+++--++--++---":{"21":"69/98","26":"29/98"},"++++-+++---+-+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"++++-+++---+-+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"++++-+++---+-+++--+-":{"0":"1/6","4":"1/6","13":"1/3","18":"50/357","19":"23/119"},"++++-+++---+-+++---++":{"5":"4/9","10":"17/66","13":"1/18","16":"1/31","20":"21/100"},"++++-+++---+-+++---+-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"++++-+++---+-+++---+-+++-+":{"5":"19/131","13":"19/131","20":"31/131","21":"1789/6550","25":"1311/6550"},"++++-+++---+-+++---+-+++---":{"12":"47500/238909","20":"179609/477818","21":"90159/477818","26":"56525/238909"},"++++-+++---+-+++---+-++-":{"21":"69/88","23":"19/88"},"++++-+++---+-+++---+-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"++++-+++---+-+++---+--+++":{"21":"1/2","24":"1/2"},"++++-+++---+-+++---+--++-+":{"5":"19/207","13":"50/207","21":"1/3","25":"1/3"},"++++-+++---+-+++---+--++---":{"21":"69/98","26":"29/98"},"++++-+++---+-+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++-+++---+-+++---+---++":{"21":"1/2","24":"1/2"},"++++-+++---+-+++---+---+-+":{"5":"19/207","13":"50/207","21":"1/3","25":"1/3"},"++++-+++---+-+++---+---+---":{"21":"69/98","26":"29/98"},"++++-+++---+-+++---+----":{"5":"119/338","11":"25/169","12":"119/338","23":"25/169"},"++++-+++---+-+++----":{"11":"1/2","19":"1/2"},"++++-+++---+-++-":{"11":"1/2","15":"1/2"},"++++-+++---+-+-":{"6":"1/2","14":"1/2"},"++++-+++---+--":{"5":"1/2","13":"1/2"},"++++-+++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++-+++----++++--+":{"5":"1/2","11":"69/238","18":"25/119"},"++++-+++----++++---++":{"1":"2261/6072","11":"19/88","12":"475/3036","20":"775/3036"},"++++-+++----++++---+-+":{"5":"2261/6072","11":"19/88","21":"625/1518"},"++++-+++----++++---+--+":{"5":"1/2","11":"69/238","22":"25/119"},"++++-+++----++++---+---++":{"21":"1/2","24":"1/2"},"++++-+++----++++---+---+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++-+++----++++---+---+---":{"21":"69/98","26":"29/98"},"++++-+++----++++---+----":{"0":"119/438","4":"119/438","19":"50/219","23":"50/219"},"++++-+++----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++-+++----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"++++-+++----++++------+":{"0":"25/269","10":"25/269","12":"169/538","19":"15111/64022","22":"8450/32011"},"++++-+++----++++-------++":{"21":"1/2","24":"1/2"},"++++-+++----++++-------+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"++++-+++----++++-------+---":{"21":"69/98","26":"29/98"},"++++-+++----++++--------+":{"23":"19/88","24":"69/88"},"++++-+++----++++---------+":{"0":"19/519","12":"100/519","21":"200/519","25":"200/519"},"++++-+++----++++-----------":{"18":"31/81","26":"50/81"},"++++-+++----+++-":{"1":"119/176","12":"19/176","15":"19/88"},"++++-+++----++-":{"1":"3689/11178","4":"31/162","12":"25/81","14":"950/5589"},"++++-+++----+-":{"12":"1/2","13":"1/2"},"++++-+++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++-+++-----+++--+":{"5":"119/307","10":"69/614","11":"69/614","12":"119/614","18":"119/614"},"++++-+++-----+++---++":{"1":"35/94","11":"19/88","13":"17/63","20":"14/99"},"++++-+++-----+++---+-+":{"5":"2261/6072","11":"19/88","21":"625/1518"},"++++-+++-----+++---+--+":{"5":"1/2","11":"69/238","22":"25/119"},"++++-+++-----+++---+---++":{"21":"1/2","24":"1/2"},"++++-+++-----+++---+---+-+":{"5":"19/207","13":"50/207","21":"1/3","25":"1/3"},"++++-+++-----+++---+---+---":{"21":"69/98","26":"29/98"},"++++-+++-----+++---+----":{"0":"119/676","11":"119/676","12":"119/676","19":"219/676","23":"25/169"},"++++-+++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++-+++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++-+++-----+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"++++-+++-----+++-------++":{"21":"1/2","24":"1/2"},"++++-+++-----+++-------+-+":{"5":"19/207","13":"50/207","21":"1/3","25":"1/3"},"++++-+++-----+++-------+---":{"21":"69/98","26":"29/98"},"++++-+++-----+++--------+":{"23":"19/88","24":"69/88"},"++++-+++-----+++---------+":{"6":"5950/16661","20":"207041/1032982","22":"9025/516491","25":"14161/33322"},"++++-+++-----+++-----------":{"18":"31/81","26":"50/81"},"++++-+++-----++-":{"1":"25/44","13":"19/88","15":"19/88"},"++++-+++-----+-":{"1":"1189/3450","5":"19/50","14":"19/69"},"++++-+++------":{"5":"1/2","13":"1/2"},"++++-++-":{"2":"19/69","6":"2500/8211","7":"50/119"},"++++-+-":{"4":"1189/5828","5":"119/188","6":"475/2914"},"++++--+++":{"4":"1/2","8":"1/2"},"++++--++-+":{"5":"1/2","9":"1/2"},"++++--++--+++++++++++++++":{"1":"156009/389518","9":"108509/389518","21":"29725/194759","24":"32775/194759"},"++++--++--++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"++++--++--++++++++++++++--+":{"0":"37109/250000","1":"4841/250000","16":"174059/595000","20":"19/119","26":"19/50"},"++++--++--+++++++++++++-":{"21":"69/88","23":"19/88"},"++++--++--++++++++++++-":{"1":"3689/10828","9":"3689/10828","16":"775/5414","20":"475/5414","22":"475/5414"},"++++--++--+++++++++++-":{"16":"1/3","21":"2/3"},"++++--++--++++++++++-":{"16":"1/2","20":"1/2"},"++++--++--+++++++++-":{"0":"23/80","4":"23/80","12":"23/80","16":"4/87","19":"9/98"},"++++--++--++++++++-":{"0":"3689/14278","4":"3689/14278","16":"2500/7139","18":"950/7139"},"++++--++--+++++++-":{"0":"1/4","5":"119/276","12":"119/552","16":"19/552","17":"19/276"},"++++--++--++++++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++--++--++++++-++++++-":{"21":"69/88","23":"19/88"},"++++--++--++++++-+++++-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"++++--++--++++++-++++-":{"20":"1/3","21":"2/3"},"++++--++--++++++-+++-":{"0":"69/338","5":"119/338","17":"50/169","20":"25/169"},"++++--++--++++++-++-":{"0":"25/94","4":"25/94","12":"25/94","17":"19/188","19":"19/188"},"++++--++--++++++-+-":{"0":"1189/5828","4":"1189/5828","12":"1189/5828","17":"1311/5828","18":"475/2914"},"++++--++--++++++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++++++--++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++--++--++++++--++++++---":{"5":"950/5711","12":"2261/11422","16":"20017/142775","17":"75941/285550","26":"1311/5711"},"++++--++--++++++--+++++-":{"21":"69/88","23":"19/88"},"++++--++--++++++--++++-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"++++--++--++++++--+++-":{"20":"1/3","21":"2/3"},"++++--++--++++++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++--++--++++++--++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"++++--++--++++++--++-++-":{"21":"69/88","23":"19/88"},"++++--++--++++++--++-+-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"++++--++--++++++--++--":{"5":"1189/3450","10":"1189/5950","18":"31009/410550","21":"19/50"},"++++--++--++++++--+-":{"0":"19/92","4":"22/75","10":"2/23","12":"22/75","19":"3/25"},"++++--++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"++++--++--+++++-":{"12":"69/88","15":"19/88"},"++++--++--++++-":{"0":"82041/521032","5":"141491/521032","13":"115975/260516","14":"32775/260516"},"++++--++--+++-":{"0":"1/6","4":"1/6","12":"1/3","13":"1/3"},"++++--++--++-++++":{"12":"1/2","16":"1/2"},"++++--++--++-+++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++-+++-++++++-":{"21":"69/88","23":"19/88"},"++++--++--++-+++-+++++-":{"1":"4639/20700","9":"4639/20700","12":"2261/20700","17":"7261/20700","22":"19/207"},"++++--++--++-+++-++++-":{"20":"1/3","21":"2/3"},"++++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++--++--++-+++-++-":{"0":"25/138","8":"25/138","17":"1/2","19":"19/138"},"++++--++--++-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"++++--++--++-+++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++-+++--++++++-+-":{"13":"22/57","17":"22/57","25":"4/35","26":"4/35"},"++++--++--++-+++--+++++-":{"21":"69/88","23":"19/88"},"++++--++--++-+++--++++-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"++++--++--++-+++--+++-":{"20":"1/3","21":"2/3"},"++++--++--++-+++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++-+++--++-+++-+":{"10":"32775/367259","13":"56525/367259","20":"215459/734518","21":"92225/367259","25":"156009/734518"},"++++--++--++-+++--++-++-":{"21":"69/88","23":"19/88"},"++++--++--++-+++--++-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"++++--++--++-+++--++--":{"5":"28441/172500","10":"239/2500","12":"31009/172500","18":"31009/172500","21":"19/50"},"++++--++--++-+++--+-":{"0":"69/814","4":"169/814","10":"50/407","13":"169/407","19":"69/407"},"++++--++--++-+++---":{"5":"25/79","10":"9/49","13":"25/79","18":"9/49"},"++++--++--++-++-":{"12":"25/94","13":"119/188","15":"19/188"},"++++--++--++-+-":{"0":"82041/521032","5":"141491/521032","13":"115975/260516","14":"32775/260516"},"++++--++--++--+++":{"0":"1/4","5":"25/58","13":"2/29","16":"1/4"},"++++--++--++--++-+":{"13":"1/2","17":"1/2"},"++++--++--++--++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++--++--+++++-":{"21":"69/88","23":"19/88"},"++++--++--++--++--++++-":{"21":"50/69","22":"19/69"},"++++--++--++--++--+++-":{"20":"1/3","21":"2/3"},"++++--++--++--++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++--++--++--++-+++-+":{"10":"25/263","18":"25/263","20":"94/263","21":"119/526","25":"119/526"},"++++--++--++--++--++-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"++++--++--++--++--++-++-":{"21":"69/88","23":"19/88"},"++++--++--++--++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++--++--++--++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"++++--++--++--++--+-":{"0":"19/138","4":"19/138","14":"950/4761","18":"125000/566559","19":"2500/8211"},"++++--++--++--++---":{"10":"1/2","18":"1/2"},"++++--++--++--+-":{"0":"1/2","14":"25/119","15":"69/238"},"++++--++--++---":{"6":"1/2","14":"1/2"},"++++--++--+-":{"1":"1/2","10":"25/119","11":"69/238"},"++++--++---++++++":{"0":"141491/491332","5":"212891/491332","10":"9025/245666","16":"29725/122833"},"++++--++---+++++-+":{"0":"25516/89657","5":"28441/89657","10":"9025/89657","12":"28441/179314","17":"24909/179314"},"++++--++---+++++--+++":{"0":"9025/55666","10":"9025/55666","12":"28441/111332","17":"22891/111332","20":"5975/27833"},"++++--++---+++++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"++++--++---+++++--++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"++++--++---+++++--++-++-":{"21":"69/88","23":"19/88"},"++++--++---+++++--++-+-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"++++--++---+++++--++--+++":{"21":"1/2","24":"1/2"},"++++--++---+++++--++--++-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"++++--++---+++++--++--++---":{"21":"69/98","26":"29/98"},"++++--++---+++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"++++--++---+++++--++---":{"0":"9762879/45156458","5":"16837429/45156458","18":"180700819/994601351","21":"35957456/208156113","22":"53176876/941087697"},"++++--++---+++++--+-":{"0":"1/4","4":"1/4","12":"1/4","18":"25/238","19":"69/476"},"++++--++---+++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"++++--++---+++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"++++--++---+++++---+--+++":{"21":"1/2","24":"1/2"},"++++--++---+++++---+--++-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"++++--++---+++++---+--++---":{"21":"69/98","26":"29/98"},"++++--++---+++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++--++---+++++---+---":{"5":"1/2","11":"69/238","22":"25/119"},"++++--++---+++++----":{"11":"1/2","19":"1/2"},"++++--++---++++-":{"11":"1/2","15":"1/2"},"++++--++---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"++++--++---++-":{"0":"1/4","5":"25/58","12":"1/4","13":"2/29"},"++++--++---+-++++":{"0":"141491/491332","5":"212891/491332","10":"9025/245666","16":"29725/122833"},"++++--++---+-+++-+":{"0":"82041/294932","5":"28441/294932","10":"32775/147466","17":"29725/73733"},"++++--++---+-+++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+-+++--++++++-+":{"0":"31009/144059","10":"19059/144059","13":"65550/144059","25":"28441/144059"},"++++--++---+-+++--+++++-":{"21":"69/88","23":"19/88"},"++++--++---+-+++--++++-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"++++--++---+-+++--+++-":{"20":"1/3","21":"2/3"},"++++--++---+-+++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+-+++--++-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"++++--++---+-+++--++-++-":{"21":"69/88","23":"19/88"},"++++--++---+-+++--++-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"++++--++---+-+++--++--+++":{"21":"1/2","24":"1/2"},"++++--++---+-+++--++--++-+":{"1":"1189/16661","18":"2500/16661","21":"8211/16661","25":"4761/16661"},"++++--++---+-+++--++--++---":{"21":"69/98","26":"29/98"},"++++--++---+-+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"++++--++---+-+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"++++--++---+-+++--+-":{"0":"1/6","4":"1/6","13":"1/3","18":"50/357","19":"23/119"},"++++--++---+-+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"++++--++---+-+++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+-+++---+-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"++++--++---+-+++---+-++-":{"21":"69/88","23":"19/88"},"++++--++---+-+++---+-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"++++--++---+-+++---+--+++":{"21":"1/2","24":"1/2"},"++++--++---+-+++---+--++-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"++++--++---+-+++---+--++---":{"21":"69/98","26":"29/98"},"++++--++---+-+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++--++---+-+++---+---":{"5":"1/2","11":"69/238","22":"25/119"},"++++--++---+-+++----":{"11":"1/2","19":"1/2"},"++++--++---+-++-":{"11":"1/2","15":"1/2"},"++++--++---+-+-":{"6":"1/2","14":"1/2"},"++++--++---+--+++":{"0":"1/4","5":"25/58","13":"2/29","16":"1/4"},"++++--++---+--++-+":{"0":"82041/294932","5":"28441/294932","10":"32775/147466","17":"29725/73733"},"++++--++---+--++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++--++---+--++--++++++---":{"5":"2819/17181","10":"239/2739","13":"59450/188991","25":"125000/462891","26":"75941/462891"},"++++--++---+--++--+++++-":{"21":"69/88","23":"19/88"},"++++--++---+--++--++++-":{"21":"50/69","22":"19/69"},"++++--++---+--++--+++-":{"20":"1/3","21":"2/3"},"++++--++---+--++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+--++--++-+++-+":{"1":"25/119","18":"25/119","20":"69/238","25":"69/238"},"++++--++---+--++--++-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"++++--++---+--++--++-++-":{"21":"69/88","23":"19/88"},"++++--++---+--++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++--++---+--++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"++++--++---+--++--+-":{"0":"19/138","4":"19/138","14":"950/4761","18":"125000/566559","19":"2500/8211"},"++++--++---+--++---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+--++---+++++-+-":{"25":"1/2","26":"1/2"},"++++--++---+--++---+++++---":{"5":"59450/188991","13":"2819/17181","18":"239/2739","25":"125000/462891","26":"75941/462891"},"++++--++---+--++---++++-":{"21":"69/88","23":"19/88"},"++++--++---+--++---+++-":{"21":"50/69","22":"19/69"},"++++--++---+--++---++-":{"20":"1/3","21":"2/3"},"++++--++---+--++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++--++---+--++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++--++---+--++---+-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"++++--++---+--++---+-++-":{"21":"69/88","23":"19/88"},"++++--++---+--++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++--++---+--++---+--+++":{"21":"1/2","24":"1/2"},"++++--++---+--++---+--++-+":{"1":"25/144","19":"25/144","21":"119/288","25":"23/96"},"++++--++---+--++---+--++---":{"21":"69/98","26":"29/98"},"++++--++---+--++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++--++---+--++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"++++--++---+--++----":{"11":"1/2","19":"1/2"},"++++--++---+--+-":{"11":"1/2","15":"1/2"},"++++--++---+---":{"6":"1/2","14":"1/2"},"++++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++----++++--+":{"0":"119/338","10":"25/169","11":"69/338","18":"50/169"},"++++--++----++++---++":{"1":"2261/6072","11":"19/88","12":"475/3036","20":"775/3036"},"++++--++----++++---+-+":{"1":"2261/6072","11":"19/88","12":"475/3036","21":"775/3036"},"++++--++----++++---+--+++":{"21":"1/2","24":"1/2"},"++++--++----++++---+--++-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"++++--++----++++---+--++---":{"21":"69/98","26":"29/98"},"++++--++----++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++--++----++++---+---++":{"21":"1/2","24":"1/2"},"++++--++----++++---+---+-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"++++--++----++++---+---+---":{"21":"69/98","26":"29/98"},"++++--++----++++---+----":{"0":"119/438","5":"119/438","11":"25/219","19":"50/219","23":"25/219"},"++++--++----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++--++----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"++++--++----++++------+":{"0":"25/269","10":"25/269","12":"169/538","19":"15111/64022","22":"8450/32011"},"++++--++----++++-------++":{"21":"1/2","24":"1/2"},"++++--++----++++-------+-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"++++--++----++++-------+---":{"21":"69/98","26":"29/98"},"++++--++----++++--------+":{"23":"19/88","24":"69/88"},"++++--++----++++---------+":{"0":"19/519","12":"100/519","21":"200/519","25":"200/519"},"++++--++----++++-----------":{"18":"31/81","26":"50/81"},"++++--++----+++-":{"1":"119/176","12":"19/176","15":"19/88"},"++++--++----++-":{"1":"3689/11178","4":"31/162","12":"25/81","14":"950/5589"},"++++--++----+-":{"12":"1/2","13":"1/2"},"++++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++-----+++--+":{"0":"119/338","10":"25/169","11":"69/338","18":"50/169"},"++++--++-----+++---++":{"1":"35/94","11":"19/88","13":"17/63","20":"14/99"},"++++--++-----+++---+-+":{"0":"2819/20000","1":"28441/220000","11":"19/88","13":"1311/4400","21":"19/88"},"++++--++-----+++---+--+++":{"21":"1/2","24":"1/2"},"++++--++-----+++---+--++-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"++++--++-----+++---+--++---":{"21":"69/98","26":"29/98"},"++++--++-----+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++--++-----+++---+---++":{"21":"1/2","24":"1/2"},"++++--++-----+++---+---+-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"++++--++-----+++---+---+---":{"21":"69/98","26":"29/98"},"++++--++-----+++---+----":{"0":"119/676","11":"119/676","12":"119/676","19":"219/676","23":"25/169"},"++++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++--++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++--++-----+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"++++--++-----+++-------++":{"21":"1/2","24":"1/2"},"++++--++-----+++-------+-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"++++--++-----+++-------+---":{"21":"69/98","26":"29/98"},"++++--++-----+++--------+":{"23":"19/88","24":"69/88"},"++++--++-----+++---------+":{"6":"5950/16661","20":"207041/1032982","22":"9025/516491","25":"14161/33322"},"++++--++-----+++-----------":{"18":"31/81","26":"50/81"},"++++--++-----++-":{"1":"25/44","13":"19/88","15":"19/88"},"++++--++-----+-":{"1":"1189/3450","13":"19/50","14":"19/69"},"++++--++------+++":{"2":"1/3","11":"1/3","16":"1/3"},"++++--++------++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++------++--+":{"0":"119/338","10":"25/169","11":"69/338","18":"50/169"},"++++--++------++---++":{"1":"119/445","6":"69/445","11":"138/445","14":"10/89","20":"69/445"},"++++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++---+--+++":{"21":"1/2","24":"1/2"},"++++--++------++---+--++-+":{"1":"25/144","19":"25/144","21":"119/288","25":"23/96"},"++++--++------++---+--++---":{"21":"69/98","26":"29/98"},"++++--++------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++--++------++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"++++--++------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++--++------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++--++------++------+++":{"21":"1/2","24":"1/2"},"++++--++------++------++-+":{"6":"25/94","21":"69/188","25":"69/188"},"++++--++------++------++---":{"21":"69/98","26":"29/98"},"++++--++------++------+-":{"6":"11/62","10":"11/62","22":"37/99","23":"13/48"},"++++--++------++-------++":{"21":"1/2","24":"1/2"},"++++--++------++-------+-+":{"6":"25/94","21":"69/188","25":"69/188"},"++++--++------++-------+---":{"21":"69/98","26":"29/98"},"++++--++------++--------+":{"23":"19/88","24":"69/88"},"++++--++------++---------+":{"6":"5950/16661","20":"207041/1032982","22":"9025/516491","25":"14161/33322"},"++++--++------++-----------":{"18":"31/81","26":"50/81"},"++++--++------+-":{"1":"1/2","6":"25/119","15":"69/238"},"++++--++-------":{"6":"1/2","14":"1/2"},"++++--+-":{"0":"1/2","6":"25/119","7":"69/238"},"++++---++":{"3":"2391/9949","6":"138/307","8":"1352/4359"},"++++---+-+":{"6":"19/69","9":"50/69"},"++++---+--+":{"6":"1/2","10":"1/2"},"++++---+---++":{"0":"2261/10000","6":"81/200","11":"1789/10000","12":"19/100"},"++++---+---+-+":{"0":"1311/5000","6":"31/100","11":"239/5000","13":"19/50"},"++++---+---+--+++":{"0":"1/4","5":"25/58","13":"2/29","16":"1/4"},"++++---+---+--++-+":{"0":"82041/294932","5":"28441/294932","10":"32775/147466","17":"29725/73733"},"++++---+---+--++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+--++--++++++---":{"5":"2819/17181","6":"239/2739","13":"59450/188991","25":"141491/462891","26":"59450/462891"},"++++---+---+--++--+++++-":{"21":"69/88","23":"19/88"},"++++---+---+--++--++++-":{"21":"50/69","22":"19/69"},"++++---+---+--++--+++-":{"20":"1/3","21":"2/3"},"++++---+---+--++--++-":{"0":"119/407","6":"119/407","18":"100/407","20":"69/407"},"++++---+---+--++--+-":{"0":"19/138","4":"19/138","14":"950/4761","18":"125000/566559","19":"2500/8211"},"++++---+---+--++---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+---+--++---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+--++---+++++---":{"5":"2819/17181","6":"239/2739","13":"59450/188991","25":"141491/462891","26":"59450/462891"},"++++---+---+--++---++++-":{"21":"69/88","23":"19/88"},"++++---+---+--++---+++-":{"21":"50/69","22":"19/69"},"++++---+---+--++---++-":{"20":"1/3","21":"2/3"},"++++---+---+--++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+---+--++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++---+---+--++---+-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"++++---+---+--++---+-++-":{"21":"69/88","23":"19/88"},"++++---+---+--++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+--++----":{"11":"1/2","19":"1/2"},"++++---+---+--+-":{"11":"1/2","15":"1/2"},"++++---+---+---++":{"0":"254541/943532","5":"438991/943532","14":"9025/471766","16":"115975/471766"},"++++---+---+---+-+":{"0":"82041/521032","5":"141491/521032","14":"32775/260516","17":"115975/260516"},"++++---+---+---+--+":{"14":"1/2","18":"1/2"},"++++---+---+---+---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+---+---+---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+---+---+++++--":{"6":"118900/680323","13":"361/5717","14":"93991/680323","20":"1189/5717","25":"2378/5717"},"++++---+---+---+---++++-":{"21":"69/88","23":"19/88"},"++++---+---+---+---+++-":{"21":"50/69","22":"19/69"},"++++---+---+---+---++-":{"20":"1/3","21":"2/3"},"++++---+---+---+---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+---+---+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++---+---+---+---+-++-":{"21":"69/88","23":"19/88"},"++++---+---+---+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++---+---+---+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+---+---+----":{"11":"1/2","19":"1/2"},"++++---+---+----":{"11":"1/2","15":"1/2"},"++++---+----+":{"0":"119/338","4":"1789/10478","6":"950/5239","12":"50/169"},"++++---+-----+":{"0":"475/1964","6":"475/1964","12":"239/3928","13":"1789/3928"},"++++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"++++---+------++-+":{"0":"19/88","11":"19/88","17":"25/44"},"++++---+------++--+":{"0":"119/338","10":"25/169","11":"69/338","18":"50/169"},"++++---+------++---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+------++---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+------++---+++++--":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"++++---+------++---++++-":{"1":"2975/8986","11":"1725/8986","14":"625/4493","21":"4761/17972","23":"1311/17972"},"++++---+------++---+++-":{"1":"141491/521032","11":"82041/521032","14":"29725/260516","21":"43125/130258","22":"32775/260516"},"++++---+------++---++-":{"20":"1/3","21":"2/3"},"++++---+------++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+------++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++---+------++---+-+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"++++---+------++---+-++-":{"1":"2975/8986","11":"1725/8986","14":"625/4493","21":"4761/17972","23":"1311/17972"},"++++---+------++---+-+-":{"1":"141491/521032","11":"82041/521032","14":"29725/260516","21":"43125/130258","22":"32775/260516"},"++++---+------++---+--+++":{"21":"1/2","24":"1/2"},"++++---+------++---+--++-+":{"1":"25/144","19":"25/144","21":"119/288","25":"23/96"},"++++---+------++---+--++---":{"21":"69/98","26":"29/98"},"++++---+------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++---+------++---+---":{"0":"82041/294932","5":"28441/294932","6":"32775/147466","19":"2051025/8774227","22":"1486250/8774227"},"++++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+------++------+++":{"21":"1/2","24":"1/2"},"++++---+------++------++-+":{"1":"25/119","14":"25/119","21":"69/238","25":"69/238"},"++++---+------++------++---":{"21":"69/98","26":"29/98"},"++++---+------++------+-":{"0":"119/407","6":"119/407","14":"100/407","22":"3450/48433","23":"4761/48433"},"++++---+------++-------++":{"21":"1/2","24":"1/2"},"++++---+------++-------+-+":{"1":"25/119","14":"25/119","21":"69/238","25":"69/238"},"++++---+------++-------+---":{"21":"69/98","26":"29/98"},"++++---+------++--------+":{"23":"19/88","24":"69/88"},"++++---+------++---------+-":{"21":"69/98","26":"29/98"},"++++---+------++-----------":{"18":"31/81","26":"50/81"},"++++---+------+-":{"1":"1/2","14":"25/119","15":"69/238"},"++++---+-------++":{"14":"19/69","16":"50/69"},"++++---+-------+-+":{"0":"19/88","11":"19/88","17":"25/44"},"++++---+-------+--+":{"14":"1/2","18":"1/2"},"++++---+-------+---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+-------+---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+-------+---+++++--":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"++++---+-------+---++++-":{"21":"69/88","23":"19/88"},"++++---+-------+---+++-":{"1":"141491/634082","11":"82041/634082","15":"29725/317041","21":"119025/317041","22":"56525/317041"},"++++---+-------+---++-":{"20":"1/3","21":"2/3"},"++++---+-------+---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+-------+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++---+-------+---+-+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"++++---+-------+---+-++-":{"21":"69/88","23":"19/88"},"++++---+-------+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"++++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+-------+----+++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+-------+----++++-+-":{"25":"1/2","26":"1/2"},"++++---+-------+----++++--":{"19":"25/97","20":"25/194","21":"119/388","25":"119/388"},"++++---+-------+----+++-":{"21":"69/88","23":"19/88"},"++++---+-------+----++-":{"1":"141491/634082","11":"82041/634082","15":"29725/317041","21":"119025/317041","22":"56525/317041"},"++++---+-------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"++++---+-------+-----++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++---+-------+-----+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++---+-------+-----+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"++++---+-------+-----++-":{"21":"69/88","23":"19/88"},"++++---+-------+-----+-":{"21":"50/69","22":"19/69"},"++++---+-------+------+++":{"21":"1/2","24":"1/2"},"++++---+-------+------++-+-":{"21":"69/98","26":"29/98"},"++++---+-------+------++---":{"21":"69/98","26":"29/98"},"++++---+-------+------+-":{"7":"19/126","10":"19/126","22":"5711/14994","23":"529/1666"},"++++---+-------+-------++":{"21":"1/2","24":"1/2"},"++++---+-------+-------+-+":{"1":"29725/132466","15":"29725/132466","21":"16491/264932","22":"11875/66233","25":"82041/264932"},"++++---+-------+-------+---":{"21":"69/98","26":"29/98"},"++++---+-------+--------+":{"23":"19/88","24":"69/88"},"++++---+-------+---------+":{"7":"5950/17611","20":"2500/17611","23":"4161/35222","25":"14161/35222"},"++++---+-------+-----------":{"19":"31/100","26":"69/100"},"++++---+--------":{"7":"1/2","15":"1/2"},"++++----+":{"7":"19/88","8":"69/88"},"++++-----+":{"7":"19/88","9":"69/88"},"++++------+":{"1":"1/2","7":"69/238","10":"25/119"},"++++-------+":{"7":"1/2","11":"1/2"},"++++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"++++---------+":{"0":"19/88","7":"19/88","13":"25/44"},"++++----------+":{"0":"119/338","6":"25/169","7":"69/338","14":"50/169"},"++++-----------++":{"14":"19/69","16":"50/69"},"++++-----------+-+":{"0":"19/88","11":"19/88","17":"25/44"},"++++-----------+--+":{"0":"1/3","7":"1/3","18":"1/3"},"++++-----------+---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"++++-----------+---+++++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"++++-----------+---++++-":{"21":"69/88","23":"19/88"},"++++-----------+---+++-":{"1":"438991/1038532","7":"254541/1038532","15":"92225/519266","20":"32775/519266","22":"23750/259633"},"++++-----------+---++-":{"20":"1/3","21":"2/3"},"++++-----------+---+-":{"0":"119/388","7":"119/388","19":"25/97","20":"25/194"},"++++-----------+----+++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++-----------+----++++-+-":{"25":"1/2","26":"1/2"},"++++-----------+----++++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"++++-----------+----+++-":{"21":"69/88","23":"19/88"},"++++-----------+----++-":{"1":"438991/1038532","7":"254541/1038532","15":"92225/519266","20":"32775/519266","22":"23750/259633"},"++++-----------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"++++-----------+-----++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++-----------+-----+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++-----------+-----+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"++++-----------+-----++-":{"21":"69/88","23":"19/88"},"++++-----------+-----+-":{"21":"50/69","22":"19/69"},"++++-----------+------+++":{"21":"1/2","24":"1/2"},"++++-----------+------++-+-":{"21":"69/98","26":"29/98"},"++++-----------+------++---":{"21":"69/98","26":"29/98"},"++++-----------+------+-":{"0":"119/388","7":"119/388","15":"25/97","22":"625/11543","23":"1725/23086"},"++++-----------+-------++":{"21":"1/2","24":"1/2"},"++++-----------+-------+-+":{"1":"29725/132466","15":"29725/132466","21":"16491/264932","22":"11875/66233","25":"82041/264932"},"++++-----------+-------+---":{"21":"69/98","26":"29/98"},"++++-----------+--------+":{"23":"19/88","24":"69/88"},"++++-----------+---------+":{"0":"354025/2416959","15":"217175/805653","20":"91250/805653","23":"590159/4833918","25":"1685159/4833918"},"++++-----------+-----------":{"19":"31/100","26":"69/100"},"++++------------+":{"15":"19/88","16":"69/88"},"++++-------------+":{"0":"19/88","11":"19/88","17":"25/44"},"++++--------------+":{"0":"1/3","7":"1/3","18":"1/3"},"++++---------------+":{"15":"1/2","19":"1/2"},"++++----------------+++++":{"0":"19/119","24":"100/119"},"++++----------------++++-+-":{"18":"31/81","26":"50/81"},"++++----------------++++--":{"0":"8211/76516","7":"1601/6956","18":"625/19129","21":"12911/38258","25":"119/407"},"++++----------------+++-":{"20":"1/3","23":"2/3"},"++++----------------++-":{"15":"1189/7139","21":"3450/7139","22":"2500/7139"},"++++----------------+-":{"20":"1/2","21":"1/2"},"++++-----------------++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"++++-----------------+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"++++-----------------+++--":{"15":"25/97","21":"169/388","25":"119/388"},"++++-----------------++-":{"21":"69/88","23":"19/88"},"++++-----------------+-":{"21":"50/69","22":"19/69"},"++++------------------+++":{"21":"1/2","24":"1/2"},"++++------------------++-+-":{"21":"69/98","26":"29/98"},"++++------------------++---":{"21":"69/98","26":"29/98"},"++++------------------+-":{"21":"19/50","22":"29/69","23":"1/5"},"++++-------------------++":{"21":"1/2","24":"1/2"},"++++-------------------+-+-":{"21":"69/98","26":"29/98"},"++++-------------------+---":{"21":"69/98","26":"29/98"},"++++--------------------+":{"23":"19/88","24":"69/88"},"++++---------------------+":{"23":"1/2","25":"1/2"},"++++-----------------------":{"23":"31/100","26":"69/100"},"+++-":{"0":"1/3","3":"2/3"},"++-":{"0":"69/169","2":"100/169"},"+-":{"0":"1/2","1":"1/2"},"-++++":{"0":"1/2","4":"1/2"},"-+++-++++":{"4":"1/2","8":"1/2"},"-+++-+++-++++++++++++++++":{"1":"269059/514518","4":"108509/514518","21":"11950/257259","24":"56525/257259"},"-+++-+++-+++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"-+++-+++-+++++++++++++++--+":{"9":"19/69","16":"19/119","20":"37109/297500","21":"10391/172500","26":"19/50"},"-+++-+++-++++++++++++++-":{"21":"69/88","23":"19/88"},"-+++-+++-+++++++++++++-":{"21":"50/69","22":"19/69"},"-+++-+++-++++++++++++-":{"16":"1/3","21":"2/3"},"-+++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++-++++++++++-":{"0":"2261/27844","8":"7261/27844","9":"8211/13922","19":"475/6961"},"-+++-+++-+++++++++-":{"16":"50/69","18":"19/69"},"-+++-+++-++++++++-":{"0":"69/338","5":"119/338","16":"25/169","17":"50/169"},"-+++-+++-+++++++-":{"0":"69/238","5":"19/238","9":"50/119","16":"25/119"},"-+++-+++-++++++-":{"12":"69/88","15":"19/88"},"-+++-+++-+++++-":{"13":"50/69","14":"19/69"},"-+++-+++-++++-":{"0":"69/476","4":"69/476","5":"1/2","13":"25/119"},"-+++-+++-+++-":{"0":"69/238","9":"1/2","12":"25/119"},"-+++-+++-++-":{"0":"19/100","2":"19/69","10":"31/138","11":"31/100"},"-+++-+++-+-":{"0":"1189/5828","9":"119/188","10":"475/2914"},"-+++-+++--+++++++++++++++":{"1":"156009/422500","5":"16491/422500","9":"50/169","21":"1189/8450","24":"1311/8450"},"-+++-+++--++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"-+++-+++--+++++++++++++-":{"21":"69/88","23":"19/88"},"-+++-+++--++++++++++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"-+++-+++--+++++++++++-":{"16":"1/3","21":"2/3"},"-+++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++--+++++++++-":{"1":"119/314","4":"69/314","12":"69/314","16":"19/314","19":"19/157"},"-+++-+++--++++++++-":{"16":"50/69","18":"19/69"},"-+++-+++--+++++++-":{"0":"69/338","5":"119/338","16":"25/169","17":"50/169"},"-+++-+++--++++++-++++++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"-+++-+++--++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++-+++--++++++-++++++-":{"21":"69/88","23":"19/88"},"-+++-+++--++++++-+++++-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"-+++-+++--++++++-++++-":{"20":"1/3","21":"2/3"},"-+++-+++--++++++-+++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"-+++-+++--++++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++-+++--++++++-+++-++-":{"21":"69/88","23":"19/88"},"-+++-+++--++++++-+++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"-+++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++--++++++-++-":{"1":"2975/8686","4":"1725/8686","12":"1725/8686","17":"1301/9996","19":"1301/9996"},"-+++-+++--++++++-+-":{"1":"141491/574632","4":"1189/8328","12":"1189/8328","17":"2261/8328","18":"56525/287316"},"-+++-+++--++++++--+++":{"0":"69/338","5":"119/338","17":"50/169","20":"25/169"},"-+++-+++--++++++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"-+++-+++--++++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++-+++--++++++--++-+++---":{"9":"19/69","17":"10391/172500","20":"711/2500","26":"19/50"},"-+++-+++--++++++--++-++-":{"21":"69/88","23":"19/88"},"-+++-+++--++++++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"-+++-+++--++++++--++--+++":{"21":"1/2","24":"1/2"},"-+++-+++--++++++--++--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"-+++-+++--++++++--++--++---":{"21":"69/98","26":"29/98"},"-+++-+++--++++++--++--+-":{"10":"29/69","21":"19/50","23":"1/5"},"-+++-+++--++++++--++---":{"4":"23/76","10":"23/76","21":"1/3","22":"5/82"},"-+++-+++--++++++--+-":{"1":"1/4","4":"1/4","10":"25/238","12":"1/4","19":"69/476"},"-+++-+++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"-+++-+++--+++++-":{"12":"69/88","15":"19/88"},"-+++-+++--++++-":{"0":"1/3","5":"23/40","14":"9/98"},"-+++-+++--+++-":{"0":"69/476","4":"69/476","5":"1/2","13":"25/119"},"-+++-+++--++-":{"0":"69/238","5":"1/2","12":"25/119"},"-+++-+++--+-":{"1":"1/2","10":"25/119","11":"69/238"},"-+++-+++---++++++":{"0":"28441/401882","5":"212891/401882","10":"47500/200941","16":"32775/200941"},"-+++-+++---+++++-++++":{"5":"113050/266491","10":"65550/266491","12":"28441/532982","16":"28441/532982","20":"59450/266491"},"-+++-+++---+++++-+++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"-+++-+++---+++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++-+++---+++++-+++-+++---":{"10":"23750/194609","20":"144059/389218","21":"84609/389218","26":"56525/194609"},"-+++-+++---+++++-+++-++-":{"21":"69/88","23":"19/88"},"-+++-+++---+++++-+++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"-+++-+++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++---+++++-++-":{"1":"2975/8686","4":"1725/8686","12":"1725/8686","17":"1301/9996","19":"1301/9996"},"-+++-+++---+++++-+-":{"1":"141491/574632","4":"1189/8328","12":"1189/8328","17":"2261/8328","18":"56525/287316"},"-+++-+++---+++++--+++":{"5":"113050/266491","10":"65550/266491","12":"28441/532982","16":"28441/532982","20":"59450/266491"},"-+++-+++---+++++--++-++++":{"5":"475/3036","16":"19/88","21":"625/1518","24":"19/88"},"-+++-+++---+++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++-+++---+++++--++-+++---":{"10":"23750/194609","20":"144059/389218","21":"84609/389218","26":"56525/194609"},"-+++-+++---+++++--++-++-":{"21":"69/88","23":"19/88"},"-+++-+++---+++++--++-+-":{"5":"1189/5828","9":"1189/5828","21":"625/1457","22":"475/2914"},"-+++-+++---+++++--++--+++":{"21":"1/2","24":"1/2"},"-+++-+++---+++++--++--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"-+++-+++---+++++--++--++---":{"21":"69/98","26":"29/98"},"-+++-+++---+++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"-+++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++---+++++--+-":{"1":"119/376","4":"69/376","12":"69/376","18":"25/188","19":"69/376"},"-+++-+++---+++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"-+++-+++---+++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"-+++-+++---+++++---+--+++":{"21":"1/2","24":"1/2"},"-+++-+++---+++++---+--++-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"-+++-+++---+++++---+--++---":{"21":"69/98","26":"29/98"},"-+++-+++---+++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++-+++---+++++---+---++":{"21":"1/2","24":"1/2"},"-+++-+++---+++++---+---+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"-+++-+++---+++++---+---+---":{"21":"69/98","26":"29/98"},"-+++-+++---+++++---+----":{"0":"119/338","5":"119/338","11":"25/169","23":"25/169"},"-+++-+++---+++++----":{"11":"1/2","19":"1/2"},"-+++-+++---++++-":{"11":"1/2","15":"1/2"},"-+++-+++---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"-+++-+++---++-":{"0":"475/1964","6":"475/1964","12":"239/3928","13":"1789/3928"},"-+++-+++---+-":{"0":"141491/491332","5":"212891/491332","6":"9025/245666","12":"29725/122833"},"-+++-+++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++-+++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++-+++----++++--+":{"5":"1/2","11":"69/238","18":"25/119"},"-+++-+++----++++---++":{"1":"2261/6072","11":"19/88","12":"475/3036","20":"775/3036"},"-+++-+++----++++---+-+":{"5":"2261/6072","11":"19/88","21":"625/1518"},"-+++-+++----++++---+--+":{"5":"1/2","11":"69/238","22":"25/119"},"-+++-+++----++++---+---++":{"21":"1/2","24":"1/2"},"-+++-+++----++++---+---+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"-+++-+++----++++---+---+---":{"21":"69/98","26":"29/98"},"-+++-+++----++++---+----":{"19":"1/2","23":"1/2"},"-+++-+++----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++-+++----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"-+++-+++----++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"-+++-+++----++++-------++":{"21":"1/2","24":"1/2"},"-+++-+++----++++-------+-+":{"5":"19/307","12":"50/307","21":"119/307","25":"119/307"},"-+++-+++----++++-------+---":{"21":"69/98","26":"29/98"},"-+++-+++----++++--------+":{"23":"19/88","24":"69/88"},"-+++-+++----++++---------+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"-+++-+++----++++-----------":{"22":"31/81","26":"50/81"},"-+++-+++----+++-":{"1":"119/176","12":"19/176","15":"19/88"},"-+++-+++----++-":{"0":"3689/12378","1":"438991/854082","12":"475/6189","14":"47500/427041"},"-+++-+++----+-":{"12":"1/2","13":"1/2"},"-+++-+++-----":{"0":"1/4","4":"19/476","5":"1/2","12":"25/119"},"-+++-++-":{"2":"19/69","6":"2500/8211","7":"50/119"},"-+++-+-":{"4":"1189/5828","5":"119/188","6":"475/2914"},"-+++--+++":{"4":"1/2","8":"1/2"},"-+++--++-+":{"5":"1/2","9":"1/2"},"-+++--++--+++++++++++++++":{"1":"156009/389518","9":"108509/389518","21":"29725/194759","24":"32775/194759"},"-+++--++--++++++++++++++-+":{"1":"19/69","16":"19/69","21":"239/3450","25":"19/50"},"-+++--++--+++++++++++++-":{"21":"69/88","23":"19/88"},"-+++--++--++++++++++++-":{"1":"3689/10828","9":"3689/10828","16":"775/5414","20":"475/5414","22":"475/5414"},"-+++--++--+++++++++++-":{"16":"1/3","21":"2/3"},"-+++--++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++--++--+++++++++-":{"1":"119/314","4":"69/314","12":"69/314","16":"19/314","19":"19/157"},"-+++--++--++++++++-":{"16":"50/69","18":"19/69"},"-+++--++--+++++++-":{"1":"1/4","5":"1/4","12":"1/8","16":"1/8","17":"1/4"},"-+++--++--++++++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++--++++++-++++++-":{"21":"69/88","23":"19/88"},"-+++--++--++++++-+++++-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++--++++++-++++-":{"20":"1/3","21":"2/3"},"-+++--++--++++++-+++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++--++++++-+++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"-+++--++--++++++-+++-++-":{"21":"69/88","23":"19/88"},"-+++--++--++++++-+++-+-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++--++++++-++-":{"1":"2975/8686","4":"1725/8686","12":"1725/8686","17":"1301/9996","19":"1301/9996"},"-+++--++--++++++-+-":{"1":"141491/574632","4":"1189/8328","12":"1189/8328","17":"2261/8328","18":"56525/287316"},"-+++--++--++++++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++++++--++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++--++++++--++++++---":{"5":"950/5711","12":"2261/11422","16":"20017/142775","17":"75941/285550","26":"1311/5711"},"-+++--++--++++++--+++++-":{"21":"69/88","23":"19/88"},"-+++--++--++++++--++++-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++--++++++--+++-":{"20":"1/3","21":"2/3"},"-+++--++--++++++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++--++++++--++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"-+++--++--++++++--++-++-":{"21":"69/88","23":"19/88"},"-+++--++--++++++--++-+-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++--++++++--++--":{"5":"1189/3450","10":"1189/5950","18":"31009/410550","21":"19/50"},"-+++--++--++++++--+-":{"1":"1/4","4":"1/4","10":"25/238","12":"1/4","19":"69/476"},"-+++--++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"-+++--++--+++++-":{"12":"69/88","15":"19/88"},"-+++--++--++++-":{"1":"1189/5828","5":"1189/5828","13":"625/1457","14":"475/2914"},"-+++--++--+++-":{"1":"119/614","4":"69/614","12":"94/307","13":"119/307"},"-+++--++--++-++++":{"12":"1/2","16":"1/2"},"-+++--++--++-+++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++-+++-++++++-":{"21":"69/88","23":"19/88"},"-+++--++--++-+++-+++++-":{"1":"4639/20700","9":"4639/20700","12":"2261/20700","17":"7261/20700","22":"19/207"},"-+++--++--++-+++-++++-":{"20":"1/3","21":"2/3"},"-+++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++--++-+++-++-":{"0":"29/95","1":"10/19","17":"8/95","19":"8/95"},"-+++--++--++-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"-+++--++--++-+++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++-+++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++-+++--++++++---":{"0":"239/2500","5":"6353/57500","17":"238/575","25":"28203/194350","26":"913/3887"},"-+++--++--++-+++--+++++-":{"21":"69/88","23":"19/88"},"-+++--++--++-+++--++++-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++--++--++-+++--+++-":{"20":"1/3","21":"2/3"},"-+++--++--++-+++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++-+++--++-+++-+":{"10":"32775/367259","13":"56525/367259","20":"215459/734518","21":"92225/367259","25":"156009/734518"},"-+++--++--++-+++--++-++-":{"21":"69/88","23":"19/88"},"-+++--++--++-+++--++-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++--++--++-+++--++--":{"5":"28441/172500","10":"239/2500","12":"31009/172500","18":"31009/172500","21":"19/50"},"-+++--++--++-+++--+-":{"0":"119/338","1":"1/2","10":"1250/20111","19":"1725/20111"},"-+++--++--++-+++---":{"0":"1/6","10":"1/6","12":"1/6","13":"1/3","18":"1/6"},"-+++--++--++-++-":{"12":"25/94","13":"119/188","15":"19/188"},"-+++--++--++-+-":{"12":"1189/5828","13":"119/188","14":"475/2914"},"-+++--++--++--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"-+++--++--++--++-+":{"13":"1/2","17":"1/2"},"-+++--++--++--++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++--++--++++++---":{"0":"239/2500","5":"6353/57500","13":"238/575","25":"2261/8450","26":"19/169"},"-+++--++--++--++--+++++-":{"21":"69/88","23":"19/88"},"-+++--++--++--++--++++-":{"21":"50/69","22":"19/69"},"-+++--++--++--++--+++-":{"20":"1/3","21":"2/3"},"-+++--++--++--++--++-":{"0":"721/8746","10":"19/69","13":"2261/5000","20":"19/100"},"-+++--++--++--++--+-":{"0":"119/338","1":"1/2","10":"1250/20111","19":"1725/20111"},"-+++--++--++--++---":{"0":"119/338","1":"119/338","10":"25/169","18":"25/169"},"-+++--++--++--+-":{"0":"119/338","1":"1/2","6":"1250/20111","15":"1725/20111"},"-+++--++--++---":{"0":"23/76","6":"23/76","13":"1/3","14":"5/82"},"-+++--++--+-":{"1":"1/2","10":"25/119","11":"69/238"},"-+++--++---++++++":{"1":"141491/294932","5":"28441/294932","10":"32775/147466","16":"29725/147466"},"-+++--++---+++++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+++++-+++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++---+++++-+++++++---":{"1":"1/4","10":"1/4","12":"1/8","16":"1/8","26":"1/4"},"-+++--++---+++++-++++++-":{"21":"69/88","23":"19/88"},"-+++--++---+++++-+++++-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++---+++++-++++-":{"20":"1/3","21":"2/3"},"-+++--++---+++++-+++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+++++-+++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++---+++++-+++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"-+++--++---+++++-+++-++-":{"21":"69/88","23":"19/88"},"-+++--++---+++++-+++-+-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++---+++++-++-":{"1":"2975/8686","4":"1725/8686","12":"1725/8686","17":"1301/9996","19":"1301/9996"},"-+++--++---+++++-+-":{"1":"141491/574632","4":"1189/8328","12":"1189/8328","17":"2261/8328","18":"56525/287316"},"-+++--++---+++++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+++++--++++++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++---+++++--++++++---":{"5":"950/5711","12":"2261/11422","16":"20017/142775","17":"75941/285550","26":"1311/5711"},"-+++--++---+++++--+++++-":{"21":"69/88","23":"19/88"},"-+++--++---+++++--++++-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++---+++++--+++-":{"20":"1/3","21":"2/3"},"-+++--++---+++++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+++++--++-+++-+":{"1":"19/69","12":"19/69","21":"239/3450","25":"19/50"},"-+++--++---+++++--++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"-+++--++---+++++--++-++-":{"21":"69/88","23":"19/88"},"-+++--++---+++++--++-+-":{"1":"141491/866032","9":"141491/866032","12":"29725/433016","21":"181525/433016","22":"80275/433016"},"-+++--++---+++++--++--+++":{"21":"1/2","24":"1/2"},"-+++--++---+++++--++--++-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"-+++--++---+++++--++--++---":{"21":"69/98","26":"29/98"},"-+++--++---+++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"-+++--++---+++++--++---":{"1":"119/338","5":"119/338","18":"25/169","22":"25/169"},"-+++--++---+++++--+-":{"1":"119/376","4":"69/376","12":"69/376","18":"25/188","19":"69/376"},"-+++--++---+++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"-+++--++---+++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"-+++--++---+++++---+--+++":{"21":"1/2","24":"1/2"},"-+++--++---+++++---+--++-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"-+++--++---+++++---+--++---":{"21":"69/98","26":"29/98"},"-+++--++---+++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++--++---+++++---+---":{"5":"1/2","11":"69/238","22":"25/119"},"-+++--++---+++++----":{"11":"1/2","19":"1/2"},"-+++--++---++++-":{"11":"1/2","15":"1/2"},"-+++--++---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"-+++--++---++-":{"5":"56525/201066","6":"475/2914","12":"1189/5828","13":"141491/402132"},"-+++--++---+-++++":{"1":"141491/294932","5":"28441/294932","10":"32775/147466","16":"29725/147466"},"-+++--++---+-+++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+-+++-+++++++---":{"1":"1/3","10":"1/3","25":"50/507","26":"119/507"},"-+++--++---+-+++-++++++-":{"21":"69/88","23":"19/88"},"-+++--++---+-+++-+++++-":{"1":"4639/20700","9":"4639/20700","12":"2261/20700","17":"7261/20700","22":"19/207"},"-+++--++---+-+++-++++-":{"20":"1/3","21":"2/3"},"-+++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++---+-+++-++-":{"0":"29/95","1":"10/19","17":"8/95","19":"8/95"},"-+++--++---+-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"-+++--++---+-+++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+-+++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+-+++--+++++-":{"21":"69/88","23":"19/88"},"-+++--++---+-+++--++++-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++--++---+-+++--+++-":{"20":"1/3","21":"2/3"},"-+++--++---+-+++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+-+++--++-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"-+++--++---+-+++--++-++-":{"21":"69/88","23":"19/88"},"-+++--++---+-+++--++-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++--++---+-+++--++--+++":{"21":"1/2","24":"1/2"},"-+++--++---+-+++--++--++-+":{"1":"1189/16661","18":"2500/16661","21":"8211/16661","25":"4761/16661"},"-+++--++---+-+++--++--++---":{"21":"69/98","26":"29/98"},"-+++--++---+-+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"-+++--++---+-+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"-+++--++---+-+++--+-":{"0":"69/238","1":"1/2","18":"1250/14161","19":"1725/14161"},"-+++--++---+-+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"-+++--++---+-+++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+-+++---+-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"-+++--++---+-+++---+-++-":{"21":"69/88","23":"19/88"},"-+++--++---+-+++---+-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++--++---+-+++---+--+++":{"21":"1/2","24":"1/2"},"-+++--++---+-+++---+--++-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++--++---+-+++---+--++---":{"21":"69/98","26":"29/98"},"-+++--++---+-+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++--++---+-+++---+---":{"5":"1/2","11":"69/238","22":"25/119"},"-+++--++---+-+++----":{"11":"1/2","19":"1/2"},"-+++--++---+-++-":{"11":"1/2","15":"1/2"},"-+++--++---+-+-":{"6":"1/2","14":"1/2"},"-+++--++---+--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"-+++--++---+--++-+":{"13":"1/2","17":"1/2"},"-+++--++---+--++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+--++--++++++---":{"5":"2819/17181","10":"239/2739","13":"59450/188991","25":"125000/462891","26":"75941/462891"},"-+++--++---+--++--+++++-":{"21":"69/88","23":"19/88"},"-+++--++---+--++--++++-":{"21":"50/69","22":"19/69"},"-+++--++---+--++--+++-":{"20":"1/3","21":"2/3"},"-+++--++---+--++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+--++--++-+++-+":{"1":"25/119","18":"25/119","20":"69/238","25":"69/238"},"-+++--++---+--++--++-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"-+++--++---+--++--++-++-":{"21":"69/88","23":"19/88"},"-+++--++---+--++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-+++--++---+--++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"-+++--++---+--++--+-":{"0":"69/238","1":"1/2","18":"1250/14161","19":"1725/14161"},"-+++--++---+--++---++":{"0":"119/407","6":"119/407","18":"100/407","20":"69/407"},"-+++--++---+--++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++--++---+--++---+-+++-+":{"0":"119/845","6":"219/845","20":"1/5","21":"20/169","25":"238/845"},"-+++--++---+--++---+-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"-+++--++---+--++---+-++-":{"21":"69/88","23":"19/88"},"-+++--++---+--++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-+++--++---+--++---+--+++":{"21":"1/2","24":"1/2"},"-+++--++---+--++---+--++-+":{"1":"25/144","19":"25/144","21":"119/288","25":"23/96"},"-+++--++---+--++---+--++---":{"21":"69/98","26":"29/98"},"-+++--++---+--++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++--++---+--++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"-+++--++---+--++----":{"11":"1/2","19":"1/2"},"-+++--++---+--+-":{"11":"1/2","15":"1/2"},"-+++--++---+---":{"6":"1/2","14":"1/2"},"-+++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++----++++--+":{"1":"1/2","11":"69/238","18":"25/119"},"-+++--++----++++---++":{"1":"2261/6072","11":"19/88","12":"475/3036","20":"775/3036"},"-+++--++----++++---+-+":{"1":"2261/6072","11":"19/88","12":"475/3036","21":"775/3036"},"-+++--++----++++---+--+++":{"21":"1/2","24":"1/2"},"-+++--++----++++---+--++-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"-+++--++----++++---+--++---":{"21":"69/98","26":"29/98"},"-+++--++----++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++--++----++++---+---++":{"21":"1/2","24":"1/2"},"-+++--++----++++---+---+-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"-+++--++----++++---+---+---":{"21":"69/98","26":"29/98"},"-+++--++----++++---+----":{"19":"1/2","23":"1/2"},"-+++--++----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"-+++--++----++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"-+++--++----++++-------++":{"21":"1/2","24":"1/2"},"-+++--++----++++-------+-+":{"1":"19/269","12":"50/269","21":"100/269","25":"100/269"},"-+++--++----++++-------+---":{"21":"69/98","26":"29/98"},"-+++--++----++++--------+":{"23":"19/88","24":"69/88"},"-+++--++----++++---------+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"-+++--++----++++-----------":{"22":"31/81","26":"50/81"},"-+++--++----+++-":{"1":"119/176","12":"19/176","15":"19/88"},"-+++--++----++-":{"0":"3689/12378","1":"438991/854082","12":"475/6189","14":"47500/427041"},"-+++--++----+-":{"12":"1/2","13":"1/2"},"-+++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++-----+++--+":{"1":"1/2","11":"69/238","18":"25/119"},"-+++--++-----+++---++":{"1":"35/94","11":"19/88","13":"17/63","20":"14/99"},"-+++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++-----+++---+--+++":{"21":"1/2","24":"1/2"},"-+++--++-----+++---+--++-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++--++-----+++---+--++---":{"21":"69/98","26":"29/98"},"-+++--++-----+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++--++-----+++---+---++":{"21":"1/2","24":"1/2"},"-+++--++-----+++---+---+-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++--++-----+++---+---+---":{"21":"69/98","26":"29/98"},"-+++--++-----+++---+----":{"6":"19/169","11":"19/169","12":"50/169","19":"50/169","23":"31/169"},"-+++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++--++-----+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"-+++--++-----+++-------++":{"21":"1/2","24":"1/2"},"-+++--++-----+++-------+-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++--++-----+++-------+---":{"21":"69/98","26":"29/98"},"-+++--++-----+++--------+":{"23":"19/88","24":"69/88"},"-+++--++-----+++---------+":{"6":"5950/16661","20":"207041/1032982","22":"9025/516491","25":"14161/33322"},"-+++--++-----+++-----------":{"22":"31/81","26":"50/81"},"-+++--++-----++-":{"1":"25/44","13":"19/88","15":"19/88"},"-+++--++-----+-":{"0":"1189/4878","1":"141491/336582","13":"475/2439","14":"23750/168291"},"-+++--++------+++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++--++------++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++------++--+":{"6":"2975/12436","10":"31009/472568","11":"82041/472568","13":"8211/24872","18":"4761/24872"},"-+++--++------++---++":{"1":"119/445","6":"69/445","11":"138/445","14":"10/89","20":"69/445"},"-+++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++------++---+--+++":{"21":"1/2","24":"1/2"},"-+++--++------++---+--++-+":{"1":"25/144","19":"25/144","21":"119/288","25":"23/96"},"-+++--++------++---+--++---":{"21":"69/98","26":"29/98"},"-+++--++------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++--++------++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"-+++--++------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++--++------++------+++":{"21":"1/2","24":"1/2"},"-+++--++------++------++-+":{"6":"25/94","21":"69/188","25":"69/188"},"-+++--++------++------++---":{"21":"69/98","26":"29/98"},"-+++--++------++------+-":{"6":"11/62","10":"11/62","22":"37/99","23":"13/48"},"-+++--++------++-------++":{"21":"1/2","24":"1/2"},"-+++--++------++-------+-+":{"6":"25/94","21":"69/188","25":"69/188"},"-+++--++------++-------+---":{"21":"69/98","26":"29/98"},"-+++--++------++--------+":{"23":"19/88","24":"69/88"},"-+++--++------++---------+":{"6":"5950/16661","20":"207041/1032982","22":"9025/516491","25":"14161/33322"},"-+++--++------++-----------":{"22":"31/81","26":"50/81"},"-+++--++------+-":{"1":"1/2","6":"25/119","15":"69/238"},"-+++--++-------":{"0":"119/338","1":"119/338","6":"25/169","14":"25/169"},"-+++--+-":{"1":"1/2","6":"25/119","7":"69/238"},"-+++---++":{"3":"2391/9949","6":"138/307","8":"1352/4359"},"-+++---+-+":{"6":"19/69","9":"50/69"},"-+++---+--+":{"6":"1/2","10":"1/2"},"-+++---+---++":{"1":"156009/385391","2":"28441/385391","6":"118900/385391","12":"82041/385391"},"-+++---+---+-++++":{"1":"141491/294932","5":"28441/294932","6":"32775/147466","16":"29725/147466"},"-+++---+---+-+++-++++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+-+++-+++++++---":{"1":"1/3","6":"1/3","25":"119/507","26":"50/507"},"-+++---+---+-+++-++++++-":{"21":"69/88","23":"19/88"},"-+++---+---+-+++-+++++-":{"1":"4639/20700","9":"4639/20700","12":"2261/20700","17":"7261/20700","22":"19/207"},"-+++---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"-+++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++---+---+-+++-++-":{"0":"29/95","1":"10/19","17":"8/95","19":"8/95"},"-+++---+---+-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"-+++---+---+-+++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+-+++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+-+++--+++++-":{"21":"69/88","23":"19/88"},"-+++---+---+-+++--++++-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++---+---+-+++--+++-":{"20":"1/3","21":"2/3"},"-+++---+---+-+++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+-+++--++-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"-+++---+---+-+++--++-++-":{"21":"69/88","23":"19/88"},"-+++---+---+-+++--++-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++---+---+-+++--++--":{"1":"119/307","6":"69/307","18":"50/307","21":"69/307"},"-+++---+---+-+++--+-":{"0":"69/238","1":"1/2","18":"1250/14161","19":"1725/14161"},"-+++---+---+-+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"-+++---+---+-+++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+-+++---+-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"-+++---+---+-+++---+-++-":{"21":"69/88","23":"19/88"},"-+++---+---+-+++---+-+-":{"1":"1189/8328","9":"1189/8328","13":"29725/287316","21":"575/1388","22":"56525/287316"},"-+++---+---+-+++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+-+++----":{"11":"1/2","19":"1/2"},"-+++---+---+-++-":{"11":"1/2","15":"1/2"},"-+++---+---+-+-":{"5":"1189/5828","11":"82041/693532","13":"625/1457","14":"43125/173383"},"-+++---+---+--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"-+++---+---+--++-+":{"13":"1/2","17":"1/2"},"-+++---+---+--++--+++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+--++--++++++---":{"5":"2819/17181","6":"239/2739","13":"59450/188991","25":"141491/462891","26":"59450/462891"},"-+++---+---+--++--+++++-":{"21":"69/88","23":"19/88"},"-+++---+---+--++--++++-":{"21":"50/69","22":"19/69"},"-+++---+---+--++--+++-":{"20":"1/3","21":"2/3"},"-+++---+---+--++--++-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+--++--++-+++-+":{"1":"25/119","18":"25/119","20":"69/238","25":"69/238"},"-+++---+---+--++--++-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"-+++---+---+--++--++-++-":{"21":"69/88","23":"19/88"},"-+++---+---+--++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-+++---+---+--++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"-+++---+---+--++--+-":{"0":"69/238","1":"1/2","18":"1250/14161","19":"1725/14161"},"-+++---+---+--++---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+--++---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+--++---+++++---":{"5":"2819/17181","6":"239/2739","13":"59450/188991","25":"141491/462891","26":"59450/462891"},"-+++---+---+--++---++++-":{"21":"69/88","23":"19/88"},"-+++---+---+--++---+++-":{"21":"50/69","22":"19/69"},"-+++---+---+--++---++-":{"20":"1/3","21":"2/3"},"-+++---+---+--++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+--++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++---+---+--++---+-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"-+++---+---+--++---+-++-":{"21":"69/88","23":"19/88"},"-+++---+---+--++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-+++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+--++----":{"11":"1/2","19":"1/2"},"-+++---+---+--+-":{"11":"1/2","15":"1/2"},"-+++---+---+---++":{"1":"3689/10828","5":"3689/10828","14":"475/5414","16":"625/2707"},"-+++---+---+---+-+":{"1":"1189/5828","5":"1189/5828","14":"475/2914","17":"625/1457"},"-+++---+---+---+--+":{"14":"1/2","18":"1/2"},"-+++---+---+---+---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+---+---+---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+---+---+++++--":{"0":"118900/835323","13":"174059/835323","14":"39297/278441","20":"141491/835323","25":"282982/835323"},"-+++---+---+---+---++++-":{"21":"69/88","23":"19/88"},"-+++---+---+---+---+++-":{"21":"50/69","22":"19/69"},"-+++---+---+---+---++-":{"20":"1/3","21":"2/3"},"-+++---+---+---+---+-":{"0":"119/388","1":"2261/26772","11":"25/97","14":"2975/13386","20":"25/194"},"-+++---+---+---+----":{"11":"1/2","19":"1/2"},"-+++---+---+----":{"11":"1/2","15":"1/2"},"-+++---+----+":{"1":"1/2","4":"1/31","6":"17/66","12":"21/100"},"-+++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+-----+++--+":{"1":"1/2","11":"69/238","18":"25/119"},"-+++---+-----+++---++":{"1":"35/94","11":"19/88","13":"17/63","20":"14/99"},"-+++---+-----+++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+-----+++---+-+++-+":{"1":"1311/7139","13":"2261/7139","20":"1189/7139","21":"28441/356950","25":"90459/356950"},"-+++---+-----+++---+-+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"-+++---+-----+++---+-++-":{"1":"1725/5236","11":"119025/623084","13":"625/2618","21":"19/88","23":"2819/113288"},"-+++---+-----+++---+-+-":{"1":"141491/461582","11":"82041/461582","13":"3537275/15924579","21":"56525/230791","22":"70475/1447689"},"-+++---+-----+++---+--+++":{"21":"1/2","24":"1/2"},"-+++---+-----+++---+--++-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++---+-----+++---+--++---":{"21":"69/98","26":"29/98"},"-+++---+-----+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++---+-----+++---+---++":{"21":"1/2","24":"1/2"},"-+++---+-----+++---+---+-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++---+-----+++---+---+---":{"21":"69/98","26":"29/98"},"-+++---+-----+++---+----":{"2":"2261/22733","11":"2261/22733","12":"5950/22733","19":"7261/22733","23":"5000/22733"},"-+++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-----+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"-+++---+-----+++-------++":{"21":"1/2","24":"1/2"},"-+++---+-----+++-------+-+":{"1":"19/169","13":"50/169","21":"50/169","25":"50/169"},"-+++---+-----+++-------+---":{"21":"69/98","26":"29/98"},"-+++---+-----+++--------+":{"23":"19/88","24":"69/88"},"-+++---+-----+++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"-+++---+-----+++-----------":{"22":"31/81","26":"50/81"},"-+++---+-----++-":{"1":"25/44","13":"19/88","15":"19/88"},"-+++---+-----+-":{"0":"1189/4878","1":"141491/336582","13":"475/2439","14":"23750/168291"},"-+++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+------++--+":{"1":"1/2","11":"69/238","18":"25/119"},"-+++---+------++---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+------++---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+------++---+++++--":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"-+++---+------++---++++-":{"1":"2975/8986","11":"1725/8986","14":"625/4493","21":"4761/17972","23":"1311/17972"},"-+++---+------++---+++-":{"1":"141491/521032","11":"82041/521032","14":"29725/260516","21":"43125/130258","22":"32775/260516"},"-+++---+------++---++-":{"20":"1/3","21":"2/3"},"-+++---+------++---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+------++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++---+------++---+-+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"-+++---+------++---+-++-":{"1":"2975/8986","11":"1725/8986","14":"625/4493","21":"4761/17972","23":"1311/17972"},"-+++---+------++---+-+-":{"1":"141491/521032","11":"82041/521032","14":"29725/260516","21":"43125/130258","22":"32775/260516"},"-+++---+------++---+--+++":{"21":"1/2","24":"1/2"},"-+++---+------++---+--++-+":{"1":"25/144","19":"25/144","21":"119/288","25":"23/96"},"-+++---+------++---+--++---":{"21":"69/98","26":"29/98"},"-+++---+------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++---+------++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"-+++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+------++------+++":{"21":"1/2","24":"1/2"},"-+++---+------++------++-+":{"1":"25/119","14":"25/119","21":"69/238","25":"69/238"},"-+++---+------++------++---":{"21":"69/98","26":"29/98"},"-+++---+------++------+-":{"14":"11/62","18":"11/62","22":"37/99","23":"13/48"},"-+++---+------++-------++":{"21":"1/2","24":"1/2"},"-+++---+------++-------+-+":{"1":"25/119","14":"25/119","21":"69/238","25":"69/238"},"-+++---+------++-------+---":{"21":"69/98","26":"29/98"},"-+++---+------++--------+":{"23":"19/88","24":"69/88"},"-+++---+------++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"-+++---+------++-----------":{"22":"31/81","26":"50/81"},"-+++---+------+-":{"1":"1/2","14":"25/119","15":"69/238"},"-+++---+-------++":{"14":"19/69","16":"50/69"},"-+++---+-------+-+":{"14":"19/69","17":"50/69"},"-+++---+-------+--+":{"14":"1/2","18":"1/2"},"-+++---+-------+---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+-------+---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+-------+---+++++--":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"-+++---+-------+---++++-":{"21":"69/88","23":"19/88"},"-+++---+-------+---+++-":{"1":"141491/634082","11":"82041/634082","15":"29725/317041","21":"119025/317041","22":"56525/317041"},"-+++---+-------+---++-":{"20":"1/3","21":"2/3"},"-+++---+-------+---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+-------+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++---+-------+---+-+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"-+++---+-------+---+-++-":{"21":"69/88","23":"19/88"},"-+++---+-------+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-+++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-------+----+":{"0":"119/388","7":"119/388","19":"25/97","20":"25/194"},"-+++---+-------+-----++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++---+-------+-----+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++---+-------+-----+++---":{"1":"1/4","11":"1/4","21":"1/4","25":"119/676","26":"25/338"},"-+++---+-------+-----++-":{"21":"69/88","23":"19/88"},"-+++---+-------+-----+-":{"21":"50/69","22":"19/69"},"-+++---+-------+------+++":{"21":"1/2","24":"1/2"},"-+++---+-------+------++-+-":{"21":"69/98","26":"29/98"},"-+++---+-------+------++---":{"21":"69/98","26":"29/98"},"-+++---+-------+------+-":{"7":"19/126","10":"19/126","22":"5711/14994","23":"529/1666"},"-+++---+-------+-------++":{"21":"1/2","24":"1/2"},"-+++---+-------+-------+-+":{"1":"29725/132466","15":"29725/132466","21":"16491/264932","22":"11875/66233","25":"82041/264932"},"-+++---+-------+-------+---":{"21":"69/98","26":"29/98"},"-+++---+-------+--------+":{"23":"19/88","24":"69/88"},"-+++---+-------+---------+":{"7":"5950/17611","20":"2500/17611","23":"4161/35222","25":"14161/35222"},"-+++---+-------+-----------":{"22":"31/81","26":"50/81"},"-+++---+--------":{"7":"1/2","15":"1/2"},"-+++----+":{"7":"19/88","8":"69/88"},"-+++-----+":{"7":"19/88","9":"69/88"},"-+++------+":{"1":"1/2","7":"69/238","10":"25/119"},"-+++-------+":{"7":"1/2","11":"1/2"},"-+++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"-+++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"-+++----------+":{"1":"1/2","7":"69/238","14":"25/119"},"-+++-----------++":{"14":"19/69","16":"50/69"},"-+++-----------+-+":{"14":"19/69","17":"50/69"},"-+++-----------+--+":{"14":"1/2","18":"1/2"},"-+++-----------+---++++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"-+++-----------+---+++++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+---++++-":{"21":"69/88","23":"19/88"},"-+++-----------+---+++-":{"1":"438991/1038532","7":"254541/1038532","15":"92225/519266","20":"32775/519266","22":"23750/259633"},"-+++-----------+---++-":{"20":"1/3","21":"2/3"},"-+++-----------+---+-++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++-----------+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++-----------+---+-+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+---+-++-":{"21":"69/88","23":"19/88"},"-+++-----------+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-+++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++-----------+----+++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++-----------+----++++-+-":{"25":"1/2","26":"1/2"},"-+++-----------+----++++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+----+++-":{"21":"69/88","23":"19/88"},"-+++-----------+----++-":{"1":"438991/1038532","7":"254541/1038532","15":"92225/519266","20":"32775/519266","22":"23750/259633"},"-+++-----------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"-+++-----------+-----++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++-----------+-----+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++-----------+-----+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+-----++-":{"21":"69/88","23":"19/88"},"-+++-----------+-----+-":{"21":"50/69","22":"19/69"},"-+++-----------+------+++":{"21":"1/2","24":"1/2"},"-+++-----------+------++-+-":{"21":"69/98","26":"29/98"},"-+++-----------+------++---":{"21":"69/98","26":"29/98"},"-+++-----------+------+-":{"2":"2261/8333","7":"2261/8333","15":"1311/8333","22":"125000/991627","23":"172500/991627"},"-+++-----------+-------++":{"21":"1/2","24":"1/2"},"-+++-----------+-------+-+":{"1":"29725/132466","15":"29725/132466","21":"16491/264932","22":"11875/66233","25":"82041/264932"},"-+++-----------+-------+---":{"21":"69/98","26":"29/98"},"-+++-----------+--------+":{"23":"19/88","24":"69/88"},"-+++-----------+---------+":{"15":"2975/15886","20":"625/7943","23":"9161/31772","25":"14161/31772"},"-+++-----------+-----------":{"22":"31/81","26":"50/81"},"-+++------------+":{"15":"19/88","16":"69/88"},"-+++-------------+":{"15":"19/88","17":"69/88"},"-+++--------------+":{"2":"19/69","7":"19/69","15":"1189/8211","18":"2500/8211"},"-+++---------------+":{"15":"1/2","19":"1/2"},"-+++----------------+++++":{"19":"19/88","24":"69/88"},"-+++----------------++++-+-":{"18":"31/81","26":"50/81"},"-+++----------------++++--":{"7":"2975/21836","15":"1725/21836","18":"625/10918","21":"17611/43672","25":"14161/43672"},"-+++----------------+++-":{"1":"16/23","14":"1/9","20":"2/31","23":"4/31"},"-+++----------------++-":{"15":"1189/7139","21":"3450/7139","22":"2500/7139"},"-+++----------------+-":{"20":"1/2","21":"1/2"},"-+++-----------------++++":{"1":"56525/313784","16":"108509/627568","21":"15625/39223","24":"156009/627568"},"-+++-----------------+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-+++-----------------+++--":{"15":"25/97","21":"169/388","25":"119/388"},"-+++-----------------++-":{"21":"69/88","23":"19/88"},"-+++-----------------+-":{"21":"50/69","22":"19/69"},"-+++------------------+++":{"21":"1/2","24":"1/2"},"-+++------------------++-+-":{"21":"69/98","26":"29/98"},"-+++------------------++---":{"21":"69/98","26":"29/98"},"-+++------------------+-":{"21":"19/50","22":"29/69","23":"1/5"},"-+++-------------------++":{"21":"1/2","24":"1/2"},"-+++-------------------+-+-":{"21":"69/98","26":"29/98"},"-+++-------------------+---":{"21":"69/98","26":"29/98"},"-+++--------------------+":{"23":"19/88","24":"69/88"},"-+++---------------------+":{"23":"1/2","25":"1/2"},"-+++-----------------------":{"22":"31/81","26":"50/81"},"-++-":{"2":"40/69","3":"29/69"},"-+-":{"0":"1189/5828","1":"119/188","2":"475/2914"},"--+++":{"0":"1/2","4":"1/2"},"--++-+":{"1":"1/2","5":"1/2"},"--++--+++":{"4":"1/2","8":"1/2"},"--++--++-+":{"5":"1/2","9":"1/2"},"--++--++--+++++++++++++++":{"2":"1/3","9":"1/3","24":"1/3"},"--++--++--++++++++++++++-+":{"10":"19/88","16":"19/88","21":"239/4400","25":"2261/4400"},"--++--++--+++++++++++++-":{"21":"69/88","23":"19/88"},"--++--++--++++++++++++-":{"21":"50/69","22":"19/69"},"--++--++--+++++++++++-":{"16":"1/3","21":"2/3"},"--++--++--++++++++++-":{"16":"1/2","20":"1/2"},"--++--++--+++++++++-":{"2":"119/507","4":"119/507","12":"119/507","16":"50/507","19":"100/507"},"--++--++--++++++++-":{"16":"50/69","18":"19/69"},"--++--++--+++++++-":{"5":"19/207","12":"19/414","16":"119/414","17":"119/207"},"--++--++--++++++-++++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++--++++++-+++++++-+":{"10":"19/88","12":"19/88","21":"239/4400","25":"2261/4400"},"--++--++--++++++-++++++-":{"21":"69/88","23":"19/88"},"--++--++--++++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"--++--++--++++++-++++-":{"20":"1/3","21":"2/3"},"--++--++--++++++-+++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++--++++++-+++-+++-+":{"10":"19/88","12":"19/88","21":"239/4400","25":"2261/4400"},"--++--++--++++++-+++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"--++--++--++++++-+++-++-":{"21":"69/88","23":"19/88"},"--++--++--++++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"--++--++--++++++-++-":{"4":"1/4","10":"1/4","12":"1/4","16":"19/200","19":"31/200"},"--++--++--++++++-+-":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"--++--++--++++++--":{"1":"12758/75017","5":"31009/150034","10":"32775/150034","12":"31009/300068","17":"90459/300068"},"--++--++--+++++-":{"12":"69/88","15":"19/88"},"--++--++--++++-":{"13":"50/69","14":"19/69"},"--++--++--+++-":{"4":"19/395","12":"138/395","13":"238/395"},"--++--++--++-++++":{"12":"1/2","16":"1/2"},"--++--++--++-+++-++++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++--++-+++-+++++++-+":{"1":"1/3","10":"1/3","25":"1/3"},"--++--++--++-+++-++++++-":{"21":"69/88","23":"19/88"},"--++--++--++-+++-+++++-":{"1":"438991/918373","6":"254541/918373","12":"184450/918373","20":"16491/918373","22":"23900/918373"},"--++--++--++-+++-++++-":{"20":"1/3","21":"2/3"},"--++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++--++--++-+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"--++--++--++-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"--++--++--++-+++--":{"1":"56525/181043","10":"32775/181043","12":"31009/362086","13":"31009/181043","17":"90459/362086"},"--++--++--++-++-":{"12":"25/94","13":"119/188","15":"19/188"},"--++--++--++-+-":{"12":"1189/5828","13":"119/188","14":"475/2914"},"--++--++--++--":{"1":"2261/4761","6":"19/69","12":"31009/238050","13":"28441/238050"},"--++--++--+-":{"1":"19/50","10":"29/69","11":"1/5"},"--++--++---++++++++++++++":{"2":"119/307","5":"69/307","10":"50/307","24":"69/307"},"--++--++---+++++++++++++-+":{"2":"372/3971","6":"353/2888","16":"1189/4400","25":"2261/4400"},"--++--++---++++++++++++-":{"21":"69/88","23":"19/88"},"--++--++---+++++++++++-":{"21":"50/69","22":"19/69"},"--++--++---++++++++++-":{"16":"1/3","21":"2/3"},"--++--++---+++++++++-":{"16":"1/2","20":"1/2"},"--++--++---++++++++-":{"2":"119/507","4":"119/507","12":"119/507","16":"50/507","19":"100/507"},"--++--++---+++++++-":{"16":"50/69","18":"19/69"},"--++--++---++++++-":{"5":"19/207","12":"19/414","16":"119/414","17":"119/207"},"--++--++---+++++-++++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+++++-+++++++-+":{"2":"372/3971","6":"353/2888","12":"1189/4400","25":"2261/4400"},"--++--++---+++++-++++++-":{"21":"69/88","23":"19/88"},"--++--++---+++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"--++--++---+++++-++++-":{"20":"1/3","21":"2/3"},"--++--++---+++++-+++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+++++-+++-+++-+":{"2":"56525/298909","12":"89300/298909","20":"37109/597818","25":"269059/597818"},"--++--++---+++++-+++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"--++--++---+++++-+++-++-":{"21":"69/88","23":"19/88"},"--++--++---+++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"--++--++---+++++-++-":{"16":"25/94","17":"119/188","19":"19/188"},"--++--++---+++++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"--++--++---+++++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+++++--++++++-+":{"2":"23750/147109","12":"96559/294218","17":"37109/294218","25":"56525/147109"},"--++--++---+++++--++++++---":{"5":"950/5711","12":"2261/11422","16":"20017/142775","17":"75941/285550","26":"1311/5711"},"--++--++---+++++--+++++-":{"21":"69/88","23":"19/88"},"--++--++---+++++--++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"--++--++---+++++--+++-":{"20":"1/3","21":"2/3"},"--++--++---+++++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+++++--++-+++-+":{"2":"56525/298909","12":"89300/298909","20":"37109/597818","25":"269059/597818"},"--++--++---+++++--++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"--++--++---+++++--++-++-":{"21":"69/88","23":"19/88"},"--++--++---+++++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++--++---+++++--++--+++":{"21":"1/2","24":"1/2"},"--++--++---+++++--++--++-+":{"11":"341/7815","12":"1091/6885","21":"2897/6885","25":"1214/3219"},"--++--++---+++++--++--++---":{"21":"69/98","26":"29/98"},"--++--++---+++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"--++--++---+++++--++---":{"5":"1/2","11":"69/238","22":"25/119"},"--++--++---+++++--+-":{"4":"1/4","11":"1/4","12":"1/4","19":"1/4"},"--++--++---+++++---":{"1":"1/2","11":"69/238","18":"25/119"},"--++--++---++++-":{"11":"1/2","15":"1/2"},"--++--++---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"--++--++---++-":{"1":"2261/4761","2":"31009/328509","6":"59450/328509","13":"1189/4761"},"--++--++---+-++++":{"12":"1/2","16":"1/2"},"--++--++---+-+++-++++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+-+++-+++++++-+":{"1":"1/3","6":"1/3","25":"1/3"},"--++--++---+-+++-++++++-":{"21":"69/88","23":"19/88"},"--++--++---+-+++-+++++-":{"1":"438991/918373","6":"254541/918373","12":"184450/918373","20":"16491/918373","22":"23900/918373"},"--++--++---+-+++-++++-":{"20":"1/3","21":"2/3"},"--++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++--++---+-+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"--++--++---+-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"--++--++---+-+++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+-+++--++++++-+":{"1":"1/5","6":"1/5","13":"1/5","17":"1/5","25":"1/5"},"--++--++---+-+++--++++++---":{"1":"239/2500","5":"31009/172500","17":"1189/3450","25":"96559/583050","26":"2500/11661"},"--++--++---+-+++--+++++-":{"21":"69/88","23":"19/88"},"--++--++---+-+++--++++-":{"1":"438991/918373","6":"254541/918373","12":"184450/918373","20":"16491/918373","22":"23900/918373"},"--++--++---+-+++--+++-":{"20":"1/3","21":"2/3"},"--++--++---+-+++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++--++---+-+++--++-+++-+":{"6":"1311/11072","13":"2261/11072","20":"625/2768","21":"93991/553600","25":"156009/553600"},"--++--++---+-+++--++-++-":{"21":"69/88","23":"19/88"},"--++--++---+-+++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++--++---+-+++--++--+++":{"21":"1/2","24":"1/2"},"--++--++---+-+++--++--++-+":{"11":"1189/27011","18":"3450/27011","21":"14161/27011","25":"8211/27011"},"--++--++---+-+++--++--++---":{"21":"69/98","26":"29/98"},"--++--++---+-+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"--++--++---+-+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"--++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"25/238","19":"69/476"},"--++--++---+-+++---":{"1":"1/2","11":"69/238","18":"25/119"},"--++--++---+-++-":{"11":"1/2","15":"1/2"},"--++--++---+-+-":{"6":"1/2","14":"1/2"},"--++--++---+--":{"1":"2261/4761","6":"19/69","12":"31009/238050","13":"28441/238050"},"--++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++----++++--+++":{"6":"1/4","11":"1/4","12":"1/8","16":"1/8","20":"1/4"},"--++--++----++++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++----++++--++--+++":{"21":"1/2","24":"1/2"},"--++--++----++++--++--++-+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"--++--++----++++--++--++---":{"21":"69/98","26":"29/98"},"--++--++----++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"--++--++----++++--++---":{"18":"1/2","22":"1/2"},"--++--++----++++--+-":{"7":"19/126","10":"19/126","18":"5711/14994","19":"529/1666"},"--++--++----++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"--++--++----++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"--++--++----++++---+--+++":{"21":"1/2","24":"1/2"},"--++--++----++++---+--++-+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"--++--++----++++---+--++---":{"21":"69/98","26":"29/98"},"--++--++----++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++--++----++++---+---++":{"21":"1/2","24":"1/2"},"--++--++----++++---+---+-+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"--++--++----++++---+---+---":{"21":"69/98","26":"29/98"},"--++--++----++++---+----":{"19":"1/2","23":"1/2"},"--++--++----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++--++----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"--++--++----++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"--++--++----++++-------++":{"21":"1/2","24":"1/2"},"--++--++----++++-------+-+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"--++--++----++++-------+---":{"21":"69/98","26":"29/98"},"--++--++----++++--------+":{"23":"19/88","24":"69/88"},"--++--++----++++---------+":{"6":"341/7474","12":"1216/7339","21":"2816/7141","25":"2816/7141"},"--++--++----++++-----------":{"22":"31/81","26":"50/81"},"--++--++----+++-":{"1":"69/119","6":"4761/14161","15":"1189/14161"},"--++--++----++-":{"1":"438991/894473","2":"254541/894473","12":"82041/894473","14":"118900/894473"},"--++--++----+-":{"12":"1/2","13":"1/2"},"--++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++-----+++--+++":{"6":"1/3","11":"1/3","20":"1/3"},"--++--++-----+++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++-----+++--++--+++":{"21":"1/2","24":"1/2"},"--++--++-----+++--++--++-+":{"6":"1189/25822","18":"1725/12911","21":"6486/12911","25":"8211/25822"},"--++--++-----+++--++--++---":{"21":"69/98","26":"29/98"},"--++--++-----+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"--++--++-----+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"--++--++-----+++--+-":{"12":"1/4","13":"1/2","18":"25/238","19":"69/476"},"--++--++-----+++---++":{"6":"1/3","11":"1/3","20":"1/3"},"--++--++-----+++---+-+":{"1":"119/307","6":"69/307","18":"50/307","21":"69/307"},"--++--++-----+++---+--+++":{"21":"1/2","24":"1/2"},"--++--++-----+++---+--++-+":{"6":"475/6961","13":"1725/6961","21":"4761/13922","25":"4761/13922"},"--++--++-----+++---+--++---":{"21":"69/98","26":"29/98"},"--++--++-----+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++--++-----+++---+---++":{"21":"1/2","24":"1/2"},"--++--++-----+++---+---+-+":{"6":"475/6961","13":"1725/6961","21":"4761/13922","25":"4761/13922"},"--++--++-----+++---+---+---":{"21":"69/98","26":"29/98"},"--++--++-----+++---+----":{"1":"2261/5239","6":"1311/5239","12":"1189/5239","19":"239/5239","23":"239/5239"},"--++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++--++-----+++-----+":{"1":"49/97","2":"19/99","6":"10/99","19":"10/99","21":"10/99"},"--++--++-----+++------+":{"1":"2261/4761","6":"19/69","12":"31009/238050","19":"239/3450","22":"239/4761"},"--++--++-----+++-------++":{"21":"1/2","24":"1/2"},"--++--++-----+++-------+-+":{"6":"475/6961","13":"1725/6961","21":"4761/13922","25":"4761/13922"},"--++--++-----+++-------+---":{"21":"69/98","26":"29/98"},"--++--++-----+++--------+":{"23":"19/88","24":"69/88"},"--++--++-----+++---------+":{"6":"5950/16661","20":"207041/1032982","22":"9025/516491","25":"14161/33322"},"--++--++-----+++-----------":{"22":"31/81","26":"50/81"},"--++--++-----++-":{"1":"1/2","6":"69/238","12":"19/100","15":"239/11900"},"--++--++-----+-":{"1":"1/2","6":"69/238","12":"1311/7378","14":"239/7378"},"--++--++------":{"1":"2261/4761","6":"19/69","12":"31009/238050","13":"28441/238050"},"--++--+-":{"1":"19/50","6":"29/69","7":"1/5"},"--++---++":{"3":"2391/9949","6":"138/307","8":"1352/4359"},"--++---+-+":{"6":"19/69","9":"50/69"},"--++---+--+":{"6":"1/2","10":"1/2"},"--++---+---++++++++++++++":{"2":"119/307","6":"50/307","9":"69/307","24":"69/307"},"--++---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---++++++++++++-":{"21":"69/88","23":"19/88"},"--++---+---+++++++++++-":{"21":"50/69","22":"19/69"},"--++---+---++++++++++-":{"16":"1/3","21":"2/3"},"--++---+---+++++++++-":{"16":"1/2","20":"1/2"},"--++---+---++++++++-":{"2":"119/507","4":"119/507","12":"119/507","16":"50/507","19":"100/507"},"--++---+---+++++++-":{"16":"50/69","18":"19/69"},"--++---+---++++++-":{"5":"19/207","12":"19/414","16":"119/414","17":"119/207"},"--++---+---+++++-++++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+++++-+++++++-+-":{"12":"169/538","16":"169/538","25":"50/269","26":"50/269"},"--++---+---+++++-++++++-":{"21":"69/88","23":"19/88"},"--++---+---+++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"--++---+---+++++-++++-":{"20":"1/3","21":"2/3"},"--++---+---+++++-+++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+++++-+++-+++-+":{"2":"56525/298909","12":"89300/298909","20":"37109/597818","25":"269059/597818"},"--++---+---+++++-+++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"--++---+---+++++-+++-++-":{"21":"69/88","23":"19/88"},"--++---+---+++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+---+++++-+++--":{"17":"1/2","21":"1/2"},"--++---+---+++++-++-":{"16":"25/94","17":"119/188","19":"19/188"},"--++---+---+++++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"--++---+---+++++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+++++--++++++-+":{"2":"23750/147109","12":"96559/294218","17":"37109/294218","25":"56525/147109"},"--++---+---+++++--++++++---":{"5":"950/5711","12":"2261/11422","16":"20017/142775","17":"75941/285550","26":"1311/5711"},"--++---+---+++++--+++++-":{"21":"69/88","23":"19/88"},"--++---+---+++++--++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"--++---+---+++++--+++-":{"20":"1/3","21":"2/3"},"--++---+---+++++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+++++--++-+++-+":{"2":"56525/298909","12":"89300/298909","20":"37109/597818","25":"269059/597818"},"--++---+---+++++--++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"--++---+---+++++--++-++-":{"21":"69/88","23":"19/88"},"--++---+---+++++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+---+++++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+++++--+-":{"4":"1/4","11":"1/4","12":"1/4","19":"1/4"},"--++---+---+++++---":{"2":"28441/385391","6":"118900/385391","11":"90459/385391","12":"82041/385391","18":"65550/385391"},"--++---+---++++-":{"11":"1/2","15":"1/2"},"--++---+---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"--++---+---++-":{"2":"21/100","6":"21/100","12":"20/69","13":"20/69"},"--++---+---+-++++":{"12":"1/2","16":"1/2"},"--++---+---+-+++-++++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+-+++-++++++-":{"21":"69/88","23":"19/88"},"--++---+---+-+++-+++++-":{"21":"50/69","22":"19/69"},"--++---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"--++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++---+---+-+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"--++---+---+-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"--++---+---+-+++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+-+++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+-+++--++++++---":{"1":"239/2500","5":"31009/172500","17":"1189/3450","25":"96559/583050","26":"2500/11661"},"--++---+---+-+++--+++++-":{"21":"69/88","23":"19/88"},"--++---+---+-+++--++++-":{"21":"50/69","22":"19/69"},"--++---+---+-+++--+++-":{"20":"1/3","21":"2/3"},"--++---+---+-+++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+-+++--++-+++-+":{"11":"1311/9761","13":"2261/9761","20":"2500/9761","21":"28441/488050","25":"156009/488050"},"--++---+---+-+++--++-++-":{"21":"69/88","23":"19/88"},"--++---+---+-+++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+---+-+++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+-+++--+-":{"0":"1/6","11":"1/6","12":"1/6","13":"1/3","19":"1/6"},"--++---+---+-+++---":{"1":"1/2","11":"69/238","18":"25/119"},"--++---+---+-++-":{"11":"1/2","15":"1/2"},"--++---+---+-+-":{"1":"1/2","11":"69/238","14":"25/119"},"--++---+---+--+++":{"5":"19/207","13":"119/207","16":"1/3"},"--++---+---+--++-+":{"13":"1/2","17":"1/2"},"--++---+---+--++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+--++--++++++---":{"1":"239/2500","5":"31009/172500","13":"1189/3450","25":"2261/8450","26":"19/169"},"--++---+---+--++--+++++-":{"21":"69/88","23":"19/88"},"--++---+---+--++--++++-":{"21":"50/69","22":"19/69"},"--++---+---+--++--+++-":{"20":"1/3","21":"2/3"},"--++---+---+--++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+---+--++--++-+++-+":{"11":"25/169","18":"25/169","20":"119/338","25":"119/338"},"--++---+---+--++--++-+++---":{"5":"23750/218359","13":"23750/218359","20":"144059/436718","21":"132109/436718","26":"32775/218359"},"--++---+---+--++--++-++-":{"21":"69/88","23":"19/88"},"--++---+---+--++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+---+--++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"--++---+---+--++--+-":{"0":"19/88","7":"19/88","12":"19/176","18":"2025/10472","19":"5589/20944"},"--++---+---+--++---":{"1":"1/2","11":"69/238","18":"25/119"},"--++---+---+--+-":{"11":"1/2","15":"1/2"},"--++---+---+---":{"1":"1/2","11":"69/238","14":"25/119"},"--++---+----+++++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+----++++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+----++++--++++++-+":{"2":"23750/147109","12":"96559/294218","17":"37109/294218","25":"56525/147109"},"--++---+----++++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"--++---+----++++--+++++-":{"21":"69/88","23":"19/88"},"--++---+----++++--++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"--++---+----++++--+++-":{"20":"1/3","21":"2/3"},"--++---+----++++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+----++++--++-+++-+":{"2":"56525/298909","12":"89300/298909","20":"37109/597818","25":"269059/597818"},"--++---+----++++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++---+----++++--++-++-":{"21":"69/88","23":"19/88"},"--++---+----++++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+----++++--++--+++":{"21":"1/2","24":"1/2"},"--++---+----++++--++--++-+":{"2":"19/364","12":"69/364","21":"69/182","25":"69/182"},"--++---+----++++--++--++---":{"21":"69/98","26":"29/98"},"--++---+----++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"--++---+----++++--++---":{"18":"1/2","22":"1/2"},"--++---+----++++--+-":{"7":"19/126","10":"19/126","18":"5711/14994","19":"529/1666"},"--++---+----++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"--++---+----++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"--++---+----++++---+--+++":{"21":"1/2","24":"1/2"},"--++---+----++++---+--++-+":{"2":"19/364","12":"69/364","21":"69/182","25":"69/182"},"--++---+----++++---+--++---":{"21":"69/98","26":"29/98"},"--++---+----++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++---+----++++---+---++":{"21":"1/2","24":"1/2"},"--++---+----++++---+---+-+":{"2":"19/364","12":"69/364","21":"69/182","25":"69/182"},"--++---+----++++---+---+---":{"21":"69/98","26":"29/98"},"--++---+----++++---+----":{"19":"1/2","23":"1/2"},"--++---+----++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"--++---+----++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"--++---+----++++-------++":{"21":"1/2","24":"1/2"},"--++---+----++++-------+-+":{"2":"19/364","12":"69/364","21":"69/182","25":"69/182"},"--++---+----++++-------+---":{"21":"69/98","26":"29/98"},"--++---+----++++--------+":{"23":"19/88","24":"69/88"},"--++---+----++++---------+":{"12":"1250/4939","19":"475/4939","21":"249/898","25":"3689/9878"},"--++---+----++++-----------":{"22":"31/81","26":"50/81"},"--++---+----+++-":{"1":"119/269","12":"50/269","15":"100/269"},"--++---+----++-":{"1":"438991/894473","2":"254541/894473","12":"82041/894473","14":"118900/894473"},"--++---+----+-":{"12":"1/2","13":"1/2"},"--++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+-----+++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+-----+++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+-----+++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"--++---+-----+++--+++++-":{"21":"69/88","23":"19/88"},"--++---+-----+++--++++-":{"21":"50/69","22":"19/69"},"--++---+-----+++--+++-":{"20":"1/3","21":"2/3"},"--++---+-----+++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+-----+++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++---+-----+++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++---+-----+++--++-++-":{"21":"69/88","23":"19/88"},"--++---+-----+++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+-----+++--++--+++":{"21":"1/2","24":"1/2"},"--++---+-----+++--++--++-+":{"2":"29725/563509","18":"86250/563509","21":"566559/1127018","25":"328509/1127018"},"--++---+-----+++--++--++---":{"21":"69/98","26":"29/98"},"--++---+-----+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"--++---+-----+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"--++---+-----+++--+-":{"12":"1/4","13":"1/2","18":"25/238","19":"69/476"},"--++---+-----+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"--++---+-----+++---+-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+-----+++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++---+-----+++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++---+-----+++---+-++-":{"21":"69/88","23":"19/88"},"--++---+-----+++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+-----+++---+--+++":{"21":"1/2","24":"1/2"},"--++---+-----+++---+--++-+":{"2":"8/95","13":"29/95","21":"29/95","25":"29/95"},"--++---+-----+++---+--++---":{"21":"69/98","26":"29/98"},"--++---+-----+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++---+-----+++---+---++":{"21":"1/2","24":"1/2"},"--++---+-----+++---+---+-+":{"2":"8/95","13":"29/95","21":"29/95","25":"29/95"},"--++---+-----+++---+---+---":{"21":"69/98","26":"29/98"},"--++---+-----+++---+----":{"1":"269059/804359","2":"156009/804359","12":"141491/804359","19":"118900/804359","23":"118900/804359"},"--++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+-----+++-----+":{"1":"1/3","2":"23/119","13":"23/119","19":"50/357","21":"50/357"},"--++---+-----+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"--++---+-----+++-------++":{"21":"1/2","24":"1/2"},"--++---+-----+++-------+-+":{"2":"8/95","13":"29/95","21":"29/95","25":"29/95"},"--++---+-----+++-------+---":{"21":"69/98","26":"29/98"},"--++---+-----+++--------+":{"23":"19/88","24":"69/88"},"--++---+-----+++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"--++---+-----+++-----------":{"22":"31/81","26":"50/81"},"--++---+-----++-":{"1":"1/2","7":"69/238","12":"19/238","15":"31/238"},"--++---+-----+-":{"1":"1/2","7":"69/238","14":"25/119"},"--++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+------++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+------++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+------++--+++++-":{"21":"69/88","23":"19/88"},"--++---+------++--++++-":{"21":"50/69","22":"19/69"},"--++---+------++--+++-":{"20":"1/3","21":"2/3"},"--++---+------++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+------++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++---+------++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++---+------++--++-++-":{"21":"69/88","23":"19/88"},"--++---+------++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+------++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"--++---+------++--+-":{"7":"19/126","10":"19/126","12":"19/252","18":"22/63","19":"23/84"},"--++---+------++---++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+------++---+++++-+-":{"25":"1/2","26":"1/2"},"--++---+------++---+++++--":{"11":"25/169","18":"25/169","20":"119/338","25":"119/338"},"--++---+------++---++++-":{"21":"69/88","23":"19/88"},"--++---+------++---+++-":{"21":"50/69","22":"19/69"},"--++---+------++---++-":{"20":"1/3","21":"2/3"},"--++---+------++---+-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++---+------++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++---+------++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++---+------++---+-++-":{"21":"69/88","23":"19/88"},"--++---+------++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++---+------++---+--+++":{"21":"1/2","24":"1/2"},"--++---+------++---+--++-+":{"7":"25/194","19":"25/194","21":"169/388","25":"119/388"},"--++---+------++---+--++---":{"21":"69/98","26":"29/98"},"--++---+------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++---+------++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"--++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+------++-----+":{"1":"119/288","7":"23/96","19":"25/144","21":"25/144"},"--++---+------++------+++":{"21":"1/2","24":"1/2"},"--++---+------++------++-+":{"7":"25/169","14":"25/169","21":"119/338","25":"119/338"},"--++---+------++------++---":{"21":"69/98","26":"29/98"},"--++---+------++------+-":{"14":"11/62","18":"11/62","22":"37/99","23":"13/48"},"--++---+------++-------++":{"21":"1/2","24":"1/2"},"--++---+------++-------+-+":{"7":"25/169","14":"25/169","21":"119/338","25":"119/338"},"--++---+------++-------+---":{"21":"69/98","26":"29/98"},"--++---+------++--------+":{"23":"19/88","24":"69/88"},"--++---+------++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"--++---+------++-----------":{"22":"31/81","26":"50/81"},"--++---+------+-":{"1":"1/2","7":"69/238","12":"19/238","15":"31/238"},"--++---+-------":{"1":"1/2","7":"69/238","14":"25/119"},"--++----+":{"7":"19/88","8":"69/88"},"--++-----+":{"7":"19/88","9":"69/88"},"--++------+":{"1":"19/50","7":"1/5","10":"29/69"},"--++-------+":{"7":"1/2","11":"1/2"},"--++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"--++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"--++----------+++":{"2":"1/3","11":"1/3","16":"1/3"},"--++----------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++----------++--+++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++----------++--++++++-+-":{"25":"1/2","26":"1/2"},"--++----------++--++++++--":{"7":"32775/215584","13":"56525/215584","20":"29725/215584","21":"37109/431168","25":"156009/431168"},"--++----------++--+++++-":{"21":"69/88","23":"19/88"},"--++----------++--++++-":{"21":"50/69","22":"19/69"},"--++----------++--+++-":{"20":"1/3","21":"2/3"},"--++----------++--++-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++----------++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++----------++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++----------++--++-++-":{"21":"69/88","23":"19/88"},"--++----------++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++----------++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"--++----------++--+-":{"2":"19/69","7":"19/69","18":"2500/8211","19":"1189/8211"},"--++----------++---++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++----------++---+++++-+-":{"25":"1/2","26":"1/2"},"--++----------++---+++++--":{"7":"32775/215584","13":"56525/215584","20":"29725/215584","21":"37109/431168","25":"156009/431168"},"--++----------++---++++-":{"21":"69/88","23":"19/88"},"--++----------++---+++-":{"21":"50/69","22":"19/69"},"--++----------++---++-":{"20":"1/3","21":"2/3"},"--++----------++---+-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++----------++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++----------++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--++----------++---+-++-":{"21":"69/88","23":"19/88"},"--++----------++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++----------++---+--+++":{"21":"1/2","24":"1/2"},"--++----------++---+--++-+-":{"21":"69/98","26":"29/98"},"--++----------++---+--++---":{"21":"69/98","26":"29/98"},"--++----------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++----------++---+---":{"2":"1/3","7":"1/3","19":"23/119","22":"50/357"},"--++----------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++----------++------+++":{"21":"1/2","24":"1/2"},"--++----------++------++-+-":{"21":"69/98","26":"29/98"},"--++----------++------++---":{"21":"69/98","26":"29/98"},"--++----------++------+-":{"2":"2261/7022","7":"2261/7022","14":"1311/7022","22":"29725/417809","23":"82041/835618"},"--++----------++-------++":{"21":"1/2","24":"1/2"},"--++----------++-------+-+":{"2":"2975/21361","14":"4700/21361","21":"10711/42722","22":"1250/21361","25":"14161/42722"},"--++----------++-------+---":{"21":"69/98","26":"29/98"},"--++----------++--------+":{"23":"19/88","24":"69/88"},"--++----------++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"--++----------++-----------":{"22":"31/81","26":"50/81"},"--++----------+-":{"2":"11/62","6":"11/62","14":"37/99","15":"13/48"},"--++-----------++":{"14":"19/69","16":"50/69"},"--++-----------+-+":{"14":"19/69","17":"50/69"},"--++-----------+--+":{"14":"1/2","18":"1/2"},"--++-----------+---++++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"--++-----------+---+++++--":{"7":"32775/215584","13":"56525/215584","20":"29725/215584","21":"37109/431168","25":"156009/431168"},"--++-----------+---++++-":{"21":"69/88","23":"19/88"},"--++-----------+---+++-":{"21":"50/69","22":"19/69"},"--++-----------+---++-":{"20":"1/3","21":"2/3"},"--++-----------+---+-++++":{"2":"470/3869","16":"1997/9132","21":"3325/8969","24":"1650/5707"},"--++-----------+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--++-----------+---+-+++--":{"7":"25/169","14":"25/169","21":"119/338","25":"119/338"},"--++-----------+---+-++-":{"21":"69/88","23":"19/88"},"--++-----------+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"--++-----------+----+++++":{"19":"19/88","21":"25/44","24":"19/88"},"--++-----------+----++++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"--++-----------+----++++--":{"7":"25/194","19":"25/194","21":"169/388","25":"119/388"},"--++-----------+----+++-":{"21":"69/88","23":"19/88"},"--++-----------+----++-":{"21":"50/69","22":"19/69"},"--++-----------+----+-":{"1":"269059/942568","3":"156009/942568","19":"11875/235642","20":"43125/235642","21":"74375/235642"},"--++-----------+-----++++":{"19":"19/88","21":"25/44","24":"19/88"},"--++-----------+-----+++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"--++-----------+-----+++--":{"7":"25/194","19":"25/194","21":"169/388","25":"119/388"},"--++-----------+-----++-":{"21":"69/88","23":"19/88"},"--++-----------+-----+-":{"21":"50/69","22":"19/69"},"--++-----------+------+++":{"21":"1/2","24":"1/2"},"--++-----------+------++-+-":{"21":"69/98","26":"29/98"},"--++-----------+------++---":{"21":"69/98","26":"29/98"},"--++-----------+------+-":{"2":"2261/8333","7":"2261/8333","15":"1311/8333","22":"125000/991627","23":"172500/991627"},"--++-----------+-------++":{"21":"1/2","24":"1/2"},"--++-----------+-------+-+-":{"21":"69/98","26":"29/98"},"--++-----------+-------+---":{"21":"69/98","26":"29/98"},"--++-----------+--------+":{"23":"19/88","24":"69/88"},"--++-----------+---------+":{"15":"2975/15886","20":"625/7943","23":"9161/31772","25":"14161/31772"},"--++-----------+-----------":{"22":"31/81","26":"50/81"},"--++------------+":{"15":"19/88","16":"69/88"},"--++-------------+":{"15":"19/88","17":"69/88"},"--++--------------+":{"15":"29/69","18":"40/69"},"--++---------------+":{"15":"1/2","19":"1/2"},"--++----------------+++++":{"19":"19/88","24":"69/88"},"--++----------------++++-+-":{"18":"31/81","26":"50/81"},"--++----------------++++--":{"7":"2975/21836","15":"1725/21836","18":"625/10918","21":"17611/43672","25":"14161/43672"},"--++----------------+++-":{"21":"1/2","23":"1/2"},"--++----------------++-":{"15":"1189/7139","21":"3450/7139","22":"2500/7139"},"--++----------------+-":{"1":"269059/942568","3":"156009/942568","19":"11875/235642","20":"43125/235642","21":"74375/235642"},"--++-----------------++++":{"19":"19/88","21":"25/44","24":"19/88"},"--++-----------------+++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"--++-----------------+++--":{"15":"25/97","21":"169/388","25":"119/388"},"--++-----------------++-":{"21":"69/88","23":"19/88"},"--++-----------------+-":{"21":"50/69","22":"19/69"},"--++------------------+++":{"21":"1/2","24":"1/2"},"--++------------------++-+-":{"21":"69/98","26":"29/98"},"--++------------------++---":{"21":"69/98","26":"29/98"},"--++------------------+-":{"21":"19/50","22":"29/69","23":"1/5"},"--++-------------------++":{"21":"1/2","24":"1/2"},"--++-------------------+-+-":{"21":"69/98","26":"29/98"},"--++-------------------+---":{"21":"69/98","26":"29/98"},"--++--------------------+":{"23":"19/88","24":"69/88"},"--++---------------------+":{"1":"1/3","23":"1/3","25":"1/3"},"--++-----------------------":{"22":"31/81","26":"50/81"},"--+-":{"2":"40/69","3":"29/69"},"---++":{"2":"100/169","4":"69/169"},"---+-+":{"2":"19/69","5":"50/69"},"---+--+":{"2":"1/2","6":"1/2"},"---+---++":{"3":"2391/9949","6":"138/307","8":"1352/4359"},"---+---+-+":{"2":"19/69","9":"50/69"},"---+---+--+":{"2":"1/2","10":"1/2"},"---+---+---++++++++++++++":{"6":"239/3689","11":"1189/3689","24":"19/31"},"---+---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---++++++++++++-":{"21":"69/88","23":"19/88"},"---+---+---+++++++++++-":{"21":"50/69","22":"19/69"},"---+---+---++++++++++-":{"16":"1/3","21":"2/3"},"---+---+---+++++++++-":{"16":"1/2","20":"1/2"},"---+---+---++++++++-":{"4":"1/5","12":"1/5","16":"1/5","19":"2/5"},"---+---+---+++++++-":{"16":"50/69","18":"19/69"},"---+---+---++++++-":{"5":"19/207","12":"19/414","16":"119/414","17":"119/207"},"---+---+---+++++-++++++++":{"11":"19/207","16":"1/3","21":"50/207","24":"1/3"},"---+---+---+++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---+++++-+++++++---":{"2":"75941/755550","5":"37109/755550","12":"269059/1511100","16":"552041/1511100","26":"4639/15111"},"---+---+---+++++-++++++-":{"21":"69/88","23":"19/88"},"---+---+---+++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"---+---+---+++++-++++-":{"20":"1/3","21":"2/3"},"---+---+---+++++-+++-++++":{"11":"19/207","16":"2261/10350","20":"1189/10350","21":"3689/10350","24":"2261/10350"},"---+---+---+++++-+++-+++-+":{"11":"3211/26772","12":"623441/2677200","20":"542659/2677200","24":"212891/2677200","25":"14161/38800"},"---+---+---+++++-+++-+++---":{"5":"23750/123359","20":"96559/246718","21":"37109/246718","26":"32775/123359"},"---+---+---+++++-+++-++-":{"21":"69/88","23":"19/88"},"---+---+---+++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---+---+++++-+++--":{"17":"1/2","21":"1/2"},"---+---+---+++++-++-":{"16":"25/94","17":"119/188","19":"19/188"},"---+---+---+++++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"---+---+---+++++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---++++-":{"11":"1/2","15":"1/2"},"---+---+---+++-":{"11":"31/100","12":"19/100","14":"1/2"},"---+---+---++-":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+---+-++++":{"12":"1/2","16":"1/2"},"---+---+---+-+++-++++++++":{"11":"19/207","16":"1/3","21":"50/207","24":"1/3"},"---+---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---+-+++-++++++-":{"21":"69/88","23":"19/88"},"---+---+---+-+++-+++++-":{"21":"50/69","22":"19/69"},"---+---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"---+---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+---+-+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"---+---+---+-+++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"---+---+---+-+++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---+-++-":{"11":"1/2","15":"1/2"},"---+---+---+-+-":{"2":"19/69","11":"50/119","14":"2500/8211"},"---+---+---+--":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+----+++++++++++++":{"3":"119/288","11":"913/2976","20":"239/8928","24":"2261/8928"},"---+---+----++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+----+++++++++++-":{"21":"69/88","23":"19/88"},"---+---+----++++++++++-":{"21":"50/69","22":"19/69"},"---+---+----+++++++++-":{"16":"1/3","21":"2/3"},"---+---+----++++++++-":{"16":"1/2","20":"1/2"},"---+---+----+++++++-":{"4":"1/5","12":"1/5","16":"1/5","19":"2/5"},"---+---+----++++++-":{"16":"50/69","18":"19/69"},"---+---+----+++++-":{"7":"1/4","11":"1/4","16":"1/4","17":"1/4"},"---+---+----++++-++++++++":{"3":"19/169","16":"50/169","21":"5000/20111","24":"6900/20111"},"---+---+----++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+----++++-+++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+---+----++++-++++++-":{"21":"69/88","23":"19/88"},"---+---+----++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"---+---+----++++-++++-":{"20":"1/3","21":"2/3"},"---+---+----++++-+++-++++":{"3":"19/169","16":"1311/5950","20":"75941/1005550","21":"2739/8450","24":"2261/8450"},"---+---+----++++-+++-+++-+":{"7":"3211/21300","12":"154297/710000","20":"382109/2130000","24":"99841/2130000","25":"864059/2130000"},"---+---+----++++-+++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+---+----++++-+++-++-":{"21":"69/88","23":"19/88"},"---+---+----++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---+----++++-+++--":{"17":"1/2","21":"1/2"},"---+---+----++++-++-":{"16":"25/94","17":"119/188","19":"19/188"},"---+---+----++++-+-":{"3":"1189/5828","11":"1189/5828","17":"625/1457","18":"475/2914"},"---+---+----++++--+++++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---+----++++--++++++-+":{"7":"3211/28083","12":"8450/28083","17":"382109/1404150","24":"28441/1404150","25":"119/407"},"---+---+----++++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+---+----++++--+++++-":{"21":"69/88","23":"19/88"},"---+---+----++++--++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"---+---+----++++--+++-":{"20":"1/3","21":"2/3"},"---+---+----++++--++-++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---+----++++--++-+++-+":{"7":"3211/21300","12":"154297/710000","20":"382109/2130000","24":"99841/2130000","25":"864059/2130000"},"---+---+----++++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+---+----++++--++-++-":{"21":"69/88","23":"19/88"},"---+---+----++++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---+----++++--++--+++":{"21":"1/2","24":"1/2"},"---+---+----++++--++--++-+":{"7":"19/307","12":"50/307","21":"119/307","25":"119/307"},"---+---+----++++--++--++---":{"21":"69/98","26":"29/98"},"---+---+----++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"---+---+----++++--++---":{"18":"1/2","22":"1/2"},"---+---+----++++--+-":{"7":"19/126","10":"19/126","18":"5711/14994","19":"529/1666"},"---+---+----++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"---+---+----++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"---+---+----++++---+--+++":{"21":"1/2","24":"1/2"},"---+---+----++++---+--++-+":{"7":"19/307","12":"50/307","21":"119/307","25":"119/307"},"---+---+----++++---+--++---":{"21":"69/98","26":"29/98"},"---+---+----++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"---+---+----++++---+---++":{"21":"1/2","24":"1/2"},"---+---+----++++---+---+-+":{"7":"19/307","12":"50/307","21":"119/307","25":"119/307"},"---+---+----++++---+---+---":{"21":"69/98","26":"29/98"},"---+---+----++++---+----":{"19":"1/2","23":"1/2"},"---+---+----++++----+":{"2":"2261/8333","7":"2261/8333","19":"1311/8333","20":"2500/8333"},"---+---+----++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"---+---+----++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"---+---+----++++-------++":{"21":"1/2","24":"1/2"},"---+---+----++++-------+-+":{"7":"19/307","12":"50/307","21":"119/307","25":"119/307"},"---+---+----++++-------+---":{"21":"69/98","26":"29/98"},"---+---+----++++--------+":{"23":"19/88","24":"69/88"},"---+---+----++++---------+":{"12":"1250/4939","19":"475/4939","21":"249/898","25":"3689/9878"},"---+---+----++++-----------":{"22":"31/81","26":"50/81"},"---+---+----+++-":{"1":"119/269","12":"50/269","15":"100/269"},"---+---+----++-":{"1":"1/2","7":"69/238","14":"25/119"},"---+---+----+-":{"12":"1/2","13":"1/2"},"---+---+-----++++":{"7":"1/3","11":"1/3","12":"1/6","16":"1/6"},"---+---+-----+++-++++++++":{"3":"19/169","16":"50/169","21":"5000/20111","24":"6900/20111"},"---+---+-----+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+-----+++-+++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+---+-----+++-++++++-":{"21":"69/88","23":"19/88"},"---+---+-----+++-+++++-":{"21":"50/69","22":"19/69"},"---+---+-----+++-++++-":{"20":"1/3","21":"2/3"},"---+---+-----+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+-----+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"---+---+-----+++-+-":{"12":"1189/5828","17":"119/188","18":"475/2914"},"---+---+-----+++--+++++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---+-----+++--++++++-+-":{"25":"1/2","26":"1/2"},"---+---+-----+++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+---+-----+++--+++++-":{"21":"69/88","23":"19/88"},"---+---+-----+++--++++-":{"21":"50/69","22":"19/69"},"---+---+-----+++--+++-":{"20":"1/3","21":"2/3"},"---+---+-----+++--++-++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---+-----+++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+---+-----+++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+---+-----+++--++-++-":{"21":"69/88","23":"19/88"},"---+---+-----+++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---+-----+++--++--+++":{"21":"1/2","24":"1/2"},"---+---+-----+++--++--++-+":{"7":"1/16","18":"13/99","21":"39/79","25":"5/16"},"---+---+-----+++--++--++---":{"21":"69/98","26":"29/98"},"---+---+-----+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"---+---+-----+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"---+---+-----+++--+-":{"2":"1/3","7":"1/3","12":"1/6","18":"25/357","19":"23/238"},"---+---+-----+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"---+---+-----+++---+-++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---+-----+++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+---+-----+++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+---+-----+++---+-++-":{"21":"69/88","23":"19/88"},"---+---+-----+++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---+-----+++---+--+++":{"21":"1/2","24":"1/2"},"---+---+-----+++---+--++-+":{"7":"19/207","13":"50/207","21":"1/3","25":"1/3"},"---+---+-----+++---+--++---":{"21":"69/98","26":"29/98"},"---+---+-----+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"---+---+-----+++---+---++":{"21":"1/2","24":"1/2"},"---+---+-----+++---+---+-+":{"7":"19/207","13":"50/207","21":"1/3","25":"1/3"},"---+---+-----+++---+---+---":{"21":"69/98","26":"29/98"},"---+---+-----+++---+----":{"19":"1/2","23":"1/2"},"---+---+-----+++----+":{"2":"2261/8333","7":"2261/8333","19":"1311/8333","20":"2500/8333"},"---+---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---+-----+++------+":{"2":"1/3","7":"1/3","19":"23/119","22":"50/357"},"---+---+-----+++-------++":{"21":"1/2","24":"1/2"},"---+---+-----+++-------+-+":{"7":"19/207","13":"50/207","21":"1/3","25":"1/3"},"---+---+-----+++-------+---":{"21":"69/98","26":"29/98"},"---+---+-----+++--------+":{"23":"19/88","24":"69/88"},"---+---+-----+++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"---+---+-----+++-----------":{"22":"31/81","26":"50/81"},"---+---+-----++-":{"1":"1/2","7":"69/238","12":"19/238","15":"31/238"},"---+---+-----+-":{"1":"1/2","7":"69/238","14":"25/119"},"---+---+------":{"2":"1/3","7":"1/3","13":"1/3"},"---+----+":{"2":"19/69","8":"50/69"},"---+-----+":{"7":"19/88","9":"69/88"},"---+------+":{"2":"1/2","10":"1/2"},"---+-------+":{"7":"1/2","11":"1/2"},"---+--------+++++++++++++":{"3":"119/288","11":"913/2976","20":"239/8928","24":"2261/8928"},"---+--------++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+--------+++++++++++-":{"21":"69/88","23":"19/88"},"---+--------++++++++++-":{"21":"50/69","22":"19/69"},"---+--------+++++++++-":{"16":"1/3","21":"2/3"},"---+--------++++++++-":{"16":"1/2","20":"1/2"},"---+--------+++++++-":{"4":"1/5","12":"1/5","16":"1/5","19":"2/5"},"---+--------++++++-":{"16":"50/69","18":"19/69"},"---+--------+++++-":{"3":"1/4","11":"1/4","16":"1/4","17":"1/4"},"---+--------++++-++++++++":{"3":"19/169","16":"50/169","21":"5000/20111","24":"6900/20111"},"---+--------++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+--------++++-+++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+--------++++-++++++-":{"21":"69/88","23":"19/88"},"---+--------++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"---+--------++++-++++-":{"20":"1/3","21":"2/3"},"---+--------++++-+++-++++":{"3":"19/169","16":"1311/5950","20":"75941/1005550","21":"2739/8450","24":"2261/8450"},"---+--------++++-+++-+++-+":{"3":"3211/19400","12":"462891/1940000","20":"382109/1940000","24":"4841/1940000","25":"769059/1940000"},"---+--------++++-+++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+--------++++-+++-++-":{"21":"69/88","23":"19/88"},"---+--------++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+--------++++-+++--":{"17":"1/2","21":"1/2"},"---+--------++++-++-":{"16":"25/94","17":"119/188","19":"19/188"},"---+--------++++-+-":{"3":"1189/5828","11":"1189/5828","17":"625/1457","18":"475/2914"},"---+--------++++--+++++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+--------++++--++++++-+-":{"25":"1/2","26":"1/2"},"---+--------++++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+--------++++--+++++-":{"21":"69/88","23":"19/88"},"---+--------++++--++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"---+--------++++--+++-":{"20":"1/3","21":"2/3"},"---+--------++++--++-++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+--------++++--++-+++-+":{"3":"3211/19400","12":"462891/1940000","20":"382109/1940000","24":"4841/1940000","25":"769059/1940000"},"---+--------++++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+--------++++--++-++-":{"21":"69/88","23":"19/88"},"---+--------++++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+--------++++--++--+++":{"21":"1/2","24":"1/2"},"---+--------++++--++--++-+":{"3":"19/269","12":"50/269","21":"100/269","25":"100/269"},"---+--------++++--++--++---":{"21":"69/98","26":"29/98"},"---+--------++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"---+--------++++--++---":{"3":"119/338","7":"119/338","18":"25/169","22":"25/169"},"---+--------++++--+-":{"3":"1/3","7":"1/3","12":"1/6","18":"25/357","19":"23/238"},"---+--------++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"---+--------++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"---+--------++++---+--+++":{"21":"1/2","24":"1/2"},"---+--------++++---+--++-+":{"3":"19/269","12":"50/269","21":"100/269","25":"100/269"},"---+--------++++---+--++---":{"21":"69/98","26":"29/98"},"---+--------++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"---+--------++++---+---++":{"21":"1/2","24":"1/2"},"---+--------++++---+---+-+":{"3":"19/269","12":"50/269","21":"100/269","25":"100/269"},"---+--------++++---+---+---":{"21":"69/98","26":"29/98"},"---+--------++++---+----":{"19":"1/2","23":"1/2"},"---+--------++++----+":{"2":"9639/27239","3":"9639/27239","12":"2261/27239","19":"3800/27239","20":"1900/27239"},"---+--------++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"---+--------++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"---+--------++++-------++":{"21":"1/2","24":"1/2"},"---+--------++++-------+-+":{"3":"19/269","12":"50/269","21":"100/269","25":"100/269"},"---+--------++++-------+---":{"21":"69/98","26":"29/98"},"---+--------++++--------+":{"23":"19/88","24":"69/88"},"---+--------++++---------+":{"12":"1250/4939","19":"475/4939","21":"249/898","25":"3689/9878"},"---+--------++++-----------":{"22":"31/81","26":"50/81"},"---+--------+++-":{"1":"119/269","12":"50/269","15":"100/269"},"---+--------++-":{"1":"438991/1116032","3":"254541/1116032","12":"43125/279008","14":"15625/69752"},"---+--------+-":{"3":"1/4","7":"1/4","12":"1/4","13":"1/4"},"---+---------++++":{"12":"1/2","16":"1/2"},"---+---------+++-++++++++":{"3":"19/169","16":"50/169","21":"5000/20111","24":"6900/20111"},"---+---------+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---------+++-+++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+---------+++-++++++-":{"21":"69/88","23":"19/88"},"---+---------+++-+++++-":{"21":"50/69","22":"19/69"},"---+---------+++-++++-":{"20":"1/3","21":"2/3"},"---+---------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---------+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"---+---------+++-+-":{"12":"1189/5828","17":"119/188","18":"475/2914"},"---+---------+++--+++++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---------+++--++++++-+-":{"25":"1/2","26":"1/2"},"---+---------+++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"---+---------+++--+++++-":{"21":"69/88","23":"19/88"},"---+---------+++--++++-":{"21":"50/69","22":"19/69"},"---+---------+++--+++-":{"20":"1/3","21":"2/3"},"---+---------+++--++-++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---------+++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+---------+++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+---------+++--++-++-":{"21":"69/88","23":"19/88"},"---+---------+++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---------+++--++--+++":{"21":"1/2","24":"1/2"},"---+---------+++--++--++-+":{"3":"1189/16661","18":"2500/16661","21":"8211/16661","25":"4761/16661"},"---+---------+++--++--++---":{"21":"69/98","26":"29/98"},"---+---------+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"---+---------+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"---+---------+++--+-":{"3":"1/4","7":"1/4","13":"1/4","18":"25/238","19":"69/476"},"---+---------+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"---+---------+++---+-++++":{"17":"1/2","21":"25/119","24":"69/238"},"---+---------+++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+---------+++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+---------+++---+-++-":{"21":"69/88","23":"19/88"},"---+---------+++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+---------+++---+--+++":{"21":"1/2","24":"1/2"},"---+---------+++---+--++-+":{"3":"19/169","13":"50/169","21":"50/169","25":"50/169"},"---+---------+++---+--++---":{"21":"69/98","26":"29/98"},"---+---------+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"---+---------+++---+---++":{"21":"1/2","24":"1/2"},"---+---------+++---+---+-+":{"3":"19/169","13":"50/169","21":"50/169","25":"50/169"},"---+---------+++---+---+---":{"21":"69/98","26":"29/98"},"---+---------+++---+----":{"19":"1/2","23":"1/2"},"---+---------+++----+":{"2":"3689/12489","3":"3689/12489","13":"2261/12489","19":"1900/12489","20":"950/12489"},"---+---------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---------+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"---+---------+++-------++":{"21":"1/2","24":"1/2"},"---+---------+++-------+-+":{"3":"19/169","13":"50/169","21":"50/169","25":"50/169"},"---+---------+++-------+---":{"21":"69/98","26":"29/98"},"---+---------+++--------+":{"23":"19/88","24":"69/88"},"---+---------+++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"---+---------+++-----------":{"22":"31/81","26":"50/81"},"---+---------++-":{"12":"25/94","13":"119/188","15":"19/188"},"---+---------+-":{"13":"50/69","14":"19/69"},"---+----------+++":{"3":"1/4","11":"1/4","13":"1/4","16":"1/4"},"---+----------++-+":{"13":"1/2","17":"1/2"},"---+----------++--+++++++":{"13":"1/2","21":"25/119","24":"69/238"},"---+----------++--++++++-+-":{"25":"1/2","26":"1/2"},"---+----------++--++++++--":{"7":"32775/215584","13":"56525/215584","20":"29725/215584","21":"37109/431168","25":"156009/431168"},"---+----------++--+++++-":{"21":"69/88","23":"19/88"},"---+----------++--++++-":{"21":"50/69","22":"19/69"},"---+----------++--+++-":{"20":"1/3","21":"2/3"},"---+----------++--++-++++":{"13":"1/2","21":"25/119","24":"69/238"},"---+----------++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+----------++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+----------++--++-++-":{"21":"69/88","23":"19/88"},"---+----------++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+----------++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"---+----------++--+-":{"18":"40/69","19":"29/69"},"---+----------++---++++++":{"13":"1/2","21":"25/119","24":"69/238"},"---+----------++---+++++-+-":{"25":"1/2","26":"1/2"},"---+----------++---+++++--":{"7":"32775/215584","13":"56525/215584","20":"29725/215584","21":"37109/431168","25":"156009/431168"},"---+----------++---++++-":{"21":"69/88","23":"19/88"},"---+----------++---+++-":{"21":"50/69","22":"19/69"},"---+----------++---++-":{"20":"1/3","21":"2/3"},"---+----------++---+-++++":{"13":"1/2","21":"25/119","24":"69/238"},"---+----------++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+----------++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"---+----------++---+-++-":{"21":"69/88","23":"19/88"},"---+----------++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+----------++---+--+++":{"21":"1/2","24":"1/2"},"---+----------++---+--++-+-":{"21":"69/98","26":"29/98"},"---+----------++---+--++---":{"21":"69/98","26":"29/98"},"---+----------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"---+----------++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"---+----------++----+":{"2":"119/564","3":"119/564","14":"119/564","19":"23/94","20":"23/188"},"---+----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+----------++------+++":{"21":"1/2","24":"1/2"},"---+----------++------++-+-":{"21":"69/98","26":"29/98"},"---+----------++------++---":{"21":"69/98","26":"29/98"},"---+----------++------+-":{"3":"2261/7972","7":"2261/7972","14":"475/3986","22":"31250/237167","23":"43125/237167"},"---+----------++-------++":{"21":"1/2","24":"1/2"},"---+----------++-------+-+-":{"21":"69/98","26":"29/98"},"---+----------++-------+---":{"21":"69/98","26":"29/98"},"---+----------++--------+":{"23":"19/88","24":"69/88"},"---+----------++---------+":{"14":"2975/15411","20":"575/5137","23":"7261/30822","25":"14161/30822"},"---+----------++-----------":{"22":"31/81","26":"50/81"},"---+----------+-":{"14":"40/69","15":"29/69"},"---+-----------++":{"14":"19/69","16":"50/69"},"---+-----------+-+":{"14":"19/69","17":"50/69"},"---+-----------+--+":{"14":"1/2","18":"1/2"},"---+-----------+---++++++":{"13":"1/2","21":"25/119","24":"69/238"},"---+-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"---+-----------+---+++++--":{"7":"32775/215584","13":"56525/215584","20":"29725/215584","21":"37109/431168","25":"156009/431168"},"---+-----------+---++++-":{"21":"69/88","23":"19/88"},"---+-----------+---+++-":{"21":"50/69","22":"19/69"},"---+-----------+---++-":{"20":"1/3","21":"2/3"},"---+-----------+---+-++++":{"13":"1/2","21":"25/119","24":"69/238"},"---+-----------+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---+-----------+---+-+++--":{"7":"25/169","14":"25/169","21":"119/338","25":"119/338"},"---+-----------+---+-++-":{"21":"69/88","23":"19/88"},"---+-----------+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---+-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---+-----------+----+++++":{"19":"19/88","21":"25/44","24":"19/88"},"---+-----------+----++++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"---+-----------+----++++--":{"7":"25/194","19":"25/194","21":"169/388","25":"119/388"},"---+-----------+----+++-":{"21":"69/88","23":"19/88"},"---+-----------+----++-":{"21":"50/69","22":"19/69"},"---+-----------+----+-":{"1":"269059/942568","3":"156009/942568","19":"11875/235642","20":"43125/235642","21":"74375/235642"},"---+-----------+-----++++":{"19":"19/88","21":"25/44","24":"19/88"},"---+-----------+-----+++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"---+-----------+-----+++--":{"7":"25/194","19":"25/194","21":"169/388","25":"119/388"},"---+-----------+-----++-":{"21":"69/88","23":"19/88"},"---+-----------+-----+-":{"21":"50/69","22":"19/69"},"---+-----------+------+++":{"21":"1/2","24":"1/2"},"---+-----------+------++-+-":{"21":"69/98","26":"29/98"},"---+-----------+------++---":{"21":"69/98","26":"29/98"},"---+-----------+------+-":{"3":"2261/8922","7":"2261/8922","15":"475/4461","22":"28750/176953","23":"39675/176953"},"---+-----------+-------++":{"21":"1/2","24":"1/2"},"---+-----------+-------+-+-":{"21":"69/98","26":"29/98"},"---+-----------+-------+---":{"21":"69/98","26":"29/98"},"---+-----------+--------+":{"23":"19/88","24":"69/88"},"---+-----------+---------+":{"15":"2975/15886","20":"625/7943","23":"9161/31772","25":"14161/31772"},"---+-----------+-----------":{"2":"2500/9639","22":"1189/9639","26":"50/81"},"---+------------+":{"15":"19/88","16":"69/88"},"---+-------------+":{"15":"19/88","17":"69/88"},"---+--------------+":{"15":"29/69","18":"40/69"},"---+---------------+":{"15":"1/2","19":"1/2"},"---+----------------+++++":{"19":"19/88","24":"69/88"},"---+----------------++++-+-":{"18":"31/81","26":"50/81"},"---+----------------++++---":{"11":"25/194","19":"25/194","21":"169/388","25":"17611/65572","26":"625/16393"},"---+----------------+++-":{"21":"1/2","23":"1/2"},"---+----------------++-":{"15":"1189/7139","21":"3450/7139","22":"2500/7139"},"---+----------------+-":{"1":"269059/942568","3":"156009/942568","19":"11875/235642","20":"43125/235642","21":"74375/235642"},"---+-----------------++++":{"19":"19/88","21":"25/44","24":"19/88"},"---+-----------------+++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"---+-----------------+++--":{"15":"25/97","21":"169/388","25":"119/388"},"---+-----------------++-":{"21":"69/88","23":"19/88"},"---+-----------------+-":{"21":"50/69","22":"19/69"},"---+------------------+++":{"21":"1/2","24":"1/2"},"---+------------------++-+-":{"21":"69/98","26":"29/98"},"---+------------------++---":{"21":"69/98","26":"29/98"},"---+------------------+-":{"21":"19/50","22":"29/69","23":"1/5"},"---+-------------------++":{"21":"1/2","24":"1/2"},"---+-------------------+-+-":{"21":"69/98","26":"29/98"},"---+-------------------+---":{"21":"69/98","26":"29/98"},"---+--------------------+":{"23":"19/88","24":"69/88"},"---+---------------------+":{"2":"25/94","23":"29/79","25":"29/79"},"---+-----------------------":{"2":"2500/9639","22":"1189/9639","26":"50/81"},"----+":{"3":"19/88","4":"69/88"},"-----+":{"3":"19/88","5":"69/88"},"------+":{"2":"1/2","6":"1/2"},"-------+":{"3":"1/2","7":"1/2"},"--------+":{"3":"19/88","8":"69/88"},"---------+":{"3":"19/88","9":"69/88"},"----------+":{"2":"1/2","10":"1/2"},"-----------+":{"7":"1/2","11":"1/2"},"------------++++++++++++++-":{"25":"1/2","26":"1/2"},"------------+++++++++++++-":{"24":"1/2","25":"1/2"},"------------++++++++++++-+-":{"25":"1/2","26":"1/2"},"------------+++++++++++-":{"17":"1/2","23":"1/2"},"------------++++++++++-":{"16":"69/169","22":"100/169"},"------------+++++++++-":{"16":"1/3","21":"2/3"},"------------++++++++-":{"16":"1/2","20":"1/2"},"------------+++++++-":{"17":"1/2","19":"1/2"},"------------++++++-":{"17":"69/119","18":"50/119"},"------------+++++-":{"16":"1/2","17":"1/2"},"------------++++-+++++++++-":{"16":"169/576","21":"169/576","24":"119/576","26":"119/576"},"------------++++-++++++++-":{"16":"169/576","20":"169/576","24":"119/576","25":"119/576"},"------------++++-+++++++-+-":{"25":"1/2","26":"1/2"},"------------++++-+++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"------------++++-++++++-":{"21":"69/88","23":"19/88"},"------------++++-+++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"------------++++-++++-":{"20":"1/3","21":"2/3"},"------------++++-+++-+++++-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"------------++++-+++-++++-":{"24":"1/2","25":"1/2"},"------------++++-+++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"------------++++-+++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"------------++++-+++-++-":{"21":"69/88","23":"19/88"},"------------++++-+++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"------------++++-+++--":{"17":"1/2","21":"1/2"},"------------++++-++-":{"16":"25/94","17":"119/188","19":"19/188"},"------------++++-+-":{"16":"1189/5828","17":"119/188","18":"475/2914"},"------------++++--+++++++":{"17":"1/2","21":"25/119","24":"69/238"},"------------++++--++++++-+-":{"25":"1/2","26":"1/2"},"------------++++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"------------++++--+++++-":{"21":"69/88","23":"19/88"},"------------++++--++++-":{"12":"1189/9278","16":"1189/9278","21":"2500/4639","22":"950/4639"},"------------++++--+++-":{"20":"1/3","21":"2/3"},"------------++++--++-++++":{"17":"1/2","21":"25/119","24":"69/238"},"------------++++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"------------++++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"------------++++--++-++-":{"21":"69/88","23":"19/88"},"------------++++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"------------++++--++--+++":{"21":"1/2","24":"1/2"},"------------++++--++--++-+-":{"21":"69/98","26":"29/98"},"------------++++--++--++---":{"21":"69/98","26":"29/98"},"------------++++--++--+-":{"18":"29/69","21":"19/50","23":"1/5"},"------------++++--++---":{"18":"1/2","22":"1/2"},"------------++++--+-":{"16":"19/100","18":"1/2","19":"31/100"},"------------++++---++":{"12":"119/338","16":"1789/10478","18":"950/5239","20":"50/169"},"------------++++---+-+":{"12":"69/238","16":"239/7378","18":"950/3689","21":"50/119"},"------------++++---+--+++":{"21":"1/2","24":"1/2"},"------------++++---+--++-+-":{"21":"69/98","26":"29/98"},"------------++++---+--++---":{"21":"69/98","26":"29/98"},"------------++++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"------------++++---+---++":{"21":"1/2","24":"1/2"},"------------++++---+---+-+":{"12":"29725/162191","21":"75941/324382","22":"23750/162191","25":"141491/324382"},"------------++++---+---+---":{"21":"69/98","26":"29/98"},"------------++++---+----":{"19":"1/2","23":"1/2"},"------------++++----+":{"14":"1/3","19":"1/3","20":"1/3"},"------------++++-----+":{"12":"19/88","19":"19/88","21":"25/44"},"------------++++------+":{"12":"119/338","18":"25/169","19":"69/338","22":"50/169"},"------------++++-------++":{"21":"1/2","24":"1/2"},"------------++++-------+-+":{"12":"1250/4939","19":"475/4939","21":"249/898","25":"3689/9878"},"------------++++-------+---":{"21":"69/98","26":"29/98"},"------------++++--------+":{"23":"19/88","24":"69/88"},"------------++++---------+":{"12":"1250/4939","19":"475/4939","21":"249/898","25":"3689/9878"},"------------++++-----------":{"3":"2500/8689","22":"239/8689","26":"5950/8689"},"------------+++-":{"12":"1/3","15":"2/3"},"------------++-":{"13":"69/119","14":"50/119"},"------------+-":{"12":"1/2","13":"1/2"},"-------------++++":{"12":"1/2","16":"1/2"},"-------------+++-++++++++":{"12":"1/4","16":"1/4","24":"1/2"},"-------------+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-------------+++-+++++++--":{"3":"361/2267","12":"28441/113350","17":"4841/113350","20":"19059/113350","25":"42959/113350"},"-------------+++-++++++-":{"21":"69/88","23":"19/88"},"-------------+++-+++++-":{"21":"50/69","22":"19/69"},"-------------+++-++++-":{"20":"1/3","21":"2/3"},"-------------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-------------+++-++-":{"12":"25/94","17":"119/188","19":"19/188"},"-------------+++-+-":{"12":"1189/5828","17":"119/188","18":"475/2914"},"-------------+++--+++++++":{"17":"1/2","21":"25/119","24":"69/238"},"-------------+++--++++++-+-":{"25":"1/2","26":"1/2"},"-------------+++--++++++---":{"11":"8/41","16":"8/41","21":"7/48","25":"13/66","26":"23/86"},"-------------+++--+++++-":{"21":"69/88","23":"19/88"},"-------------+++--++++-":{"21":"50/69","22":"19/69"},"-------------+++--+++-":{"20":"1/3","21":"2/3"},"-------------+++--++-++++":{"17":"1/2","21":"25/119","24":"69/238"},"-------------+++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-------------+++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"-------------+++--++-++-":{"21":"69/88","23":"19/88"},"-------------+++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-------------+++--++--+++":{"21":"1/2","24":"1/2"},"-------------+++--++--++-+-":{"21":"69/98","26":"29/98"},"-------------+++--++--++---":{"21":"69/98","26":"29/98"},"-------------+++--++--+-":{"12":"50/169","18":"50/169","21":"19/50","23":"239/8450"},"-------------+++--++---":{"12":"23/76","18":"23/76","21":"1/3","22":"5/82"},"-------------+++--+-":{"12":"1/4","13":"1/2","18":"25/238","19":"69/476"},"-------------+++---++":{"13":"1/2","16":"1/31","18":"17/66","20":"21/100"},"-------------+++---+-++++":{"17":"1/2","21":"25/119","24":"69/238"},"-------------+++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"-------------+++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"-------------+++---+-++-":{"21":"69/88","23":"19/88"},"-------------+++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"-------------+++---+--+++":{"21":"1/2","24":"1/2"},"-------------+++---+--++-+-":{"21":"69/98","26":"29/98"},"-------------+++---+--++---":{"21":"69/98","26":"29/98"},"-------------+++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"-------------+++---+---++":{"21":"1/2","24":"1/2"},"-------------+++---+---+-+":{"13":"29725/102741","21":"239/2978","22":"23750/102741","25":"1189/2978"},"-------------+++---+---+---":{"21":"69/98","26":"29/98"},"-------------+++---+----":{"19":"1/2","23":"1/2"},"-------------+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-------------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-------------+++------+":{"13":"1/2","19":"69/238","22":"25/119"},"-------------+++-------++":{"21":"1/2","24":"1/2"},"-------------+++-------+-+":{"13":"1250/2439","19":"475/2439","21":"239/4878","25":"1189/4878"},"-------------+++-------+---":{"21":"69/98","26":"29/98"},"-------------+++--------+":{"23":"19/88","24":"69/88"},"-------------+++---------+":{"14":"1/3","19":"23/119","23":"50/357","25":"1/3"},"-------------+++-----------":{"3":"2500/8689","22":"239/8689","26":"5950/8689"},"-------------++-":{"12":"25/94","13":"119/188","15":"19/188"},"-------------+-":{"13":"50/69","14":"19/69"},"--------------+++":{"12":"1/2","16":"1/2"},"--------------++-+":{"13":"1/2","17":"1/2"},"--------------++--+++++++":{"13":"1/2","21":"25/119","24":"69/238"},"--------------++--++++++-+-":{"25":"1/2","26":"1/2"},"--------------++--++++++--":{"3":"32775/263084","13":"80275/263084","20":"5975/263084","21":"132109/526168","25":"156009/526168"},"--------------++--+++++-":{"21":"69/88","23":"19/88"},"--------------++--++++-":{"21":"50/69","22":"19/69"},"--------------++--+++-":{"20":"1/3","21":"2/3"},"--------------++--++-++++":{"13":"1/2","21":"25/119","24":"69/238"},"--------------++--++-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--------------++--++-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--------------++--++-++-":{"21":"69/88","23":"19/88"},"--------------++--++-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--------------++--++--":{"12":"31009/172500","13":"28441/172500","18":"19/69","21":"19/50"},"--------------++--+-":{"16":"19/100","18":"1/2","19":"31/100"},"--------------++---++++++":{"13":"1/2","21":"25/119","24":"69/238"},"--------------++---+++++-+-":{"25":"1/2","26":"1/2"},"--------------++---+++++--":{"3":"32775/263084","13":"80275/263084","20":"5975/263084","21":"132109/526168","25":"156009/526168"},"--------------++---++++-":{"21":"69/88","23":"19/88"},"--------------++---+++-":{"21":"50/69","22":"19/69"},"--------------++---++-":{"20":"1/3","21":"2/3"},"--------------++---+-++++":{"13":"1/2","21":"25/119","24":"69/238"},"--------------++---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"--------------++---+-+++---":{"11":"23750/283909","20":"209609/567818","21":"197659/567818","26":"56525/283909"},"--------------++---+-++-":{"21":"69/88","23":"19/88"},"--------------++---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"--------------++---+--+++":{"21":"1/2","24":"1/2"},"--------------++---+--++-+-":{"21":"69/98","26":"29/98"},"--------------++---+--++---":{"21":"69/98","26":"29/98"},"--------------++---+--+-":{"21":"19/50","22":"29/69","23":"1/5"},"--------------++---+---":{"13":"1/2","19":"69/238","22":"25/119"},"--------------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--------------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--------------++------+++":{"21":"1/2","24":"1/2"},"--------------++------++-+-":{"21":"69/98","26":"29/98"},"--------------++------++---":{"21":"69/98","26":"29/98"},"--------------++------+-":{"14":"11/62","18":"11/62","22":"37/99","23":"13/48"},"--------------++-------++":{"21":"1/2","24":"1/2"},"--------------++-------+-+-":{"21":"69/98","26":"29/98"},"--------------++-------+---":{"21":"69/98","26":"29/98"},"--------------++--------+":{"23":"19/88","24":"69/88"},"--------------++---------+":{"14":"1/3","19":"23/119","23":"50/357","25":"1/3"},"--------------++-----------":{"3":"2500/8689","22":"239/8689","26":"5950/8689"},"--------------+-":{"13":"19/50","14":"29/69","15":"1/5"},"---------------++":{"14":"19/69","16":"50/69"},"---------------+-+":{"14":"19/69","17":"50/69"},"---------------+--+":{"14":"1/2","18":"1/2"},"---------------+---++++++":{"13":"1/2","21":"25/119","24":"69/238"},"---------------+---+++++-+-":{"25":"1/2","26":"1/2"},"---------------+---+++++--":{"3":"32775/263084","13":"80275/263084","20":"5975/263084","21":"132109/526168","25":"156009/526168"},"---------------+---++++-":{"21":"69/88","23":"19/88"},"---------------+---+++-":{"21":"50/69","22":"19/69"},"---------------+---++-":{"20":"1/3","21":"2/3"},"---------------+---+-++++":{"13":"1/2","21":"25/119","24":"69/238"},"---------------+---+-+++-+-":{"20":"22/57","21":"22/57","25":"4/35","26":"4/35"},"---------------+---+-+++--":{"3":"29725/239691","13":"62500/239691","14":"5975/239691","21":"141491/479382","25":"141491/479382"},"---------------+---+-++-":{"21":"69/88","23":"19/88"},"---------------+---+-+-":{"20":"1189/5828","21":"119/188","22":"475/2914"},"---------------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---------------+----+++++":{"19":"19/88","21":"25/44","24":"19/88"},"---------------+----++++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"---------------+----++++--":{"3":"56525/548634","19":"80275/548634","21":"554609/1097268","25":"269059/1097268"},"---------------+----+++-":{"21":"69/88","23":"19/88"},"---------------+----++-":{"21":"50/69","22":"19/69"},"---------------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"---------------+-----++++":{"19":"19/88","21":"25/44","24":"19/88"},"---------------+-----+++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"---------------+-----+++--":{"3":"56525/548634","19":"80275/548634","21":"554609/1097268","25":"269059/1097268"},"---------------+-----++-":{"21":"69/88","23":"19/88"},"---------------+-----+-":{"21":"50/69","22":"19/69"},"---------------+------+++":{"21":"1/2","24":"1/2"},"---------------+------++-+-":{"21":"69/98","26":"29/98"},"---------------+------++---":{"21":"69/98","26":"29/98"},"---------------+------+-":{"15":"19/126","18":"19/126","22":"5711/14994","23":"529/1666"},"---------------+-------++":{"21":"1/2","24":"1/2"},"---------------+-------+-+-":{"21":"69/98","26":"29/98"},"---------------+-------+---":{"21":"69/98","26":"29/98"},"---------------+--------+":{"23":"19/88","24":"69/88"},"---------------+---------+":{"15":"2975/15886","20":"625/7943","23":"9161/31772","25":"14161/31772"},"---------------+-----------":{"3":"2500/8689","22":"239/8689","26":"5950/8689"},"----------------+":{"15":"19/88","16":"69/88"},"-----------------+":{"15":"19/88","17":"69/88"},"------------------+":{"14":"1/2","18":"1/2"},"-------------------+":{"15":"1/2","19":"1/2"},"--------------------+++++":{"19":"19/88","24":"69/88"},"--------------------++++-+-":{"3":"2500/8689","18":"239/8689","26":"5950/8689"},"--------------------++++---":{"11":"25/194","19":"25/194","21":"169/388","25":"17611/65572","26":"625/16393"},"--------------------+++-":{"14":"23/63","20":"18/85","23":"36/85"},"--------------------++-":{"15":"1189/7139","21":"3450/7139","22":"2500/7139"},"--------------------+-":{"20":"1/2","21":"1/2"},"---------------------++++":{"19":"19/88","21":"25/44","24":"19/88"},"---------------------+++-+-":{"1":"25/144","19":"25/144","21":"119/288","26":"23/96"},"---------------------+++--":{"15":"25/97","21":"169/388","25":"119/388"},"---------------------++-":{"21":"69/88","23":"19/88"},"---------------------+-":{"21":"50/69","22":"19/69"},"----------------------+++":{"21":"1/2","24":"1/2"},"----------------------++-+-":{"21":"69/98","26":"29/98"},"----------------------++---":{"21":"69/98","26":"29/98"},"----------------------+-":{"2":"2261/7022","15":"1311/7022","22":"86250/417809","23":"119025/417809"},"-----------------------++":{"21":"1/2","24":"1/2"},"-----------------------+-+-":{"21":"69/98","26":"29/98"},"-----------------------+---":{"21":"69/98","26":"29/98"},"------------------------+":{"15":"19/88","24":"69/88"},"-------------------------+":{"2":"25/94","23":"29/79","25":"29/79"},"---------------------------":{"3":"2500/8689","22":"239/8689","26":"5950/8689"}}}


==> anc/proofs/s3/rational/n4_c119-50_cuts119-100_69-50_119-69_119-50_report.json <==
{
  "status": "Solved",
  "primal": 0.4990398712932372,
  "dual": 0.49903987133174793,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 8.247386580957483e-10,
  "dual_residual": 2.038093808618087e-10,
  "seconds": 1.397094637,
  "numerical_max_score": 0.4990398719104206,
  "c": "119/50",
  "n": 4,
  "cuts": [
    "119/100",
    "69/50",
    "119/69",
    "119/50"
  ],
  "patterns": 529,
  "exclusions": 2524,
  "blocks": [
    5,
    10,
    27,
    24,
    24,
    21,
    21
  ],
  "bound": "29942392492407061/60000000000000000",
  "upper_decimal": 0.49903987487345103,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_certificate.json <==
{"n":4,"c":"12/5","cuts":["6/5","5/4","65/48","805/576","7/5","12/7","12/5"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,4,64,96,100,102,104,108,112,116,118,120,124,126,127],"factor":[[16125,-96004,-72265,1187933,-1297651,-961168,-5484917,-642874,0,0,16078,-55460,-25512,-167678,-3448,2827953],[0,-72,-221,1707,5613,-54850,-655330,-133858,0,0,102429,-610151,713330,-27333701,48711204,-21406163],[0,-124,0,155,971,-60656,-767678,-172447,0,0,140943,-1141629,53439306,13988132,-654995,-21222416],[55,-1228,-2284,-40023,528263,7719224,-5649941,14407119,0,0,7333,-17302,4430,-83488,-1765,1280091],[32,-2289,-2425,8690,-528207,-5355944,2698021,21591474,0,0,-13174,60398,66324,82202,1885,-1633687],[0,35,-104,812,1978,7752,114849,32206,0,-39868308,6757161,-39245716,-65461,-435568,35244,2277692],[0,165,-149,450,-1293,1333,4147,791,-39867277,0,-39292484,-6761173,8979,-46651,17125,125606],[0,105,360,508,-11925,74895,844444,170965,0,0,-104266,806176,-1387273,41499271,33664287,27579494],[0,-197,-480,570,32950,-164209,-1799575,-337779,0,0,260459,-2434512,-23633410,28370878,-1986874,-50266619],[1055,-994566,-63999,798023,1532861,1219238,6580038,699424,0,0,-23986,76897,29612,202986,-13539,-3373076],[0,35,-104,812,1978,7752,114849,32206,0,39868308,6757161,-39245716,-65461,-435568,35244,2277692],[0,165,-149,450,-1293,1333,4147,791,39867277,0,-39292484,-6761173,8979,-46651,17125,125606],[1258,467530,-995831,1240596,1064153,1361273,6678115,704405,0,0,-3314,87396,26927,216305,-19670,-3467581],[1353,383906,967664,1675784,531118,1487169,6592266,739473,0,0,-10985,73689,4761,212258,-28558,-3511367],[97,-85884,-67603,-464495,-5040511,2781037,6865545,69177,0,0,8841,30722,-112676,281646,-44439,-4113063],[10009,149666,118169,-2375617,1771137,995414,6367307,625571,0,0,-21555,59895,34811,190298,13752,-3251413]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,8,9,128,129,192,193,200,201,204,205,208,209,216,217,224,225,232,233,236,237,240,241,248,249,252,253,254,255],"factor":[[0,-36873,1151,5016,2175,2534,736,19,7580,981,-5926,-6693,5443,-18425,702,-17475,2,0,1,0,-524,126,-235,0,-1,0,81,-5307,50,-196,138,-1318],[0,848,-911,-24232,-2909,-5524,10081,-13480,-71153,-365993,39158,277869,638279,-1403210,-2626386,1673142,1307,0,4,0,-7543,-225412,23694,0,-117,0,25890,627734,43210,14366,-22201,-254177],[0,0,0,0,0,0,0,0,-17,30,-29,158,1281,-6814,-577,7708,629,0,22,0,-14826,-100618,29614,0,-344,0,72465,1446796,38179151,-81253118,-49268273,37139054],[0,0,0,0,0,0,-1,2,32,204,-25,-385,-1689,6141,18878,-32266,-55210999,0,12432,0,-7807238,-47264328,47246,0,-232,0,51367,1147542,69657,23157,-35758,-408358],[0,0,0,0,0,0,0,0,-19,51,-39,171,1458,-7855,-1480,-1309,699,0,59,0,-35843,-96512,-18843,0,-454,0,90467,-313295,33437175,72064995,-62658452,40418064],[0,0,0,0,0,0,-1,2,38,238,-29,-450,-1975,7182,22078,-37735,47813349,0,12449,0,-8633513,-54638450,55248,0,-271,0,60067,1341918,81456,27079,-41816,-477533],[0,-180,-1,20,-11,49,1740,2139,-1519860,296592,583369,-536342,-189354,122514,-193037,526881,60,0,-19,0,10128,-18512,6457,0,1,0,236,151980,2012,5098,-3912,689],[0,-112,-1,16,86,82,1393,2816,81578,-32082,35495,202053,-281756,2062174,465732,9641172,358,0,-389,0,215895,-232063,118187,0,120,0,-13905,2731317,14693,98607,-58266,-29164],[0,-102,2,27,-10,34,1677,10805,-184948,386,137382,2249604,-2358165,-712160,282860,-463125,-112,0,15,0,-7846,25883,-6376,0,3,0,-1295,-153728,-3890,-4662,4793,6417],[0,-85,1,4,67,45,1163,263,46823,-59241,18350,29929,-716875,3550963,-4183169,-2938739,327,0,108,0,-61719,-9595,-24523,0,-74,0,12941,-533701,8031,-27334,-8325,305236],[0,0,0,0,0,0,0,0,4,8,0,8,-123,987,1110,12907,-62,0,-61,0,34137,-15866,3287758,-69450721,-2115543,0,69218280,-4289415,6932,-60464,30323,-77828],[0,0,0,0,0,0,0,0,6,-3,4,44,-118,1432,531,29504,178848,-51652391,1663167,0,-50979451,8229169,-37419,0,-38,0,4380,-792761,-3760,-25235,14900,7439],[0,0,0,0,0,0,0,0,0,0,0,0,-3,26,24,377,-1,0,-2,0,960,-618,96341,0,69418879,-69451108,2109838,-126855,57,-1757,929,-1396],[0,0,0,0,0,0,0,0,0,0,0,1,-4,44,16,899,4879,0,-51626457,51653243,-1644312,252843,-1140,0,-1,0,133,-24157,-115,-769,454,227],[0,0,0,0,0,0,0,0,23,-26,37,-229,-1694,8571,3038,-7480,-943,0,-42,0,27502,146604,-30250,0,535,0,-111408,-1643942,-63490359,-7376806,-73651718,-48601490],[0,0,0,0,0,0,1,-1,-1,-158,32,447,759,1089,-11498,135414,2306,0,-467,0,251968,-610446,86324030,0,7296,0,-6866805,-47641399,-340103,-598601,435704,1673860],[0,0,0,0,0,0,1,0,-52,-29,-52,466,3393,-16968,-9229,11978,2085,0,104,0,-66448,-319665,52151,0,-1209,0,250325,3105252,-72475451,-3079089,9648723,80748763],[0,0,0,0,0,0,-1,2,-1,318,-65,-918,-1478,-2781,22904,-284424,-4732,0,1001,0,-540418,1271178,46207379,0,-2049,0,2969120,89595758,663502,1206626,-871081,-3244568],[0,219,1596,4052,-1213,603,-345488,-523036,-373769,-161752,-863367,674422,1030720,850528,807760,-628118,-361,0,2,0,74,63765,-7566,0,33,0,-7138,-196439,-11740,-4995,6090,73474],[0,-1549,-2794,-28313,-87933,-84083,-5233,19542,32009,208649,-34560,-128795,-315038,837431,1525660,-975443,-758,0,-2,0,4353,130751,-13755,0,68,0,-15053,-364314,-25090,-8360,12843,147714],[0,0,0,0,0,0,0,0,4,8,0,8,-123,987,1110,12907,-62,0,-61,0,34137,-15866,3287758,69450721,-2115543,0,69218280,-4289415,6932,-60464,30323,-77828],[0,0,0,0,0,0,0,0,6,-3,4,44,-118,1432,531,29504,178848,51652391,1663167,0,-50979451,8229169,-37419,0,-38,0,4380,-792761,-3760,-25235,14900,7439],[0,0,0,0,0,0,0,0,0,0,0,0,-3,26,24,377,-1,0,-2,0,960,-618,96341,0,69418880,69451108,2109838,-126855,57,-1757,929,-1396],[0,0,0,0,0,0,0,0,0,0,0,1,-4,44,16,899,4879,0,-51626457,-51653243,-1644312,252843,-1140,0,-1,0,133,-24157,-115,-769,454,227],[0,298,249,4921,97,791,585777,-2518,-313482,-110925,-716167,633705,1036304,855627,863860,-709449,-389,0,4,0,-881,69581,-8661,0,35,0,-7607,-223392,-12697,-5792,6879,77663],[0,-761,-1538,-40255,-25300,113889,-4742,12972,28149,187139,-38442,-130697,-315355,823743,1514729,-972207,-751,0,-2,0,4161,129667,-13704,0,67,0,-14859,-362750,-24819,-8328,12773,146233],[0,262,-626,5458,1363,1284,-248411,697861,-211786,-75231,-297253,743295,1336930,812110,679931,-695098,-299,0,8,0,-3487,55628,-8091,0,26,0,-5651,-204417,-9709,-5726,5745,60333],[0,-798,541,-38424,97558,-46589,-6636,7588,32025,302699,-81887,-114491,-302820,828160,1491047,-958632,-747,0,-2,0,4333,128780,-13527,0,67,0,-14802,-358407,-24752,-8266,12697,145159],[0,-64,-669,316,627,162,32546,-179155,245989,237859,1370628,1036191,1988870,868603,650133,-971587,-276,0,20,0,-10144,56691,-11007,0,19,0,-4582,-269683,-8985,-8304,6849,54409],[0,-103,62,-1849,5577,-3666,3211,-557,-110508,-1642220,445481,-318946,-448004,743175,1826679,-1119181,-782,0,2,0,1829,137069,-15560,0,68,0,-15215,-407231,-24506,-8587,13525,156924],[0,2328,37870,23998,-1972,3903,-5023,7226,111558,282440,111757,-323960,-660952,823112,1685688,-1038837,-847,0,-4,0,5595,145539,-14995,0,76,0,-16807,-398611,-28035,-8975,14312,164359],[0,1387,-36286,29236,7302,5244,-12450,-25827,95637,270717,56228,-329837,-680729,821137,1686540,-1029669,-847,0,-4,0,5802,145430,-14895,0,76,0,-16830,-396342,-28044,-8887,14274,164501]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,193,194,289,290,337,338,361,362,373,374,379,380,382,383,98497,98593,98641,98665,98677,98683,98686,196801,196897,196945,196969,196981,196987,196990,3145728,3145729,3145921,3146017,3146065,3146089,3146101,3146107,3146110,4718592,4718593,4718785,4718881,5112001,5112097,5112145,5308609,5308705,5308753,5505024,5505025,5505217,5898240,5898241,5898433,5898529,5898577,6094848,6094849,6095041,6095137,6193152,6193153,6193345,6242304,6242305,6242497],"factor":[[13639,30700,47182,-1218,-7683,-44211,-351,-3629,-3310,-10002,-3663,-2442,-19938,-5182,-3425,-2829,-5801,-7360,-8476,15954,19416,11587,6774,15675,-4279,11841,-28081,11603,-28043,18111,-2923,17419,-2979,8378,-7127,2831,-3021,2409,-8428,2003,-549,2197,-24,-2,-50,-47,-1922,1728,-4027,-177,-100,5,104,358,460,-123,-1,-9,-94,346,66,-3975,3089,-10256,12709,-8651,10169,69851],[-8430,-10991,-16511,-10315,-13951,-95289,6693,-3027,-7771,-65864,-12326,-12303,-289307,-57510,2310,16731,-76873,-132497,-53732,150997,265998,166387,-87699,180853,257463,14803,-1143652,490926,-311383,-954791,1806154,-356329,892773,446344,-998824,838119,-199776,358045,-699943,51581,2140885,3759628,-15051,-9773,7279,7719,56409,1214647,3664735,5205,10013,-3389,8943,7662,1323520,17422,-15087,-2624,-8679,10766,1230,-1950641,1607555,3288877,514882,2272578,-5567570,-69037396],[-10090,7130,9289,32269,1657,28133,4794,2943,16160,70365,-24578,-26396,-769897,-208913,329459,2583,123364,-44139,83080,-432871,201032,-207615,-190058,-240028,183842,299695,-493843,196208,-58410,-1101787,1732325,-406948,960548,461043,-911044,891357,-202488,387715,-671337,19982,2079000,3630353,-14350,-9404,7431,7751,66001,1156865,3588226,11285,13676,-3436,9243,-68,1268584,21946,-16348,-2534,-8935,3840,-75,-1801399,1538133,3310407,386802,2258748,-5826244,-67816693],[-111,-16,63,-340,-506,-2845,15,1327,-501,10004,-2626,7881,361012,74275,1158727,166508,-162933,-517690,297192,-137134,50529,143435,-675966,143809,269817,-419688,-927747,397640,-91648,-1079014,1822031,-383137,879632,368349,-936934,818609,-206328,358314,-633676,33527,2137757,3730648,-14887,-9737,7507,7957,66986,1201863,3669706,5100,9712,-3392,7031,5681,1314953,17760,-14511,-2533,-7096,8140,881,-1928218,1577386,3337860,418469,2350317,-5513393,-69102598],[-119,-27,-13,-199,-410,-2582,156,242,-1800,95,3048,6693,158792,55299,-439485,79784,-283265,-377095,805995,-2175291,213857,-200704,-676031,-229069,255654,261401,-573638,185960,109810,-1255792,1776116,-392882,959206,404687,-865249,922762,-134263,340307,-601776,11815,2086782,3600710,-13769,-9197,8207,8224,86700,1108310,3646209,10631,13244,-3434,8791,383,1266268,21117,-15833,-2513,-8434,4453,-630,-1762275,1541332,3393605,279331,2327053,-5893753,-68468576],[-62,15,60,-149,-282,-1642,28,-14,-516,2774,-360,9541,85976,-17838,77275,-255,611840,1807133,274163,-355541,-724452,854131,-321651,1214209,466299,-120235,-2217461,862816,-702101,-860401,1870038,-181225,781852,433756,-1048055,845278,-230553,339454,-700194,85195,2175364,3823141,-15490,-10020,7184,7776,54067,1246274,3686659,-5683,3238,-3084,7950,20172,1346416,6755,-11345,-2497,-7390,22815,2666,-2008936,1630669,3291230,575976,2328228,-5321396,-69397583],[-73,12,40,-97,-291,-1662,73,419,-2517,-1106,4008,8197,11917,17865,-138555,35959,-74024,-110043,49623,589864,-1978461,-1323246,-1488835,-1535210,240517,2242479,-704306,183514,-388594,-1205984,1722593,-312191,1068548,647899,-958049,1053132,-19320,280630,-686731,52042,2096407,3616294,-13504,-9082,8566,8351,92024,1089012,3696440,19805,19851,-3763,17337,-226,1264194,30440,-21608,-3210,-16026,6484,-1384,-1683762,1582329,3438465,344728,2207031,-6363918,-69407084],[-615,363,599,1911,-406,1706,312,-6469,12408,-42300,35780,-251051,65365,209766,123560,-82259,-294907,151691,-1546311,-828009,-490620,124731,1780059,-1185360,206623,1607253,-356252,112001,-234761,-1162143,1775759,-314398,1045706,595429,-1001579,942668,-134354,353845,-760465,47785,2128759,3735490,-14516,-9525,7771,7900,66451,1174627,3706714,18744,19262,-3652,14474,-4061,1308624,27756,-20305,-2770,-13555,2179,-541,-1839599,1623518,3362765,489621,2178651,-6097701,-69697361],[-1187,1159,1165,3345,-460,-197,2244,17951,372116,148660,50568,94494,113464,3135,-209234,60133,-113312,-208175,-167594,402243,179888,364050,-15419,368721,292622,-129556,-1285765,559470,-358004,-930347,1841171,-353033,872935,427518,-1027002,804192,-192437,339419,-697032,62453,2170677,3815340,-15336,-9943,7300,7796,55723,1239182,3708476,3059,8754,-3365,8461,9824,1347928,15885,-14611,-2611,-8297,12534,1650,-2012162,1632648,3299303,548010,2296753,-5462926,-69746231],[-695,418,634,2108,96,1398,-590,-6039,-5084,-26622,-98441,414584,74676,90292,61257,105828,-439201,744870,615912,365150,806044,-1306468,1744789,-851355,79496,1783597,116757,-75903,-162915,-1171245,1741823,-274517,1078087,637147,-994449,952212,-128941,370894,-764102,23378,2112355,3723231,-14431,-9472,7776,7865,65938,1167758,3700906,23961,22183,-3893,14985,-8900,1303054,29613,-20729,-2767,-13370,-1035,-982,-1808103,1604186,3385056,457241,2181899,-6295960,-69679249],[-1025,868,886,3250,536,1664,-240,12595,-108798,207600,-455820,-367757,135393,-18936,-213289,71924,-231457,-87939,59063,506683,245089,180843,151571,348062,289699,-244462,-1221976,548287,-315646,-942218,1843070,-381096,873812,415935,-1019822,794005,-193227,343362,-689495,55967,2169571,3816040,-15356,-9952,7288,7792,55359,1240139,3707996,3230,8496,-3401,8101,8947,1349398,16036,-14412,-2610,-7762,11640,1609,-2017027,1631201,3294706,546735,2303139,-5430737,-69758526],[-883,505,731,2321,56,1419,398,3024,-7628,-46669,29277,-103473,257929,-348692,-75359,-71731,1222221,-100732,-638399,12137,1195005,-1134716,-622328,39581,4439,1447261,474879,-273952,71981,-1261528,1728891,-340807,1083481,547509,-926835,915083,-121577,343936,-671658,19998,2109033,3660062,-14070,-9356,8093,8212,83342,1148002,3701943,20935,20272,-3671,12540,-9766,1276912,31135,-20558,-2718,-12177,-4460,-1602,-1737921,1541713,3503314,271580,2272658,-6599564,-69640789],[-1215,913,1068,3558,536,21,1838,7256,-192020,239193,408635,202131,43837,160098,-173827,22791,-94746,-150240,-264282,356286,330203,395866,-102092,148876,268605,501618,-1352137,540613,-486986,-910813,1823265,-258488,895602,504250,-1051068,860146,-177739,335304,-734231,72577,2165336,3806785,-15171,-9848,7373,7767,55847,1226535,3709101,5541,10818,-3384,11264,9925,1341035,18036,-16305,-2745,-10873,13579,1423,-1974655,1640170,3313544,558059,2250793,-5683657,-69717527],[-80,15,31,-22,-136,-1119,127,4217,-659,-4494,-5205,6390,30028,17529,-58841,158608,351582,163536,261598,225907,160283,1018411,-140376,-3725941,-261787,-3443168,4508529,-1387889,2483891,-2126086,1781100,-1646457,1264645,-104290,-444789,541197,-147796,442122,-255829,-187325,2055355,3489416,-13658,-9329,8557,9057,122467,1125536,3675128,46102,33683,-4696,-2964,-56906,1241776,60182,-24910,-2311,-493,-57127,-5609,-1765863,1349443,3613706,-249886,2687256,-5540491,-69690766],[-118,57,37,160,-76,-1160,314,150,-14724,11978,33627,39539,-13315,57957,-48059,163059,193659,-230273,-124283,-98393,-775544,-1097571,996848,2098010,154737,-6541031,2557122,-524608,2165186,-1715140,1905318,-1662413,924354,-426829,-539323,216638,-297691,421564,-162360,-150979,2153865,3700523,-15719,-10409,7577,8938,99588,1272182,3690923,-5971,-546,-2882,-24791,-22148,1333648,3300,364,126,20925,-27563,-97,-2112678,1392564,3423116,-16926,2877696,-4270832,-70014895],[-6073,3747,4706,18992,831,17344,2302,-177206,-12654,-164495,5015,-1708,76116,54562,-213127,68116,-199553,-254493,95,522201,172364,553330,-286729,520427,336201,-606137,-1619519,724933,-397594,-871991,1867442,-385338,827705,381420,-1034294,773074,-204352,336183,-685169,66634,2182730,3839495,-15545,-10045,7183,7753,52140,1254975,3711187,-652,6255,-3327,7149,13548,1360497,13309,-13377,-2621,-7164,15366,2243,-2065173,1643169,3272473,576697,2318199,-5257568,-69773393],[-6004,4128,6131,19176,366,17978,1772,148866,-41441,-249443,15604,15732,59706,77543,-205972,55122,-274887,-225771,-19468,504162,148330,541188,-184058,572588,352916,-519469,-1789132,787702,-480211,-835848,1869716,-349698,816969,398587,-1052239,782020,-206411,335235,-701403,73356,2185627,3850146,-15601,-10063,7131,7698,49441,1258583,3711127,-1826,5567,-3293,7514,15232,1364027,11918,-13023,-2640,-7423,17201,2452,-2074245,1653270,3258526,605972,2303265,-5244535,-69763056],[0,0,0,0,0,0,0,0,0,0,0,2,-6,10,4,0,-117,4,64,-17,-233,145,230,947,113,61,-7169,4874,-7354,51378,-110386,56433,-100774,-40904,115424,-136335,28960,-129318,225400,23029,-3873484,-29756067,792813,833876,-1175696,-1863117,-60872709,20075552,17354191,48661,41452,-6767,13407,-40642,1819999,50401,-27612,-3271,-10923,-25531,-3532,-1802933,790569,1495249,47293,627834,-1367186,-11415466],[0,0,0,0,0,0,0,0,0,1,0,2,-10,9,16,-11,-134,26,52,-143,-326,-119,413,2287,-101,6442,-11778,6116,-16449,115696,-267577,142935,-216772,-71681,262155,-274773,74599,-252076,413020,32022,-3941095,-9965191,44304,29646,-24698,-26023,-269021,-3979825,-15885062,-267601,-243907,48035,-67826,217292,-34418853,37407561,-13935600,-2040690,-12054040,-44550501,-3524888,-25582357,3438091,5438028,300234,1984037,-3765566,-32479039],[0,0,0,0,0,0,0,0,0,1,0,0,-4,-2,17,-9,10,51,2,-162,-96,-236,220,-17,-585,3688,5361,-5355,638,53770,-175680,60097,-116432,-56476,200283,-178294,57850,-149466,311704,-21080,-2565736,-6560615,29783,19544,-14643,-15749,-123702,-2656033,-10140259,-47827,-80409,27521,-49546,-30230,-22671997,31086779,-12164398,211393,11633596,61517561,4780951,-17683252,2323870,3324673,446761,1226533,-2223849,-20695227],[0,0,0,0,0,0,0,0,1,0,-3,-3,-1,-6,12,-10,11,49,33,-84,40,23,-167,-1205,-567,9416,1217,-3148,-5405,55415,-164254,80626,-106032,-24124,169796,-134873,63272,-144517,241033,1116,-2377610,-6057535,27986,18395,-13453,-14923,-125631,-2490872,-9347617,6396,-36801,22867,15082,-7818,-20585311,-41747982,-22358418,-17769481,50728657,-8532000,466213,-16932933,2099992,3089898,340162,1195870,-1940739,-19198144],[0,0,0,0,0,0,0,0,1,0,-3,-3,-2,-6,12,-6,20,41,31,-103,-31,-93,-13,-687,-556,3587,5341,-5070,1197,42281,-144425,46936,-92600,-44617,166926,-141896,50933,-122133,256027,-19981,-2108225,-5395851,24663,16140,-11817,-12841,-96871,-2194361,-8284760,-4410,-43576,20824,-28027,-48058,-18317287,-42429932,-21303572,15335798,-52298129,13164969,816361,-14821532,1915333,2713236,390274,1008913,-1797251,-16975711],[0,0,0,0,0,0,0,0,0,1,-1,-2,-1,-4,9,-6,16,35,16,-77,7,-42,-50,-739,-442,5004,3069,-3561,-1135,35196,-114598,46610,-72191,-25067,125756,-101862,42853,-98180,185032,-8543,-1661178,-4243594,19542,12799,-9276,-10217,-79722,-1738195,-6514240,6457,-25794,16060,-4392,-28223,-14323930,-9134660,48761968,-53850028,-16067365,6504302,761631,-11885157,1492410,2139433,282033,815201,-1367618,-13381234],[0,0,0,0,0,0,0,0,1,0,-2,-3,-1,-5,11,-9,11,43,27,-77,33,11,-136,-1050,-506,8105,1421,-2996,-4369,47962,-143843,69417,-92388,-21950,149618,-118801,55341,-126105,212972,-311,-2080555,-5300905,24487,16086,-11740,-13019,-108551,-2178966,-8168989,6843,-31372,19931,11711,-10534,-17857284,-9981303,49203761,51403351,15776707,-2104313,800345,-14918946,1843766,2702982,304881,1044888,-1698001,-16805840],[0,0,0,0,0,0,0,0,0,0,1,-8,-7,4,0,-8,-42,-106,-46,-86,-365,448,-564,1411,-14,-4421,-6140,4399,-4571,76099,-188339,65593,-169546,-102064,234931,-269781,53741,-256972,564034,10272,-67523016,16517575,-49870,-32613,27445,27847,270889,3503108,8719136,40360,35769,-6051,17802,-24820,1795795,44674,-27496,-3464,-14337,-13280,-2392,-2020064,1081868,2003864,166851,877684,-2045348,-17489948],[0,0,0,0,0,0,0,0,0,1,0,-4,-9,6,12,-14,-85,-39,-12,-162,-375,80,-69,2332,-140,3087,-10367,5545,-13426,117620,-280810,133543,-230708,-94933,292894,-310565,78135,-277996,495072,25549,-4851807,-13434725,61862,41420,-34507,-36157,-362080,-5747909,-25677747,33758391,20724273,-1115301,9843861,-46278369,29934381,425396,-246501,-31887,-95877,-160461,-19020,-12408282,3049085,4993946,343954,1900757,-3780851,-32584540],[0,0,0,0,0,0,0,0,0,1,0,-2,-4,-3,15,-11,28,25,-22,-172,-123,-152,28,27,-604,2332,5820,-5528,1724,56371,-186261,58135,-126157,-68201,220106,-199957,61593,-167009,362869,-26430,-3187078,-8908573,41885,27549,-20762,-22228,-172140,-3866858,-16549660,30407929,20447063,-4045024,-4761341,59963697,19971621,157563,-123232,-20744,-59667,54735,8703,-8629777,2066741,3094251,434136,1195499,-2254905,-20968711],[0,0,0,0,0,0,0,0,1,0,-1,-1,-2,-5,14,-11,18,49,27,-106,19,-2,-157,-1162,-628,8575,2691,-4139,-3866,57714,-178318,79942,-115413,-34263,193046,-156921,68980,-162559,291459,-5877,-3020769,-8412022,40256,26497,-19407,-21433,-175277,-3710432,-15576777,-39871285,14029263,-27016977,-50206419,-4707666,19201212,89127,-78730,-14329,-3905,23802,10314,-8402500,1912447,2927792,351803,1187414,-1999992,-19845403],[0,0,0,0,0,0,0,0,1,0,0,1,-3,-5,16,-8,31,43,21,-138,-52,-111,-31,-733,-669,3448,7022,-6400,2420,49285,-172967,52426,-111297,-58078,206034,-177085,61810,-152396,331590,-29063,-2951982,-8255500,39143,25664,-18808,-20399,-150738,-3606855,-15224338,-47143875,15847291,19578291,46381267,9529248,18697996,102796,-95906,-17510,-41352,75365,12397,-8123036,1915135,2835555,426006,1110230,-2027976,-19344166],[0,0,0,0,0,0,0,0,1,0,2,3,-3,-3,14,-8,28,38,8,-120,-24,-69,-64,-774,-585,4556,5296,-5262,623,44116,-150742,52527,-96006,-43047,174651,-146328,55687,-133813,275137,-19586,-2561849,-7156312,34070,22345,-16276,-17785,-133708,-3138418,-13186039,121947,-54473324,-42955823,21180686,5122832,16356827,82179,-76879,-14384,-24774,55282,10888,-7115588,1652941,2461936,354536,977265,-1726335,-16796505],[0,0,0,0,0,0,0,0,1,0,0,1,-3,-4,14,-10,22,43,18,-111,3,-22,-129,-1007,-603,7057,3523,-4447,-2278,52194,-166106,69342,-107017,-36780,183730,-150868,63323,-150220,281307,-10382,-2814618,-7842065,37459,24628,-18008,-19821,-158061,-3451235,-14482381,217882,-40182695,53886600,-25292374,1803751,18081917,86137,-77358,-14213,-11120,34154,10362,-7850221,1795387,2724444,347572,1097381,-1875934,-18498596],[5,15,17,-4,-4,-57,13,25,-95,-463,-221,353,-3473,-1084,1188,-1357,-8327,-5277,-2856,21626,55089,23265,-40821,32872,6758618,391402,2848876,161613,-2424544,401483,-1219271,600499,-269788,765629,399964,459593,-527662,484757,-164266,-152429,-881043,-1451343,2771,2476,-6390,-4456,-89399,-288900,-1847283,-7116,-7799,1853,-3512,3249,-699928,-17712,11099,1511,5130,4522,-492,1374858,-950903,-1062183,-102804,-630369,829479,25494113],[5,16,21,-1,-8,-43,4,30,-62,-119,15,65,-523,-734,2682,1177,1323,-4052,10492,12856,1015,37508,15238,139117,413887,1008169,60242,4843168,6331411,894880,650677,-34940188,5930298,-4807818,1015254,-4729642,5972241,-3934362,3711016,113360,-897896,-2561614,20110,8510,15744,10088,559208,-1514090,-182638,10152,299,439,-33740,-53039,-457376,3705,12723,2638,29503,-57735,-12871,836265,-722040,-324741,-2269750,-288740,943787,16046634],[1,4,5,1,-1,-6,1,8,-37,-11,33,77,-1182,-592,-43,703,1396,-1936,1791,-483,1410,-2253,1413,-16576,128364,321851,78471,-147987,-323677,-491528,7228504,1642690,-16491166,-31072622,10413477,-23543319,-13768251,1153486,7592788,-810110,2261693,3198516,-24539,-22262,20026,40432,1285307,2898828,5451596,47339,40681,-6887,-3071,-64502,2741843,116099,-59846,-5591,-18492,-92060,23326,-7810721,-793885,3585511,-7878254,6508693,27455308,-23279504],[1,3,4,1,-1,-2,0,6,-15,7,5,0,-1780,-753,1085,-9,1831,-1514,770,1295,5376,2513,6703,1745,135298,35421,19912,-178692,-144426,-4387618,6389368,5951722,-1867555,-272603,-7228474,-4169908,37264184,-28606266,18411372,6872599,-818458,-6475787,104393,42967,108472,58137,2847684,-7427311,6856919,89516,63721,-3880,32709,-77176,539112,84732,-41640,-2913,-31474,-53056,-51959,-513586,2192379,524257,-4848973,5629910,44178831,-18276386],[0,1,2,-1,-1,-3,0,0,1,-12,-3,12,15,9,-55,-35,-121,-416,-674,3081,1524,2378,6094,2083,-13158,-51741,-173673,-68088,-132663,-543725,-635178,1863165,4740699,-1172212,21416,-14998032,3076817,3659340,-22919475,-15766703,-7547822,-23191721,343412,194118,180561,-42576,674775,-30109822,-3551189,-315960,-252222,29180,-104178,281156,-11306363,-732071,388134,36046,217040,482145,-236331,41109453,1736923,18786784,-5314889,25323157,7087455,-63996400],[0,1,2,0,-1,-4,0,1,-7,-31,2,55,19,-55,-136,103,2,-583,-233,2458,2327,2836,4416,2298,-12643,-13405,-201178,-116297,-184076,-2812126,-8193171,2255224,10712635,1645465,16952620,-8535141,-5488961,1963118,35440075,9426668,-1105861,-814075,-40184,-6811,-98520,-63495,-2268050,2764585,-13200251,-222575,-181675,20240,-131566,119646,-7206155,-426219,248556,26147,179442,169138,-44874,24694065,11190708,-3107949,42231610,1289476,-4353024,-56437814],[0,1,2,0,-1,-4,0,1,-6,-24,7,21,19,-71,-26,18,199,-358,-145,2403,2078,2953,5391,1391,-15536,-6684,-186379,-141265,-178031,-4571763,-21163888,-169917,-857519,-12303248,-1689902,8495636,-3572185,-24972789,-3993577,-20838735,683717,875876,1559,-3338,37548,11957,11772,-623425,1928338,63299,46169,-3782,20485,-56216,1087562,112689,-57225,-5061,-36958,-81679,105044,-5035099,-40572643,-14735848,14774370,12574961,-8251213,-49962158],[0,1,2,0,-1,-3,0,2,-8,-26,8,36,-20,-12,-35,99,320,-540,-20,2542,2076,3325,4898,4833,-15159,10684,-181075,-182430,-177843,-6103440,-20890472,-2352124,-11710505,-5009667,-10137625,-765776,13932625,25344134,3345139,10957384,-16348,-371979,-121784,-70072,-41308,26074,-1317,449839,-1689079,-52281,-39451,3939,-16167,46599,-1323520,-99822,52102,5122,31708,79482,-221943,5066163,24363376,-27057791,-27378831,6617227,-2125909,-52618912],[1,2,2,0,-1,-3,0,3,-8,-18,0,35,-184,-51,4,-167,-90,-836,-35,2696,2285,3497,3680,14413,-19403,-10133,-159891,-177560,-246396,-5593393,-5988280,-3004483,-11094119,14233842,27931110,-4523587,4255380,-5461331,-13686997,2501043,-752762,-8170461,-35880,-63802,76543,198807,7810703,7151032,4210367,14662,11337,-1341,2563,-15101,227378,-411,-70,-117,110,-1192,33710,592343,-7591817,8212274,-11065745,-63356943,19160140,-58240114],[4,13,16,-3,-7,-56,9,23,-70,-263,8,272,-1193,-714,-960,3460,1410,-2838,102,29564,7518,16895,31111,6947,1058116,195166,-3727751,-13311470,7171628,-61378,352804,-3473421,2491042,-1338725,251582,-1879302,1159826,-42084,-363172,-1039075,-110376,-315256,13893,7701,10302,-1203,12480,-1081892,1030523,42946,28751,-2051,-2148,-59026,489180,60255,-24426,-1122,-4940,-67721,-5754,-1927878,1309496,-1879211,143253,-3419096,-3886600,14066367],[5,14,19,-4,-8,-45,2,15,-51,-142,-67,214,-1726,-659,178,1390,1110,-389,-379,29327,2215,25868,15720,95378,745218,940079,-467727,5950953,13355215,-2835532,-670967,19140696,-3946948,1921605,661968,2835385,-3459274,2049038,-1028424,-47860,-255342,-195320,-6108,-2485,-8994,-3487,-136867,452708,-1180638,-14393,-10271,1375,3211,21364,-413651,-24074,9958,763,124,25146,3146,1111205,-807303,557502,-431684,733844,121522,7943002],[1,4,6,0,-2,-14,2,7,-32,-69,10,117,-160,-18,-805,2893,-4,-3031,-2227,11234,5462,6424,18034,21418,-19054,29539,-451611,-963753,-487946,-9480632,6513567,-4896150,-8542738,-3322125,10715345,32902345,-6968963,3564626,10897035,6120980,-3250491,-7235017,-8821,-7972,-28334,15577,968581,814070,-9278082,-192544,-148147,16050,-43597,195253,-5525198,-360165,181734,15508,87070,267392,-17049,17824372,-11228074,21573551,-21471119,34636996,19955620,13672105],[0,1,2,0,-1,-5,1,2,-12,-21,7,57,-230,-105,-256,397,114,-1157,677,-375,783,-573,358,-7819,-5293,12108,-217848,-577685,51424,-6689026,-600313,-4650960,-14367217,21520174,-18527942,-21452541,-11297879,-5547806,4654429,4473626,661079,7144999,-208550,-107077,-182679,-22835,-1767399,18724038,-14873547,-201967,-144540,11995,-40860,208782,-2792559,-243128,112374,8021,50617,193053,165380,6885487,-22589302,15626590,106318,24602142,2183346,14111456],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,1,4,2,-32,-27,-1098,-1568,-2279,-214005,-1856097,-18138,-105275,-1983093,-345800,2000568,-1108440,-12001429,-2285067,-15777006,1767317,10370416,161924,-664280,18889484,55943668,-6073819,14139477,-12307869,-148727,-108354,8849,-47919,131409,-2152704,-196410,99603,8790,64184,141780,-182280,7171778,29882872,8617908,-8403113,-4558662,2486193,11337996],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,7,8,-61,24,-2071,-3498,-4365,-487582,-3533037,-286194,-1640086,-2534949,-2530439,1483808,3741736,3091677,150561,-4291228,1459474,4264872,-41222151,54038621,2918805,-6091520,-1003390,734078,1264061,7769,8948,-2489,635,-7282,1009111,22843,-14203,-2206,-5558,-29690,259756,-1758251,5654494,24195372,9719487,-6391455,2768361,22344765],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,2,5,24,-66,-45,-1704,-3343,-5030,-441034,-1487840,-448090,-1988597,2041604,5841470,-844499,2224224,-1962778,-7398699,904070,-846363,-15757075,-137344,-177008,164727,462204,17546456,17356565,12956893,130969,99203,-10652,23855,-137673,2886041,-333146,304308,118474,757514,4492057,-60980735,-7532486,14345375,308217,15238876,34023839,-7842454,25516160],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,-2,-3,-7,-7,68,8,2326,3679,4871,508675,3952442,204649,1173876,3404720,1970865,-2726731,-1497536,8458300,1899525,16629454,-2506769,-12008772,11807389,21439509,49478357,15743584,3591528,-12219238,9727539,123976,88132,-6027,41190,-109264,1199812,155631,-77184,-6178,-52126,-103574,-14092,-5074991,-29795772,-23522053,899891,8202443,-3999157,-24657881],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-3,-3,-5,-12,-15,113,-54,3835,6547,8093,913858,6551609,562123,3221449,4548966,4930063,-2464797,-7681244,-8997287,-844330,4763854,-2514535,-6449101,-51678084,-16080857,-2754993,5041244,840264,1262309,-5044463,-49099,-42153,6855,-12195,44200,-2459222,-89861,50680,6331,25650,90616,-548637,5099593,-4120028,-45597154,-21103179,11528665,-4875219,-41430169],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,0,-4,-4,-6,-12,-53,158,135,4440,8093,12504,1092181,4061195,938543,4076056,-5684815,-19461596,4043047,-5723159,8880162,14948336,-16342451,-6114993,-32054697,-244619,-279101,178279,660477,25059159,25443833,3133225,-83509,-70264,7978,-62925,28308,-3256671,-202102,117700,12346,84354,80476,-7029,11949316,-9083841,-732931,-4304974,-45366918,10689556,-47498828],[-2935,-510,2275,-2512,-692,21,-1340,-186,41939,-5235,110374,-376858,-84395,639942,31367,36565,-205049,649841,7887,153281,911448,-1039903,-1107429,-660297,263362,-2545709,-2069971,1057166,-53006,825947,-855048,-340642,-735469,-531462,549678,-615176,98392,-228130,461774,-38581,-1203228,-2073398,8301,5594,-4685,-5184,-66148,-677359,-2104248,-17316,-15272,2100,-9237,10434,-694542,-19707,12850,1392,8320,5120,1866,821420,-806666,-2174701,-30539,-1293265,4593344,40129994],[701,877,-4976,39793,-95385,349,42651,1654,-1527,26095,-893,4961,131902,19936,-3877,-20268,23528,79990,9616,-58430,-105374,-96657,42286,-111647,-129589,-86723,479506,-200792,130034,593209,-1049548,203455,-537873,-264239,574092,-492900,112913,-209223,402080,-27026,-1250978,-2191586,8757,5709,-4332,-4595,-36492,-707288,-2147194,-4072,-6501,1999,-5210,-3064,-770220,-10960,9048,1514,5057,-5021,-498,1122659,-930732,-1947587,-272856,-1339162,3333269,40465694],[1,2,2,-1,-1,-5,0,2,0,-4,-16,86,-70,-97,-159,-190,285,-1576,-446,3522,841,3211,9935,1536,-19780,-28982,-162175,313471,-489624,-2748048,1358893,1776247,3643897,9662252,13136402,-8451563,10000190,14968938,22942532,-38054952,2175254,3316392,7144,-1050,62124,19214,166716,-3279379,9367707,129882,102504,-12981,35098,-118388,4552030,243392,-130702,-12976,-68404,-145892,6078,-14646952,-11402485,2213694,-29260041,18600623,-31814475,43756919],[-3508,1088,1507,-2961,-45,205,-1202,-182,-28207,22328,-256353,553161,4670,89440,-6986,-112254,-24031,69123,-1133625,-404284,146467,-10836,-1228201,-632433,362250,-2695045,-2682044,1300740,-245637,934363,-838643,-298401,-795081,-540328,515323,-614973,82884,-239301,436685,-7927,-1196408,-2059993,8135,5541,-4910,-5344,-73160,-665097,-2124281,-22979,-18523,2302,-9466,17176,-689995,-23214,13843,1367,8161,10722,2662,782917,-785561,-2235295,45392,-1321490,4827865,40492250],[842,-2099,-5055,65074,11591,-25942,-88488,1908,4359,26362,6034,5947,128509,22222,-4916,-3127,27607,73568,-9074,-65810,-110980,-83875,31118,-105004,-129192,-79861,476132,-200654,127539,593995,-1050115,205039,-537950,-263742,573770,-493176,113274,-209811,401975,-26697,-1251158,-2192231,8760,5710,-4330,-4594,-36395,-707541,-2147563,-4132,-6530,2003,-5197,-2983,-770452,-10992,9051,1514,5038,-4950,-494,1123137,-930957,-1947823,-273087,-1340193,3331139,40476822],[1,2,3,-1,-1,-6,0,2,-3,-9,-15,71,-112,-203,-187,-176,-117,-1232,-118,4470,2457,1849,11137,-2941,1459,-97220,-256644,310894,-606823,-6725410,-9190902,4088936,21190376,-5182729,-1524544,-8483230,-12062228,-12389727,2375176,22710835,421232,-5764636,50269,-8095,114427,158440,6725689,1385400,10757756,21864,29385,-7548,30030,15500,3055000,55900,-47688,-7514,-35912,30778,11572,-7211508,1593040,28563330,-43017997,-2881128,-20672768,50956429],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,8,9,-74,31,-2529,-4283,-5331,-597095,-4313556,-354707,-2032523,-3067828,-3127491,1761386,4687714,4316648,278586,-4680058,1722614,4606060,-22309266,-36828634,44871026,-21612959,-2317174,453287,2098167,15688,15554,-3475,2711,-14386,1350012,36443,-21759,-3112,-9524,-42824,332320,-2484518,5847946,29788303,12441590,-7769997,3344036,27333348],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,2,2,3,6,30,-81,-58,-2084,-4100,-6206,-540319,-1770361,-553942,-2444706,2634492,7453473,-1083649,2651471,-2768022,-9366944,1040525,-1076523,-19851119,-163671,-217490,209852,580064,22110125,21849081,16438104,174275,132159,-14224,32896,-181817,4238484,652197,-431632,-109888,-684584,-3864017,48384149,-8284314,18739448,-889067,18351925,43127625,-9968998,31355947],[-3799,2004,1023,-3109,285,-234,-1128,-13,-7685,6405,143676,-145168,150954,-809670,7429,50644,-646298,343168,-3361,-8619,5333,-348705,277806,-1189464,565395,-3106481,-3859923,1876355,-592812,1114863,-756910,-311345,-857074,-497087,418080,-582834,33769,-195945,336088,-3359,-1142856,-1905152,7413,5269,-5328,-5860,-102322,-614980,-2063921,-26225,-20707,2165,-8579,23635,-625578,-27076,14706,1196,7946,17619,4062,599745,-662889,-2358437,307237,-1353706,5391764,39352583],[56,-4881,888,45716,61043,-22853,83544,2301,842,19871,-3357,1632,142051,26913,1610,-120517,7921,90558,17818,-61021,-108605,-109130,36506,-131717,-129893,-163918,507642,-206269,160404,582341,-1046151,182921,-538905,-276218,580831,-497085,112861,-209110,410335,-28829,-1251092,-2193077,8755,5704,-4324,-4578,-35812,-707116,-2147022,-4039,-6520,1996,-5500,-3443,-770485,-10921,9135,1530,5304,-5480,-527,1122293,-933617,-1944176,-280960,-1328923,3352449,40447545],[1,1,3,-2,-2,-4,-2,0,7,19,54,-9,-79,-353,-165,-138,-76,-1233,476,4165,-83,1888,10000,-3468,-1030,-114907,-140683,232836,-517945,-5463464,8123258,2690496,771967,-13712746,3931705,-3801621,22483106,3640692,-11800069,8348845,-948429,4191722,-298925,-162277,-228832,8267,-1041572,22572636,-21162456,-325646,-241617,20528,-109458,287259,-5448235,-426221,218119,18110,133549,275762,114116,14214845,-20379587,244115,4458046,-9345585,-78286959,35689506],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,-2,-5,-9,48,-66,1621,3076,3458,433923,2782508,381317,2183363,1226277,3150218,273835,-6564674,-18491986,-2905748,-12592148,64043,6623734,17672290,18156537,22208729,-37678914,-1817676,15796039,-16462343,-186941,-140903,14026,-57555,165770,-3985622,-264639,137939,13532,83761,209856,-585812,10973145,27271519,-24046212,-23662896,3644630,-973164,-18139879],[-184,752,-445,-205,377,-590,298,573,-1439,1262,-16733,14731,-19509,218276,-19687,16874,992907,-661250,576945,6660,-376057,34858,1526907,-1270351,841644,-907061,-6379699,2756948,-1979534,1633643,-749715,342746,-951616,-108849,127340,-332297,-9957,-184987,2912,106683,-1107452,-1756269,6890,5236,-6135,-6959,-150752,-579027,-2066021,-32431,-23164,2295,2277,45100,-584680,-32933,12826,462,-1163,41708,6407,512688,-486022,-2551951,791584,-1661047,5345028,39370599],[-57,-316,17,2123,3430,-1658,6058,907,-4390,-2271,-5916,10534,-33909,-15884,-50203,1648367,95089,63480,-298599,-88559,6329,29509,-62544,117194,-108132,1015306,-159766,-15369,-358833,771313,-1090505,483535,-536747,-98704,471116,-444225,136546,-228143,284719,1680,-1249675,-2173727,8838,5803,-4383,-4817,-44997,-715178,-2147296,-5399,-6742,2051,-700,4045,-764970,-12098,7886,1223,1197,3218,48,1122152,-883355,-2011846,-145376,-1513500,3046499,40803019],[1,2,3,-1,-2,-5,-1,1,4,-10,21,30,-212,-264,-122,-123,-278,-1386,485,5428,381,4775,9472,8028,-7375,-93471,-72809,176776,-528791,-8599234,4728056,-2736283,-14945249,1122551,-6761081,2511774,-10624362,-14342038,9236945,-2434915,-2311495,-12199721,373087,207784,243084,-33079,772227,-29443160,14686162,50184,30899,-3320,-28981,-94931,182518,-7667,21394,3561,45535,-47088,-174539,2634538,23629369,-6176079,10925622,-24303092,-71706635,46047917],[-28096,-28468,35814,-7035,-7488,-4769,-6582,1047,1710,31620,1947,4265,156246,28047,-8868,-21418,101736,4691,98154,-55605,-229745,5908,231164,60978,-253043,567220,1267358,-581633,224990,508604,-1104923,330714,-476869,-200764,591496,-465374,122330,-206336,398216,-28804,-1267313,-2233067,8943,5764,-4183,-4393,-26239,-719925,-2158896,178,-3752,1956,-4244,-7737,-793750,-8071,7918,1559,4287,-8741,-1283,1214234,-972346,-1875255,-360655,-1344298,2953719,40575663],[-25777,45619,-15950,-7355,5665,-7339,698,2524,1993,26181,3395,-6811,150677,67112,-5448,-22114,84754,39921,82488,-52606,-184090,-32157,147106,75206,-267553,534920,1363214,-620045,268532,489936,-1107678,315600,-471944,-210299,601498,-471537,125769,-208033,409113,-32082,-1270073,-2241715,8985,5777,-4146,-4351,-24138,-722894,-2160332,550,-3552,1952,-4479,-8532,-796798,-7736,7901,1578,4476,-9573,-1396,1222868,-980365,-1866078,-380832,-1336718,2929664,40606092],[1,3,4,1,0,-3,2,8,-40,-62,-24,116,-815,-308,-320,-98,-999,-2915,85,6632,4696,7335,-2710,41254,-13319,105188,-141030,286038,-956929,-22150787,6595578,-847358,12437441,-1613598,-3308601,-3006653,-3459515,10715591,-12732434,-8893206,-662462,4128084,5160,24606,-50763,-98682,-3909077,-1275434,-2073210,216649,150085,-8824,50049,-226855,2272139,350344,-164453,-11018,-91333,-297676,30141,-11979638,6595038,-20292770,20686832,-7793702,43255714,58528553]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[98498,98594,98642,98666,98678,98684,98687],"factor":[[13737856,51121273,-6477913,-14765034,1236736,-43941746,-20452912],[37680767,-6689963,20426551,30837785,-23825754,9606754,-46412634],[24781367,-12468269,-27521001,-33915619,39454651,22440625,-29423840],[-20630699,-30978359,2515819,18296004,28311558,-45388781,-34123204],[-20212134,-15206184,-2386920,-43026830,-46161712,-2875756,-33224664],[-23056136,17858598,-48290918,32830106,-8641009,20965352,-25400055],[-26987261,25046535,41072383,-5411984,23904812,30591520,-29564014]],"denominator":100000000},{"t":2,"f":3,"type":4,"flags":[196802,196898,196946,196970,196982,196988,196991],"factor":[[-30585869,43458791,14950272,-81532,27889737,-28634265,-20818656],[-29114129,-20406172,-25320711,-288067,-35230050,-16616868,-49044775],[-18420167,-22758146,24955611,516066,30021277,48346415,-32244469],[25100465,-17547724,-21451235,-31021312,41759257,-25754415,-27682791],[24322852,-6018752,14756917,58737880,4647665,-18275520,-29640589],[20790619,7015140,46652454,-32450429,-31042445,-6063823,-28439584],[19517745,38780517,-31287662,1192074,-6942042,38323625,-33381415]],"denominator":100000000},{"t":2,"f":3,"type":64,"flags":[192,98496,196800,3145730,3145920,3145922,3146018,3146066,3146090,3146102,3146108,3146111,3170641,3170642,3170665,3170666,3170677,3170678,3170683,3170684,3170686,3170687,4718784,4743360,4743361,4743457,4743505,4743529,4743541,4743547,4743550,4939968,4939969,4940113,5038272,5038273,5038417,5112000,5136745,5136757,5136763,5136766,5308608,5333353,5333365,5333371,5333374,5505216,5529792,5529793,5529889,5529937,5529961,5529973,5529979,5726400,5726401,5726545,5824704,5824705,5824849,5898432,5923008,5923009,5923105,5923153,5923177,5923189,5923195,5923198,6095040,6119616,6119617,6119713,6119761,6119785,6119797,6193344,6217920,6217921,6218017,6218065,6218089,6242496,6267072,6267073,6267169],"factor":[[306945,-241773,11411,-6373,296919,-52672,125017,-153917,-10160,98431,-64433,-11504,-4117,-41324,64484,7058,-77885,-23309,49342,79154,-38826,-60357,-8979,12976,163913,-40905,-37940,-16270,80300,4813,18875,13609,17970,-66869,-200746,3540,4179,37667,42034,34931,-136040,9273,25048,31541,64935,-13967,-196136,129790,24375,6680,3479,86841,-63069,40076,0,0,0,0,0,0,3537,7908,6479,24373,3295,6382,54933,-67984,48094,-19785,-8410,-995,90589,-15377,43083,-31166,134461,-17781,193800,-90522,48442,-174418,98555,-693212,-239174,742305,-414690],[0,-247,-3262,4408,-101983,32264,100361,71163,9564,-69179,168445,-105379,-348923,-126947,-308567,-248328,-386896,-579143,369734,-199886,-199973,31031,-371547,-818973,506299,504170,-1094530,-861489,234741,1438801,-1167094,-910798,291188,1652451,-37858,602500,1776148,271001,2127249,1709102,102481,-1278750,2015460,-1365870,-533272,-713590,-1333915,4304555,3856173,-2008855,1858900,1867050,1255329,-1227484,0,0,0,0,0,0,-182671,-617934,-68702,963471,-250529,1811602,5091362,5896699,-2375581,-4870194,-3264254,73144120,13661311,12825940,-7067674,-8885710,820820,-3290165,3323530,-5554840,-1019381,2778053,-153304,7532740,-3228904,-4881608,781737],[0,-291,-5172,6661,-174048,49936,132796,113503,-152741,-194288,533470,98156,-209905,-85321,-266731,245479,-536786,-1138030,487068,-591269,-363575,882609,-157728,-734260,168618,-279208,-435875,2145389,273481,103155,49544,297690,-31717,-1039727,-8133192,6032502,5231295,1506768,46897424,-36045305,-5996176,4566585,-7610542,9519621,-2768280,1528499,2466586,-7175065,-4606988,2030711,-1743757,-1899100,389100,436617,0,0,0,0,0,0,-42026,273330,96835,244102,453503,839802,-1547317,-382441,-1215609,-169398,-62372,2044,-874804,-6174,-2981169,-721242,274456,-981441,224018,-1768690,1089715,1674998,-63882,5898895,689827,-4631905,605430],[3787,7336549,3321935,4951649,5296631,5869158,7364163,-5897202,-6790484,-3604980,1018364,-2002953,297587,-1699504,-298420,190158,-949710,2995433,-284598,3904079,4425564,-3317548,-2299931,5475064,-3826963,-2143164,253374,-3465876,433166,-821940,1017725,-801003,-3642971,-1754831,-2001559,170374,-2177790,2350189,838379,-838997,-3189357,-4022463,3033172,420523,3252480,2668090,-5383893,-1258731,2967103,946365,-1892425,7674361,7769,-2848554,0,0,0,0,0,0,-644927,-918511,-426018,499986,-1445565,2550984,245271,1930560,-607641,106959,26463,-169622,1303677,2103937,-974801,707386,3707335,283511,5310575,7506014,7469068,-5023052,23258840,-6213351,23083033,544400,49452990],[737,-408685,5612157,16025902,-5095557,-12067129,-1900810,4530524,1635153,1913406,1948040,3646289,564580,954389,484247,771119,800329,-838644,93604,-2129248,-1615099,981179,1135152,-2031677,222514,2279077,1604890,1721531,-232962,-1209681,459929,250849,562776,1683442,3222112,578822,747548,-473247,-673944,564301,1667847,1794542,-493542,1952948,-1585625,822734,2618482,520923,-1796236,362925,-20216,-2596659,-263904,1079399,0,0,0,0,0,0,432082,241135,124413,-165731,807365,-734317,-556424,-25303,-885020,-365215,-146999,-9137,-301704,-249309,-2282803,363622,-1668670,-1674032,-6279246,-593133,-583814,1805146,-5853338,10067319,8071396,653197,-17431718],[906,1181975,971317,1523755,1524924,1418495,1210415,2931107,13609925,5047359,-9082912,-10864318,-4578535,-8089471,-6286821,-7273052,5226215,-5382222,864530,-9205375,2167571,3809076,-2296975,4775682,-6132362,-6521132,5018349,9935590,-1529101,4058820,-410510,-6117757,-11068468,4509772,2291641,8444640,3826673,1866654,1436641,3245431,-4977859,-6942817,-1163495,-7135193,-1239153,3422694,280556,-10231907,3835878,-590430,-1387450,-210397,5478061,-2417818,0,0,0,0,0,0,-762262,630442,-415769,-1538684,-1691785,1372070,170216,244506,1123160,1850238,819277,132735,-1344114,-1949391,5923544,698738,-5229939,3464852,4854310,674795,-16579860,3400740,-4587949,-8728307,-77698634,-22781984,30123062],[540,1159113,779701,1797476,-3193983,2391358,2893341,2644337,237798,-1325810,-3335231,-1999651,2081471,1802850,585957,4688253,-6670816,2465562,3710860,10350789,-5614591,-522071,3483688,-547295,10626205,-2490582,-14698138,-14022491,-2237744,9062614,-5596978,2442329,16911037,-6084791,-10844958,-10573414,-3791340,1570978,-4506172,-6985619,1988000,4717585,-5183377,-9042843,-870509,-13331844,5929130,-790109,-4255021,-1083496,2936487,-10223518,-283628,2077099,0,0,0,0,0,0,-2751005,1548524,1345455,-1552802,2100700,-3335193,2363531,-7093481,9396220,3026972,1297298,663645,-3415714,-1090859,13359839,-8404570,-4032137,7231775,1985894,-17447263,-6752368,15766790,-2687050,-7639435,-65198210,-24128609,37263970],[252,-55959,-552174,-330597,-2951691,531782,2194181,3807138,1455658,2458780,-1729279,-5021017,5283798,493701,2413268,4021028,-6652852,-1589697,-6273838,-573913,-6023694,2259262,4007869,-6477427,3672563,1797510,-9706552,3671389,8255532,-11844642,453541,24239823,-9839330,-8021949,5921279,9931503,6813164,15729376,7058463,14677050,-9812879,-274980,-4876989,-7309126,3904367,-7435819,-1400842,-494461,963755,109883,-1045946,11918462,-5307171,-119317,0,0,0,0,0,0,-2063222,2129524,-279624,2282335,-2346645,5353420,3478745,-2033633,-2483865,-2188704,-866140,-118171,-1185267,-11285059,-13436919,11038174,8169164,3780341,-9425217,-97980,19284514,20694787,13931212,15504605,-9030345,-14327405,38310622],[281,30114,-748970,-586940,-2103324,-2304795,-1475476,2322498,-6146564,2890820,-360119,-1450578,6752084,-1956056,724132,-563500,-3726365,2734269,-8618081,-3757261,-2076325,-5162602,2846770,-1889957,-3991931,-6553327,-4138142,13022597,2896135,-625065,-7621954,-13329091,-5843235,13032867,-26499968,1362924,-3834115,-6885625,-4787733,-264853,-10055199,-16833446,2293369,2831116,-249263,-3806107,-9176244,4666398,4473577,-1902079,5828913,-16792125,16330117,1478950,0,0,0,0,0,0,-7603382,2518307,4665526,-1775341,3338558,3295005,-3684705,-12991635,7876034,2458339,1089102,964756,-4544608,-3759824,-3155281,-3792453,3369799,215477,-11498825,2367472,15527495,13571014,-4621027,12272699,15059788,-342655,46002644],[283,1749,-762624,-723163,-1678154,-3160948,-2994660,1725536,-9300979,6191611,2312550,-4541655,8041171,-10423983,-591091,-4912343,119265,1972623,5397307,2261308,-4468794,5566668,-7529578,3974572,12646532,2341222,10073013,-8173270,-8542564,10243947,-5654956,7248512,-11529107,-2460473,5789519,8784982,-3831129,-6084870,-354014,-6151359,9187142,-11306584,92769,-4543456,14790697,3501582,3426054,-2035732,855002,-1531617,-353499,259964,-377211,1043562,0,0,0,0,0,0,534737,2259999,1638060,-829344,672653,458935,-2221693,3976332,8397437,-1224798,-449132,3497,2329515,5973739,6940983,17647606,22222161,2552106,-11803969,-21654761,-12736876,-9337637,-3400850,8282519,11933817,416237,50362971],[269,-43463,-741693,-662242,-982373,-2966474,-3387379,2826684,-9288472,4353862,3970956,-6981763,5208749,-9959880,-5047077,-988190,734395,1705852,6497776,388683,-1975725,7103887,-3710618,4093543,-4235838,3232122,-793755,1365426,601446,-5046825,12152839,-5845123,7517174,1394779,1094154,-13712136,12161274,2841121,140082,2900199,-8032693,17336623,646000,-4469421,-7520361,-1718748,1661924,-10473033,18289982,-2940572,-6438269,3545034,1004600,2155655,0,0,0,0,0,0,925442,3427892,2465953,-841429,-1533345,-1118937,7520335,-14397763,-7743579,-291922,132017,-3465,4742276,-24215807,-9113172,-21175586,-7861677,2375804,2924407,-5497351,-13722175,-11366879,4896757,2388866,17116178,-2807812,44180717],[315,-117094,-565280,-523193,513165,-881919,-1636301,3677996,-2937318,5824386,45969,-3414005,5141807,-8368224,-8144318,4123456,-148099,-995080,5026285,3903732,-7002128,4378890,-6752029,-5496198,-12078371,5009679,-2780398,-1241648,4145975,-5529930,-4580843,11564746,8542103,6183312,-4256384,7317337,-7969880,7641275,-5306362,-1972881,286732,3109514,4082670,10411211,-5674971,3968274,-5876605,9262380,-21196273,4938175,2825028,-5241384,2321238,-3170311,0,0,0,0,0,0,-1163905,-3667454,-2485943,939956,5738088,3481651,-8311346,13127623,-4556825,2729660,1006398,-11995,-11580972,20807454,-2804142,3637684,-28470115,-3424936,5050262,14466240,-19158844,-2241704,17545698,-4145540,5825937,-14287520,32512545],[392,-211933,-338871,214960,-1078320,2009517,-5931969,2102221,3470254,3847830,7966486,3827089,-8403256,-3273816,2939490,4399943,-9954324,6301096,1284228,-4560603,4029322,-2548386,-4139321,-1183073,4401762,-5831931,7711428,4074451,25162141,4037644,2766003,-1046243,11324229,3901990,15175663,-2595353,-13765519,-5277434,315939,-7340763,-1002733,-3414774,7883284,-4108058,180888,-1593896,-1407108,-4418393,-1831525,239445,25617,3546704,513970,-248708,0,0,0,0,0,0,408355,-980327,-1005390,-3518370,-213253,3832853,199891,-90018,540511,520505,200768,-41680,-6284725,3500648,-5350348,-12273127,24408945,18392449,853552,17092074,-6138099,11354851,7583102,-4628531,-1531971,-23229677,54226736],[377,-214723,159228,-75905,-1821005,-56141,-5093789,-1551799,2048523,-1468556,-2512799,-3516560,2479495,9044086,-853109,4459845,-1562826,-13011690,6058233,-7638657,-9228278,4620696,-3724471,-7717487,4935942,4773497,3881719,-11234962,466421,-12018290,-2022800,-15077494,-4481509,-5625676,-4912026,-7312959,-516680,-13273925,-4154607,-2920257,-169314,-3454520,-15395967,1303764,-393951,3748300,578677,2847541,197625,3386887,-2549094,6685960,-1014634,-486297,0,0,0,0,0,0,304373,240315,-275890,4338323,-2406821,-1096126,-1068689,-264160,-361549,-2272082,-1005433,-78240,8394284,-3729336,13350999,4036500,11145034,-16089622,14212889,27083591,-689797,-1693234,27492165,19763272,-5517576,-24187597,53639857],[453,-227873,-116021,396083,600999,4381678,-3262971,5287522,2501157,7811264,10294669,797630,-11587081,2906674,14152540,1565412,-8776007,8821409,6446049,-9349759,3795711,3503614,851683,-7476327,-6440015,-4652777,-592198,-1110451,-26679195,2169679,1129806,1404388,-118669,2467014,-1223462,387509,1464893,5786190,-3825545,-2639510,-1211413,806542,2547843,2260094,-1837359,2990174,-1667914,-1798174,-1407853,154923,-257207,2043297,-606281,-206332,0,0,0,0,0,0,300697,-715883,-860172,-3065748,-449323,4010387,-513866,-2350660,471081,-759857,-296283,-94385,7134641,-2365691,2959347,9122444,-15040018,-11299327,2472739,-10232774,18179750,-7863037,6261537,-932033,2632517,-22509584,60077037],[439,-197491,360683,-21670,-541483,96277,-5953492,-3353036,-94156,886644,-3369802,266540,5287723,6891723,8706879,11803513,10692014,-8683599,-5268328,-2166736,968563,14013287,-4359745,8213938,-7494417,-2469947,-8426622,-1389079,6960765,20232676,2509987,-4509210,-10397724,2157674,4709096,-1813834,6592443,6478091,-2894974,-5068528,6169859,4405039,-178079,5500001,525442,-3841528,1366554,6489887,165787,1422141,-492154,2459188,-882956,-369053,0,0,0,0,0,0,253761,158629,-374048,3688710,-2569133,-227091,-741932,2279040,-813056,-329374,-196052,-353093,5246861,5643249,5381134,-2922700,-11625595,30676187,-13310096,-940343,14304925,355220,-665000,-13209772,17746341,-19068748,54447224],[386,-159280,15613,391190,199251,3262696,853000,4308384,-1407886,2504470,1165553,1616349,-5556414,3277573,-6850723,-339190,4138040,-1842310,-15400911,2896679,4803557,9057765,-219044,2888772,8723147,23654899,15042009,9262454,-152039,562881,-14134077,-11377513,12203233,-11008632,-6962101,2353593,-158914,11666233,315335,3357081,5448149,2512494,3352311,-397411,-1223181,2606025,1764526,-2513952,2793117,-1894294,-316104,-4688021,-4873393,-320421,0,0,0,0,0,0,92323,660716,-1294739,-1223749,3958012,-11763353,4878046,6014604,-2439852,328537,105706,-51361,-6257609,-993187,-7846222,4875105,297538,-3846809,5886686,-6303861,15600596,1461672,-620362,-7269639,1898609,-27385269,57209734],[374,-122570,365892,83245,-377981,526474,-2297224,-950783,-2968239,-552754,969258,817349,-2055329,1867229,-1951372,-1538622,9618193,1448516,-6189008,-494617,-5100266,-12266990,-3871134,-2903461,3631925,-11314519,2590137,-8041590,-4644999,-11141264,5687220,1735837,2971100,7408334,3567571,11273385,-3988532,4383139,11046196,15948748,-2665967,5524881,-6836287,-3026784,2489918,-5356116,14241897,-5910180,-916778,-1770230,1308970,-18970534,-4547472,-2582374,0,0,0,0,0,0,-7117657,-1367037,7565144,-8575921,2005513,-11250854,-248172,4164219,-4507090,-4362582,-1927330,-758637,17155881,4184318,14329998,297438,-3851934,11556469,13303612,12983449,-1627583,5582601,-24347698,-14802883,27485730,-12705339,77064387],[451,-171127,-99702,313884,-607218,3389643,1751469,5767694,455115,-1578716,-5485515,11842368,2431019,-5341631,-1838141,-3330720,3855438,-4593903,4930479,10885613,10424712,8550694,6384049,-15981600,-672501,-7846864,-283064,-4654336,2939134,-2463970,13868234,-4215524,-11648688,-754341,-3786395,1596610,4019920,-20986256,1021231,1624578,10471903,8959371,11558654,-2303745,-1338931,-2376621,2001823,-4599573,-687901,-361704,-1296855,-5553055,-7014567,-2885023,0,0,0,0,0,0,350177,-2139851,450005,3824909,-1846086,249563,847865,2854152,2761354,3766292,1599050,429718,-9797206,2002397,-20387811,7518075,-239340,-10076439,1386931,-2774606,8018585,10069964,-3316331,-10626539,2042614,-18230453,59586301],[432,-139902,258109,28304,-685206,968882,-1475073,1626877,-3375733,-3932528,-2390057,6390241,-1336808,-1875244,-2000323,-3797174,3802883,617482,4786473,-10873765,-9567868,-11241312,10755585,9351658,-3306259,8772155,-11581503,8641350,-804889,6802597,-6578466,4793329,-4097432,-4730458,5959343,-4528256,745540,639106,-4621863,-7673981,2890597,-1097129,-8246536,-5035626,-4132898,-2530659,-2043640,-3084803,-3391592,1942301,-851826,16140288,-2702092,1003854,0,0,0,0,0,0,3810998,-1092862,-1371562,5038595,-7949819,3452667,3358144,-5572143,14861014,7594821,3210910,986421,-5705084,5668938,-9284131,2743370,-1827031,-17535489,17645624,10074514,-9845660,9216763,-32953627,-13860725,29151928,-8973945,75155792],[1781,-228114,-1514181,-1543672,-9955387,-3181631,6734619,-827474,8474844,-10266036,8173962,679105,1987895,-506129,74924,-244790,8713605,10478706,-232804,3860857,-9297475,-4115777,-10881067,9079374,-2552837,2631894,-9353216,8271564,-9432428,-5084307,-468411,-8223146,-757206,605815,9005182,902754,-1018375,-7825831,1722741,-1940034,10820100,71852,7783759,-4474667,-2733622,-1834803,6330604,-5719669,-145403,-1020426,528476,-2540320,3191091,-5014431,0,0,0,0,0,0,-1357172,-1883393,-445405,-233911,606297,756514,-3314268,4966958,-2821005,1685502,698988,54684,-7266403,3212145,-8394371,980231,-1839922,5675983,-3689624,1743626,11386068,-7134221,26841850,18201522,-16750894,12911221,53027953],[1732,-194193,-867417,-1937131,-8842646,-6163565,1586678,-859749,-5712177,-7949272,-5604688,-2152251,-2883989,9779733,-7250744,-3483712,-4067692,-5322620,-186439,-2096769,18415593,1658891,13610899,-457418,-9518287,-1179213,11785567,-8692383,-3589411,3134999,257376,9524180,4421521,7888186,7337903,-692231,1313904,8691593,-2004859,-4459536,-6072829,-5983762,3993788,-5423578,805918,4133566,7830464,-6558977,-2555499,-840059,1712817,2328007,7863577,-2712305,0,0,0,0,0,0,-1088173,-1432160,-244395,-2214370,1603132,4084157,-138665,-409885,4545767,3483502,1462693,232390,-6346615,4980698,8634837,-8799901,-4763829,750966,-2198067,-617858,-1015942,816733,8980379,19649254,1494652,21666828,65988122],[1231,-1145167,1606565,3889837,-9665548,18536697,-10605214,-1648716,-2860170,-6434108,187630,-4357339,4738451,-2245012,-3504791,-6993998,-391323,268429,-3965385,-3665442,3040142,4256897,-3803208,5364305,-5192033,-7944445,-1845770,-4203449,-502188,-5033547,-8641587,3773252,2816653,-2324430,936904,-483093,2230953,-2655358,-3772893,-2778817,1013044,-718866,665918,3294564,-3043847,1674182,-2949951,-1488041,-2153905,-1939559,2219409,-795832,3631589,-64711,0,0,0,0,0,0,744606,-552011,393444,1051012,2074552,3455670,-6667819,3746403,-12616154,-4838346,-2029354,-488150,-1780936,-5554630,-6929140,4756988,3767809,3747408,13190497,-10560037,1994272,5253279,-8132190,8258639,2665805,11663158,-32447852],[0,32,329,3697,50148,47278,89395,-248068,-7409,-175865,497201,-76480,433897,-152120,-46826,132380,-227314,-307946,171890,-112465,1409833,-701898,-261918,-888568,-56294,1725040,-974798,388170,-57393,-305370,953100,-1012213,2571738,-1442936,2140553,8286775,5332778,-2452865,-6062170,-5105007,-3277354,767242,-2453122,1447930,373587,-1425196,2746169,5332281,-1271134,4464963,-3083102,-9056929,5435042,19408303,0,0,0,0,0,0,-12236504,30239886,4434021,-20385306,-49662066,5436461,11160258,16289495,-6302222,1537174,546005,-328614,-9465315,2129598,1684501,-2907376,829041,-2564067,5036758,-3934768,1858230,1095993,6174408,-2809094,3765513,4828611,-2130662],[0,-460,158,4342,5226,97649,30179,167573,-63325,117096,64486,101072,-373504,222557,-506252,-26542,341337,-166081,-1503805,291303,531503,1095277,-28072,373647,1300761,3726760,2510102,1727768,-30987,116861,-3285439,-2781041,3117736,-3001438,-2060704,711427,-50338,4218594,120107,1402798,2711210,1435214,2105515,-258809,-916714,2252847,1866117,-2965954,4139898,-3442531,-623143,-13104367,-27346697,-14381685,0,0,0,0,0,0,-10222079,-15603711,20752263,12030721,-20431727,47718092,-16409688,-9417966,3448930,-369234,-117960,56612,5668960,745884,5400216,-2959451,-149623,1538455,-2300761,2218256,-5138410,-412882,165801,1626789,-317038,4411123,-8481439],[277,25819,-671260,316471,489915,593664,894745,1693134,1534244,1533609,-1571159,1775416,-2232122,-4582957,-9377220,7809838,6823862,-876422,13815140,9535534,-918219,863386,2745431,-8435348,-23353747,-2098322,1293677,5719675,-1849222,4094191,-9691611,-3129063,7369791,-9509958,4453764,2520393,-8448467,151364,6510414,6970738,477328,-7683635,-9639121,-4907389,-2265126,-4380856,-319006,6405946,-4230090,-2588932,5794312,4374999,-2435658,6379349,0,0,0,0,0,0,-2492937,2801849,3311875,-1436183,502345,649881,1955193,-8560937,3520723,-4235680,-1788951,-66540,4354088,-7363942,9119619,-1916251,21013854,13810449,9560122,-9320376,24527215,-17932645,-10918633,19002475,12807219,-11668549,-10658171],[288,74021,-367244,-148220,-856422,-1819691,-756643,631745,-5969840,-3987871,1278033,-2041781,-5360117,-3322962,-814180,3077185,1932441,759222,-7944,516487,494142,-5002194,7484250,5230886,-3901785,16391069,4674737,-3529704,-3231761,-3992346,14340544,2659259,-2719112,26957010,-7564656,-1042115,-2952875,-1650123,-99805,-3181066,18445048,-232714,-7721688,85027,-786023,-9270622,-12131211,4067146,-4996835,-2074119,3833044,8497667,-1801357,1318309,0,0,0,0,0,0,-1785365,4437066,-3980575,865953,-1888218,7069378,-6332292,3350771,-15305840,-9346060,-3947822,-923352,7930838,-10734844,-1494863,11711184,11068060,12751223,5820300,-2747309,7346068,12193597,-1016550,-10794651,-40402685,-36437885,-18316519],[115,57035,-228554,68628,143612,-656752,366249,863246,-1294042,-1883178,-83814,-1391053,-3905308,7034,3135119,2534525,370602,98948,410035,2999841,-1112455,-4159081,-640792,-1482365,1681492,2132961,-2028015,1817803,1879377,2023314,5767609,211100,-3175125,-8776193,-3605405,2719205,-4941138,-552814,1627504,5007779,-786198,8172707,592752,10374191,4462385,26444815,30189360,17859279,8176234,-13441159,15675065,9655280,29003984,-3647968,0,0,0,0,0,0,-2638680,3015184,-2706159,6294207,1886601,15247232,-9648030,-1530269,-7398197,-893541,-301344,108685,-9884699,-7716788,550590,-635268,2582360,698758,10672007,-8342302,-5961597,8010056,-6144277,-7482105,-2152586,-24599461,11197141],[111,41903,-160219,114888,621776,-577228,550443,-38825,-1821610,-2417074,502695,388349,-3137319,718202,-1082040,3723685,3711277,2267252,1039335,-245892,-271798,2757709,742074,-3302925,4098350,-295851,-1225759,2604249,-2834163,-1704960,-518068,1909762,44747,2665148,6073245,-6122812,622925,-1181954,5118000,-48371,-8090410,-11294220,8642804,-2811617,12647279,-6909906,-1034049,24188565,14911639,32100321,-32648272,-7458242,3496345,-5332630,0,0,0,0,0,0,2653737,-2513778,-3271275,8560414,3336540,3552818,-9284216,5678761,-10737185,-202022,-99877,123652,-14891440,-4943535,4528952,-1746665,-4124075,2137947,17883937,-7912800,-2632108,-389395,-16264284,10972779,-6696750,-18146235,9416164],[130,62453,159322,-122828,-677697,-586458,1989990,-1705981,-635845,288499,242605,1340586,-1111031,182540,-550315,4602218,1691841,921603,2714117,-777086,-2357030,2764496,3824512,-2846813,4691253,-2573149,1812707,-1922857,-1650976,-5805022,-4118789,-3132903,14859,-1495115,6410896,1264336,-1050860,-589774,-538289,-972277,-4393499,2967407,4085820,25610145,20673517,-20542446,-19856709,-10150934,18503691,-23084473,17329957,6506134,1567317,-8371891,0,0,0,0,0,0,1386462,-3649123,-4006495,70595,-5353654,1779665,4602341,11341871,-1846930,4484269,1817269,288518,-17607406,-840353,8527696,355908,-11845572,6469853,7640181,3538231,-4517590,-5910664,-17888345,19759177,-8401852,-11490798,5976034],[252,36915,395498,-68872,669319,892762,4649663,-5600560,4072427,-2464673,10225040,909601,7158669,-5735939,-3833957,767998,5669138,4195145,-2983028,-13068161,2503674,7489148,8322720,-7496669,1714930,-2737055,4697268,-10842614,1931747,4840189,-4957604,6199831,-1495208,71773,-8898325,-19104017,-9988529,9123626,4346391,5084214,4045729,2171965,-3575950,2009240,3049263,354429,9611616,1127430,-1069258,1723521,-620506,-3691813,7333321,4058747,0,0,0,0,0,0,-2745537,6718814,792309,-2278778,-6719498,1889928,-1411642,-4173113,2720796,1330122,643611,455837,5340274,1544695,-23776766,10446439,-716113,4475465,-9583609,22015629,-998893,-26557766,-16357623,8637941,-27920017,-10141336,3895550],[0,210,-2049,2839,50117,41625,37229,-137286,-10288,-84076,389156,197140,-109966,14751,322944,-754900,-497118,-1093985,-671891,1407682,-1770375,767806,775611,500805,-1500116,-557123,495948,97226,173344,-752523,-1021202,1187183,265990,2502655,3433535,-1455288,-207208,-749062,-464946,-1405239,-2027489,-2649325,-1952757,2221149,-2946909,6231558,2029776,1257336,8154925,-4399731,468140,-12062209,-14330930,-6225965,0,0,0,0,0,51646030,-7621114,17784440,-35710380,1678390,4139097,5457569,1545431,-7059071,10325863,2556904,1114387,480136,3562412,1149941,-3030867,6594226,-2422082,7884466,9738448,-127594,-1659371,3160131,4231087,1611662,3395816,5765456,-3974781],[0,-622,-1111,4155,14898,123939,-109107,194367,106323,345168,538306,47140,-736147,186542,988453,115774,-684194,751608,594891,-888679,396953,400428,103164,-913996,-907664,-692849,-93405,-195787,-5139643,425776,248238,324481,-28658,635796,-342313,110723,438638,1977908,-1377435,-1042676,-569932,435589,1513009,1391645,-1302050,2444409,-1668268,-2006580,-1974078,266410,-479835,5408184,-3227544,-9026928,0,0,0,0,-51645865,0,-29268848,15726381,12889800,28295793,2184437,-15332599,1629992,3474955,-628739,806470,312237,98248,-6104785,1678215,-1924038,-5231540,7145401,4269617,-913133,3402238,-5657811,2098714,-1581298,197085,-415402,3426274,-8416555],[0,-539,3453,-227,-13422,2723,-199054,-123245,-4002,39176,-176190,15751,335908,442251,608059,872881,833496,-739801,-486160,-205927,101283,1601444,-528051,1004087,-1056186,-367772,-1328995,-244894,1340862,3970138,551447,-1041768,-2510828,556035,1317470,-518235,1973870,2214288,-1042310,-2002092,2902586,2378931,-105747,3386497,372347,-3140337,1366853,7242191,232476,2445757,-918229,6510105,-4702545,-16217239,0,0,0,-51645519,0,0,-24453519,-3476561,5596012,-34010012,12482725,867795,2352429,-3368245,1084912,349508,206567,367469,-4488673,-4002629,-3498010,1675851,5522435,-11589886,4914492,312609,-4451338,-94800,167920,2792972,-2799995,2902207,-7626999],[0,-236,1513,15479,-5309,280412,88319,-47210,837266,159279,320094,-606604,632671,-859018,1017544,403624,-624709,-2215915,-1895649,3062992,-2283257,138380,3871020,1224901,-875159,745738,1551791,-588504,-2047501,-2324066,757233,1255912,2436420,6352735,6723529,-3062610,-2095942,-2548473,-83392,-4713856,-3997966,-4473175,2234812,4906303,-2524537,11136817,728597,9112268,9231096,-3298767,1007502,-1882891,-4682896,6036994,51629974,0,0,0,0,0,3854445,-8154736,20620657,-2345371,-4041715,-11041123,9189581,-6358843,15435064,5286935,2319449,1073093,2196362,-2291676,-8823695,18520867,-8276471,16989663,14874517,-1419106,-3388666,9378158,10279526,4610142,-3143747,-2946005,-13256689],[0,-74,3113,2852,61308,100377,129237,174826,-58785,262353,187025,-261971,-308288,584921,1164590,-305808,124125,326843,708350,-681873,-29659,1021359,888880,-1143409,-2256941,246911,-1923865,-1344976,-14741231,-531483,-523924,836382,-4057851,-533096,-6743095,1253318,6704222,5585696,-2211896,2711935,-153173,3357713,-4634214,5786730,-2123820,5551686,-410167,4275021,844916,-210357,-786730,-5807803,-8968893,3054315,0,0,-51633896,0,0,0,11079592,-7676885,-2839873,-5506249,1688517,-1218340,3309436,4930809,125538,1998547,770420,81712,-16888383,6115750,-7937259,-18044759,27559222,16503360,-890241,13365064,-11178237,7550421,464526,-1142746,-969960,-107289,-1332987],[0,60,2881,828,46177,6354,-45461,-98984,-133341,152947,-68581,327428,266809,-194574,987456,809695,1412377,527021,-1538078,757637,1562424,1598516,-121653,2867838,-2582491,-1585193,-2864587,2537210,1854636,9333961,1467704,3557688,-2135125,2947091,3965056,2292465,3151698,9929130,646648,-1277724,4421044,6264094,13250648,3847420,962277,-9160902,1181005,6097443,-61692,-4935496,5640914,-16432285,966162,8795693,0,-51632160,0,0,0,0,4858574,2354884,2118255,7893006,1341160,-4771440,-1457262,-5524256,895246,-2997447,-1238974,423028,3849707,-9766954,7500746,5853423,15889710,-26009465,14930170,13617708,-6894146,-800602,10394800,10238948,-5414682,-1089602,-295582],[0,289,4508,-6114,159419,-48634,-134038,-112145,9804,120009,-287858,101443,480836,143347,432040,260490,518080,848112,-450378,289793,345830,-195855,578222,1372978,-218310,-1148576,2916731,824774,-794984,-2525242,2041398,2764304,-1565141,-4838399,724081,785479,-4805960,76432,-4246003,-4457869,4986629,-459493,-6661591,5862300,-15507297,-8648071,2868056,-3187684,4486279,6238849,-6204976,-10473425,14746374,855571,0,0,0,0,0,0,-2665626,-1218234,5111619,9816112,20533313,29068883,50183702,15434487,406840,-2769468,-1169370,-1072464,-1061742,-4110195,5529085,10760051,2728317,2315824,-2002496,4384214,173746,-3281724,-744878,-8101939,2936381,5702736,-1394347],[0,-187,-15665,-16195,-62633,-166588,-202950,190038,-745639,620521,206177,-577796,1064682,-1461032,-417785,-428600,8681,232730,1127195,590926,-1239392,1383651,-2045088,411863,1977559,1047065,2423137,-2575536,-2299683,2742145,-2721929,4474504,-3456230,-99106,2017016,5536587,-3407027,-1927605,-1387038,-4600752,7420333,-9340835,1581611,-818825,15352055,6864796,2220768,2492761,-16293123,742549,2132400,-7448308,4309528,-10648591,0,0,0,0,0,0,-11394661,-30305226,-17054518,7204675,-21874811,-10829084,27458680,-21596906,-15113716,425790,151564,1463,2669202,-16118239,-6494004,-18331638,-9567387,-838693,6221130,9223368,10331442,4575247,-1253179,-2424543,-3744780,1220990,-14710772],[0,-234,-17989,-18284,-69029,-195410,-244380,223686,-877106,622587,313968,-744080,1053983,-1577474,-558266,-391133,48221,283240,1261115,458697,-1046358,1573733,-1789512,670151,1074615,1055040,1656076,-1641622,-1540379,1279896,-107518,2072781,-1218960,113617,1524325,1125404,85136,-692317,-767297,-2072953,2170262,-298627,962141,-1904099,5109076,2477093,1690156,-3573746,3264622,-1366299,-2792092,492091,1175869,1678217,0,0,0,0,0,0,971846,4500663,3415177,-1617452,3264400,2032249,-1815051,1925066,17296990,-54408561,43038517,-871322,-7104633,1600083,-2216343,-12418013,-9991564,-2231875,6703204,13407942,16453089,8154436,-2407162,-3021124,-6037441,1469386,-19274210],[0,-281,-10015,-9894,-18833,-99001,-144076,174333,-469586,326280,215570,-526084,503684,-926312,-646076,75800,53388,108013,849229,222183,-576553,1086546,-869768,183439,-1460852,867012,-346809,139996,515852,-1561016,2258085,-69082,2898068,1161778,-274665,-3008968,2576787,2299008,-895880,796621,-3836766,10505841,1599577,338449,-7502764,158457,-1200431,-6948538,11756137,-1011034,-9808052,2815547,11724416,30155699,0,0,0,0,0,0,-32966596,-36816613,-19327259,3674391,-6103637,-2175167,-11508376,12326910,13664260,-1115530,-668783,9904,724593,10405529,7015564,11494512,10558103,-284839,-2038913,-498232,7363181,3427809,-3473174,-86730,-3243648,1519515,-8647499],[0,-221,-8758,-8822,-19510,-82921,-114812,137994,-379999,311982,136263,-376494,483869,-778434,-448878,-6789,22599,78903,649639,266030,-592209,790132,-871964,54575,-459683,651777,253484,-451687,-108398,-252631,227570,1127139,745328,619516,88676,132560,34575,802556,-761580,-550029,-87612,2013586,938241,653546,-463739,1171154,-531857,-446647,-1302632,415968,-1128378,-734639,1356194,-265868,0,0,0,0,0,0,24970,580083,522354,-248113,3374573,2111268,-2538035,5536720,-13945769,42690047,59672841,3713100,14282753,-3747628,5569693,2106022,9185724,-146882,151640,1399608,9350978,3551436,-3413362,-521046,-2869991,1541097,-9082162],[0,-732,-9488,13155,-300293,98324,307719,212528,73152,-214581,479508,-334507,-1098315,-377063,-946881,-809446,-1168044,-1694380,1155983,-609500,-588199,107796,-1194612,-2406453,1471974,1599477,-3095357,-2629967,814782,3887842,-3332577,-2380818,477037,4557807,-173152,1649262,5135569,1062660,5921711,4475461,917339,-3978825,5822349,-3200283,-2048427,-3279443,-3799529,13672711,12212367,-5904112,5578484,4364030,4438331,-3170151,0,0,0,0,0,0,-958603,-1567390,498162,2670476,-880269,3627722,12445755,9386017,-2708604,-2081110,-655636,-26707310,35593542,37123323,-20995236,-23610898,2660820,-10377258,10568560,-15640226,-3256629,8040018,-339073,22594744,-10358216,-14512834,1765377],[0,635,39551,39921,136078,422174,544209,-529278,1912430,-1334454,-731083,1725451,-2217727,3471513,1480540,623926,-130998,-585427,-2854750,-942512,2218977,-3577505,3723351,-1357643,-730297,-2464251,-2563335,2659287,2267306,-996978,-1705647,-3260504,-37375,-970226,-2481927,531740,-2268490,-303401,1816080,2925219,-1136464,-6099734,-2486245,3450107,-4655102,-4160882,-2601987,9900064,-11737406,3040235,8429373,-2005084,-3716609,-3887799,0,0,0,0,0,0,-2205021,-10098958,-7685169,3404128,-6682348,-3930379,-3584755,30528942,15640342,-10152509,11861943,-1009764,13400046,-38044636,-13483443,-4404171,574821,4356076,-8450135,-22433280,-36763540,-18031805,7860863,5297812,13754318,-3937773,41622460],[0,504,32123,32691,111797,335745,426889,-420813,1509294,-1145376,-514680,1301518,-1899624,2836029,1112947,567290,-71036,-442893,-2264456,-920507,2040555,-2789796,3328098,-873624,-1421597,-2012159,-2777202,2978011,2466562,-2050382,875520,-4625869,1775550,-618735,-2285423,-3107164,1020459,616943,1875463,3989918,-4293507,1171717,-2220560,1567233,-8650418,-5170393,-1727389,3506198,769205,907414,3520688,1027516,-2702591,-1426135,0,0,0,0,0,0,-1116408,-5927057,-4612679,2320387,-9062906,-5801490,9996135,-28694394,-28637905,-20899484,19756477,441039,-11969646,24168216,5115278,27900216,9504356,2858188,-10822336,-20121333,-30417856,-13680640,5998428,4729771,10322270,-3392314,34164662],[0,526,15434,15327,16355,136779,209242,-291361,652405,-547711,-269112,765154,-806448,1447859,1117336,-262915,-59931,-87262,-1311660,-481341,1121483,-1626774,1533145,143969,2757022,-1490006,673581,-52759,-1082996,2540101,-2248410,-1393301,-4742760,-2325706,1000595,2581235,-1880552,-4303120,2171245,-558379,4693665,-13988174,-3331509,-3972663,11555870,-1995271,4752555,2908669,1871747,-3459059,9280797,4215568,-21579090,46008868,0,0,0,0,0,0,-13780607,2243506,3696454,181325,22797301,9988348,-235106,-4585819,-20300629,2982764,1415018,-19179,-6370507,-4761416,-9714736,-13115479,-20582236,-361721,3562410,3277618,-12439103,-4587276,6762907,-377047,4536716,-3089879,13258756],[0,344,26092,25185,103075,255765,308957,-396243,1161151,-848410,-293974,973969,-1651614,1982920,971838,109412,292887,-490824,-655496,-228257,1788281,-1343312,1915221,80673,1759517,-540744,-32109,-1687100,-242230,700843,1864038,724693,-7951,-7544959,11833730,-1448062,1924548,1191437,7145484,3655506,12527487,13964637,-18074936,-16719854,7929141,20196854,-40959989,7752280,1954040,-1477914,3817308,-22018223,18827962,985975,0,0,0,0,0,0,-6252581,3040170,4556239,-1741475,5736883,4153970,-4495725,-5572208,1700711,1866048,875491,458080,-4211036,-268864,-3234160,-1932247,-4290757,267805,-3540602,-1283712,-5753143,-1164109,2789832,2991106,6275542,-2182960,19561256],[455,-431015,217513,821805,-1893124,5536356,-3197385,-1526762,2107554,474726,9159404,-2784443,-1962347,-285009,4169460,7790467,-925174,-7927402,9501735,6784403,-1778145,-20165208,1195131,-130300,-6968048,6212162,12176731,-523339,10308575,10179105,816783,1581377,-12773084,1034829,-12274473,-1607814,8352842,7496791,-672051,4483330,3914598,-356168,-6733562,-9477029,7226066,-4013312,9448218,-12574887,10176780,205841,-5354615,-11633163,-902123,-6272885,0,0,0,0,0,0,1357865,-3706711,1466915,1478199,-959639,-7186467,2417005,7894061,3053809,6492875,2735443,548932,-13859663,4306299,-4427954,1276270,-12413174,-4553642,-1900258,-6267448,-5505497,201210,9277700,18430439,8351559,-9277631,-22988439],[281,-66592,341680,474732,-595792,1114909,42195,-4251627,-269879,-1498191,-1481859,-5706733,5014480,4824960,-999632,1179488,-10610795,-8537627,5835033,4676494,15867113,4557626,-12582750,-1666200,5888451,5939295,-11710125,22033737,-10242640,1877773,2005968,5094001,-1847021,9779616,5761479,-9172822,-22265039,-2224689,6943240,9131287,5531797,-389625,-12630220,4662242,1453194,-4260856,5341661,-8805088,3508480,-711547,-1084743,-5507439,-413508,-446325,0,0,0,0,0,0,-479047,318666,1677671,-2393722,-4439669,-3496993,-327627,945222,1847664,1954571,819734,198825,-134221,3343013,-4839420,-250483,-1110018,-6818553,1118551,3157645,-4882200,1055289,-8703067,-2439227,15613093,-21557221,-4340683],[313,-31046,-415282,125977,1657199,313972,6216895,3022873,-381248,514973,-5857597,6170058,-642656,-1612913,-8380964,14906178,-14576194,-994110,-21019501,-6863558,-4802093,-3643039,-15614751,-4177060,-9212123,-515737,3065481,-4695941,-6974760,3262535,-107820,8359638,-5139043,1961666,3473840,-6434940,10454350,-11936596,-2854402,-5951168,6083641,129289,320978,-8272050,-2859157,-1557690,4359463,-8012175,2547236,-3353954,1412553,-733551,3868225,-1289872,0,0,0,0,0,0,959399,-803402,1172660,-191172,-1190731,1180658,-2198704,-352159,-507885,816905,387238,137681,-2128291,-1181550,177337,-1192955,1243170,3365327,11511439,-4390714,-6005597,-15611090,-9606558,5691580,11183352,-16387858,-16838308],[208,-22897,-139560,-143078,580981,568619,1416139,2087922,330455,-910887,-2578276,5158018,237895,-1195542,-3264541,3163637,-153569,263898,3436007,2892687,-1997926,3061318,7296439,-7889278,11199282,-7871284,-13940701,5563228,5682333,-6706233,281111,-4492577,-3125769,7125615,-3399521,4985647,-763084,25203965,-12952971,-16439708,16893695,-12313734,1959633,-6103093,-4756551,20322447,1052595,-16685060,10932654,-2026637,-5128660,711056,1011824,-1791111,0,0,0,0,0,0,1720099,-260652,1026177,-5207129,315980,-4030865,-2522822,6822802,-11827825,-4711642,-1978512,-819678,6251659,-2666511,7287820,-383495,1578002,6147554,7671906,531455,-2360635,-15770416,-3562781,14123821,17465352,-10309260,-11954333],[387,137005,-324618,-736497,2190505,-5298332,-682370,-2896610,-13726140,-4390788,3334146,10397390,-8565517,9393316,-5296303,-14054326,-962621,4817275,6696020,-7079510,-2174749,5963372,-15392783,-2714062,-6512256,-7208543,-3551698,2840741,8179406,4223581,-7055900,1477393,-5785617,-7037678,-4023332,2178983,4085729,2880405,-1147203,4557863,1447923,696433,-5893778,-1792251,-1773515,-1583892,1555378,-4421848,1402881,-1284204,-112756,-4126987,-2135184,-219127,0,0,0,0,0,0,118354,-1098087,3416220,-365316,-1442753,-3455705,1520632,1861798,146256,991984,445300,242946,-2444476,-3857793,-4607156,10545509,-6799358,9742419,963886,-2538703,-2075062,12115640,10962404,7235518,-35406034,-51552762,-36142263],[260,76866,-213604,270076,2017265,1468364,1110936,-3726506,-241474,-1898499,7425984,3328418,-1727084,229352,4613736,-10184848,-6362448,-12811673,-7264450,14777738,-16891484,6703341,6389123,4087532,-10620270,-3733134,3137478,550234,897841,-3826351,-4637650,5127038,1099022,9689605,12245060,-5082098,-690493,-2186539,-1288483,-3549589,-4300152,-4894890,-3281239,3599437,-4149481,7606455,2024991,1124336,5803482,-2553129,250411,-4547881,-2686800,-142301,0,0,0,0,0,0,77752,-806922,2376077,-181366,-849311,-1424079,-486063,4764338,-7719137,-2403703,-1055071,-460222,-4154067,-1617398,4651370,-11473054,5086818,-20819665,-26313107,382911,5320129,-11813603,-16717050,-7604887,-21472841,-37793890,28309367],[272,10940,32403,332150,1906757,1575443,2519902,-6360822,-164284,-3751343,8962589,-1219788,6437524,-2234241,-631958,1687201,-2748350,-3406844,1755665,-1115345,12707524,-5789065,-2038259,-6851416,-376508,10920148,-5825989,2075414,-280850,-1466952,4089384,-4130075,10039436,-5278366,7212745,27342437,16790656,-6765367,-15874087,-12184904,-6568621,1339649,-3895648,2217602,497201,-1644424,2590139,4508388,-855517,2451040,-1560287,-3232884,966884,434559,0,0,0,0,0,0,108131,-1271853,-275138,2064499,9586080,-1335645,-3306723,-10372160,4445245,-1363798,-487871,297274,10418396,-2827674,-2440606,4775919,-1644032,6393572,-12851369,11151056,-5626202,-3869356,-23038916,12518704,-22488653,-29895522,14332830],[214,-8085,168113,143491,665461,1341828,-185200,-2765135,-1003965,-2041696,2816080,-850071,3220101,2151334,-70543,4503599,-1451074,-1577911,5468567,2981492,2154622,-6598633,-4602039,268850,5236665,1711051,4933612,1170785,-1054241,-8203117,-8197371,195606,-9884047,-1723260,643533,-10737902,10307496,1760876,11482222,11425222,10881224,-2576896,30734090,7413174,-16224162,12762754,-9830300,-1016455,-15249001,3955394,-127,6870383,-1248283,8945593,0,0,0,0,0,0,-2885115,7598698,-1982901,-6773729,-1627778,4259898,8109388,-7653481,7844992,475701,222287,154342,900041,-4765455,18750235,-4261044,-5714032,7099336,-7108062,744643,-7239562,12918472,-22137697,16357098,-10565427,-29323255,17085079],[0,210,-2049,2839,50117,41625,37229,-137286,-10288,-84076,389156,197140,-109966,14751,322944,-754900,-497118,-1093985,-671891,1407682,-1770375,767806,775611,500805,-1500116,-557123,495948,97226,173344,-752523,-1021202,1187183,265990,2502655,3433535,-1455288,-207208,-749062,-464946,-1405239,-2027489,-2649325,-1952757,2221149,-2946909,6231558,2029776,1257336,8154925,-4399731,468140,-12062209,-14330930,-6225965,0,0,0,0,0,-51646030,-7621114,17784440,-35710380,1678390,4139097,5457569,1545431,-7059071,10325863,2556904,1114387,480136,3562412,1149941,-3030867,6594226,-2422082,7884466,9738448,-127594,-1659371,3160131,4231087,1611662,3395816,5765456,-3974781],[0,-622,-1111,4155,14898,123939,-109107,194367,106323,345168,538306,47140,-736147,186542,988453,115774,-684194,751608,594891,-888679,396953,400428,103164,-913996,-907664,-692849,-93405,-195787,-5139643,425776,248238,324481,-28658,635796,-342313,110723,438638,1977908,-1377435,-1042676,-569932,435589,1513009,1391645,-1302050,2444409,-1668268,-2006580,-1974078,266410,-479835,5408184,-3227544,-9026928,0,0,0,0,51645865,0,-29268848,15726381,12889800,28295793,2184437,-15332599,1629992,3474955,-628739,806470,312237,98248,-6104785,1678215,-1924038,-5231540,7145401,4269617,-913133,3402238,-5657811,2098714,-1581298,197085,-415402,3426274,-8416555],[0,-539,3453,-227,-13422,2723,-199054,-123245,-4002,39176,-176190,15751,335908,442251,608059,872881,833496,-739801,-486160,-205927,101283,1601444,-528051,1004087,-1056186,-367772,-1328995,-244894,1340862,3970138,551447,-1041768,-2510828,556035,1317470,-518235,1973870,2214288,-1042310,-2002092,2902586,2378931,-105747,3386497,372347,-3140337,1366853,7242191,232476,2445757,-918229,6510105,-4702545,-16217239,0,0,0,51645519,0,0,-24453519,-3476561,5596012,-34010012,12482725,867795,2352429,-3368245,1084912,349508,206567,367469,-4488673,-4002629,-3498010,1675851,5522435,-11589886,4914492,312609,-4451338,-94800,167920,2792972,-2799995,2902207,-7626999],[0,-236,1513,15479,-5309,280412,88319,-47210,837266,159279,320094,-606604,632671,-859018,1017544,403624,-624709,-2215915,-1895649,3062992,-2283257,138380,3871020,1224901,-875159,745738,1551791,-588504,-2047501,-2324066,757233,1255912,2436420,6352735,6723529,-3062610,-2095942,-2548473,-83392,-4713856,-3997966,-4473175,2234812,4906303,-2524537,11136817,728597,9112268,9231096,-3298767,1007502,-1882891,-4682896,6036994,-51629974,0,0,0,0,0,3854445,-8154736,20620657,-2345371,-4041715,-11041123,9189581,-6358843,15435064,5286935,2319449,1073093,2196362,-2291676,-8823695,18520867,-8276471,16989663,14874517,-1419106,-3388666,9378158,10279526,4610142,-3143747,-2946005,-13256689],[0,-74,3113,2852,61308,100377,129237,174826,-58785,262353,187025,-261971,-308288,584921,1164590,-305808,124125,326843,708350,-681873,-29659,1021359,888880,-1143409,-2256941,246911,-1923865,-1344976,-14741231,-531483,-523924,836382,-4057851,-533096,-6743095,1253318,6704222,5585696,-2211896,2711935,-153173,3357713,-4634214,5786730,-2123820,5551686,-410167,4275021,844916,-210357,-786730,-5807803,-8968893,3054315,0,0,51633896,0,0,0,11079592,-7676885,-2839873,-5506249,1688517,-1218340,3309436,4930809,125538,1998547,770420,81712,-16888383,6115750,-7937259,-18044759,27559222,16503360,-890241,13365064,-11178237,7550421,464526,-1142746,-969960,-107289,-1332987],[0,60,2881,828,46177,6354,-45461,-98984,-133341,152947,-68581,327428,266809,-194574,987456,809695,1412377,527021,-1538078,757637,1562424,1598516,-121653,2867838,-2582491,-1585193,-2864587,2537210,1854636,9333961,1467704,3557688,-2135125,2947091,3965056,2292465,3151698,9929130,646648,-1277724,4421044,6264094,13250648,3847420,962277,-9160902,1181005,6097443,-61692,-4935496,5640914,-16432285,966162,8795693,0,51632160,0,0,0,0,4858574,2354884,2118255,7893006,1341160,-4771440,-1457262,-5524256,895246,-2997447,-1238974,423028,3849707,-9766954,7500746,5853423,15889710,-26009465,14930170,13617708,-6894146,-800602,10394800,10238948,-5414682,-1089602,-295582],[561,-369680,896285,681816,-542614,3998439,-6578994,430221,279238,3130359,-3645980,6406221,-4272922,-1940918,4845392,-1789273,11762472,10581214,-6895855,6706419,8421712,4128704,-3535598,-2809372,-6534160,14051937,-10354738,-4989938,-1513573,-6379508,1426572,10824431,2727333,70800,-5308754,-2687407,874657,-5555599,8039171,323673,-126808,-17026082,-53957,-13664310,2093083,-409899,2011805,1152023,15372757,-5852176,3049748,6425443,5858786,-3479627,0,0,0,0,0,0,-1487112,1212827,-1589250,-3292753,-4898683,-1315666,5080513,-1924673,9979826,4769346,2026056,531912,109138,212479,16928833,-3522331,-3468767,-5257857,-19531199,23347749,-19709164,-3955475,8961488,7164816,973608,-18672008,-18865913],[410,1295,668904,821575,-999634,2804758,-4135221,-3441009,559675,-3371555,-8278974,-8837057,8983015,8372796,-4628910,-7733260,-10606289,17116113,-1912128,485263,-13279970,-2112853,8382386,-14854365,-6166860,3104184,8618848,9928441,-1616407,9977217,12653256,-8152801,1258883,-3246706,2752527,2922092,-914391,2522864,4229952,-981044,10633365,6043581,7743171,-2327284,6604522,-1286592,1580601,7020364,4795573,752980,-2179367,3676484,-4936509,-1273008,0,0,0,0,0,0,807872,303118,-2606598,-944480,-1859915,-2601829,4397015,3079178,3523076,1523906,615629,-50467,1914233,3585107,5000042,1089217,-4912815,5204443,-10316609,7672816,-2191946,-7965471,990835,-7037550,7182565,-25477592,-7190144],[443,-45121,-104337,240598,2034256,3604655,12651738,12127263,-5919849,8275521,3800443,-13901134,5159068,16051848,8709524,-3889119,6330837,1028930,3252045,-6479125,1333987,2466006,3451648,1574041,-7751340,2090133,-3458672,-3004927,10311728,-5577905,-2801971,-22828,3091351,1744380,5891859,-1016239,446267,-11552568,1922512,-2674618,11356171,-3647991,2920191,-5442776,-3032353,-316685,5392787,-2977725,491792,-2715462,2279116,-5751026,615363,-1429287,0,0,0,0,0,0,796886,-1750914,845609,-335547,-186164,-2052806,-2482181,4683076,-2461965,103633,9420,-15774,-4981852,2488723,-1426185,-759575,4463016,3245773,4552505,3046757,-5401386,-2878246,-14075300,4744656,7966140,-3328419,-24750230],[308,-4142,-35550,193494,856869,2651165,2297027,3367049,-58,-496616,1938876,5817179,-1636479,363726,6859957,-7361657,-3679991,-7131013,-2276874,11319358,-6729901,8174234,6912476,-301916,1599622,4332668,5113405,3524415,-9576159,966847,-4414525,-8300406,-7317457,-1217400,3077719,2327938,-1231020,4291422,-1054869,509149,-6093522,4991306,4219266,-8676379,4787006,-18707654,3266585,-10441360,-13581185,7348688,-1343474,4458169,23970394,717575,0,0,0,0,0,0,-3884887,4764175,-1573442,-3766605,892215,9610176,-8702409,-10279302,1305697,223062,210146,224958,11620422,1590522,-4721469,622911,-3365641,25805072,13849051,15954904,-23265776,4918119,7711254,11366586,26078774,-5470318,-38224145],[315,-4848,207381,-300416,2458181,-823668,4296021,-5300257,6923650,-3654288,12430167,-1052549,6107004,-6968698,-3173555,-4678260,4746941,-2131929,-6477162,-11428295,-393011,8769113,5972821,-8500126,-1871731,1199143,-1943362,-1547571,-280162,5385526,2576334,1833671,2835172,2940128,-1471772,1709507,-4465152,-3633769,587015,1402237,2985162,177474,-2459646,-5879486,-3094896,-1097319,-898621,-3486890,-1249769,-2375711,2168996,3068092,-2825615,-1475403,0,0,0,0,0,0,1327433,-2696506,-942266,680389,2656893,-73656,2936193,1891866,1514212,779494,278873,-117181,-8898316,-3150867,26030974,-10225439,-840679,-4377523,8813304,-24805729,-5317105,38470101,15461218,3116041,53129319,-35298259,-24623331],[317,33617,190166,-545041,3278089,-2465407,-4384847,-389877,-2683508,7815214,-4728509,-4212740,-153009,-7521178,-1113183,-9759044,3021958,-6783166,-7995472,-2072017,7577943,-20368136,2574735,-7727994,-1597797,-1267720,-11451927,-7361964,-5637306,-4178749,-12096705,-12126887,537804,-1793475,17920477,-13682754,-449367,6019843,111844,-7117757,9143710,5994481,3625252,3854545,5268685,-6739796,7912145,1049148,-2861580,2036130,-859259,-649234,1447121,-1925613,0,0,0,0,0,0,-308768,150715,-2677695,2186620,768719,2889997,-1737699,2503248,-2046423,285131,108027,39372,-5642364,-102214,-5948471,1172751,949270,3873597,-11566723,-2733685,13672471,3298004,20265627,6807716,1497824,-33672102,-20334189],[334,46592,177974,-407871,4092199,-1725060,-4055455,-2417645,-5662357,3415418,-1907120,2515646,10414711,832511,6373371,6953736,5131981,4354121,-6036245,2904334,2152545,-3169562,7961609,6694313,4218276,-11662957,12213938,2799847,-8786411,4400306,2112691,2691716,3170563,-9413603,5410332,11298249,-11925853,-4094249,197298,2032621,6037399,-2946804,-8266714,-2371405,-29400095,-3876194,-669896,-3843658,5836107,1182615,-2160364,6108340,1437584,-4194318,0,0,0,0,0,0,2103861,-2041146,-4232089,308471,-6261689,-3236342,-10639716,-908770,-6392745,2702379,1114669,410915,-7642045,-736713,-8142210,-7943245,-8683882,-8446417,8158413,3919756,-944424,6021628,7198833,28754492,-30922720,-24325363,-10394248],[257,95493,257343,-374131,2741096,-1051931,-3439661,-1465645,-2748784,1294294,-1252238,3203988,7297967,2465864,5165510,6414139,5730741,5841709,-6102132,2394606,1258242,808605,4366909,4983364,-7196879,-2245381,-2981184,8995313,-328142,-2287752,3683302,-4504216,6883859,4270686,-1781332,-7798830,310107,-4426321,-3195829,1890356,-15055589,9941666,269569,-5810498,27403206,18999517,2389053,-18112360,-20183410,3093197,-3017885,1277743,-7568984,1859616,0,0,0,0,0,0,1073228,774710,-636633,-453049,4977915,7214902,12069791,11191942,-219146,-2908654,-1250358,-1301777,3504532,6528475,-622289,7345882,8531884,-8181367,9861170,-9145904,-5590677,3885103,-3457771,26611605,-27767812,-23790624,-5493781],[0,-177,-8865,-8943,-26244,-92680,-124335,133762,-431443,320838,165305,-417747,532032,-849097,-426879,-86167,30675,122509,735663,263691,-616845,941696,-999324,237407,-178930,738855,508632,-647675,-403782,-45798,536161,1174421,572669,587768,502322,-193680,606421,705675,-931429,-975905,-36913,4106822,1715744,-414445,527198,3300046,417294,-9308567,15884398,48951273,46017464,-27204,-3019303,-694363,0,0,0,0,0,0,-465655,-2193888,-1620993,639458,-2036131,-1065878,168675,675862,1521786,-213164,-159237,3031,466635,1109161,1281589,827754,1831829,-329317,527592,1909985,5168479,2473925,-1653997,-618033,-2329412,913166,-7319540],[537,-529411,651655,667292,-3466729,9141663,5308512,8780866,-5689004,1512435,3516280,497439,-6655493,3495529,-13003733,1328755,12053742,-1628183,-4252163,438605,-3373687,-5064805,-1316221,-2781697,13665493,-5869562,1370723,6730925,-2417865,9184257,12523923,2502921,-6046385,7555451,4859339,-682808,-4260979,-351994,-5907123,-2020307,-10520721,6640107,-8279538,11696295,-596763,2893693,-2706354,5566818,-7100264,4637046,-1750068,7133899,-2604016,4407643,0,0,0,0,0,0,480102,1866371,-1290405,1878797,-685426,3331337,4039731,-9756125,12445247,3390927,1448416,499302,2008073,3863440,7686794,-10570099,-2000016,-4172533,-18855118,42506,2029195,-9890147,14908596,16975960,-3090287,-22873122,-24878804],[623,523982,4756768,-3077172,-14975331,1097828,9036198,-15052316,-1857248,18111904,-5942416,5495341,-4347310,-1629950,3117109,969521,-109952,199539,2539947,-2445521,-3140867,1224351,2243512,717897,-1250000,1339771,1780805,1196439,1611518,-2423228,990593,-2388370,1904529,-115550,-981040,2804778,-412749,-1869548,-942445,724726,2212605,3200384,606574,660258,-1706487,2721885,1262389,505470,-1144825,3864459,-3999131,-1221367,-650733,1578781,0,0,0,0,0,0,558395,934344,-182827,290205,1049368,-308809,-855642,-1792444,-1543963,-1034493,-409622,-64458,2165795,-1773032,-2672934,-176477,656472,-3151223,750018,-1879900,-3545437,4884378,-4152529,-3271486,9467481,-23789725,-21830821],[679,893524,-4573393,405210,-7682109,-3567368,2279205,4483337,5055703,-2194206,-2626875,2799892,11614631,-482310,12752780,-10719205,4729870,-940015,-1336814,3435357,6232487,-8606998,-10549114,-5321704,3094893,-2242311,9445386,1219484,3653135,3708760,-2231097,7782931,3897591,1682533,-6264576,-4815666,5089858,6255946,-3654340,-3052598,-9090451,-768567,-4484104,2310012,-2314684,1214263,-11122230,3238489,-218208,-315679,786500,7829401,-3012393,-13838,0,0,0,0,0,0,13245,-602742,-595053,1333669,-811044,2079217,1201788,-1423883,207026,-180083,-101997,-20495,189783,-163830,4237339,-3616119,3274056,1271106,21736542,-299976,5160774,-25448247,-341690,-21037263,10067849,-63188757,-17418492],[204,123540,-388807,-82223,-123656,9132,-724981,2042650,11895,-662154,-3180596,2727953,-208941,-2855169,-2626311,-1503608,-2155708,-2701601,5854380,-8223922,-1199024,-4411138,15039736,6295292,3958353,10930424,-6417458,4867636,-2179279,9346810,-1225192,15376256,-5106065,-12547083,-2177731,-3706992,-3550038,-19217905,-477087,1558357,-13502109,2362147,13654198,5240663,-5171858,5872301,-1865226,-7225437,3787698,-2912451,-89012,-18631715,-2063389,-5132377,0,0,0,0,0,0,-5949901,-1596882,3661687,-8485095,5557565,-7233326,-4711311,10043307,-18444542,-8112675,-3496287,-1364221,12565132,339247,8643759,-3112704,-299102,16092099,-1832070,7034551,9179863,-14787275,16517183,-16109,4319045,-31635648,-8898791],[230,150234,425282,-477024,1925381,-855328,-543906,1512108,4105129,623988,-2227128,-1224936,-3541783,-642709,-2291915,-4380908,-1396017,-9459469,1646263,-1434730,-2574109,-24311,1116919,12782620,2812190,-14076285,789770,6135773,-3953130,2159523,9010104,10188361,28289301,-3270145,-12730365,-387428,16476517,-5415415,2508442,7649285,21456905,-8723845,1064238,8495493,12321080,-2104133,2481308,-193278,566068,4011892,-3380143,5078701,4638861,-904331,0,0,0,0,0,0,-1765466,2428311,-1443329,508054,-960028,3414104,-362356,-1415731,4610202,1519605,679527,274382,282418,861791,-5797080,8285647,766175,3814978,-7102621,10094388,2768483,-505171,6369199,17763725,31156146,-28744488,3779045],[260,135736,681180,-436228,3281369,-238322,-882256,-145953,8229200,-974481,-7289684,-1255981,-2975972,5073571,-67706,-3620520,140658,7914235,1577123,3684910,-1159739,-916404,-2159972,1627124,535478,4783115,-2860099,-14260445,4892905,8133833,-20389265,5254974,523412,20290197,-4265139,15617463,-7031575,-8780868,-2182094,5634642,1204310,20404510,-1169971,10715412,-2129758,6272343,-909635,-9702811,8204394,7416918,-13073922,5507067,1003265,4132585,0,0,0,0,0,0,1313586,3715009,1473346,1274019,707712,3303379,2324884,-9721013,-1210711,-3562,168669,169193,-1572308,-11501794,-8706717,-3423005,1502313,-805385,-3536734,-4251664,-91478,-3411248,-1421840,24906208,26682711,-14931214,17803772],[228,81707,394765,-281202,3554978,-252821,-552170,-1159740,6550490,-364299,-4807592,-625022,-2006796,1885679,724640,-3263604,2674338,7691201,543136,619113,1774409,1351635,-2805973,6707286,-6609941,3205639,9726551,2780870,4530881,-21030745,9335547,12053317,-11647054,-13175122,-2731184,-9038996,-6975304,4807772,-15030637,-16422226,6637482,2189632,-4948419,14579018,5025881,-8998652,4341071,663325,-2436559,3245734,-1785334,-11717238,1879267,4661460,0,0,0,0,0,0,-2289707,2327467,4246774,-1684921,1601020,-5996862,-8151914,-12124828,6685012,292599,162556,840944,10009439,8097159,-1686243,-14798905,2384394,1637181,-2206001,-20904348,342676,8792202,-4253258,16351260,10808589,-20179201,23998280],[519,-368557,93989,-138294,-323344,5401948,6507467,8910752,-2160023,-7177998,-9404793,12498244,8114394,-10459204,8146755,2246260,-8253365,1144955,8273070,-12408270,909507,1223328,-1727749,10845516,-3838760,4178384,5654615,-5224949,1043722,-4033686,576279,-13847727,4426726,4364450,7380842,3720532,-4728467,11205665,6473983,8669810,-193924,-444515,-6714423,5284381,4272106,1529450,7955704,6715987,3047183,1944614,-2180255,-5631630,-2771691,457883,0,0,0,0,0,0,-128460,504948,-295665,-251340,1138284,-4534645,2833928,1765185,1086962,89163,11342,-58779,-108318,-394398,8756304,-1981493,-4757557,-3361415,-20196692,556791,-291215,8962401,4899003,9966153,1622571,-17700628,-17275850],[492,-99747,1342240,-992266,-3585987,-3442714,1814486,806383,-7099105,-13972716,-5482267,-16896704,-15576339,-13248803,14132149,7150298,3419088,292090,-5064034,280140,-1947918,5468011,501214,-8728033,62843,-4487734,1042653,2603435,2950238,1582399,-4865385,-1267812,998349,-8188740,-573837,1158470,-2470128,-4071632,-2832523,-27639,776948,1472771,-101131,2039143,-3155457,1775761,-2130188,-7030920,-3992616,2507376,-3038995,-3760860,-5592087,2253527,0,0,0,0,0,0,1143017,145060,574436,-2151766,-716723,-4475459,2228810,-741586,3996395,1167683,489399,94970,3702482,4326789,-4611803,1340780,-1555555,-7191707,-5617519,6215037,-4410373,-460655,-5857944,2420273,16489039,-25276433,-27523318],[529,94191,-1544963,-270020,-3507053,-3306414,-2992477,2030070,1752845,1954945,6918811,-4587626,-2236238,-1945977,-7841811,1319858,-11677772,9108862,-4662134,6043623,8957403,6202061,11365751,18144377,1695855,-5004372,-9140653,-8404928,5870715,-7228955,-2667,-10851022,-14034162,-2798100,-215212,6420275,5053401,-2246050,4584657,8255501,1381270,592906,-8538943,908599,-586668,-1412759,3625087,5672312,-6544988,3450346,238250,143144,-3783589,-1386886,0,0,0,0,0,0,-297960,-2135276,-188961,3931576,-1795219,-2093351,1840709,761510,10746104,4985610,2009968,571306,-4740661,9559257,6914097,-1129888,-3677539,-3122280,11740150,4049032,4308325,-22439577,-2135898,-5864670,15490553,-56104867,-37576784],[216,-9446,92734,-440720,-1252915,-1484585,-2529520,1055889,1729770,-1949155,482094,-1903885,118887,6922416,-3486992,2163650,2084262,-10123138,-157546,-3964250,-4878242,-2885536,-6320347,6029196,-5718024,2315262,-5666664,-16506894,-6382553,-978737,16671485,-6035125,3187312,-9212103,-4088713,11041246,-22779652,9859942,1590715,-2106998,-9641606,-7370000,22319977,-7190978,1451546,766028,-10273229,-8312222,3766834,-374585,-2438806,-1890176,579508,2626567,0,0,0,0,0,0,240268,3177142,-1538788,-2417850,-370220,4253269,2488669,-5870357,5192072,2630370,1228224,515862,-6615098,-2904194,-18357242,2622794,6859744,-6708435,-6551491,-7635242,-1798580,-4400932,-9003860,-8571339,11251075,-43268501,-34712850],[188,-20897,36454,82214,1722711,-100609,1568074,-1347407,2593530,138650,-2784450,-3034432,-2590266,-948504,-2089846,-1277859,-315592,-1183808,5499764,576866,2309279,1513113,-4558158,8260366,6042755,-7360980,5875161,3949700,-4461118,-4461894,-4065634,1653152,-2341885,4733851,-7371425,-4270113,-4577323,213990,-5579064,-15525605,-9439613,18495208,5705000,-31288536,-3399509,-4112327,3195484,22577815,-182820,-10336761,11530618,3013799,-9878411,-3034545,0,0,0,0,0,0,256355,-1883671,-3327351,740252,-1560466,27069,5289710,11429328,-6735983,-1866302,-880418,-550679,-5305506,-3634349,1175373,10008835,-5962001,3726293,-12061423,14694848,7640775,6009404,-15722761,26112059,29955534,-21210614,-4400199],[227,-63466,-105830,100546,2755218,354880,1359012,-2580060,3831766,1480823,-5721948,-3393986,-2698911,-349903,-1078433,-4170148,479117,9658827,3709181,5515469,-2613130,3045140,-5236640,-660025,7202977,8129651,-1055570,-10721709,1430465,12774878,14014407,-6422224,1760834,2954037,9774341,-12044106,12881313,4636939,-905219,3843753,-14688356,-21408503,-9124368,5370872,-13394024,1155081,-202930,-7045286,-14271510,-3912444,8814151,-10831127,3670205,-1623335,0,0,0,0,0,0,-1730695,-2641472,1501058,577315,1770069,3455394,-6084309,6372345,-8697541,-1925934,-869042,-220704,-8631419,-1772076,-11105113,8194380,-643318,-3597702,2441607,3408799,11152019,12087285,-14532472,24878813,28987828,-13676057,5870825],[726,-103314,-2450694,-389002,-4197205,-2154554,4297871,6101950,3210813,1792364,4395481,-1200373,2005774,1676049,-7566882,3874747,-864762,5153941,-1761589,9988064,5704220,-4109472,-767772,2800110,-9206652,-7649560,2467335,-3708895,-4365368,8598271,-6369735,-3772412,-2607669,-11798898,-550456,-6982856,-2891460,839184,-3828417,-5189680,-1727933,-2052176,-5147521,10143526,5490932,5877778,-6744348,-2420387,11188206,3252971,-8347206,5890332,-2917156,-708993,0,0,0,0,0,0,1981994,2128263,-1851100,-1743893,-4256619,-2425658,-2759858,6281797,-15911423,-8337515,-3504835,-1281054,21631000,-7172875,-916914,12461718,-2345864,-7581484,-14356009,18417185,-16514828,43601131,-6531718,-12885597,13716702,-5644524,-2819967],[4739,4770546,9345447,-8108714,-4325946,-3833375,-9300424,11759079,4499374,-2079931,5223462,2986658,3102812,1746795,-611776,-1474082,-558399,-2102861,-1856245,-780538,-508471,759523,-1420320,-4537828,307670,2934698,639898,2238719,310857,1145845,662422,949585,-65004,302154,3080053,-1665853,1644415,-978602,-550638,261403,1567752,1429842,-3539293,1406121,-3293089,-568564,2205688,3669818,-1490588,-1512011,2259843,-3409010,-1448843,1178792,0,0,0,0,0,0,1100733,-437732,95474,279763,517412,-1857344,-980451,2003875,-3309098,-1425648,-623047,-114423,-1037773,-1639527,1051354,1363560,-2594276,557269,-2445672,-1610090,-642204,744808,-17471441,12079527,-1586634,11836011,-32722117],[4855,5086338,-12900921,2289267,-4981449,424867,-6092066,-624997,723788,3601931,-1321634,2173097,-4620338,1188116,170854,2577082,2197105,-2541343,-559964,-6455108,-4389846,4395542,3204577,-3932873,1661557,3396089,-769858,1948188,-271024,-2089795,1427942,-773469,2109767,1740441,3901356,1704697,-862316,-2976620,154790,1787038,5899741,4487192,-511544,1038785,-2009337,-573069,6681649,-182533,-2739909,463173,-41032,-5971881,-490403,2398025,0,0,0,0,0,0,1323680,556083,126852,-381594,927710,-2519655,115363,-827519,1135456,569399,256266,156280,-1466367,4944,-2592078,101228,-4238232,-3265198,-10983922,-2824157,-5403594,8189461,-14468696,16290781,1917582,16464797,-38820635],[546,613266,890433,-544690,1083227,228040,-3028620,-1011170,1072024,-3435454,-1999471,-164386,3570842,6471881,-5386319,13495566,7105672,5712837,10249102,-2208657,-2007386,3116365,4687933,-552507,6043666,-4684512,7913952,4055999,-5879184,-8970358,-15201662,2933311,2725681,10425335,10024753,-729080,14212361,-1055949,-1231840,-2902521,-5883103,-5528104,1985180,-4405622,1584897,-5060740,5945954,-4533371,579965,-4866674,5392889,-7719285,10166935,-1502093,0,0,0,0,0,0,-2321828,487318,1112680,-89132,2984901,3276267,-4188915,-5435871,2614894,1326520,656514,347722,-42103,313973,-14971718,478684,6595429,-10842790,-12962870,-7392811,-4546317,5296745,16595601,-45354793,17915971,-49139832,-41175140]],"denominator":100000000},{"t":2,"f":3,"type":96,"flags":[288,98592,196896,3146016,4718594,4718786,4718880,4718882,4743362,4743456,4743458,4743506,4743530,4743542,4743548,4743551,4755835,4755836,4755838,4755839,5112096,5308704,5529888,5542267,5542270,5898528,5923104,5935477,5935483,5935486,6095136,6119712,6132073,6132085,6132091,6132094,6218016,6230304,6230305,6230353,6230377,6230389,6230395,6230398,6267168,6279456,6279457,6279505,6279529,6279541,6279547,6279550],"factor":[[-379383,250355,-295039,83945,-325720,19912,34221,-104915,-18834,-4734,-43450,14313,82012,-24051,-95094,-6130,35543,111490,48617,38788,-84367,-23963,-3272,-8924,-9800,-35566,-8497,-41973,179279,20780,4194,129979,-178100,51900,24245,37184,90864,-105956,-10218,-124561,257677,-39017,-116380,54674,-7527,204508,-440462,420888,-242209,-238026,694963,-222487],[0,-4292,2842,-3410,5543,-41700,118225,704085,750065,81118,-225522,621540,-141573,286192,-1390487,1469058,-5520100,2741022,3730316,1233819,-17285329,-34491126,-36451764,1073200,-8774178,5292224,-2555083,1436049,-4331758,-1072206,1380456,-2582052,701794,-332780,1968758,-126827,-789027,117978,146479,642424,-2096504,-137040,1602670,-458586,573228,308529,2830704,-1675568,941247,846769,-3676238,1612321],[0,-5181,4777,-7192,-12573,-32165,105465,757659,509008,48710,138835,310520,527349,-362642,-2530022,1231184,-5005206,4693831,22061929,44258771,15343169,1143789,-1843609,-2965534,-2117028,387919,-852125,1374731,-2344535,1488614,323655,-2817550,767630,-356855,1946260,158012,-732013,245377,379250,621614,-2177031,25690,1284878,-397265,490464,244203,2562653,-1319490,342912,603350,-3938785,1015847],[-1184,-9783688,-12300019,3261875,586164,997312,-6969236,141552,4373022,3816752,1733949,-2072179,3091353,-1676694,3664574,3269182,-1092453,1975625,-539093,-381370,283138,-919747,1496492,-1440427,1417315,1913049,-1229962,-2141521,-1134788,-461122,813589,-2656469,1589200,-2879588,-2909349,-2432239,-1069815,124696,2746246,3150325,-163820,-2790267,97464,-147422,692476,-5234534,862723,-12391472,2534522,7605545,1017111,-627212],[-7613,-10291065,8869256,-3178167,4790980,-1462519,8966288,-3999921,-5919031,-1713616,-1860422,2329819,-2596159,5468193,-3305772,-4534200,2778147,-3236174,2529224,-368639,-187625,2232782,-3192582,1104090,-2066038,-3568195,1486859,3272398,860555,1599522,-2454597,3735395,-3016746,5023286,4506435,4762921,2546185,-323196,-4414053,-3727834,-1595111,4820612,873092,-191072,-1602985,6747502,808313,15839913,-1230326,-1524452,-9177600,-1545594],[-2426,2090085,-1377965,8032864,21073106,-1142865,3150802,2638233,-5975053,2119279,3877325,1807553,-1492570,1677559,1312630,1554709,-3849513,-2607052,1422530,-1175528,1624261,1896386,-1449632,3748928,-870447,797083,986942,2459403,-5249043,-2212627,26552,-1647919,-3023121,4742319,-4884218,-203037,321026,-861945,-828670,2157064,1499970,-3282072,-3119178,1169501,-2549635,-3364935,-3495061,-3480170,-7123897,20795196,10801711,46300191],[-742,-500792,-2418639,940210,62108,-1239231,-2551477,13825335,79272,-24192894,9152428,10353431,-5293307,-4754904,-2318261,-9489949,-4991179,-11083775,-6557415,1912872,-350995,6253317,-3362015,2578256,-5181165,-1123712,3494709,8376652,-3490374,1571141,242142,-6752454,4457176,937055,8725573,1955061,1936281,1184393,-5511595,-3498259,-8453982,10710631,8718258,-2863337,1401620,3764292,14883829,2352908,3847737,-25336537,5710191,-4912059],[-747,-379849,1575315,-1160813,-1617042,-836202,3117045,3814985,5222784,-10469234,950356,-10945395,-1579515,252009,2818194,-5181800,4537990,11476798,-11666684,4334082,906817,1890458,-4978831,-8780652,7640,-5124042,-1798256,276168,7378009,7748017,-7412626,-620723,-12280165,-5660333,573761,1699837,61321,-10629295,3072252,661325,-5073498,3638434,4460516,-1463109,3216421,-5072446,-6803082,-14211873,17219113,78663316,24945800,64909118],[0,463,7222,-6573,6823,-10692,40795,99342,768585,216840,771617,-1470962,359589,276572,826655,-2982,-894950,95540,826202,-1558769,3244974,261291,-1960520,1481108,1032986,1200073,1456331,2233412,-691264,3163111,-2139727,706249,2595793,2455100,149567,-5514798,1365845,10448272,4200921,-63862127,-16578922,-23957935,-52859,256292,-9466623,-2960698,-4319975,-10357040,-459942,3994365,1411672,-7356058],[-721,-386731,-1034528,-133936,1160912,3687992,5917571,14657163,-8588218,2822682,-21582224,-15092397,-3184000,-8829682,-670722,9318893,7151896,3688678,-10833841,3427741,5081048,-3026682,-671081,6507086,4759714,1198944,981105,3281460,-3593038,2858947,-2274575,1709635,1174115,-5413542,6314838,2579704,-6301630,-1439233,-599929,-928447,-3393468,318319,1657823,-963539,-828978,-4650343,24246210,2788023,-9279439,-20598879,7176430,-6147195],[-733,-681917,1568377,-1344993,332112,-1041827,6623660,-5309677,6664128,-6556644,3753958,-10877383,1979792,-547675,734166,2385249,-1718970,-3458375,-3371468,2770360,-2018703,-1218435,1925601,3242528,-1269619,-3421239,-3734252,-1116362,3415396,-3810517,2730013,-7449035,2198749,-2828686,4103941,4169256,-4216766,-5859216,-3326279,5489264,67585,-4111973,-1360153,527290,-11085431,-4012805,-18144876,-48589166,-39709024,-51616580,11726653,59139001],[-735,79867,692148,-410973,353684,-358550,1072366,2323408,14159386,3669577,11789975,-18603875,4335072,2872399,7386378,-24984,-6586856,687889,5648701,-10381478,19834662,1444950,-10594169,7452293,4416116,4739996,5407408,7527695,-2235740,9945795,-5998476,1761359,5053261,4016494,186375,-4422746,1002582,5704668,476924,527186,2790169,8426898,28938,-174338,10374046,5200110,9419337,27803183,1627792,-19924825,-7975562,48559840],[-374,-36748,275995,317656,-443510,151419,94910,-709479,3420171,3065488,398091,5967249,-2166685,2909895,-454648,6805782,9756310,-6430721,5874298,2073806,-11169981,129895,5769526,-2272709,-2341753,1719167,-4154535,-6235841,-2467113,4744354,-524200,1320511,-13556835,-586044,-2467304,-11642075,-31007896,10169341,-1164848,-17703345,9558129,34034658,6532585,-3884367,13073184,-17480668,14777417,-1603122,151424,-9378721,7973775,78381186],[-385,-123630,356392,-19845,-469933,-430119,1796974,-2193317,6706484,3196123,-2664137,10443296,-5148231,-2530183,3072011,237132,5960447,-729671,-3337674,2282955,2271538,-4426222,2379697,1567578,-1274310,-596776,3087849,2356315,-4209503,-6066341,155907,6647967,8207364,-1307562,4674779,11406152,29351325,-4892964,36895235,-2601668,8721545,5317373,-7875193,1356460,-17749006,-12995069,19087698,-959899,17974686,-14295793,12900638,85480652],[-397,-103826,472563,51077,-65016,-340292,532847,-373192,5474163,3085188,-2349886,9655741,7334068,3500010,287772,-1798764,1038496,2322312,-8871297,4271637,-531291,1825027,-2932250,-623428,5123506,-945087,239727,-3802409,7144944,-436316,3420592,-3943565,-4606681,-3989598,-515344,9942,-9268398,4028702,-33489707,8410967,-4429689,-34296758,-1491749,2222438,-12654911,-2613245,17941133,11316879,32209797,-22709718,8297882,87038426],[-577,-196569,818152,-803734,-473879,30796,-2680965,4096915,-2197380,6233958,-10794219,3343833,9188813,558120,-1906443,6689020,-12588796,-5738009,-630515,-2925594,979718,5687678,-89127,-6677988,-9636307,3619721,4618144,9763792,-7835479,-2920357,-1344985,6874388,10932429,3191755,5795899,7035537,-1933811,-4268074,1887891,98252,-17189396,8442950,13581997,-3890048,20393097,13295688,-36539538,-12719590,31533419,-12422538,6248922,65857466],[-548,-455595,528767,-1155789,549674,-3156205,-2205852,3651703,1296944,-6581958,231541,1174829,270250,-1242909,-323175,-1244808,-3438827,-3332821,-318014,625946,-2216632,-2038054,5069441,-1798429,-2619331,1780948,-2912977,-9924888,-13678679,-1383018,-1277797,13780711,3879990,-22798142,6840568,-4555243,-19000633,-21645095,15588880,-1838063,7400833,-23776819,-16446659,5453711,13300325,2203863,-6728163,19799796,-16887331,5260472,-55877760,43513404],[-545,-380400,199870,-1035979,969810,-45086,2207755,1552268,3599115,-2498553,-5668636,-2134044,-2054415,-4661584,-8695535,562669,3256044,2499203,-3439959,1940724,-2052903,-2861372,5182911,11339681,-1363785,-8472935,-10667469,597150,8090412,-11172509,10713691,-36305910,8441793,5539478,-12664062,-19078296,9054888,6813985,8069487,-3671929,6438585,-1260573,-854564,850995,18236872,5875901,-13656001,13691477,11303754,3479592,-36565255,36996409],[-2285,-926102,2619741,-2835137,-2723747,-3679512,-1760237,7730021,-4825105,1932928,13185597,10514973,-6900737,4019935,-4935095,24239566,5496934,10393937,-2070350,-4612505,10855891,-3780559,-606758,90835,5536517,1027030,4172646,4961082,1672785,-7413977,3448370,1235862,6377459,745387,-13025504,-1902612,-6190449,9096385,6641139,11415313,-22771645,-6752725,-255284,-891614,3736261,-1125160,6160353,-10020566,-19613915,13728337,-2321928,24718524],[-2291,-821584,2256795,-3245720,-1765333,639420,3097934,7483513,-2609417,14191035,3583051,711408,-4098474,-15153996,1980782,-24661199,-17219640,-3630488,689296,-1448897,-3367281,1655959,3525635,-6587935,3228330,9999583,-3657579,-10484797,-5262330,2095608,4696491,-6734556,3859625,2674762,-10694167,-5228709,-5455037,8860830,6609328,6675700,-12212539,-174411,-1530323,-484877,-5007813,-3133392,10821298,-10906562,-11883226,12613597,5942939,28618789],[0,4349,2267,37627,-12599,85046,-331940,-452732,-532718,156957,-15146,-541381,-276920,168441,-1923714,-787847,2869600,-3663402,-207967,-752649,3728618,-112907,-3000225,-2947199,1314371,-312980,3605355,-5093654,-2611131,-2123700,-2324544,-4966374,188425,375265,10014106,-11248710,90350,-2133345,3355113,6263214,-7493843,-5425909,1833708,-60918572,-10816878,-31697197,-18870881,18194679,-3811086,-3156579,6438046,-6823268],[0,-6251,-15840,-62424,23108,-279978,900968,933277,1055079,-286030,203032,1219839,453760,-523766,3753064,1724624,-6343503,10936781,2356991,810953,-9769190,2458549,5836669,9596750,1516123,1041067,-2838222,128896,5206992,-8878383,-8149105,14955996,-3824173,23776900,31956174,-37680148,3884998,-1220096,4024142,6821642,-2566766,-5245296,5951244,-402600,-1277242,13662648,12050592,-10912832,-620294,4622494,-8340312,10610605],[-545,240708,-157535,-693008,-577845,1703060,2188757,5504708,2617655,-6665126,-2144456,-8774716,5881791,340580,3531025,9143416,3933272,-14432117,27660258,-9631797,-10544388,2190904,5973367,-2346642,-2336438,-6085901,-10722849,-4645942,-957200,-2152742,2994267,-4530672,-10302223,8524792,-4628732,10947341,-637762,-785303,9832790,9045426,-22567819,-9457140,-2267215,505862,-18879208,3742498,10855189,3051430,16069369,10434379,-10488629,5260547],[-398,-85454,374307,-431448,-799149,349384,-501394,2903910,172196,-1624505,-2388889,368593,2206466,-5253662,173915,5943605,-2017928,-1617557,4880975,-2088083,-3261872,2160379,2297459,1037175,-6132484,2270738,5006700,-5414314,-7218155,2240567,-4154072,4557875,-9778072,-22769775,10098121,807517,30041819,39313485,-18339576,3088243,8272397,1571925,2373175,-939404,-182012,-3091946,-7125510,-4951240,-16571739,20132724,-37386271,37243156],[-508,-64226,273240,-633277,-917745,199043,-1006786,2146320,-579750,-2732174,-3563265,3706413,-1523313,-9796390,1178534,509407,6697522,-207846,14594284,-5964956,-1790149,5375769,-6462503,-1368678,13895041,10768505,5035357,6045205,10860752,5384028,6399735,2503823,24865713,18535044,4198352,10823028,-68420,-13389750,-18240829,-3929129,20204553,-2283602,2399748,-616053,3596818,-21416407,-794588,-12712025,-6363566,23913552,-38822755,31475461],[0,5414,4220,50246,-1868,135613,-451812,-558764,-629712,179348,27752,-687263,-385786,165349,-2244829,-980133,3713251,-4468758,-463847,-709546,4440513,-255386,-3664042,-3680574,2398846,-200868,2532874,-6659010,-2712336,-2688789,-2561422,-4890124,1729094,1391,12684956,-12224178,590732,-772262,3308820,6772448,-14758954,783066,24957871,43936075,-9980797,-42494881,-21280503,20354745,-4152359,-3678046,7836216,-9030509],[-635,-10562,-887738,1292353,-1394060,27614,1960186,-853125,3468554,-5164403,-5825937,-8934898,-24576988,16214691,-7104,-6282298,-6812543,-3418772,3138332,-909180,4031006,-11829726,11718237,1752525,-2482856,3483047,4424631,-1311016,-7711800,-16820563,2681679,14594017,11348912,2716121,-11731015,-3098636,-3570952,8150071,-15057013,2625318,83727,-1368718,2154901,-906410,-3062069,-7564135,-2090797,-6902520,19426076,5884904,-6562654,3919031],[-601,101639,528032,285356,-2124551,1825334,-5213098,-3842486,-4026605,1175515,-2842874,-1349273,549126,690470,-5764653,1465983,1619320,-14482221,-2909266,-592710,6534276,-797164,-1731373,-6390852,-17919794,-1436183,15502319,-830281,-1162351,-1236330,-38981448,-15773335,3299585,12950316,-6008547,-7138331,-1966243,-3689019,-2149803,3856663,4346941,-6662541,-12348556,4070627,-1872508,-178442,16909796,-10731328,-7463110,10967924,-14207690,19854626],[-428,-86053,847196,-343926,-729038,3118134,-5817138,-2724822,-1751181,610234,-2094873,-1397090,710528,2484035,-957821,327226,-1797340,-13432165,-7024435,1093937,6838958,-9827713,8514137,-8509897,-11521727,4827827,-9999116,30584677,2682092,18379980,21475789,5104831,-10661456,4963140,-3175119,-13156920,3676080,-2392158,2869441,4501649,6291255,-10511893,13949063,-1206600,-8874128,-2324871,7368906,1739779,-16155720,11495081,-13708947,20746749],[-595,125364,518287,-1287744,-1299371,1882004,-8790638,-4608242,-6607448,23514,-3839157,-471747,669715,-1138331,13378933,-2687812,-14038253,2501108,-1365293,-3435486,9708630,8019934,-11429880,5563910,-1227469,-18384533,-7249614,8877821,4115591,-30066098,5772271,-2282995,-11806773,-1446331,5671342,12047600,-10382382,1196442,-783380,-5637390,165735,9069027,-1409411,-738869,-4163944,-13049960,11388532,1639358,-9931579,10453184,-24644984,23695316],[0,-976,-17473,-12429,-28019,-297327,550011,274358,142793,-88258,-98483,337117,300662,-266834,671078,-67088,-1370032,3720346,2414692,-459072,-3231802,4119975,-1985472,5714631,-2061577,-5640270,10606993,-6763493,-341072,-2324355,-6150750,-171686,4408985,-4904211,-13354461,5530464,-10023855,1568649,14031721,502923,21251105,-12894121,57318604,-8072359,-15489093,18410559,4096632,2567690,-6884682,3772317,-5137655,8367114],[-535,6508,710174,2514319,-1231034,3201067,4808341,6331037,1503211,-5949915,-8808188,9481161,23849806,21683132,4882859,-10502216,1226929,2821525,-1699462,-2668004,11110173,-7350004,1194636,2002644,6194580,3203754,-3827545,-6572931,-4889514,-867397,424986,-723984,8838441,3056484,-7580438,-5530111,-748398,6180608,6147473,1785567,532152,9600031,-1402026,-737947,-3642624,-5150728,5031574,-12965209,-15312647,12176564,-16730008,-14490920],[-577,524720,-589199,443215,2442478,-1334634,-2195708,-1808356,-4673940,2309976,-62341,687974,-2756615,6669763,3965064,-5277647,-7481453,1141562,5995213,-2090698,-2883364,-18171304,15498506,1063011,10581751,-9521703,13394378,4947540,27192409,14958050,-6873848,-11858577,6375739,-17043007,18834731,9292551,-6249652,3185308,7499075,1202388,-13708620,4560948,3231228,-1899809,4495416,116204,5485852,-2204307,4422877,-3629295,-22326068,10910536],[-735,375898,311900,2229171,948813,1555119,-6342982,-5997998,-5286599,-183792,-964651,-4920367,-835781,-1226893,-2037153,-7072772,13846765,-10299269,-1462151,3776415,89846,9515587,-15902077,8002812,-792407,-18476062,-4638726,-10020526,7509692,11286043,7517900,19301910,22508271,-8041930,-7136228,-14946660,538649,10277049,4666872,7492165,-17125929,3053590,-1705194,-1602771,2441624,7060447,5972865,-11071701,4742582,19989,-9318744,22105516],[-521,226203,544949,989848,1936229,5169976,-6201129,-2609134,-435641,631307,3345294,-2146968,-3723130,-180284,-4026125,140065,10177793,-8832991,-6697872,1447352,9580120,-9109458,404089,-15388339,18844545,13686993,-22732558,-11635526,-1764957,-12303658,-7143750,-4748240,3528266,1703496,16998299,9471756,2434002,1680894,-4183976,-4497173,-3303550,6731961,12173530,-3363180,-5246392,29214940,59699,3991705,-4104658,4150472,-10423933,25173901],[-571,168735,380311,-2397538,-626640,5470491,-9431603,-4238604,-3842627,-232026,2289632,-3442686,-1373230,7500662,1059470,-1810092,2711131,6443915,-7501499,6301162,-7275651,1190789,5776973,26597677,-1719118,9896197,8579451,-11214882,-19454276,14140843,7995183,-8562207,-6394778,16566121,3775841,17891354,2593510,-5897497,-1633692,832215,-14457539,1465409,2010487,-912978,106767,-2080435,-634818,2313028,-4510682,7682530,-20437401,34305342],[-615,207186,-3987,179141,-2262204,1116206,5364059,12905523,119474,15558195,10538103,-81583,-5926708,13946230,16763524,1801124,9097066,-12517420,-7187689,7918054,-6744909,6779302,-4588138,1367047,-7286467,-7958374,-3241148,2401196,433148,-932976,1277656,-7561396,3179062,-3461811,10464765,597408,3560735,-9256636,-5322387,-2462058,9051202,-489666,321558,565190,-5132093,1848176,-9619219,-8880808,8293430,5103438,-34549786,-29668422],[-290,13348,-280011,-29229,1185309,269993,444609,1032331,-1197416,-2612981,983449,127545,354285,-8602570,-2047141,4684770,-2853220,7214199,-6441054,80237,6004281,-1512925,-1569112,-1605668,-1887160,5676641,8094767,-2389020,4510767,6076699,2256270,2764594,-3828837,975347,-6161864,-8483584,-14160118,1225766,1027475,-568739,1533421,22476283,-12520928,3129991,-48442320,10340345,-19760372,-1675258,24405424,-7312671,-61473917,-2929932],[-291,88613,-544982,-879490,1206133,-1459142,666935,2918914,-2374958,-2145094,1757967,-273714,-2511979,-513429,-2086043,-5086571,2013623,-2205296,-6054110,2555227,4935306,-1557869,-5231019,-554253,7249258,-480205,-8387864,-2112009,6670377,6401387,-9504267,10449135,-20166194,19792369,-2239852,14678661,-6521108,23743364,20149243,8058031,10813440,-17517161,721567,100695,19492470,-15978405,-11952799,-15637304,21026426,-26056289,-37984271,-20966568],[-455,304155,-151230,-88004,1516551,-300863,-317854,1465915,-646672,2288443,2168349,-438330,1692242,-508537,-3401173,-664092,-3354945,1738995,-202147,423366,-558411,-2792284,1308118,-2875239,5054201,-702602,-1543439,-7711283,7615011,-3123440,-7117320,10035810,-17024084,-4743821,-23210470,-7126929,26528639,-30715179,-12149206,-7629935,-15377864,9725953,15961339,-4846098,11131306,-10447790,11433402,-7356675,885617,-26412514,-49921118,2156868],[-534,384896,-173235,432924,1345837,1492262,-1199861,-1470154,-121010,-984299,-487623,-1880763,-3688706,3570312,2812947,-480848,-630942,17997759,-292073,-1865058,-9162757,2876149,660304,-28734318,7792603,-25416292,-344345,6085454,-26120576,11483906,-636797,-6890213,8180671,10248259,36236,-1411994,3162575,4705990,-2366777,282142,-861964,106114,388361,-99963,-874776,-385548,5826948,1211448,-4416926,-20775944,-25238681,9125021],[-526,417718,-463615,-865098,2395620,70497,-2302243,-2396377,-3300262,-2447010,-1852491,-5033551,-1543311,7894883,7720092,-10027777,14921091,13377487,4349229,134040,-9676865,15127160,-5223832,-10823499,-10484992,29773791,3723087,14011138,8276362,-10824975,-1356269,-6462868,189385,-11383772,-3521322,-3008916,-1072082,6709157,10332410,3913890,-10940549,-3133387,465257,-340451,2592201,344193,4433228,818274,-1617403,-21977404,-18499142,6684681],[-269,305358,-778868,184922,-1005295,-3233225,3242149,-2713994,-3871383,1529471,27212,-1872066,-756412,2198580,-10152366,-4481089,6675010,-5527905,6557237,-8418878,13440715,1294237,-8424483,-5166744,7007507,-29094,23676590,-5856092,-12465604,-4523804,23427637,-11136473,-17647281,-5953669,15567646,-9761425,-465022,-6896092,4811991,233931,5133324,-3316189,1660634,988879,8804046,9665856,12553509,-25845846,17431276,2221741,-8504668,-5728260],[-276,329570,-751969,746122,-863849,-2282179,3536699,-2334471,-5342187,2624262,2949030,3309790,-3870844,1053880,-9974765,-2610911,-509654,13857757,8254310,-12900270,13043209,2827366,1158022,9687258,-19494859,1612577,-29916224,10870,-7545607,12214309,-8303390,-6458871,6638455,-11540074,10941896,3540061,-2903898,-6776504,-5440455,881058,2352320,-522029,7430915,-2182163,-4043717,-9882681,9192594,-15123409,18351048,-3687710,-7508711,-6720608],[-1364,-1742731,8003555,18668523,-5593749,4818521,-4239823,1335817,2395118,-544063,1469834,-1705378,-1793275,-6321405,2968261,2998695,-2814436,3937413,334413,-351208,-2341578,764973,2097189,925520,807701,4069820,1707094,-319942,-269135,-236700,2020379,-4702017,-2835248,-3728735,-134933,367622,-1826073,-1204579,4334224,1643224,-438092,-4746363,281793,65974,4785569,-4714005,2279,-5568702,7079053,-7575846,-4061371,-15388845],[-4160,-514145,4214550,-7688408,7531170,19239368,-5090670,640382,7118405,-2859430,3820844,1757744,1029468,-3534228,3191353,6203093,-3233061,866429,723067,-1548075,1046695,-959584,2126530,-432409,-311973,687679,2730324,-1800544,-2038032,-1618431,348493,-1322485,5827427,-12864070,-98160,-8124396,-3295272,-702640,2394157,2190264,7276869,-4388673,587612,-225468,6787442,-11208093,6734748,-18647216,23130225,-1355323,8685386,-56255295],[-4134,-625602,5347682,-2609420,4830003,-19475575,-15493385,3659948,5858406,912213,-4851345,-5645857,4447113,-427244,6514127,2211210,1556362,-1910876,-2973947,2187999,-1347165,-2834357,4081462,676065,1742822,2878102,-4296844,-3830493,-6099253,368927,730592,-5543833,4931476,-1322391,-180500,-3205570,1622639,1386821,-2165725,516801,5592532,2917560,3004203,-1034095,-5567976,-6738077,9390092,-14246014,12700477,-1015357,6762837,-49955590],[-671,448318,-58077,1532889,2135427,-155037,1963570,618840,12740238,6894166,4839635,-6259293,8799470,765959,-28000185,-3404970,193012,561315,-8442048,4156795,-9388229,4117394,3974994,-1221680,-6436256,-3723681,4050644,9667524,1767534,-13059109,3748195,7883816,7337687,1504794,9529040,15914337,-7295109,5178419,774882,-853570,-8563408,4381131,2511604,-2026395,-2314397,-10135110,16141922,68267,-4373378,18285825,-32209713,-34088996],[-719,559661,-696574,554222,1476753,-1583078,4789540,-6944069,15632864,-11278,-13859772,10190551,-13153451,4240851,3114630,9886635,-12729379,-6487385,-5842884,-521508,1380046,15399997,-12221253,-258756,5757082,7331421,-4148266,-3591288,1795125,13347629,-1033705,-8351011,-3070952,-2172247,1942881,914517,-2618539,-692372,5870513,4786492,-14876465,938178,2830652,-1349463,2397512,3878464,8162385,-3397453,-13466380,12866027,-24605393,-38468732],[-612,453956,-483455,483584,1473212,-1475921,5740576,-5440973,9212408,1239212,-1163433,7924810,1171280,-18462687,16289803,-7996115,19874594,482884,175088,-60098,8458438,-13367381,7356063,6286083,-6776423,-5484679,4625756,11018762,-12306059,-5518728,-4870033,2853439,-2330713,1899674,-795080,2888942,-8815754,847286,-8706099,4140826,-18981718,-399831,8037281,-2382859,9245684,6085869,-4419410,-3843203,-1692442,7886813,-21695413,-26511913],[-285,244349,-503530,530547,911414,-2043540,7332632,-5702173,-5196024,-4685894,4578823,-4760164,5252573,-3899784,12207170,10513907,-6154882,715069,-10240492,2118032,4415836,-3258486,5057285,-14782933,-22355368,5113669,2751968,-24210046,9379297,-293209,16083890,311429,12454462,10969356,5531335,6207103,1718712,4469132,173856,-3558503,-1649489,-67286,5821559,-2259321,12404895,-6221759,17924797,7069768,6215048,1501775,-12573280,-11388738],[-531,240325,-637287,-22155,-2534032,-2860428,9081035,-10559124,-10499528,-3965771,7256882,-4908352,7896344,-2478040,3938080,7457234,-7500405,-9993088,-6979223,6777010,-9354137,2206208,1515547,6742060,20970416,8660078,-4359695,16126601,-15709225,-2806363,-8492295,-3474902,8832637,-10352748,-5490762,-5962070,-1238820,3130019,2636402,2445471,-414215,914310,3680512,-1544546,567970,-9893275,11197112,-4145902,24139504,12743510,-13637757,-6456321]],"denominator":100000000},{"t":2,"f":3,"type":100,"flags":[4939970,4940114],"factor":[[-48564713,-55401702],[-48564713,55401702]],"denominator":100000000},{"t":2,"f":3,"type":102,"flags":[5038274,5038418],"factor":[[-51591188,-51713172],[-51591188,51713172]],"denominator":100000000},{"t":2,"f":3,"type":104,"flags":[5112002,5112098,5112146,5136746,5136758,5136764,5136767],"factor":[[18816055,18077411,42931528,-18809618,-43077952,8398854,-25920897],[32298186,20024835,-24950848,13807728,21971697,27402577,-48964107],[26084560,-38159866,3117019,-3171983,5165279,-51277495,-29100994],[23586770,7545954,22132703,-35646458,46914916,4622769,34546869],[28744533,17511686,5325298,47683544,-11263201,-19517374,43571978],[19992545,1487096,-43846381,-36517242,-33648411,-2042104,25922432],[15350719,-45770418,7703070,12436827,-9375549,51285706,15810783]],"denominator":100000000},{"t":2,"f":3,"type":108,"flags":[5308610,5308706,5308754,5333354,5333366,5333372,5333375],"factor":[[12528669,-20209491,39240929,15740892,39941571,28579444,-37273563],[21808942,-22793081,-31978926,-8748860,-29212636,36681792,-46409748],[31041128,29902030,2938861,398575,2071221,-45134646,-48779182],[-22225656,22692896,-22278807,-22833146,37104900,26976287,-48075171],[-19543285,16230806,10849695,46736142,-35826340,17091423,-41067926],[-10531997,-1577574,37407854,-49147255,-32314826,-1943904,-26562528],[-19685773,-31853004,-11450979,6629351,7286196,-58727281,-42794135]],"denominator":100000000},{"t":2,"f":3,"type":112,"flags":[336,98640,196944,3146064,3170640,4743504,4940112,5038416,5112144,5308752,5505026,5505218,5529794,5529890,5529936,5529938,5529962,5529974,5529980,5542268,5542271,5548414,5548415,5726544,5824848,5898576,5923152,5941630,6119760,6138238,6218064,6230352,6236542,6279504,6285648,6285649,6285673,6285685,6285691,6285694],"factor":[[5141,-215934,-1364,-19381,351,2742,-65082,63393,8834,-13710,-23637,25795,-14017,-2788,-11693,-746,-15787,47296,-44186,-9944,17327,29860,1251,17329,0,0,-17655,-15694,-27419,18946,5234,159,-26556,80878,-47002,35142,-94081,-83503,-15775,-52950],[0,0,0,38,-1,175,70926,-83911,-173259,-554536,-139791,574737,-510948,5638,-511635,-114629,457097,3513604,-4812201,-2652595,-998344,-648290,190727,764074,0,0,-370992,1820447,1816583,31386628,37813949,-57681483,-5013124,-9764004,5117346,-10066943,6667233,4735212,11977402,4308484],[0,0,0,45,-1,-239,19470,-28413,-175215,-363152,-470613,507121,-494958,34655,-574157,-200554,560487,5392776,-9538235,-6257388,-5331779,-1772548,67772753,-12124591,0,0,521055,-3274707,-1351538,-7109453,-493953,-65332,-512226,-3708860,3038102,-6172063,4740941,4242376,9367932,4612146],[-1,-98,-5,-308,251,2957,-10511284,-21741495,9044713,-442555,-1652459,3760688,19711131,-5673508,17413681,6803535,-4781504,-2520770,-3454853,-6840414,-165487,-2387955,7257,-2050217,0,0,5096023,4198452,-503375,1597842,-860768,152623,-5242290,-7516566,-7338929,-2053557,-8777295,-22083744,-14574203,2859283],[0,-116,-2,-288,134,2576,-5473273,-12050169,1847214,4514645,544240,-947544,-16430249,20776912,-9724283,-19626148,31192764,-12753903,894917,5440666,-2935265,-3493352,-776019,-9532290,0,0,470789,-1541769,-7526174,1327509,-241520,-305573,-4640094,-660574,-2184773,1661545,3675968,-10032371,2628586,-7339674],[1,-130,-3,-177,-224,-1677,-3028182,-14720470,-17245499,11460454,1553550,-293244,-10453134,-2014736,-15865057,3636891,-20562564,7240360,-4957459,10231037,-1475453,2492857,891224,15273929,0,0,-4071517,-449059,12390449,-3779346,-240188,908567,2709665,1160858,-6527948,-17152488,-7237575,25293435,12221989,14390982],[0,0,0,0,0,-4,32146,-96364,-131623,-385393,7135,-1316884,98848,-2313273,311848,-6735852,-2254546,180096,254557,319680,-3523431,4716324,-308246,3843279,0,-51645671,41181760,-21961412,-7168663,1842054,2408988,-924663,15771261,4968785,-8853752,-3299146,310869,5094319,-2582653,6182806],[0,0,0,0,0,-1,-202862,1760,-455346,410709,501328,1264633,895162,-4818703,326158,-13026811,-2323413,1160700,13694243,-14530897,5304650,-545477,-432162,-14594870,-51633084,0,-14725864,-2948932,11279232,3154645,2098791,-723089,21034194,5319766,-34403204,-10129787,7957368,178432,-1627466,1468292],[0,0,0,-63,1,-289,-101061,122084,261329,876779,-15612,-845260,882509,-153694,641615,100194,-191376,-4451567,6830258,4533388,802683,875607,6570,666806,0,0,1215416,-530439,4240495,-45749107,-28142692,-50774538,-976660,13729800,-6466075,11138118,-9593270,-6024355,-19779468,-10461327],[0,0,0,148,-4,-1006,10488,-50975,-596541,-1301327,-1476065,1878092,-1731490,411970,-2173486,-689606,1030720,16728374,-33475807,-24496041,-16848734,-8606111,-21526476,-26189561,0,0,1575097,-5156612,-877105,-23893351,-384542,-354142,514938,-9424383,9959765,-17308602,15457488,11255538,36558127,31022948],[71117,8901,2262,-354931,1870,-85897,2956772,1013254,-3265434,4633748,-3243070,-3436151,-588595,6421647,-1662306,90591,-5039053,-1877330,1422696,-10061893,1557879,-4181471,-28717,-2620079,0,0,3433303,903502,-369260,2639940,-2457103,-176953,-1875603,-8122482,7838872,-14118124,53335,-49237114,-69437675,54181249],[-1,-143,-8,-909,530,-931,13909180,-3350569,11609859,14812818,-660562,16000646,-3046442,-14196708,-2265226,-5910351,-1002842,-5079781,-12192602,12393135,-16928863,16948866,-658600,3717576,0,0,-12667340,-8925106,-12026794,2560731,-3471418,-1033437,-1724774,123468,-7695021,-11013015,4957174,-22597886,-10655054,-20432289],[0,-81,-2,-845,-642,11,4087250,-2059347,1858470,-2696599,-4304108,-3352442,-11065001,7356833,12009966,3013314,4514802,2864531,10202307,-18468309,-9358109,20134102,936862,16973273,0,0,-3301101,5201492,4645916,-4908194,-2226487,-1028347,24703958,-21864663,13743680,-18803826,-65116496,-9312837,36576677,-40119696],[0,-93,-2,-667,-44,-1113,6679481,-2076173,4595569,1469052,-7764712,-750045,2315362,2329934,-4537555,-108288,-9515852,-3425320,-717600,19740121,13871641,-37662481,-1128798,-24241574,0,0,2940000,-5427597,3822528,3741792,2737715,-155811,11129265,9569751,11861751,-10278918,-56619409,-9964771,27444426,-43580104],[0,-107,-6,-973,414,-3151,3754777,3659284,-19584684,627758,-188664,4639723,10701439,-7396603,13239915,495709,16253153,-18908759,-4937039,6313606,-10554175,-8339255,-590012,-5173359,0,0,4417044,4341581,-8956201,121744,-2022479,57513,-14342583,-19724223,-29715085,-10505490,-26658032,-3463847,16251792,1226940],[0,-104,-3,-639,0,-6976,6264704,-2884252,4748109,-11457565,-4986707,-25916791,-4532819,7487150,664635,11533439,-3338195,-1797127,-15891241,14804620,-5740641,3782942,-7220,3739739,0,0,-2221676,1879775,5708275,216664,-930071,420097,-1906356,-2559222,-40981311,-12845525,26250081,-30821091,9505894,-37887148],[0,-72,-3,-1571,-1,-7756,1174853,-2815541,-3500415,-6579492,105902,-15526342,874049,-18098925,2244188,-37041812,-10879344,529304,444592,461867,-2816916,3468406,-117722,1045676,0,0,-1737908,2051507,2718501,-1298283,-2252022,885565,-19854010,-9226717,24804698,11756900,-1588312,-31198541,16384256,-44614384],[0,-72,-4,-1240,83,-2264,190650,-2573611,-7196129,-2452852,151924,1843126,5387662,-8746606,-1237203,9662099,17178296,13464733,8568894,17541575,4927943,25233842,-1969663,-25483922,0,0,9091147,9993840,14327120,1209838,-828865,610309,11684247,13951571,24323899,-24560320,21274431,-43043542,-593644,-61969604],[0,-56,-3,-753,654,-1224,1404979,-2269592,-4919318,-1507088,1308753,1178944,3320802,-1984882,4490849,4765162,9316433,-3403814,4737845,-13341612,-16650377,-28740634,1862566,28757332,0,0,-11380798,-20622589,2981425,227273,2534658,353343,8612546,31084025,15798781,-8875803,30845781,-46196938,22368199,-61506660],[0,-64,-3,-511,-633,-3152,2255215,-3641518,-4080445,40665,-2180936,494970,1766192,-2086795,-7157038,4013732,-631142,13767605,7161876,-1953349,24443822,-5370994,-335433,3524494,0,0,-5321315,2172929,-49209800,-6828680,-2235457,-4462111,18400858,-26788155,-3814875,15048177,25084252,-30831559,27869417,-39800262],[0,-83,-3,-142,-775,-9666,1244642,-2716493,-3989937,1534015,-1039537,-4054624,2495637,2403949,-12759009,14676895,-12242840,-28332354,5949902,-16382571,-16841184,16284467,-1068251,-24680878,0,0,-1651725,-10690764,-1773679,7353024,3195989,-1265009,3441195,2524548,7959633,43654417,-835683,-17896676,25267271,-37030311],[45744,5619,-174757,532300,-4130,118769,-3149976,147419,2228727,-2420032,850035,2636369,439633,-4144717,575586,-267260,2972320,1396748,-1903953,6288709,-1142048,3116932,-37896,2073287,0,0,-2194204,-620663,10959,-1543736,1511171,192085,466184,5303682,-6333192,8472826,-765779,32651102,44420629,-55711367],[43690,3774,180569,484516,-2230,201496,-2920023,-57640,2206185,-3030176,1569860,2940807,331152,-4101763,439713,-225108,2901123,1290860,-1958823,6219560,-1023637,3025624,-52659,1996415,0,0,-2194528,-756971,31166,-1579625,1499979,192582,422873,5099198,-6298616,8375207,-949335,33387889,43394423,-57465461],[0,0,0,0,0,-4,32146,-96364,-131623,-385393,7135,-1316884,98848,-2313273,311848,-6735852,-2254546,180096,254557,319680,-3523431,4716324,-308246,3843279,0,51645671,41181760,-21961412,-7168663,1842054,2408988,-924663,15771261,4968785,-8853752,-3299146,310869,5094319,-2582653,6182806],[0,0,0,0,0,-1,-202862,1760,-455346,410709,501328,1264633,895162,-4818703,326158,-13026811,-2323413,1160700,13694243,-14530897,5304650,-545477,-432162,-14594870,51633084,0,-14725864,-2948932,11279232,3154645,2098791,-723089,21034194,5319766,-34403204,-10129787,7957368,178432,-1627466,1468292],[0,0,0,-148,2,-492,-193533,138277,284099,967050,-408368,-930473,791227,-676816,1203230,119635,600975,-2804499,5939053,6987245,-112425,3646477,-23591,1106264,0,0,-3967469,-4261912,-793485,-42089017,60682363,12147567,-1425143,54830,-3062118,5301565,-8168877,-10126135,-26695303,-8601135],[-1,-89,-1,-653,-226,-132,3773707,1063114,1229948,21382039,23210477,-13879099,5165133,3033338,5339356,2764175,6845047,16809398,-4847987,-9041074,3818030,-4793557,148185,-2269895,0,0,8433284,6453119,7697157,3405201,2225781,920451,-3689029,2168662,-9410696,22440102,-16030634,-11560045,3193250,-68695597],[12155,3604,-2525,-1494120,7917,-491556,-4193123,1040814,2060651,1827921,-5075325,-86848,1197000,-4606322,2369516,-479265,3994776,2447069,-1435628,6636271,-2827929,3065599,-67638,2052857,0,0,-2674468,10253,-398828,-951591,1420366,132199,1854804,5920038,-5430814,10263641,2228368,37121324,43200639,-56045295],[0,-70,-2,-532,-242,1939,6097531,-999382,-6123728,2275971,-3688381,12230378,2636714,24814225,22459275,-11494238,-13372620,-5736109,-15196833,2110315,20481427,10799163,634964,1088116,0,0,2587025,2641798,11410512,-2239525,2462618,397827,4707053,7920414,4816756,14325932,30296980,-8807832,25058988,-32436998],[-1,-119,-1,-912,766,1533,-2667181,2130857,2508509,5255051,10416698,-6534997,-3595435,1176117,7763701,-2047653,-14161510,-21508028,7277109,-374336,-9462912,-3322481,-12976,-6543071,0,0,6127614,32576237,-26698948,-5082022,2456074,-572633,8809851,15648277,11093997,-41622941,22348977,24018479,14513750,-19603442],[0,-51,-3,-395,389,295,1806273,-792356,644779,-722361,-2403840,9803261,-11409803,8481701,8551858,2580789,-11801945,21396822,32622972,6102735,-27511305,-11439029,-1166890,-11480073,0,0,11873131,4071250,1194301,206437,-798423,1383238,-25785912,-10221537,-12259831,7839924,16212947,-14787823,17023485,-25027796],[0,-68,-4,-380,-724,1508,2396014,-2468167,1741339,2700255,-5184043,2623372,-27122019,-21008037,7267828,11301876,5053218,-13235976,-1578560,-17266100,26505758,-8705555,710266,-997787,0,0,16824607,8217794,13151192,-3236901,2366848,1806500,-13848199,-1056459,-2987791,5388087,16129324,-4584970,8837017,-18249498],[0,-70,-2,-1045,54,2560,-2169929,1373963,1355991,5877874,5154264,-7839590,409055,3629401,9546785,6009531,-2269832,-5350834,13165665,2424864,17322902,9079503,-2267405,-9031357,0,0,-13063512,-46162117,-3198674,-2871506,-5832340,-546219,-24472202,-14547304,10693000,-34559291,10360606,21577087,21117993,-4999739],[0,-107,-7,-654,747,-2325,10608185,-4988024,379137,-1209492,-9301425,-1208195,15065009,6276727,-14706414,-2225633,5032939,4902618,10610260,-22846409,10767485,9285618,511346,6226727,0,0,9769740,10215785,-7844380,-2509192,3277134,2565467,-32817847,26579907,-7416752,-18000369,-9781691,30507046,19611369,-8747636],[3231,-81,120,42184,-2239412,-1027614,8994097,-7254211,-1811522,-2936385,1119174,-5508943,162338,-2286544,7955410,1294568,5593494,1039034,5769304,2508461,-4614586,-5204210,-434123,-4501740,0,0,-3340460,-1489963,9261,407488,-106957,-670738,10464236,-3608490,11940258,11884708,14281184,57736583,-29266319,28067206],[3239,-57,10,50918,2236353,-1035442,8978807,-7243603,-1817823,-2885269,1043472,-5549051,152968,-2294310,7977849,1302867,5599691,1055294,5767743,2503370,-4611175,-5189918,-434634,-4510401,0,0,-3348420,-1489589,8028,415931,-107447,-673659,10503342,-3621624,11956940,11954478,14292360,57785050,-29264887,28036837],[6219,1115,-5254,-353831,7866,3147954,7306168,-5964143,505508,-10975868,16382315,2922294,-1320104,-1239277,436692,1418767,1452534,-1955635,3926644,3461463,2615659,-991777,311589,-1330329,0,0,-525166,-1145306,1826882,-2432225,1220372,-273858,2519727,961998,3097180,5086781,-504048,5554151,22427800,88369411],[6696,733,1964,-25246,79,-2298856,1429094,-871536,2587250,-3943007,12206991,2614940,-153580,-1252170,-1925698,645611,37875,-1861500,3819578,5405442,5311393,3685885,1135798,2470205,0,0,1510776,1905577,2684890,-3629555,2327646,-6111,-2158221,8236270,-3638151,2003937,-6994238,-46202793,78214615,167265775],[272,-226,3802,190374,-4406,1187827,-1562236,2007260,387759,18137856,-20672645,-13602672,3903669,-3604021,9463431,-385119,6294507,3816239,6981745,5958841,-5668259,1029184,587266,438056,0,0,-1815682,4379050,88239,353261,1109515,-471222,7821527,7563868,5451014,12389339,13779119,-1605106,42649650,133287041],[-2,-320,-4,-2588,463,626,2472889,1498104,5672202,4868298,520039,2783329,14784758,2382336,-15770455,-2197672,2571952,-13689159,9141623,1939025,-774108,-10023501,940052,11509822,0,0,12756138,8528097,30357343,-10557976,-2458079,1401426,8455241,-43777119,7111733,-9954092,37185469,8682647,27853292,-22156621]],"denominator":100000000},{"t":2,"f":3,"type":116,"flags":[5726402,5726546],"factor":[[-48564713,-55401702],[-48564713,55401702]],"denominator":100000000},{"t":2,"f":3,"type":118,"flags":[5824706,5824850],"factor":[[-51591188,-51713172],[-51591188,51713172]],"denominator":100000000},{"t":2,"f":3,"type":120,"flags":[360,98664,196968,3146088,3170664,4743528,5136744,5333352,5529960,5898242,5898434,5898530,5898578,5923010,5923106,5923154,5923176,5923178,5923190,5923196,5923199,5935478,5935484,5935487,5941631,5944702,5944703,6119784,6132072,6141310,6218088,6230376,6239614,6279528,6285672,6288744,6288745,6288757,6288763,6288766],"factor":[[-4361,-210181,12093,2590,12632,1124,-105214,85122,26446,-64069,11506,15441,3144,-14297,-8899,-3891,-25265,14667,23091,-1107,-7748,-3903,-4707,-15097,-8488,-15462,37693,-8758,-10618,-2797,-18940,13765,-11861,25573,-75927,93780,-28743,-69016,86995,-62953],[0,0,0,0,-2,6,357,173755,50332,127029,-2712,-1366983,159345,1312300,-667262,-299153,-1609290,-1651209,571650,-4069525,-21761399,57317860,-9787594,-5757012,2108880,1247037,-4235498,3863728,-3033640,-1434846,2137801,-29467,1829314,572707,-1627776,-864011,-773292,-3468418,-480655,-6883320],[0,0,0,0,-2,6,354,187867,42309,113073,-49780,-1354780,190044,1078369,-749375,199786,-315821,1915702,1840698,-57131066,20773942,3642713,278339,532430,-2794327,89792,-2106308,-1209743,-1598881,485297,1052298,574654,757854,-642470,-1796538,-1703310,-1842797,-3976420,-909026,-7076777],[1,-106,4,5,482,-733,-259036,2768206,-26168293,11786908,9851348,9659639,-388082,7061364,-6097472,15169713,-8992638,6333357,358153,-675481,-1998739,16903,6141839,-4160496,427458,-14848,-2096992,3469465,5144606,3065479,-6794404,3926693,-1945838,2013383,3594919,-6802753,5157648,-3613235,16879777,7165329],[1,-127,7,6,530,-704,-299788,1810149,-13173285,10062397,-13847789,-3883476,4757543,-6753326,14551531,-24828140,21616653,-14881940,463880,2440005,8349558,3604808,-3216794,786567,-2795453,2913314,2045031,-8779411,-14799680,-1451408,-6123638,542185,-5890617,8405644,-1968634,-420490,12267673,1057381,6077546,3445437],[0,-62,3,1,173,-345,-76095,258916,-4761602,3462856,-10741707,-3202286,9520721,-1876944,-443506,7009661,-11098345,-3884412,10588547,-4464736,-15264953,-10085486,-26272616,34800305,2893967,2585826,-14189422,2442172,2518782,-3201156,16268885,-7214724,10466807,-17215479,-12374065,10637775,-551325,-7272279,-27399683,-20169028],[0,0,0,0,3,-10,-866,-208151,-65652,-138485,55600,1478590,44210,-1666929,878519,1141701,1412748,3931908,-6256424,2838482,10195351,6136214,-6427330,17142668,9978548,-9647777,22744871,20647602,-11134942,55934856,4028036,382536,-4591033,-2834631,1982503,2011952,429609,5308595,713646,11762343],[0,0,0,0,-7,19,1398,586877,175615,404273,135132,-4505488,357334,4786960,-2801349,-2843850,-6569991,-8005275,14343211,2335391,4427813,5309873,39931294,17553159,32057814,-625796,-2314519,9580721,-20783478,-11832131,11207599,1668091,5389836,6185406,-5290821,-3197831,-2688951,-11490909,-435816,-24772817],[1,-71,4,3,215,263,-194585,608563,-3048746,4359541,-18625143,-552220,-7495239,10815152,-7005807,-7768690,-1972726,97042,-18320258,-95643,1682926,-17287,8300662,-15519803,6115948,-6357000,10837288,11923699,24300553,-2858496,21168751,-6749010,14687411,-20388189,-1314224,6854793,-39075215,7509891,-6829987,-44772619],[-69052,6122,-17088,-53418,-215118,46172,722037,-23893,2342240,1344589,-7640078,-956515,-1871972,583810,-1369006,1863676,-1215670,424258,3447191,-1103728,-2882508,-508771,1248995,3282596,-27998,1170009,-3210474,951187,6097440,2279265,2275391,1886337,-125289,-550888,8485720,-21604721,9075363,-11645788,76626859,63670156],[1,-167,9,5,679,-753,-442661,-5400955,10693645,23491312,11797793,-934387,3256648,10365950,218560,3505194,9680684,-1357499,209261,2040963,3593882,590349,-3874703,-485744,-4268174,-4171710,5560593,-5245703,-6578084,-3824557,16998173,-1601658,4938067,-11436784,-3639673,31320818,8101766,-21010893,40694514,-12592477],[0,0,0,0,0,0,-476,-574494,-248,22205,214232,3173926,551199,-3863294,-2491709,-5978395,-3617203,37682,-2077698,1987320,6015736,2372358,-2507170,2674554,262389,-6824237,-10456620,2607598,6484613,-4493809,22252832,65997366,-17423366,-4941188,-3602634,11217849,5482777,33777951,-3642230,21109743],[0,0,0,0,0,0,-144,-296543,22491,39714,185394,1267844,183275,-930872,-1128334,-3703625,-4271560,-4680389,-1468814,871037,-228590,2823282,12676645,12845535,-36315419,5652753,5575908,17429379,-1475670,-279643,-3858460,11227526,52339589,20017047,3522077,10494979,9316796,17231337,1164133,12168842],[0,-112,5,5,279,-1026,-158439,-3231903,2501210,8281155,970446,-1828058,-6596836,-7095165,10828370,-5261751,-13541676,8632162,-1091169,839672,1665149,2335845,6410263,4938872,-2554644,-5764928,-18718437,-3742814,15472205,9765337,8367711,-20686910,-11636322,30024598,-25932382,-8102963,3288808,69144073,23048136,-53592363],[1,-97,4,2,206,-901,-64793,-3512347,941738,3953237,-2736606,4169012,-3749058,-13126721,-23401908,593784,427192,-2626765,8888843,-1170248,-1719790,-113832,-2912176,-1330822,2088398,7087265,12594869,-6591789,-19252852,-4864556,-17327115,-1124173,4537967,-28769165,3374051,-11343378,-276577,77889702,29254431,-52223157],[0,-88,6,1,224,-215,-33608,-3414042,-2651643,-5422650,-1815488,1198037,-7029184,1024958,8287673,5177335,-545963,-8364329,-3333603,-187037,2266843,2663826,4190922,8827136,-179186,3382334,-18562021,-4381029,441673,5242703,-4281357,-4744446,-7995654,-3598179,60726954,48982593,-11524315,12862568,38943492,-59261030],[1,-85,3,1,219,-1087,-118631,-3611121,5092006,2050828,-9952952,11433042,33437432,10574946,7095554,7073469,-1626655,2059430,7648223,-796405,-755756,1530631,9123969,-8918446,781139,-3089505,3336139,3312266,8172488,3509599,-13080010,2809086,-5289658,5846064,14316354,-7918333,582136,28408870,-12198329,-25448937],[0,-81,8,2,261,-132,-10712,-4923299,554240,837173,2118139,3780029,-67232,2024018,-1897387,-8427297,-13619564,-16040265,-3078008,1151315,-2935687,4589862,15238687,14040670,-20242182,-3019896,3108174,-32914457,6782287,16879037,-7894817,7476462,-10597026,-17437549,-7119412,-25013936,-33689017,-41399758,-10684633,-38926778],[1,-90,5,4,244,347,-64425,-7127485,-64160,346069,1555416,14902097,1861779,-14688767,-6125614,-11896702,-4070167,6269825,-4919782,5329816,17490967,6121328,-11719940,8339822,8188370,-29293065,-6338400,12680758,6328234,-19248368,-12414071,-6272269,9279133,4165954,9081147,-9026027,2882227,-44105769,11056882,-30226697],[0,-69,5,1,245,443,-2239,-6475754,-322551,-736135,-835521,14572927,3418520,-12388845,-6607837,-9447785,-3029666,1926291,1373133,-2424056,-6423149,-6394364,1228799,-18035888,2416177,36827193,-10124118,7407709,-8659673,15621461,25948771,-1639527,474158,10414658,-3360503,4199169,-534929,-39184326,7483971,-33872043],[0,0,0,0,0,0,-1,-9108,1117,2189,14326,117335,19456,-129397,-200763,-832562,-1038969,-1397911,-471445,349160,-101687,1431018,7878305,8795180,-29144613,4958599,7016286,37745553,-6313992,-18148437,5105901,-14009791,-46852365,-13956262,-1557054,-3468937,-2281871,-3908040,-235470,-2261538],[1,-89,5,3,192,-1392,-58169,-4645902,-1273515,-3635298,-4185291,7884925,-2202517,-2272937,13370912,21204056,12111410,12059426,-20140507,3131511,9711316,8490251,1242547,20749812,4287676,21386042,17820270,-12933188,-374107,-17989199,7195021,6104051,1790519,3952992,-13560255,-12395321,-5716002,2037341,16168900,-32953555],[1,-63,4,1,139,-1152,20046,-4450123,-1063299,-2692147,-3188998,9107998,-7821356,-1269557,12075126,11171999,14071783,-3438559,-126907,-9899353,-27513064,-11819273,5140751,-8671403,-5937476,-31431580,-6068174,5011388,-24659441,2782934,9854202,6496844,4847584,1518102,-8054971,-14181250,-13434767,-120916,7969285,-35561256],[1,-81,5,1,109,-1372,79506,-2750960,-850054,-3826906,-1756681,2953321,-8196711,9406781,9847971,10957368,5353683,-8905298,26597550,12538720,28957637,7634940,-8628613,-11270828,-7100201,5103849,-18218883,9802898,1620399,7181909,-304108,969403,10923154,-19193766,-19276974,-14779922,-12299209,10232,-733795,-26250445],[-7460,-3637,-74266,-230475,131505,-86520,-232487,1960965,-1022706,-976840,4890677,1285309,1128071,-234165,850460,-1258171,941410,-372661,-2280133,758351,1683469,155284,-970675,-2085446,-259940,-823148,2399044,-474176,-3410391,-1073882,-2290156,-154261,-126105,329180,-6710033,14460642,-758215,4802630,-46209030,-61930991],[-40113,123,-143794,127903,362379,-130340,-197746,881747,-1704545,-1330340,5872215,645,2010109,145494,574927,-1838355,1010208,-199938,-1724836,912113,1970749,-47248,-2416226,-2126375,-237717,-842263,3225619,-340623,-4322412,-1885781,-862437,-348386,39308,2512134,-5583459,13395529,-10780934,7199158,-44927890,-56556385],[-39671,12846,187057,453,346355,-55694,-566367,818989,-1676536,-1414773,5708874,7766,1873611,132981,598408,-1744978,972985,-213783,-1870056,868401,1878924,-26688,-2093276,-2200766,-226828,-869774,3114711,-335080,-4098489,-1711244,-1166909,-314967,17599,1981836,-5930465,13665306,-8224181,6765683,-45354073,-57354882],[1,-73,2,0,-90,-637,-97501,-378865,2429521,7300841,-14873458,-13761852,-943339,-98702,-12356106,15117598,-9680515,13797389,-10754569,7011411,10941247,1414418,-1970017,-7428407,-10179774,-2207817,-15946419,-3241377,-28450902,3658386,-10094523,9716493,-6114420,18432809,6193976,-5185969,-7908797,-28731830,-27044841,-30861994],[1,-84,3,4,268,-993,-188390,-963493,2379699,7777754,2431110,-4868735,-7064178,-2271149,27908520,-10037967,-19683377,15698190,4230143,-2857088,-7473368,-4991542,-4823930,-5549325,7219701,11411104,10379414,10918301,-6186740,-4523925,-15431717,15013314,8704837,-19530408,20681500,-20285734,-7124701,-7703605,-14149304,-25595207],[-11377,-96,6558,25867,-1154068,347275,1428943,4374297,-10743,142778,4402243,3502535,636299,-858010,1142660,-923801,1025888,-542028,-1998986,831463,1895897,356417,-958483,-1442661,-415673,-595699,1829578,-791614,-3599202,-1006448,-2391501,-85410,-259180,674067,-6017840,14183584,-3413187,3933741,-44563708,-64114265],[1,-59,2,4,171,-357,-140946,186491,-673731,3702854,852570,-8435507,654162,-14319517,-5260270,1271189,26940130,25908188,18077393,9853,-6536946,3112837,16538205,7875584,-5561607,-154649,-6327458,538010,23461322,8701848,-197571,4802077,1493064,-8407292,12613832,-4215451,-18213070,-16284270,-28228896,-28894240],[1,-73,4,3,281,-1046,-150515,-795868,1917823,6725390,1406005,-9003472,418789,-22429354,2905160,21431759,-2056275,-32811760,-1537565,-2452733,347861,-1289340,-480987,-9374456,7626911,1164224,11215685,12230307,19701911,-646977,-2309442,6509267,-1474319,13071470,6027131,-8551802,-6493097,-11352608,-14078758,-17894866],[1,-51,0,4,279,-612,-52885,2348746,-1927217,-1226086,420016,2240,-232947,-3235154,1119107,2340928,-6698433,1853999,10009605,4127319,9071386,4296077,-2113596,-4831298,-10441385,-10373244,14931544,-16887209,-5066885,-4201305,46046267,-11872821,2508684,1293894,38380734,-28387917,39174442,8490675,-36188065,-14342191],[1,-111,7,5,157,157,-165925,-5369329,2873812,4591682,-6917327,8493323,-17868049,16493713,-8829245,-3270950,4664866,-3421626,18112753,-3377874,-7295410,-3100287,-11214081,9446941,3924682,5595224,16085744,1014712,10333523,-2699524,-10228373,7995401,-13181464,35594695,10896096,-1807648,8263901,-5164213,-43369857,-14900297],[-5400,1090,-1212,13047,63142,378246,-2527907,247281,3695628,3444369,-8198271,9657642,-8548576,-4744159,3458142,6004302,-1283537,-1414069,-7091632,-1679544,-1564788,3187443,16602984,-1085804,1325581,86072,-9628614,-2293300,5746167,6247332,-12199428,-4017115,-634708,-24244804,-8971957,15647012,83918979,-8476800,-54790701,32487920],[-3426,-826,4224,-2573,-144644,-1979975,4790411,-11314367,-3372357,319906,448878,-4300991,-519071,163588,710460,408743,113547,-92037,-3912835,-583810,74606,906247,4572839,-2027684,1805991,-146084,-2141865,-7608,-56942,-25050,-875194,-4478840,960593,-7287872,-496016,5457153,13903812,10053268,-42265918,56297664],[-3471,-819,-4222,-11486,90060,1855568,4978225,-12618050,-4392964,-47980,2294939,-6118323,1142810,675256,273792,-620491,246603,223808,-2536681,-223719,776968,568789,1521812,-1865065,1763385,-112284,-600257,114509,-2099698,-1717926,2113050,-4859149,1249204,-2511887,2128254,3061237,-8554359,14802408,-38581759,67296205],[-6455,1124,-6231,-10348,-238001,-112299,-8474136,-8312385,-2261656,4986,2261649,-965234,646197,-2225317,798337,196169,-1195998,550286,738754,263377,2403843,1453000,60236,-645764,1190330,50861,-1000652,-1922762,-6155050,-3315520,4510132,-7026926,966293,1944623,4969097,4164711,-42821184,19049474,-38991158,109057169],[-336,-1,2799,-3371,146515,-105877,3367158,11573100,6590402,9201020,-2809130,18703874,-4656763,-8279311,3700834,3842191,-996206,-850499,2215779,651201,4034982,3650361,2657125,4210799,58180,1740292,-6742840,-5077606,-7243722,-1997132,1729816,-7256909,-313600,1361865,8633389,5802364,-53577645,10982198,-36221793,97964049],[1,-206,16,-1,1845,-285,-522439,1421301,3628324,4220933,9006472,97551,870839,10872550,-5276410,-4732743,14725842,-10026824,-21800511,-785608,-1264985,-3197720,-4598631,9938712,6050567,10401291,-26545726,11458194,87505,3228029,1305901,-518088,5779778,-3859510,22201082,-53077616,6356195,20593461,-34023990,-19440865]],"denominator":100000000},{"t":2,"f":3,"type":124,"flags":[372,98676,196980,3146100,3170676,4743540,5136756,5333364,5529972,5923188,5935476,6094850,6095042,6095138,6119618,6119714,6119762,6119786,6119796,6119798,6132074,6132084,6132086,6132092,6132095,6138239,6141311,6142846,6142847,6230388,6241150,6279540,6285684,6288756,6290292,6290293,6290299,6290302],"factor":[[-16352,203033,20745,3344,8715,9006,17682,-40368,-135065,435,28364,-22860,31752,34842,-29760,-21977,-12787,-8603,23254,17195,27361,-32791,-10303,-9482,-13544,-338,30811,10969,-31412,-18503,5031,-45369,25605,-110680,213642,-198476,87541,52812],[0,0,0,0,0,0,-1,1,-8496,323434,-100576,-398660,101608,-998245,1952926,65623,24051,346378,-1131213,1827878,6951282,-356457,11608107,13779930,-61234940,-8610027,-1481765,-1961464,2040331,1922086,-270760,372780,1309942,-1482628,-6818666,-928934,-889582,4093000],[0,0,0,0,0,0,-1,2,-14484,336525,-149362,-522311,327842,-1368589,1071372,-393622,-954490,2273529,362352,6033004,39985459,37259807,-20277813,-15334588,-1862753,-2592524,344037,-6704980,-568299,-598651,-377024,1717026,1735501,-677425,-4589490,-1581652,-372289,5407659],[-3,71,3,-3,157,-2934,6520,-17587,-2798047,812448,-31271196,6342751,-3262272,10398296,1008255,13371615,2880379,3760049,5955789,10072853,-2399055,4473326,5734730,-1566007,367417,-55998,-1894028,4620868,-1794335,-2381401,422571,-44092,-3947987,10208714,-5508157,3974330,15022426,-7289635],[-4,77,6,0,431,-1991,5215,-17415,-1321054,976181,-10279901,9149833,-7937907,-10282979,-1147457,-25423432,-13024026,-17864467,-9923582,-29254062,4713925,92235,-392093,-1280520,203896,-8348883,-4267912,7855292,-4810473,-3536349,822896,-792841,-298502,10097227,-4658795,4581703,16231370,558009],[-3,46,3,5,245,-1277,3754,-6148,-824812,-9951,-1649700,7618418,-7138320,-9792740,3980808,-7171365,-6003516,12959086,-3730577,21815969,-2622631,-4544697,-4765333,14005715,10408471,-42236970,3981914,-13010511,-2374697,10054223,-1672710,7855899,6210257,-22919545,-5788110,9655874,-16047470,19697059],[0,0,0,0,0,0,1,1,33555,-551487,167217,641123,-286123,1565198,-1432883,-64183,-762368,788418,176028,-1994542,-7150386,3930935,-8336759,-1155662,-4309670,-74456,1432908,3818218,-6430062,6676780,-67712494,24920743,-7803983,8126817,19633324,4911151,1005214,-11655437],[0,0,0,0,0,0,-2,3,-32674,888695,-297727,-1063727,536027,-2462545,3251064,-296905,953084,-761017,-849393,4147909,13848778,-8247974,14158213,2360834,7251089,2412981,4263909,4363048,1086678,-14826833,-34860883,-48949961,20511294,-10606960,-35950307,-8338513,-3398186,18744350],[-4,58,6,-6,-61,42,-178,-4114,299980,-623617,-7687333,5284923,-383122,-12507659,7412010,-2073143,-6927988,2404161,1431454,-807940,505099,-10127801,-14197151,4498047,-4013801,36499244,10426377,-28463099,24273212,11165041,-3379788,3793550,597996,-24421859,1940,-6885683,-20765899,30944955],[-3,61,1,6,17,-1614,5523,-12629,-753347,-6338850,7715564,18245717,-16487344,-3701940,6768135,5594986,9556185,-11193613,24536630,2550932,6890313,5791442,6225832,12221618,3189029,5082279,-7173945,17601480,9574913,7207555,-66358,-5870574,-10599778,4706141,12961863,11229787,-22822533,25518499],[-4,62,1,4,-35,-1665,5599,-14583,-1910679,-1845274,1655092,7839526,-10252341,-13820339,-16821877,14711959,6700063,10089796,-34678348,3477467,1665589,884993,7913108,-8965095,-1844152,12516831,-6586164,11070603,-6772877,920912,909156,1360713,-5250027,-4321760,1867686,9971824,-14770193,32346923],[-72878,-27320,8142,49586,241760,426729,126449,334895,976925,-624249,3555157,4424362,-5113452,-1927591,-119218,1323409,-4373761,3672849,-272629,4796215,-776880,-254329,543327,388355,-10396,3329216,2678750,-5665708,4051333,-2290882,-443686,913052,-3597933,10735166,-11897422,-5264360,69459256,-73345504],[-7,121,9,-1,488,147,5294,-2109,3533100,24073645,2937982,11184164,3948060,8743084,-1397418,6679050,3718260,-9303520,-2036911,-5633280,-120072,2933477,-1193261,2033810,842630,572829,-3217903,6164767,-1385891,14223358,-774058,3762702,659527,-39492888,-8914750,9133996,31323850,-3292],[0,0,0,0,0,0,-1,-6,-62911,722331,-223766,-665429,1135482,-2146217,-2504281,-48385,-741078,-1150033,908597,4963587,1885089,130204,-7076516,17647181,2632464,4681973,-16849752,14078318,14282059,-52705189,-260048,32072424,13378415,-16426556,-9332278,-7467235,4411767,15555085],[-12,161,24,-25,825,7558,-10100,28925,7839051,7280650,-1795902,-9085771,-26669730,874367,-8145762,4102303,-3830440,-6699493,6872905,4651515,-1107121,-11983859,-13691192,-12931479,-7176283,-5301372,4100669,-5959005,-6591975,-15849359,346086,-11814684,-8028875,-4759318,20761061,-27624963,-15203416,9933670],[-6,79,9,-9,320,1435,-1699,8499,2753121,4543344,207636,-420148,-4885075,5388421,-2058883,-763751,-7785090,3600192,-4748618,4846165,9773453,-5298472,1975389,11578238,5087905,5740254,-1998283,14825938,6750357,26731509,2012322,15949290,40476345,35062450,-3390050,-55735018,-12997204,35986253],[-4,60,9,-15,188,390,-2449,3996,1886271,1342018,-550110,-1628890,4637165,61227,-1695687,2684343,-1308930,2483068,-7005399,-6774275,-1126713,10124843,9878302,5597534,5811351,-14597867,8740195,4169596,34061421,-941200,-3905779,-3463550,-49860890,2291841,-5516241,-54849843,-1462151,51043992],[-5,62,7,-15,27,-225,170,-515,1955645,-5312062,2210060,4130394,-7869021,9157763,15151602,5111989,3629688,747870,-3772538,-14647623,4063771,4828959,27315460,-7097203,5440402,-780099,-4007781,-31405019,-18272109,-9166311,-2080934,20815269,8584348,-14843170,858486,-29300306,9438051,47318880],[-3,47,3,0,-18,-538,1793,-8556,388591,5432735,2515017,7491994,9803805,-13479260,2314624,1180604,-21144847,-9688974,10648506,19400941,-15598419,10300689,13124863,-21724053,-4567226,5606002,4837706,3678140,-15563982,-9026205,1620976,6481224,-2877877,11839505,-12084910,-18162026,-29033961,38330318],[-3,47,4,-6,266,-339,2179,7583,1112446,-10762526,1836418,5704059,-4185453,12486987,2992084,-4784220,737235,4639976,-295664,-2387108,-9196510,-5151873,-10141878,-29744022,-9325646,-4902163,19956718,24742558,15246606,2771744,1930467,9095731,12942903,-24232533,-26393572,-157225,13057883,40062029],[-4,57,-1,-1,45,-2033,4699,-4095,-173199,1124121,2294573,6697427,2425489,7934771,9373716,593432,13045052,-26328465,-21117251,15081738,-4560616,-2142132,-12244052,3569286,-1328099,-3598039,17413091,-15049141,7081928,-12556217,237979,-3594556,4531396,32598108,5328612,13003638,7568704,58047711],[-4,77,4,-4,49,-821,2751,-13507,763525,8311278,1572704,14673818,7087944,-4096752,5777148,-2343682,14869415,27884129,7233326,-13858046,1569079,-13464969,-13227103,-10064245,-5112392,-5533063,-1371427,-3712961,-5205725,-16831731,1190123,-5624907,-1078016,30509704,2492080,-14132276,-19753244,15007754],[-5,78,5,-14,164,-591,2169,-5342,1178580,-4829602,1713287,4109391,929800,8227045,4049051,34643,-9022885,731714,-6353341,2820394,-17820647,8019303,-16616717,-4039100,-4770346,-1196736,-49790810,-8677750,5847544,6450088,-3451535,-23650359,1301803,-764386,-3543834,-13916518,8802906,36033419],[-3,68,9,-13,373,-312,89,6475,2626309,-6013654,1240433,6465144,465252,10037087,-8756050,-792066,-7426791,5621716,-690175,-4216415,-5835817,9927500,-16462721,28608346,-753004,11843329,18914142,2647133,-36342749,-4028798,4140750,-8793477,-14731975,-5142234,-20381781,-16685337,-9669905,33884441],[-2,63,7,-7,444,-1015,50,-342,1329767,-4396194,535593,4624025,7040925,7757538,-17960303,-4897112,186687,-9625079,5899252,9844315,22722543,-29504374,1489622,-7769044,2130135,-325605,-15463533,-11726289,-5454902,6567210,-2307624,15829636,-25869095,4261121,-26368330,3886694,-7563433,23042804],[-2,69,5,9,382,-1601,3079,-13200,-3209121,255950,1086550,1014786,-3463062,-3094812,-25568782,8003371,9070152,-6838383,11920790,-13840586,-15351084,14374029,-1605248,-190146,-553830,-10018426,3682590,-24310202,13509694,1479982,-3034188,3053165,23081723,10172580,-32980175,386655,-29260326,-9558629],[-12445,-8097,15568,236997,-125618,-304581,-139909,-475826,-2366021,860856,-1954795,-3172234,2899864,1696308,-104851,-871783,2406785,-2325045,593399,-3120341,699243,-390395,-813599,-405402,-167249,-2073437,-1548589,3615529,-3087201,1416335,308580,-834160,2015707,-7546077,8680185,1641887,-42625462,54735214],[-40606,-26679,157828,-90297,-225423,-305032,-261081,-245016,-2733289,870283,-1926376,-2757913,2930327,2313306,157457,-1000652,2378605,-2747968,-35644,-3015245,788137,-486823,-903063,-586131,-235104,-2118033,-1573464,3707002,-3033917,1174148,330211,-903417,1886854,-8384596,8884343,-350988,-49575125,44569656],[-46962,-2229,-161110,-62584,-225997,-371028,-144187,-157734,-2588995,918919,-1920161,-3094837,2829497,1926195,82311,-876696,2360224,-2460581,374097,-3123277,728905,-458691,-897075,-467363,-187639,-2072009,-1585923,3663996,-3103593,1354326,316299,-799057,1855675,-7766117,8505619,1044016,-45227936,51523974],[-4,55,2,-1,36,-1268,4230,-6765,19046,6560271,412351,-1714223,-9603573,9483835,-6007467,-32795504,12498300,12028038,-262200,15745725,-8456903,14376460,15180820,-1278911,-101459,17352360,-2642482,-4991550,5072990,-1832098,-861046,617137,-8030042,3668083,-5248323,12673780,-14515390,14813099],[-3254,-2565,224,-10506,1130746,140676,908743,746252,-3164520,1438291,-1562617,-3526630,1629118,2448993,2175482,-257932,1886360,-2584806,-614795,-3440389,626283,-764895,-1542176,-489712,-75965,-1726764,-2081641,3887941,-3163713,1461823,315200,363486,-166378,-6579686,3383414,1622512,-54315852,38760992],[-3,62,4,3,351,-1093,5444,-6932,873627,2349097,4046749,5954562,-1712444,15715702,-6313578,5989754,-29505653,11208743,-2088767,-6375403,6680691,-380373,9520101,1205276,1346670,-1100299,7164527,-7605556,18211015,-12120344,-651097,-5873402,3738236,13008428,19248100,52662241,-28944955,18100234],[-5647,-1556,7838,-4004,173850,-931236,91665,295154,11769316,-1028781,-2331287,-6427134,642133,-9602760,465281,2638390,2644700,4748904,5746800,-3315059,-2166577,3470764,2139124,3178659,1962416,-71836,-2054414,811280,130833,4658822,-297440,3817264,888641,14091309,-12921283,39788112,57306854,115090156],[-6270,-3434,-733,-5423,-102360,736156,1649886,-3148913,9480280,-3256023,-3531602,1143716,6220005,-2266799,-3044866,-1680207,4495190,-1489775,-463972,-665078,-442046,3382567,3373773,580099,598116,-2159886,-717220,1659880,1211240,646271,56515,-1473346,6694934,-3467013,9469706,7566442,-20399744,4083496],[-3505,0,-6168,1776,322607,286068,-2429636,-373100,10707950,-4028102,-3729412,3899818,6737400,-839619,-2255691,-2192760,4723040,-2795631,-3342982,265389,-475488,3953203,3973020,148613,576140,-2202456,-798027,1503371,2510584,-417802,61077,-1562583,6803726,-5027808,8820233,2160533,-41962800,-48885882],[-4399,-378,3056,16223,-314799,45284,1106692,3581445,9193388,-2786385,-2976105,2651682,4165270,26482,1705580,-891507,3658834,-2858553,-4817237,-546288,-652565,3178282,2531477,122095,772125,-1533850,-1789533,1920396,2152480,-80358,54049,712971,2718156,-2484083,-1171756,3807673,-56725104,-65748772],[-380,334,-1585,1696,-46148,-72483,-133498,-1130093,1285791,4291437,1881265,-7091011,-10622830,758031,19588242,6870197,-2841113,542624,-6851763,-4725156,-1975195,-1105681,-5081313,1231484,1966077,2679193,-5610107,3027645,-526858,3336935,-101655,12576373,-17867388,16601006,-53243349,24396167,-65235381,-65736659],[-907,-79,-821,567,-197482,1505551,-565577,1281550,-1309477,2587636,-992875,-8448378,-1300682,-3028618,2964755,2250558,948032,1883695,4517427,-5038511,-485538,-473822,-1902034,1374585,798851,-542234,-2605112,3108380,-3902068,4206944,67972,3165168,-2672280,4764517,-8274665,23712519,7541924,127396346]],"denominator":100000000},{"t":2,"f":3,"type":126,"flags":[378,98682,196986,3146106,3170682,4743546,4755834,5136762,5333370,5529978,5542266,5923194,5935482,6132090,6193154,6193346,6217922,6218018,6218066,6218090,6230306,6230354,6230378,6230390,6230394,6230396,6230399,6236543,6239615,6241151,6241918,6241919,6279546,6285690,6288762,6290298,6291066,6291067,6291070],"factor":[[309936,-270765,-37541,-57131,-5826,43898,3420,-216778,-4393,208983,189591,-277749,-26522,-85962,56104,72233,33040,232053,-105138,-19917,-46980,-118875,48574,35552,25543,95962,-56431,-57989,-92519,-67659,29341,-316195,32378,-427852,209585,-82986,599512,289713,-170568],[0,0,0,7,9,52,-631,93159,234384,-247871,-368868,-271257,70982,-445273,2955216,1993327,2905587,2708630,-3821336,-2459424,1092738,-4443156,2480117,-63784629,-18386834,5583753,-5514603,-2891079,-2061065,2487261,-3708069,1792116,-543908,361244,1507852,770923,-2606358,1344436,4422219],[0,0,1,7,-22,14,-404,60124,275697,-416990,-245044,-971095,-720867,-558202,3566451,1499162,2893454,565519,-9799085,60931837,-5233933,4142832,3860221,328081,-6707461,1227589,2562615,1953394,2508995,2853900,-3551707,745295,-2027378,882880,971926,565178,-143648,2157670,6317648],[563,-345,-6870,-13096,-27983,131385,-41771,-13706976,21966629,-4337986,5402347,16011997,-587286,18153455,671765,3768734,-159720,-12062806,-5364276,-1534793,-215241,6146665,3785868,-410871,-4494583,-1935401,12811468,1715115,-5636214,-4284513,2798708,12530383,4675606,947231,-9235687,-865531,-7654357,12292433,-7587876],[684,-556,-6805,-15947,-5954,85630,32142,-9226729,7285316,-9303438,-22733777,-12085169,12326391,-13313022,-19010640,-2901753,-3063683,961056,2625829,1732721,2502414,10516663,-8716783,-3732070,7599359,3426341,-5428638,4526483,9704036,5373923,-5647169,11285552,2843044,12411150,-22580088,-3531744,4356826,7622322,-6658722],[298,-296,3800,-1736,15631,3001,-35319,-1875957,-3737279,-6637645,-14223257,-6243214,8271102,-1355580,11081695,-15050291,3799035,-23287349,-7902994,-5734730,-1487578,-6289880,26187101,7351175,-19528869,9572113,16799769,-467421,-15939558,1384971,-1154416,-6106872,-10322133,-9594814,28495258,-3276086,-2547592,-3023078,20568726],[478,-434,8623,1547,6367,-29847,32604,-2515810,-3224816,-14994733,-10647897,15720793,-19797713,291172,-11979362,11168754,-4807485,18383663,-11536290,-1394572,2633144,-6124885,5097013,4793351,-1375117,5604644,-8417364,-6605247,-17992178,13752031,-201216,-14415781,-12972329,4155262,17650052,-145590,5189823,-7711715,32632148],[0,0,2,-12,-19,-251,142,-164737,-346706,145582,571378,28573,112470,1033375,-3009053,-2043156,-3758041,-1551900,3761708,3463745,14244413,-6293251,3357703,-3270210,8650001,12590059,24663260,-45607620,23996051,21880421,32688646,-1808286,-1857,-3206226,-4593611,153698,5796859,-1560025,-5250343],[0,0,-5,18,55,330,-391,284690,543206,-286643,-958820,156004,-13300,-1528883,5186371,1781396,5413169,3699320,-6137669,-4424353,-20350861,9094448,-6262564,715643,9034955,-1322215,12612410,-41400881,1807588,-9139246,-51463923,5679148,-3138540,4524326,7030475,1647373,-9559034,2302306,7837846],[287,-217,1218,55,9056,-13823,1936,-3361863,2878577,-2435015,-3335673,3663902,2735143,8880308,17130568,304743,-236844,-13617485,11494595,1868192,-4536881,-2430112,-3540712,-3744726,23706101,12876081,-31434898,3564132,24350911,11886528,-5710175,-25386589,-20719754,13441920,20538078,9283309,-496205,7084453,40055294],[315,-259,1017,-3186,6371,28010,-82937,-2526942,421734,-5149714,-7747659,1439618,553144,774332,4269834,-6108939,-11428565,3874159,18747720,5594805,-4081203,-3298424,-13364911,-6804246,-4387110,-45491647,11513608,-8321864,-434812,-23549140,14609037,-20175358,-5975103,-1423012,20085371,5607416,328821,13041114,29700897],[358,-282,-2282,-9702,-1159,-54928,31671,-1630585,-11083557,3072256,-5619907,2964937,21765475,22477762,-8288285,4083882,14372630,1065268,-21608973,219814,3250445,-35977,-6655110,-1053744,10096370,-13782939,-14368833,-10523022,-8167992,-5290483,13426393,7741590,283845,1749057,2711770,1990395,-5376488,-24517346,25370878],[331,-244,7833,-1946,-20586,25776,19007,-1449616,-9955721,-2013888,-2318838,-4598952,-1305708,-198518,2469371,38480898,-14141977,-18895609,4785158,-331008,-7987409,13250409,-3644118,-5801121,10236237,7496505,19597041,8399840,-5923278,-6104320,7257425,5292029,6550977,894701,3247287,2117408,-7660246,-6798875,31985009],[433,-310,-3862,208,-37882,92058,65431,3136788,519881,8200402,-18496759,-11467729,-15482329,26790856,8087844,-4322098,-5885508,10091594,10391162,83438,-2430333,-2445982,-1281118,1776983,-5314816,5315233,4839965,4110289,446005,6868247,-6306831,12543783,6604722,-11252473,-25444412,21538346,-6238047,-13377550,25881650],[-132919,-235365,1063791,1210411,356700,-2051172,99624,4042258,-9505899,-8358485,-2990217,9474743,-3934998,3829426,3677014,-6099704,848419,-8526063,-454430,-225271,160303,3234184,139871,-1652694,97422,-4837068,1740543,2432400,6678685,-473780,-1055409,8233680,-722447,20145475,-25209139,2136571,-10358598,47603506,-81974217],[978,-672,-22935,-31503,113624,-377790,-173212,13597136,10086359,13296083,-8785368,-1585049,-11250417,1889881,-15049445,10310,-1528245,-15059168,-16408797,-1548080,4702431,10242025,-110612,-4729582,6683734,-6140350,4981444,2514532,5431237,-9700221,3920960,-5455813,-18524814,26566771,27155447,-11797789,18711347,3555283,-26256889],[719,-660,-736,-10749,167948,-691517,178933,10794265,4232563,-15209718,6332745,-5218625,1354096,7139168,-17043051,2303448,17265527,-8172287,12908948,3022839,-5494843,-9861985,-3231555,-3986821,9127334,3233590,7365636,4051875,-4018907,-5523556,-3980325,1030051,-25784849,-36851212,-12195328,28088397,23645105,2964207,14252132],[535,-451,-4335,391,29988,-162177,144843,9580575,4128260,-14256995,9304244,-9148834,10967002,8557800,4673354,-3998489,-30192367,8636807,-15439943,-3501161,-3082225,8341306,2414308,1858802,-5933234,-203997,-4622238,192908,6091446,6366895,-123835,9905239,9347901,12927487,14071568,23849335,33313639,9393245,29070911],[268,-161,-1365,807,31133,20798,-70598,501187,904067,2485651,-1577422,2310173,-1367879,-7460197,11370610,2974909,-324237,2053462,8211903,1710838,12505450,1621024,3072571,4374000,-3283301,7732358,-16745405,-15003209,-12848562,-23663461,12171944,43461571,-32301374,10803295,-8252773,78193,27875214,31606447,79628665],[334,-197,-3922,-4189,24283,36943,-96728,497335,-3508326,5423103,-2262879,13070279,13843750,3369985,-1886167,3627657,6059714,16109690,4422739,-3990865,-234831,4561086,-12062317,4128472,-20925505,13032381,29313517,19954069,21121696,5059296,-8094058,-6020632,-22213459,13321110,5849141,-3419514,28167441,23636401,55035421],[233,-222,5271,2333,14710,-83180,-128998,-1002674,-3354893,-4800742,-3428174,5568854,-10461126,-3025596,-2575319,-5176093,6266618,-187096,-10991122,-2779945,2284955,6729061,2241549,-572684,1138274,3671503,-3859695,7730688,40295631,-24202260,3877995,19411620,24024243,-36794371,30032985,6656603,-16787046,10446217,58187844],[355,-237,-8712,-7400,20526,-40170,62700,3053254,67667,651378,-1336868,4097696,-2796556,-4778486,8869670,-4840545,6217995,-11158306,-4112835,-23057,24372730,21548775,-24626428,-1606506,3391863,-11766352,1822974,491065,-17586104,31221027,-9998795,-1795923,14623719,-24050093,1510346,7475906,23472354,33659734,67477182],[427,-288,-2347,3445,42594,-39673,89101,3416528,169146,6348761,-3560494,11272317,6514452,-3681526,-3150967,3266940,-2915720,4537900,7355627,-136348,-4234496,4495902,46016121,-6128512,19612836,-22075822,1902072,5192711,4254318,13156954,-9214065,3376939,7557194,-8414348,-17007443,4024611,25894637,11263614,54930710],[426,-268,-12982,-2919,39238,15741,-6900,2928778,-938676,8482221,-3886492,15028165,3598266,-4301282,-11800953,-8867540,-17551035,-15700101,-1730818,2832682,-26728489,-20939206,-15736728,629968,-6503251,12871896,-9847938,-7063631,-7735026,-252600,3953633,-705365,16551933,-13091259,-16555510,2110629,16343752,22476623,54116792],[200,-113,-1818,-1544,-35212,116388,-10446,-576583,1223294,2457789,2014286,-779704,-1563627,-7869159,-506824,-2233595,3999376,-972305,-12332930,-2658637,4997107,4975066,4101811,1127044,-1720043,3361574,4615610,-776451,-1059434,-13049723,5799216,-24707788,-1344591,20553457,-33106655,93390187,-42635946,970051,75283307],[179,-115,220,-9021,4378,-47096,-7396,-2744556,-5686494,934912,5076995,2298943,2330270,7698413,-11856545,-15240954,-15847173,195262,8966160,8435591,28313121,-8043431,2122658,-7692255,22324799,16361815,12551982,6511164,-13764826,-18956954,-23347764,-2077626,5697604,9059583,13797296,-9507762,-20977418,7480570,28007402],[193,-119,7292,-4824,-16462,3669,258373,-3464566,-5291820,1387991,7080568,-873940,-4721792,3697416,-11883498,-19200168,1509030,2843358,12525684,-458425,-24027677,38973668,3269331,-5212581,2111104,7545964,-1327971,-566078,-11973864,11250704,18636040,6714706,-11395734,4776866,17051349,188967,-25203600,848031,26997587],[358,-224,4637,-7315,-29203,-6885,57211,-4436794,-4881359,3674830,6814841,-4097650,-2434339,4348636,-18835530,7911516,-7152799,-15441457,10046574,569792,11844606,-3719784,5604671,7661902,-31210591,-17193284,-15953559,-8947520,15514990,16762182,-20866696,10394660,-11831959,3394270,10080314,18077728,-25238159,4152130,17001775],[258,-153,1883,-10035,-39944,86744,-72552,-3237558,-1039,558661,3317945,-4444950,-4736921,-5860678,2925542,-5193102,1991052,926667,-10830809,-1716753,-10942137,-28485018,-8943770,-3725503,19145059,-14910344,16766793,16174794,354389,24961205,3065125,33473594,-14221100,16959576,17650344,13032401,-34353490,7863079,41312470],[-175894,-294266,-1205080,-1205215,-6180,1650012,-73799,-4375575,6208125,6783955,2561585,-7544036,2253794,-2728963,-2700729,3992278,-1835267,6232739,-1433970,-47854,-308290,-2067678,-73874,828155,727960,3231285,-1040789,-1404526,-4444318,-98430,409570,-6722547,-2405168,-17775594,17294987,664066,14043998,-32587370,53312542],[-5954,-16982,-1232259,4110535,-2755154,-2312853,-116166,1766189,2090259,-1274081,329200,5040992,466993,-3676910,1398365,-3464256,-1852443,-3372351,3216730,806981,2288114,2161384,-3793981,-658955,-1939219,-1532281,1497589,1230439,2415712,610175,-2422839,5374314,-1604122,3376270,-3574825,-4761449,3348920,-92295298,38871221],[-9244,-20180,3855113,-961738,532751,5359942,33123,2915323,835804,-4074593,1415220,3425600,-2087736,-1586913,312008,-4155678,3169851,-5757315,4315892,586401,1221316,509272,-2747489,-459027,-2928783,-2517739,1780292,780804,3637904,-367740,-2049450,3871431,5933744,16101402,-8712774,-14838372,9652346,-78755886,58249461],[225,-167,-1781,-4793,24907,-38578,14880,3310905,1331287,-2115986,2739363,-4321956,408592,870242,2001359,-722197,-10752375,672407,-14425987,-3046345,1164916,4431612,268663,100528,-621311,-4963258,-351348,1368214,7251683,-342978,284428,-13823583,-27586439,-22359190,-41146035,-69778971,-64149594,14880035,75998865],[-7273,-12798,-1619795,1131784,-794379,6145889,392133,5855298,2081501,-5556027,991485,-5604751,-1729171,4627229,-3644077,3989899,16132708,-852514,8450743,70093,-2620950,-6559302,3934684,2894555,-4784915,1306880,-1401302,-3783619,-2505896,-123786,3980147,-4854769,29380069,33209353,2776094,-29115889,-14697177,52360678,73176057],[-12333,-22354,1844890,-1314303,-5964537,-5792335,-67207,4243665,5222733,631539,-1603497,-1482987,4468321,-130155,-1123877,5671784,4815327,4631260,6382685,679569,-72954,-2830878,1512229,2504132,-2567241,3747187,-2348544,-2877385,-5358031,2170559,3132957,-1146352,12566159,3860039,14748968,-5739570,-30849099,21607320,26924016],[-9630,-20455,2446793,3150946,3144307,147081,-91043,1439401,7816793,6330886,-2075066,-4037244,8001043,-1575117,-1847624,9145805,-1024520,10424997,3074891,669213,402772,-2178502,1563721,2570756,126612,6420044,-3651428,-3121714,-9039943,3015858,3581780,-3362314,2443978,-19369959,28244518,9779489,-35544278,32654557,531233],[-1741,-5637,-1100432,-1149764,1608559,-342658,11421724,8931211,3698418,-2260287,-5045712,10499302,6811079,-3063183,3133174,1775525,-1291172,620496,8551869,1724242,3715101,2078682,-2502416,1179064,-2870784,1672797,-1084032,-322937,-1651308,3516414,740711,10373144,2913985,1877415,7899435,5500950,-52805418,-30503333,-22124976],[-1687,-5790,-1131319,-1135392,1547162,24484,-11553188,9171298,3268911,-3039090,-4603358,10020420,6787911,-2348661,2586741,1537025,-1003121,602523,9223546,1752031,3013772,2861740,-1961959,1098363,-2700143,1777211,-1592797,-552726,-2376395,4674944,707839,10271728,3628008,2317718,6420925,5644381,-52574458,-27624390,-21353307],[-1675,-3795,-66571,-424855,4328826,-8759637,-157688,-1368394,1023741,-2119812,3332108,-5795934,-4222112,1319990,-1516815,-358397,9197706,-1915871,3201781,-424642,-2002483,-4213750,1073611,1311623,-3900995,-844516,643314,-1660727,649813,-1058731,830798,-4982077,18378927,23784873,-4367234,-25252694,17717583,-17351837,88723084]],"denominator":100000000},{"t":2,"f":3,"type":127,"flags":[381,98685,196989,3146109,3170685,4743549,4755837,5136765,5333373,5542269,5548413,5923197,5935485,5941629,5944701,6132093,6138237,6141309,6142845,6230397,6236541,6239613,6241149,6241917,6242306,6242498,6267074,6267170,6279458,6279506,6279530,6279542,6279548,6279549,6279551,6285650,6285674,6285686,6285692,6285693,6285695,6288746,6288758,6288764,6288765,6288767,6290294,6290300,6290301,6290303,6291068,6291069,6291071,6291453,6291454,6291455],"factor":[[1812,93936,-15526,-2485,-1200,-5211,-7101,-7868,-4999,-3874,-6676,-6746,-3228,-287,-4633,1145,2707,3840,-1353,-4502,-3092,64,18690,-6363,-3530,1194,-1040,-10502,4770,-5345,-216,-21,4617,-18,-5851,1287,2796,1007,-1296,-3450,3376,-6703,3546,24,-1486,12123,-4107,13509,-8108,1462,-13741,15139,-14033,8713,-68027,-29952],[0,0,0,0,0,0,0,0,0,-1,0,0,0,-1,1,9,5,-489,197,17245,156,192,3378,-19240,17641,3667,115909,-252212,374907,-338393,-661064,503429,1907309,4271943,3394408,3332409,-10645392,49340434,-36650910,-790237,-358574,3811092,-4538397,-56316,-584827,-2504270,2269930,-417253,-638012,-262083,1497176,339377,406001,-1712682,2985737,2992706],[0,0,0,0,0,0,0,0,0,1,0,0,0,-1,3,29,61,-166,427,11624,1137,129,5089,-22625,19418,4758,135504,-316317,379175,-377247,-838198,603941,1326468,4272701,13076656,54256144,16581136,-7580307,-7468428,2816832,-942340,2965491,-3744252,-45319,-600076,-1626301,1937084,479056,-1188061,-1261993,1189534,122611,800512,-1537198,3729419,2682896],[1,8,-2,1,17,4,15,5,-16,44,-102,142,130,662,-978,-2799,1593,-30206,-51130,-26215,-241311,-895209,40168,114606,11982,-927460,28396552,13190790,2780589,3335045,-1356074,-21390389,-6935220,9558210,-5439061,-220159,8262493,3764301,1705365,-1487149,557988,3220594,9432300,-26237,1464105,4989474,4049736,-745833,2036355,-3160576,373165,2709174,3290064,10367217,-18796288,873027],[2,34,-2,4,47,29,14,34,45,146,-114,977,-145,5542,2919,-17808,-6322,-249827,55418,18879,-953912,-14553613,-8069494,-2337119,-4183573,4541763,-1975284,-555560,-1575719,1428721,-316504,499132,614833,-325334,-24992,-219719,1203259,242876,-268339,-270004,365950,686539,1057948,-88179,-10679,-489746,20522,487298,-343064,-1820892,1952665,3751290,3826622,13050177,-17019574,-38336261],[0,6,-1,1,6,11,8,11,11,26,-30,51,70,-391,-37,-808,1397,5556,-1527,-42655,-115181,-515669,63116,-341939,395903,248471,19165509,4101155,-6528450,-4373552,1363503,29048739,14892452,-6024554,15153189,-6715164,-658975,-6812969,-5800570,3848420,-1408042,-6152070,-22239674,-24879,-4763883,-7517501,-5378886,10103622,-4310742,11810686,6653460,1070335,1568920,-10467610,19996918,-9489074],[1,22,-2,2,14,24,16,24,20,65,-99,419,-46,1721,-78,-6849,5446,10296,459002,-175336,228789,-3317754,-1673618,-1314921,18475846,-20607918,-1774366,2113187,889324,-3015879,985582,-173824,-1876898,-437740,1729522,50815,-1944554,-257956,746986,263809,-842666,837780,-1233200,-396,484328,-3160535,1370128,-2119921,1784648,-811453,624813,-1902408,4138149,-3320737,19220737,-9940224],[0,0,0,0,0,0,0,0,1,2,-1,0,0,1,-2,-15,20,1085,-106,-35935,454,-1594,-6468,27718,-20161,7637,-37666,94716,-448853,250069,579119,-344015,-1693576,840515,734866,-399449,-1767245,-2515328,-2873701,1061912,1254463,4917731,-14031251,-45661214,59221532,13153388,-8498046,3798044,2537258,540883,98155,-1519749,2029207,4546086,-6469480,-4679726],[0,0,0,0,0,2,-1,0,-1,1,1,-1,0,-3,12,116,282,-1367,928,64382,3517,7195,15158,-79393,54199,-17966,82439,-256797,953503,-513704,-1338258,1028292,4837224,-2626920,-2633621,1419649,7418874,12050793,18793552,-10652885,53860125,24349534,-17745407,42845,-3730291,-4447303,2688166,-3252426,-2028806,-32641,-1229747,922665,-2707293,-8871628,16289199,10688154],[0,4,-1,0,3,1,8,5,2,13,-65,-2,109,-224,-1586,-755,-640,-18918,-6740,-37177,-104760,-316205,21847,-221189,35727,-240854,5682339,1490001,7067406,16553062,-3402101,5963014,-2900303,-29240060,-13590798,16372022,-34438379,-2872782,2557072,-120251,5361791,-3011900,7910549,-114175,3885672,-2603289,12511958,1252000,6821066,-3455348,6991043,2541597,-25076501,-1552867,1863501,29284820],[-1891,175,-6015,3627,16353,-102,2084,-2704,-6783,617,47619,699074,169217,545283,175320,-23752,4834,-2707909,-1155683,-133132,171179,-188877,-620275,-296665,-124771,-153764,-228114,40258,130347,-479310,1202916,2216615,847878,6329218,-307241,-454254,949529,1483259,3248650,3040340,-523269,-2140794,-83064,-22243,2198234,-4526240,7363758,-3869647,16403322,559528,22840029,-22310559,-15777459,-53143377,-45261763,151189603],[0,0,0,0,0,0,0,0,1,3,-1,0,0,1,-2,-18,3,1106,-108,-38254,582,-1669,-8270,30220,-19512,5802,-27303,81671,-296175,165386,403750,-272010,-1213805,570459,520484,-282578,-1259642,-1766844,-2017560,941316,770643,3520972,-10235522,63314005,43053806,8227216,-5234767,2553784,799963,115349,951953,-477472,1277987,4330914,-7406009,-4855615],[0,4,-2,-1,-1,9,7,20,0,12,8,155,110,-383,-2119,143,673,-102644,20002,-84254,-87040,126496,519360,33449,522976,-1469228,575609,-2455361,-37352756,3795354,-18449448,-3508938,3708207,-4688843,-6846739,3687816,1769568,6537284,6612423,-768928,-2549415,-240489,9064138,142384,2740386,4625383,451724,3841254,1688230,483310,-177504,-6516998,-15912620,9928513,22050455,31825243],[-576,183,4907,-4364,7382,1115,2624,5946,-966,-8821,-47923,-633044,-167425,304254,1002526,-74350,-37360,-2786055,-844149,-102776,232257,-157026,-788393,-235195,-223261,-139799,-275109,204041,111537,-410553,1148080,2254679,864242,6902577,-126406,-521219,976595,1707344,3764218,3540220,-725681,-2299634,-474906,-29268,2429916,-5691369,8126293,-4839593,19179402,277285,26051607,-25994828,-18322208,-56866978,-46325541,150933046],[-2071,-493,-5252,3961,21871,-1753,9266,-2908,-16954,-9054,-50562,97640,-749248,-243818,-733926,-333,-49176,-1367091,-1296572,-344069,71951,-1010554,901474,-546068,1338885,638894,227172,-2668371,2345445,-3680783,1714769,-4789603,1071717,872588,-4325181,399374,239432,-2070378,-3644284,-1353010,2893860,-10114430,-10252004,89438,-4064088,7283955,-3393530,11820748,-11780518,8972577,-351974,-15072931,-76927282,69908587,10776994,141183973],[0,5,-1,1,6,6,10,14,-11,11,-65,109,92,-316,-1926,-89,1043,-156728,32228,-40417,-110991,-31533,476242,-25408,989134,-1833380,-2485488,-2195384,7235978,37277623,-13104687,3072524,6037328,11836860,12390624,-8971488,13441456,-484727,-1943206,230668,-2924425,1288755,-5191925,76342,-1858082,2609508,-3740355,2114773,-3422742,1271731,423462,8108824,-16155793,11371716,22150522,32324043],[0,6,0,1,7,0,7,3,-7,7,22,65,41,-423,-1899,-1325,0,-87970,1829,-26210,-152103,55714,214307,-6953,-490392,-85269,1669309,-861528,1114148,-3907977,3916419,10109618,3597571,-637350,11479368,-5799238,2921302,-5267225,-7002604,864639,-2354744,39022791,39074995,-123937,9043798,-7495290,11726390,1667600,-284206,-23978727,-2206441,-14922695,-56772688,64692636,42011878,45685262],[-480,791,5214,-4224,1677,3497,2973,4167,13105,8105,29729,-134559,806197,-291448,101649,-4204,-50774,-905367,-654111,-344075,111370,-963551,814218,-609428,1320172,635542,275179,-2697956,2305969,-3654250,1728632,-4812382,1006054,356254,-4415212,445116,215607,-2246236,-4055714,-1766744,3015067,-9859049,-9839015,96282,-4218822,8194312,-4010099,12533095,-14119965,9171451,-3232528,-11730950,-74180411,72621113,12746240,140539479],[-2306,-51,-2395,2098,21066,680,8479,3675,-3013,-3131,-5703,-169095,47083,1089134,-937078,18565,13419,-57591,-1465576,-86428,-377535,-267223,1392,-1045938,652070,-477715,594206,-1085687,-267376,-496375,1625363,2215621,-57321,-3260505,-2049726,458861,357346,-1779103,-4335415,-4703571,1640635,3048383,8735646,142270,-365839,12823512,-4278433,9088827,-26398350,4071800,-32079246,40565890,43659217,-17189378,-8029354,144282922],[0,1,0,1,6,6,18,1,-8,11,-48,4,34,-643,-1953,-109,-2620,-18908,1039,4365,-100647,21628,244134,-154067,-486756,198780,-2423837,4018340,2094204,-6398966,-5422974,-1259613,-1681269,-4057107,5804288,-727544,-1485717,1509076,3312238,3945800,-5293824,11250607,-6821044,482158,-10495005,30594941,-9593138,6374148,37222613,-4341010,52046203,72417322,-5571056,35099766,50827460,55047181],[0,3,0,0,3,5,17,0,-7,6,-43,18,-47,-294,-1173,-47,-874,68385,-66030,-26370,-103857,-70817,199304,-76584,-461152,-2267,1650740,-1564883,-1411258,-1277613,2472679,5703698,4129771,2650603,82551,-1319734,5486185,2191387,1503527,-661912,4020310,-25939510,-6101872,-266126,7477099,5666499,33324678,-49124299,6721026,-39905431,-20807495,26035581,4723867,59768779,42634848,57040501],[0,2,0,0,1,3,22,1,-1,9,-38,26,-41,-567,-1264,581,-4524,78766,-41469,13197,-69403,-15847,231406,-2739,-213548,144012,767527,-728346,-314546,195629,811290,-1503261,-1360678,2425142,-5450309,1964345,1018081,3020137,3775676,-824744,-239716,-8117455,407796,-277457,7411826,-56379403,-37034307,10299822,20177879,-25101725,-14740252,37783857,-4153711,32131430,8670741,82180115],[-249,426,2228,-1427,3701,505,-1002,-278,-5164,-3807,-9928,181821,-154871,-504741,2044163,-63617,-125468,265536,-200823,-2785,-232628,-148057,-369144,-1077014,455411,-422278,544362,-818864,-304612,-381907,1581439,2218708,-65128,-2582465,-1868319,380250,392054,-1536460,-3764284,-4135141,1403521,2843947,8244198,135572,-103253,11513258,-3361081,8040353,-23327790,3797382,-28427832,36308596,40305869,-21333550,-8578529,145765273],[-14,50,306,306,19,484,426,672,848,794,2083,2776,-23658,47631,-257597,13031,2090,2525532,11406977,840917,631271,439316,-1963849,-231597,-757545,423676,187385,39359,264389,-635872,1007286,608953,260103,2567110,-1173464,-91767,547347,51764,186178,363058,322729,-1956009,-47693,50234,401929,1621212,2267422,1972980,-110446,2888384,3284504,-4950309,-11476328,-17965291,-13699784,134001816],[-28392,3127,-1545,-3535,-122723,-10052,-54706,-16103,22415,18423,84577,-16761,-17464,-20922,44419,232785,761157,281598,203111,-1406064,937663,753688,380106,-3286815,937802,-121407,60353,-1428747,-1228645,1015760,965315,1904036,2011644,228116,-1313312,-63127,1852231,11704,-1068509,-981794,2284771,-717357,2005945,-304923,-127561,-78817,2502105,2409006,-1307971,-3500562,10009375,10286713,-2645947,30105819,-89326275,-41390982],[1,10,-2,2,33,9,57,-21,-53,39,-336,9,179,-1127,-6993,-527,4476,151363,-317774,108193,-82888,666979,-773224,-882657,-2334004,-475767,-10050184,27897800,2118051,-5747135,-16223719,2801222,-2628385,-1343140,10325149,-1544618,-1785660,1276436,3408322,143768,-789335,-3881316,-4112607,-246623,2259284,-6745174,13797432,8690367,-2772178,176690,-33956347,8553249,-53165607,-10015142,-50973589,988016],[5,74,-10,8,85,132,283,43,-121,210,-1717,613,364,-7691,-28945,5294,-31470,1108427,-1861816,1932936,5312710,5167172,-13663383,5529537,-5121129,-6840061,2140980,-3651935,-496544,479611,-176356,1459285,-3451343,-241803,350454,101707,499217,795393,884918,-215534,-303105,356836,-2021750,-122927,-923729,-280652,357714,-807633,-2077380,7741993,1404940,4830053,-10026801,37822428,-27330912,16977799],[1,13,-3,1,33,-3,21,-10,-50,15,-258,67,311,-672,-5098,-1518,-22895,117797,-171734,510164,-108012,350130,-306980,664822,-725126,-981462,-5880048,16946018,-8644424,10261574,26274852,1644572,15302567,5027690,-4994131,3697408,-2205634,-711695,-3731256,-330291,10502457,-7104979,16404682,459500,-28275,9894459,-20217553,-14639983,11904786,24034205,1795582,-3308734,1796535,33949618,13646252,1110008],[2,35,-8,2,36,25,48,36,-98,98,-762,372,453,45,-5032,-13578,-14907,253800,-393042,593609,3273261,1273115,-4093291,2370976,18157734,19455072,-161119,2587805,-936751,1125977,-870297,-2315180,2203072,-2693157,2148059,-762943,937232,-135397,-804567,2368226,334295,786428,2064922,-6119,738264,59897,-1892099,-4793651,-1224016,-4651416,-584970,4314234,-9727421,-18459110,-479210,-847930],[0,7,-3,0,18,3,3,-4,-34,-3,-129,72,171,293,-1560,-2538,2979,35806,-133772,163869,-34389,645848,-1096802,281100,-633701,-481294,-1687051,3532435,-2617529,2234544,4790415,-1536623,-10089215,-6624470,18590698,-2879882,1611546,1048265,-3108644,-4971301,18714388,-26008589,11531035,189067,-428102,11984233,-5814248,34884609,-7662830,-48982227,26982953,-28792279,38943913,-6867725,23278239,5590628],[0,8,-3,-1,8,-11,-18,13,-51,-183,13,80,181,1262,239,-4346,5819,-87895,-115476,275270,48305,575078,-1124324,688639,-219210,-387921,-2368351,5321962,59342,1660601,3631423,156881,17934396,16056271,-21985359,4165226,-8596087,888603,8310107,25758604,-8961110,12124151,-15838731,-327739,-4292037,2053065,11419261,25299750,-19788399,-39149013,7803519,-3414467,28387163,7771007,23672759,-10224202],[0,8,-3,0,9,1,-33,9,18,77,107,155,142,1504,-162,-3783,-11,-24870,-67579,142695,50044,400835,-789464,861729,286660,247459,-2309674,5674434,148453,723974,-1717829,1911156,6114534,-3284015,-19542040,-1050941,10023892,-12031482,-19324996,-47689844,-10608371,7529982,-12326243,60071,-1914081,-3827632,9030156,7303246,8704972,-13574122,14755748,-11199902,23664673,-3585369,17944627,7926751],[0,4,-1,0,2,-4,-19,15,15,-22,107,105,35,1016,760,-2318,-724,1819,-32461,282562,-8647,91472,-78612,211925,-614253,-1073515,-1939705,3775928,3026070,-2559468,-12827954,1661521,-2601457,-11920165,-18835013,-6014911,19273458,-13024757,-30632428,29240437,19068332,-4240390,7583327,-146692,1509016,-7133557,-4337534,-11155857,-4090496,6773161,21898264,-3012877,22045751,-680509,15772028,11446603],[0,4,1,1,9,9,22,-1,-3,16,-96,8,-14,3,-851,-192,366,222475,-122973,9020,-84106,10380,400554,155282,1648235,2678877,-1782470,-577515,-131456,-498843,-1049995,-543041,-2164940,11951415,3185458,-428541,-4645578,-1458021,1978790,-434620,7337570,-8985871,8444973,-417056,9362976,-21113562,40278586,28576588,10652315,42410158,13330850,10765862,74758147,78809766,51929444,25627076],[0,5,-1,1,13,5,12,-5,1,110,-111,77,95,220,-1245,-700,-3977,-33599,-7117,129328,-148754,-97665,655441,376399,-589940,-378226,-2074112,2346931,-2748307,6007630,17688484,-7683058,-2088763,-32498467,2899827,-4245355,25977723,13979779,8457172,9468970,-17120372,6454237,-13526824,-454553,2980740,-11631132,19159761,9554075,-4314197,4687640,3430650,5177941,-759179,1221980,-2047619,31939838],[-19,-1610,1442,668,-39579,-2823,-184586,-451109,111655,-88950,-85084,2371,6105,25382,-32739,-138224,-423009,-192959,-143597,783708,-531051,-442087,-224370,1838746,-506516,68261,-24897,766516,716548,-625782,-490374,-1077219,-1116693,-86894,663177,40138,-1027236,-36857,542391,514653,-1241652,301478,-1144771,174779,44089,242741,-1421829,-1150533,446127,2146219,-5801002,-5725057,954402,-16990465,49934738,28823551],[-215,-638,673,295,-110362,-215393,100024,56716,-96416,-481986,-5342,10022,13521,15548,-36947,-157738,-296946,-185846,-145152,746612,-537340,-444525,-232121,1861873,-505643,69619,-25937,769985,712950,-623101,-481893,-1082502,-1127915,-96491,667969,38245,-1026808,-43950,529901,511454,-1237041,304081,-1157969,175072,35579,246638,-1427114,-1148977,455624,2159414,-5836430,-5725839,931837,-16942745,49995636,28794873],[-274,206,-435,-812,-98590,-189967,149155,-14932,165188,455981,-105466,16394,-16775,41551,-4421,-83866,-704088,-289760,-168929,1413127,-574447,-457550,-138458,1729939,-491835,69281,-24045,755835,725940,-659541,-532572,-1095003,-1143176,-43746,700516,48256,-1086599,-23262,612820,442518,-1294918,272489,-1168571,171445,92842,132052,-1423710,-1281524,156919,2153031,-5366609,-5732279,711125,-16890488,49931852,28882556],[-7,1,13,-21,-3603,-9140,5415,-293,9173,25135,-2688,568,-3119,-6063,-12826,-5065,573721,875836,112912,-13756960,743470,33649,-2018679,3646871,-896638,29023,-89813,942306,725859,-43428,413009,-616484,-121440,-493535,-467888,-123243,468935,-112655,-679294,2548370,-18489,409886,-757306,244047,-890902,2321640,-742579,1956062,8745395,1629594,-13490250,-8293678,3683470,-21192189,48094637,27425501],[1,10,-4,1,34,3,93,-46,-138,-24,-578,-273,323,-2782,-9518,4694,15308,38450,-167942,-320510,-953577,1288321,-1193418,-5891309,1337866,2869487,-154180,5844509,-88088,2704765,-2411388,14181327,-24169614,663743,-5610552,2844107,1253763,7194382,9093357,3006449,-9050131,11638409,-10388368,324187,-7562523,6463016,-15780037,-13076511,3955969,265621,-8216826,-44890893,72125621,93056562,8886039,76930434],[1,13,-1,0,21,27,67,-30,17,360,-333,-18,-70,-453,-4124,2206,-5150,75687,-42265,-626897,-170746,-134004,609378,358674,-675768,491414,-1512681,2295279,-13942779,6712018,12142093,-5213600,-24321001,9728503,7713127,-3601179,-14740687,-17911903,-16922688,3104271,6070166,14428647,-21356582,-451905,-7803591,-14440323,10749903,-11319379,-16591010,-5659537,15298220,24336073,-26517540,-22054605,-736240,13649995],[-36,-983,1404,418,-66301,-25112,-266436,119543,-386056,187746,-132593,8500,22828,20100,-50866,-93009,-426868,-187684,-150077,792811,-450861,-453710,-192181,1773774,-524915,62212,-25963,764812,719118,-626994,-484237,-1084551,-1104509,-78320,653737,39972,-1023920,-37873,541306,512064,-1241712,291559,-1138862,174913,52996,229951,-1409148,-1140639,459766,2133538,-5766678,-5736360,901780,-17094854,50091554,28554981],[-341,814,-1427,-1585,-143482,301153,185106,-25639,-86246,-19160,-88390,18980,-3664,35303,-37143,-162568,-704488,-236777,-165490,621414,-498548,-428359,-234983,1785865,-512863,64258,-24826,758236,714593,-619449,-466549,-1050979,-1085871,-63836,634652,36108,-992889,-33335,531543,533560,-1220233,297532,-1091380,174593,58147,255016,-1358069,-1101794,567340,2118919,-5802463,-5694334,1048677,-17439648,49495679,29156520],[-9,47,-31,-87,-8279,11017,13268,-3599,2046,31190,-5494,2888,-5329,9603,62823,-1157981,4939738,55150,-221304,2592484,-927600,-599847,14410,2343834,-458890,118523,-58511,811971,747559,-705616,-619443,-1302259,-1359712,-187014,908366,79102,-1351929,-62039,677258,371594,-1440287,296582,-1598645,180239,-35253,51042,-1945933,-1735836,-263273,2449856,-5444929,-6418601,-179084,-14328946,53665402,27297796],[1,8,-1,1,20,-3,86,-31,-87,4,-541,-108,317,-2426,-6691,4112,2382,84992,-115435,-115681,-470607,850194,-1138739,-2850465,-1091110,-320098,-875124,-113698,-110396,-1717119,-5971648,-22375689,21396970,-11694689,20555956,-3672575,-14846933,-11505252,-8049038,2790969,58641,9742331,-11583182,3176,-4822197,-6801733,-5042145,-15019844,5663495,-3725731,-6445623,-25062360,69047770,43214378,-29464106,89062264],[1,7,2,1,-5,64,66,9,-4,120,-37,-10,-334,-684,-2074,751,9913,78786,-19512,-1765216,48216,-69307,134565,652224,-973134,-1387,-1515871,5602915,3211366,-3240507,-5803187,-306970,3759171,-398413,3346562,2410806,-2642104,7811938,14002216,-10144395,-8209609,-3814861,8284039,-795778,9545583,-15649589,-9229047,-26268393,-52350977,7275174,66167080,8097837,7776870,9579387,33270900,27486268],[-175,376,-2048,-976,-52736,70906,-201456,260095,390919,-101402,-26463,20943,-32429,18756,-53023,-353354,-496908,-232203,-185438,816066,-1037698,-403442,-325763,2215601,-403585,93377,-27699,740602,736622,-664645,-534385,-1044719,-1176303,-108980,692773,48500,-1057510,-28446,560350,530365,-1237418,302101,-1234541,173892,-20621,328657,-1506666,-1174799,355261,2234359,-5904107,-5839148,895517,-16116595,48858133,30643218],[-11,15,-145,-60,-4658,9777,-5718,12069,22562,-9148,-2036,-1534,-5936,1451,63030,4223855,1099508,-170473,-179554,1126453,1848938,-705461,334124,48407,-903569,-2611,-29354,921488,623389,-467041,-257603,-1282670,-842377,41038,541713,6892,-934255,-92612,466628,396714,-1257210,224359,-833670,175334,333695,-220834,-1054319,-1096577,697274,1720778,-4869885,-5397187,552832,-20030859,54332388,20566828],[-38,77,708,-519,-1971,459,2217,-3918,-490,14786,76154,-65108,92052,-1039494,-1461246,-5899,81257,-2024787,-1233987,178399,-138064,16614,-867835,-449256,-376672,-683539,35652,750430,-1100160,1018723,1079845,5341990,93938,2939122,630954,-301080,835890,1187772,1957506,459838,-977774,4900145,9949405,34438,3638630,112516,5230166,-3720290,4022988,-1461077,74059,12000486,50032016,-90167121,-42803099,140586652],[-130,501,-1101,-988,-13810,7722,-17104,-21820,-39029,72815,718245,-60816,-107937,95732,157790,-145605,-536216,-9624,-52560,944161,-471771,-623601,-678,2552870,-522185,131827,-58429,863784,937624,-822958,-775732,-1771400,-1404031,-521110,782453,94609,-1360369,-171886,431608,555243,-1330646,-81323,-2591247,193351,-491775,331979,-2395052,-998331,6122,2511724,-6799045,-8191409,-3609548,-7054328,60350328,16575560],[-2,6,-58,-21,-750,712,-5005,6755,12838,-3461,506,1310,-1075,5480,-19767,-770710,-104171,564839,-431444,249021,13599484,-2084235,3713793,-6961786,-3121585,-772445,-87528,1434362,341716,70960,623229,-1682060,69826,548802,-123630,-87025,-565888,-367073,-494,8821,-1174720,166647,204579,191499,967871,-816491,114847,78850,1538265,55176,-3400387,-4701709,2591227,-29514312,65026416,7380698],[0,-26,93,54,-182,135,1050,-276,96,927,1532,-3443,-2275,-24350,-59010,63716,-136131,9415873,-3946747,813512,-1994336,-1185350,1202768,-1481123,513280,256340,-44386,-875030,373882,-271923,681436,778645,1355156,4011044,-1239623,-313510,1142268,782940,1592568,1619970,-682491,-1447149,-313143,33556,1091326,-871847,3801928,-710944,7941688,-257505,14002372,-14914698,-19024619,-37792361,-19499918,108233809],[-4,22,-54,-34,-345,20,-1374,323,573,1605,19150,-1137,-1519,5302,-14663,-101873,80336,-565320,-188897,-631776,-4349738,4656975,-6802398,-13945192,-378420,1180712,931007,-1597065,403184,-193537,2648036,-4819253,2888651,1147760,-1842453,-433958,1711148,-631075,-1374218,-675414,197399,-4558372,2472556,150471,3671122,-3261212,3470406,2628901,-622034,4924348,243834,8459834,-38796860,-55296752,100784799,-47896745],[-13204,-7224,-81301,38920,86331,4023,34169,6551,-20714,-12580,-64897,-75720,90249,-117099,152321,-166061,-529744,93750,170662,1023027,-641890,-428075,-302644,2426737,-788614,83375,-81809,1256050,708852,-396421,-973988,-1291323,-1532895,-395927,1367891,14474,-1395514,157124,1079363,900371,-1874289,1124982,-1274336,199732,255249,-1001010,-1694230,-2847816,2428641,1544172,-6304421,-7457653,5196578,-21457079,65233609,724128],[-12418,970,7256,-94267,92444,3422,34344,7525,-20311,-16624,-65120,38830,-2031,-23168,-66384,-157822,-523329,71463,63460,1017924,-654474,-438883,-267385,2422364,-765852,82965,-75785,1225221,720630,-418115,-965431,-1317367,-1530554,-469848,1335402,24225,-1400582,122953,1005072,836541,-1840955,1109902,-1271354,200818,209959,-843001,-1807831,-2697004,2064711,1602322,-6692592,-7081016,5233091,-20678029,65466981,766210],[-13926,11829,73377,53031,84556,11714,38939,15980,-8347,-10286,-52388,16090,15356,-37738,-12334,-160061,-528446,17380,25408,1014979,-649242,-438185,-270249,2423382,-768840,85010,-84121,1232595,724917,-420792,-965867,-1319089,-1519254,-372916,1347420,15796,-1393581,153475,1076340,910621,-1857702,1049462,-1361921,199103,233304,-1007942,-1692032,-2814253,2478606,1572581,-6143400,-7701925,4597651,-20999545,65029528,989215]],"denominator":100000000}],"bound":"7403289897571463/15000000000000000"}


==> anc/proofs/s3/rational/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.4935521379124898,
  "dual": 0.49355217213363856,
  "minimum_raw_eigenvalue": -2.5583431294646532e-08,
  "primal_residual": 1.1685101252181731e-06,
  "dual_residual": 1.9879127725619527e-07,
  "seconds": 31.196913588,
  "c": "12/5",
  "n": 4,
  "cuts": [
    "6/5",
    "5/4",
    "65/48",
    "805/576",
    "7/5",
    "12/7",
    "12/5"
  ],
  "patterns": 2625,
  "exclusions": 22060,
  "blocks": [
    16,
    32,
    68,
    7,
    7,
    87,
    52,
    2,
    2,
    7,
    7,
    40,
    2,
    2,
    40,
    38,
    39,
    56
  ],
  "bound": "7403289897571463/15000000000000000",
  "upper_decimal": 0.49355265983809754,
  "exact_checks_passed": true,
  "numerical_max_score": 0.4935526551075884
}


==> anc/proofs/s3/rational/n4_c12-5_cuts6-5_7-5_12-7_12-5_certificate.json <==
{"n":4,"c":"12/5","cuts":["6/5","7/5","12/7","12/5"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"factor":[[166,-11592,3128811,196928,-120533],[0,-1,-103079,10288059,17419073],[0,-1,141388,-8103902,22103511],[39,-43861,-3552175,-223823,133848],[107,33652,-3552054,-223835,134304]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,16,17,24,25,28,29,30,31],"factor":[[564,557,-11,9,7,-23,-103,132,69,11],[330,-481,250,-342,-5020,391734,-14385,-10913,-18991,-42737],[0,0,0,0,-1,14054,952141,456663,-44109,2520],[0,0,0,0,1,-18209,129462,-704423,-1038137,-1490260],[0,0,0,0,-1,4523,241152,-1119922,1192584,14892],[0,0,0,0,1,6870,115079,-642160,-971695,1612231],[78,-116,-488,-251,-26725,-222517,8140,6174,10660,24235],[67,-89,1584,-1350,1052,-222367,8178,6175,10763,24256],[219,-322,-1118,-1036,13449,-222298,8196,6175,10808,24265],[218,-321,463,2035,3402,-222353,8182,6175,10772,24258]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"factor":[[-1,-1882,1,7,576,27,19,81,134,202,222,215,116,42,-17,-46,24,-108,41,5,-27,58,-22,40,-47,113,1666],[-224,245,95,-101,3552,549,655,1731,14138,-56134,109811,121970,54580,-4891,379787,352274,-238699,1999468,-1286150,1171276,985354,-2063256,2122371,-2335005,2316722,-5770341,-69885645],[-362,-86,178,-257,-1245,-374,-483,3583,-6796,-330239,69479,96527,36037,-35641,380835,352693,-238408,1991125,-1279936,1169294,979812,-2056243,2117946,-2324712,2304537,-5748646,-69606216],[0,0,0,0,2,0,0,-20,-1124,22035,-530223,521042,20761,-4686,382893,357656,-238135,1994261,-1295559,1168647,986263,-2065209,2125636,-2336083,2318184,-5772909,-69940198],[0,0,0,0,2,0,1,-20,269,20679,-77734,-394240,-670072,-1108185,393687,375946,-243104,1975141,-1306169,1181233,982699,-2070782,2116458,-2329206,2311568,-5768238,-69842978],[0,0,0,0,2,0,0,-16,-772,11528,-160591,-650951,911663,4627,387953,345500,-232634,1998245,-1295434,1168124,988524,-2067019,2127002,-2332221,2316540,-5765974,-69917274],[0,0,0,0,2,0,0,-16,43,5181,-81997,-392103,-676958,1104770,393894,346947,-239071,2002749,-1287260,1186406,988631,-2068530,2120786,-2333017,2314964,-5774298,-69963966],[-84,-20,43,-64,-306,2075,-898,8093,-135060,101252,136879,135356,59696,11189,379393,352297,-238922,2004328,-1289791,1172487,988390,-2067288,2124878,-2340705,2323426,-5782556,-70043254],[-82,-19,39,-54,-200,-6241,-4880,253,15030,99122,131868,135255,64156,12276,379215,352053,-238849,2004130,-1289705,1172414,988477,-2067228,2124858,-2340794,2323582,-5782566,-70043216],[-236,-55,116,-168,-853,4803,-3772,-2563,82677,98159,129589,135203,66159,12774,379136,351944,-238818,2004044,-1289665,1172382,988517,-2067202,2124849,-2340836,2323653,-5782572,-70043219],[-236,-56,116,-168,-845,-1296,8696,464,28548,98937,131393,135238,64567,12388,379200,352031,-238843,2004114,-1289696,1172408,988486,-2067223,2124856,-2340803,2323597,-5782569,-70043231],[0,0,0,0,0,0,0,0,3,79,502,1463,894,-301,9721783,-4796340,1237315,-1646026,190763,692413,-201948,260286,555324,1696969,-1836601,2731025,25183768],[0,0,0,0,0,0,0,0,1,38,-166,-172,14,-566,688935,2310607,-7267575,29436969,21755047,459797,59341,2477923,-5136610,10223,214795,1136745,22184033],[0,0,0,0,0,0,0,0,0,-21,7,-171,-373,50,257486,233887,-8413,1999265,-2058246,-50049096,-4787020,15084346,8001261,-8693232,10125849,5504288,-15890017],[0,0,0,0,0,0,0,0,0,-49,28,87,100,107,260301,423210,-27065,3341597,-9543453,-5394346,19313244,-5992582,-51470118,1577389,21738417,16348908,-11345156],[0,0,0,0,0,0,0,0,0,1,22,45,33,17,-32017,233541,129094,2381928,-3747988,334767,-20020226,18772907,-7592840,60900381,-8450238,11278995,-49563301],[0,0,0,0,0,0,0,0,0,0,19,34,10,-11,-31134,186150,89356,2574502,-3879357,1390181,-5481763,7072603,-8093749,-24790415,-53343440,50737934,-46833653],[0,0,0,0,0,0,0,0,2,30,240,293,779,1230,1766021,17479382,10211786,849677,1908836,1281706,-3499243,2978346,-2267033,-2851637,-457032,-4600300,15633257],[0,0,0,0,0,0,0,0,2,28,198,252,1007,1227,1379774,9054856,-17394550,-11762416,-7986444,-199334,-320832,-1706238,2603752,1430276,-1356056,1768052,12299997],[0,0,0,0,0,0,0,0,1,7,55,92,-50,119,-1642,1234290,1310769,6568565,-4624310,-10394758,68917,-49329426,14734434,20167378,-2975765,29306774,12847774],[0,0,0,0,0,0,0,0,0,-3,33,34,-82,-36,2251,1197750,766023,5386455,-6155534,4500993,44025877,19370521,24191468,14353774,2154769,23628452,6905132],[-306,3,-534,-348,0,-156,-265,33717,29698,31892,-63790,-69473,-29990,3055,-215586,-199957,135453,-1134868,730067,-664892,-559271,1171143,-1204721,1325358,-1314964,3275335,39667863],[-173,5,1935,-1868,99,-227,-306,1261,-5304,32033,-62074,-68903,-30724,2858,-215581,-199957,135482,-1134918,730060,-664856,-559306,1171155,-1204710,1325396,-1315017,3275373,39668608],[0,0,0,0,0,0,0,0,1,-3,30,44,-14,52,13162,-317925,-137567,11230575,-16163116,-7620929,9333212,-3774164,-5384076,5688972,-40702116,-55409155,45045112],[-844,2,-1201,-1410,84,-249,-322,-13237,-21169,32097,-61295,-68644,-31056,2769,-215578,-199958,135496,-1134940,730057,-664839,-559322,1171160,-1204705,1325413,-1315040,3275390,39668947],[-831,4,835,2195,11,-219,-305,-1500,-8589,32047,-61913,-68850,-30793,2839,-215580,-199957,135485,-1134923,730059,-664852,-559309,1171156,-1204709,1325399,-1315022,3275377,39668677],[0,0,0,0,0,0,0,0,1,-8,35,52,-35,37,25661,-364811,-210740,16833059,-24153296,11943298,-21428524,8346091,9807291,-15944517,26878277,12197003,46208951]],"denominator":100000000},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11179,11544,11928,11929,11941],"factor":[[43699,60882,-7866,-10711,63496,-43700,12274,-26490,22624,30664,9798,-20455,19120,6870,-14325,10730,2898,26243,-21910,-88258,73662,-11655,84077,19909],[120,-8072613,3547406,4255763,632033,-21018099,4291730,-2814389,-5285635,2111586,-1863749,2604384,-5462731,-5819481,-2958764,-1159731,-1528955,4480162,993338,-5534166,16189660,35419894,-17351455,-50718161],[30,840695,12556044,15477918,2178898,13269219,634323,3257768,-1381949,-2849523,2135975,-314308,-864043,-2245820,1108920,-320763,-422527,-3071801,133631,6869632,-5652186,7604302,907907,19813299],[31,-1311361,1193127,1533159,-651851,744561,-4974607,4236951,8620652,20710960,-7240442,24283298,-15662611,-4770431,-2993347,-4191490,3885260,6345728,3337920,-7820148,-19834434,-75692592,3475369,-57271464],[27,-1333249,1429429,1765895,-1716969,-5967364,-652909,602432,-3519477,-16145388,1673553,-18417761,24473723,14775114,22475428,-8463305,6750788,4984044,14018006,-6133964,-15835568,-56811449,-2351197,-60464580],[13,293701,-1176977,-826011,-560818,6240704,9369993,621613,11475861,6576158,12985595,-7864130,1721454,-6079759,-11702450,-33746574,-27648339,5145950,27031470,25700871,-3948897,11391981,-28518668,-49703537],[12,224850,-988334,-844609,2478080,4527942,-5282444,-1061933,6915726,4924209,12626498,-5204965,-256414,-21749184,9318427,18091631,38041225,-19522716,19319578,18792734,2632143,11302636,-44495044,-52858858],[16,192616,-673279,479071,-4383477,4160748,-8254399,9132866,11223078,-9875275,9506378,-2679121,-14069752,16554359,3350862,27169082,-24969389,12784292,-5676541,-23244743,-1805798,7547276,-61696762,-39753988],[15,193660,324661,-257844,-3401196,4332822,-13124935,214412,-8185373,9471299,-5438818,-2514488,17124566,8264556,-19014954,-14687572,6940243,-16835555,-44004676,-2530609,-17761792,17831708,-37665886,-61091060],[37,474789,-1026910,-881469,-8818467,9699779,3819276,-1098813,-13288590,-20467693,-947011,37467145,13634653,-1822579,-995668,-173656,864641,3236199,15910734,-2295168,15115709,16577917,-2629000,-55015716],[37,455891,-611865,-1171125,-8964398,10306947,4161821,-2616711,-17741786,2904180,-24131876,-17013413,-27759900,5037529,14184770,-2808007,1415839,-940934,7010769,9423033,-1187461,16793964,11361700,-66097443],[27,1402790,2028773,2050959,-28920418,-11278894,-14383613,-8497928,6514511,596745,2972201,-1738556,-983971,-2817168,-3321658,13796,-2320377,-3944717,4874566,23206553,10527490,-10140046,4284106,33863121],[11,-38750,-341619,515932,4878510,-3679694,-8702251,19129049,13952373,-10604921,-32979266,373338,3422175,8837928,-12244204,-5213989,6888468,-9173234,22537684,14982806,16675129,4069246,-23953774,25686088],[10,-86056,258603,-544032,2913482,22305,6142896,-4574391,-8050723,-10979175,-5837492,-5864112,1074842,-10432907,-21387339,17261096,3271994,38229012,-16589361,47059552,-5922590,-31541866,-22376933,-4405818],[10,-24520,220981,-291596,6232325,-5392448,1792213,-9174641,-10673410,-16469890,2946299,1793016,-12907461,-737926,-11932687,6136084,-20696897,-50737773,3273332,11245877,-9952161,-37593852,-11554671,-943929],[22,801445,-116259,-883999,-4064137,-9467204,-129450,29397729,-17968496,-1047060,16198406,1734570,-8478776,3187783,-7909320,-1514659,9659242,1874785,11236668,9468696,-41410808,15889544,14156900,13899336],[30,-754237,5955490,-4703624,-10896152,975178,26555579,-1779538,9433726,6190506,-11767752,-796019,10882170,1290532,-7052896,15092968,3324394,-10807352,6463107,-16616134,-35211377,5748910,-22366092,25992895],[30,-850392,-5829880,4357032,-6223220,1530640,20725715,8334236,2251857,-2464044,8069502,3844291,-10235071,13999418,7547690,-14058437,18502045,-8694683,-25778839,10117248,29666543,-25454806,-36514656,35216427],[18,-374707,-1894901,894554,-1537854,1859216,-2126826,9223324,-22741602,20040159,-6323465,-1835483,15021671,-16469281,12816720,6825149,-21930960,-1488606,9614540,-4703389,17857694,-22370638,-49928442,56552960],[11,163100,186361,-301486,6251178,-5365458,-2531347,-10194303,895576,9530516,-2912528,18186701,1885054,24012577,26561162,1829767,-5492879,1569706,112399,45325351,-28980233,24944223,-24705457,25790780],[19,401843,-1481163,19130,-1533367,-3428697,-1777007,2814231,7989523,-19440621,-9439562,3754294,-6295699,-34431425,21852040,-17392587,-5711442,2680094,-23106280,-7946618,-32758416,10356748,-21285414,21636772],[135,-6192344,8095428,-10414644,-2029882,14226582,-7622392,9059876,2042507,-4858596,7327502,-158614,-1749854,494230,8360238,-3968164,-3188195,-5451119,-11556108,20213888,12082015,-11774890,14252270,31109416],[135,-6162645,-11623397,6697987,-4586453,13133951,-4444631,-2849862,3680013,-1440368,-1600331,-3215152,5791324,321869,-6645168,8951242,-2386271,-4418654,8075617,4722264,-30675434,5888240,24558522,32906064],[24,-1110150,1709179,-1953764,1259927,3999488,-8542606,-15878828,-10202794,-5510064,3194913,-307352,-12735275,7834694,-10453799,-18772255,19452087,14788818,22277623,-27253165,-12049662,-5111382,-53389999,75987109]],"denominator":100000000},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9835,9836,9838,9839,11172,11364,11365,11371,11374,11940,12132,12133,12139,12142],"factor":[[42063,49076,-58537,50738,71810,17956,-32232,-23112,-2551,-13128,28335,-18730,-5108,12160,24381,22814,10739,-17770,-5005,-18976,42355,87051,-107306,-33563],[33,-16734394,-11547251,4517136,-4660120,-1761066,2516157,-8980132,-4812631,-2124000,8113519,2475259,-2220247,-5770861,2334252,326897,1344823,-1913007,918345,-1872150,-2716551,-16391001,-422146,3932996],[129,-11754308,10940221,-8948879,-3637153,-23466,-8017276,14996697,11728144,8467931,-14946691,-2609926,3481752,5300803,-8579440,-225367,-1821518,8085361,-3085304,-425830,4349633,19606273,1166129,-11246398],[34,3116837,-1130341,7695916,-30821128,-8536067,740188,3239390,6584516,7289398,-7673114,7392444,6411102,4955776,810394,-4932493,2851330,703678,3619700,-2926033,11622483,-3886764,-24100182,45820452],[15,-591660,-3712771,3672604,1743615,-779396,19080811,9451642,-13126731,-14521979,-31854007,2307164,1448005,10381386,-11149535,-5119137,-4847648,4885852,865401,21780560,-20642607,5534153,11083359,-2147139],[16,78782,1506962,-791768,6866475,821344,4805438,13567081,2884063,-8089356,-6015344,3357822,-10425411,-19872780,-14843604,9450381,-575607,7744066,-9829369,-18953993,20514979,-48319720,-36335405,71038731],[14,-310035,-786817,1507174,-1601694,-1342526,11625492,26605913,9461827,-5145815,33363202,-5011186,1714197,10221831,-5247239,-6716413,-6704996,533607,3106767,15023054,-17999890,-2969138,4402677,2076586],[15,-1127093,2222906,-4168541,-263921,1077806,-781996,-3386528,3048267,-3650523,-4451782,-10947522,4845720,12484643,18559116,28787145,-18316614,-35023506,3270130,5359100,-27066877,-10032848,-17179409,78170474],[13,-11468,1735565,-75801,92259,-1431898,6138616,-10972765,4231624,5563164,3916588,-10158393,-438189,-18867868,-1683156,11895952,-7343402,41170642,20738215,17763277,-17878717,22540913,4175418,74640096],[12,-72732,1319698,-1692164,-74437,-2036562,-748204,-6806779,-3870914,2196312,6603026,8969861,-1777282,4161201,-15583884,-11874431,15165403,-1943371,-48280188,-7311680,-32401484,19471028,12766873,77311611],[17,-639890,884111,-4054608,899336,-3603756,3928730,560975,-3307786,-4943491,5345840,15086795,-1686366,14328222,664629,26041779,30409084,-722638,7889661,17965262,39573854,1821546,57135578,44035208],[17,-413964,110412,-3678605,-1878112,533866,6145312,-3366677,10846970,-16933298,-4940952,-28608042,2917447,-8993687,12921589,-33203270,15258576,-11173328,2503415,-5714010,17229473,1523760,37587206,40629325],[41,-803015,3396053,-5458037,3621748,-389909,1326044,-1309235,-8442612,2730087,3974537,22494689,35872385,-14170450,7472472,-21872614,-15423962,-5955137,1991712,20806493,10650147,-13531767,-2431727,27347301],[41,-556262,2838607,-5539271,320592,2641783,7156551,-5746474,-2734679,15844492,661894,11733970,-36461645,10997087,1112270,-27617202,-13850854,-8793769,18207648,8041957,3977173,-9934978,350235,33126565],[22,-1268132,6072658,7975321,1357307,5245926,21537674,-2602227,-8923342,26535567,2020345,-16346829,11719436,2362487,-5872824,7534875,-3917122,-7052532,-7991996,-18185172,15258746,-7782694,28700758,-6045765],[11,510839,-1279215,-151268,-2584371,-1927452,460560,309553,4897565,-12456039,506761,15646870,260218,-502033,-3199048,4162688,-36542853,2683157,6132668,-40599910,537725,14518635,71295118,9579401],[12,678848,-2193979,102481,-766701,-120436,3332104,14993576,2510406,14065970,-7815894,9910070,-9944583,-21055112,41429762,5225395,9639568,2164745,-14166416,1446379,-20566211,-3371240,36829438,-13389200],[19,1028493,-394196,444968,-7274588,3223559,-11734449,7441636,-10743401,5073680,103690,-5728639,-5351330,-27360200,-29310492,4118093,3982674,-29534630,16031369,13094859,-13025740,3144953,39873464,2324413],[16,530901,155749,-958486,-6024391,1327674,-17375096,5338011,-22115474,-1084685,2362738,-18563473,-3339576,12139965,9203435,-3553552,-17823437,23966317,-15997434,10549853,9949011,-27855586,32765089,18129311],[31,-2999860,16123727,16748450,346766,-1404920,-3721079,-4821469,-2831169,-17515195,4040767,7829451,-8154820,-3814532,9590255,-3349884,4828633,-2128876,3963436,5631688,-11229044,-8348720,5918807,-8279988],[71,451350,3937877,-10833107,-16385247,22894676,10481272,-7154833,-3604896,-11550563,4981888,5232646,633692,-2720801,-261669,7354830,8856849,8849068,-1139833,-5376606,-16978127,-17976603,-2126883,-41547190],[71,444001,4574285,-10443773,-3664714,-29622312,8114806,-5059504,-9255451,-2209009,3510166,-5674329,-2001971,-4771218,-2063094,3657261,4104843,116787,3237610,-9579533,-16761898,-19625315,680633,-47634537],[17,1117923,-582395,1398269,-1336191,-2418757,1179615,-12339869,25174400,1961929,-4633722,-175284,-3013487,-2425481,-12518007,5466768,-16128807,-1487139,-24668893,34092910,4690055,-31286519,35628939,-40870648],[8,611320,-1239787,1786588,6052597,1709279,-8816704,-592503,8802707,9722785,-6285200,3251197,13484164,15314198,-6684247,-9032808,20582036,10587075,24853306,-14825515,-36790628,-43315261,32189707,16066311]],"denominator":100000000},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,9834,10754,10778,11162,11174,11178,11180,11366,11370,11372,11375,11470,11471,12138,12234,12235,12238],"factor":[[-174,4069,20,50,-8,-418,17,100,40,-21,-125,76,58,-26,4,-1,-304,268,-365,1500,-495],[0,0,0,0,0,4441205,-18515508,-26178115,-24412711,-269437,-11314256,3259748,380980,4214017,1530582,-1537456,-5581181,3798147,-2576275,18300187,-10558608],[0,0,0,0,0,8484198,-26151232,5131682,20804950,-5286810,7584026,-15629663,-5864897,-15884368,14683003,6726895,-4892927,4708828,-2073923,16010991,-477074],[0,0,0,0,0,4452670,-14014122,8463841,11399797,1626847,-11404443,28675820,15024951,20749485,-30645897,-6625562,6835731,-7662031,-11717272,-15332162,19028484],[0,0,0,0,0,3568769,-6246270,25369222,-28565943,-8173831,-683361,-3564432,-9822056,-6697183,-3535638,13949464,14105462,-9085259,-16763382,-4571449,22940729],[-1563,-249,-182,-979,1450,-578439,875866,8013545,-722005,-1039192,-10063164,-58448,2940943,3621681,484774,-5957178,-8464394,7754815,3387136,54522782,-87650547],[0,0,0,0,0,13778351,10116712,-7241569,2867934,-24728127,15880744,6284916,-9181078,3599350,-5496555,-12706084,-7196656,-15149436,-40622814,28629959,-12285481],[0,0,0,0,0,12032074,2138494,2706595,-3808092,31454857,16916414,-13995870,-3520552,22481898,-12018180,5814980,-13092905,11365087,-10706365,24193173,18908411],[0,0,0,0,0,9390384,5178699,-1515583,26610,14601712,-6740824,15068872,-7228556,-44934803,-20447361,-9096834,2684280,2696942,9518882,29435811,23691760],[0,0,0,0,0,4523800,1957247,2501892,4285027,7901616,-12892959,21234560,-32575636,14880966,39228111,-94261,6674993,-7098720,6008285,16987843,35840058],[0,0,0,0,0,3552556,1827065,-1396091,765208,-9530672,175260,-9727395,4616890,9660863,-3060244,-18136581,48463687,36145565,15560562,42287284,58759156],[0,0,0,0,0,649198,-2880700,8089252,-6261498,-8127311,2067793,-350542,-9930495,3134206,-2469957,-43344100,-38481661,22034869,23004445,-33429654,46111464],[0,0,0,0,0,7525911,1618727,4392346,-7141893,-980652,17074438,20029759,37535151,-4711927,31526508,6761881,-8071434,6438536,15185806,12110428,19726898],[0,0,0,0,0,6007427,4831659,-1275393,2537660,-15628425,-10070516,-4450009,-2447265,8803607,-17712858,36761661,-20925867,-7911088,43178698,30323358,59894904],[0,0,0,0,0,2445659,1105638,1698545,27521,5459898,-14887494,-20308987,17884290,654335,9646532,-27189508,-116903,-51501110,528748,25747636,56673233],[-886,-155,4089,118,-6855,-3726322,-1188566,-5320423,836116,749705,7203251,1423384,-1595065,-3394945,-394938,5353669,1420443,-2320912,-10673014,-20771841,83948730],[-893,-157,-2746,4519,-1591,38371,-546617,-4603918,440317,601308,5818794,132601,-1664053,-2151548,-283737,3522519,4562613,-4253042,-2548446,-30220934,52198696],[0,0,0,0,0,9382045,8086508,574150,3578413,-1484320,-30181082,-9790391,11974115,-3818049,11357742,10008970,-10663044,31537578,-35666589,-40159907,21215829],[-248,-32,-459,-1727,-29262,11723370,1445889,-2380007,-788180,140711,1521680,-3873779,-1878186,1707758,61406,-2161069,14315389,-10250050,22668871,-59549394,-46348141],[-261,-45,1046,158,30670,11563895,1418698,-2410349,-771413,146989,1580299,-3819108,-1875258,1655088,56703,-2083512,14182303,-10168217,22324763,-59149139,-45003454],[-466,-48,-2251,-4792,9591,-3781570,-1197986,-5330935,841924,751880,7223559,1442325,-1594051,-3413192,-396567,5380537,1374337,-2292562,-10792226,-20633178,84414583]],"denominator":100000000},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11373,11469,11522,11546,11930,11942,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"factor":[[-103,2405,-12,-7,14,0,165,67,34,12,-64,-38,39,-20,-54,81,40,-109,-100,695,1066],[0,0,0,0,0,0,-331376,-734931,-1336244,1425144,10564681,41626573,-17204806,2707897,-5232989,3587460,2441791,-3871867,-7010408,23798453,11999361],[0,0,0,0,0,0,-2794979,-21841152,-8686476,10519857,-483184,-3393069,1672285,1046800,-3856899,1644215,1588530,-4695710,-3806251,11398836,18097020],[0,0,0,0,0,0,-147143,-827691,36311,15329,5396518,15147356,43137760,-17707758,18915090,1389074,-9242754,-2670246,-3672535,-10028323,-11749744],[0,0,0,0,0,0,-1653709,-9849760,8967869,-29375588,2594736,738268,-3104895,-1460065,477600,-1015200,-4324485,-4438213,-3325444,-12101145,-6941470],[0,0,0,0,0,0,-503979,655766,-835340,-2368253,21663033,-3446731,17501174,34077506,-18221636,61032,29767819,17265766,26389894,18180901,-16359090],[-210,-33,-555,-1189,534,951,6833854,-3870739,5099328,2071919,-8724625,3034963,-3650439,2311119,20340622,-5546803,12271964,40514646,24454555,64613718,-103313132],[-1025,-147,330,383,-1264,19,1409149,593471,3382211,-947494,-2380022,-1836340,4414202,-1111641,-3317344,8543334,2405814,-9154655,-6090167,65150496,80775939],[0,0,0,0,0,0,-1225670,448225,-1861278,943537,23013097,-9215835,-9664835,9152404,35253570,5415683,-36932835,20347398,-31961500,23140393,24771116],[0,0,0,0,0,0,-17082065,3476181,-6524129,-4596670,-12980183,3107638,1013128,4921900,12199576,1153399,6379807,21071533,25711422,43013509,977465],[0,0,0,0,0,0,-2116688,568113,-1437172,-94786,19227953,-7421415,-7723669,-40783794,-12494164,-1808581,14835019,25274443,45771741,25738315,-1075012],[0,0,0,0,0,0,-8490430,-2097081,23571842,13288795,3626005,-240004,69115,871827,-6249309,-1880525,-5843620,-535527,-10427458,-10404127,-17954079],[0,0,0,0,0,0,-1375844,278030,995569,1045391,6175984,-3981321,-6409250,-2710643,28932540,19331083,50990109,-59269151,-3437063,-5639914,-24400969],[0,0,0,0,0,0,-36540,319989,-534825,634921,3330684,-1155879,-417560,5108472,-1571095,-15020294,-37219326,-59885257,83856263,46207969,-41693374],[0,0,0,0,0,0,164141,53726,-478953,-308114,-1950564,-638262,666265,22965,-11285827,69947044,-19794049,5878692,16524899,-3548266,-50466474],[-48,-3,179,1284,-3900,6062,-966351,-140881,-2185442,307227,1509217,587932,-2090462,-10049,107322,-5248187,-1681141,2975203,-5279778,-27275765,-52836152],[-114,-16,769,-364,42,-1615,-2814309,1787058,-4899392,-1841874,3393955,-3600416,1705328,-5867037,-16743638,-8812124,-5146035,-18659540,-85017142,55628140,-113215417],[-103,-10,1093,1718,-2626,-6081,1086565,-1458790,49984,1329051,-1010399,2393911,-3604247,2309697,9314899,-4156435,2042419,16957708,25952583,-36795791,-42828764],[-448,-69,-2190,-2577,-1444,-1500,-3091797,654638,-3961505,192395,4411928,684184,-2389855,479634,-2856444,-4398274,-5449491,-4559661,1988782,-74447302,-23786239],[-437,-61,2792,-1290,2064,1716,-1515779,-264534,-2332976,823383,2429772,1750708,-3248233,1789999,3143234,-3882371,-2605043,5045097,19521198,-72475990,-22516687],[-445,-68,-1506,3092,3103,500,-1290059,-46947,-2430178,334864,1965374,696663,-2225377,202879,-29738,-5023993,-2250912,2159786,-2277751,-37188744,-46526064]],"denominator":100000000}],"bound":"19890488351072703/40000000000000000"}


==> anc/proofs/s3/rational/n4_c12-5_cuts6-5_7-5_12-7_12-5_cover.json <==
{"n":4,"c":"12/5","cuts":["6/5","7/5","12/7","12/5"],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++--+","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++--+","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++--+","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++--+","++++++++--++++++++++++++---","++++++++--++++++-+++++++--+","++++++++--++++++-+++++++---","++++++++--++++++-+++-+++--+","++++++++--++++++--++++++--+","++++++++--++++++--++-+++--+","++++++++--++++++--++--++--+","++++++++---+++++--++--++--+","++++++++---+++++---+--++--+","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++--+","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++--+","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++--+","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++--+","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++--+","++++-+++--++++++--++++++--+","++++-+++--++++++--++-+++--+","++++-+++--++++++--++--++--+","++++-+++--++-+++-+++++++--+","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++--+","++++-+++--++-+++--++++++---","++++-+++--++-+++--++-+++--+","++++-+++--++-+++--++--++--+","++++-+++---+++++--++-+++--+","++++-+++---+++++--++--++--+","++++-+++---+++++---+--++--+","++++-+++---+++++---+---+--+","++++-+++---+-+++--++-+++--+","++++-+++---+-+++--++--++--+","++++-+++---+-+++---+-+++--+","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++--+","++++--++--++++++-+++++++---","++++--++--++++++--++++++--+","++++--++--++++++--++-+++--+","++++--++--++-+++-+++++++-++","++++--++--++-+++-+++++++--+","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++-++","++++--++--++-+++--++++++--+","++++--++--++-+++--++++++---","++++--++--++-+++--++-+++--+","++++--++--++--++--++++++-++","++++--++--++--++--++++++--+","++++--++--++--++--++++++---","++++--++--++--++--++-+++--+","++++--++---+++++--++++++--+","++++--++---+++++--++-+++--+","++++--++---+++++--++--++--+","++++--++---+++++---+--++--+","++++--++---+-+++--++++++-++","++++--++---+-+++--++++++--+","++++--++---+-+++--++-+++--+","++++--++---+-+++--++--++--+","++++--++---+-+++---+-+++--+","++++--++---+-+++---+--++--+","++++--++---+--++--++++++-++","++++--++---+--++--++++++--+","++++--++---+--++--++-+++--+","++++--++---+--++---+++++-++","++++--++---+--++---+++++--+","++++--++---+--++---+-+++-++","++++--++---+--++---+-+++--+","++++--++---+--++---+--++--+","++++--++----++++---+--++--+","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++-------+--+","++++--++------++----------+","++++---+---+--++--++++++-++","++++---+---+--++--++++++--+","++++---+---+--++---+++++-++","++++---+---+--++---+++++--+","++++---+---+--++---+-+++-++","++++---+---+--++---+-+++--+","++++---+---+---+---+++++-++","++++---+---+---+---+-+++-++","++++---+---+---+---+-+++--+","++++---+------++---+++++-++","++++---+------++---+-+++-++","++++---+------++---+-+++--+","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++-------+--+","++++---+------++----------+","++++---+-------+---+++++-++","++++---+-------+---+-+++-++","++++---+-------+---+-+++--+","++++---+-------+----++++-++","++++---+-------+-----+++-++","++++---+-------+-----+++--+","++++---+-------+------++-++","++++---+-------+------++--+","++++---+-------+-------+--+","++++---+-------+----------+","++++-----------+---+++++-++","++++-----------+----++++-++","++++-----------+-----+++-++","++++-----------+------++-++","++++-----------+------++--+","++++-----------+-------+--+","++++-----------+----------+","++++----------------++++-++","++++-----------------+++-++","++++------------------++-++","++++------------------++--+","++++-------------------+-++","++++-------------------+--+","++++----------------------+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++--+","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++--+","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++--+","-+++-+++--++++++--++-+++--+","-+++-+++--++++++--++--++--+","-+++-+++---+++++-+++-+++--+","-+++-+++---+++++--++-+++--+","-+++-+++---+++++--++--++--+","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++--+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++--+","-+++--++--++++++-+++++++---","-+++--++--++++++-+++-+++--+","-+++--++--++++++--++++++--+","-+++--++--++++++--++-+++--+","-+++--++--++-+++-+++++++-++","-+++--++--++-+++-+++++++--+","-+++--++--++-+++-+++++++---","-+++--++--++-+++--++++++-++","-+++--++--++-+++--++++++--+","-+++--++--++--++--++++++-++","-+++--++---+++++-+++++++--+","-+++--++---+++++-+++-+++--+","-+++--++---+++++--++++++--+","-+++--++---+++++--++-+++--+","-+++--++---+++++--++--++--+","-+++--++---+++++---+--++--+","-+++--++---+-+++-+++++++-++","-+++--++---+-+++-+++++++--+","-+++--++---+-+++--++++++-++","-+++--++---+-+++--++++++--+","-+++--++---+-+++--++-+++--+","-+++--++---+-+++--++--++--+","-+++--++---+-+++---+-+++--+","-+++--++---+-+++---+--++--+","-+++--++---+--++--++++++-++","-+++--++---+--++--++++++--+","-+++--++---+--++--++-+++--+","-+++--++---+--++---+-+++--+","-+++--++---+--++---+--++--+","-+++--++----++++---+--++--+","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++--++------++---+--++--+","-+++--++------++------++--+","-+++--++------++-------+--+","-+++--++------++----------+","-+++---+---+-+++-+++++++-++","-+++---+---+-+++-+++++++--+","-+++---+---+-+++--++++++-++","-+++---+---+-+++--++++++--+","-+++---+---+-+++--++-+++--+","-+++---+---+-+++---+-+++--+","-+++---+---+--++--++++++-++","-+++---+---+--++--++++++--+","-+++---+---+--++--++-+++--+","-+++---+---+--++---+++++-++","-+++---+---+--++---+++++--+","-+++---+---+--++---+-+++-++","-+++---+---+--++---+-+++--+","-+++---+---+---+---+++++-++","-+++---+-----+++---+-+++--+","-+++---+-----+++---+--++--+","-+++---+-----+++---+---+--+","-+++---+-----+++-------+--+","-+++---+-----+++----------+","-+++---+------++---+++++-++","-+++---+------++---+-+++-++","-+++---+------++---+-+++--+","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++-------+--+","-+++---+------++----------+","-+++---+-------+---+++++-++","-+++---+-------+---+-+++-++","-+++---+-------+---+-+++--+","-+++---+-------+-----+++-++","-+++---+-------+-----+++--+","-+++---+-------+------++-++","-+++---+-------+------++--+","-+++---+-------+-------+--+","-+++---+-------+----------+","-+++-----------+---+++++-++","-+++-----------+---+-+++-++","-+++-----------+----++++-++","-+++-----------+-----+++-++","-+++-----------+------++-++","-+++-----------+------++--+","-+++-----------+-------+--+","-+++-----------+----------+","-+++----------------++++-++","-+++-----------------+++-++","-+++------------------++-++","-+++------------------++--+","-+++-------------------+-++","-+++-------------------+--+","-+++----------------------+","--++--++--++++++++++++++--+","--++--++--++++++++++++++---","--++--++--++++++-+++++++--+","--++--++--++++++-+++++++---","--++--++--++++++-+++-+++--+","--++--++--++-+++-+++++++--+","--++--++--++-+++-+++++++---","--++--++---+++++++++++++--+","--++--++---+++++++++++++---","--++--++---+++++-+++++++--+","--++--++---+++++-+++++++---","--++--++---+++++-+++-+++--+","--++--++---+++++--++++++--+","--++--++---+++++--++-+++--+","--++--++---+++++--++--++--+","--++--++---+-+++-+++++++--+","--++--++---+-+++-+++++++---","--++--++---+-+++--++++++--+","--++--++---+-+++--++-+++--+","--++--++---+-+++--++--++--+","--++--++----++++--++--++--+","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++--++-----+++--++--++--+","--++--++-----+++---+--++--+","--++--++-----+++---+---+--+","--++--++-----+++-------+--+","--++--++-----+++----------+","--++---+---+++++++++++++-++","--++---+---+++++++++++++--+","--++---+---+++++++++++++---","--++---+---+++++-+++++++-++","--++---+---+++++-+++++++--+","--++---+---+++++-+++++++---","--++---+---+++++-+++-+++--+","--++---+---+++++--++++++--+","--++---+---+++++--++-+++--+","--++---+---+-+++-+++++++-++","--++---+---+-+++-+++++++--+","--++---+---+-+++-+++++++---","--++---+---+-+++--++++++-++","--++---+---+-+++--++++++--+","--++---+---+-+++--++-+++--+","--++---+---+--++--++++++-++","--++---+---+--++--++++++--+","--++---+---+--++--++-+++--+","--++---+----++++--++++++--+","--++---+----++++--++-+++--+","--++---+----++++--++--++--+","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++-++","--++---+-----+++--++++++--+","--++---+-----+++--++-+++-++","--++---+-----+++--++-+++--+","--++---+-----+++--++--++--+","--++---+-----+++---+-+++-++","--++---+-----+++---+-+++--+","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++-++","--++---+------++--++++++--+","--++---+------++--++-+++-++","--++---+------++--++-+++--+","--++---+------++---+++++-++","--++---+------++---+-+++-++","--++---+------++---+-+++--+","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++-++","--++----------++--++-+++-++","--++----------++---+++++-++","--++----------++---+-+++-++","--++----------++---+-+++--+","--++----------++---+--++-++","--++----------++---+--++--+","--++----------++------++-++","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++-++","--++-----------+---+-+++-++","--++-----------+----++++-++","--++-----------+-----+++-++","--++-----------+------++-++","--++-----------+------++--+","--++-----------+-------+-++","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++-----------------+++-++","--++------------------++-++","--++------------------++--+","--++-------------------+-++","--++-------------------+--+","--++----------------------+","---+---+---+++++++++++++-++","---+---+---+++++++++++++--+","---+---+---+++++++++++++---","---+---+---+++++-+++++++-++","---+---+---+++++-+++++++--+","---+---+---+++++-+++-+++--+","---+---+---+-+++-+++++++-++","---+---+---+-+++-+++++++--+","---+---+----++++++++++++-++","---+---+----++++++++++++--+","---+---+----++++++++++++---","---+---+----++++-+++++++-++","---+---+----++++-+++++++--+","---+---+----++++-+++-+++--+","---+---+----++++--++++++--+","---+---+----++++--++-+++--+","---+---+----++++--++--++--+","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++-++","---+---+-----+++-+++++++--+","---+---+-----+++--++++++-++","---+---+-----+++--++++++--+","---+---+-----+++--++-+++-++","---+---+-----+++--++-+++--+","---+---+-----+++--++--++--+","---+---+-----+++---+-+++-++","---+---+-----+++---+-+++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------++++++++++++-++","---+--------++++++++++++--+","---+--------++++++++++++---","---+--------++++-+++++++-++","---+--------++++-+++++++--+","---+--------++++-+++-+++--+","---+--------++++--++++++-++","---+--------++++--++++++--+","---+--------++++--++-+++-++","---+--------++++--++-+++--+","---+--------++++--++--++--+","---+--------++++---+--++--+","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++-++","---+---------+++-+++++++--+","---+---------+++--++++++-++","---+---------+++--++++++--+","---+---------+++--++-+++-++","---+---------+++--++-+++--+","---+---------+++--++--++--+","---+---------+++---+-+++-++","---+---------+++---+-+++--+","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++-++","---+----------++--++-+++-++","---+----------++---+++++-++","---+----------++---+-+++-++","---+----------++---+-+++--+","---+----------++---+--++-++","---+----------++---+--++--+","---+----------++------++-++","---+----------++------++--+","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+-+++-++","---+-----------+----++++-++","---+-----------+-----+++-++","---+-----------+------++-++","---+-----------+------++--+","---+-----------+-------+-++","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+-----------------+++-++","---+------------------++-++","---+-------------------+-++","---+-------------------+--+","---+----------------------+","------------+++++++++++++++","------------++++++++++++-++","------------++++++++++++--+","------------++++++++++++---","------------++++-++++++++++","------------++++-+++++++-++","------------++++-+++++++--+","------------++++-+++-++++++","------------++++-+++-+++-++","------------++++-+++-+++--+","------------++++--++++++-++","------------++++--++++++--+","------------++++--++-+++-++","------------++++--++-+++--+","------------++++--++--++-++","------------++++--++--++--+","------------++++---+--++-++","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++-++","-------------+++--++++++-++","-------------+++--++-+++-++","-------------+++--++-+++--+","-------------+++--++--++-++","-------------+++--++--++--+","-------------+++---+-+++-++","-------------+++---+-+++--+","-------------+++---+--++-++","-------------+++---+--++--+","-------------+++---+---+--+","-------------+++-------+--+","-------------+++----------+","--------------++--++++++-++","--------------++--++-+++-++","--------------++---+++++-++","--------------++---+-+++-++","--------------++---+-+++--+","--------------++---+--++-++","--------------++---+--++--+","--------------++------++-++","--------------++------++--+","--------------++-------+-++","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+-+++-++","---------------+----++++-++","---------------+-----+++-++","---------------+------++-++","---------------+------++--+","---------------+-------+-++","---------------+-------+--+","---------------+----------+","--------------------++++-++","---------------------+++-++","----------------------++-++","-----------------------+-++","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"6":"2/9","24":"7/9"},"++++++++++++++++++++++++-+":{"4":"49/134","18":"25/134","25":"30/67"},"++++++++++++++++++++++++--+":{"8":"5/24","12":"3/20","16":"7/120","20":"1/3","26":"1/4"},"+++++++++++++++++++++++-":{"4":"3/4","8":"1/8","23":"1/8"},"++++++++++++++++++++++-":{"10":"1/2","22":"1/2"},"+++++++++++++++++++++-":{"17":"1/2","21":"1/2"},"++++++++++++++++++++-":{"16":"1/2","20":"1/2"},"+++++++++++++++++++-":{"9":"1/2","19":"1/2"},"++++++++++++++++++-":{"10":"1/2","18":"1/2"},"+++++++++++++++++-":{"8":"1/2","17":"1/2"},"++++++++++++++++-":{"8":"1/2","16":"1/2"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"0":"3/5","4":"7/30","14":"1/6"},"+++++++++++++-":{"4":"1/2","13":"1/2"},"++++++++++++-":{"4":"1/2","12":"1/2"},"+++++++++++-":{"9":"1/2","11":"1/2"},"++++++++++-":{"8":"7/12","10":"5/12"},"+++++++++-":{"8":"2/3","9":"1/3"},"++++++++-++++++++++++++++":{"4":"12/31","8":"19/62","20":"13/62","24":"3/31"},"++++++++-+++++++++++++++-+":{"0":"24/155","4":"36/155","8":"19/62","16":"13/62","25":"3/31"},"++++++++-++++++++++++++-":{"20":"7/8","23":"1/8"},"++++++++-+++++++++++++-":{"20":"5/6","22":"1/6"},"++++++++-++++++++++++-":{"20":"2/3","21":"1/3"},"++++++++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++++++-++++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"++++++++-+++++++++-":{"16":"5/6","18":"1/6"},"++++++++-++++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"++++++++-+++++++-++++++++":{"4":"12/31","8":"19/62","20":"13/62","24":"3/31"},"++++++++-+++++++-+++++++-+":{"4":"5/52","12":"19/52","16":"7/26","20":"2/13","25":"3/26"},"++++++++-+++++++-++++++-":{"20":"7/8","23":"1/8"},"++++++++-+++++++-+++++-":{"20":"5/6","22":"1/6"},"++++++++-+++++++-++++-":{"20":"2/3","21":"1/3"},"++++++++-+++++++-+++-++++":{"4":"1/11","17":"19/55","20":"5/11","24":"6/55"},"++++++++-+++++++-+++-+++-+":{"0":"1/11","17":"1/7","20":"5/11","21":"78/385","25":"6/55"},"++++++++-+++++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++++++-+++++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++++++-+++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++-+++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"++++++++-+++++++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"++++++++-+++++++--":{"9":"1/2","17":"1/2"},"++++++++-++++++-":{"12":"7/8","15":"1/8"},"++++++++-+++++-":{"12":"5/6","14":"1/6"},"++++++++-++++-":{"12":"2/3","13":"1/3"},"++++++++-+++-":{"4":"1/2","12":"1/2"},"++++++++-++-":{"4":"5/7","9":"1/7","11":"1/7"},"++++++++-+-":{"9":"5/7","10":"2/7"},"++++++++--+++++++++++++++":{"4":"12/31","8":"19/62","20":"13/62","24":"3/31"},"++++++++--++++++++++++++-+":{"0":"24/155","4":"36/155","8":"19/62","16":"13/62","25":"3/31"},"++++++++--+++++++++++++-":{"20":"7/8","23":"1/8"},"++++++++--++++++++++++-":{"20":"5/6","22":"1/6"},"++++++++--+++++++++++-":{"20":"2/3","21":"1/3"},"++++++++--++++++++++-":{"16":"1/2","20":"1/2"},"++++++++--+++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"++++++++--++++++++-":{"16":"5/6","18":"1/6"},"++++++++--+++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"++++++++--++++++-++++++++":{"4":"12/31","8":"19/62","20":"13/62","24":"3/31"},"++++++++--++++++-+++++++-+":{"4":"5/52","12":"19/52","16":"7/26","20":"2/13","25":"3/26"},"++++++++--++++++-++++++-":{"20":"7/8","23":"1/8"},"++++++++--++++++-+++++-":{"20":"5/6","22":"1/6"},"++++++++--++++++-++++-":{"20":"2/3","21":"1/3"},"++++++++--++++++-+++-++++":{"4":"1/11","17":"19/55","20":"5/11","24":"6/55"},"++++++++--++++++-+++-+++-+":{"0":"1/11","17":"1/7","20":"5/11","21":"78/385","25":"6/55"},"++++++++--++++++-+++-+++---":{"9":"3/17","20":"9/17","26":"5/17"},"++++++++--++++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++++++--++++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++++++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++--++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"++++++++--++++++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"++++++++--++++++--+++++++":{"4":"35/384","17":"3/16","20":"235/384","24":"7/64"},"++++++++--++++++--++++++-+":{"4":"5/276","12":"103/276","17":"7/23","20":"13/46","25":"1/46"},"++++++++--++++++--++++++---":{"4":"29/86","17":"16/43","20":"10/43","26":"5/86"},"++++++++--++++++--+++++-":{"20":"7/8","23":"1/8"},"++++++++--++++++--++++-":{"20":"5/6","22":"1/6"},"++++++++--++++++--+++-":{"20":"2/3","21":"1/3"},"++++++++--++++++--++-++++":{"4":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++++++--++++++--++-+++-+":{"0":"6/55","12":"1/5","20":"19/55","21":"59/275","25":"36/275"},"++++++++--++++++--++-+++---":{"17":"50/177","20":"21/59","21":"29/177","26":"35/177"},"++++++++--++++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++++++--++++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++++++--++++++--++--+++":{"4":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++++++--++++++--++--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++++++--++++++--++--++---":{"20":"9/17","21":"3/17","26":"5/17"},"++++++++--++++++--++--+-":{"10":"5/12","20":"1/3","23":"1/4"},"++++++++--++++++--++---":{"10":"1/2","22":"1/2"},"++++++++--++++++--+-":{"10":"5/36","12":"2/3","19":"7/36"},"++++++++--++++++---":{"10":"1/2","18":"1/2"},"++++++++--+++++-":{"12":"7/8","15":"1/8"},"++++++++--++++-":{"12":"5/6","14":"1/6"},"++++++++--+++-":{"12":"2/3","13":"1/3"},"++++++++--++-":{"4":"1/2","12":"1/2"},"++++++++--+-":{"5":"1/2","10":"5/24","11":"7/24"},"++++++++---++++++":{"0":"1/3","10":"1/6","16":"1/2"},"++++++++---+++++-+":{"0":"10/23","10":"5/23","12":"1/23","17":"7/23"},"++++++++---+++++--+++":{"4":"1/3","10":"1/6","20":"1/2"},"++++++++---+++++--++-+":{"4":"5/12","10":"5/24","20":"1/24","21":"1/3"},"++++++++---+++++--++--+++":{"4":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++++++---+++++--++--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++++++---+++++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"++++++++---+++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"++++++++---+++++--++---":{"18":"1/2","22":"1/2"},"++++++++---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"++++++++---+++++---++":{"4":"1/3","10":"1/6","20":"1/2"},"++++++++---+++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"++++++++---+++++---+--+++":{"4":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++++++---+++++---+--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++++++---+++++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"++++++++---+++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++++++---+++++---+---++":{"4":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++++++---+++++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++++++---+++++---+---+---":{"20":"13/20","22":"1/20","26":"3/10"},"++++++++---+++++---+----":{"11":"1/2","23":"1/2"},"++++++++---+++++----":{"11":"1/2","19":"1/2"},"++++++++---++++-":{"11":"1/2","15":"1/2"},"++++++++---+++-":{"4":"1/3","11":"1/4","14":"5/12"},"++++++++---++-":{"0":"1/3","4":"1/3","13":"1/3"},"++++++++---+-":{"4":"1/2","12":"1/2"},"++++++++----+++++":{"1":"3/11","11":"7/44","16":"25/44"},"++++++++----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"++++++++----++++--+":{"4":"12/23","10":"5/46","11":"7/46","18":"5/23"},"++++++++----++++---++":{"4":"1/4","11":"1/8","20":"5/8"},"++++++++----++++---+-+":{"4":"1/5","11":"1/10","20":"3/10","21":"2/5"},"++++++++----++++---+--+":{"4":"3/7","11":"3/14","20":"5/42","22":"5/21"},"++++++++----++++---+---++":{"4":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++++++----++++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++++++----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++++++----++++---+----":{"19":"1/2","23":"1/2"},"++++++++----++++----+":{"5":"3/11","11":"7/44","20":"25/44"},"++++++++----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"++++++++----++++------+":{"4":"12/23","10":"5/46","11":"7/46","22":"5/23"},"++++++++----++++-------++":{"4":"5/6","19":"1/12","24":"1/12"},"++++++++----++++-------+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++++++----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++++++----++++--------+":{"23":"2/9","24":"7/9"},"++++++++----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"++++++++----++++-----------":{"22":"3/8","26":"5/8"},"++++++++----+++-":{"5":"1/2","15":"1/2"},"++++++++----++-":{"0":"3/5","4":"7/30","14":"1/6"},"++++++++----+-":{"4":"1/2","13":"1/2"},"++++++++-----":{"4":"1/2","12":"1/2"},"+++++++-":{"5":"1/2","7":"1/2"},"++++++-":{"5":"7/12","6":"5/12"},"+++++-":{"4":"2/3","5":"1/3"},"++++-++++":{"4":"1/2","8":"1/2"},"++++-+++-++++++++++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++-+++-+++++++++++++++-+":{"0":"24/83","8":"23/166","12":"65/166","25":"15/83"},"++++-+++-+++++++++++++++--+":{"0":"1/23","4":"5/23","9":"7/23","16":"5/23","26":"5/23"},"++++-+++-++++++++++++++-":{"20":"7/8","23":"1/8"},"++++-+++-+++++++++++++-":{"20":"5/6","22":"1/6"},"++++-+++-++++++++++++-":{"20":"2/3","21":"1/3"},"++++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++-++++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"++++-+++-+++++++++-":{"16":"5/6","18":"1/6"},"++++-+++-++++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"++++-+++-+++++++-++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++-+++-+++++++-+++++++-+":{"0":"15/131","12":"57/131","16":"59/262","20":"23/262","25":"18/131"},"++++-+++-+++++++-++++++-":{"20":"7/8","23":"1/8"},"++++-+++-+++++++-+++++-":{"20":"5/6","22":"1/6"},"++++-+++-+++++++-++++-":{"20":"2/3","21":"1/3"},"++++-+++-+++++++-+++-":{"0":"1/17","4":"6/17","9":"30/119","17":"5/119","20":"5/17"},"++++-+++-+++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"++++-+++-+++++++-+-":{"0":"11/45","4":"11/45","12":"11/45","17":"7/45","18":"1/9"},"++++-+++-+++++++--":{"4":"7/26","9":"3/13","12":"7/26","17":"3/13"},"++++-+++-++++++-":{"12":"7/8","15":"1/8"},"++++-+++-+++++-":{"12":"5/6","14":"1/6"},"++++-+++-++++-":{"12":"2/3","13":"1/3"},"++++-+++-+++-++++":{"12":"1/2","16":"1/2"},"++++-+++-+++-+++-++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++-+++-+++-+++-+++++++-+":{"5":"25/98","13":"31/98","16":"1/14","25":"5/14"},"++++-+++-+++-+++-++++++-":{"20":"7/8","23":"1/8"},"++++-+++-+++-+++-+++++-":{"20":"5/6","22":"1/6"},"++++-+++-+++-+++-++++-":{"20":"2/3","21":"1/3"},"++++-+++-+++-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"++++-+++-+++-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"++++-+++-+++-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"++++-+++-+++-+++--":{"9":"1/2","17":"1/2"},"++++-+++-+++-++-":{"12":"5/12","13":"1/2","15":"1/12"},"++++-+++-+++-+-":{"12":"11/34","13":"9/17","14":"5/34"},"++++-+++-+++--":{"5":"1/2","13":"1/2"},"++++-+++-++-":{"4":"5/12","5":"5/12","9":"1/12","11":"1/12"},"++++-+++-+-":{"9":"5/7","10":"2/7"},"++++-+++--+++++++++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++-+++--++++++++++++++-+":{"0":"24/83","8":"23/166","12":"65/166","25":"15/83"},"++++-+++--+++++++++++++-":{"20":"7/8","23":"1/8"},"++++-+++--++++++++++++-":{"20":"5/6","22":"1/6"},"++++-+++--+++++++++++-":{"20":"2/3","21":"1/3"},"++++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++--+++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"++++-+++--++++++++-":{"16":"5/6","18":"1/6"},"++++-+++--+++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"++++-+++--++++++-++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++-+++--++++++-+++++++-+":{"0":"15/131","12":"57/131","16":"59/262","20":"23/262","25":"18/131"},"++++-+++--++++++-++++++-":{"20":"7/8","23":"1/8"},"++++-+++--++++++-+++++-":{"20":"5/6","22":"1/6"},"++++-+++--++++++-++++-":{"20":"2/3","21":"1/3"},"++++-+++--++++++-+++-++++":{"0":"1/11","17":"19/55","20":"5/11","24":"6/55"},"++++-+++--++++++-+++-+++-+":{"0":"1/11","17":"1/7","20":"5/11","21":"78/385","25":"6/55"},"++++-+++--++++++-+++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"++++-+++--++++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-+++--++++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++-+++--++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"++++-+++--++++++-+-":{"0":"11/45","4":"11/45","12":"11/45","17":"7/45","18":"1/9"},"++++-+++--++++++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"++++-+++--++++++--++++++-+":{"0":"5/201","12":"26/67","17":"59/201","20":"53/201","25":"2/67"},"++++-+++--++++++--++++++---":{"12":"29/86","17":"16/43","20":"10/43","26":"5/86"},"++++-+++--++++++--+++++-":{"20":"7/8","23":"1/8"},"++++-+++--++++++--++++-":{"20":"5/6","22":"1/6"},"++++-+++--++++++--+++-":{"20":"2/3","21":"1/3"},"++++-+++--++++++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++-+++--++++++--++-+++-+":{"0":"6/55","12":"1/5","20":"19/55","21":"59/275","25":"36/275"},"++++-+++--++++++--++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"++++-+++--++++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-+++--++++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++-+++--++++++--++--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++-+++--++++++--++--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++-+++--++++++--++--++---":{"4":"3/20","20":"3/5","26":"1/4"},"++++-+++--++++++--++--+-":{"10":"5/12","20":"1/3","23":"1/4"},"++++-+++--++++++--++---":{"4":"9/19","10":"9/38","20":"7/38","22":"2/19"},"++++-+++--++++++--+-":{"10":"5/36","12":"2/3","19":"7/36"},"++++-+++--++++++---":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"++++-+++--+++++-":{"12":"7/8","15":"1/8"},"++++-+++--++++-":{"12":"5/6","14":"1/6"},"++++-+++--+++-":{"12":"2/3","13":"1/3"},"++++-+++--++-++++":{"12":"1/2","16":"1/2"},"++++-+++--++-+++-++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++-+++--++-+++-+++++++-+":{"5":"25/98","13":"31/98","16":"1/14","25":"5/14"},"++++-+++--++-+++-++++++-":{"20":"7/8","23":"1/8"},"++++-+++--++-+++-+++++-":{"20":"5/6","22":"1/6"},"++++-+++--++-+++-++++-":{"20":"2/3","21":"1/3"},"++++-+++--++-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"++++-+++--++-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"++++-+++--++-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"++++-+++--++-+++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"++++-+++--++-+++--++++++-+":{"0":"1/23","5":"19/161","13":"65/161","17":"5/23","25":"5/23"},"++++-+++--++-+++--+++++-":{"20":"7/8","23":"1/8"},"++++-+++--++-+++--++++-":{"20":"5/6","22":"1/6"},"++++-+++--++-+++--+++-":{"20":"2/3","21":"1/3"},"++++-+++--++-+++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++-+++--++-+++--++-+++-+":{"0":"7/44","13":"1/4","20":"13/44","21":"23/220","25":"21/110"},"++++-+++--++-+++--++-+++---":{"4":"25/216","12":"25/216","20":"13/27","21":"4/27","26":"5/36"},"++++-+++--++-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-+++--++-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++-+++--++-+++--++--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++-+++--++-+++--++--++-+":{"0":"105/568","13":"165/568","20":"917/3408","22":"115/3408","25":"63/284"},"++++-+++--++-+++--++--++---":{"4":"3/20","20":"3/5","26":"1/4"},"++++-+++--++-+++--++--+-":{"10":"5/12","20":"1/3","23":"1/4"},"++++-+++--++-+++--++---":{"4":"9/19","10":"9/38","20":"7/38","22":"2/19"},"++++-+++--++-+++--+-":{"10":"1/12","12":"2/5","13":"2/5","19":"7/60"},"++++-+++--++-+++---":{"10":"1/2","18":"1/2"},"++++-+++--++-++-":{"12":"5/12","13":"1/2","15":"1/12"},"++++-+++--++-+-":{"12":"11/34","13":"9/17","14":"5/34"},"++++-+++--++--":{"5":"1/2","13":"1/2"},"++++-+++--+-":{"0":"2/3","10":"5/36","11":"7/36"},"++++-+++---++++++":{"0":"1/3","10":"1/6","16":"1/2"},"++++-+++---+++++-+":{"0":"11/25","4":"1/25","10":"1/5","12":"1/25","17":"7/25"},"++++-+++---+++++--+++":{"0":"6/23","5":"2/23","10":"25/138","12":"5/23","20":"35/138"},"++++-+++---+++++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++-+++---+++++--++-+++-+":{"0":"6/55","12":"1/5","20":"19/55","21":"59/275","25":"36/275"},"++++-+++---+++++--++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"++++-+++---+++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-+++---+++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++-+++---+++++--++--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++-+++---+++++--++--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++-+++---+++++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"++++-+++---+++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"++++-+++---+++++--++---":{"0":"6/17","4":"6/17","18":"5/34","22":"5/34"},"++++-+++---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"++++-+++---+++++---++":{"0":"8/25","10":"4/25","12":"7/25","18":"1/150","20":"7/30"},"++++-+++---+++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"++++-+++---+++++---+--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++-+++---+++++---+--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++-+++---+++++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"++++-+++---+++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++-+++---+++++---+---++":{"0":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++-+++---+++++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++-+++---+++++---+---+---":{"20":"13/20","22":"1/20","26":"3/10"},"++++-+++---+++++---+----":{"4":"1/2","11":"1/4","20":"1/12","23":"1/6"},"++++-+++---+++++----":{"11":"1/2","19":"1/2"},"++++-+++---++++-":{"11":"1/2","15":"1/2"},"++++-+++---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"++++-+++---++-":{"5":"1/2","13":"1/2"},"++++-+++---+-++++":{"12":"1/2","16":"1/2"},"++++-+++---+-+++-+":{"0":"5/12","10":"5/24","12":"1/24","17":"1/3"},"++++-+++---+-+++--+++":{"0":"1/18","5":"22/63","10":"25/108","13":"5/126","20":"35/108"},"++++-+++---+-+++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++-+++---+-+++--++-+++-+":{"0":"7/44","13":"1/4","20":"13/44","21":"23/220","25":"21/110"},"++++-+++---+-+++--++-+++---":{"10":"25/452","12":"25/226","20":"213/452","21":"26/113","26":"15/113"},"++++-+++---+-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-+++---+-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++-+++---+-+++--++--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++-+++---+-+++--++--++-+":{"0":"105/568","13":"165/568","20":"917/3408","22":"115/3408","25":"63/284"},"++++-+++---+-+++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"++++-+++---+-+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"++++-+++---+-+++--++---":{"0":"6/17","4":"6/17","18":"5/34","22":"5/34"},"++++-+++---+-+++--+-":{"12":"2/5","13":"2/5","18":"1/12","19":"7/60"},"++++-+++---+-+++---++":{"0":"1/18","10":"1/36","13":"7/18","18":"11/54","20":"35/108"},"++++-+++---+-+++---+-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++-+++---+-+++---+-+++-+":{"0":"7/44","13":"1/4","20":"13/44","21":"23/220","25":"21/110"},"++++-+++---+-+++---+-+++---":{"18":"25/236","20":"109/236","21":"18/59","26":"15/118"},"++++-+++---+-+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-+++---+-+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++-+++---+-+++---+--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++-+++---+-+++---+--++-+":{"0":"105/568","13":"165/568","20":"917/3408","22":"115/3408","25":"63/284"},"++++-+++---+-+++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"++++-+++---+-+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++-+++---+-+++---+---++":{"0":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++-+++---+-+++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++-+++---+-+++---+---+---":{"20":"13/20","22":"1/20","26":"3/10"},"++++-+++---+-+++---+----":{"11":"1/4","12":"1/2","20":"1/12","23":"1/6"},"++++-+++---+-+++----":{"11":"1/2","19":"1/2"},"++++-+++---+-++-":{"11":"1/2","15":"1/2"},"++++-+++---+-+-":{"5":"2/5","11":"11/60","14":"5/12"},"++++-+++---+--":{"5":"1/2","13":"1/2"},"++++-+++----+++++":{"1":"3/11","11":"7/44","16":"25/44"},"++++-+++----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"++++-+++----++++--+":{"5":"1/2","11":"7/24","18":"5/24"},"++++-+++----++++---++":{"0":"1/4","11":"1/8","12":"5/24","20":"5/12"},"++++-+++----++++---+-+":{"0":"6/25","11":"3/25","12":"1/5","20":"4/25","21":"7/25"},"++++-+++----++++---+--+":{"5":"1/2","11":"7/24","22":"5/24"},"++++-+++----++++---+---++":{"0":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++-+++----++++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++-+++----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++-+++----++++---+----":{"19":"1/2","23":"1/2"},"++++-+++----++++----+":{"5":"3/11","11":"7/44","20":"25/44"},"++++-+++----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"++++-+++----++++------+":{"12":"12/23","18":"5/46","19":"7/46","22":"5/23"},"++++-+++----++++-------++":{"0":"277/719","4":"227/719","13":"95/719","20":"60/719","24":"60/719"},"++++-+++----++++-------+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++-+++----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++-+++----++++--------+":{"23":"2/9","24":"7/9"},"++++-+++----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"++++-+++----++++-----------":{"22":"3/8","26":"5/8"},"++++-+++----+++-":{"12":"7/8","15":"1/8"},"++++-+++----++-":{"12":"5/6","14":"1/6"},"++++-+++----+-":{"12":"2/3","13":"1/3"},"++++-+++-----++++":{"0":"1/4","11":"1/8","16":"5/8"},"++++-+++-----+++-+":{"0":"4/11","11":"2/11","17":"5/11"},"++++-+++-----+++--+":{"5":"1/2","11":"7/24","18":"5/24"},"++++-+++-----+++---++":{"0":"7/23","11":"7/46","13":"5/23","20":"15/46"},"++++-+++-----+++---+-+":{"0":"7/20","11":"7/40","13":"1/4","20":"1/40","21":"1/5"},"++++-+++-----+++---+--+":{"5":"1/2","11":"7/24","22":"5/24"},"++++-+++-----+++---+---++":{"0":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++-+++-----+++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++-+++-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++-+++-----+++---+----":{"19":"1/2","23":"1/2"},"++++-+++-----+++----+":{"5":"3/11","11":"7/44","20":"25/44"},"++++-+++-----+++-----+":{"0":"44/167","5":"28/167","11":"115/501","14":"55/501","21":"115/501"},"++++-+++-----+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"++++-+++-----+++-------++":{"0":"277/719","4":"227/719","13":"95/719","20":"60/719","24":"60/719"},"++++-+++-----+++-------+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++-+++-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++-+++-----+++--------+":{"23":"2/9","24":"7/9"},"++++-+++-----+++---------+":{"0":"5/24","14":"5/24","21":"7/24","25":"7/24"},"++++-+++-----+++-----------":{"22":"3/8","26":"5/8"},"++++-+++-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"++++-+++-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"++++-+++------":{"5":"1/2","13":"1/2"},"++++-++-":{"1":"5/9","5":"2/9","7":"2/9"},"++++-+-":{"5":"5/7","6":"2/7"},"++++--+++":{"4":"1/2","8":"1/2"},"++++--++-+":{"5":"1/2","9":"1/2"},"++++--++--+++++++++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++--++--++++++++++++++-+":{"0":"24/83","8":"23/166","12":"65/166","25":"15/83"},"++++--++--++++++++++++++--+":{"0":"47/157","4":"18/157","5":"7/157","16":"60/157","26":"25/157"},"++++--++--+++++++++++++-":{"20":"7/8","23":"1/8"},"++++--++--++++++++++++-":{"20":"5/6","22":"1/6"},"++++--++--+++++++++++-":{"20":"2/3","21":"1/3"},"++++--++--++++++++++-":{"16":"1/2","20":"1/2"},"++++--++--+++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"++++--++--++++++++-":{"16":"5/6","18":"1/6"},"++++--++--+++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"++++--++--++++++-++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++--++--++++++-+++++++-+":{"0":"15/131","12":"57/131","16":"59/262","20":"23/262","25":"18/131"},"++++--++--++++++-++++++-":{"20":"7/8","23":"1/8"},"++++--++--++++++-+++++-":{"20":"5/6","22":"1/6"},"++++--++--++++++-++++-":{"20":"2/3","21":"1/3"},"++++--++--++++++-+++-":{"0":"7/23","5":"6/23","17":"5/23","20":"5/23"},"++++--++--++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"++++--++--++++++-+-":{"0":"11/45","4":"11/45","12":"11/45","17":"7/45","18":"1/9"},"++++--++--++++++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"++++--++--++++++--++++++-+":{"0":"5/201","12":"26/67","17":"59/201","20":"53/201","25":"2/67"},"++++--++--++++++--++++++---":{"5":"25/1052","12":"189/526","17":"349/1052","20":"265/1052","26":"35/1052"},"++++--++--++++++--+++++-":{"20":"7/8","23":"1/8"},"++++--++--++++++--++++-":{"20":"5/6","22":"1/6"},"++++--++--++++++--+++-":{"20":"2/3","21":"1/3"},"++++--++--++++++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++--++--++++++--++-+++-+":{"0":"6/55","12":"1/5","20":"19/55","21":"59/275","25":"36/275"},"++++--++--++++++--++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"++++--++--++++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++--++++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++--++++++--++--":{"4":"43/109","5":"6/109","10":"25/109","21":"35/109"},"++++--++--++++++--+-":{"10":"5/36","12":"2/3","19":"7/36"},"++++--++--++++++---":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"++++--++--+++++-":{"12":"7/8","15":"1/8"},"++++--++--++++-":{"12":"5/6","14":"1/6"},"++++--++--+++-":{"12":"2/3","13":"1/3"},"++++--++--++-++++":{"12":"1/2","16":"1/2"},"++++--++--++-+++-++++++++":{"0":"33/98","4":"9/41","20":"24/79","24":"8/57"},"++++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++-+++-++++++-":{"20":"7/8","23":"1/8"},"++++--++--++-+++-+++++-":{"20":"5/6","22":"1/6"},"++++--++--++-+++-++++-":{"20":"2/3","21":"1/3"},"++++--++--++-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"++++--++--++-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"++++--++--++-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"++++--++--++-+++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"++++--++--++-+++--++++++-+-":{"13":"17/44","17":"17/44","25":"5/44","26":"5/44"},"++++--++--++-+++--+++++-":{"20":"7/8","23":"1/8"},"++++--++--++-+++--++++-":{"20":"5/6","22":"1/6"},"++++--++--++-+++--+++-":{"20":"2/3","21":"1/3"},"++++--++--++-+++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++--++--++-+++--++-+++-+":{"0":"7/44","13":"1/4","20":"13/44","21":"23/220","25":"21/110"},"++++--++--++-+++--++-+++---":{"4":"25/216","12":"25/216","20":"13/27","21":"4/27","26":"5/36"},"++++--++--++-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++--++-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++--++-+++--++--":{"5":"6/109","10":"7/218","12":"43/109","18":"43/218","21":"35/109"},"++++--++--++-+++--+-":{"10":"1/12","12":"2/5","13":"2/5","19":"7/60"},"++++--++--++-+++---":{"10":"1/2","18":"1/2"},"++++--++--++-++-":{"12":"5/12","13":"1/2","15":"1/12"},"++++--++--++-+-":{"12":"11/34","13":"9/17","14":"5/34"},"++++--++--++--+++":{"12":"1/2","16":"1/2"},"++++--++--++--++-+":{"13":"1/2","17":"1/2"},"++++--++--++--++--+++++++":{"6":"35/628","13":"36/157","20":"365/628","24":"21/157"},"++++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++--++--+++++-":{"20":"7/8","23":"1/8"},"++++--++--++--++--++++-":{"20":"5/6","22":"1/6"},"++++--++--++--++--+++-":{"20":"2/3","21":"1/3"},"++++--++--++--++--++-++++":{"10":"35/1392","13":"3/29","20":"631/1392","21":"83/232","24":"7/116"},"++++--++--++--++--++-+++-+":{"10":"5/336","13":"5/14","18":"25/112","20":"31/84","25":"1/28"},"++++--++--++--++--++-+++---":{"13":"50/327","20":"163/327","21":"79/327","26":"35/327"},"++++--++--++--++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++--++--++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++--++--++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"++++--++--++--++--+-":{"10":"5/28","12":"1/3","14":"5/21","19":"1/4"},"++++--++--++--++---":{"10":"1/2","18":"1/2"},"++++--++--++--+-":{"12":"1/3","14":"5/12","15":"1/4"},"++++--++--++---":{"6":"1/2","14":"1/2"},"++++--++--+-":{"10":"7/12","11":"5/12"},"++++--++---++++++":{"0":"1/3","10":"1/6","16":"1/2"},"++++--++---+++++-+":{"0":"11/25","4":"1/25","10":"1/5","12":"1/25","17":"7/25"},"++++--++---+++++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"++++--++---+++++--++++++-+":{"0":"5/201","12":"26/67","17":"59/201","20":"53/201","25":"2/67"},"++++--++---+++++--++++++---":{"10":"25/1902","12":"113/317","17":"104/317","20":"515/1902","26":"10/317"},"++++--++---+++++--+++++-":{"20":"7/8","23":"1/8"},"++++--++---+++++--++++-":{"0":"18/55","10":"9/55","12":"3/11","20":"7/30","22":"1/330"},"++++--++---+++++--+++-":{"20":"2/3","21":"1/3"},"++++--++---+++++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++--++---+++++--++-+++-+":{"0":"6/55","12":"1/5","20":"19/55","21":"59/275","25":"36/275"},"++++--++---+++++--++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"++++--++---+++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++---+++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++---+++++--++--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++--++---+++++--++--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++--++---+++++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"++++--++---+++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"++++--++---+++++--++---":{"0":"6/17","4":"6/17","18":"5/34","22":"5/34"},"++++--++---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"++++--++---+++++---++":{"0":"8/25","10":"4/25","12":"7/25","18":"1/150","20":"7/30"},"++++--++---+++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"++++--++---+++++---+--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++--++---+++++---+--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++--++---+++++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"++++--++---+++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++--++---+++++---+---":{"5":"1/2","11":"7/24","22":"5/24"},"++++--++---+++++----":{"11":"1/2","19":"1/2"},"++++--++---++++-":{"11":"1/2","15":"1/2"},"++++--++---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"++++--++---++-":{"0":"1/3","5":"2/7","12":"1/3","13":"1/21"},"++++--++---+-++++":{"12":"1/2","16":"1/2"},"++++--++---+-+++-+":{"0":"5/12","10":"5/24","12":"1/24","17":"1/3"},"++++--++---+-+++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"++++--++---+-+++--++++++-+-":{"13":"17/44","17":"17/44","25":"5/44","26":"5/44"},"++++--++---+-+++--++++++---":{"10":"175/2466","13":"113/411","17":"163/411","20":"215/2466","26":"70/411"},"++++--++---+-+++--+++++-":{"20":"7/8","23":"1/8"},"++++--++---+-+++--++++-":{"0":"3/10","10":"3/20","13":"3/14","20":"17/60","22":"11/210"},"++++--++---+-+++--+++-":{"20":"2/3","21":"1/3"},"++++--++---+-+++--++-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++--++---+-+++--++-+++-+":{"0":"7/44","13":"1/4","20":"13/44","21":"23/220","25":"21/110"},"++++--++---+-+++--++-+++---":{"10":"25/452","12":"25/226","20":"213/452","21":"26/113","26":"15/113"},"++++--++---+-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++---+-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++---+-+++--++--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++--++---+-+++--++--++-+":{"0":"105/568","13":"165/568","20":"917/3408","22":"115/3408","25":"63/284"},"++++--++---+-+++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"++++--++---+-+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"++++--++---+-+++--++---":{"0":"6/17","4":"6/17","18":"5/34","22":"5/34"},"++++--++---+-+++--+-":{"12":"2/5","13":"2/5","18":"1/12","19":"7/60"},"++++--++---+-+++---++":{"0":"1/18","10":"1/36","13":"7/18","18":"11/54","20":"35/108"},"++++--++---+-+++---+-++++":{"0":"1/11","20":"5/11","21":"19/55","24":"6/55"},"++++--++---+-+++---+-+++-+":{"0":"7/44","13":"1/4","20":"13/44","21":"23/220","25":"21/110"},"++++--++---+-+++---+-+++---":{"18":"25/236","20":"109/236","21":"18/59","26":"15/118"},"++++--++---+-+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++---+-+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++---+-+++---+--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++--++---+-+++---+--++-+":{"0":"105/568","13":"165/568","20":"917/3408","22":"115/3408","25":"63/284"},"++++--++---+-+++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"++++--++---+-+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++--++---+-+++---+---":{"5":"1/2","11":"7/24","22":"5/24"},"++++--++---+-+++----":{"11":"1/2","19":"1/2"},"++++--++---+-++-":{"11":"1/2","15":"1/2"},"++++--++---+-+-":{"6":"1/2","14":"1/2"},"++++--++---+--+++":{"12":"1/2","16":"1/2"},"++++--++---+--++-+":{"0":"5/12","10":"5/24","12":"1/24","17":"1/3"},"++++--++---+--++--+++++++":{"6":"35/628","13":"36/157","20":"365/628","24":"21/157"},"++++--++---+--++--++++++-+-":{"10":"1/26","13":"7/13","26":"11/26"},"++++--++---+--++--++++++---":{"10":"1/26","13":"7/13","25":"125/442","26":"31/221"},"++++--++---+--++--+++++-":{"20":"7/8","23":"1/8"},"++++--++---+--++--++++-":{"20":"5/6","22":"1/6"},"++++--++---+--++--+++-":{"20":"2/3","21":"1/3"},"++++--++---+--++--++-++++":{"6":"7/249","13":"48/415","20":"533/1245","21":"449/1245","24":"28/415"},"++++--++---+--++--++-+++-+":{"0":"5/88","13":"25/88","18":"115/528","20":"197/528","25":"3/44"},"++++--++---+--++--++-+++---":{"13":"50/327","20":"163/327","21":"79/327","26":"35/327"},"++++--++---+--++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++---+--++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++---+--++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"++++--++---+--++--+-":{"12":"1/3","14":"5/21","18":"5/28","19":"1/4"},"++++--++---+--++---++++++":{"6":"35/628","13":"36/157","20":"365/628","24":"21/157"},"++++--++---+--++---+++++-+-":{"13":"7/13","18":"1/26","26":"11/26"},"++++--++---+--++---+++++---":{"13":"7/13","18":"1/26","25":"125/442","26":"31/221"},"++++--++---+--++---++++-":{"20":"7/8","23":"1/8"},"++++--++---+--++---+++-":{"20":"5/6","22":"1/6"},"++++--++---+--++---++-":{"20":"2/3","21":"1/3"},"++++--++---+--++---+-++++":{"6":"7/249","13":"48/415","20":"533/1245","21":"449/1245","24":"28/415"},"++++--++---+--++---+-+++-+-":{"13":"50/327","20":"163/327","21":"79/327","26":"35/327"},"++++--++---+--++---+-+++---":{"13":"50/327","20":"163/327","21":"79/327","26":"35/327"},"++++--++---+--++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++--++---+--++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++--++---+--++---+--+++":{"11":"5/94","13":"72/329","20":"20/47","22":"115/658","24":"6/47"},"++++--++---+--++---+--++-+":{"11":"55/744","13":"5/31","19":"125/744","21":"13/31","25":"11/62"},"++++--++---+--++---+--++---":{"13":"3/37","20":"24/37","26":"10/37"},"++++--++---+--++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++--++---+--++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"++++--++---+--++----":{"11":"1/2","19":"1/2"},"++++--++---+--+-":{"11":"1/2","15":"1/2"},"++++--++---+---":{"6":"1/2","14":"1/2"},"++++--++----+++++":{"1":"3/11","11":"7/44","16":"25/44"},"++++--++----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"++++--++----++++--+":{"0":"12/23","10":"5/46","11":"7/46","18":"5/23"},"++++--++----++++---++":{"0":"1/4","11":"1/8","12":"5/24","20":"5/12"},"++++--++----++++---+-+":{"0":"6/25","11":"3/25","12":"1/5","20":"4/25","21":"7/25"},"++++--++----++++---+--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++--++----++++---+--++-+":{"0":"11/72","12":"7/25","20":"3/10","22":"1/12","25":"11/60"},"++++--++----++++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++----++++---+--+-":{"0":"4/11","11":"2/11","12":"10/33","22":"5/36","23":"5/396"},"++++--++----++++---+---++":{"0":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++--++----++++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++--++----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++----++++---+----":{"0":"66/259","5":"108/259","6":"30/259","19":"55/518","23":"55/518"},"++++--++----++++----+":{"0":"7/23","11":"7/46","13":"5/23","20":"15/46"},"++++--++----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"++++--++----++++------+":{"12":"12/23","18":"5/46","19":"7/46","22":"5/23"},"++++--++----++++-------++":{"0":"277/719","4":"227/719","13":"95/719","20":"60/719","24":"60/719"},"++++--++----++++-------+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++--++----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++----++++--------+":{"23":"2/9","24":"7/9"},"++++--++----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"++++--++----++++-----------":{"22":"3/8","26":"5/8"},"++++--++----+++-":{"12":"7/8","15":"1/8"},"++++--++----++-":{"12":"5/6","14":"1/6"},"++++--++----+-":{"12":"2/3","13":"1/3"},"++++--++-----++++":{"0":"1/4","11":"1/8","16":"5/8"},"++++--++-----+++-+":{"0":"4/11","11":"2/11","17":"5/11"},"++++--++-----+++--+":{"0":"1/19","6":"25/114","11":"14/57","12":"35/114","18":"10/57"},"++++--++-----+++---++":{"0":"7/23","11":"7/46","13":"5/23","20":"15/46"},"++++--++-----+++---+-+":{"0":"7/20","11":"7/40","13":"1/4","20":"1/40","21":"1/5"},"++++--++-----+++---+--+++":{"0":"15/89","20":"241/534","22":"95/534","24":"18/89"},"++++--++-----+++---+--++-+":{"0":"105/568","13":"165/568","20":"917/3408","22":"115/3408","25":"63/284"},"++++--++-----+++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++-----+++---+--+-":{"0":"14/41","11":"7/41","13":"10/41","22":"85/492","23":"35/492"},"++++--++-----+++---+---++":{"0":"3/14","19":"19/140","20":"11/28","24":"9/35"},"++++--++-----+++---+---+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++--++-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++-----+++---+----":{"0":"66/259","5":"108/259","6":"30/259","19":"55/518","23":"55/518"},"++++--++-----+++----+":{"0":"7/23","11":"7/46","13":"5/23","20":"15/46"},"++++--++-----+++-----+":{"0":"22/59","11":"11/59","13":"14/59","14":"1/59","21":"11/59"},"++++--++-----+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"++++--++-----+++-------++":{"0":"277/719","4":"227/719","13":"95/719","20":"60/719","24":"60/719"},"++++--++-----+++-------+-+":{"0":"10/53","13":"19/53","20":"12/53","25":"12/53"},"++++--++-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++-----+++--------+":{"23":"2/9","24":"7/9"},"++++--++-----+++---------+":{"0":"5/24","14":"5/24","21":"7/24","25":"7/24"},"++++--++-----+++-----------":{"22":"3/8","26":"5/8"},"++++--++-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"++++--++-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"++++--++------+++":{"0":"1/4","11":"1/8","16":"5/8"},"++++--++------++-+":{"0":"4/11","11":"2/11","17":"5/11"},"++++--++------++--+":{"6":"60/253","10":"43/506","11":"7/46","13":"84/253","18":"49/253"},"++++--++------++---++":{"0":"3/8","6":"1/32","11":"7/32","14":"5/32","20":"7/32"},"++++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++---+--+++":{"6":"15/277","13":"432/1939","20":"665/1662","22":"2245/11634","24":"36/277"},"++++--++------++---+--++-+":{"6":"55/689","13":"120/689","19":"125/689","21":"257/689","25":"132/689"},"++++--++------++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++--++------++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"++++--++------++----+":{"0":"3/8","6":"1/32","11":"7/32","14":"5/32","20":"7/32"},"++++--++------++-----+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++------+++":{"6":"15/277","13":"432/1939","20":"665/1662","22":"2245/11634","24":"36/277"},"++++--++------++------++-+":{"6":"15/47","13":"10/47","21":"11/47","25":"11/47"},"++++--++------++------++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++------++------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"++++--++------++-------++":{"0":"4/11","4":"1/3","20":"5/33","24":"5/33"},"++++--++------++-------+-+":{"6":"91/258","13":"101/258","22":"55/516","25":"77/516"},"++++--++------++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++--++------++--------+":{"6":"2/9","24":"7/9"},"++++--++------++---------+":{"0":"5/24","14":"5/24","21":"7/24","25":"7/24"},"++++--++------++-----------":{"22":"3/8","26":"5/8"},"++++--++------+-":{"6":"5/12","12":"1/3","15":"1/4"},"++++--++-------":{"6":"1/2","14":"1/2"},"++++--+-":{"6":"7/12","7":"5/12"},"++++---++":{"4":"1/2","8":"1/2"},"++++---+-+":{"6":"2/7","9":"5/7"},"++++---+--+":{"6":"1/2","10":"1/2"},"++++---+---++":{"0":"1/3","6":"25/126","10":"5/63","11":"1/9","12":"5/18"},"++++---+---+-+":{"0":"7/16","6":"15/64","11":"1/64","13":"5/16"},"++++---+---+--+++":{"12":"1/2","16":"1/2"},"++++---+---+--++-+":{"0":"5/12","10":"5/24","12":"1/24","17":"1/3"},"++++---+---+--++--+++++++":{"0":"35/309","13":"47/309","20":"185/309","24":"14/103"},"++++---+---+--++--++++++-+-":{"6":"35/222","13":"10/37","20":"43/222","26":"14/37"},"++++---+---+--++--++++++---":{"6":"35/222","13":"10/37","20":"43/222","25":"1223/3774","26":"205/3774"},"++++---+---+--++--+++++-":{"20":"7/8","23":"1/8"},"++++---+---+--++--++++-":{"20":"5/6","22":"1/6"},"++++---+---+--++--+++-":{"20":"2/3","21":"1/3"},"++++---+---+--++--++-":{"0":"2/5","6":"1/5","18":"1/6","20":"7/30"},"++++---+---+--++--+-":{"12":"1/3","14":"5/21","18":"5/28","19":"1/4"},"++++---+---+--++---++++++":{"0":"35/309","13":"47/309","20":"185/309","24":"14/103"},"++++---+---+--++---+++++-+-":{"6":"35/222","13":"10/37","20":"43/222","26":"14/37"},"++++---+---+--++---+++++---":{"6":"35/222","13":"10/37","20":"43/222","25":"1223/3774","26":"205/3774"},"++++---+---+--++---++++-":{"20":"7/8","23":"1/8"},"++++---+---+--++---+++-":{"20":"5/6","22":"1/6"},"++++---+---+--++---++-":{"20":"2/3","21":"1/3"},"++++---+---+--++---+-++++":{"0":"7/124","13":"47/620","20":"269/620","21":"227/620","24":"21/310"},"++++---+---+--++---+-+++-+-":{"6":"175/4349","13":"300/4349","20":"2231/4349","21":"1223/4349","26":"420/4349"},"++++---+---+--++---+-+++---":{"6":"175/4349","13":"300/4349","20":"2231/4349","21":"1223/4349","26":"420/4349"},"++++---+---+--++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++---+---+--++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+--++----":{"11":"1/2","19":"1/2"},"++++---+---+--+-":{"11":"1/2","15":"1/2"},"++++---+---+---++":{"12":"1/2","16":"1/2"},"++++---+---+---+-+":{"12":"11/34","14":"5/34","17":"9/17"},"++++---+---+---+--+":{"14":"1/2","18":"1/2"},"++++---+---+---+---++++++":{"0":"35/309","13":"47/309","20":"185/309","24":"14/103"},"++++---+---+---+---+++++-+-":{"14":"5/18","20":"7/18","26":"1/3"},"++++---+---+---+---+++++--":{"6":"55/384","13":"1/16","14":"41/384","20":"11/32","25":"11/32"},"++++---+---+---+---++++-":{"20":"7/8","23":"1/8"},"++++---+---+---+---+++-":{"20":"5/6","22":"1/6"},"++++---+---+---+---++-":{"20":"2/3","21":"1/3"},"++++---+---+---+---+-++++":{"11":"5/202","14":"6/101","20":"95/202","21":"39/101","24":"6/101"},"++++---+---+---+---+-+++-+-":{"14":"25/341","20":"179/341","21":"107/341","26":"30/341"},"++++---+---+---+---+-+++---":{"14":"25/341","20":"179/341","21":"107/341","26":"30/341"},"++++---+---+---+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++---+---+---+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++---+---+---+---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+---+----":{"11":"1/2","19":"1/2"},"++++---+---+----":{"11":"1/2","15":"1/2"},"++++---+----+":{"0":"1/3","6":"1/6","12":"1/2"},"++++---+-----+":{"0":"5/12","6":"5/24","12":"1/24","13":"1/3"},"++++---+------+++":{"0":"1/4","11":"1/8","16":"5/8"},"++++---+------++-+":{"0":"4/11","11":"2/11","17":"5/11"},"++++---+------++--+":{"0":"2/5","6":"1/12","7":"7/60","11":"7/30","18":"1/6"},"++++---+------++---++++++":{"0":"18/77","11":"47/616","20":"365/616","24":"15/154"},"++++---+------++---+++++-+-":{"0":"717/1718","11":"1459/6872","14":"585/3436","20":"1315/6872","26":"15/1718"},"++++---+------++---+++++--":{"0":"21/58","11":"47/232","14":"15/116","20":"59/232","25":"3/58"},"++++---+------++---++++-":{"20":"7/8","23":"1/8"},"++++---+------++---+++-":{"20":"5/6","22":"1/6"},"++++---+------++---++-":{"20":"2/3","21":"1/3"},"++++---+------++---+-++++":{"0":"7/124","13":"47/620","20":"269/620","21":"227/620","24":"21/310"},"++++---+------++---+-+++-+-":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"++++---+------++---+-+++---":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"++++---+------++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++---+------++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++---+------++---+--+++":{"0":"15/136","13":"141/952","20":"335/816","22":"1135/5712","24":"9/68"},"++++---+------++---+--++-+":{"0":"55/342","13":"25/342","19":"65/342","21":"131/342","25":"11/57"},"++++---+------++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++---+------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"++++---+------++---+---":{"0":"5/12","6":"5/24","12":"1/24","19":"7/36","22":"5/36"},"++++---+------++----+":{"0":"3/8","11":"3/16","14":"3/16","19":"1/32","20":"7/32"},"++++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+------++------+++":{"0":"15/136","13":"141/952","20":"335/816","22":"1135/5712","24":"9/68"},"++++---+------++------++-+":{"0":"55/277","13":"25/277","14":"65/277","21":"66/277","25":"66/277"},"++++---+------++------++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++---+------++------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"++++---+------++-------++":{"0":"4/11","4":"1/3","20":"5/33","24":"5/33"},"++++---+------++-------+-+":{"0":"385/3061","13":"967/3061","14":"917/3061","22":"330/3061","25":"462/3061"},"++++---+------++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++---+------++--------+":{"23":"2/9","24":"7/9"},"++++---+------++---------+":{"0":"5/24","14":"5/24","21":"7/24","25":"7/24"},"++++---+------++-----------":{"22":"3/8","26":"5/8"},"++++---+------+-":{"12":"1/3","14":"5/12","15":"1/4"},"++++---+-------++":{"0":"1/4","11":"1/8","16":"5/8"},"++++---+-------+-+":{"0":"4/11","11":"2/11","17":"5/11"},"++++---+-------+--+":{"14":"1/2","18":"1/2"},"++++---+-------+---++++++":{"0":"18/77","11":"47/616","20":"365/616","24":"15/154"},"++++---+-------+---+++++-+-":{"0":"3/16","11":"11/64","20":"29/64","26":"3/16"},"++++---+-------+---+++++--":{"0":"3/16","11":"11/64","20":"29/64","25":"3/16"},"++++---+-------+---++++-":{"20":"7/8","23":"1/8"},"++++---+-------+---+++-":{"20":"5/6","22":"1/6"},"++++---+-------+---++-":{"20":"2/3","21":"1/3"},"++++---+-------+---+-++++":{"0":"60/1177","14":"47/1177","20":"5/11","21":"463/1177","24":"72/1177"},"++++---+-------+---+-+++-+-":{"11":"25/707","14":"25/707","20":"358/707","21":"239/707","26":"60/707"},"++++---+-------+---+-+++---":{"11":"25/707","14":"25/707","20":"358/707","21":"239/707","26":"60/707"},"++++---+-------+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++---+-------+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"++++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+-------+----+++++":{"7":"5/114","19":"2/19","20":"85/114","24":"2/19"},"++++---+-------+----++++-+-":{"11":"5/56","19":"5/56","20":"17/28","26":"3/14"},"++++---+-------+----++++--":{"19":"5/28","20":"17/28","25":"3/14"},"++++---+-------+----+++-":{"20":"7/8","23":"1/8"},"++++---+-------+----++-":{"20":"5/6","22":"1/6"},"++++---+-------+----+-":{"20":"2/3","21":"1/3"},"++++---+-------+-----++++":{"0":"5/102","19":"47/1224","20":"535/1224","21":"5/12","24":"1/17"},"++++---+-------+-----+++-+-":{"11":"25/732","19":"25/732","20":"179/366","21":"22/61","26":"5/61"},"++++---+-------+-----+++---":{"11":"25/732","19":"25/732","20":"179/366","21":"22/61","26":"5/61"},"++++---+-------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++---+-------+-----+-":{"0":"132/523","11":"66/523","15":"55/523","21":"185/523","22":"85/523"},"++++---+-------+------+++":{"0":"15/136","13":"141/952","20":"335/816","22":"1135/5712","24":"9/68"},"++++---+-------+------++-+-":{"11":"1/34","20":"23/34","26":"5/17"},"++++---+-------+------++---":{"11":"1/34","20":"23/34","26":"5/17"},"++++---+-------+------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"++++---+-------+-------++":{"0":"4/11","4":"1/3","20":"5/33","24":"5/33"},"++++---+-------+-------+-+":{"0":"875/3789","13":"197/3789","15":"917/3789","22":"250/1263","25":"350/1263"},"++++---+-------+-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"++++---+-------+--------+":{"23":"2/9","24":"7/9"},"++++---+-------+---------+":{"7":"2/7","22":"25/84","25":"5/12"},"++++---+-------+-----------":{"22":"3/8","26":"5/8"},"++++---+--------":{"7":"1/2","15":"1/2"},"++++----+":{"7":"1/8","8":"7/8"},"++++-----+":{"7":"2/9","9":"7/9"},"++++------+":{"7":"5/12","10":"7/12"},"++++-------+":{"7":"1/2","11":"1/2"},"++++--------+":{"1":"3/11","7":"7/44","12":"25/44"},"++++---------+":{"0":"4/11","7":"2/11","13":"5/11"},"++++----------+":{"0":"12/23","6":"5/46","7":"7/46","14":"5/23"},"++++-----------++":{"0":"1/4","7":"1/8","16":"5/8"},"++++-----------+-+":{"0":"4/11","11":"2/11","17":"5/11"},"++++-----------+--+":{"14":"1/2","18":"1/2"},"++++-----------+---++++++":{"0":"18/77","11":"47/616","20":"365/616","24":"15/154"},"++++-----------+---+++++-+-":{"0":"3/16","11":"11/64","20":"29/64","26":"3/16"},"++++-----------+---+++++--":{"0":"3/16","7":"11/64","20":"29/64","25":"3/16"},"++++-----------+---++++-":{"20":"7/8","23":"1/8"},"++++-----------+---+++-":{"20":"5/6","22":"1/6"},"++++-----------+---++-":{"20":"2/3","21":"1/3"},"++++-----------+---+-":{"0":"3/7","7":"3/14","19":"5/28","20":"5/28"},"++++-----------+----+++++":{"0":"15/166","19":"47/664","20":"485/664","24":"9/83"},"++++-----------+----++++-+-":{"11":"5/56","19":"5/56","20":"17/28","26":"3/14"},"++++-----------+----++++--":{"0":"3/16","7":"11/64","20":"29/64","25":"3/16"},"++++-----------+----+++-":{"20":"7/8","23":"1/8"},"++++-----------+----++-":{"20":"5/6","22":"1/6"},"++++-----------+----+-":{"20":"2/3","21":"1/3"},"++++-----------+-----++++":{"0":"16/129","7":"47/1161","20":"485/1161","21":"425/1161","24":"20/387"},"++++-----------+-----+++-+-":{"0":"20/299","7":"55/897","20":"433/897","21":"289/897","26":"20/299"},"++++-----------+-----+++--":{"0":"4/19","7":"11/57","20":"5/57","21":"17/57","25":"4/19"},"++++-----------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-----------+-----+-":{"0":"132/313","7":"66/313","15":"55/313","21":"35/313","22":"25/313"},"++++-----------+------+++":{"0":"432/1783","7":"141/1783","20":"4055/10698","22":"2125/10698","24":"180/1783"},"++++-----------+------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"++++-----------+------++---":{"7":"3/122","20":"42/61","26":"35/122"},"++++-----------+------+-":{"15":"2/13","18":"2/13","22":"59/156","23":"49/156"},"++++-----------+-------++":{"0":"4/11","4":"1/3","20":"5/33","24":"5/33"},"++++-----------+-------+-+":{"0":"875/3789","13":"197/3789","15":"917/3789","22":"250/1263","25":"350/1263"},"++++-----------+-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"++++-----------+--------+":{"23":"2/9","24":"7/9"},"++++-----------+---------+":{"0":"113/533","15":"120/533","22":"125/533","25":"175/533"},"++++-----------+-----------":{"22":"3/8","26":"5/8"},"++++------------+":{"15":"1/8","16":"7/8"},"++++-------------+":{"0":"4/11","11":"2/11","17":"5/11"},"++++--------------+":{"3":"2/13","10":"2/13","15":"49/156","18":"59/156"},"++++---------------+":{"15":"1/2","19":"1/2"},"++++----------------+++++":{"2":"2/9","24":"7/9"},"++++----------------++++-+-":{"25":"1/2","26":"1/2"},"++++----------------++++--":{"7":"5/61","10":"25/732","18":"85/732","20":"179/366","25":"17/61"},"++++----------------+++-":{"22":"5/12","23":"7/12"},"++++----------------++-":{"15":"3/13","20":"35/78","22":"25/78"},"++++----------------+-":{"20":"2/3","21":"1/3"},"++++-----------------++++":{"0":"4/91","15":"47/1365","20":"629/1365","21":"557/1365","24":"24/455"},"++++-----------------+++-+-":{"7":"25/882","15":"25/882","20":"229/441","21":"157/441","26":"10/147"},"++++-----------------+++--":{"15":"5/27","20":"5/27","21":"11/27","25":"2/9"},"++++-----------------++-":{"20":"5/12","21":"1/2","23":"1/12"},"++++-----------------+-":{"0":"132/203","7":"11/203","21":"5/29","22":"25/203"},"++++------------------+++":{"0":"180/1867","15":"141/1867","20":"5195/11202","22":"2785/11202","24":"216/1867"},"++++------------------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"++++------------------++---":{"7":"3/122","20":"42/61","26":"35/122"},"++++------------------+-":{"3":"3/17","10":"7/68","22":"31/86","23":"31/86"},"++++-------------------++":{"0":"4/11","4":"1/3","20":"5/33","24":"5/33"},"++++-------------------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"++++-------------------+---":{"7":"3/122","20":"42/61","26":"35/122"},"++++--------------------+":{"23":"2/9","24":"7/9"},"++++---------------------+":{"0":"5/6","23":"1/12","25":"1/12"},"++++-----------------------":{"22":"3/8","26":"5/8"},"+++-":{"1":"1/2","3":"1/2"},"++-":{"0":"7/12","2":"5/12"},"+-":{"0":"2/3","1":"1/3"},"-++++":{"0":"1/2","4":"1/2"},"-+++-++++":{"4":"1/2","8":"1/2"},"-+++-+++-++++++++++++++++":{"2":"5/28","20":"11/28","24":"3/7"},"-+++-+++-+++++++++++++++-+":{"10":"5/28","16":"5/14","20":"1/28","25":"3/7"},"-+++-+++-+++++++++++++++--+":{"4":"4/21","9":"1/3","16":"25/126","20":"5/126","26":"5/21"},"-+++-+++-++++++++++++++-":{"20":"7/8","23":"1/8"},"-+++-+++-+++++++++++++-":{"20":"5/6","22":"1/6"},"-+++-+++-++++++++++++-":{"20":"2/3","21":"1/3"},"-+++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++-++++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"-+++-+++-+++++++++-":{"16":"5/6","18":"1/6"},"-+++-+++-++++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"-+++-+++-+++++++-":{"0":"7/20","9":"3/10","12":"1/20","16":"3/10"},"-+++-+++-++++++-":{"12":"7/8","15":"1/8"},"-+++-+++-+++++-":{"12":"5/6","14":"1/6"},"-+++-+++-++++-":{"12":"2/3","13":"1/3"},"-+++-+++-+++-":{"0":"11/29","9":"8/29","10":"5/174","12":"55/174"},"-+++-+++-++-":{"0":"5/12","1":"5/12","9":"1/12","11":"1/12"},"-+++-+++-+-":{"9":"5/7","10":"2/7"},"-+++-+++--+++++++++++++++":{"2":"5/28","20":"11/28","24":"3/7"},"-+++-+++--++++++++++++++-+":{"10":"5/28","16":"5/14","20":"1/28","25":"3/7"},"-+++-+++--+++++++++++++-":{"20":"7/8","23":"1/8"},"-+++-+++--++++++++++++-":{"20":"5/6","22":"1/6"},"-+++-+++--+++++++++++-":{"20":"2/3","21":"1/3"},"-+++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++--+++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"-+++-+++--++++++++-":{"16":"5/6","18":"1/6"},"-+++-+++--+++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"-+++-+++--++++++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"-+++-+++--++++++-+++++++-+":{"10":"5/68","12":"15/34","16":"5/17","20":"1/68","25":"3/17"},"-+++-+++--++++++-++++++-":{"20":"7/8","23":"1/8"},"-+++-+++--++++++-+++++-":{"20":"5/6","22":"1/6"},"-+++-+++--++++++-++++-":{"20":"2/3","21":"1/3"},"-+++-+++--++++++-+++-++++":{"10":"5/96","17":"5/16","20":"49/96","24":"1/8"},"-+++-+++--++++++-+++-+++-+":{"10":"5/96","17":"5/56","20":"49/96","21":"25/112","25":"1/8"},"-+++-+++--++++++-+++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"-+++-+++--++++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-+++--++++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++--++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"-+++-+++--++++++-+-":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"-+++-+++--++++++--+++":{"0":"7/23","5":"6/23","17":"5/23","20":"5/23"},"-+++-+++--++++++--++-++++":{"10":"5/96","20":"49/96","21":"5/16","24":"1/8"},"-+++-+++--++++++--++-+++-+":{"10":"5/86","12":"5/43","20":"39/86","21":"10/43","25":"6/43"},"-+++-+++--++++++--++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"-+++-+++--++++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-+++--++++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++-+++--++++++--++--+++":{"10":"5/56","20":"23/42","22":"25/168","24":"3/14"},"-+++-+++--++++++--++--++-+":{"10":"15/178","12":"15/89","20":"241/534","22":"25/267","25":"18/89"},"-+++-+++--++++++--++--++---":{"4":"3/20","20":"3/5","26":"1/4"},"-+++-+++--++++++--++--+-":{"10":"5/12","20":"1/3","23":"1/4"},"-+++-+++--++++++--++---":{"4":"9/19","10":"9/38","20":"7/38","22":"2/19"},"-+++-+++--++++++--+-":{"10":"5/36","12":"2/3","19":"7/36"},"-+++-+++--++++++---":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"-+++-+++--+++++-":{"12":"7/8","15":"1/8"},"-+++-+++--++++-":{"12":"5/6","14":"1/6"},"-+++-+++--+++-":{"12":"2/3","13":"1/3"},"-+++-+++--++-":{"0":"11/29","5":"8/29","10":"5/174","12":"55/174"},"-+++-+++--+-":{"8":"1/3","10":"5/12","11":"1/4"},"-+++-+++---++++++":{"5":"14/37","6":"1/37","10":"55/222","16":"77/222"},"-+++-+++---+++++-++++":{"5":"10/27","10":"35/162","12":"1/27","16":"1/27","20":"55/162"},"-+++-+++---+++++-+++-++++":{"2":"1/15","17":"23/75","20":"7/15","24":"4/25"},"-+++-+++---+++++-+++-+++-+":{"2":"1/15","17":"19/105","20":"7/15","21":"22/175","25":"4/25"},"-+++-+++---+++++-+++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"-+++-+++---+++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-+++---+++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++-+++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++---+++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"-+++-+++---+++++-+-":{"4":"11/52","11":"11/104","12":"11/52","17":"3/13","18":"25/104"},"-+++-+++---+++++--+++":{"5":"10/43","10":"35/258","12":"7/43","17":"6/43","20":"85/258"},"-+++-+++---+++++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"-+++-+++---+++++--++-+++-+":{"2":"6/71","12":"19/71","20":"23/71","21":"43/355","25":"72/355"},"-+++-+++---+++++--++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"-+++-+++---+++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-+++---+++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++-+++---+++++--++--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"-+++-+++---+++++--++--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"-+++-+++---+++++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"-+++-+++---+++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"-+++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"-+++-+++---+++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"-+++-+++---+++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"-+++-+++---+++++---+--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"-+++-+++---+++++---+--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"-+++-+++---+++++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"-+++-+++---+++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++-+++---+++++---+---++":{"11":"1/8","19":"3/40","20":"1/2","24":"3/10"},"-+++-+++---+++++---+---+-+":{"11":"5/43","13":"9/43","20":"17/43","25":"12/43"},"-+++-+++---+++++---+---+---":{"20":"13/20","22":"1/20","26":"3/10"},"-+++-+++---+++++---+----":{"0":"1/2","11":"1/4","20":"1/12","23":"1/6"},"-+++-+++---+++++----":{"11":"1/2","19":"1/2"},"-+++-+++---++++-":{"11":"1/2","15":"1/2"},"-+++-+++---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"-+++-+++---++-":{"5":"1/2","13":"1/2"},"-+++-+++---+-":{"0":"1/3","5":"1/3","12":"1/3"},"-+++-+++----+++++":{"1":"3/11","11":"7/44","16":"25/44"},"-+++-+++----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++-+++----++++--+":{"5":"1/2","11":"7/24","18":"5/24"},"-+++-+++----++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"-+++-+++----++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"-+++-+++----++++---+--+":{"5":"1/2","11":"7/24","22":"5/24"},"-+++-+++----++++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"-+++-+++----++++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++-+++----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++-+++----++++---+----":{"19":"1/2","23":"1/2"},"-+++-+++----++++----+":{"5":"3/11","11":"7/44","20":"25/44"},"-+++-+++----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"-+++-+++----++++------+":{"0":"7/17","5":"18/85","7":"7/85","19":"35/204","22":"25/204"},"-+++-+++----++++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"-+++-+++----++++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++-+++----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++-+++----++++--------+":{"23":"2/9","24":"7/9"},"-+++-+++----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"-+++-+++----++++-----------":{"22":"3/8","26":"5/8"},"-+++-+++----+++-":{"12":"7/8","15":"1/8"},"-+++-+++----++-":{"12":"5/6","14":"1/6"},"-+++-+++----+-":{"12":"2/3","13":"1/3"},"-+++-+++-----":{"0":"11/29","5":"8/29","6":"5/174","12":"55/174"},"-+++-++-":{"1":"5/9","5":"2/9","7":"2/9"},"-+++-+-":{"5":"5/7","6":"2/7"},"-+++--+++":{"4":"1/2","8":"1/2"},"-+++--++-+":{"5":"1/2","9":"1/2"},"-+++--++--+++++++++++++++":{"2":"5/28","20":"11/28","24":"3/7"},"-+++--++--++++++++++++++-+":{"10":"5/28","16":"5/14","20":"1/28","25":"3/7"},"-+++--++--+++++++++++++-":{"20":"7/8","23":"1/8"},"-+++--++--++++++++++++-":{"20":"5/6","22":"1/6"},"-+++--++--+++++++++++-":{"20":"2/3","21":"1/3"},"-+++--++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++--++--+++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"-+++--++--++++++++-":{"16":"5/6","18":"1/6"},"-+++--++--+++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"-+++--++--++++++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"-+++--++--++++++-+++++++-+":{"10":"5/68","12":"15/34","16":"5/17","20":"1/68","25":"3/17"},"-+++--++--++++++-++++++-":{"20":"7/8","23":"1/8"},"-+++--++--++++++-+++++-":{"20":"5/6","22":"1/6"},"-+++--++--++++++-++++-":{"20":"2/3","21":"1/3"},"-+++--++--++++++-+++-++++":{"10":"5/96","17":"5/16","20":"49/96","24":"1/8"},"-+++--++--++++++-+++-+++-+":{"10":"5/96","17":"5/56","20":"49/96","21":"25/112","25":"1/8"},"-+++--++--++++++-+++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"-+++--++--++++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++--++++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++--++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"-+++--++--++++++-+-":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"-+++--++--++++++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"-+++--++--++++++--++++++-+":{"10":"5/388","12":"75/194","17":"30/97","20":"101/388","25":"3/97"},"-+++--++--++++++--++++++---":{"0":"25/941","12":"324/941","17":"317/941","20":"245/941","26":"30/941"},"-+++--++--++++++--+++++-":{"20":"7/8","23":"1/8"},"-+++--++--++++++--++++-":{"20":"5/6","22":"1/6"},"-+++--++--++++++--+++-":{"20":"2/3","21":"1/3"},"-+++--++--++++++--++-++++":{"10":"5/96","20":"49/96","21":"5/16","24":"1/8"},"-+++--++--++++++--++-+++-+":{"10":"5/86","12":"5/43","20":"39/86","21":"10/43","25":"6/43"},"-+++--++--++++++--++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"-+++--++--++++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++--++++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++--++++++--++--":{"4":"43/109","5":"6/109","10":"25/109","21":"35/109"},"-+++--++--++++++--+-":{"10":"5/36","12":"2/3","19":"7/36"},"-+++--++--++++++---":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"-+++--++--+++++-":{"12":"7/8","15":"1/8"},"-+++--++--++++-":{"12":"5/6","14":"1/6"},"-+++--++--+++-":{"12":"2/3","13":"1/3"},"-+++--++--++-++++":{"12":"1/2","16":"1/2"},"-+++--++--++-+++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"-+++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++-+++-++++++-":{"20":"7/8","23":"1/8"},"-+++--++--++-+++-+++++-":{"20":"5/6","22":"1/6"},"-+++--++--++-+++-++++-":{"20":"2/3","21":"1/3"},"-+++--++--++-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"-+++--++--++-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"-+++--++--++-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"-+++--++--++-+++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"-+++--++--++-+++--++++++-+-":{"0":"175/1403","13":"324/1403","17":"599/1403","20":"95/1403","26":"210/1403"},"-+++--++--++-+++--++++++---":{"0":"175/1403","13":"324/1403","17":"599/1403","20":"95/1403","26":"210/1403"},"-+++--++--++-+++--+++++-":{"20":"7/8","23":"1/8"},"-+++--++--++-+++--++++-":{"20":"5/6","22":"1/6"},"-+++--++--++-+++--+++-":{"20":"2/3","21":"1/3"},"-+++--++--++-+++--++-":{"0":"8/25","4":"1/75","10":"1/6","12":"4/15","20":"7/30"},"-+++--++--++-+++--+-":{"10":"1/12","12":"2/5","13":"2/5","19":"7/60"},"-+++--++--++-+++---":{"0":"1/4","10":"1/8","12":"1/4","13":"1/4","18":"1/8"},"-+++--++--++-++-":{"12":"5/12","13":"1/2","15":"1/12"},"-+++--++--++-+-":{"12":"11/34","13":"9/17","14":"5/34"},"-+++--++--++--+++":{"12":"1/2","16":"1/2"},"-+++--++--++--++-+":{"13":"1/2","17":"1/2"},"-+++--++--++--++--+++++++":{"6":"35/628","13":"36/157","20":"365/628","24":"21/157"},"-+++--++--++--++--++++++-+-":{"0":"43/103","6":"19/103","13":"35/103","26":"6/103"},"-+++--++--++--++--++++++--":{"0":"43/103","10":"19/103","13":"35/103","25":"6/103"},"-+++--++--++--++--+++++-":{"20":"7/8","23":"1/8"},"-+++--++--++--++--++++-":{"20":"5/6","22":"1/6"},"-+++--++--++--++--+++-":{"20":"2/3","21":"1/3"},"-+++--++--++--++--++-":{"0":"1/18","10":"25/108","13":"7/18","20":"35/108"},"-+++--++--++--++--+-":{"10":"5/28","12":"1/3","14":"5/21","19":"1/4"},"-+++--++--++--++---":{"0":"9/19","10":"9/38","16":"7/38","18":"2/19"},"-+++--++--++--+-":{"12":"1/3","14":"5/12","15":"1/4"},"-+++--++--++---":{"0":"9/19","6":"9/38","12":"7/38","14":"2/19"},"-+++--++--+-":{"5":"2/5","10":"5/12","11":"11/60"},"-+++--++---++++++":{"1":"14/37","6":"1/37","10":"55/222","16":"77/222"},"-+++--++---+++++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"-+++--++---+++++-+++++++-+":{"6":"5/54","12":"23/54","16":"13/54","20":"1/54","25":"2/9"},"-+++--++---+++++-+++++++---":{"1":"1/5","10":"1/5","12":"1/5","16":"1/5","26":"1/5"},"-+++--++---+++++-++++++-":{"20":"7/8","23":"1/8"},"-+++--++---+++++-+++++-":{"20":"5/6","22":"1/6"},"-+++--++---+++++-++++-":{"20":"2/3","21":"1/3"},"-+++--++---+++++-+++-++++":{"2":"1/15","17":"23/75","20":"7/15","24":"4/25"},"-+++--++---+++++-+++-+++-+":{"2":"1/15","17":"19/105","20":"7/15","21":"22/175","25":"4/25"},"-+++--++---+++++-+++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"-+++--++---+++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++---+++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++---+++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"-+++--++---+++++-+-":{"4":"11/52","11":"11/104","12":"11/52","17":"3/13","18":"25/104"},"-+++--++---+++++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"-+++--++---+++++--++++++-+":{"6":"5/262","12":"101/262","17":"39/131","20":"33/131","25":"6/131"},"-+++--++---+++++--++++++---":{"10":"25/1902","12":"113/317","17":"104/317","20":"515/1902","26":"10/317"},"-+++--++---+++++--+++++-":{"20":"7/8","23":"1/8"},"-+++--++---+++++--++++-":{"20":"5/6","22":"1/6"},"-+++--++---+++++--+++-":{"20":"2/3","21":"1/3"},"-+++--++---+++++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"-+++--++---+++++--++-+++-+":{"2":"6/71","12":"19/71","20":"23/71","21":"43/355","25":"72/355"},"-+++--++---+++++--++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"-+++--++---+++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++---+++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++---+++++--++--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"-+++--++---+++++--++--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"-+++--++---+++++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"-+++--++---+++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"-+++--++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++--++---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"-+++--++---+++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"-+++--++---+++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"-+++--++---+++++---+--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"-+++--++---+++++---+--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"-+++--++---+++++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"-+++--++---+++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++--++---+++++---+---":{"5":"1/2","11":"7/24","22":"5/24"},"-+++--++---+++++----":{"11":"1/2","19":"1/2"},"-+++--++---++++-":{"11":"1/2","15":"1/2"},"-+++--++---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"-+++--++---++-":{"1":"1/5","5":"1/5","12":"2/5","13":"1/5"},"-+++--++---+-++++":{"12":"1/2","16":"1/2"},"-+++--++---+-+++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"-+++--++---+-+++-+++++++-+-":{"6":"17/48","10":"17/48","25":"7/48","26":"7/48"},"-+++--++---+-+++-+++++++---":{"1":"1/3","10":"1/3","25":"5/51","26":"4/17"},"-+++--++---+-+++-++++++-":{"20":"7/8","23":"1/8"},"-+++--++---+-+++-+++++-":{"20":"5/6","22":"1/6"},"-+++--++---+-+++-++++-":{"20":"2/3","21":"1/3"},"-+++--++---+-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"-+++--++---+-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"-+++--++---+-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"-+++--++---+-+++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"-+++--++---+-+++--++++++-+-":{"0":"175/1403","13":"324/1403","17":"599/1403","20":"95/1403","26":"210/1403"},"-+++--++---+-+++--++++++---":{"0":"175/1403","13":"324/1403","17":"599/1403","20":"95/1403","26":"210/1403"},"-+++--++---+-+++--+++++-":{"20":"7/8","23":"1/8"},"-+++--++---+-+++--++++-":{"20":"5/6","22":"1/6"},"-+++--++---+-+++--+++-":{"20":"2/3","21":"1/3"},"-+++--++---+-+++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"-+++--++---+-+++--++-+++-+":{"6":"7/69","13":"4/23","20":"25/69","21":"41/345","25":"28/115"},"-+++--++---+-+++--++-+++---":{"10":"25/452","12":"25/226","20":"213/452","21":"26/113","26":"15/113"},"-+++--++---+-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++---+-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++---+-+++--++--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"-+++--++---+-+++--++--++-+":{"11":"35/302","13":"30/151","20":"182/453","22":"5/906","25":"42/151"},"-+++--++---+-+++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"-+++--++---+-+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"-+++--++---+-+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"-+++--++---+-+++--+-":{"12":"2/5","13":"2/5","18":"1/12","19":"7/60"},"-+++--++---+-+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"-+++--++---+-+++---+-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"-+++--++---+-+++---+-+++-+":{"6":"7/69","13":"4/23","20":"25/69","21":"41/345","25":"28/115"},"-+++--++---+-+++---+-+++---":{"18":"25/236","20":"109/236","21":"18/59","26":"15/118"},"-+++--++---+-+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++---+-+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++---+-+++---+--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"-+++--++---+-+++---+--++-+":{"11":"35/302","13":"30/151","20":"182/453","22":"5/906","25":"42/151"},"-+++--++---+-+++---+--++---":{"18":"1/20","20":"13/20","26":"3/10"},"-+++--++---+-+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++--++---+-+++---+---":{"0":"27/73","11":"27/146","12":"45/146","20":"5/292","22":"35/292"},"-+++--++---+-+++----":{"11":"1/2","19":"1/2"},"-+++--++---+-++-":{"11":"1/2","15":"1/2"},"-+++--++---+-+-":{"6":"1/2","14":"1/2"},"-+++--++---+--+++":{"12":"1/2","16":"1/2"},"-+++--++---+--++-+":{"13":"1/2","17":"1/2"},"-+++--++---+--++--+++++++":{"6":"35/628","13":"36/157","20":"365/628","24":"21/157"},"-+++--++---+--++--++++++-+-":{"0":"43/103","6":"19/103","13":"35/103","26":"6/103"},"-+++--++---+--++--++++++---":{"0":"43/103","6":"19/103","13":"35/103","25":"72/1751","26":"30/1751"},"-+++--++---+--++--+++++-":{"20":"7/8","23":"1/8"},"-+++--++---+--++--++++-":{"20":"5/6","22":"1/6"},"-+++--++---+--++--+++-":{"20":"2/3","21":"1/3"},"-+++--++---+--++--++-++++":{"6":"7/249","13":"48/415","20":"533/1245","21":"449/1245","24":"28/415"},"-+++--++---+--++--++-+++-+":{"0":"41/101","6":"23/101","13":"25/101","20":"6/101","25":"6/101"},"-+++--++---+--++--++-+++---":{"13":"50/327","20":"163/327","21":"79/327","26":"35/327"},"-+++--++---+--++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++---+--++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++---+--++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"-+++--++---+--++--+-":{"12":"1/3","14":"5/21","18":"5/28","19":"1/4"},"-+++--++---+--++---++":{"0":"2/5","6":"1/5","18":"1/6","20":"7/30"},"-+++--++---+--++---+-++++":{"6":"7/249","13":"48/415","20":"533/1245","21":"449/1245","24":"28/415"},"-+++--++---+--++---+-+++-+":{"0":"41/101","6":"23/101","13":"25/101","20":"6/101","25":"6/101"},"-+++--++---+--++---+-+++---":{"13":"50/327","20":"163/327","21":"79/327","26":"35/327"},"-+++--++---+--++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++--++---+--++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++--++---+--++---+--+++":{"11":"5/94","13":"72/329","20":"20/47","22":"115/658","24":"6/47"},"-+++--++---+--++---+--++-+":{"0":"125/352","11":"65/352","13":"85/352","21":"71/352","25":"3/176"},"-+++--++---+--++---+--++---":{"13":"3/37","20":"24/37","26":"10/37"},"-+++--++---+--++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++--++---+--++---+---":{"0":"63/167","11":"63/334","13":"45/167","20":"35/334","22":"10/167"},"-+++--++---+--++----":{"11":"1/2","19":"1/2"},"-+++--++---+--+-":{"11":"1/2","15":"1/2"},"-+++--++---+---":{"6":"1/2","14":"1/2"},"-+++--++----+++++":{"1":"3/11","11":"7/44","16":"25/44"},"-+++--++----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++--++----++++--+":{"1":"1/2","11":"7/24","18":"5/24"},"-+++--++----++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"-+++--++----++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"-+++--++----++++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"-+++--++----++++---+--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"-+++--++----++++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++----++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++--++----++++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"-+++--++----++++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++--++----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++----++++---+----":{"1":"6/17","5":"6/17","19":"5/34","23":"5/34"},"-+++--++----++++----+":{"1":"21/62","11":"49/248","13":"15/62","20":"55/248"},"-+++--++----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"-+++--++----++++------+":{"0":"5/12","6":"5/24","12":"1/24","19":"7/36","22":"5/36"},"-+++--++----++++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"-+++--++----++++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++--++----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++----++++--------+":{"23":"2/9","24":"7/9"},"-+++--++----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"-+++--++----++++-----------":{"22":"3/8","26":"5/8"},"-+++--++----+++-":{"12":"7/8","15":"1/8"},"-+++--++----++-":{"12":"5/6","14":"1/6"},"-+++--++----+-":{"12":"2/3","13":"1/3"},"-+++--++-----++++":{"6":"1/4","11":"1/4","16":"1/2"},"-+++--++-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++--++-----+++--+":{"1":"1/2","11":"7/24","18":"5/24"},"-+++--++-----+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"-+++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++-----+++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"-+++--++-----+++---+--++-+":{"6":"105/871","13":"180/871","20":"1799/5226","22":"205/5226","25":"252/871"},"-+++--++-----+++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++-----+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++--++-----+++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"-+++--++-----+++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++--++-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++-----+++---+----":{"5":"12/41","6":"7/41","12":"11/41","19":"11/82","23":"11/82"},"-+++--++-----+++----+":{"1":"21/62","11":"49/248","13":"15/62","20":"55/248"},"-+++--++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++--++-----+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"-+++--++-----+++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"-+++--++-----+++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++--++-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++-----+++--------+":{"23":"2/9","24":"7/9"},"-+++--++-----+++---------+":{"1":"5/24","14":"5/24","21":"7/24","25":"7/24"},"-+++--++-----+++-----------":{"22":"3/8","26":"5/8"},"-+++--++-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"-+++--++-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"-+++--++------+++":{"6":"1/4","11":"1/4","16":"1/2"},"-+++--++------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++--++------++--+":{"6":"60/253","10":"43/506","11":"7/46","13":"84/253","18":"49/253"},"-+++--++------++---++":{"6":"1/4","11":"1/4","20":"1/2"},"-+++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++------++---+--+++":{"6":"15/277","13":"432/1939","20":"665/1662","22":"2245/11634","24":"36/277"},"-+++--++------++---+--++-+":{"0":"125/287","6":"65/287","13":"85/287","21":"6/287","25":"6/287"},"-+++--++------++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++--++------++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"-+++--++------++----+":{"0":"3/11","1":"3/11","6":"3/22","11":"7/44","20":"7/44"},"-+++--++------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++--++------++------+++":{"6":"15/277","13":"432/1939","20":"665/1662","22":"2245/11634","24":"36/277"},"-+++--++------++------++-+":{"0":"257/569","6":"131/569","13":"169/569","19":"6/569","25":"6/569"},"-+++--++------++------++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++------++------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"-+++--++------++-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"-+++--++------++-------+-+":{"6":"91/258","13":"101/258","22":"55/516","25":"77/516"},"-+++--++------++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++--++------++--------+":{"6":"2/9","24":"7/9"},"-+++--++------++---------+":{"1":"5/24","14":"5/24","21":"7/24","25":"7/24"},"-+++--++------++-----------":{"22":"3/8","26":"5/8"},"-+++--++------+-":{"6":"5/12","12":"1/3","15":"1/4"},"-+++--++-------":{"0":"9/19","6":"9/38","12":"7/38","14":"2/19"},"-+++--+-":{"4":"1/3","6":"5/12","7":"1/4"},"-+++---++":{"4":"1/2","8":"1/2"},"-+++---+-+":{"6":"2/7","9":"5/7"},"-+++---+--+":{"6":"1/2","10":"1/2"},"-+++---+---++":{"1":"2/5","6":"7/30","12":"11/30"},"-+++---+---+-++++":{"12":"1/2","16":"1/2"},"-+++---+---+-+++-++++++++":{"11":"5/66","16":"4/11","20":"25/66","24":"2/11"},"-+++---+---+-+++-+++++++-+-":{"1":"1/3","6":"1/3","26":"1/3"},"-+++---+---+-+++-+++++++---":{"1":"1/3","6":"1/3","25":"4/17","26":"5/51"},"-+++---+---+-+++-++++++-":{"20":"7/8","23":"1/8"},"-+++---+---+-+++-+++++-":{"20":"5/6","22":"1/6"},"-+++---+---+-+++-++++-":{"20":"2/3","21":"1/3"},"-+++---+---+-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"-+++---+---+-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"-+++---+---+-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"-+++---+---+-+++--+++++++":{"11":"35/558","17":"8/31","20":"295/558","24":"14/93"},"-+++---+---+-+++--++++++-+-":{"6":"175/2956","13":"923/2956","17":"1223/2956","20":"215/2956","26":"105/739"},"-+++---+---+-+++--++++++---":{"6":"175/2956","13":"923/2956","17":"1223/2956","20":"215/2956","26":"105/739"},"-+++---+---+-+++--+++++-":{"20":"7/8","23":"1/8"},"-+++---+---+-+++--++++-":{"20":"5/6","22":"1/6"},"-+++---+---+-+++--+++-":{"20":"2/3","21":"1/3"},"-+++---+---+-+++--++-++++":{"11":"5/142","12":"12/71","20":"59/142","21":"21/71","24":"6/71"},"-+++---+---+-+++--++-+++-+":{"11":"7/62","13":"6/31","20":"25/62","21":"3/155","25":"42/155"},"-+++---+---+-+++--++-+++---":{"6":"25/407","20":"233/407","21":"89/407","26":"60/407"},"-+++---+---+-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+---+-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+---+-+++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+-+++--+-":{"12":"2/5","13":"2/5","18":"1/12","19":"7/60"},"-+++---+---+-+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"-+++---+---+-+++---+-++++":{"11":"25/758","18":"30/379","20":"307/758","21":"153/379","24":"30/379"},"-+++---+---+-+++---+-+++-+":{"11":"7/62","13":"6/31","20":"25/62","21":"3/155","25":"42/155"},"-+++---+---+-+++---+-+++---":{"6":"25/577","18":"25/577","20":"288/577","21":"179/577","26":"60/577"},"-+++---+---+-+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+---+-+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+---+-+++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+-+++----":{"11":"1/2","19":"1/2"},"-+++---+---+-++-":{"11":"1/2","15":"1/2"},"-+++---+---+-+-":{"11":"11/60","13":"2/5","14":"5/12"},"-+++---+---+--+++":{"12":"1/2","16":"1/2"},"-+++---+---+--++-+":{"13":"1/2","17":"1/2"},"-+++---+---+--++--+++++++":{"11":"35/558","13":"8/31","20":"295/558","24":"14/93"},"-+++---+---+--++--++++++-+-":{"6":"35/222","13":"10/37","20":"43/222","26":"14/37"},"-+++---+---+--++--++++++---":{"6":"35/222","13":"10/37","20":"43/222","25":"1223/3774","26":"205/3774"},"-+++---+---+--++--+++++-":{"20":"7/8","23":"1/8"},"-+++---+---+--++--++++-":{"20":"5/6","22":"1/6"},"-+++---+---+--++--+++-":{"20":"2/3","21":"1/3"},"-+++---+---+--++--++-++++":{"11":"7/242","13":"72/605","20":"533/1210","21":"207/605","24":"42/605"},"-+++---+---+--++--++-+++-+":{"11":"5/46","18":"5/46","20":"12/23","25":"6/23"},"-+++---+---+--++--++-+++---":{"6":"175/4349","13":"300/4349","20":"2231/4349","21":"1223/4349","26":"420/4349"},"-+++---+---+--++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+---+--++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+---+--++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"-+++---+---+--++--+-":{"12":"1/3","14":"5/21","18":"5/28","19":"1/4"},"-+++---+---+--++---++++++":{"11":"35/558","13":"8/31","20":"295/558","24":"14/93"},"-+++---+---+--++---+++++-+-":{"6":"35/222","13":"10/37","20":"43/222","26":"14/37"},"-+++---+---+--++---+++++---":{"6":"35/222","13":"10/37","20":"43/222","25":"1223/3774","26":"205/3774"},"-+++---+---+--++---++++-":{"20":"7/8","23":"1/8"},"-+++---+---+--++---+++-":{"20":"5/6","22":"1/6"},"-+++---+---+--++---++-":{"20":"2/3","21":"1/3"},"-+++---+---+--++---+-++++":{"11":"7/242","13":"72/605","20":"533/1210","21":"207/605","24":"42/605"},"-+++---+---+--++---+-+++-+-":{"6":"175/4349","13":"300/4349","20":"2231/4349","21":"1223/4349","26":"420/4349"},"-+++---+---+--++---+-+++---":{"6":"175/4349","13":"300/4349","20":"2231/4349","21":"1223/4349","26":"420/4349"},"-+++---+---+--++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+---+--++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+--++----":{"11":"1/2","19":"1/2"},"-+++---+---+--+-":{"11":"1/2","15":"1/2"},"-+++---+---+---++":{"12":"1/2","16":"1/2"},"-+++---+---+---+-+":{"12":"11/34","14":"5/34","17":"9/17"},"-+++---+---+---+--+":{"14":"1/2","18":"1/2"},"-+++---+---+---+---++++++":{"11":"35/558","13":"8/31","20":"295/558","24":"14/93"},"-+++---+---+---+---+++++-+-":{"14":"5/18","20":"7/18","26":"1/3"},"-+++---+---+---+---+++++--":{"0":"55/257","13":"47/257","14":"23/257","20":"66/257","25":"66/257"},"-+++---+---+---+---++++-":{"20":"7/8","23":"1/8"},"-+++---+---+---+---+++-":{"20":"5/6","22":"1/6"},"-+++---+---+---+---++-":{"20":"2/3","21":"1/3"},"-+++---+---+---+---+-":{"0":"11/27","11":"11/54","13":"1/27","14":"4/27","20":"11/54"},"-+++---+---+---+----":{"11":"1/2","19":"1/2"},"-+++---+---+----":{"11":"1/2","15":"1/2"},"-+++---+----+":{"1":"2/5","6":"7/30","12":"11/30"},"-+++---+-----++++":{"2":"1/4","11":"1/4","16":"1/2"},"-+++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+-----+++--+":{"1":"1/2","11":"7/24","18":"5/24"},"-+++---+-----+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"-+++---+-----+++---+-++++":{"2":"150/4103","18":"545/8206","20":"3299/8206","21":"1671/4103","24":"360/4103"},"-+++---+-----+++---+-+++-+":{"1":"29/211","2":"6/211","13":"66/211","20":"55/211","25":"55/211"},"-+++---+-----+++---+-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"-+++---+-----+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+-----+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+-----+++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"-+++---+-----+++---+--++-+":{"2":"35/298","13":"95/298","20":"55/298","21":"29/298","25":"42/149"},"-+++---+-----+++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+-----+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++---+-----+++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"-+++---+-----+++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++---+-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+-----+++---+----":{"2":"42/295","5":"72/295","12":"66/295","19":"23/118","23":"23/118"},"-+++---+-----+++----+":{"1":"21/62","11":"49/248","13":"15/62","20":"55/248"},"-+++---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-----+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"-+++---+-----+++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"-+++---+-----+++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"-+++---+-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+-----+++--------+":{"23":"2/9","24":"7/9"},"-+++---+-----+++---------+":{"1":"5/24","14":"5/24","21":"7/24","25":"7/24"},"-+++---+-----+++-----------":{"22":"3/8","26":"5/8"},"-+++---+-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"-+++---+-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"-+++---+------+++":{"2":"1/4","11":"1/4","16":"1/2"},"-+++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+------++--+":{"1":"1/2","11":"7/24","18":"5/24"},"-+++---+------++---++++++":{"7":"35/558","13":"8/31","20":"295/558","24":"14/93"},"-+++---+------++---+++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"-+++---+------++---+++++--":{"11":"5/46","18":"5/46","20":"12/23","25":"6/23"},"-+++---+------++---++++-":{"20":"7/8","23":"1/8"},"-+++---+------++---+++-":{"20":"5/6","22":"1/6"},"-+++---+------++---++-":{"20":"2/3","21":"1/3"},"-+++---+------++---+-++++":{"7":"7/221","13":"144/1105","20":"463/1105","21":"379/1105","24":"84/1105"},"-+++---+------++---+-+++-+-":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"-+++---+------++---+-+++---":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"-+++---+------++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+------++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+------++---+--+++":{"7":"15/257","13":"432/1799","20":"595/1542","22":"1895/10794","24":"36/257"},"-+++---+------++---+--++-+":{"7":"5/39","19":"5/39","21":"17/39","25":"4/13"},"-+++---+------++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-+++---+------++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"-+++---+------++----+":{"0":"3/7","7":"3/14","19":"5/28","20":"5/28"},"-+++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+------++------+++":{"7":"15/257","13":"432/1799","20":"595/1542","22":"1895/10794","24":"36/257"},"-+++---+------++------++-+":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"-+++---+------++------++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+------++------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"-+++---+------++-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"-+++---+------++-------+-+":{"7":"35/442","13":"72/221","14":"7/26","22":"30/221","25":"42/221"},"-+++---+------++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+------++--------+":{"23":"2/9","24":"7/9"},"-+++---+------++---------+":{"1":"5/24","14":"5/24","21":"7/24","25":"7/24"},"-+++---+------++-----------":{"22":"3/8","26":"5/8"},"-+++---+------+-":{"12":"1/3","14":"5/12","15":"1/4"},"-+++---+-------++":{"2":"1/4","11":"1/4","16":"1/2"},"-+++---+-------+-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+-------+--+":{"14":"1/2","18":"1/2"},"-+++---+-------+---++++++":{"7":"35/558","13":"8/31","20":"295/558","24":"14/93"},"-+++---+-------+---+++++-+-":{"11":"5/46","14":"5/46","20":"12/23","26":"6/23"},"-+++---+-------+---+++++--":{"11":"55/464","13":"21/116","14":"3/232","20":"187/464","25":"33/116"},"-+++---+-------+---++++-":{"20":"7/8","23":"1/8"},"-+++---+-------+---+++-":{"20":"5/6","22":"1/6"},"-+++---+-------+---++-":{"20":"2/3","21":"1/3"},"-+++---+-------+---+-++++":{"7":"5/187","14":"12/187","20":"5/11","21":"73/187","24":"12/187"},"-+++---+-------+---+-+++-+-":{"11":"25/707","14":"25/707","20":"358/707","21":"239/707","26":"60/707"},"-+++---+-------+---+-+++---":{"11":"25/707","14":"25/707","20":"358/707","21":"239/707","26":"60/707"},"-+++---+-------+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+-------+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-------+----+":{"0":"3/7","7":"3/14","19":"5/28","20":"5/28"},"-+++---+-------+-----++++":{"7":"5/199","19":"12/199","20":"85/199","21":"85/199","24":"12/199"},"-+++---+-------+-----+++-+-":{"11":"25/732","19":"25/732","20":"179/366","21":"22/61","26":"5/61"},"-+++---+-------+-----+++---":{"11":"25/732","19":"25/732","20":"179/366","21":"22/61","26":"5/61"},"-+++---+-------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++---+-------+-----+-":{"21":"5/7","22":"2/7"},"-+++---+-------+------+++":{"7":"15/257","13":"432/1799","20":"595/1542","22":"1895/10794","24":"36/257"},"-+++---+-------+------++-+-":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+-------+------++---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+-------+------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"-+++---+-------+-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"-+++---+-------+-------+-+":{"0":"77/223","7":"917/3791","13":"485/3791","22":"450/3791","25":"630/3791"},"-+++---+-------+-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"-+++---+-------+--------+":{"23":"2/9","24":"7/9"},"-+++---+-------+---------+":{"7":"2/7","22":"25/84","25":"5/12"},"-+++---+-------+-----------":{"22":"3/8","26":"5/8"},"-+++---+--------":{"7":"1/2","15":"1/2"},"-+++----+":{"7":"1/8","8":"7/8"},"-+++-----+":{"7":"2/9","9":"7/9"},"-+++------+":{"7":"5/12","10":"7/12"},"-+++-------+":{"7":"1/2","11":"1/2"},"-+++--------+":{"1":"3/11","7":"7/44","12":"25/44"},"-+++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"-+++----------+":{"1":"1/2","7":"7/24","14":"5/24"},"-+++-----------++":{"2":"1/4","7":"1/4","16":"1/2"},"-+++-----------+-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++-----------+--+":{"14":"1/2","18":"1/2"},"-+++-----------+---++++++":{"2":"35/523","13":"109/523","20":"295/523","24":"84/523"},"-+++-----------+---+++++-+-":{"11":"5/46","14":"5/46","20":"12/23","26":"6/23"},"-+++-----------+---+++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"-+++-----------+---++++-":{"20":"7/8","23":"1/8"},"-+++-----------+---+++-":{"20":"5/6","22":"1/6"},"-+++-----------+---++-":{"20":"2/3","21":"1/3"},"-+++-----------+---+-++++":{"2":"60/2099","14":"109/2099","20":"965/2099","21":"821/2099","24":"144/2099"},"-+++-----------+---+-+++-+-":{"7":"25/782","14":"25/782","20":"12/23","21":"132/391","26":"30/391"},"-+++-----------+---+-+++--":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"-+++-----------+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-----------+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-+++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++-----------+----+++++":{"2":"15/302","19":"109/1208","20":"895/1208","24":"18/151"},"-+++-----------+----++++-+-":{"11":"5/56","19":"5/56","20":"17/28","26":"3/14"},"-+++-----------+----++++--":{"7":"5/56","19":"5/56","20":"17/28","25":"3/14"},"-+++-----------+----+++-":{"20":"7/8","23":"1/8"},"-+++-----------+----++-":{"20":"5/6","22":"1/6"},"-+++-----------+----+-":{"20":"2/3","21":"1/3"},"-+++-----------+-----++++":{"2":"5/184","19":"109/2208","20":"965/2208","21":"155/368","24":"3/46"},"-+++-----------+-----+++-+-":{"7":"25/807","19":"25/807","20":"136/269","21":"289/807","26":"20/269"},"-+++-----------+-----+++--":{"7":"5/39","19":"5/39","21":"17/39","25":"4/13"},"-+++-----------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-----------+-----+-":{"21":"5/7","22":"2/7"},"-+++-----------+------+++":{"2":"15/242","13":"327/1694","20":"595/1452","22":"1895/10164","24":"18/121"},"-+++-----------+------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"-+++-----------+------++---":{"7":"3/122","20":"42/61","26":"35/122"},"-+++-----------+------+-":{"15":"2/13","18":"2/13","22":"59/156","23":"49/156"},"-+++-----------+-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"-+++-----------+-------+-+":{"1":"131/1139","2":"84/1139","15":"264/1139","22":"275/1139","25":"385/1139"},"-+++-----------+-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"-+++-----------+--------+":{"23":"2/9","24":"7/9"},"-+++-----------+---------+":{"1":"113/533","15":"120/533","22":"125/533","25":"175/533"},"-+++-----------+-----------":{"22":"3/8","26":"5/8"},"-+++------------+":{"15":"1/8","16":"7/8"},"-+++-------------+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++--------------+":{"3":"2/13","10":"2/13","15":"49/156","18":"59/156"},"-+++---------------+":{"15":"1/2","19":"1/2"},"-+++----------------+++++":{"19":"2/9","24":"7/9"},"-+++----------------++++-+-":{"25":"1/2","26":"1/2"},"-+++----------------++++--":{"7":"5/61","10":"25/732","18":"85/732","20":"179/366","25":"17/61"},"-+++----------------+++-":{"22":"5/12","23":"7/12"},"-+++----------------++-":{"15":"3/13","20":"35/78","22":"25/78"},"-+++----------------+-":{"20":"2/3","21":"1/3"},"-+++-----------------++++":{"2":"4/169","15":"109/2535","20":"7/15","21":"1039/2535","24":"48/845"},"-+++-----------------+++-+-":{"7":"25/882","15":"25/882","20":"229/441","21":"157/441","26":"10/147"},"-+++-----------------+++--":{"15":"5/27","20":"5/27","21":"11/27","25":"2/9"},"-+++-----------------++-":{"20":"5/12","21":"1/2","23":"1/12"},"-+++-----------------+-":{"21":"5/7","22":"2/7"},"-+++------------------+++":{"2":"180/3449","15":"327/3449","20":"9865/20694","22":"5195/20694","24":"432/3449"},"-+++------------------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"-+++------------------++---":{"7":"3/122","20":"42/61","26":"35/122"},"-+++------------------+-":{"3":"3/17","10":"7/68","22":"31/86","23":"31/86"},"-+++-------------------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"-+++-------------------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"-+++-------------------+---":{"7":"3/122","20":"42/61","26":"35/122"},"-+++--------------------+":{"23":"2/9","24":"7/9"},"-+++---------------------+":{"0":"12/25","1":"11/25","23":"1/25","25":"1/25"},"-+++-----------------------":{"22":"3/8","26":"5/8"},"-++-":{"1":"7/9","3":"2/9"},"-+-":{"1":"5/7","2":"2/7"},"--+++":{"1":"1/3","4":"2/3"},"--++-+":{"1":"1/2","5":"1/2"},"--++--+++":{"4":"1/2","8":"1/2"},"--++--++-+":{"5":"1/2","9":"1/2"},"--++--++--+++++++++++++++":{"2":"5/28","20":"11/28","24":"3/7"},"--++--++--++++++++++++++-+":{"10":"5/28","16":"5/14","20":"1/28","25":"3/7"},"--++--++--+++++++++++++-":{"20":"7/8","23":"1/8"},"--++--++--++++++++++++-":{"20":"5/6","22":"1/6"},"--++--++--+++++++++++-":{"20":"2/3","21":"1/3"},"--++--++--++++++++++-":{"16":"1/2","20":"1/2"},"--++--++--+++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"--++--++--++++++++-":{"16":"5/6","18":"1/6"},"--++--++--+++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"--++--++--++++++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"--++--++--++++++-+++++++-+":{"10":"5/68","12":"15/34","16":"5/17","20":"1/68","25":"3/17"},"--++--++--++++++-++++++-":{"20":"7/8","23":"1/8"},"--++--++--++++++-+++++-":{"20":"5/6","22":"1/6"},"--++--++--++++++-++++-":{"20":"2/3","21":"1/3"},"--++--++--++++++-+++-++++":{"10":"5/96","17":"5/16","20":"49/96","24":"1/8"},"--++--++--++++++-+++-+++-+":{"10":"5/96","17":"5/56","20":"49/96","21":"25/112","25":"1/8"},"--++--++--++++++-+++-+++---":{"4":"25/141","20":"79/141","21":"7/141","26":"10/47"},"--++--++--++++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++--++--++++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"--++--++--++++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"--++--++--++++++-+-":{"4":"1/3","10":"1/6","12":"1/3","18":"1/6"},"--++--++--++++++--":{"0":"43/109","1":"6/109","10":"25/109","17":"35/109"},"--++--++--+++++-":{"12":"7/8","15":"1/8"},"--++--++--++++-":{"12":"5/6","14":"1/6"},"--++--++--+++-":{"12":"2/3","13":"1/3"},"--++--++--++-++++":{"12":"1/2","16":"1/2"},"--++--++--++-+++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"--++--++--++-+++-+++++++-+":{"1":"1/3","10":"1/3","25":"1/3"},"--++--++--++-+++-++++++-":{"20":"7/8","23":"1/8"},"--++--++--++-+++-+++++-":{"20":"5/6","22":"1/6"},"--++--++--++-+++-++++-":{"20":"2/3","21":"1/3"},"--++--++--++-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"--++--++--++-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"--++--++--++-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"--++--++--++-+++--":{"0":"43/109","1":"6/109","10":"25/109","17":"35/109"},"--++--++--++-++-":{"12":"5/12","13":"1/2","15":"1/12"},"--++--++--++-+-":{"12":"11/34","13":"9/17","14":"5/34"},"--++--++--++--":{"0":"43/109","1":"6/109","6":"25/109","13":"35/109"},"--++--++--+-":{"1":"2/5","10":"5/12","11":"11/60"},"--++--++---++++++++++++++":{"2":"8/23","10":"109/414","20":"77/414","24":"14/69"},"--++--++---+++++++++++++-+":{"2":"1/71","6":"24/71","10":"115/426","16":"77/426","25":"14/71"},"--++--++---++++++++++++-":{"20":"7/8","23":"1/8"},"--++--++---+++++++++++-":{"20":"5/6","22":"1/6"},"--++--++---++++++++++-":{"20":"2/3","21":"1/3"},"--++--++---+++++++++-":{"16":"1/2","20":"1/2"},"--++--++---++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"--++--++---+++++++-":{"16":"5/6","18":"1/6"},"--++--++---++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"--++--++---+++++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"--++--++---+++++-+++++++-+":{"6":"5/54","12":"23/54","16":"13/54","20":"1/54","25":"2/9"},"--++--++---+++++-++++++-":{"20":"7/8","23":"1/8"},"--++--++---+++++-+++++-":{"20":"5/6","22":"1/6"},"--++--++---+++++-++++-":{"20":"2/3","21":"1/3"},"--++--++---+++++-+++-++++":{"2":"1/15","17":"23/75","20":"7/15","24":"4/25"},"--++--++---+++++-+++-+++-+":{"2":"1/15","17":"19/105","20":"7/15","21":"22/175","25":"4/25"},"--++--++---+++++-+++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"--++--++---+++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++--++---+++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"--++--++---+++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"--++--++---+++++-+-":{"4":"11/52","11":"11/104","12":"11/52","17":"3/13","18":"25/104"},"--++--++---+++++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"--++--++---+++++--++++++-+":{"6":"5/262","12":"101/262","17":"39/131","20":"33/131","25":"6/131"},"--++--++---+++++--++++++---":{"10":"25/1902","12":"113/317","17":"104/317","20":"515/1902","26":"10/317"},"--++--++---+++++--+++++-":{"20":"7/8","23":"1/8"},"--++--++---+++++--++++-":{"20":"5/6","22":"1/6"},"--++--++---+++++--+++-":{"20":"2/3","21":"1/3"},"--++--++---+++++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"--++--++---+++++--++-+++-+":{"2":"6/71","12":"19/71","20":"23/71","21":"43/355","25":"72/355"},"--++--++---+++++--++-+++---":{"10":"25/302","20":"163/302","21":"27/151","26":"30/151"},"--++--++---+++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++--++---+++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++--++---+++++--++--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"--++--++---+++++--++--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"--++--++---+++++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"--++--++---+++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"--++--++---+++++--++---":{"18":"1/2","22":"1/2"},"--++--++---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"--++--++---+++++---":{"1":"1/2","11":"7/24","18":"5/24"},"--++--++---++++-":{"11":"1/2","15":"1/2"},"--++--++---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"--++--++---++-":{"1":"24/49","2":"43/343","6":"55/343","13":"11/49"},"--++--++---+-++++":{"12":"1/2","16":"1/2"},"--++--++---+-+++-++++++++":{"6":"5/76","16":"6/19","20":"35/76","24":"3/19"},"--++--++---+-+++-+++++++-+":{"1":"7/31","6":"12/31","10":"5/31","25":"7/31"},"--++--++---+-+++-++++++-":{"20":"7/8","23":"1/8"},"--++--++---+-+++-+++++-":{"20":"5/6","22":"1/6"},"--++--++---+-+++-++++-":{"20":"2/3","21":"1/3"},"--++--++---+-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"--++--++---+-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"--++--++---+-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"--++--++---+-+++--+++++++":{"6":"35/628","17":"36/157","20":"365/628","24":"21/157"},"--++--++---+-+++--++++++-+":{"1":"1/5","6":"1/5","13":"1/5","17":"1/5","25":"1/5"},"--++--++---+-+++--++++++---":{"0":"175/1403","13":"324/1403","17":"599/1403","20":"95/1403","26":"210/1403"},"--++--++---+-+++--+++++-":{"20":"7/8","23":"1/8"},"--++--++---+-+++--++++-":{"20":"5/6","22":"1/6"},"--++--++---+-+++--+++-":{"20":"2/3","21":"1/3"},"--++--++---+-+++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"--++--++---+-+++--++-+++-+":{"6":"7/69","13":"4/23","20":"25/69","21":"41/345","25":"28/115"},"--++--++---+-+++--++-+++---":{"10":"25/452","12":"25/226","20":"213/452","21":"26/113","26":"15/113"},"--++--++---+-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++--++---+-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++--++---+-+++--++--+++":{"11":"5/46","20":"12/23","22":"5/46","24":"6/23"},"--++--++---+-+++--++--++-+":{"11":"35/302","13":"30/151","20":"182/453","22":"5/906","25":"42/151"},"--++--++---+-+++--++--++---":{"10":"1/20","20":"13/20","26":"3/10"},"--++--++---+-+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"--++--++---+-+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"--++--++---+-+++--+-":{"12":"2/5","13":"2/5","18":"1/12","19":"7/60"},"--++--++---+-+++---":{"1":"1/2","11":"7/24","18":"5/24"},"--++--++---+-++-":{"11":"1/2","15":"1/2"},"--++--++---+-+-":{"6":"1/2","14":"1/2"},"--++--++---+--":{"1":"24/49","2":"43/343","6":"55/343","13":"11/49"},"--++--++----+++++":{"6":"1/4","11":"1/4","16":"1/2"},"--++--++----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++--++----++++--+++":{"6":"1/22","11":"1/22","12":"7/22","17":"3/11","20":"7/22"},"--++--++----++++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++----++++--++--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++--++----++++--++--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"--++--++----++++--++--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++----++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"--++--++----++++--++---":{"18":"1/2","22":"1/2"},"--++--++----++++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"--++--++----++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"--++--++----++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"--++--++----++++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++--++----++++---+--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"--++--++----++++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++----++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--++--++----++++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"--++--++----++++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++--++----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++----++++---+----":{"19":"1/2","23":"1/2"},"--++--++----++++----+":{"6":"1/4","11":"1/4","20":"1/2"},"--++--++----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"--++--++----++++------+":{"0":"5/12","6":"5/24","12":"1/24","19":"7/36","22":"5/36"},"--++--++----++++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"--++--++----++++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++--++----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++----++++--------+":{"6":"2/9","24":"7/9"},"--++--++----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"--++--++----++++-----------":{"22":"3/8","26":"5/8"},"--++--++----+++-":{"12":"7/8","15":"1/8"},"--++--++----++-":{"12":"5/6","14":"1/6"},"--++--++----+-":{"12":"2/3","13":"1/3"},"--++--++-----++++":{"6":"1/4","11":"1/4","16":"1/2"},"--++--++-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++--++-----+++--+++":{"6":"1/4","11":"1/4","20":"1/2"},"--++--++-----+++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++-----+++--++--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++--++-----+++--++--++-+":{"6":"105/871","13":"180/871","20":"1799/5226","22":"205/5226","25":"252/871"},"--++--++-----+++--++--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++-----+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"--++--++-----+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"--++--++-----+++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"--++--++-----+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"--++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++-----+++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++--++-----+++---+--++-+":{"6":"105/871","13":"180/871","20":"1799/5226","22":"205/5226","25":"252/871"},"--++--++-----+++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++-----+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--++--++-----+++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"--++--++-----+++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++--++-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++-----+++---+----":{"5":"12/41","6":"7/41","12":"11/41","19":"11/82","23":"11/82"},"--++--++-----+++----+":{"6":"1/4","11":"1/4","20":"1/2"},"--++--++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++--++-----+++------+":{"0":"43/109","1":"6/109","6":"25/109","19":"245/1308","22":"175/1308"},"--++--++-----+++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"--++--++-----+++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++--++-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++--++-----+++--------+":{"6":"2/9","24":"7/9"},"--++--++-----+++---------+":{"6":"25/228","14":"35/228","21":"7/19","25":"7/19"},"--++--++-----+++-----------":{"22":"3/8","26":"5/8"},"--++--++-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"--++--++-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"--++--++------":{"0":"43/109","1":"6/109","6":"25/109","13":"35/109"},"--++--+-":{"5":"2/5","6":"5/12","7":"11/60"},"--++---++":{"4":"1/2","8":"1/2"},"--++---+-+":{"6":"2/7","9":"5/7"},"--++---+--+":{"6":"1/2","10":"1/2"},"--++---+---++++++++++++++":{"2":"8/23","6":"109/414","20":"77/414","24":"14/69"},"--++---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---++++++++++++-":{"20":"7/8","23":"1/8"},"--++---+---+++++++++++-":{"20":"5/6","22":"1/6"},"--++---+---++++++++++-":{"20":"2/3","21":"1/3"},"--++---+---+++++++++-":{"16":"1/2","20":"1/2"},"--++---+---++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"--++---+---+++++++-":{"16":"5/6","18":"1/6"},"--++---+---++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"--++---+---+++++-++++++++":{"11":"5/66","16":"4/11","20":"25/66","24":"2/11"},"--++---+---+++++-+++++++-+-":{"12":"17/44","16":"17/44","25":"5/44","26":"5/44"},"--++---+---+++++-++++++-":{"20":"7/8","23":"1/8"},"--++---+---+++++-+++++-":{"20":"5/6","22":"1/6"},"--++---+---+++++-++++-":{"20":"2/3","21":"1/3"},"--++---+---+++++-+++-++++":{"2":"1/15","17":"23/75","20":"7/15","24":"4/25"},"--++---+---+++++-+++-+++-+":{"2":"1/15","17":"19/105","20":"7/15","21":"22/175","25":"4/25"},"--++---+---+++++-+++-+++---":{"6":"25/407","20":"233/407","21":"89/407","26":"60/407"},"--++---+---+++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+---+++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+---+++++-+++--":{"17":"1/2","21":"1/2"},"--++---+---+++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"--++---+---+++++-+-":{"4":"11/52","11":"11/104","12":"11/52","17":"3/13","18":"25/104"},"--++---+---+++++--+++++++":{"11":"35/558","17":"8/31","20":"295/558","24":"14/93"},"--++---+---+++++--++++++-+":{"11":"5/162","12":"11/27","17":"8/27","20":"31/162","25":"2/27"},"--++---+---+++++--++++++---":{"6":"25/2532","12":"923/2532","17":"139/422","20":"115/422","26":"5/211"},"--++---+---+++++--+++++-":{"20":"7/8","23":"1/8"},"--++---+---+++++--++++-":{"20":"5/6","22":"1/6"},"--++---+---+++++--+++-":{"20":"2/3","21":"1/3"},"--++---+---+++++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"--++---+---+++++--++-+++-+":{"2":"6/71","12":"19/71","20":"23/71","21":"43/355","25":"72/355"},"--++---+---+++++--++-+++---":{"6":"25/407","20":"233/407","21":"89/407","26":"60/407"},"--++---+---+++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+---+++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+---+++++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"--++---+---+++++---":{"6":"55/228","11":"55/228","12":"77/228","17":"1/38","18":"35/228"},"--++---+---++++-":{"11":"1/2","15":"1/2"},"--++---+---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"--++---+---++-":{"11":"1/12","12":"5/12","13":"1/2"},"--++---+---+-++++":{"12":"1/2","16":"1/2"},"--++---+---+-+++-++++++++":{"11":"5/66","16":"4/11","20":"25/66","24":"2/11"},"--++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+-+++-++++++-":{"20":"7/8","23":"1/8"},"--++---+---+-+++-+++++-":{"20":"5/6","22":"1/6"},"--++---+---+-+++-++++-":{"20":"2/3","21":"1/3"},"--++---+---+-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"--++---+---+-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"--++---+---+-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"--++---+---+-+++--+++++++":{"11":"35/558","17":"8/31","20":"295/558","24":"14/93"},"--++---+---+-+++--++++++-+-":{"6":"175/2956","13":"923/2956","17":"1223/2956","20":"215/2956","26":"105/739"},"--++---+---+-+++--++++++---":{"6":"175/2956","13":"923/2956","17":"1223/2956","20":"215/2956","26":"105/739"},"--++---+---+-+++--+++++-":{"20":"7/8","23":"1/8"},"--++---+---+-+++--++++-":{"20":"5/6","22":"1/6"},"--++---+---+-+++--+++-":{"20":"2/3","21":"1/3"},"--++---+---+-+++--++-++++":{"11":"5/142","12":"12/71","20":"59/142","21":"21/71","24":"6/71"},"--++---+---+-+++--++-+++-+":{"11":"7/62","13":"6/31","20":"25/62","21":"3/155","25":"42/155"},"--++---+---+-+++--++-+++---":{"6":"25/407","20":"233/407","21":"89/407","26":"60/407"},"--++---+---+-+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+---+-+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+---+-+++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+-+++--+-":{"12":"2/5","13":"2/5","18":"1/12","19":"7/60"},"--++---+---+-+++---":{"1":"1/2","11":"7/24","18":"5/24"},"--++---+---+-++-":{"11":"1/2","15":"1/2"},"--++---+---+-+-":{"11":"11/60","13":"2/5","14":"5/12"},"--++---+---+--+++":{"12":"1/2","16":"1/2"},"--++---+---+--++-+":{"13":"1/2","17":"1/2"},"--++---+---+--++--+++++++":{"11":"35/558","13":"8/31","20":"295/558","24":"14/93"},"--++---+---+--++--++++++-+-":{"6":"35/222","13":"10/37","20":"43/222","26":"14/37"},"--++---+---+--++--++++++---":{"6":"35/222","13":"10/37","20":"43/222","25":"1223/3774","26":"205/3774"},"--++---+---+--++--+++++-":{"20":"7/8","23":"1/8"},"--++---+---+--++--++++-":{"20":"5/6","22":"1/6"},"--++---+---+--++--+++-":{"20":"2/3","21":"1/3"},"--++---+---+--++--++-++++":{"11":"7/242","13":"72/605","20":"533/1210","21":"207/605","24":"42/605"},"--++---+---+--++--++-+++-+":{"11":"5/46","18":"5/46","20":"12/23","25":"6/23"},"--++---+---+--++--++-+++---":{"6":"175/4349","13":"300/4349","20":"2231/4349","21":"1223/4349","26":"420/4349"},"--++---+---+--++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+---+--++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+---+--++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"--++---+---+--++--+-":{"12":"1/3","14":"5/21","18":"5/28","19":"1/4"},"--++---+---+--++---":{"1":"1/2","11":"7/24","18":"5/24"},"--++---+---+--+-":{"11":"1/2","15":"1/2"},"--++---+---+---":{"1":"1/2","11":"7/24","14":"5/24"},"--++---+----+++++":{"2":"1/6","7":"1/6","11":"1/3","16":"1/3"},"--++---+----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+----++++--+++++++":{"7":"35/558","17":"8/31","20":"295/558","24":"14/93"},"--++---+----++++--++++++-+":{"2":"5/157","12":"66/157","17":"43/157","20":"31/157","25":"12/157"},"--++---+----++++--++++++---":{"11":"25/3032","12":"549/1516","17":"123/379","20":"865/3032","26":"15/758"},"--++---+----++++--+++++-":{"20":"7/8","23":"1/8"},"--++---+----++++--++++-":{"20":"5/6","22":"1/6"},"--++---+----++++--+++-":{"20":"2/3","21":"1/3"},"--++---+----++++--++-++++":{"2":"1/15","20":"7/15","21":"23/75","24":"4/25"},"--++---+----++++--++-+++-+":{"2":"6/71","12":"19/71","20":"23/71","21":"43/355","25":"72/355"},"--++---+----++++--++-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"--++---+----++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+----++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+----++++--++--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++---+----++++--++--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"--++---+----++++--++--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+----++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"--++---+----++++--++---":{"2":"6/19","6":"6/19","18":"7/38","22":"7/38"},"--++---+----++++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"--++---+----++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"--++---+----++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"--++---+----++++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++---+----++++---+--++-+":{"2":"90/893","12":"15/47","20":"1597/5358","22":"215/5358","25":"216/893"},"--++---+----++++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+----++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--++---+----++++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"--++---+----++++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++---+----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+----++++---+----":{"2":"6/19","6":"6/19","19":"7/38","23":"7/38"},"--++---+----++++----+":{"13":"3/11","19":"7/44","20":"25/44"},"--++---+----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"--++---+----++++------+":{"1":"1/4","7":"7/48","12":"11/48","19":"7/32","22":"5/32"},"--++---+----++++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"--++---+----++++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++---+----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+----++++--------+":{"23":"2/9","24":"7/9"},"--++---+----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"--++---+----++++-----------":{"22":"3/8","26":"5/8"},"--++---+----+++-":{"12":"7/8","15":"1/8"},"--++---+----++-":{"12":"5/6","14":"1/6"},"--++---+----+-":{"12":"2/3","13":"1/3"},"--++---+-----++++":{"7":"1/4","11":"1/4","12":"1/4","16":"1/4"},"--++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+-----+++--+++++++":{"7":"35/558","17":"8/31","20":"295/558","24":"14/93"},"--++---+-----+++--++++++-+-":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"--++---+-----+++--++++++---":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"--++---+-----+++--+++++-":{"20":"7/8","23":"1/8"},"--++---+-----+++--++++-":{"20":"5/6","22":"1/6"},"--++---+-----+++--+++-":{"20":"2/3","21":"1/3"},"--++---+-----+++--++-++++":{"2":"10/259","12":"109/777","20":"319/777","21":"247/777","24":"24/259"},"--++---+-----+++--++-+++-+-":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"--++---+-----+++--++-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"--++---+-----+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+-----+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+-----+++--++--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++---+-----+++--++--++-+":{"2":"35/298","13":"95/298","20":"55/298","21":"29/298","25":"42/149"},"--++---+-----+++--++--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+-----+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"--++---+-----+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"--++---+-----+++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"--++---+-----+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"--++---+-----+++---+-++++":{"2":"150/4103","18":"545/8206","20":"3299/8206","21":"1671/4103","24":"360/4103"},"--++---+-----+++---+-+++-+-":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"--++---+-----+++---+-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"--++---+-----+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+-----+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+-----+++---+--+++":{"2":"15/133","20":"377/798","22":"115/798","24":"36/133"},"--++---+-----+++---+--++-+":{"2":"35/298","13":"95/298","20":"55/298","21":"29/298","25":"42/149"},"--++---+-----+++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+-----+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--++---+-----+++---+---++":{"2":"3/22","19":"23/220","20":"19/44","24":"18/55"},"--++---+-----+++---+---+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++---+-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+-----+++---+----":{"2":"42/295","5":"72/295","12":"66/295","19":"23/118","23":"23/118"},"--++---+-----+++----+":{"13":"3/11","19":"7/44","20":"25/44"},"--++---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++---+-----+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"--++---+-----+++-------++":{"2":"110/421","4":"155/421","19":"83/2526","20":"385/2526","24":"78/421"},"--++---+-----+++-------+-+":{"2":"45/379","13":"855/2653","20":"187/758","22":"145/5306","25":"108/379"},"--++---+-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+-----+++--------+":{"23":"2/9","24":"7/9"},"--++---+-----+++---------+":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"--++---+-----+++-----------":{"22":"3/8","26":"5/8"},"--++---+-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"--++---+-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"--++---+------+++":{"12":"1/2","16":"1/2"},"--++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+------++--+++++++":{"7":"35/558","13":"8/31","20":"295/558","24":"14/93"},"--++---+------++--++++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"--++---+------++--++++++---":{"11":"35/292","13":"15/73","20":"113/292","25":"699/2482","26":"15/2482"},"--++---+------++--+++++-":{"20":"7/8","23":"1/8"},"--++---+------++--++++-":{"20":"5/6","22":"1/6"},"--++---+------++--+++-":{"20":"2/3","21":"1/3"},"--++---+------++--++-++++":{"7":"7/221","13":"144/1105","20":"463/1105","21":"379/1105","24":"84/1105"},"--++---+------++--++-+++-+-":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"--++---+------++--++-+++---":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"--++---+------++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+------++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+------++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"--++---+------++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"--++---+------++---++++++":{"7":"35/558","13":"8/31","20":"295/558","24":"14/93"},"--++---+------++---+++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"--++---+------++---+++++--":{"11":"5/46","18":"5/46","20":"12/23","25":"6/23"},"--++---+------++---++++-":{"20":"7/8","23":"1/8"},"--++---+------++---+++-":{"20":"5/6","22":"1/6"},"--++---+------++---++-":{"20":"2/3","21":"1/3"},"--++---+------++---+-++++":{"7":"7/221","13":"144/1105","20":"463/1105","21":"379/1105","24":"84/1105"},"--++---+------++---+-+++-+-":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"--++---+------++---+-+++---":{"11":"175/4524","13":"25/377","20":"2231/4524","21":"233/754","26":"35/377"},"--++---+------++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++---+------++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++---+------++---+--+++":{"7":"15/257","13":"432/1799","20":"595/1542","22":"1895/10794","24":"36/257"},"--++---+------++---+--++-+":{"7":"5/39","19":"5/39","21":"17/39","25":"4/13"},"--++---+------++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--++---+------++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"--++---+------++----+":{"14":"1/4","19":"1/4","20":"1/2"},"--++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++---+------++------+++":{"7":"15/257","13":"432/1799","20":"595/1542","22":"1895/10794","24":"36/257"},"--++---+------++------++-+":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"--++---+------++------++---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+------++------+-":{"7":"2/13","10":"2/13","22":"59/156","23":"49/156"},"--++---+------++-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"--++---+------++-------+-+":{"7":"35/442","13":"72/221","14":"7/26","22":"30/221","25":"42/221"},"--++---+------++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"--++---+------++--------+":{"23":"2/9","24":"7/9"},"--++---+------++---------+":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"--++---+------++-----------":{"22":"3/8","26":"5/8"},"--++---+------+-":{"12":"1/3","14":"5/12","15":"1/4"},"--++---+-------":{"1":"1/2","7":"7/24","14":"5/24"},"--++----+":{"7":"1/8","8":"7/8"},"--++-----+":{"7":"2/9","9":"7/9"},"--++------+":{"7":"5/12","10":"7/12"},"--++-------+":{"7":"1/2","11":"1/2"},"--++--------+":{"2":"1/4","7":"1/4","12":"1/2"},"--++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"--++----------+++":{"12":"1/2","16":"1/2"},"--++----------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++----------++--+++++++":{"2":"35/523","13":"109/523","20":"295/523","24":"84/523"},"--++----------++--++++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"--++----------++--++++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"--++----------++--+++++-":{"20":"7/8","23":"1/8"},"--++----------++--++++-":{"20":"5/6","22":"1/6"},"--++----------++--+++-":{"20":"2/3","21":"1/3"},"--++----------++--++-++++":{"2":"7/214","13":"109/1070","20":"463/1070","21":"379/1070","24":"42/535"},"--++----------++--++-+++-+-":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"--++----------++--++-+++--":{"7":"5/113","13":"50/113","18":"145/678","20":"131/678","25":"12/113"},"--++----------++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++----------++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++----------++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"--++----------++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"--++----------++---++++++":{"2":"35/523","13":"109/523","20":"295/523","24":"84/523"},"--++----------++---+++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"--++----------++---+++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"--++----------++---++++-":{"20":"7/8","23":"1/8"},"--++----------++---+++-":{"20":"5/6","22":"1/6"},"--++----------++---++-":{"20":"2/3","21":"1/3"},"--++----------++---+-++++":{"2":"7/214","13":"109/1070","20":"463/1070","21":"379/1070","24":"42/535"},"--++----------++---+-+++-+-":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"--++----------++---+-+++---":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"--++----------++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++----------++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++----------++---+--+++":{"2":"15/242","13":"327/1694","20":"595/1452","22":"1895/10164","24":"18/121"},"--++----------++---+--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--++----------++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"--++----------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--++----------++---+---":{"2":"1/3","7":"1/3","19":"7/36","22":"5/36"},"--++----------++----+":{"14":"1/4","19":"1/4","20":"1/2"},"--++----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++----------++------+++":{"2":"15/242","13":"327/1694","20":"595/1452","22":"1895/10164","24":"18/121"},"--++----------++------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--++----------++------++---":{"7":"3/122","20":"42/61","26":"35/122"},"--++----------++------+-":{"15":"2/13","18":"2/13","22":"59/156","23":"49/156"},"--++----------++-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"--++----------++-------+-+":{"2":"35/407","13":"109/407","14":"119/407","22":"60/407","25":"84/407"},"--++----------++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"--++----------++--------+":{"23":"2/9","24":"7/9"},"--++----------++---------+":{"2":"60/443","14":"95/443","21":"133/443","23":"11/443","25":"144/443"},"--++----------++-----------":{"22":"3/8","26":"5/8"},"--++----------+-":{"3":"2/13","6":"2/13","14":"59/156","15":"49/156"},"--++-----------++":{"13":"1/3","16":"2/3"},"--++-----------+-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++-----------+--+":{"14":"1/2","18":"1/2"},"--++-----------+---++++++":{"2":"35/523","13":"109/523","20":"295/523","24":"84/523"},"--++-----------+---+++++-+-":{"11":"5/46","14":"5/46","20":"12/23","26":"6/23"},"--++-----------+---+++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"--++-----------+---++++-":{"20":"7/8","23":"1/8"},"--++-----------+---+++-":{"20":"5/6","22":"1/6"},"--++-----------+---++-":{"20":"2/3","21":"1/3"},"--++-----------+---+-++++":{"2":"60/2099","14":"109/2099","20":"965/2099","21":"821/2099","24":"144/2099"},"--++-----------+---+-+++-+-":{"7":"25/782","14":"25/782","20":"12/23","21":"132/391","26":"30/391"},"--++-----------+---+-+++--":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"--++-----------+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++-----------+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"--++-----------+----+++++":{"2":"15/302","19":"109/1208","20":"895/1208","24":"18/151"},"--++-----------+----++++-+-":{"11":"5/56","19":"5/56","20":"17/28","26":"3/14"},"--++-----------+----++++--":{"7":"5/56","19":"5/56","20":"17/28","25":"3/14"},"--++-----------+----+++-":{"20":"7/8","23":"1/8"},"--++-----------+----++-":{"20":"5/6","22":"1/6"},"--++-----------+----+-":{"20":"2/3","21":"1/3"},"--++-----------+-----++++":{"2":"5/184","19":"109/2208","20":"965/2208","21":"155/368","24":"3/46"},"--++-----------+-----+++-+-":{"7":"25/807","19":"25/807","20":"136/269","21":"289/807","26":"20/269"},"--++-----------+-----+++--":{"7":"5/39","19":"5/39","21":"17/39","25":"4/13"},"--++-----------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++-----------+-----+-":{"21":"5/7","22":"2/7"},"--++-----------+------+++":{"2":"15/242","13":"327/1694","20":"595/1452","22":"1895/10164","24":"18/121"},"--++-----------+------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--++-----------+------++---":{"7":"3/122","20":"42/61","26":"35/122"},"--++-----------+------+-":{"15":"2/13","18":"2/13","22":"59/156","23":"49/156"},"--++-----------+-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"--++-----------+-------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--++-----------+-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"--++-----------+--------+":{"23":"2/9","24":"7/9"},"--++-----------+---------+":{"2":"720/4841","15":"1140/4841","22":"2375/9682","23":"131/9682","25":"1728/4841"},"--++-----------+-----------":{"22":"3/8","26":"5/8"},"--++------------+":{"15":"1/8","16":"7/8"},"--++-------------+":{"2":"1/3","11":"1/3","17":"1/3"},"--++--------------+":{"3":"2/13","6":"2/13","15":"49/156","18":"59/156"},"--++---------------+":{"15":"1/2","19":"1/2"},"--++----------------+++++":{"19":"2/9","24":"7/9"},"--++----------------++++-+-":{"25":"1/2","26":"1/2"},"--++----------------++++--":{"1":"5/31","18":"5/31","20":"14/31","25":"7/31"},"--++----------------+++-":{"22":"5/12","23":"7/12"},"--++----------------++-":{"15":"3/13","20":"35/78","22":"25/78"},"--++----------------+-":{"20":"2/3","21":"1/3"},"--++-----------------++++":{"2":"4/169","15":"109/2535","20":"7/15","21":"1039/2535","24":"48/845"},"--++-----------------+++-+-":{"7":"25/882","15":"25/882","20":"229/441","21":"157/441","26":"10/147"},"--++-----------------+++--":{"15":"5/27","20":"5/27","21":"11/27","25":"2/9"},"--++-----------------++-":{"20":"5/12","21":"1/2","23":"1/12"},"--++-----------------+-":{"21":"5/7","22":"2/7"},"--++------------------+++":{"2":"180/3449","15":"327/3449","20":"9865/20694","22":"5195/20694","24":"432/3449"},"--++------------------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--++------------------++---":{"7":"3/122","20":"42/61","26":"35/122"},"--++------------------+-":{"3":"3/17","10":"7/68","22":"31/86","23":"31/86"},"--++-------------------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"--++-------------------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--++-------------------+---":{"7":"3/122","20":"42/61","26":"35/122"},"--++--------------------+":{"23":"2/9","24":"7/9"},"--++---------------------+":{"0":"1/3","23":"1/3","25":"1/3"},"--++-----------------------":{"22":"3/8","26":"5/8"},"--+-":{"1":"2/5","2":"5/12","3":"11/60"},"---++":{"2":"1/6","4":"5/6"},"---+-+":{"1":"1/2","5":"1/2"},"---+--+":{"2":"1/2","6":"1/2"},"---+---++":{"4":"1/2","8":"1/2"},"---+---+-+":{"1":"1/2","9":"1/2"},"---+---+--+":{"2":"1/2","10":"1/2"},"---+---+---++++++++++++++":{"11":"5/18","20":"1/18","24":"2/3"},"---+---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---++++++++++++-":{"20":"7/8","23":"1/8"},"---+---+---+++++++++++-":{"20":"5/6","22":"1/6"},"---+---+---++++++++++-":{"20":"2/3","21":"1/3"},"---+---+---+++++++++-":{"16":"1/2","20":"1/2"},"---+---+---++++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"---+---+---+++++++-":{"16":"5/6","18":"1/6"},"---+---+---++++++-":{"12":"1/3","16":"1/3","17":"1/3"},"---+---+---+++++-++++++++":{"11":"5/66","16":"4/11","20":"25/66","24":"2/11"},"---+---+---+++++-+++++++-+-":{"2":"5/371","6":"145/2226","12":"89/318","16":"24/53","26":"10/53"},"---+---+---+++++-+++++++---":{"2":"5/371","6":"145/2226","12":"89/318","16":"24/53","26":"10/53"},"---+---+---+++++-++++++-":{"20":"7/8","23":"1/8"},"---+---+---+++++-+++++-":{"20":"5/6","22":"1/6"},"---+---+---+++++-++++-":{"20":"2/3","21":"1/3"},"---+---+---+++++-+++-++++":{"11":"1/14","17":"9/35","20":"1/2","24":"6/35"},"---+---+---+++++-+++-+++-+":{"11":"1/14","17":"6/49","20":"1/2","21":"33/245","25":"6/35"},"---+---+---+++++-+++-+++---":{"6":"25/407","20":"233/407","21":"89/407","26":"60/407"},"---+---+---+++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---+---+++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---+---+++++-+++--":{"17":"1/2","21":"1/2"},"---+---+---+++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"---+---+---+++++-+-":{"4":"11/52","11":"11/104","12":"11/52","17":"3/13","18":"25/104"},"---+---+---+++++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---++++-":{"11":"1/2","15":"1/2"},"---+---+---+++-":{"11":"1/4","12":"1/3","14":"5/12"},"---+---+---++-":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+---+-++++":{"12":"1/2","16":"1/2"},"---+---+---+-+++-++++++++":{"11":"5/66","16":"4/11","20":"25/66","24":"2/11"},"---+---+---+-+++-+++++++-+-":{"2":"25/227","13":"29/227","16":"113/227","26":"60/227"},"---+---+---+-+++-+++++++---":{"2":"25/227","13":"29/227","16":"113/227","25":"155/3859","26":"865/3859"},"---+---+---+-+++-++++++-":{"20":"7/8","23":"1/8"},"---+---+---+-+++-+++++-":{"20":"5/6","22":"1/6"},"---+---+---+-+++-++++-":{"20":"2/3","21":"1/3"},"---+---+---+-+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"---+---+---+-+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"---+---+---+-+++-+-":{"16":"11/34","17":"9/17","18":"5/34"},"---+---+---+-+++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---+-++-":{"11":"1/2","15":"1/2"},"---+---+---+-+-":{"11":"11/60","13":"2/5","14":"5/12"},"---+---+---+--":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+----+++++++++++++":{"3":"9/22","11":"13/44","20":"1/44","24":"3/11"},"---+---+----++++++++++++-+-":{"7":"17/44","11":"17/44","25":"5/44","26":"5/44"},"---+---+----+++++++++++-":{"20":"7/8","23":"1/8"},"---+---+----++++++++++-":{"20":"5/6","22":"1/6"},"---+---+----+++++++++-":{"20":"2/3","21":"1/3"},"---+---+----++++++++-":{"16":"1/2","20":"1/2"},"---+---+----+++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"---+---+----++++++-":{"16":"5/6","18":"1/6"},"---+---+----+++++-":{"16":"2/3","17":"1/3"},"---+---+----++++-++++++++":{"7":"5/66","16":"4/11","20":"25/66","24":"2/11"},"---+---+----++++-+++++++-+-":{"11":"25/408","12":"19/68","16":"41/102","20":"15/136","26":"5/34"},"---+---+----++++-+++++++---":{"11":"25/408","12":"19/68","16":"41/102","20":"15/136","26":"5/34"},"---+---+----++++-++++++-":{"20":"7/8","23":"1/8"},"---+---+----++++-+++++-":{"20":"5/6","22":"1/6"},"---+---+----++++-++++-":{"20":"2/3","21":"1/3"},"---+---+----++++-+++-++++":{"3":"1/11","17":"13/55","20":"5/11","24":"12/55"},"---+---+----++++-+++-+++-+":{"3":"1/11","17":"17/77","20":"5/11","21":"6/385","25":"12/55"},"---+---+----++++-+++-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"---+---+----++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---+----++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---+----++++-+++--":{"17":"1/2","21":"1/2"},"---+---+----++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"---+---+----++++-+-":{"17":"5/7","18":"2/7"},"---+---+----++++--+++++++":{"7":"35/558","17":"8/31","20":"295/558","24":"14/93"},"---+---+----++++--++++++-+":{"7":"5/72","12":"31/72","17":"1/4","20":"1/12","25":"1/6"},"---+---+----++++--++++++---":{"11":"25/3032","12":"549/1516","17":"123/379","20":"865/3032","26":"15/758"},"---+---+----++++--+++++-":{"20":"7/8","23":"1/8"},"---+---+----++++--++++-":{"20":"5/6","22":"1/6"},"---+---+----++++--+++-":{"20":"2/3","21":"1/3"},"---+---+----++++--++-++++":{"3":"1/11","20":"5/11","21":"13/55","24":"12/55"},"---+---+----++++--++-+++-+":{"3":"3/35","7":"1/30","12":"13/42","20":"2/7","25":"2/7"},"---+---+----++++--++-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"---+---+----++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---+----++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---+----++++--++--+++":{"3":"15/113","20":"307/678","22":"65/678","24":"36/113"},"---+---+----++++--++--++-+":{"3":"30/259","12":"85/259","20":"65/259","21":"1/37","25":"72/259"},"---+---+----++++--++--++---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+----++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"---+---+----++++--++---":{"18":"1/2","22":"1/2"},"---+---+----++++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"---+---+----++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"---+---+----++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"---+---+----++++---+--+++":{"3":"15/113","20":"307/678","22":"65/678","24":"36/113"},"---+---+----++++---+--++-+":{"3":"30/259","12":"85/259","20":"65/259","21":"1/37","25":"72/259"},"---+---+----++++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+----++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"---+---+----++++---+---++":{"3":"3/20","19":"13/200","20":"17/40","24":"9/25"},"---+---+----++++---+---+-+":{"3":"45/359","13":"765/2513","20":"137/718","22":"395/5026","25":"108/359"},"---+---+----++++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+----++++---+----":{"19":"1/2","23":"1/2"},"---+---+----++++----+":{"13":"3/11","19":"7/44","20":"25/44"},"---+---+----++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"---+---+----++++------+":{"2":"1/3","7":"1/3","19":"7/36","22":"5/36"},"---+---+----++++-------++":{"3":"22/87","4":"1/3","19":"53/522","20":"55/522","24":"6/29"},"---+---+----++++-------+-+":{"3":"45/359","13":"765/2513","20":"137/718","22":"395/5026","25":"108/359"},"---+---+----++++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+----++++--------+":{"23":"2/9","24":"7/9"},"---+---+----++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"---+---+----++++-----------":{"22":"3/8","26":"5/8"},"---+---+----+++-":{"12":"7/8","15":"1/8"},"---+---+----++-":{"12":"5/6","14":"1/6"},"---+---+----+-":{"12":"2/3","13":"1/3"},"---+---+-----++++":{"12":"1/2","16":"1/2"},"---+---+-----+++-++++++++":{"7":"5/66","16":"4/11","20":"25/66","24":"2/11"},"---+---+-----+++-+++++++-+-":{"11":"5/36","16":"5/18","20":"1/4","26":"1/3"},"---+---+-----+++-+++++++---":{"11":"5/36","16":"5/18","20":"1/4","25":"19/102","26":"5/34"},"---+---+-----+++-++++++-":{"20":"7/8","23":"1/8"},"---+---+-----+++-+++++-":{"20":"5/6","22":"1/6"},"---+---+-----+++-++++-":{"20":"2/3","21":"1/3"},"---+---+-----+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"---+---+-----+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"---+---+-----+++-+-":{"17":"5/7","18":"2/7"},"---+---+-----+++--+++++++":{"7":"35/558","17":"8/31","20":"295/558","24":"14/93"},"---+---+-----+++--++++++-+-":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"---+---+-----+++--++++++---":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"---+---+-----+++--+++++-":{"20":"7/8","23":"1/8"},"---+---+-----+++--++++-":{"20":"5/6","22":"1/6"},"---+---+-----+++--+++-":{"20":"2/3","21":"1/3"},"---+---+-----+++--++-++++":{"7":"5/127","12":"24/127","20":"49/127","21":"37/127","24":"12/127"},"---+---+-----+++--++-+++-+-":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"---+---+-----+++--++-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"---+---+-----+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---+-----+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---+-----+++--++--+++":{"3":"15/113","20":"307/678","22":"65/678","24":"36/113"},"---+---+-----+++--++--++-+":{"7":"35/263","13":"60/263","20":"55/263","21":"29/263","25":"84/263"},"---+---+-----+++--++--++---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+-----+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"---+---+-----+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"---+---+-----+++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"---+---+-----+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"---+---+-----+++---+-++++":{"7":"25/683","18":"60/683","20":"257/683","21":"281/683","24":"60/683"},"---+---+-----+++---+-+++-+-":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"---+---+-----+++---+-+++---":{"11":"25/432","20":"233/432","21":"19/72","26":"5/36"},"---+---+-----+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---+-----+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---+-----+++---+--+++":{"3":"15/113","20":"307/678","22":"65/678","24":"36/113"},"---+---+-----+++---+--++-+":{"7":"35/263","13":"60/263","20":"55/263","21":"29/263","25":"84/263"},"---+---+-----+++---+--++---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+-----+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"---+---+-----+++---+---++":{"3":"3/20","19":"13/200","20":"17/40","24":"9/25"},"---+---+-----+++---+---+-+":{"3":"45/359","13":"765/2513","20":"137/718","22":"395/5026","25":"108/359"},"---+---+-----+++---+---+---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+-----+++---+----":{"19":"1/2","23":"1/2"},"---+---+-----+++----+":{"13":"3/11","19":"7/44","20":"25/44"},"---+---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---+-----+++------+":{"2":"1/3","7":"1/3","19":"7/36","22":"5/36"},"---+---+-----+++-------++":{"4":"1/21","12":"10/21","20":"5/21","24":"5/21"},"---+---+-----+++-------+-+":{"3":"45/359","13":"765/2513","20":"137/718","22":"395/5026","25":"108/359"},"---+---+-----+++-------+---":{"11":"1/34","20":"23/34","26":"5/17"},"---+---+-----+++--------+":{"23":"2/9","24":"7/9"},"---+---+-----+++---------+":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"---+---+-----+++-----------":{"22":"3/8","26":"5/8"},"---+---+-----++-":{"12":"5/12","13":"1/2","15":"1/12"},"---+---+-----+-":{"12":"11/34","13":"9/17","14":"5/34"},"---+---+------":{"2":"1/3","7":"1/3","13":"1/3"},"---+----+":{"7":"1/8","8":"7/8"},"---+-----+":{"7":"2/9","9":"7/9"},"---+------+":{"7":"5/12","10":"7/12"},"---+-------+":{"7":"1/2","11":"1/2"},"---+--------+++++++++++++":{"3":"9/22","11":"13/44","20":"1/44","24":"3/11"},"---+--------++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+--------+++++++++++-":{"20":"7/8","23":"1/8"},"---+--------++++++++++-":{"20":"5/6","22":"1/6"},"---+--------+++++++++-":{"20":"2/3","21":"1/3"},"---+--------++++++++-":{"16":"1/2","20":"1/2"},"---+--------+++++++-":{"12":"3/4","16":"1/8","19":"1/8"},"---+--------++++++-":{"16":"5/6","18":"1/6"},"---+--------+++++-":{"16":"2/3","17":"1/3"},"---+--------++++-++++++++":{"3":"15/173","16":"119/346","20":"125/346","24":"36/173"},"---+--------++++-+++++++-+-":{"11":"25/408","12":"19/68","16":"41/102","20":"15/136","26":"5/34"},"---+--------++++-+++++++---":{"11":"25/408","12":"19/68","16":"41/102","20":"15/136","26":"5/34"},"---+--------++++-++++++-":{"20":"7/8","23":"1/8"},"---+--------++++-+++++-":{"20":"5/6","22":"1/6"},"---+--------++++-++++-":{"20":"2/3","21":"1/3"},"---+--------++++-+++-++++":{"3":"1/11","17":"13/55","20":"5/11","24":"12/55"},"---+--------++++-+++-+++-+":{"3":"1/11","17":"17/77","20":"5/11","21":"6/385","25":"12/55"},"---+--------++++-+++-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+--------++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+--------++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+--------++++-+++--":{"17":"1/2","21":"1/2"},"---+--------++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"---+--------++++-+-":{"17":"5/7","18":"2/7"},"---+--------++++--+++++++":{"3":"5/69","17":"17/69","20":"35/69","24":"4/23"},"---+--------++++--++++++-+-":{"11":"25/3032","12":"549/1516","17":"123/379","20":"865/3032","26":"15/758"},"---+--------++++--++++++---":{"11":"25/3032","12":"549/1516","17":"123/379","20":"865/3032","26":"15/758"},"---+--------++++--+++++-":{"20":"7/8","23":"1/8"},"---+--------++++--++++-":{"20":"5/6","22":"1/6"},"---+--------++++--+++-":{"20":"2/3","21":"1/3"},"---+--------++++--++-++++":{"3":"5/89","17":"17/89","20":"25/89","21":"30/89","24":"12/89"},"---+--------++++--++-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+--------++++--++-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+--------++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+--------++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+--------++++--++--+++":{"3":"15/113","20":"307/678","22":"65/678","24":"36/113"},"---+--------++++--++--++-+":{"3":"30/259","12":"85/259","20":"65/259","21":"1/37","25":"72/259"},"---+--------++++--++--++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+--------++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"---+--------++++--++---":{"18":"1/2","22":"1/2"},"---+--------++++--+-":{"12":"2/3","18":"5/36","19":"7/36"},"---+--------++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"---+--------++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"---+--------++++---+--+++":{"3":"15/113","20":"307/678","22":"65/678","24":"36/113"},"---+--------++++---+--++-+":{"3":"30/259","12":"85/259","20":"65/259","21":"1/37","25":"72/259"},"---+--------++++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+--------++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"---+--------++++---+---++":{"3":"3/20","19":"13/200","20":"17/40","24":"9/25"},"---+--------++++---+---+-+":{"3":"45/359","13":"765/2513","20":"137/718","22":"395/5026","25":"108/359"},"---+--------++++---+---+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+--------++++---+----":{"19":"1/2","23":"1/2"},"---+--------++++----+":{"13":"3/11","19":"7/44","20":"25/44"},"---+--------++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"---+--------++++------+":{"2":"1/6","3":"1/6","12":"1/3","19":"7/36","22":"5/36"},"---+--------++++-------++":{"3":"22/87","4":"1/3","19":"53/522","20":"55/522","24":"6/29"},"---+--------++++-------+-+":{"3":"7/100","13":"22/37","19":"16/95","25":"16/95"},"---+--------++++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+--------++++--------+":{"23":"2/9","24":"7/9"},"---+--------++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"---+--------++++-----------":{"22":"3/8","26":"5/8"},"---+--------+++-":{"12":"7/8","15":"1/8"},"---+--------++-":{"12":"5/6","14":"1/6"},"---+--------+-":{"12":"2/3","13":"1/3"},"---+---------++++":{"12":"1/2","16":"1/2"},"---+---------+++-++++++++":{"3":"15/173","16":"119/346","20":"125/346","24":"36/173"},"---+---------+++-+++++++-+-":{"11":"5/36","16":"5/18","20":"1/4","26":"1/3"},"---+---------+++-+++++++---":{"11":"5/36","16":"5/18","20":"1/4","25":"19/102","26":"5/34"},"---+---------+++-++++++-":{"20":"7/8","23":"1/8"},"---+---------+++-+++++-":{"20":"5/6","22":"1/6"},"---+---------+++-++++-":{"20":"2/3","21":"1/3"},"---+---------+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"---+---------+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"---+---------+++-+-":{"17":"5/7","18":"2/7"},"---+---------+++--+++++++":{"3":"5/69","17":"17/69","20":"35/69","24":"4/23"},"---+---------+++--++++++-+-":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"---+---------+++--++++++---":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"---+---------+++--+++++-":{"20":"7/8","23":"1/8"},"---+---------+++--++++-":{"20":"5/6","22":"1/6"},"---+---------+++--+++-":{"20":"2/3","21":"1/3"},"---+---------+++--++-++++":{"3":"10/229","12":"119/687","20":"269/687","21":"197/687","24":"24/229"},"---+---------+++--++-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+---------+++--++-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+---------+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---------+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---------+++--++--+++":{"3":"90/1273","12":"357/1273","20":"2675/7638","22":"985/7638","24":"216/1273"},"---+---------+++--++--++-+":{"3":"30/1519","12":"565/1519","18":"325/1519","21":"17/49","25":"72/1519"},"---+---------+++--++--++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+---------+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"---+---------+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"---+---------+++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"---+---------+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"---+---------+++---+-++++":{"3":"150/3673","18":"595/7346","20":"2809/7346","21":"1461/3673","24":"360/3673"},"---+---------+++---+-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+---------+++---+-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"---+---------+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+---------+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+---------+++---+--+++":{"3":"90/1273","12":"357/1273","20":"2675/7638","22":"985/7638","24":"216/1273"},"---+---------+++---+--++-+":{"3":"5/43","12":"1/43","13":"13/43","21":"12/43","25":"12/43"},"---+---------+++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+---------+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"---+---------+++---+---++":{"3":"3/20","19":"13/200","20":"17/40","24":"9/25"},"---+---------+++---+---+-+":{"3":"25/443","12":"137/443","13":"1247/3101","22":"300/3101","25":"60/443"},"---+---------+++---+---+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+---------+++---+----":{"19":"1/2","23":"1/2"},"---+---------+++----+":{"13":"3/11","19":"7/44","20":"25/44"},"---+---------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---------+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"---+---------+++-------++":{"4":"1/21","12":"10/21","20":"5/21","24":"5/21"},"---+---------+++-------+-+":{"3":"25/443","12":"137/443","13":"1247/3101","22":"300/3101","25":"60/443"},"---+---------+++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+---------+++--------+":{"23":"2/9","24":"7/9"},"---+---------+++---------+":{"14":"5/29","21":"7/29","23":"5/29","25":"12/29"},"---+---------+++-----------":{"22":"3/8","26":"5/8"},"---+---------++-":{"12":"5/12","13":"1/2","15":"1/12"},"---+---------+-":{"13":"5/7","14":"2/7"},"---+----------+++":{"12":"1/2","16":"1/2"},"---+----------++-+":{"13":"1/2","17":"1/2"},"---+----------++--+++++++":{"3":"5/69","13":"17/69","20":"35/69","24":"4/23"},"---+----------++--++++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"---+----------++--++++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"---+----------++--+++++-":{"20":"7/8","23":"1/8"},"---+----------++--++++-":{"20":"5/6","22":"1/6"},"---+----------++--+++-":{"20":"2/3","21":"1/3"},"---+----------++--++-++++":{"3":"1/28","13":"17/140","20":"59/140","21":"47/140","24":"3/35"},"---+----------++--++-+++-+-":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"---+----------++--++-+++--":{"7":"5/113","13":"50/113","18":"145/678","20":"131/678","25":"12/113"},"---+----------++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+----------++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+----------++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"---+----------++--+-":{"3":"2/13","10":"2/13","18":"59/156","19":"49/156"},"---+----------++---++++++":{"3":"5/69","13":"17/69","20":"35/69","24":"4/23"},"---+----------++---+++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"---+----------++---+++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"---+----------++---++++-":{"20":"7/8","23":"1/8"},"---+----------++---+++-":{"20":"5/6","22":"1/6"},"---+----------++---++-":{"20":"2/3","21":"1/3"},"---+----------++---+-++++":{"3":"1/28","13":"17/140","20":"59/140","21":"47/140","24":"3/35"},"---+----------++---+-+++-+-":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"---+----------++---+-+++---":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"---+----------++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+----------++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+----------++---+--+++":{"3":"15/232","13":"51/232","20":"545/1392","22":"235/1392","24":"9/58"},"---+----------++---+--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---+----------++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+----------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"---+----------++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"---+----------++----+":{"14":"1/4","19":"1/4","20":"1/2"},"---+----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+----------++------+++":{"3":"15/232","13":"51/232","20":"545/1392","22":"235/1392","24":"9/58"},"---+----------++------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---+----------++------++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+----------++------+-":{"2":"3/10","3":"3/10","18":"1/20","22":"7/40","23":"7/40"},"---+----------++-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"---+----------++-------+-+":{"3":"385/3637","13":"709/3637","14":"959/3637","22":"660/3637","25":"924/3637"},"---+----------++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+----------++--------+":{"23":"2/9","24":"7/9"},"---+----------++---------+":{"14":"5/29","21":"7/29","23":"5/29","25":"12/29"},"---+----------++-----------":{"22":"3/8","26":"5/8"},"---+----------+-":{"2":"1/3","3":"1/3","14":"5/36","15":"7/36"},"---+-----------++":{"13":"1/3","16":"2/3"},"---+-----------+-+":{"13":"1/2","17":"1/2"},"---+-----------+--+":{"14":"1/2","18":"1/2"},"---+-----------+---++++++":{"3":"5/69","13":"17/69","20":"35/69","24":"4/23"},"---+-----------+---+++++-+-":{"11":"5/46","14":"5/46","20":"12/23","26":"6/23"},"---+-----------+---+++++--":{"7":"35/292","13":"15/73","20":"113/292","25":"21/73"},"---+-----------+---++++-":{"20":"7/8","23":"1/8"},"---+-----------+---+++-":{"20":"5/6","22":"1/6"},"---+-----------+---++-":{"20":"2/3","21":"1/3"},"---+-----------+---+-++++":{"3":"60/1969","14":"119/1969","20":"5/11","21":"751/1969","24":"144/1969"},"---+-----------+---+-+++-+-":{"7":"25/782","14":"25/782","20":"12/23","21":"132/391","26":"30/391"},"---+-----------+---+-+++--":{"7":"5/34","14":"5/34","21":"6/17","25":"6/17"},"---+-----------+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+-----------+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---+-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---+-----------+----+++++":{"3":"15/292","19":"119/1168","20":"845/1168","24":"9/73"},"---+-----------+----++++-+-":{"11":"5/56","19":"5/56","20":"17/28","26":"3/14"},"---+-----------+----++++--":{"7":"5/56","19":"5/56","20":"17/28","25":"3/14"},"---+-----------+----+++-":{"20":"7/8","23":"1/8"},"---+-----------+----++-":{"20":"5/6","22":"1/6"},"---+-----------+----+-":{"20":"2/3","21":"1/3"},"---+-----------+-----++++":{"3":"5/174","19":"119/2088","20":"895/2088","21":"5/12","24":"2/29"},"---+-----------+-----+++-+-":{"7":"25/807","19":"25/807","20":"136/269","21":"289/807","26":"20/269"},"---+-----------+-----+++--":{"7":"5/39","19":"5/39","21":"17/39","25":"4/13"},"---+-----------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+-----------+-----+-":{"21":"5/7","22":"2/7"},"---+-----------+------+++":{"3":"15/232","13":"51/232","20":"545/1392","22":"235/1392","24":"9/58"},"---+-----------+------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---+-----------+------++---":{"7":"3/122","20":"42/61","26":"35/122"},"---+-----------+------+-":{"2":"4/11","3":"4/11","14":"2/33","22":"35/396","23":"49/396"},"---+-----------+-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"---+-----------+-------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---+-----------+-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+-----------+--------+":{"23":"2/9","24":"7/9"},"---+-----------+---------+":{"15":"60/323","22":"125/646","23":"113/646","25":"144/323"},"---+-----------+-----------":{"22":"3/8","26":"5/8"},"---+------------+":{"15":"1/8","16":"7/8"},"---+-------------+":{"15":"2/9","17":"7/9"},"---+--------------+":{"2":"1/3","3":"1/3","15":"7/36","18":"5/36"},"---+---------------+":{"15":"1/2","19":"1/2"},"---+----------------+++++":{"19":"2/9","24":"7/9"},"---+----------------++++-+-":{"25":"1/2","26":"1/2"},"---+----------------++++--":{"2":"1/14","10":"11/336","18":"7/48","20":"1/2","25":"1/4"},"---+----------------+++-":{"22":"5/12","23":"7/12"},"---+----------------++-":{"15":"3/13","20":"35/78","22":"25/78"},"---+----------------+-":{"20":"2/3","21":"1/3"},"---+-----------------++++":{"3":"4/163","15":"119/2445","20":"1133/2445","21":"989/2445","24":"48/815"},"---+-----------------+++-+-":{"7":"25/882","15":"25/882","20":"229/441","21":"157/441","26":"10/147"},"---+-----------------+++--":{"2":"20/311","15":"95/933","20":"245/933","21":"389/933","25":"48/311"},"---+-----------------++-":{"20":"5/12","21":"1/2","23":"1/12"},"---+-----------------+-":{"21":"5/7","22":"2/7"},"---+------------------+++":{"3":"180/3379","15":"357/3379","20":"9515/20274","22":"4945/20274","24":"432/3379"},"---+------------------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---+------------------++--":{"0":"131/1840","2":"197/1840","15":"27/115","22":"45/184","25":"63/184"},"---+------------------+-":{"2":"12/31","3":"12/31","15":"2/31","22":"25/372","23":"35/372"},"---+-------------------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"---+-------------------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---+-------------------+---":{"7":"3/122","20":"42/61","26":"35/122"},"---+--------------------+":{"23":"2/9","24":"7/9"},"---+---------------------+":{"0":"1/3","23":"1/3","25":"1/3"},"---+-----------------------":{"22":"3/8","26":"5/8"},"----+":{"3":"1/8","4":"7/8"},"-----+":{"3":"2/9","5":"7/9"},"------+":{"3":"5/12","6":"7/12"},"-------+":{"3":"1/2","7":"1/2"},"--------+":{"3":"1/8","8":"7/8"},"---------+":{"3":"2/9","9":"7/9"},"----------+":{"7":"5/12","10":"7/12"},"-----------+":{"7":"1/2","11":"1/2"},"------------++++++++++++++-":{"24":"1/2","26":"1/2"},"------------+++++++++++++-":{"24":"1/2","25":"1/2"},"------------++++++++++++-+-":{"25":"1/2","26":"1/2"},"------------+++++++++++-":{"16":"1/2","23":"1/2"},"------------++++++++++-":{"18":"1/2","22":"1/2"},"------------+++++++++-":{"0":"1/11","16":"5/11","21":"5/11"},"------------++++++++-":{"16":"1/2","20":"1/2"},"------------+++++++-":{"18":"5/12","19":"7/12"},"------------++++++-":{"3":"3/13","16":"35/78","18":"25/78"},"------------+++++-":{"16":"2/3","17":"1/3"},"------------++++-+++++++++-":{"16":"17/46","20":"17/46","24":"3/23","26":"3/23"},"------------++++-++++++++-":{"16":"17/46","20":"17/46","24":"3/23","25":"3/23"},"------------++++-+++++++-+-":{"11":"25/408","12":"19/68","16":"41/102","20":"15/136","26":"5/34"},"------------++++-+++++++---":{"11":"25/408","12":"19/68","16":"41/102","20":"15/136","26":"5/34"},"------------++++-++++++-":{"20":"7/8","23":"1/8"},"------------++++-+++++-":{"20":"5/6","22":"1/6"},"------------++++-++++-":{"20":"2/3","21":"1/3"},"------------++++-+++-+++++-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"------------++++-+++-++++-":{"24":"1/2","25":"1/2"},"------------++++-+++-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"------------++++-+++-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"------------++++-+++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"------------++++-+++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"------------++++-+++--":{"17":"1/2","21":"1/2"},"------------++++-++-":{"12":"5/7","17":"1/7","19":"1/7"},"------------++++-+-":{"17":"5/7","18":"2/7"},"------------++++--+++++++":{"12":"5/17","17":"6/17","20":"5/17","24":"1/17"},"------------++++--++++++-+-":{"11":"25/3032","12":"549/1516","17":"123/379","20":"865/3032","26":"15/758"},"------------++++--++++++---":{"11":"25/3032","12":"549/1516","17":"123/379","20":"865/3032","26":"15/758"},"------------++++--+++++-":{"20":"7/8","23":"1/8"},"------------++++--++++-":{"20":"5/6","22":"1/6"},"------------++++--+++-":{"20":"2/3","21":"1/3"},"------------++++--++-++++":{"17":"1/2","21":"5/24","24":"7/24"},"------------++++--++-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"------------++++--++-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"------------++++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"------------++++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"------------++++--++--+++":{"17":"1/2","24":"1/2"},"------------++++--++--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"------------++++--++--++---":{"7":"3/122","20":"42/61","26":"35/122"},"------------++++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"------------++++--++---":{"18":"1/2","22":"1/2"},"------------++++--+-":{"13":"1/2","18":"5/24","19":"7/24"},"------------++++---++":{"12":"1/3","18":"1/6","20":"1/2"},"------------++++---+-+":{"12":"5/12","18":"5/24","20":"1/24","21":"1/3"},"------------++++---+--+++":{"12":"11/38","18":"25/76","22":"15/76","24":"7/38"},"------------++++---+--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"------------++++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"------------++++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"------------++++---+---++":{"12":"11/23","22":"5/23","24":"7/23"},"------------++++---+---+-+":{"13":"187/609","22":"170/609","24":"1/87","25":"35/87"},"------------++++---+---+---":{"7":"3/122","20":"42/61","26":"35/122"},"------------++++---+----":{"19":"1/2","23":"1/2"},"------------++++----+":{"13":"3/11","19":"7/44","20":"25/44"},"------------++++-----+":{"12":"4/11","19":"2/11","21":"5/11"},"------------++++------+":{"12":"12/23","18":"5/46","19":"7/46","22":"5/23"},"------------++++-------++":{"19":"1/12","20":"5/12","24":"1/2"},"------------++++-------+-+":{"13":"5/9","19":"2/9","25":"2/9"},"------------++++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"------------++++--------+":{"23":"2/9","24":"7/9"},"------------++++---------+":{"12":"2/7","22":"25/84","25":"5/12"},"------------++++-----------":{"22":"3/8","26":"5/8"},"------------+++-":{"13":"1/2","15":"1/2"},"------------++-":{"3":"3/13","12":"35/78","14":"25/78"},"------------+-":{"12":"2/3","13":"1/3"},"-------------++++":{"12":"1/2","16":"1/2"},"-------------+++-++++++++":{"12":"1/3","16":"1/3","24":"1/3"},"-------------+++-+++++++-+-":{"11":"5/36","16":"5/18","20":"1/4","26":"1/3"},"-------------+++-+++++++--":{"3":"15/133","12":"39/133","16":"1/38","20":"79/266","25":"36/133"},"-------------+++-++++++-":{"20":"7/8","23":"1/8"},"-------------+++-+++++-":{"20":"5/6","22":"1/6"},"-------------+++-++++-":{"20":"2/3","21":"1/3"},"-------------+++-+++-":{"12":"1/3","17":"1/3","20":"1/3"},"-------------+++-++-":{"12":"5/12","17":"1/2","19":"1/12"},"-------------+++-+-":{"17":"5/7","18":"2/7"},"-------------+++--+++++++":{"13":"5/39","17":"17/39","20":"10/39","24":"7/39"},"-------------+++--++++++-+-":{"11":"175/3656","13":"549/1828","17":"699/1828","20":"565/3656","26":"105/914"},"-------------+++--++++++--":{"3":"5/49","12":"6/49","17":"1/7","20":"19/49","25":"12/49"},"-------------+++--+++++-":{"20":"7/8","23":"1/8"},"-------------+++--++++-":{"20":"5/6","22":"1/6"},"-------------+++--+++-":{"20":"2/3","21":"1/3"},"-------------+++--++-++++":{"12":"1/3","20":"1/3","21":"1/6","24":"1/6"},"-------------+++--++-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"-------------+++--++-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"-------------+++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-------------+++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-------------+++--++--+++":{"12":"3/7","20":"25/84","22":"5/84","24":"3/14"},"-------------+++--++--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"-------------+++--++--++---":{"7":"3/122","20":"42/61","26":"35/122"},"-------------+++--++--+-":{"18":"5/12","20":"1/3","23":"1/4"},"-------------+++--++---":{"12":"9/19","18":"9/38","20":"7/38","22":"2/19"},"-------------+++--+-":{"17":"2/5","18":"5/12","19":"11/60"},"-------------+++---++":{"13":"2/5","18":"7/30","20":"11/30"},"-------------+++---+-++++":{"18":"5/34","20":"11/34","21":"13/34","24":"5/34"},"-------------+++---+-+++-+-":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"-------------+++---+-+++---":{"7":"25/507","20":"283/507","21":"139/507","26":"20/169"},"-------------+++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"-------------+++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"-------------+++---+--+++":{"12":"3/7","20":"25/84","22":"5/84","24":"3/14"},"-------------+++---+--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"-------------+++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"-------------+++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"-------------+++---+---++":{"12":"1/2","19":"1/20","20":"1/4","24":"1/5"},"-------------+++---+---+-+":{"12":"1/14","13":"31/98","22":"25/98","25":"5/14"},"-------------+++---+---+---":{"7":"3/122","20":"42/61","26":"35/122"},"-------------+++---+----":{"19":"1/2","23":"1/2"},"-------------+++----+":{"13":"3/11","19":"7/44","20":"25/44"},"-------------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-------------+++------+":{"13":"1/2","19":"7/24","22":"5/24"},"-------------+++-------++":{"4":"1/21","12":"10/21","20":"5/21","24":"5/21"},"-------------+++-------+-+":{"12":"1/14","13":"31/98","22":"25/98","25":"5/14"},"-------------+++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"-------------+++--------+":{"23":"2/9","24":"7/9"},"-------------+++---------+":{"14":"5/29","21":"7/29","23":"5/29","25":"12/29"},"-------------+++-----------":{"22":"3/8","26":"5/8"},"-------------++-":{"12":"5/12","13":"1/2","15":"1/12"},"-------------+-":{"13":"5/7","14":"2/7"},"--------------+++":{"13":"1/3","16":"2/3"},"--------------++-+":{"13":"1/2","17":"1/2"},"--------------++--+++++++":{"13":"12/29","20":"10/29","24":"7/29"},"--------------++--++++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"--------------++--++++++--":{"3":"35/367","13":"85/367","20":"163/367","25":"84/367"},"--------------++--+++++-":{"20":"7/8","23":"1/8"},"--------------++--++++-":{"20":"5/6","22":"1/6"},"--------------++--+++-":{"20":"2/3","21":"1/3"},"--------------++--++-++++":{"13":"1/5","20":"2/5","21":"17/60","24":"7/60"},"--------------++--++-+++-+-":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"--------------++--++-+++--":{"3":"5/288","13":"125/288","18":"395/1728","20":"481/1728","25":"1/24"},"--------------++--++-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--------------++--++-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--------------++--++--":{"13":"5/12","18":"35/144","20":"43/144","21":"1/24"},"--------------++--+-":{"13":"2/5","18":"5/12","19":"11/60"},"--------------++---++++++":{"13":"12/29","20":"10/29","24":"7/29"},"--------------++---+++++-+-":{"11":"35/292","13":"15/73","20":"113/292","26":"21/73"},"--------------++---+++++--":{"3":"35/367","13":"85/367","20":"163/367","25":"84/367"},"--------------++---++++-":{"20":"7/8","23":"1/8"},"--------------++---+++-":{"20":"5/6","22":"1/6"},"--------------++---++-":{"20":"2/3","21":"1/3"},"--------------++---+-++++":{"13":"1/5","20":"2/5","21":"17/60","24":"7/60"},"--------------++---+-+++-+-":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"--------------++---+-+++---":{"7":"175/5049","13":"100/1683","20":"2581/5049","21":"143/459","26":"140/1683"},"--------------++---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"--------------++---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"--------------++---+--+++":{"13":"9/28","20":"35/96","22":"85/672","24":"3/16"},"--------------++---+--++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--------------++---+--++---":{"7":"3/122","20":"42/61","26":"35/122"},"--------------++---+--+-":{"20":"1/3","22":"5/12","23":"1/4"},"--------------++---+---":{"13":"1/2","19":"7/24","22":"5/24"},"--------------++----+":{"14":"1/4","19":"1/4","20":"1/2"},"--------------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--------------++------+++":{"13":"9/28","20":"35/96","22":"85/672","24":"3/16"},"--------------++------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--------------++------++---":{"7":"3/122","20":"42/61","26":"35/122"},"--------------++------+-":{"15":"2/13","18":"2/13","22":"59/156","23":"49/156"},"--------------++-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"--------------++-------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"--------------++-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"--------------++--------+":{"23":"2/9","24":"7/9"},"--------------++---------+":{"14":"5/29","21":"7/29","23":"5/29","25":"12/29"},"--------------++-----------":{"22":"3/8","26":"5/8"},"--------------+-":{"13":"2/5","14":"5/12","15":"11/60"},"---------------++":{"13":"1/3","16":"2/3"},"---------------+-+":{"14":"2/7","17":"5/7"},"---------------+--+":{"14":"1/2","18":"1/2"},"---------------+---++++++":{"13":"12/29","20":"10/29","24":"7/29"},"---------------+---+++++-+-":{"11":"5/46","14":"5/46","20":"12/23","26":"6/23"},"---------------+---+++++--":{"3":"35/367","13":"85/367","20":"163/367","25":"84/367"},"---------------+---++++-":{"20":"7/8","23":"1/8"},"---------------+---+++-":{"20":"5/6","22":"1/6"},"---------------+---++-":{"20":"2/3","21":"1/3"},"---------------+---+-++++":{"14":"1/11","20":"5/11","21":"4/11","24":"1/11"},"---------------+---+-+++-+-":{"7":"25/782","14":"25/782","20":"12/23","21":"132/391","26":"30/391"},"---------------+---+-+++--":{"3":"60/683","14":"85/683","20":"125/683","21":"269/683","25":"144/683"},"---------------+---+-++-":{"20":"5/12","21":"1/2","23":"1/12"},"---------------+---+-+-":{"20":"11/34","21":"9/17","22":"5/34"},"---------------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---------------+----+++++":{"19":"1/7","20":"5/7","24":"1/7"},"---------------+----++++-+-":{"11":"5/56","19":"5/56","20":"17/28","26":"3/14"},"---------------+----++++--":{"3":"15/218","19":"85/872","20":"583/872","25":"18/109"},"---------------+----+++-":{"20":"7/8","23":"1/8"},"---------------+----++-":{"20":"5/6","22":"1/6"},"---------------+----+-":{"20":"2/3","21":"1/3"},"---------------+-----++++":{"19":"1/12","20":"5/12","21":"5/12","24":"1/12"},"---------------+-----+++-+-":{"7":"25/807","19":"25/807","20":"136/269","21":"289/807","26":"20/269"},"---------------+-----+++--":{"3":"5/64","19":"85/768","20":"125/768","21":"59/128","25":"3/16"},"---------------+-----++-":{"20":"5/12","21":"1/2","23":"1/12"},"---------------+-----+-":{"21":"5/7","22":"2/7"},"---------------+------+++":{"13":"9/28","20":"35/96","22":"85/672","24":"3/16"},"---------------+------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---------------+------++---":{"7":"3/122","20":"42/61","26":"35/122"},"---------------+------+-":{"15":"2/13","18":"2/13","22":"59/156","23":"49/156"},"---------------+-------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"---------------+-------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"---------------+-------+---":{"7":"3/122","20":"42/61","26":"35/122"},"---------------+--------+":{"23":"2/9","24":"7/9"},"---------------+---------+":{"15":"60/323","22":"125/646","23":"113/646","25":"144/323"},"---------------+-----------":{"22":"3/8","26":"5/8"},"----------------+":{"15":"1/8","16":"7/8"},"-----------------+":{"15":"2/9","17":"7/9"},"------------------+":{"15":"5/12","18":"7/12"},"-------------------+":{"15":"1/2","19":"1/2"},"--------------------+++++":{"19":"2/9","24":"7/9"},"--------------------++++-+-":{"25":"1/2","26":"1/2"},"--------------------++++--":{"3":"45/464","16":"125/928","18":"65/928","20":"27/58","25":"27/116"},"--------------------+++-":{"20":"1/2","23":"1/2"},"--------------------++-":{"15":"3/13","20":"35/78","22":"25/78"},"--------------------+-":{"20":"2/3","21":"1/3"},"---------------------++++":{"15":"1/15","20":"7/15","21":"2/5","24":"1/15"},"---------------------+++-+-":{"7":"25/882","15":"25/882","20":"229/441","21":"157/441","26":"10/147"},"---------------------+++--":{"3":"20/341","15":"85/1023","20":"295/1023","21":"439/1023","25":"48/341"},"---------------------++-":{"20":"5/12","21":"1/2","23":"1/12"},"---------------------+-":{"21":"5/7","22":"2/7"},"----------------------+++":{"15":"1/7","20":"10/21","22":"5/21","24":"1/7"},"----------------------++-+-":{"7":"3/122","20":"42/61","26":"35/122"},"----------------------++--":{"0":"37/246","3":"197/3198","15":"120/533","22":"125/533","25":"175/533"},"----------------------+-":{"0":"24/59","15":"10/59","22":"125/708","23":"175/708"},"-----------------------++":{"4":"17/147","13":"20/49","20":"5/21","24":"5/21"},"-----------------------+-+-":{"7":"3/122","20":"42/61","26":"35/122"},"-----------------------+---":{"7":"3/122","20":"42/61","26":"35/122"},"------------------------+":{"23":"2/9","24":"7/9"},"-------------------------+":{"0":"1/3","23":"1/3","25":"1/3"},"---------------------------":{"22":"3/8","26":"5/8"}}}


==> anc/proofs/s3/rational/n4_c12-5_cuts6-5_7-5_12-7_12-5_report.json <==
{
  "status": "Solved",
  "primal": 0.4972622040841178,
  "dual": 0.4972622041531411,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 9.807596367623794e-10,
  "dual_residual": 6.382312889914387e-10,
  "seconds": 1.7253111840000002,
  "c": "12/5",
  "n": 4,
  "cuts": [
    "6/5",
    "7/5",
    "12/7",
    "12/5"
  ],
  "patterns": 504,
  "exclusions": 2540,
  "blocks": [
    5,
    10,
    27,
    24,
    24,
    21,
    21
  ],
  "bound": "19890488351072703/40000000000000000",
  "upper_decimal": 0.4972622087768176,
  "exact_checks_passed": true,
  "numerical_max_score": 0.4972622051785185
}


==> anc/proofs/s3/rational/n4_c121-50_cuts121-100_71-50_121-71_121-50_certificate.json <==
{"n":4,"c":"121/50","cuts":["121/100","71/50","121/71","121/50"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"factor":[[89,-240,698,-348803,-6882410],[46,349,35,-822864,-16238949],[0,0,0,11067413,-3985766],[15,-162,-1306,-648672,-12804190],[78,98,-570,1007796,19888309]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,16,17,24,25,28,29,30,31],"factor":[[143,115,16,1,-21,3,16,-19,11,-8],[59,-84,-28,-17,355,-104,935,919,15,-11],[24,-24,-296,10,-160,8,-38,-259,-4,2],[31,-54,44,18,-384,269,-270,1544,5,-4],[0,0,0,0,0,0,0,0,4954189,1395350],[0,0,0,0,0,0,0,0,1141558,-6055608],[11,-9,-22,30,159,-498,-1373,697,-6,5],[10,-8,-29,-41,320,661,-812,-49,-6,4],[52,-85,57,317,-32,21,-199,-995,-7,6],[53,-86,54,-312,-107,-91,-294,-907,-7,5]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"factor":[[38,63,532,-85,-39,-96,-103,-67,-52,-43,-106,-99,-87,-120,-13,49887,-18234,90561,-12199,65119,-13217,148244,-16226,-32422,146519,-793038,1754343],[-53,28,-48,53,-76,-501,-965,-517,-550,-224,-885,-69,-551,-623,3723,-71205,-349688,1258052,-165805,-224797,-164422,-4980542,-437213,-366352,-11157332,15413625,-75711180],[-52,32,21,-11,257,298,183,-1349,849,-288,25,-7,2524,-1138,2381,180022,-507234,1929886,441948,-869624,83709,-6418437,-409416,1921008,-24742696,14516589,-58890334],[-17,14,14,-13,-60,-102,-16,447,2023,1151,339,2041,-1287,277,3538,-388454,-131985,318278,-548273,-6721,-244072,-4280996,-501014,-1064071,-7845337,11939748,-73213374],[-13,12,3,-2,-38,9,191,476,-175,59,482,-898,-643,-4502,-1119,-1119297,292209,-1606645,-37672,-1232740,144755,-4793330,35792,309907,-8077312,18779137,-62705445],[0,0,0,0,0,0,0,0,0,0,0,0,0,1,-7,1444564,3627670,-690498,-275230,-436857,-188113,-5107400,-340673,-308020,-11972417,12790989,-71028585],[0,0,0,0,0,0,0,0,0,0,1,0,1,1,-11,1710480,-2032999,-4619018,-703392,-527083,-133453,-4934672,-507254,-886422,-9925670,10703996,-67823168],[-14,14,12,5,45,0,-48,631,356,382,-1533,-1100,2017,2195,822,-1371577,454540,-2305062,-724751,-600894,-89392,-3978834,-213749,-1165907,-3299609,13736062,-68902451],[-18,14,16,-10,82,-8,-132,-137,-779,-1122,2698,795,423,1697,2410,-915413,206820,-1170808,-789565,-105554,-226002,-3532639,-367566,-1623659,-2259122,11632761,-70409012],[-27,21,15,2,140,258,258,1061,10,-2140,-976,-112,-1398,446,7024,259428,-474502,1892669,-1023788,1109476,-576757,-3548175,-1001678,-2083443,-8800466,2979824,-73696194],[-31,18,21,-6,154,201,236,377,-1770,2144,47,218,-87,415,6788,207626,-446189,1765451,-1016546,1053914,-561438,-3598437,-984726,-2032151,-8917825,3216245,-73526504],[-30,509,-56,32,-170,18,99,-30,-21,18,50,-60,-103,221,-1830,79861,32210,-86443,560532,-453428,212010,1069350,470062,543701,6002738,4364355,15130751],[-109,-22,6,-16,-404,-488,262,348,292,-49,663,-748,1168,-184,10472,310683,-34466,323774,-4140920,4861435,-1604118,2232357,-2971979,-4973288,-17809768,-62628762,13484379],[-15,-5,4,0,-8,147,272,-1645,-14,91,-626,-524,-2465,825,6873,-709355,393399,-1729022,-3206646,3007832,-1126905,1004309,-1815171,-4968051,-1651923,-32005123,-25979823],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,16556,-20764,166955,7428793,-17696987,7592250,66913,-5508905,-17981850,11277024,-71476408,-61629430],[-1,0,1,0,7,12,9,-125,-123,-228,-493,1049,1137,-1172,4870,119166,158536,-361891,-3406559,5083123,-1713729,10546303,-502524,-13594278,79344507,-6155433,-73246631],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,115,-1141,-91405,619906,-2265146,429565,41959944,19140060,25650249,-20644474,-82106,-74342937],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,39169,-19792,238289,-13263361,-14167534,-17227736,1421134,-2515441,-2410997,1272865,12391237,26491891],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-2,42607,-6777,205044,-15543835,-3236754,20824575,-1657191,4570445,4724390,2122902,14285900,18935951],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-1,4593,-15032,65804,96027,-566794,-2545301,-17509026,57371690,7461061,11739658,-28576826,-3061080],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4885,-7511,34037,-161420,-1124708,-1040930,-12005123,-17228817,65727626,23479846,-35371887,-30513948],[-30,43,-2,-84,201,696,-747,470,434,313,481,-447,12,-616,5225,91971,233374,-781633,-2880751,3449991,-1035328,3966206,-1844063,-3412163,-6245331,-50874609,44707672],[-19,62,11,142,899,-542,101,181,214,100,127,-138,-261,-229,798,62443,175098,-604977,-964330,1282794,-319125,2802092,-527277,-1096645,929640,-22261632,37085295],[0,0,1,0,-2,-2,1,-18,-22,-37,-77,184,188,-289,21752,20710,268147,-1097978,6026086,-6618056,2526692,621305,3992122,10516467,7664918,51114758,108355662],[-213,-21,-8,-482,131,-85,53,-25,-130,-31,-241,175,-434,193,-5345,22060,96530,-367421,1690898,-1715770,673227,1230163,1301124,2100531,11048480,17330535,26871734],[-222,-62,101,443,-99,242,-13,39,-16,54,4,180,-283,184,-4739,31235,106305,-394970,1412464,-1391274,568512,1464377,1114485,1748809,10250522,13052576,28582345],[-2,18,3,5,-25,28,63,26,-879,-492,-1245,2655,832,-916,-1214,-463935,355562,-1562210,-1219365,584218,-157049,-1637550,-1317340,2381617,-36868993,-37066558,54681687]],"denominator":100000000},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11179,11182,11544,11928,11929,11941,11947],"factor":[[-1,-1,-1139,80,26,7,1,54,21,46,270,59,-15046,-80701,23988,-30337,83607,16194,-29502,46340,-6526,30962,-107189,742895,-327737,-458549],[161,1,-36,-265,-1102,28,264,19,-21,-233,-1383,-2235,2619848,6085408,-2773388,970853,-6651724,1296990,4449730,-2222941,1772808,32044,8797037,-50267914,50082175,-6262216],[-1,-19,-67,-1143,246,-95,48,-246,-73,-761,244,4423,-265710,-3217585,1429409,-649654,1445914,56942,-1474638,631340,-148432,681454,-2116973,16871012,-16562757,-27102645],[27,3,4,8,344,-207,1242,-111,-109,-1101,1434,-3000,1452109,6707615,-7747310,-4641390,7806177,8409702,9252725,8585923,2138989,6585123,-7326182,53756965,105488475,30243919],[0,0,0,0,0,0,0,0,0,0,0,0,-6386287,-1883510,24049984,20338151,-13499014,-4522106,7756732,9910840,5841252,1579616,-3123216,24815083,65413326,16847062],[2,5,1,-11,-5,-2,-11,-552,702,4885,-3956,15547,15133,4241351,-3084711,-607846,1906918,1730547,3080017,1974682,264740,795715,-1491322,5402898,34969572,44382763],[0,0,0,0,0,0,0,0,0,0,0,0,620885,-5797098,15375694,-4403023,34975740,13161220,-2800659,-8881758,3265817,5111072,3370519,-56570150,36012314,13082081],[45,5,1,3,52,1442,323,1071,-345,-2335,-2904,6732,-3236562,2887896,-305696,2077826,2860971,-3801015,-2399315,-759059,-2534212,-4135464,-3462346,-2603412,-27392601,119103226],[45,-4,-3,34,19,-1543,-321,1305,-224,-1998,-2971,5068,-2749391,3675585,-780778,2047254,2018954,-3348625,-1578612,-876090,-2172225,-3864060,-2311615,-8124096,-18118798,114223319],[45,4,1,-15,901,-33,400,-500,-19,0,-3075,-1260,2798045,5699873,-136433,3939472,-13381308,-2696716,1580973,-7644880,1278551,-3640921,16206666,-100542504,17077969,-14247230],[47,1,-6,-61,253,353,-1859,-794,-122,-1100,-53,-2076,1573752,6352229,-5351258,-1944590,1776897,4760508,6616650,3687555,1662492,3229591,-697533,8521223,75168138,24027216],[0,0,0,0,0,0,0,0,0,0,0,0,3777160,26051951,14867311,-9800980,1366328,1805566,-4438007,-2069394,4311060,1784450,-8944724,22153255,-52461380,-42682255],[0,0,0,0,0,0,0,0,0,0,0,0,175721,-400625,-416580,-1864102,-818209,-2039302,2411027,34420219,642074,58583513,6314330,-26593451,-35538185,18546383],[0,0,0,0,0,0,0,0,0,0,0,0,-369562,8781553,-10397600,33415162,17277566,4704916,-7568967,328269,638587,3923406,721246,2927769,-24856487,-56482116],[0,0,0,0,0,0,0,0,0,0,0,0,-342267,-2181129,-1423465,2984634,-11170839,16435246,-1331799,-40652842,13928932,31299568,-44144725,1076247,-4196237,22686063],[0,0,-14,3,-4,15,5,14,-59,-121,-17746,-6006,233008,-3459030,730601,-1742568,2674637,1727281,-266587,2149079,405436,2297035,-3396219,29754341,-2718173,-43550911],[2,-14,-14,-110,-36,-48,101,-1853,-4068,1936,143,-7970,-2949161,1809501,86236,1721387,2844366,-3406670,-2511309,-567992,-2299143,-3554199,-3534752,1302952,-28610797,99735162],[3,8,-10,-109,-34,-21,109,-1872,4216,374,18,-8662,-3081610,1722966,232437,1847894,2842249,-3661725,-2769000,-716158,-2417658,-3776877,-3574343,729243,-31544222,102452937],[0,0,0,0,0,0,0,0,0,0,0,0,-930842,1272337,-1090161,179857,11754841,-32437016,36904307,-19844736,3443863,9441058,-3538868,1889015,-14272684,-23768598],[0,0,0,0,0,0,0,0,0,0,0,1,-26605947,4878418,-4242207,-7743952,1217395,2010496,-3528822,-714578,514679,1516348,-804006,-19016115,14058454,-57980392],[0,0,0,0,0,0,0,0,0,0,0,0,-590984,-1343778,-2678625,-831617,585197,6320825,7648245,10773464,64466842,-12193872,11010199,-1112457,-31545760,14012094],[2,-1,0,-226,175,161,-197,3435,373,3211,1238,-10945,-474996,2323520,-1207497,305116,708831,-153156,769871,298333,-312735,-597961,-553746,-2376415,8676780,37602342],[242,-524,13,116,242,-7,-11,-95,163,637,1275,246,-776108,-4308392,2044490,-673846,2406069,-397760,-2438867,794973,-524270,467115,-3446667,23852433,-27451299,-24832778],[230,550,7,70,232,-34,-21,-97,-19,594,1275,147,-802500,-4322883,2070181,-650824,2410697,-445043,-2486527,769892,-547326,425553,-3459718,23771053,-27993878,-24263279],[0,0,0,0,0,0,0,0,0,0,0,0,-2397293,620080,1577898,1751868,-4108956,28015650,25132346,-12081331,-14314531,3490275,53518495,25578973,-47317336,20091788],[0,0,0,0,0,0,0,0,0,0,0,0,-87841,-633818,-369899,1389503,-154068,17094841,25938878,23750366,-12328068,-19571895,-54558795,-38000251,-38301511,-15087873]],"denominator":100000000},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9838,9839,11172,11364,11365,11371,11374,11940,12132,12133,12139,12142],"factor":[[584579,-177919,-237623,8640,460554,-50157,253745,-194631,-244338,52626,-146356,-244781,139612,316569,224595,-214491,-29377,36605,-22418,-883145,-70259,532187],[7205,7837116,-2142887,2346100,1879705,300185,2085696,55647,-2771749,770817,5252931,-2420447,-26757,4440985,6272324,-5715879,16941,-4231166,-12029860,-27836862,24335333,13883227],[12025,3368735,7609859,-12252639,-1604316,-308676,-4218098,-544508,5050884,-1714230,-6937660,4555392,-415577,-7794744,-10827055,10715799,281116,6552049,19103882,52087709,-31804904,-4974678],[3810,1512268,-6968947,14745098,-4703685,-845503,-1020197,1958582,5284841,-819449,-13043624,4006335,647981,-3995402,-8907650,7218960,-96360,9579641,23656162,30919194,-47226454,-45369803],[1001,-18720,315086,381069,72348,4365950,5815023,4328740,17871516,-3659022,-17670819,7526766,32012130,-2521633,17607833,-9806614,-10767604,-6210414,-39169438,28505308,31223804,-22035438],[984,-26818,470719,-2622421,-1078762,5429896,447519,-4992898,11283224,-3339983,-4458016,29772645,8398773,-7598160,-18723417,9027594,9612971,31293724,13010355,-55699344,22105583,-51125125],[984,-22026,703402,-192643,18220,1993894,4046270,1391375,6780696,-1712560,-27028915,99307,-48202037,-11159659,5100260,-1247319,622013,-5755260,-15212182,-3697331,28380641,-16298043],[944,67409,-16487,-1591481,-2175083,-2049827,-446220,-3439477,-1581668,5671099,-6767818,-9704703,6620770,15183162,-35352711,21312742,-3549419,-48390503,-9455732,-11978377,11417500,-78503941],[2707,163474,6786474,3526022,210701,-2194182,4793197,2376329,-21577554,2637561,7485732,14094395,230740,-22923238,17386467,-10750980,-3979338,-8801538,-5997158,-1379074,-15598985,-114454588],[954,35437,379318,-864759,-1949528,-1204403,-455684,5247427,-6529497,1236742,5256483,-14465582,-7144552,27986337,-11678883,-1431911,1368642,49089314,-34894508,19193065,11996649,-71879688],[4279,57001,4048429,782585,-5601346,759090,-12247475,3952678,20787617,30463276,4499324,-10826502,-2849408,8552598,20563002,-11648635,-784104,-2008018,14701738,-20196137,-10902525,-36649219],[4286,54957,3981388,1378770,-6075818,453593,-6828631,3539962,9971789,-40097454,5918510,-14914471,-1931475,8258966,10179736,-6814389,-586823,-8712661,8653804,-20750899,-13878287,-32180990],[4240,-9386,12679759,13068267,2466579,3474162,4909090,3345565,4029702,2001239,3260548,-1291489,534251,2381498,-18147006,13175041,3733207,3529825,-693587,6326679,28962929,56854854],[0,100,1065,7366,231342,573763,121951,-459028,1413584,7346,1495881,-1979597,-1976803,-6648567,-32691512,-49902542,-38432969,1413839,15740759,3506532,17944409,1845010],[0,44,31043,-18601,27078,-887014,-79366,1513272,-901314,261178,-4569640,-3186915,5004607,-1489917,-12767670,-35878132,61160675,-9486651,2842400,11640083,9576378,-6264829],[2775,-20498,-2740685,1003432,-1336446,15529672,1097493,-17380977,8525951,-1805291,26826366,9544936,-12784851,2183809,4889117,3175873,3902223,-11033979,6147077,40972918,45070374,-35155961],[1265,38690,-1118133,453687,-2046147,-3562196,-6483306,-10380853,1344295,919828,1732695,-34117007,9075647,-44129441,-4400465,11961047,2672325,14870174,-6001277,-2057744,33448412,-12057910],[1249,55637,2572451,3519243,-2782324,-8370718,-21161275,-28296247,-5541226,-1318318,-9383271,14013486,-216114,8506826,1736131,-8964338,-2017689,764006,-25753974,656301,-11886375,27383362],[6187,45601,-455502,-834679,-13832262,-16238127,15558735,916978,10521951,2089408,16598045,10819499,-6771985,-10118139,-9921730,-732933,2374720,-3997719,-27473380,-1153517,-20476105,33525070],[6164,56292,-573100,-608573,-12162941,24617076,-10401442,11232163,-13043879,2673648,-2177097,2894301,1315934,-9300276,-8067189,280377,-123744,-3621802,-20608656,-6656810,-14531476,41931887],[4092,-46777,-94701,-400355,-11504050,-10121098,-1699076,5311961,-13472382,-51155,-8847551,5973107,5087461,9816304,12601583,4432937,-2484357,1657384,34304590,12437538,85098876,10432491],[2656,-53685,-2409746,942682,5914138,-9971737,-24049621,21561787,5889362,-3127299,12873401,16585796,-6177700,-11033551,-9195695,6713582,812394,-7662179,-14284579,12495748,24867895,-5202791]],"denominator":100000000},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,10754,10778,11162,11174,11178,11180,11183,11366,11370,11372,11375,11470,11471,11946,12138,12234,12235,12238],"factor":[[-61,967,219,-65,13,-22,25,73,64234,30911,19823,-126392,1421,17396,873,23440,-195461,16582,13314,675676,188355,-549262],[-11,1,17,4,0,109,-4829,-352,-474613,-595815,-133476,596465,103628,-1342859,1803664,564851,-1181969,406110,-139463,936157,13468640,14437084],[-292,-219,938,-76,-12,-30,143,656,-743988,-519137,-122262,1065911,81418,-1241692,1423616,467934,313387,67458,-269352,-3666870,12546572,14729607],[0,0,0,0,0,0,0,0,-397129,-749164,784732,8698215,26607544,-11632894,-44495025,-3423183,-9667750,1500896,-1455387,9586764,18431534,-2734895],[-485,-17,-266,-294,162,-139,-306,1346,3704360,1419985,-209523,-4245362,-446299,6634780,-6778043,-3515143,-3079045,1096403,2028834,23717905,-84893755,-72708547],[-1,6,1,-19,10,-20,21,-2850,-4877331,-9200433,-6085553,15289603,-235815,181133,3212566,-7807555,4133804,7219799,2806709,-15785973,-127413342,54227255],[-30,-14,37,-171,83,-205,224,-8841,2440600,-1551504,-298098,-4481069,360806,-2615247,6236027,1671019,-17888284,4239289,1297733,52045178,24677562,13039914],[0,0,0,0,0,0,0,0,1924520,22058844,1566587,9827582,1042783,-5630218,7626464,-6858403,-8029450,10743175,2571416,3661298,-36693267,69019441],[0,0,0,0,0,0,0,0,12552147,-4558155,641790,17758359,-228015,-3500261,7582309,9532965,11531408,-25934196,-5914966,-1836595,12200677,6078625],[0,0,0,0,0,0,0,0,8800442,-4818644,725533,-13553365,6992182,3252084,-3559976,-14683345,-1425802,33675941,6188881,-41329779,-9914771,80501668],[0,0,0,0,0,0,0,0,-85188,1489668,-1014725,-11426367,-733273,8247982,-13255977,26547558,-19031894,-39522934,-9007835,-14283366,-50565408,94566981],[0,0,0,0,0,0,0,0,17187,58870,23253,-128033,-37232,701159,-2586480,-959418,2839025,-15808158,71808259,1110328,7964121,9674803],[0,0,0,0,0,0,0,0,-480528,1339707,-3940154,8021808,10481672,45985199,85270,1689668,717633,7273334,-141411,11569656,39873463,15372440],[0,0,0,0,0,0,0,0,-337913,84422,-649214,-4082849,-2472399,3477870,-3625256,-53363963,8452412,-33801618,-10068301,16447498,11734470,38358962],[0,0,0,0,0,0,0,0,-7210,1400429,-1194778,-4484807,-7926405,-1408640,-18510502,14063255,47824491,11183892,-1827005,46511082,-7408849,68502661],[-248,25,-213,872,1310,262,277,1537,-2115400,-3605817,-1158282,3265592,477215,-6138221,8951182,1978437,-7335216,3008749,-159466,10252029,50170020,68775142],[-261,24,-234,263,-1795,-239,219,681,-1866442,-2596730,-747960,2688727,377626,-4957550,6876796,1778910,-4622218,1896094,-356030,4170575,44449099,55228092],[0,0,0,0,0,0,0,0,1451716,-564602,-3157326,7824371,-34184453,4369790,-29661347,-5104127,-19514546,11378949,1424945,-8803357,31011174,1195003],[0,0,0,0,0,0,0,0,1460092,3514137,-28812063,-3815595,3658846,-7077270,1624788,1071083,2223686,-2367053,-275017,-7927467,18721630,-22325612],[-147,7,-80,45,-55,3365,108,-3729,-929095,3469388,1806397,-98388,-190222,1528085,-5224208,940501,13181534,-5248808,-1880840,-38446161,19358284,-18891869],[-149,7,-81,377,156,-2506,-88,-4341,-1277111,4800707,2453955,-36193,-284384,2345685,-7514690,1114026,18569194,-7268811,-2555305,-53798468,23059726,-27915396],[-113,-6,-192,-1534,433,-356,188,539,-2751152,-1173882,24589,3379251,305208,-4644714,4767137,2295402,2506476,-681231,-1391525,-17792161,56931493,52291928]],"denominator":100000000},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11181,11373,11469,11522,11546,11930,11942,11948,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"factor":[[-9,747,25,-124,143,32,-3,34,15,-12,20101,-41369,7657,12838,-3889,15758,-8708,3615,46936,-7042,-190264,-364910,-1366920],[0,0,0,0,0,0,0,0,0,0,-24655568,-2225757,-402501,-2444126,-1689473,4219292,-1310887,-1369229,920765,4323371,2731188,7122789,-24386821],[-9,133,-28,480,-636,443,40,188,-660,66,33553,-67421,21298,-31548,-111224,17954,-14389,49989,72963,101940,-335436,240217,-1497616],[0,0,0,0,0,0,0,0,0,0,-104551,-1003189,803277,2101510,-4667369,16986726,-26882278,37676824,15886342,-24130669,-10826565,-18121425,26359227],[0,0,0,0,0,0,0,0,0,0,739220,-21605149,-25797333,6505898,-277793,-539465,2067373,-318421,-389148,-243935,2826015,-20608,22521576],[0,0,0,0,0,0,0,0,0,0,2449734,251243,20321,1083538,4269578,39524024,3477388,-13095720,1532639,32628624,9624838,-5895963,8220965],[0,0,0,0,0,0,0,0,0,0,520749,-225763,-422835,2392410,-1287257,-769642,-35889249,-39876297,6668521,-13168261,-18524747,20514402,3551204],[-15,41,-1,81,-132,-287,910,-1808,201,1161,-677005,1301980,-740802,2570544,6068829,-57902,285053,-2613663,-1276710,-6208358,7423255,-35851473,1611023],[-176,30,-37,146,-114,-605,-158,403,-780,-332,1705378,-3449967,965539,-875238,-4214618,1027554,-733295,1937461,3783003,3619927,-16806933,543979,-86905337],[-2,8,-18,49,-71,83,60,274,4141,-514,786720,-1647696,149812,1434635,1690485,763561,-343317,-631376,1931480,-2275366,-7132969,-29216407,-67291158],[-123,-71,9,-201,177,618,-228,-483,-977,672,513598,-1142682,-257896,3148249,5477021,846631,-230123,-2247396,1484694,-6232591,-3908573,-54527819,-76648350],[0,0,0,0,0,0,0,0,0,0,-933575,2460272,-199867,15945074,27321110,-8475373,-9551698,12828161,10609528,29916285,-27140484,43983112,-9384640],[0,0,0,0,0,0,0,0,0,0,-468248,1135216,-903517,1282525,12785671,12408749,21522189,-6598114,11219407,-47835955,-37790315,58958157,-8877506],[0,0,0,0,0,0,0,0,0,0,255352,-22109560,24840818,173481,7262565,-1100201,1259192,-2481111,-991801,-2430565,5012683,-6758084,31215627],[0,0,0,0,0,0,0,0,0,0,-1307861,2118217,5743617,32239440,-20108590,1047634,8880285,-3757618,-528879,-3108590,-2989971,-1171744,7856476],[0,0,0,0,0,0,0,0,0,0,-1335086,49141,-255115,-3705311,-3610311,-293830,3640046,-873690,-19130051,10925282,-105077258,-50420597,53064591],[0,0,0,0,0,0,0,0,0,0,-348797,185104,-64173,-3721837,-4750282,-5928840,9053607,-6554932,67536279,10981829,-10551492,-32902922,31345304],[-7,30,-1,105,-81,-149,-1516,-1109,622,-174,-849071,1701730,-564938,959462,3133870,-429138,363664,-1399135,-1830446,-2926264,8544746,-8665562,35520485],[-9,6,-46,-19,-54,-156,84,677,-535,-3111,-2289898,4475844,-2125714,6331618,15855128,-567947,970632,-6879972,-4557697,-15927864,24310453,-83387778,40408130],[-9,8,-51,71,19,-146,-172,945,216,4827,-1294924,2546097,-1122286,3084290,7984813,-399274,550211,-3478838,-2627554,-7942073,13579606,-39201003,30190802],[-126,-23,392,-476,-390,23,75,124,703,209,-840262,1742010,-252551,-956560,-667538,-724786,365078,196884,-2004423,1195038,7811962,21978396,63350832],[-121,-3,-682,-87,11,117,144,-80,659,-196,-759391,1591148,-139384,-1417054,-1695874,-742028,331448,636403,-1867451,2265962,6873384,28720572,65428449],[-128,-17,309,501,422,134,203,9,633,-443,-940750,1934798,-365025,-559374,264194,-730922,407348,-204047,-2192348,239948,8919106,16406149,63358593]],"denominator":100000000}],"bound":"10158973613564103/20000000000000000"}


==> anc/proofs/s3/rational/n4_c121-50_cuts121-100_71-50_121-71_121-50_cover.json <==
{"n":4,"c":"121/50","cuts":["121/100","71/50","121/71","121/50"],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++--+","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++--+","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++--+","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++--+","++++++++--++++++-+++++++--+","++++++++--++++++-+++-+++--+","++++++++--++++++--++++++--+","++++++++--++++++--++-+++--+","++++++++--++++++--++--++--+","++++++++---+++++-+++-+++--+","++++++++---+++++--++-+++--+","++++++++---+++++--++--++--+","++++++++---+++++---+-+++--+","++++++++---+++++---+--++--+","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++--+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++--+","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++-++","++++-+++-+++-+++-+++++++--+","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++--+","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++--+","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++--+","++++-+++--++++++--++++++--+","++++-+++--++++++--++-+++--+","++++-+++--++-+++-+++++++-++","++++-+++--++-+++-+++++++--+","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++-++","++++-+++--++-+++--++++++--+","++++-+++--++-+++--++-+++--+","++++-+++---+++++-+++++++--+","++++-+++---+++++-+++-+++--+","++++-+++---+++++--++++++--+","++++-+++---+++++--++-+++--+","++++-+++---+++++--++--++--+","++++-+++---+++++---+-+++--+","++++-+++---+++++---+--++--+","++++-+++---+++++---+---+--+","++++-+++---+-+++--++++++--+","++++-+++---+-+++--++-+++--+","++++-+++---+-+++---+++++--+","++++-+++---+-+++---+-+++--+","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++--+","++++--++--++++++-+++++++---","++++--++--++++++--++++++--+","++++--++--++-+++-+++++++-++","++++--++--++-+++-+++++++--+","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++-++","++++--++--++-+++--++++++--+","++++--++--++--++--++++++-++","++++--++--++--++--++++++--+","++++--++---+++++-+++++++--+","++++--++---+++++--++++++--+","++++--++---+++++--++-+++--+","++++--++---+++++--++-+++---","++++--++---+++++--++--++--+","++++--++---+++++--++--++---","++++--++---+++++---+-+++--+","++++--++---+++++---+-+++---","++++--++---+++++---+--++--+","++++--++---+++++---+--++---","++++--++---+-+++-+++++++-++","++++--++---+-+++-+++++++--+","++++--++---+-+++--++++++-++","++++--++---+-+++--++++++--+","++++--++---+-+++--++-+++--+","++++--++---+-+++--++-+++---","++++--++---+-+++---+++++-++","++++--++---+-+++---+++++--+","++++--++---+-+++---+-+++--+","++++--++---+-+++---+-+++---","++++--++---+-+++---+--++--+","++++--++---+-+++---+--++---","++++--++---+--++--++++++-++","++++--++---+--++--++++++--+","++++--++---+--++---+++++-++","++++--++---+--++---+++++--+","++++--++---+--++---+-+++-++","++++--++---+--++---+-+++--+","++++--++---+--++---+--++--+","++++--++----++++---+--++--+","++++--++----++++---+--++---","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+--++---","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++------++---","++++--++------++-------+--+","++++--++------++-------+---","++++--++------++----------+","++++---+---+-+++-+++++++-++","++++---+---+-+++--++++++-++","++++---+---+-+++--++++++--+","++++---+---+-+++---+++++-++","++++---+---+-+++---+++++--+","++++---+---+-+++---+-+++--+","++++---+---+-+++---+-+++---","++++---+---+--++--++++++-++","++++---+---+--++--++++++--+","++++---+---+--++---+++++-++","++++---+---+--++---+++++--+","++++---+---+--++---+-+++-++","++++---+---+--++---+-+++--+","++++---+---+---+---+++++-++","++++---+---+---+---+-+++-++","++++---+---+---+---+-+++--+","++++---+-----+++---+-+++--+","++++---+-----+++---+-+++---","++++---+-----+++---+--++--+","++++---+-----+++---+--++---","++++---+-----+++---+---+--+","++++---+-----+++-------+--+","++++---+-----+++----------+","++++---+------++---+++++-++","++++---+------++---+-+++-++","++++---+------++---+-+++--+","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++------++---","++++---+------++-------+--+","++++---+------++-------+---","++++---+------++----------+","++++---+-------+---+++++-++","++++---+-------+---+-+++-++","++++---+-------+---+-+++--+","++++---+-------+----++++-++","++++---+-------+-----+++-++","++++---+-------+-----+++--+","++++---+-------+-----+++---","++++---+-------+------++-++","++++---+-------+------++--+","++++---+-------+------++---","++++---+-------+-------+--+","++++---+-------+-------+---","++++---+-------+----------+","++++-----------+---+++++-++","++++-----------+----++++-++","++++-----------+-----+++-++","++++-----------+------++-++","++++-----------+------++--+","++++-----------+------++---","++++-----------+-------+--+","++++-----------+-------+---","++++-----------+----------+","++++----------------++++-++","++++-----------------+++-++","++++------------------++-++","++++------------------++--+","++++------------------++---","++++-------------------+-++","++++-------------------+--+","++++-------------------+---","++++----------------------+","-+++-+++-+++++++++++++++--+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++--+","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++--+","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++--+","-+++-+++---+++++++++++++--+","-+++-+++---+++++-+++++++--+","-+++-+++---+++++-+++-+++--+","-+++-+++---+++++--++-+++--+","-+++-+++---+++++--++--++--+","-+++-+++---+++++---+-+++--+","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++-++","-+++--++--++++++++++++++--+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++-++","-+++--++--++++++-+++++++--+","-+++--++--++++++-+++++++---","-+++--++--++++++-+++-+++--+","-+++--++--++++++-+++-+++---","-+++--++--++-+++-+++++++-++","-+++--++--++-+++-+++++++--+","-+++--++--++-+++-+++++++---","-+++--++---+++++++++++++-++","-+++--++---+++++++++++++--+","-+++--++---+++++-+++++++-++","-+++--++---+++++-+++++++--+","-+++--++---+++++-+++-+++--+","-+++--++---+++++-+++-+++---","-+++--++---+++++--++++++--+","-+++--++---+++++--++-+++--+","-+++--++---+++++--++-+++---","-+++--++---+++++--++--++--+","-+++--++---+++++--++--++---","-+++--++---+++++---+-+++--+","-+++--++---+++++---+-+++---","-+++--++---+++++---+--++--+","-+++--++---+++++---+--++---","-+++--++---+-+++-+++++++-++","-+++--++---+-+++-+++++++--+","-+++--++---+-+++--++++++-++","-+++--++---+-+++--++++++--+","-+++--++---+-+++--++-+++--+","-+++--++---+-+++--++-+++---","-+++--++---+-+++---+-+++--+","-+++--++---+-+++---+-+++---","-+++--++---+-+++---+--++--+","-+++--++---+-+++---+--++---","-+++--++----++++---+--++--+","-+++--++----++++---+--++---","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+--++---","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++---+---+++++++++++++-++","-+++---+---+++++++++++++--+","-+++---+---+++++-+++++++-++","-+++---+---+++++-+++++++--+","-+++---+---+++++-+++++++---","-+++---+---+++++--++++++--+","-+++---+---+++++--++-+++--+","-+++---+---+++++--++-+++---","-+++---+---+++++---+-+++--+","-+++---+---+++++---+-+++---","-+++---+---+-+++-+++++++-++","-+++---+---+-+++-+++++++--+","-+++---+---+-+++-+++++++---","-+++---+---+-+++--++++++-++","-+++---+---+-+++--++++++--+","-+++---+---+-+++--++-+++--+","-+++---+---+-+++--++-+++---","-+++---+---+-+++---+++++-++","-+++---+---+-+++---+++++--+","-+++---+---+-+++---+-+++-++","-+++---+---+-+++---+-+++-+-","-+++---+---+-+++---+-+++--+","-+++---+---+-+++---+-+++---","-+++---+---+--++--++++++-++","-+++---+---+--++--++++++--+","-+++---+---+--++---+++++-++","-+++---+---+--++---+++++--+","-+++---+---+--++---+-+++-++","-+++---+---+--++---+-+++--+","-+++---+---+---+---+++++-++","-+++---+----++++---+-+++--+","-+++---+----++++---+-+++---","-+++---+----++++---+--++--+","-+++---+----++++---+--++---","-+++---+----++++---+---+--+","-+++---+----++++-------+--+","-+++---+----++++----------+","-+++---+-----+++---+++++-++","-+++---+-----+++---+-+++-++","-+++---+-----+++---+-+++-+-","-+++---+-----+++---+-+++--+","-+++---+-----+++---+-+++---","-+++---+-----+++---+--++--+","-+++---+-----+++---+--++---","-+++---+-----+++---+---+--+","-+++---+-----+++-------+--+","-+++---+-----+++----------+","-+++---+------++---+++++-++","-+++---+------++---+-+++-++","-+++---+------++---+-+++--+","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++------++---","-+++---+------++-------+--+","-+++---+------++-------+---","-+++---+------++----------+","-+++---+-------+---+++++-++","-+++---+-------+---+-+++-++","-+++---+-------+---+-+++--+","-+++---+-------+-----+++-++","-+++---+-------+-----+++--+","-+++---+-------+-----+++---","-+++---+-------+------++-++","-+++---+-------+------++--+","-+++---+-------+------++---","-+++---+-------+-------+--+","-+++---+-------+-------+---","-+++---+-------+----------+","-+++-----------+---+++++-++","-+++-----------+---+-+++-++","-+++-----------+----++++-++","-+++-----------+-----+++-++","-+++-----------+------++-++","-+++-----------+------++--+","-+++-----------+------++---","-+++-----------+-------+-++","-+++-----------+-------+--+","-+++-----------+-------+---","-+++-----------+----------+","-+++----------------++++-++","-+++-----------------+++-++","-+++------------------++-++","-+++------------------++--+","-+++------------------++---","-+++-------------------+-++","-+++-------------------+--+","-+++-------------------+---","-+++----------------------+","--++--++--++++++++++++++--+","--++--++--++++++++++++++---","--++--++---+++++++++++++--+","--++--++---+++++++++++++---","--++--++---+++++-+++++++--+","--++--++---+++++-+++-+++--+","--++--++---+++++--++++++--+","--++--++---+++++--++-+++--+","--++--++---+++++--++--++--+","--++--++----++++--++--++--+","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++---+---+++++++++++++-++","--++---+---+++++++++++++--+","--++---+---+++++++++++++---","--++---+---+++++-+++++++-++","--++---+---+++++-+++++++--+","--++---+---+++++-+++-+++--+","--++---+---+++++--++++++--+","--++---+---+++++--++-+++--+","--++---+---+-+++-+++++++-++","--++---+---+-+++-+++++++--+","--++---+---+-+++--++++++-++","--++---+---+-+++--++++++--+","--++---+---+-+++--++-+++--+","--++---+---+--++--++++++-++","--++---+----++++--++++++--+","--++---+----++++--++-+++--+","--++---+----++++--++--++--+","--++---+----++++---+-+++--+","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++-++","--++---+-----+++--++++++--+","--++---+-----+++--++-+++-++","--++---+-----+++--++-+++--+","--++---+-----+++---+++++-++","--++---+-----+++---+-+++-++","--++---+-----+++---+-+++--+","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++-++","--++---+------++---+++++-++","--++---+------++---+-+++-++","--++---+------++---+-+++--+","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++-++","--++----------++---+++++-++","--++----------++---+-+++-++","--++----------++---+-+++--+","--++----------++---+--++-++","--++----------++---+--++--+","--++----------++------++-++","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++-++","--++-----------+---+-+++-++","--++-----------+----++++-++","--++-----------+-----+++-++","--++-----------+------++-++","--++-----------+------++--+","--++-----------+-------+-++","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++-----------------+++-++","--++------------------++-++","--++-------------------+-++","--++-------------------+--+","--++----------------------+","---+---+---++++++++++++++++","---+---+---+++++++++++++-++","---+---+---+++++++++++++--+","---+---+---+++++++++++++---","---+---+---+++++-+++++++-++","---+---+---+++++-+++++++--+","---+---+---+++++-+++++++---","---+---+---+++++-+++-+++--+","---+---+---+-+++-+++++++-++","---+---+---+-+++-+++++++--+","---+---+---+-+++-+++++++---","---+---+----+++++++++++++++","---+---+----++++++++++++-++","---+---+----++++++++++++--+","---+---+----++++-+++++++-++","---+---+----++++-+++++++--+","---+---+----++++-+++-+++--+","---+---+----++++--++++++-++","---+---+----++++--++++++--+","---+---+----++++--++-+++--+","---+---+----++++--++--++--+","---+---+----++++---+-+++--+","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++-++","---+---+-----+++-+++++++--+","---+---+-----+++--++++++-++","---+---+-----+++--++++++--+","---+---+-----+++--++-+++-++","---+---+-----+++--++-+++--+","---+---+-----+++---+++++-++","---+---+-----+++---+-+++-++","---+---+-----+++---+-+++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+-++","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------+++++++++++++++","---+--------++++++++++++-++","---+--------++++++++++++--+","---+--------++++-+++++++-++","---+--------++++-+++++++--+","---+--------++++-+++-+++-++","---+--------++++-+++-+++--+","---+--------++++--++++++-++","---+--------++++--++++++--+","---+--------++++--++-+++-++","---+--------++++--++-+++--+","---+--------++++--++--++--+","---+--------++++---+-+++-++","---+--------++++---+-+++--+","---+--------++++---+--++--+","---+--------++++---+---+-++","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++-++","---+---------+++--++++++-++","---+---------+++--++++++--+","---+---------+++--++-+++-++","---+---------+++--++-+++--+","---+---------+++---+++++-++","---+---------+++---+-+++-++","---+---------+++---+-+++--+","---+---------+++---+--++-++","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++-++","---+----------++---+++++-++","---+----------++---+-+++-++","---+----------++---+-+++--+","---+----------++---+--++-++","---+----------++---+--++--+","---+----------++------++-++","---+----------++------++--+","---+----------++-------+-++","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+-+++-++","---+-----------+----++++-++","---+-----------+-----+++-++","---+-----------+------++-++","---+-----------+------++--+","---+-----------+-------+-++","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+-----------------+++-++","---+------------------++-++","---+-------------------+-++","---+-------------------+--+","---+----------------------+","------------+++++++++++++++","------------++++++++++++-++","------------++++++++++++--+","------------++++-++++++++++","------------++++-+++++++-++","------------++++-+++++++--+","------------++++-+++-++++++","------------++++-+++-+++-++","------------++++-+++-+++--+","------------++++--++++++-++","------------++++--++-+++-++","------------++++--++-+++--+","------------++++--++--++-++","------------++++--++--++--+","------------++++---+-+++-++","------------++++---+-+++--+","------------++++---+--++-++","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++-++","-------------+++--++++++-++","-------------+++--++-+++-++","-------------+++--++-+++--+","-------------+++---+++++-++","-------------+++---+-+++-++","-------------+++---+-+++--+","-------------+++---+--++-++","-------------+++---+--++--+","-------------+++---+---+-++","-------------+++---+---+--+","-------------+++-------+-++","-------------+++-------+--+","-------------+++----------+","--------------++--++++++-++","--------------++---+++++-++","--------------++---+-+++-++","--------------++---+--++-++","--------------++---+--++--+","--------------++------++-++","--------------++------++--+","--------------++-------+-++","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+-+++-++","---------------+----++++-++","---------------+-----+++-++","---------------+------++-++","---------------+------++--+","---------------+-------+-++","---------------+-------+--+","---------------+----------+","--------------------++++-++","---------------------+++-++","----------------------++-++","-----------------------+-++","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"0":"21/121","24":"100/121"},"++++++++++++++++++++++++-+":{"4":"71/171","25":"100/171"},"++++++++++++++++++++++++--+":{"8":"12825/40051","20":"240939/1121428","25":"359/9268","26":"1975/4634"},"+++++++++++++++++++++++-":{"11":"1/2","23":"1/2"},"++++++++++++++++++++++-":{"8":"71/171","22":"100/171"},"+++++++++++++++++++++-":{"16":"1/3","21":"2/3"},"++++++++++++++++++++-":{"16":"1/2","20":"1/2"},"+++++++++++++++++++-":{"8":"1/3","19":"2/3"},"++++++++++++++++++-":{"8":"71/171","18":"100/171"},"+++++++++++++++++-":{"8":"1/3","17":"2/3"},"++++++++++++++++-":{"8":"1/2","16":"1/2"},"+++++++++++++++-":{"4":"1/3","15":"2/3"},"++++++++++++++-":{"4":"71/171","14":"100/171"},"+++++++++++++-":{"4":"1/3","13":"2/3"},"++++++++++++-":{"4":"1/2","12":"1/2"},"+++++++++++-":{"9":"1/2","11":"1/2"},"++++++++++-":{"5":"3509/7100","8":"21/100","10":"21/71"},"+++++++++-":{"8":"1/2","9":"1/2"},"++++++++-++++++++++++++++":{"9":"21/71","13":"27/95","24":"21/50"},"++++++++-+++++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++-++++++++++++++-":{"21":"71/92","23":"21/92"},"++++++++-+++++++++++++-":{"21":"50/71","22":"21/71"},"++++++++-++++++++++++-":{"16":"1/3","21":"2/3"},"++++++++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++++++-++++++++++-":{"0":"121/426","8":"121/426","16":"1/3","19":"7/71"},"++++++++-+++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"++++++++-++++++++-":{"10":"175/928","16":"1009/5568","17":"121/192"},"++++++++-+++++++-++++++++":{"9":"21/71","13":"27/95","24":"21/50"},"++++++++-+++++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++-+++++++-++++++-":{"21":"71/92","23":"21/92"},"++++++++-+++++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"++++++++-+++++++-++++-":{"20":"1/3","21":"2/3"},"++++++++-+++++++-+++-++++":{"9":"21/71","13":"27/95","24":"21/50"},"++++++++-+++++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++-+++++++-+++-++-":{"21":"71/92","23":"21/92"},"++++++++-+++++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"++++++++-+++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++-+++++++-++-":{"0":"21/142","8":"21/142","18":"50/121","19":"2500/8591"},"++++++++-+++++++-+-":{"10":"1/2","18":"1/2"},"++++++++-+++++++--":{"9":"1/2","17":"1/2"},"++++++++-++++++-":{"12":"71/92","15":"21/92"},"++++++++-+++++-":{"13":"50/71","14":"21/71"},"++++++++-++++-":{"4":"1009/5568","6":"175/928","13":"121/192"},"++++++++-+++-":{"4":"1/2","12":"1/2"},"++++++++-++-":{"4":"1/2","10":"25/121","11":"71/242"},"++++++++-+-":{"9":"50/71","10":"21/71"},"++++++++--+++++++++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++--++++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++--++++++++++++++---":{"4":"1009/4682","5":"41/2341","9":"2541/4682","26":"525/2341"},"++++++++--+++++++++++++-":{"21":"71/92","23":"21/92"},"++++++++--++++++++++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++--+++++++++++-":{"16":"1/3","21":"2/3"},"++++++++--++++++++++-":{"16":"1/2","20":"1/2"},"++++++++--+++++++++-":{"0":"121/426","8":"121/426","16":"1/3","19":"7/71"},"++++++++--++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"++++++++--+++++++-":{"0":"1/4","9":"23/54","16":"1/4","17":"2/27"},"++++++++--++++++-++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++--++++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++--++++++-+++++++---":{"4":"47539/461522","5":"15986/230761","9":"202461/461522","16":"26250/230761","26":"63525/230761"},"++++++++--++++++-++++++-":{"21":"71/92","23":"21/92"},"++++++++--++++++-+++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++--++++++-++++-":{"20":"1/3","21":"2/3"},"++++++++--++++++-+++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++--++++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++--++++++-+++-+++---":{"9":"359/2500","20":"1091/2500","26":"21/50"},"++++++++--++++++-+++-++-":{"21":"71/92","23":"21/92"},"++++++++--++++++-+++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++--++++++-++-":{"0":"21/142","8":"21/142","18":"50/121","19":"2500/8591"},"++++++++--++++++-+-":{"10":"1/2","18":"1/2"},"++++++++--++++++--+++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++--++++++--++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++--++++++--++++++---":{"5":"1091/4682","9":"129961/332422","17":"25225/166211","26":"525/2341"},"++++++++--++++++--+++++-":{"21":"71/92","23":"21/92"},"++++++++--++++++--++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++--++++++--+++-":{"20":"1/3","21":"2/3"},"++++++++--++++++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++--++++++--++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++--++++++--++-+++---":{"9":"359/2500","20":"1091/2500","26":"21/50"},"++++++++--++++++--++-++-":{"21":"71/92","23":"21/92"},"++++++++--++++++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++--++++++--++--+++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++--++++++--++--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++--++++++--++--++---":{"20":"1091/2500","21":"359/2500","26":"21/50"},"++++++++--++++++--++--+-":{"10":"50/121","21":"21/50","23":"1009/6050"},"++++++++--++++++--++---":{"10":"1/2","22":"1/2"},"++++++++--++++++--+-":{"0":"21/142","8":"21/142","18":"50/121","19":"2500/8591"},"++++++++--++++++---":{"10":"1/2","18":"1/2"},"++++++++--+++++-":{"12":"71/92","15":"21/92"},"++++++++--++++-":{"13":"50/71","14":"21/71"},"++++++++--+++-":{"9":"497/1856","10":"175/928","12":"1009/5568","13":"1009/2784"},"++++++++--++-":{"4":"1/2","12":"1/2"},"++++++++--+-":{"10":"44/75","11":"31/75"},"++++++++---++++++":{"0":"4961/355000","5":"170489/355000","10":"21/71","16":"21/100"},"++++++++---+++++-++++":{"4":"18/85","10":"18/85","12":"14/99","16":"14/99","20":"19/65"},"++++++++---+++++-+++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++---+++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++---+++++-+++-+++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"++++++++---+++++-+++-++-":{"21":"71/92","23":"21/92"},"++++++++---+++++-+++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++---+++++-+++--":{"17":"1/2","21":"1/2"},"++++++++---+++++-++-":{"0":"21/142","8":"21/142","18":"50/121","19":"2500/8591"},"++++++++---+++++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"++++++++---+++++--+++":{"4":"18/85","10":"18/85","12":"14/99","16":"14/99","20":"19/65"},"++++++++---+++++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++---+++++--++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++---+++++--++-+++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"++++++++---+++++--++-++-":{"21":"71/92","23":"21/92"},"++++++++---+++++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++---+++++--++--+++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++---+++++--++--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++---+++++--++--++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"++++++++---+++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"++++++++---+++++--++---":{"18":"1/2","22":"1/2"},"++++++++---+++++--+-":{"0":"21/142","8":"21/142","18":"50/121","19":"2500/8591"},"++++++++---+++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"++++++++---+++++---+-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++---+++++---+-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++---+++++---+-+++---":{"18":"359/7859","20":"3991/7859","26":"121/271"},"++++++++---+++++---+-++-":{"21":"71/92","23":"21/92"},"++++++++---+++++---+-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++++++---+++++---+--+++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++---+++++---+--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++---+++++---+--++---":{"18":"359/7859","20":"3991/7859","26":"121/271"},"++++++++---+++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++++++---+++++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++---+++++---+---+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++---+++++---+---+---":{"20":"3991/7859","22":"359/7859","26":"121/271"},"++++++++---+++++---+----":{"11":"1/2","23":"1/2"},"++++++++---+++++----":{"11":"1/2","19":"1/2"},"++++++++---++++-":{"11":"1/2","15":"1/2"},"++++++++---+++-":{"4":"21/100","11":"29/100","14":"1/2"},"++++++++---++-":{"5":"1/2","13":"1/2"},"++++++++---+-":{"4":"1/2","12":"1/2"},"++++++++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++++++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++++++----++++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++++++----++++---++":{"1":"2541/6532","11":"21/92","12":"525/3266","20":"725/3266"},"++++++++----++++---+-+":{"5":"2541/6532","11":"21/92","21":"625/1633"},"++++++++----++++---+--+":{"4":"1009/4518","11":"1009/4518","21":"175/753","22":"725/2259"},"++++++++----++++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++----++++---+---+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++----++++---+---+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"++++++++----++++---+----":{"19":"1/2","23":"1/2"},"++++++++----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"++++++++----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"++++++++----++++------+":{"0":"25/271","10":"25/271","12":"171/542","19":"15691/65582","22":"8550/32791"},"++++++++----++++-------++":{"5":"21/71","13":"27/95","24":"21/50"},"++++++++----++++-------+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++++++----++++-------+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"++++++++----++++--------+":{"23":"21/92","24":"71/92"},"++++++++----++++---------+":{"4":"21/605","12":"20/121","21":"2/5","25":"2/5"},"++++++++----++++-----------":{"18":"29/79","26":"50/79"},"++++++++----+++-":{"4":"1/3","15":"2/3"},"++++++++----++-":{"4":"71/171","14":"100/171"},"++++++++----+-":{"4":"1/3","13":"2/3"},"++++++++-----":{"4":"1/2","12":"1/2"},"+++++++-":{"5":"1/2","7":"1/2"},"++++++-":{"4":"71/171","6":"100/171"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++":{"4":"1/2","8":"1/2"},"++++-+++-++++++++++++++++":{"9":"21/71","13":"27/95","24":"21/50"},"++++-+++-+++++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++-++++++++++++++-":{"21":"71/92","23":"21/92"},"++++-+++-+++++++++++++-":{"21":"50/71","22":"21/71"},"++++-+++-++++++++++++-":{"16":"1/3","21":"2/3"},"++++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++-++++++++++-":{"0":"121/426","4":"121/426","12":"121/426","16":"7/142","19":"7/71"},"++++-+++-+++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"++++-+++-++++++++-":{"4":"175/1278","10":"175/1278","12":"175/1278","16":"1009/7668","17":"3509/7668"},"++++-+++-+++++++-++++++++":{"9":"21/71","13":"27/95","24":"21/50"},"++++-+++-+++++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++-+++++++-++++++-":{"21":"71/92","23":"21/92"},"++++-+++-+++++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"++++-+++-+++++++-++++-":{"20":"1/3","21":"2/3"},"++++-+++-+++++++-+++-":{"4":"1/4","9":"1/2","20":"1/4"},"++++-+++-+++++++-++-":{"0":"121/584","4":"171/584","10":"25/292","12":"171/584","19":"71/584"},"++++-+++-+++++++-+-":{"10":"1/2","18":"1/2"},"++++-+++-+++++++--":{"4":"17/92","9":"23/73","12":"17/92","17":"23/73"},"++++-+++-++++++-":{"12":"71/92","15":"21/92"},"++++-+++-+++++-":{"13":"50/71","14":"21/71"},"++++-+++-++++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"++++-+++-+++-++++":{"12":"1/2","16":"1/2"},"++++-+++-+++-+++-++++++++":{"9":"21/71","13":"27/95","24":"21/50"},"++++-+++-+++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++-+++-+++-+++-++++++-":{"21":"71/92","23":"21/92"},"++++-+++-+++-+++-+++++-":{"21":"50/71","22":"21/71"},"++++-+++-+++-+++-++++-":{"20":"1/3","21":"2/3"},"++++-+++-+++-+++-+++-":{"9":"1/2","12":"1/4","20":"1/4"},"++++-+++-+++-+++-++-":{"0":"4961/1224022","4":"254961/1224022","10":"125000/612011","14":"179550/612011","19":"177500/612011"},"++++-+++-+++-+++-+-":{"10":"1/2","18":"1/2"},"++++-+++-+++-+++--":{"9":"1/2","17":"1/2"},"++++-+++-+++-++-":{"12":"21/100","14":"1/2","15":"29/100"},"++++-+++-+++-+-":{"13":"50/71","14":"21/71"},"++++-+++-+++--":{"5":"1/2","13":"1/2"},"++++-+++-++-":{"4":"21/100","6":"21/71","10":"29/142","11":"29/100"},"++++-+++-+-":{"4":"1009/5568","9":"121/192","10":"175/928"},"++++-+++--+++++++++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++--+++++++++++++-":{"21":"71/92","23":"21/92"},"++++-+++--++++++++++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--+++++++++++-":{"16":"1/3","21":"2/3"},"++++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++--+++++++++-":{"0":"121/426","4":"121/426","12":"121/426","16":"7/142","19":"7/71"},"++++-+++--++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"++++-+++--+++++++-":{"4":"175/1278","10":"175/1278","12":"175/1278","16":"1009/7668","17":"3509/7668"},"++++-+++--++++++-++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++--++++++-++++++-":{"21":"71/92","23":"21/92"},"++++-+++--++++++-+++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++++++-++++-":{"20":"1/3","21":"2/3"},"++++-+++--++++++-+++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++--++++++-+++-+++---":{"9":"359/2500","20":"1091/2500","26":"21/50"},"++++-+++--++++++-+++-++-":{"21":"71/92","23":"21/92"},"++++-+++--++++++-+++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++-+++--++++++-++-":{"0":"121/584","4":"171/584","10":"25/292","12":"171/584","19":"71/584"},"++++-+++--++++++-+-":{"10":"1/2","18":"1/2"},"++++-+++--++++++--+++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++++++--++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++--++++++--++++++---":{"5":"1091/4682","9":"129961/332422","17":"25225/166211","26":"525/2341"},"++++-+++--++++++--+++++-":{"21":"71/92","23":"21/92"},"++++-+++--++++++--++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++++++--+++-":{"20":"1/3","21":"2/3"},"++++-+++--++++++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++++++--++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++--++++++--++-+++---":{"9":"359/2500","20":"1091/2500","26":"21/50"},"++++-+++--++++++--++-++-":{"21":"71/92","23":"21/92"},"++++-+++--++++++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++++++--++--":{"4":"1009/3550","10":"1009/3550","18":"41/3550","21":"21/50"},"++++-+++--++++++--+-":{"0":"121/584","4":"171/584","10":"25/292","12":"171/584","19":"71/584"},"++++-+++--++++++---":{"10":"1/2","18":"1/2"},"++++-+++--+++++-":{"12":"71/92","15":"21/92"},"++++-+++--++++-":{"13":"50/71","14":"21/71"},"++++-+++--+++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"++++-+++--++-++++":{"12":"1/2","16":"1/2"},"++++-+++--++-+++-++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++-+++--++-+++-++++++-":{"21":"71/92","23":"21/92"},"++++-+++--++-+++-+++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++-+++-++++-":{"20":"1/3","21":"2/3"},"++++-+++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++-+++--++-+++-++-":{"0":"4961/1224022","4":"254961/1224022","10":"125000/612011","14":"179550/612011","19":"177500/612011"},"++++-+++--++-+++-+-":{"10":"1/2","18":"1/2"},"++++-+++--++-+++--+++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++-+++--++++++-+-":{"25":"1/2","26":"1/2"},"++++-+++--++-+++--++++++---":{"5":"283/1191","9":"33218/84561","12":"41/4764","17":"47539/338244","26":"175/794"},"++++-+++--++-+++--+++++-":{"21":"71/92","23":"21/92"},"++++-+++--++-+++--++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++-+++--+++-":{"20":"1/3","21":"2/3"},"++++-+++--++-+++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++--++-+++--++-+++-+":{"5":"525/1816","13":"525/1816","20":"41/3632","25":"1491/3632"},"++++-+++--++-+++--++-+++---":{"12":"7/97","20":"31/61","26":"21/50"},"++++-+++--++-+++--++-++-":{"21":"71/92","23":"21/92"},"++++-+++--++-+++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++--++-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"++++-+++--++-+++--+-":{"0":"4961/1224022","4":"254961/1224022","10":"125000/612011","14":"179550/612011","19":"177500/612011"},"++++-+++--++-+++---":{"10":"1/2","18":"1/2"},"++++-+++--++-++-":{"12":"21/100","14":"1/2","15":"29/100"},"++++-+++--++-+-":{"13":"50/71","14":"21/71"},"++++-+++--++--":{"5":"1/2","13":"1/2"},"++++-+++--+-":{"10":"44/75","11":"31/75"},"++++-+++---++++++":{"0":"4961/355000","5":"170489/355000","10":"21/71","16":"21/100"},"++++-+++---+++++-++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++-+++++++---":{"5":"122089/469217","9":"18150/67031","10":"47539/469217","16":"50450/469217","26":"122089/469217"},"++++-+++---+++++-++++++-":{"21":"71/92","23":"21/92"},"++++-+++---+++++-+++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+++++-++++-":{"20":"1/3","21":"2/3"},"++++-+++---+++++-+++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++-+++-+++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"++++-+++---+++++-+++-++-":{"21":"71/92","23":"21/92"},"++++-+++---+++++-+++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+++++-+++--":{"17":"1/2","21":"1/2"},"++++-+++---+++++-++-":{"0":"1/4","4":"1/4","12":"1/4","18":"25/242","19":"71/484"},"++++-+++---+++++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"++++-+++---+++++--+++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++--++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++--++++++---":{"5":"1091/4682","9":"129961/332422","17":"25225/166211","26":"525/2341"},"++++-+++---+++++--+++++-":{"21":"71/92","23":"21/92"},"++++-+++---+++++--++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+++++--+++-":{"20":"1/3","21":"2/3"},"++++-+++---+++++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++--++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++--++-+++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"++++-+++---+++++--++-++-":{"21":"71/92","23":"21/92"},"++++-+++---+++++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+++++--++--+++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++--++--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++--++--++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"++++-+++---+++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"++++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"++++-+++---+++++--+-":{"0":"1/4","4":"1/4","12":"1/4","18":"25/242","19":"71/484"},"++++-+++---+++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"++++-+++---+++++---+-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++---+-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++---+-+++---":{"18":"359/7859","20":"3991/7859","26":"121/271"},"++++-+++---+++++---+-++-":{"21":"71/92","23":"21/92"},"++++-+++---+++++---+-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+++++---+--+++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++---+--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++---+--++---":{"18":"359/7859","20":"3991/7859","26":"121/271"},"++++-+++---+++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++-+++---+++++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+++++---+---+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++---+++++---+---+---":{"20":"3991/7859","22":"359/7859","26":"121/271"},"++++-+++---+++++---+----":{"11":"1/2","23":"1/2"},"++++-+++---+++++----":{"11":"1/2","19":"1/2"},"++++-+++---++++-":{"11":"1/2","15":"1/2"},"++++-+++---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"++++-+++---++-":{"11":"7/64","12":"25/96","13":"121/192"},"++++-+++---+-++++":{"5":"127050/257011","10":"74550/257011","12":"4961/514022","16":"105861/514022"},"++++-+++---+-+++-+":{"0":"4057/21118","5":"4961/42236","10":"11025/42236","12":"4961/84472","17":"31311/84472"},"++++-+++---+-+++--+++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+-+++--++++++-+":{"5":"55411/180411","10":"41/2541","13":"50450/180411","25":"1009/2541"},"++++-+++---+-+++--++++++---":{"5":"283/1191","9":"33218/84561","12":"41/4764","17":"47539/338244","26":"175/794"},"++++-+++---+-+++--+++++-":{"21":"71/92","23":"21/92"},"++++-+++---+-+++--++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+-+++--+++-":{"20":"1/3","21":"2/3"},"++++-+++---+-+++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+-+++--++-+++-+":{"5":"525/1816","13":"525/1816","20":"41/3632","25":"1491/3632"},"++++-+++---+-+++--++-+++---":{"12":"7/97","20":"31/61","26":"21/50"},"++++-+++---+-+++--++-++-":{"21":"71/92","23":"21/92"},"++++-+++---+-+++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"++++-+++---+-+++--+-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++-+++---+-+++---++++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+-+++---+++++-+":{"5":"50450/180411","13":"55411/180411","18":"41/2541","25":"1009/2541"},"++++-+++---+-+++---+++++---":{"5":"359961/1247461","9":"535411/1247461","12":"55411/1247461","18":"47539/1247461","26":"249139/1247461"},"++++-+++---+-+++---++++-":{"21":"71/92","23":"21/92"},"++++-+++---+-+++---+++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+-+++---++-":{"20":"1/3","21":"2/3"},"++++-+++---+-+++---+-++++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+-+++---+-+++-+":{"5":"525/1816","13":"525/1816","20":"41/3632","25":"1491/3632"},"++++-+++---+-+++---+-+++---":{"12":"7/97","20":"31/61","26":"21/50"},"++++-+++---+-+++---+-++-":{"21":"71/92","23":"21/92"},"++++-+++---+-+++---+-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"++++-+++---+-+++---+--+++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+-+++---+--++-+":{"5":"525/1816","13":"525/1816","20":"41/3632","25":"1491/3632"},"++++-+++---+-+++---+--++---":{"12":"7/97","20":"31/61","26":"21/50"},"++++-+++---+-+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++-+++---+-+++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++---+-+++---+---+-+":{"5":"2500/8591","13":"2500/8591","22":"41/8591","25":"50/121"},"++++-+++---+-+++---+---+---":{"12":"7/97","20":"31/61","26":"21/50"},"++++-+++---+-+++---+----":{"5":"121/342","11":"25/171","12":"121/342","23":"25/171"},"++++-+++---+-+++----":{"11":"1/2","19":"1/2"},"++++-+++---+-++-":{"11":"1/2","15":"1/2"},"++++-+++---+-+-":{"6":"1/2","14":"1/2"},"++++-+++---+--":{"5":"1/2","13":"1/2"},"++++-+++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++-+++----++++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++-+++----++++---++":{"1":"2541/6532","11":"21/92","12":"525/3266","20":"725/3266"},"++++-+++----++++---+-+":{"5":"2541/6532","11":"21/92","21":"625/1633"},"++++-+++----++++---+--+":{"5":"1/2","11":"71/242","22":"25/121"},"++++-+++----++++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++----++++---+---+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++----++++---+---+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"++++-+++----++++---+----":{"0":"121/442","4":"121/442","19":"50/221","23":"50/221"},"++++-+++----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"++++-+++----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"++++-+++----++++------+":{"0":"25/271","10":"25/271","12":"171/542","19":"15691/65582","22":"8550/32791"},"++++-+++----++++-------++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++----++++-------+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"++++-+++----++++-------+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"++++-+++----++++--------+":{"23":"21/92","24":"71/92"},"++++-+++----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"++++-+++----++++-----------":{"18":"29/79","26":"50/79"},"++++-+++----+++-":{"1":"121/184","12":"21/184","15":"21/92"},"++++-+++----++-":{"2":"3509/12059","12":"3550/12059","14":"5000/12059"},"++++-+++----+-":{"2":"7/57","12":"50/171","13":"100/171"},"++++-+++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++-+++-----+++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++-+++-----+++---++":{"1":"3509/9200","5":"4961/653200","11":"21/92","13":"3509/13064","20":"21/184"},"++++-+++-----+++---+-+":{"5":"2541/6532","11":"21/92","21":"625/1633"},"++++-+++-----+++---+--+":{"5":"1/2","11":"71/242","22":"25/121"},"++++-+++-----+++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++-----+++---+---+-+":{"5":"2500/8591","13":"2500/8591","22":"41/8591","25":"50/121"},"++++-+++-----+++---+---+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"++++-+++-----+++---+----":{"0":"121/684","11":"121/684","12":"121/684","19":"221/684","23":"25/171"},"++++-+++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++-+++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++-+++-----+++------+":{"5":"1/2","11":"71/242","22":"25/121"},"++++-+++-----+++-------++":{"5":"21/71","13":"27/95","24":"21/50"},"++++-+++-----+++-------+-+":{"5":"2500/8591","13":"2500/8591","22":"41/8591","25":"50/121"},"++++-+++-----+++-------+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"++++-+++-----+++--------+":{"23":"21/92","24":"71/92"},"++++-+++-----+++---------+":{"6":"6050/17141","20":"3550/17141","23":"441/34282","25":"14641/34282"},"++++-+++-----+++-----------":{"18":"29/79","26":"50/79"},"++++-+++-----++-":{"1":"1/2","6":"25/121","15":"71/242"},"++++-+++-----+-":{"6":"1/2","14":"1/2"},"++++-+++------":{"5":"1/2","13":"1/2"},"++++-++-":{"2":"21/71","6":"2500/8591","7":"50/121"},"++++-+-":{"5":"50/71","6":"21/71"},"++++--+++":{"4":"1/2","8":"1/2"},"++++--++-+":{"5":"1/2","9":"1/2"},"++++--++--+++++++++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++--++++++++++++++-+":{"0":"4961/250000","1":"65489/250000","16":"1491/5000","25":"21/50"},"++++--++--++++++++++++++--+":{"0":"3457/20000","1":"43439/460000","5":"21/92","16":"2541/9200","26":"21/92"},"++++--++--+++++++++++++-":{"21":"71/92","23":"21/92"},"++++--++--++++++++++++-":{"1":"3509/10568","9":"3509/10568","16":"725/5284","20":"525/5284","22":"525/5284"},"++++--++--+++++++++++-":{"16":"1/3","21":"2/3"},"++++--++--++++++++++-":{"16":"1/2","20":"1/2"},"++++--++--+++++++++-":{"0":"121/426","4":"121/426","12":"121/426","16":"7/142","19":"7/71"},"++++--++--++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"++++--++--+++++++-":{"0":"1/4","5":"121/284","12":"121/568","16":"21/568","17":"21/284"},"++++--++--++++++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++--++++++-+++++++-+":{"0":"4961/250000","1":"65489/250000","12":"1491/5000","25":"21/50"},"++++--++--++++++-++++++-":{"21":"71/92","23":"21/92"},"++++--++--++++++-+++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++--++++++-++++-":{"20":"1/3","21":"2/3"},"++++--++--++++++-+++-":{"0":"71/342","5":"121/342","17":"50/171","20":"25/171"},"++++--++--++++++-++-":{"0":"121/584","4":"171/584","10":"25/292","12":"171/584","19":"71/584"},"++++--++--++++++-+-":{"10":"1/2","18":"1/2"},"++++--++--++++++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++--++++++--++++++-+":{"1":"8750/31237","12":"55411/187422","17":"4961/187422","25":"12425/31237"},"++++--++--++++++--++++++---":{"1":"66436/351583","5":"92686/351583","12":"129961/703166","17":"180411/703166","26":"37275/351583"},"++++--++--++++++--+++++-":{"21":"71/92","23":"21/92"},"++++--++--++++++--++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++--++++++--+++-":{"20":"1/3","21":"2/3"},"++++--++--++++++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++--++++++--++-+++-":{"5":"21175/43662","10":"12425/43662","13":"4961/261972","17":"4961/261972","20":"25225/130986"},"++++--++--++++++--++-++-":{"21":"71/92","23":"21/92"},"++++--++--++++++--++-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++--++++++--++--":{"5":"1009/3550","10":"1009/6050","18":"55411/429550","21":"21/50"},"++++--++--++++++--+-":{"0":"121/584","4":"171/584","10":"25/292","12":"171/584","19":"71/584"},"++++--++--++++++---":{"10":"1/2","18":"1/2"},"++++--++--+++++-":{"12":"71/92","15":"21/92"},"++++--++--++++-":{"13":"50/71","14":"21/71"},"++++--++--+++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"++++--++--++-++++":{"12":"1/2","16":"1/2"},"++++--++--++-+++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++-+++-++++++-":{"21":"71/92","23":"21/92"},"++++--++--++-+++-+++++-":{"1":"4559/21300","9":"4559/21300","12":"847/7100","17":"7541/21300","22":"7/71"},"++++--++--++-+++-++++-":{"20":"1/3","21":"2/3"},"++++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++--++--++-+++-++-":{"0":"4961/1224022","4":"254961/1224022","10":"125000/612011","14":"179550/612011","19":"177500/612011"},"++++--++--++-+++-+-":{"10":"1/2","18":"1/2"},"++++--++--++-+++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++--++-+++--++++++-+-":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"++++--++--++-+++--++++++---":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"++++--++--++-+++--+++++-":{"21":"71/92","23":"21/92"},"++++--++--++-+++--++++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++--++--++-+++--+++-":{"20":"1/3","21":"2/3"},"++++--++--++-+++--++-+":{"5":"21175/43662","10":"12425/43662","20":"55411/261972","21":"4961/261972"},"++++--++--++-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"++++--++--++-+++--+-":{"0":"4961/1224022","4":"254961/1224022","10":"125000/612011","14":"179550/612011","19":"177500/612011"},"++++--++--++-+++---":{"10":"1/2","18":"1/2"},"++++--++--++-++-":{"12":"21/100","14":"1/2","15":"29/100"},"++++--++--++-+-":{"13":"50/71","14":"21/71"},"++++--++--++--+++":{"0":"1/4","5":"23/54","13":"2/27","16":"1/4"},"++++--++--++--++-+":{"13":"1/2","17":"1/2"},"++++--++--++--++--+++++++":{"13":"2/3","24":"1/3"},"++++--++--++--++--++++++-+-":{"1":"41/2582","5":"55411/183322","13":"25225/91661","26":"525/1291"},"++++--++--++--++--++++++---":{"1":"41/2582","5":"55411/183322","13":"25225/91661","25":"21175/73587","26":"8750/73587"},"++++--++--++--++--+++++-":{"21":"71/92","23":"21/92"},"++++--++--++--++--++++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"++++--++--++--++--+++-":{"20":"1/3","21":"2/3"},"++++--++--++--++--++-":{"1":"4961/364922","10":"52500/182461","13":"180411/364922","20":"37275/182461"},"++++--++--++--++--+-":{"0":"4961/1224022","4":"254961/1224022","10":"125000/612011","14":"179550/612011","19":"177500/612011"},"++++--++--++--++---":{"10":"1/2","18":"1/2"},"++++--++--++--+-":{"12":"21/100","14":"1/2","15":"29/100"},"++++--++--++---":{"6":"1/2","14":"1/2"},"++++--++--+-":{"10":"44/75","11":"31/75"},"++++--++---++++++":{"0":"122089/415528","5":"170489/415528","10":"11025/207764","16":"25225/103882"},"++++--++---+++++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++-+++++++-+":{"0":"4961/250000","1":"65489/250000","12":"1491/5000","25":"21/50"},"++++--++---+++++-+++++++---":{"5":"4961/352089","10":"47539/352089","12":"21175/117363","16":"113975/352089","26":"122089/352089"},"++++--++---+++++-++++++-":{"21":"71/92","23":"21/92"},"++++--++---+++++-+++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++---+++++-++++-":{"20":"1/3","21":"2/3"},"++++--++---+++++-+++-":{"0":"71/342","5":"121/342","17":"50/171","20":"25/171"},"++++--++---+++++-++-":{"0":"1/4","4":"1/4","12":"1/4","18":"25/242","19":"71/484"},"++++--++---+++++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"++++--++---+++++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++--++++++-+":{"1":"8750/31237","12":"55411/187422","17":"4961/187422","25":"12425/31237"},"++++--++---+++++--++++++---":{"1":"66436/351583","5":"92686/351583","12":"129961/703166","17":"180411/703166","26":"37275/351583"},"++++--++---+++++--+++++-":{"21":"71/92","23":"21/92"},"++++--++---+++++--++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++---+++++--+++-":{"20":"1/3","21":"2/3"},"++++--++---+++++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++--++-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"++++--++---+++++--++-++-":{"21":"71/92","23":"21/92"},"++++--++---+++++--++-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++---+++++--++--+++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++--++--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"++++--++---+++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"++++--++---+++++--++---++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++--++---+-":{"1":"121/342","5":"121/342","18":"25/171","22":"25/171"},"++++--++---+++++--++----":{"18":"50/121","21":"21/50","23":"1009/6050"},"++++--++---+++++--+-":{"0":"1/4","4":"1/4","12":"1/4","18":"25/242","19":"71/484"},"++++--++---+++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"++++--++---+++++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++---+-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"++++--++---+++++---+-++-":{"21":"71/92","23":"21/92"},"++++--++---+++++---+-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"++++--++---+++++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+++++---+--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"++++--++---+++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++--++---+++++---+---":{"5":"1/2","11":"71/242","22":"25/121"},"++++--++---+++++----":{"11":"1/2","19":"1/2"},"++++--++---++++-":{"11":"1/2","15":"1/2"},"++++--++---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"++++--++---++-":{"0":"1/4","5":"23/54","12":"1/4","13":"2/27"},"++++--++---+-++++":{"0":"122089/415528","5":"170489/415528","10":"11025/207764","16":"25225/103882"},"++++--++---+-+++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++--++---+-+++-+++++++---":{"5":"4961/225039","10":"47539/225039","16":"50450/225039","25":"2117500/12827223","26":"4841573/12827223"},"++++--++---+-+++-++++++-":{"21":"71/92","23":"21/92"},"++++--++---+-+++-+++++-":{"1":"4559/21300","9":"4559/21300","12":"847/7100","17":"7541/21300","22":"7/71"},"++++--++---+-+++-++++-":{"20":"1/3","21":"2/3"},"++++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++--++---+-+++-++-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++--++---+-+++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"++++--++---+-+++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+-+++--++++++-+-":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"++++--++---+-+++--++++++---":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"++++--++---+-+++--+++++-":{"21":"71/92","23":"21/92"},"++++--++---+-+++--++++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++--++---+-+++--+++-":{"20":"1/3","21":"2/3"},"++++--++---+-+++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+-+++--++-+++-+":{"1":"69589/367833","6":"4961/367833","13":"42350/122611","20":"55411/367833","25":"110822/367833"},"++++--++---+-+++--++-++-":{"21":"71/92","23":"21/92"},"++++--++---+-+++--++-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++--++---+-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"++++--++---+-+++--+-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++--++---+-+++---++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+-+++---+++++-+-":{"1":"2500/15123","5":"50/213","13":"1/3","18":"847/5041","26":"7/71"},"++++--++---+-+++---+++++---":{"1":"2500/15123","5":"50/213","13":"1/3","18":"847/5041","26":"7/71"},"++++--++---+-+++---++++-":{"21":"71/92","23":"21/92"},"++++--++---+-+++---+++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++--++---+-+++---++-":{"20":"1/3","21":"2/3"},"++++--++---+-+++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+-+++---+-+++-+":{"1":"69589/367833","6":"4961/367833","13":"42350/122611","20":"55411/367833","25":"110822/367833"},"++++--++---+-+++---+-++-":{"21":"71/92","23":"21/92"},"++++--++---+-+++---+-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++--++---+-+++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++---+-+++---+--++-+":{"1":"37275/181436","13":"63525/181436","20":"25225/181436","21":"4961/362872","25":"105861/362872"},"++++--++---+-+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++--++---+-+++---+---":{"5":"1/2","11":"71/242","22":"25/121"},"++++--++---+-+++----":{"11":"1/2","19":"1/2"},"++++--++---+-++-":{"11":"1/2","15":"1/2"},"++++--++---+-+-":{"6":"1/2","14":"1/2"},"++++--++---+--+++":{"0":"122089/415528","5":"170489/415528","10":"11025/207764","16":"25225/103882"},"++++--++---+--++-+":{"6":"19/92","10":"19/92","13":"22/75","17":"22/75"},"++++--++---+--++--+++++++":{"13":"2/3","24":"1/3"},"++++--++---+--++--++++++-+-":{"1":"41/2582","5":"55411/183322","13":"25225/91661","26":"525/1291"},"++++--++---+--++--++++++---":{"1":"41/2582","5":"55411/183322","13":"25225/91661","25":"21175/73587","26":"8750/73587"},"++++--++---+--++--+++++-":{"21":"71/92","23":"21/92"},"++++--++---+--++--++++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"++++--++---+--++--+++-":{"20":"1/3","21":"2/3"},"++++--++---+--++--++-":{"1":"4961/364922","13":"180411/364922","18":"52500/182461","20":"37275/182461"},"++++--++---+--++--+-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++--++---+--++---++++++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+++++-+-":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","26":"625/1633"},"++++--++---+--++---+++++---":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","25":"1775/7866","26":"87725/558486"},"++++--++---+--++---++++-":{"21":"71/92","23":"21/92"},"++++--++---+--++---+++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"++++--++---+--++---++-":{"20":"1/3","21":"2/3"},"++++--++---+--++---+-++++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"++++--++---+--++---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++--++---+--++---+-++-":{"21":"71/92","23":"21/92"},"++++--++---+--++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"++++--++---+--++---+--+++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+--++-+":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"++++--++---+--++---+--++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++--++---+--++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++--++---+--++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"++++--++---+--++----":{"11":"1/2","19":"1/2"},"++++--++---+--+-":{"11":"1/2","15":"1/2"},"++++--++---+---":{"6":"1/2","14":"1/2"},"++++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++----++++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++--++----++++---++":{"1":"2541/6532","11":"21/92","12":"525/3266","20":"725/3266"},"++++--++----++++---+-+":{"0":"4961/460000","1":"170489/460000","11":"21/92","12":"1491/9200","21":"21/92"},"++++--++----++++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++----++++---+--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"++++--++----++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++--++----++++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++----++++---+---+-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"++++--++----++++---+---+---":{"1":"684511/1875172","5":"737011/1875172","12":"126025/937586","22":"63525/937586","26":"37275/937586"},"++++--++----++++---+----":{"0":"121/442","5":"121/442","11":"25/221","19":"50/221","23":"25/221"},"++++--++----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"++++--++----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"++++--++----++++------+":{"0":"25/271","10":"25/271","12":"171/542","19":"15691/65582","22":"8550/32791"},"++++--++----++++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++----++++-------+-+":{"1":"513/7352","12":"20691/51464","19":"36423/367600","24":"424589/2573200","25":"13591/51464"},"++++--++----++++-------+---":{"1":"247993/712729","5":"261118/712729","12":"36248/184697","19":"7948/125597","26":"22341/854357"},"++++--++----++++--------+":{"23":"21/92","24":"71/92"},"++++--++----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"++++--++----++++-----------":{"18":"29/79","26":"50/79"},"++++--++----+++-":{"1":"121/184","12":"21/184","15":"21/92"},"++++--++----++-":{"2":"3509/12059","12":"3550/12059","14":"5000/12059"},"++++--++----+-":{"2":"7/57","12":"50/171","13":"100/171"},"++++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++-----+++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++--++-----+++---++":{"1":"180411/478655","6":"4961/478655","11":"110822/478655","13":"25410/95731","20":"55411/478655"},"++++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++-----+++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++-----+++---+--++-+":{"1":"37275/181436","13":"63525/181436","20":"25225/181436","21":"4961/362872","25":"105861/362872"},"++++--++-----+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++--++-----+++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++-----+++---+---+-+":{"1":"25/121","13":"25/71","20":"1009/7018","22":"1025/249139","25":"71/242"},"++++--++-----+++---+---+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"++++--++-----+++---+----":{"0":"121/684","11":"121/684","12":"121/684","19":"221/684","23":"25/171"},"++++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++--++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++--++-----+++------+":{"13":"1/2","19":"71/242","22":"25/121"},"++++--++-----+++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"++++--++-----+++-------+-+":{"1":"3591/39364","13":"20691/39364","19":"254961/1968200","24":"122089/1968200","25":"7541/39364"},"++++--++-----+++-------+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"++++--++-----+++--------+":{"23":"21/92","24":"71/92"},"++++--++-----+++---------+":{"6":"6050/17141","20":"3550/17141","23":"441/34282","25":"14641/34282"},"++++--++-----+++-----------":{"18":"29/79","26":"50/79"},"++++--++-----++-":{"1":"1/2","6":"25/121","15":"71/242"},"++++--++-----+-":{"6":"1/2","14":"1/2"},"++++--++------+++":{"2":"1/3","11":"1/3","16":"1/3"},"++++--++------++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++------++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++--++------++---++":{"1":"121/455","6":"71/455","11":"142/455","14":"10/91","20":"71/455"},"++++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++---+--+++":{"13":"2/3","24":"1/3"},"++++--++------++---+--++-+":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"++++--++------++---+--++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++--++------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++--++------++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"++++--++------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++--++------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++--++------++------+++":{"13":"2/3","24":"1/3"},"++++--++------++------++-+":{"6":"25/73","20":"25/146","21":"21/292","25":"121/292"},"++++--++------++------+-":{"6":"21/113","10":"21/113","22":"5041/13673","23":"3550/13673"},"++++--++------++-------++":{"13":"2/3","24":"1/3"},"++++--++------++-------+-+":{"6":"6050/17141","20":"196639/994178","22":"11025/497089","25":"14641/34282"},"++++--++------++--------+":{"23":"21/92","24":"71/92"},"++++--++------++---------+":{"6":"6050/17141","20":"3550/17141","23":"441/34282","25":"14641/34282"},"++++--++------++-----------":{"18":"29/79","26":"50/79"},"++++--++------+-":{"1":"1/2","6":"25/121","15":"71/242"},"++++--++-------":{"6":"1/2","14":"1/2"},"++++--+-":{"6":"44/75","7":"31/75"},"++++---++":{"3":"3509/15650","6":"142/313","8":"5041/15650"},"++++---+-+":{"6":"21/71","9":"50/71"},"++++---+--+":{"6":"1/2","10":"1/2"},"++++---+---++":{"0":"2541/10000","6":"79/200","11":"1409/10000","12":"21/100"},"++++---+---+-++++":{"0":"122089/415528","5":"170489/415528","6":"11025/207764","16":"25225/103882"},"++++---+---+-+++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+-+++-+++++++--":{"0":"122089/725195","6":"192539/725195","12":"69589/725195","17":"170489/725195","25":"170489/725195"},"++++---+---+-+++-++++++-":{"21":"71/92","23":"21/92"},"++++---+---+-+++-+++++-":{"1":"4559/21300","9":"4559/21300","12":"847/7100","17":"7541/21300","22":"7/71"},"++++---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"++++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++---+---+-+++-++-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++---+---+-+++-+-":{"2":"1009/9077","6":"1009/9077","14":"1009/9077","17":"3550/9077","18":"2500/9077"},"++++---+---+-+++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+---+-+++--++++++-+-":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"++++---+---+-+++--++++++---":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"++++---+---+-+++--+++++-":{"21":"71/92","23":"21/92"},"++++---+---+-+++--++++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++---+---+-+++--+++-":{"20":"1/3","21":"2/3"},"++++---+---+-+++--++-":{"0":"121/413","6":"121/413","18":"100/413","20":"71/413"},"++++---+---+-+++--+-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++---+---+-+++---++++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+---+-+++---+++++-+-":{"1":"2500/15123","5":"50/213","13":"1/3","18":"847/5041","26":"7/71"},"++++---+---+-+++---+++++---":{"1":"2500/15123","5":"50/213","13":"1/3","18":"847/5041","26":"7/71"},"++++---+---+-+++---++++-":{"21":"71/92","23":"21/92"},"++++---+---+-+++---+++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++---+---+-+++---++-":{"20":"1/3","21":"2/3"},"++++---+---+-+++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+---+-+++---+-+++-+":{"0":"4961/355000","1":"65489/355000","13":"2541/7100","20":"21/142","25":"21/71"},"++++---+---+-+++---+-++-":{"21":"71/92","23":"21/92"},"++++---+---+-+++---+-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"++++---+---+-+++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+-+++----":{"11":"1/2","19":"1/2"},"++++---+---+-++-":{"11":"1/2","15":"1/2"},"++++---+---+-+-":{"11":"1009/6050","13":"21/50","14":"50/121"},"++++---+---+--+++":{"0":"122089/415528","5":"170489/415528","6":"11025/207764","16":"25225/103882"},"++++---+---+--++-+":{"13":"1/2","17":"1/2"},"++++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"++++---+---+--++--++++++-+-":{"1":"41/2582","5":"55411/183322","13":"25225/91661","26":"525/1291"},"++++---+---+--++--++++++---":{"1":"41/2582","5":"55411/183322","13":"25225/91661","25":"21175/73587","26":"8750/73587"},"++++---+---+--++--+++++-":{"21":"71/92","23":"21/92"},"++++---+---+--++--++++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"++++---+---+--++--+++-":{"20":"1/3","21":"2/3"},"++++---+---+--++--++-":{"1":"4961/364922","13":"180411/364922","18":"52500/182461","20":"37275/182461"},"++++---+---+--++--+-":{"0":"21/142","4":"21/142","14":"1050/5041","18":"125000/609961","19":"2500/8591"},"++++---+---+--++---++++++":{"13":"2/3","24":"1/3"},"++++---+---+--++---+++++-+-":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","26":"625/1633"},"++++---+---+--++---+++++---":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","25":"1775/7866","26":"87725/558486"},"++++---+---+--++---++++-":{"21":"71/92","23":"21/92"},"++++---+---+--++---+++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"++++---+---+--++---++-":{"20":"1/3","21":"2/3"},"++++---+---+--++---+-++++":{"13":"2/3","24":"1/3"},"++++---+---+--++---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"++++---+---+--++---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++---+---+--++---+-++-":{"21":"71/92","23":"21/92"},"++++---+---+--++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"++++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+--++----":{"11":"1/2","19":"1/2"},"++++---+---+--+-":{"11":"1/2","15":"1/2"},"++++---+---+---++":{"0":"249139/923728","5":"424589/923728","14":"11025/461864","16":"113975/461864"},"++++---+---+---+-+":{"0":"1009/3550","10":"1009/3550","14":"41/3550","17":"21/50"},"++++---+---+---+--+":{"14":"1/2","18":"1/2"},"++++---+---+---+---++++++":{"13":"2/3","24":"1/3"},"++++---+---+---+---+++++-+-":{"1":"55411/463772","5":"2541/6532","14":"25225/231886","26":"625/1633"},"++++---+---+---+---+++++--":{"6":"100900/590117","13":"441/4877","14":"69589/590117","20":"1009/4877","25":"2018/4877"},"++++---+---+---+---++++-":{"21":"71/92","23":"21/92"},"++++---+---+---+---+++-":{"21":"50/71","22":"21/71"},"++++---+---+---+---++-":{"20":"1/3","21":"2/3"},"++++---+---+---+---+-++++":{"13":"2/3","24":"1/3"},"++++---+---+---+---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"++++---+---+---+---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++---+---+---+---+-++-":{"21":"71/92","23":"21/92"},"++++---+---+---+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"++++---+---+---+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+---+---+----":{"11":"1/2","19":"1/2"},"++++---+---+----":{"11":"1/2","15":"1/2"},"++++---+----+":{"0":"2541/10000","6":"79/200","7":"1409/10000","12":"21/100"},"++++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"++++---+-----+++-+":{"0":"21/92","11":"21/92","17":"25/46"},"++++---+-----+++--+":{"0":"55411/187422","6":"8750/31237","11":"2911/187422","13":"12425/31237","18":"1025/93711"},"++++---+-----+++---++":{"0":"4961/460000","1":"170489/460000","11":"21/92","13":"2541/9200","20":"21/184"},"++++---+-----+++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+-----+++---+-+++-+":{"0":"4961/355000","1":"65489/355000","13":"2541/7100","20":"21/142","25":"21/71"},"++++---+-----+++---+-++-":{"1":"1775/5566","11":"126025/673486","13":"625/2783","21":"21/92","23":"55411/1346972"},"++++---+-----+++---+-+-++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+-----+++---+-+-+-+":{"1":"25/121","13":"25/71","20":"1009/7018","22":"1025/249139","25":"71/242"},"++++---+-----+++---+-+-+--":{"16":"25225/383257","21":"902539/1533028","22":"101875/383257","25":"122089/1533028"},"++++---+-----+++---+-+--":{"1":"1775/5566","11":"126025/673486","13":"625/2783","21":"21/92","23":"55411/1346972"},"++++---+-----+++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+-----+++---+--++-+":{"1":"37275/181436","13":"63525/181436","20":"25225/181436","21":"4961/362872","25":"105861/362872"},"++++---+-----+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++---+-----+++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+-----+++---+---+-+":{"1":"25/121","13":"25/71","20":"1009/7018","22":"1025/249139","25":"71/242"},"++++---+-----+++---+---+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"++++---+-----+++---+----":{"0":"6050/18591","6":"847/6197","11":"3509/18591","19":"5000/18591","23":"497/6197"},"++++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+-----+++------+":{"13":"1/2","19":"71/242","22":"25/121"},"++++---+-----+++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"++++---+-----+++-------+-+":{"1":"3591/39364","13":"20691/39364","19":"254961/1968200","24":"122089/1968200","25":"7541/39364"},"++++---+-----+++-------+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"++++---+-----+++--------+":{"23":"21/92","24":"71/92"},"++++---+-----+++---------+":{"0":"366025/2413836","14":"668525/2413836","20":"392275/2413836","23":"67487/1609224","25":"1771561/4827672"},"++++---+-----+++-----------":{"18":"29/79","26":"50/79"},"++++---+-----++-":{"1":"1/2","14":"25/121","15":"71/242"},"++++---+-----+-":{"2":"1009/7059","6":"1009/7059","13":"3550/7059","14":"497/2353"},"++++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"++++---+------++-+":{"0":"21/92","11":"21/92","17":"25/46"},"++++---+------++--+":{"0":"121/342","10":"25/171","11":"71/342","18":"50/171"},"++++---+------++---++++++":{"13":"2/3","24":"1/3"},"++++---+------++---+++++-+-":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","26":"625/1633"},"++++---+------++---+++++--":{"11":"1409/9918","13":"847/3306","20":"2459/9918","25":"121/342"},"++++---+------++---++++-":{"1":"3025/9316","11":"1775/9316","14":"625/4658","21":"5041/18632","23":"1491/18632"},"++++---+------++---+++-":{"1":"424589/1101228","11":"249139/1101228","14":"87725/550614","20":"44375/275307","22":"12425/183538"},"++++---+------++---++-":{"20":"1/3","21":"2/3"},"++++---+------++---+-++++":{"13":"2/3","24":"1/3"},"++++---+------++---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"++++---+------++---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++---+------++---+-++-":{"1":"3025/9316","11":"1775/9316","14":"625/4658","21":"5041/18632","23":"1491/18632"},"++++---+------++---+-+-":{"1":"122089/496228","11":"71639/496228","14":"25225/248114","21":"44375/124057","22":"37275/248114"},"++++---+------++---+--+++":{"13":"2/3","24":"1/3"},"++++---+------++---+--++-+":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"++++---+------++---+--++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++---+------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"++++---+------++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"++++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"++++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+------++------+++":{"13":"2/3","24":"1/3"},"++++---+------++------++-+":{"1":"25/121","14":"25/121","21":"71/242","25":"71/242"},"++++---+------++------+-":{"0":"121/413","6":"121/413","14":"100/413","22":"3550/49973","23":"5041/49973"},"++++---+------++-------++":{"13":"2/3","24":"1/3"},"++++---+------++-------+-+":{"1":"3025/12866","14":"3025/12866","20":"71639/746228","22":"5325/53302","25":"8591/25732"},"++++---+------++--------+":{"23":"21/92","24":"71/92"},"++++---+------++---------+":{"0":"366025/2413836","14":"668525/2413836","20":"392275/2413836","23":"67487/1609224","25":"1771561/4827672"},"++++---+------++-----------":{"18":"29/79","26":"50/79"},"++++---+------+-":{"1":"1/2","14":"25/121","15":"71/242"},"++++---+-------++":{"14":"21/71","16":"50/71"},"++++---+-------+-+":{"0":"21/92","11":"21/92","17":"25/46"},"++++---+-------+--+":{"14":"1/2","18":"1/2"},"++++---+-------+---++++++":{"13":"2/3","24":"1/3"},"++++---+-------+---+++++-+-":{"1":"55411/463772","5":"2541/6532","14":"25225/231886","26":"625/1633"},"++++---+-------+---+++++--":{"11":"1409/9918","13":"847/3306","20":"2459/9918","25":"121/342"},"++++---+-------+---++++-":{"21":"71/92","23":"21/92"},"++++---+-------+---+++-":{"1":"122089/623278","11":"71639/623278","15":"25225/311639","21":"126025/311639","22":"63525/311639"},"++++---+-------+---++-":{"20":"1/3","21":"2/3"},"++++---+-------+---+-++++":{"13":"2/3","24":"1/3"},"++++---+-------+---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"++++---+-------+---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"++++---+-------+---+-++-":{"21":"71/92","23":"21/92"},"++++---+-------+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"++++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+-------+----+++++":{"13":"2/3","24":"1/3"},"++++---+-------+----++++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++---+-------+----++++--":{"13":"847/3306","19":"1409/9918","20":"2459/9918","25":"121/342"},"++++---+-------+----+++-":{"21":"71/92","23":"21/92"},"++++---+-------+----++-":{"1":"122089/623278","11":"71639/623278","15":"25225/311639","21":"126025/311639","22":"63525/311639"},"++++---+-------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"++++---+-------+-----++++":{"13":"2/3","24":"1/3"},"++++---+-------+-----+++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++---+-------+-----++-":{"21":"71/92","23":"21/92"},"++++---+-------+-----+-":{"21":"50/71","22":"21/71"},"++++---+-------+------+++":{"13":"2/3","24":"1/3"},"++++---+-------+------++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++---+-------+------+-":{"7":"21/134","10":"21/134","22":"6091/16214","23":"5041/16214"},"++++---+-------+-------++":{"13":"2/3","24":"1/3"},"++++---+-------+-------+-+":{"1":"47539/227950","7":"2911/227950","15":"1009/4559","22":"1050/4559","25":"1491/4559"},"++++---+-------+--------+":{"23":"21/92","24":"71/92"},"++++---+-------+---------+":{"7":"6050/18191","20":"2500/18191","23":"4641/36382","25":"14641/36382"},"++++---+-------+-----------":{"14":"29/79","26":"50/79"},"++++---+--------":{"7":"1/2","15":"1/2"},"++++----+":{"7":"21/92","8":"71/92"},"++++-----+":{"7":"21/92","9":"71/92"},"++++------+":{"7":"31/75","10":"44/75"},"++++-------+":{"7":"1/2","11":"1/2"},"++++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"++++---------+":{"0":"21/92","7":"21/92","13":"25/46"},"++++----------+":{"0":"121/342","6":"25/171","7":"71/342","14":"50/171"},"++++-----------++":{"14":"21/71","16":"50/71"},"++++-----------+-+":{"0":"21/92","11":"21/92","17":"25/46"},"++++-----------+--+":{"0":"1/3","7":"1/3","18":"1/3"},"++++-----------+---++++++":{"13":"2/3","24":"1/3"},"++++-----------+---+++++-+-":{"1":"55411/463772","5":"2541/6532","14":"25225/231886","26":"625/1633"},"++++-----------+---+++++--":{"7":"1015/9761","13":"3347/9772","20":"50/271","25":"100/271"},"++++-----------+---++++-":{"21":"71/92","23":"21/92"},"++++-----------+---+++-":{"1":"424589/1028728","7":"249139/1028728","15":"87725/514364","20":"37275/514364","22":"13125/128591"},"++++-----------+---++-":{"20":"1/3","21":"2/3"},"++++-----------+---+-":{"0":"121/392","7":"121/392","19":"25/98","20":"25/196"},"++++-----------+----+++++":{"13":"2/3","24":"1/3"},"++++-----------+----++++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++-----------+----++++--":{"7":"1015/9761","13":"3347/9772","20":"50/271","25":"100/271"},"++++-----------+----+++-":{"21":"71/92","23":"21/92"},"++++-----------+----++-":{"1":"424589/1028728","7":"249139/1028728","15":"87725/514364","20":"37275/514364","22":"13125/128591"},"++++-----------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"++++-----------+-----++++":{"13":"2/3","24":"1/3"},"++++-----------+-----+++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++-----------+-----+++--":{"0":"1009/11536","7":"2459/11536","13":"75/824","21":"3509/11536","25":"3509/11536"},"++++-----------+-----++-":{"21":"71/92","23":"21/92"},"++++-----------+-----+-":{"21":"50/71","22":"21/71"},"++++-----------+------+++":{"13":"2/3","24":"1/3"},"++++-----------+------++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++-----------+------+-":{"0":"121/392","7":"121/392","15":"25/98","22":"625/11858","23":"1775/23716"},"++++-----------+-------++":{"13":"2/3","24":"1/3"},"++++-----------+-------+-+":{"0":"4844975/156773829","1":"152979740/861149911","15":"53361/227950","22":"1050/4559","25":"1491/4559"},"++++-----------+--------+":{"23":"21/92","24":"71/92"},"++++-----------+---------+":{"0":"366025/2529861","15":"668525/2529861","20":"276250/2529861","23":"222187/1686574","25":"1771561/5059722"},"++++-----------+-----------":{"14":"29/79","26":"50/79"},"++++------------+":{"15":"21/92","16":"71/92"},"++++-------------+":{"0":"21/92","11":"21/92","17":"25/46"},"++++--------------+":{"0":"1/3","7":"1/3","18":"1/3"},"++++---------------+":{"15":"1/2","19":"1/2"},"++++----------------+++++":{"0":"21/121","24":"100/121"},"++++----------------++++-+-":{"18":"29/79","26":"50/79"},"++++----------------++++--":{"0":"2459/28068","7":"7459/28068","20":"3025/14034","25":"3025/7017"},"++++----------------+++-":{"20":"1/3","23":"2/3"},"++++----------------++-":{"15":"1009/7059","21":"3550/7059","22":"2500/7059"},"++++----------------+-":{"20":"1/2","21":"1/2"},"++++-----------------++++":{"13":"2/3","24":"1/3"},"++++-----------------+++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++-----------------+++--":{"15":"25/96","21":"71/192","24":"175/5472","25":"3697/10944"},"++++-----------------++-":{"21":"71/92","23":"21/92"},"++++-----------------+-":{"21":"50/71","22":"21/71"},"++++------------------+++":{"13":"2/3","24":"1/3"},"++++------------------++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++------------------+-":{"22":"44/75","23":"31/75"},"++++-------------------++":{"13":"2/3","24":"1/3"},"++++-------------------+-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"++++--------------------+":{"23":"21/92","24":"71/92"},"++++---------------------+":{"23":"1/2","25":"1/2"},"++++-----------------------":{"14":"29/79","26":"50/79"},"+++-":{"0":"1/3","3":"2/3"},"++-":{"0":"71/171","2":"100/171"},"+-":{"0":"1/2","1":"1/2"},"-++++":{"0":"1/2","4":"1/2"},"-+++-++++":{"4":"1/2","8":"1/2"},"-+++-+++-++++++++++++++++":{"9":"21/71","13":"27/95","24":"21/50"},"-+++-+++-+++++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++-++++++++++++++-":{"21":"71/92","23":"21/92"},"-+++-+++-+++++++++++++-":{"21":"50/71","22":"21/71"},"-+++-+++-++++++++++++-":{"16":"1/3","21":"2/3"},"-+++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++-++++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"-+++-+++-+++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"-+++-+++-++++++++-":{"0":"21/71","10":"21/71","17":"29/71"},"-+++-+++-+++++++-":{"0":"71/242","5":"21/242","9":"50/121","16":"25/121"},"-+++-+++-++++++-":{"12":"71/92","15":"21/92"},"-+++-+++-+++++-":{"13":"50/71","14":"21/71"},"-+++-+++-++++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"-+++-+++-+++-":{"0":"71/242","9":"1/2","12":"25/121"},"-+++-+++-++-":{"0":"21/100","2":"21/71","10":"29/142","11":"29/100"},"-+++-+++-+-":{"0":"1009/5568","9":"121/192","10":"175/928"},"-+++-+++--+++++++++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++--++++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++--+++++++++++++-":{"21":"71/92","23":"21/92"},"-+++-+++--++++++++++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++--+++++++++++-":{"16":"1/3","21":"2/3"},"-+++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++--+++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"-+++-+++--++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"-+++-+++--+++++++-":{"0":"21/71","10":"21/71","17":"29/71"},"-+++-+++--++++++-++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++--++++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++--++++++-++++++-":{"21":"71/92","23":"21/92"},"-+++-+++--++++++-+++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++--++++++-++++-":{"20":"1/3","21":"2/3"},"-+++-+++--++++++-+++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++--++++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++--++++++-+++-+++---":{"9":"359/2500","20":"1091/2500","26":"21/50"},"-+++-+++--++++++-+++-++-":{"21":"71/92","23":"21/92"},"-+++-+++--++++++-+++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++--++++++-++-":{"2":"2541/18673","4":"71/263","10":"2500/18673","12":"71/263","19":"50/263"},"-+++-+++--++++++-+-":{"10":"1/2","18":"1/2"},"-+++-+++--++++++--":{"0":"21/71","10":"21/71","17":"29/71"},"-+++-+++--+++++-":{"12":"71/92","15":"21/92"},"-+++-+++--++++-":{"13":"50/71","14":"21/71"},"-+++-+++--+++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"-+++-+++--++-":{"0":"122089/478150","5":"4036/9563","9":"31311/478150","10":"441/9563","12":"2018/9563"},"-+++-+++--+-":{"10":"44/75","11":"31/75"},"-+++-+++---++++++++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++++++++++-+":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++++++++++---":{"5":"2/5","9":"1/5","10":"1/5","26":"1/5"},"-+++-+++---++++++++++++-":{"21":"71/92","23":"21/92"},"-+++-+++---+++++++++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++---++++++++++-":{"16":"1/3","21":"2/3"},"-+++-+++---+++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++---++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"-+++-+++---+++++++-":{"2":"3509/12059","10":"3509/12059","16":"3550/12059","18":"1491/12059"},"-+++-+++---++++++-":{"2":"19/92","10":"19/92","16":"22/75","17":"22/75"},"-+++-+++---+++++-++++++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++-+++++++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++-+++++++---":{"5":"122089/469217","9":"18150/67031","10":"47539/469217","16":"50450/469217","26":"122089/469217"},"-+++-+++---+++++-++++++-":{"21":"71/92","23":"21/92"},"-+++-+++---+++++-+++++-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++---+++++-++++-":{"20":"1/3","21":"2/3"},"-+++-+++---+++++-+++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++-+++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++-+++-+++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"-+++-+++---+++++-+++-++-":{"21":"71/92","23":"21/92"},"-+++-+++---+++++-+++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++---+++++-++-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"-+++-+++---+++++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"-+++-+++---+++++--+++":{"0":"71/342","5":"121/342","17":"50/171","20":"25/171"},"-+++-+++---+++++--++-++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++--++-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++--++-+++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"-+++-+++---+++++--++-++-":{"21":"71/92","23":"21/92"},"-+++-+++---+++++--++-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++---+++++--++--+++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++--++--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++--++--++---":{"10":"359/7859","20":"3991/7859","26":"121/271"},"-+++-+++---+++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"-+++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++---+++++--+-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"-+++-+++---+++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"-+++-+++---+++++---+-++++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++---+-+++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++---+-+++---":{"18":"359/7859","20":"3991/7859","26":"121/271"},"-+++-+++---+++++---+-++-":{"21":"71/92","23":"21/92"},"-+++-+++---+++++---+-+-":{"5":"17/94","9":"17/94","21":"22/49","22":"10/53"},"-+++-+++---+++++---+--+++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++---+--++-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++---+--++---":{"18":"359/7859","20":"3991/7859","26":"121/271"},"-+++-+++---+++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++-+++---+++++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++---+++++---+---+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++---+++++---+---+---":{"20":"3991/7859","22":"359/7859","26":"121/271"},"-+++-+++---+++++---+----":{"11":"1/2","23":"1/2"},"-+++-+++---+++++----":{"11":"1/2","19":"1/2"},"-+++-+++---++++-":{"11":"1/2","15":"1/2"},"-+++-+++---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"-+++-+++---++-":{"0":"71/242","6":"725/2541","11":"41/5082","13":"50/121"},"-+++-+++---+-":{"0":"122089/415528","5":"170489/415528","6":"11025/207764","12":"25225/103882"},"-+++-+++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++-+++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++-+++----++++--+":{"5":"1/2","11":"71/242","18":"25/121"},"-+++-+++----++++---++":{"1":"2541/6532","11":"21/92","12":"525/3266","20":"725/3266"},"-+++-+++----++++---+-+":{"5":"2541/6532","11":"21/92","21":"625/1633"},"-+++-+++----++++---+--+":{"5":"1/2","11":"71/242","22":"25/121"},"-+++-+++----++++---+---++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++----++++---+---+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++----++++---+---+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"-+++-+++----++++---+----":{"19":"1/2","23":"1/2"},"-+++-+++----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"-+++-+++----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"-+++-+++----++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"-+++-+++----++++-------++":{"5":"21/71","13":"27/95","24":"21/50"},"-+++-+++----++++-------+-+":{"5":"12825/50152","12":"172539/702128","24":"47539/702128","25":"75625/175532"},"-+++-+++----++++-------+---":{"5":"7141/10732","11":"2541/10732","26":"525/5366"},"-+++-+++----++++--------+":{"23":"21/92","24":"71/92"},"-+++-+++----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"-+++-+++----++++-----------":{"18":"29/79","26":"50/79"},"-+++-+++----+++-":{"1":"121/184","12":"21/184","15":"21/92"},"-+++-+++----++-":{"2":"3509/12059","12":"3550/12059","14":"5000/12059"},"-+++-+++----+-":{"2":"7/57","12":"50/171","13":"100/171"},"-+++-+++-----":{"0":"121/421","5":"9559/21050","7":"441/21050","12":"100/421"},"-+++-++-":{"2":"21/71","6":"2500/8591","7":"50/121"},"-+++-+-":{"0":"1009/5568","5":"121/192","6":"175/928"},"-+++--+++":{"4":"1/2","8":"1/2"},"-+++--++-+":{"5":"1/2","9":"1/2"},"-+++--++--+++++++++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++--++++++++++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--+++++++++++++-":{"21":"71/92","23":"21/92"},"-+++--++--++++++++++++-":{"1":"3509/10568","9":"3509/10568","16":"725/5284","20":"525/5284","22":"525/5284"},"-+++--++--+++++++++++-":{"16":"1/3","21":"2/3"},"-+++--++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++--++--+++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"-+++--++--++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"-+++--++--+++++++-":{"5":"21175/65888","10":"175/928","12":"21175/131776","16":"4057/197664","17":"122089/395328"},"-+++--++--++++++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++--++++++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++++++-++++++-":{"21":"71/92","23":"21/92"},"-+++--++--++++++-+++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++--++++++-++++-":{"20":"1/3","21":"2/3"},"-+++--++--++++++-+++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++--++++++-+++-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++--++++++-+++-++-":{"21":"71/92","23":"21/92"},"-+++--++--++++++-+++-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++--++++++-++-":{"2":"2541/18673","4":"71/263","10":"2500/18673","12":"71/263","19":"50/263"},"-+++--++--++++++-+-":{"10":"1/2","18":"1/2"},"-+++--++--++++++--":{"0":"4057/21118","5":"4961/42236","10":"11025/42236","12":"4961/84472","17":"31311/84472"},"-+++--++--+++++-":{"12":"71/92","15":"21/92"},"-+++--++--++++-":{"13":"50/71","14":"21/71"},"-+++--++--+++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"-+++--++--++-++++":{"12":"1/2","16":"1/2"},"-+++--++--++-+++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++-+++-++++++-":{"21":"71/92","23":"21/92"},"-+++--++--++-+++-+++++-":{"1":"4559/21300","9":"4559/21300","12":"847/7100","17":"7541/21300","22":"7/71"},"-+++--++--++-+++-++++-":{"20":"1/3","21":"2/3"},"-+++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++--++-+++-++-":{"2":"4961/1721111","4":"5041/24241","10":"352950/1721111","14":"7100/24241","19":"7059/24241"},"-+++--++--++-+++-+-":{"10":"1/2","18":"1/2"},"-+++--++--++-+++--":{"0":"1009/3550","5":"4961/252050","10":"21/71","17":"2018/5041"},"-+++--++--++-++-":{"12":"21/100","14":"1/2","15":"29/100"},"-+++--++--++-+-":{"13":"50/71","14":"21/71"},"-+++--++--++--":{"0":"21/71","6":"21/71","12":"41/3550","13":"1409/3550"},"-+++--++--+-":{"10":"44/75","11":"31/75"},"-+++--++---++++++++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+++++++++++++---":{"1":"1/3","10":"1/3","25":"50/513","26":"121/513"},"-+++--++---++++++++++++-":{"21":"71/92","23":"21/92"},"-+++--++---+++++++++++-":{"1":"3509/10568","9":"3509/10568","16":"725/5284","20":"525/5284","22":"525/5284"},"-+++--++---++++++++++-":{"16":"1/3","21":"2/3"},"-+++--++---+++++++++-":{"16":"1/2","20":"1/2"},"-+++--++---++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"-+++--++---+++++++-":{"2":"3509/12059","10":"3509/12059","16":"3550/12059","18":"1491/12059"},"-+++--++---++++++-":{"2":"19/92","10":"19/92","16":"22/75","17":"22/75"},"-+++--++---+++++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+++++-+++++++---":{"5":"4961/352089","10":"47539/352089","12":"21175/117363","16":"113975/352089","26":"122089/352089"},"-+++--++---+++++-++++++-":{"21":"71/92","23":"21/92"},"-+++--++---+++++-+++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++---+++++-++++-":{"20":"1/3","21":"2/3"},"-+++--++---+++++-+++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++-+++-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++---+++++-+++-++-":{"21":"71/92","23":"21/92"},"-+++--++---+++++-+++-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++---+++++-++-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"-+++--++---+++++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"-+++--++---+++++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++--++++++-+":{"1":"8750/31237","12":"55411/187422","17":"4961/187422","25":"12425/31237"},"-+++--++---+++++--++++++---":{"1":"66436/351583","5":"92686/351583","12":"129961/703166","17":"180411/703166","26":"37275/351583"},"-+++--++---+++++--+++++-":{"21":"71/92","23":"21/92"},"-+++--++---+++++--++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++---+++++--+++-":{"20":"1/3","21":"2/3"},"-+++--++---+++++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++--++-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++---+++++--++-++-":{"21":"71/92","23":"21/92"},"-+++--++---+++++--++-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++---+++++--++--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++--++--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++---+++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"-+++--++---+++++--++---":{"1":"121/342","5":"121/342","18":"25/171","22":"25/171"},"-+++--++---+++++--+-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"-+++--++---+++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"-+++--++---+++++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++---+-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++---+++++---+-++-":{"21":"71/92","23":"21/92"},"-+++--++---+++++---+-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++--++---+++++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+++++---+--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++---+++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++--++---+++++---+---":{"5":"1/2","11":"71/242","22":"25/121"},"-+++--++---+++++----":{"11":"1/2","19":"1/2"},"-+++--++---++++-":{"11":"1/2","15":"1/2"},"-+++--++---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"-+++--++---++-":{"5":"21175/65888","6":"175/928","12":"1009/5568","13":"122089/395328"},"-+++--++---+-++++":{"12":"1/2","16":"1/2"},"-+++--++---+-+++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+-+++-+++++++---":{"5":"4961/225039","10":"47539/225039","16":"50450/225039","25":"2117500/12827223","26":"4841573/12827223"},"-+++--++---+-+++-++++++-":{"21":"71/92","23":"21/92"},"-+++--++---+-+++-+++++-":{"1":"4559/21300","9":"4559/21300","12":"847/7100","17":"7541/21300","22":"7/71"},"-+++--++---+-+++-++++-":{"20":"1/3","21":"2/3"},"-+++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++---+-+++-++-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"-+++--++---+-+++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"-+++--++---+-+++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+-+++--++++++-+-":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"-+++--++---+-+++--++++++---":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"-+++--++---+-+++--+++++-":{"21":"71/92","23":"21/92"},"-+++--++---+-+++--++++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++--++---+-+++--+++-":{"20":"1/3","21":"2/3"},"-+++--++---+-+++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+-+++--++-+++-+":{"1":"69589/367833","6":"4961/367833","13":"42350/122611","20":"55411/367833","25":"110822/367833"},"-+++--++---+-+++--++-++-":{"21":"71/92","23":"21/92"},"-+++--++---+-+++--++-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++--++---+-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"-+++--++---+-+++--+-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"-+++--++---+-+++---++":{"0":"121/413","6":"121/413","18":"100/413","20":"71/413"},"-+++--++---+-+++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+-+++---+-+++-+":{"1":"69589/367833","6":"4961/367833","13":"42350/122611","20":"55411/367833","25":"110822/367833"},"-+++--++---+-+++---+-++-":{"21":"71/92","23":"21/92"},"-+++--++---+-+++---+-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++--++---+-+++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++---+-+++---+--++-+":{"1":"37275/181436","13":"63525/181436","20":"25225/181436","21":"4961/362872","25":"105861/362872"},"-+++--++---+-+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++--++---+-+++---+---":{"5":"1/2","11":"71/242","22":"25/121"},"-+++--++---+-+++----":{"11":"1/2","19":"1/2"},"-+++--++---+-++-":{"11":"1/2","15":"1/2"},"-+++--++---+-+-":{"6":"1/2","14":"1/2"},"-+++--++---+--":{"0":"1009/3550","5":"4961/252050","6":"21/71","13":"2018/5041"},"-+++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++----++++--+":{"1":"1/2","11":"71/242","18":"25/121"},"-+++--++----++++---++":{"1":"2541/6532","11":"21/92","12":"525/3266","20":"725/3266"},"-+++--++----++++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++----++++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++----++++---+--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++----++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++--++----++++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++----++++---+---+-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++--++----++++---+---+---":{"1":"684511/1875172","5":"737011/1875172","12":"126025/937586","22":"63525/937586","26":"37275/937586"},"-+++--++----++++---+----":{"19":"1/2","23":"1/2"},"-+++--++----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"-+++--++----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"-+++--++----++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"-+++--++----++++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++----++++-------+-+":{"1":"513/7352","12":"20691/51464","19":"36423/367600","24":"424589/2573200","25":"13591/51464"},"-+++--++----++++-------+---":{"1":"247993/712729","5":"261118/712729","12":"36248/184697","19":"7948/125597","26":"22341/854357"},"-+++--++----++++--------+":{"23":"21/92","24":"71/92"},"-+++--++----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"-+++--++----++++-----------":{"18":"29/79","26":"50/79"},"-+++--++----+++-":{"1":"121/184","12":"21/184","15":"21/92"},"-+++--++----++-":{"2":"3509/12059","12":"3550/12059","14":"5000/12059"},"-+++--++----+-":{"2":"7/57","12":"50/171","13":"100/171"},"-+++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++-----+++--+":{"6":"12425/43662","11":"12425/43662","12":"55411/261972","13":"4961/261972","18":"4375/21831"},"-+++--++-----+++---++":{"1":"180411/478655","6":"4961/478655","11":"110822/478655","13":"25410/95731","20":"55411/478655"},"-+++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++-----+++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++-----+++---+--++-+":{"1":"37275/181436","13":"63525/181436","20":"25225/181436","21":"4961/362872","25":"105861/362872"},"-+++--++-----+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++--++-----+++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++-----+++---+---+-+":{"1":"25/121","13":"25/71","20":"1009/7018","22":"1025/249139","25":"71/242"},"-+++--++-----+++---+---+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"-+++--++-----+++---+----":{"6":"7/57","11":"7/57","12":"50/171","19":"50/171","23":"29/171"},"-+++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++--++-----+++------+":{"0":"21/71","6":"21/71","12":"41/3550","19":"1409/6050","22":"1409/8591"},"-+++--++-----+++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++--++-----+++-------+-+":{"1":"3591/39364","13":"20691/39364","19":"254961/1968200","24":"122089/1968200","25":"7541/39364"},"-+++--++-----+++-------+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"-+++--++-----+++--------+":{"23":"21/92","24":"71/92"},"-+++--++-----+++---------+":{"6":"6050/17141","20":"3550/17141","23":"441/34282","25":"14641/34282"},"-+++--++-----+++-----------":{"18":"29/79","26":"50/79"},"-+++--++-----++-":{"1":"1/2","6":"25/121","15":"71/242"},"-+++--++-----+-":{"6":"1/2","14":"1/2"},"-+++--++------":{"0":"21/71","6":"21/71","12":"41/3550","13":"1409/3550"},"-+++--+-":{"6":"44/75","7":"31/75"},"-+++---++":{"3":"3509/15650","6":"142/313","8":"5041/15650"},"-+++---+-+":{"6":"21/71","9":"50/71"},"-+++---+--+":{"6":"1/2","10":"1/2"},"-+++---+---++++++++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+++++++++++++---":{"1":"1/3","6":"1/3","25":"121/513","26":"50/513"},"-+++---+---++++++++++++-":{"21":"71/92","23":"21/92"},"-+++---+---+++++++++++-":{"1":"3509/10568","9":"3509/10568","16":"725/5284","20":"525/5284","22":"525/5284"},"-+++---+---++++++++++-":{"16":"1/3","21":"2/3"},"-+++---+---+++++++++-":{"16":"1/2","20":"1/2"},"-+++---+---++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"-+++---+---+++++++-":{"2":"3509/12059","10":"3509/12059","16":"3550/12059","18":"1491/12059"},"-+++---+---++++++-":{"2":"19/92","10":"19/92","16":"22/75","17":"22/75"},"-+++---+---+++++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+++++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+++++-++++++-":{"21":"71/92","23":"21/92"},"-+++---+---+++++-+++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++---+---+++++-++++-":{"20":"1/3","21":"2/3"},"-+++---+---+++++-+++-":{"1":"9/25","6":"15/71","17":"2/7","20":"1/7"},"-+++---+---+++++-++-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"-+++---+---+++++-+-":{"2":"2018/9077","6":"2018/9077","12":"71639/453850","17":"105861/453850","18":"1491/9077"},"-+++---+---+++++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+++++--++++++-+":{"1":"8750/31237","12":"55411/187422","17":"4961/187422","25":"12425/31237"},"-+++---+---+++++--++++++---":{"1":"66436/351583","5":"92686/351583","12":"129961/703166","17":"180411/703166","26":"37275/351583"},"-+++---+---+++++--+++++-":{"21":"71/92","23":"21/92"},"-+++---+---+++++--++++-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++---+---+++++--+++-":{"20":"1/3","21":"2/3"},"-+++---+---+++++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+++++--++-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++---+---+++++--++-++-":{"21":"71/92","23":"21/92"},"-+++---+---+++++--++-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++---+---+++++--++--":{"1":"121/313","6":"71/313","18":"50/313","21":"71/313"},"-+++---+---+++++--+-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"-+++---+---+++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"-+++---+---+++++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+++++---+-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++---+---+++++---+-++-":{"21":"71/92","23":"21/92"},"-+++---+---+++++---+-+-":{"1":"1/7","9":"1/7","12":"5/84","21":"35/79","22":"19/90"},"-+++---+---+++++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+++++----":{"11":"1/2","19":"1/2"},"-+++---+---++++-":{"11":"1/2","15":"1/2"},"-+++---+---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"-+++---+---++-":{"2":"19/92","6":"19/92","12":"22/75","13":"22/75"},"-+++---+---+-++++":{"12":"1/2","16":"1/2"},"-+++---+---+-+++-++++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+-+++-++++++-":{"21":"71/92","23":"21/92"},"-+++---+---+-+++-+++++-":{"1":"4559/21300","9":"4559/21300","12":"847/7100","17":"7541/21300","22":"7/71"},"-+++---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"-+++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++---+---+-+++-++-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"-+++---+---+-+++-+-":{"2":"1009/9077","6":"1009/9077","14":"1009/9077","17":"3550/9077","18":"2500/9077"},"-+++---+---+-+++--+++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+-+++--++++++-+-":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"-+++---+---+-+++--++++++---":{"1":"2911/443244","5":"55411/443244","13":"129961/443244","17":"60137/147748","26":"12425/73874"},"-+++---+---+-+++--+++++-":{"21":"71/92","23":"21/92"},"-+++---+---+-+++--++++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++---+---+-+++--+++-":{"20":"1/3","21":"2/3"},"-+++---+---+-+++--++-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+-+++--++-+++-+":{"1":"25/121","18":"25/121","20":"71/242","25":"71/242"},"-+++---+---+-+++--++-++-":{"21":"71/92","23":"21/92"},"-+++---+---+-+++--++-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++---+---+-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"-+++---+---+-+++--+-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"-+++---+---+-+++---++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+-+++---+++++-+-":{"1":"2500/15123","5":"50/213","13":"1/3","18":"847/5041","26":"7/71"},"-+++---+---+-+++---+++++---":{"1":"2500/15123","5":"50/213","13":"1/3","18":"847/5041","26":"7/71"},"-+++---+---+-+++---++++-":{"21":"71/92","23":"21/92"},"-+++---+---+-+++---+++-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++---+---+-+++---++-":{"20":"1/3","21":"2/3"},"-+++---+---+-+++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+---+-+++---+-++-":{"21":"71/92","23":"21/92"},"-+++---+---+-+++---+-+-":{"1":"1009/8068","9":"1009/8068","13":"25225/286414","21":"1775/4034","22":"63525/286414"},"-+++---+---+-+++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+-+++----":{"11":"1/2","19":"1/2"},"-+++---+---+-++-":{"11":"1/2","15":"1/2"},"-+++---+---+-+-":{"2":"71639/745367","5":"122089/745367","13":"374139/745367","14":"177500/745367"},"-+++---+---+--+++":{"2":"7/57","5":"847/4047","13":"4559/12141","16":"50/171"},"-+++---+---+--++-+":{"13":"1/2","17":"1/2"},"-+++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++--++++++-+-":{"1":"41/2582","5":"55411/183322","13":"25225/91661","26":"525/1291"},"-+++---+---+--++--++++++---":{"1":"41/2582","5":"55411/183322","13":"25225/91661","25":"21175/73587","26":"8750/73587"},"-+++---+---+--++--+++++-":{"21":"71/92","23":"21/92"},"-+++---+---+--++--++++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"-+++---+---+--++--+++-":{"20":"1/3","21":"2/3"},"-+++---+---+--++--++-":{"1":"4961/364922","13":"180411/364922","18":"52500/182461","20":"37275/182461"},"-+++---+---+--++--+-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"-+++---+---+--++---++++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++---+++++-+-":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","26":"625/1633"},"-+++---+---+--++---+++++---":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","25":"1775/7866","26":"87725/558486"},"-+++---+---+--++---++++-":{"21":"71/92","23":"21/92"},"-+++---+---+--++---+++-":{"1":"75798/637405","9":"75798/637405","14":"25225/513339","21":"80000/171113","22":"126025/513339"},"-+++---+---+--++---++-":{"20":"1/3","21":"2/3"},"-+++---+---+--++---+-++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"-+++---+---+--++---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"-+++---+---+--++---+-++-":{"21":"71/92","23":"21/92"},"-+++---+---+--++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"-+++---+---+--++---+--":{"0":"1009/4600","11":"1009/4600","13":"1491/4600","19":"41/4600","21":"21/92"},"-+++---+---+--++----":{"11":"1/2","19":"1/2"},"-+++---+---+--+-":{"11":"1/2","15":"1/2"},"-+++---+---+---++":{"2":"249139/1275817","5":"424589/1275817","14":"227950/1275817","16":"374139/1275817"},"-+++---+---+---+-+":{"2":"1009/7059","10":"1009/7059","14":"497/2353","17":"3550/7059"},"-+++---+---+---+--+":{"14":"1/2","18":"1/2"},"-+++---+---+---+---++++++":{"13":"2/3","24":"1/3"},"-+++---+---+---+---+++++-+-":{"1":"55411/463772","5":"2541/6532","14":"25225/231886","26":"625/1633"},"-+++---+---+---+---+++++--":{"0":"100900/735117","13":"67487/245039","14":"65489/735117","20":"122089/735117","25":"244178/735117"},"-+++---+---+---+---++++-":{"21":"71/92","23":"21/92"},"-+++---+---+---+---+++-":{"21":"50/71","22":"21/71"},"-+++---+---+---+---++-":{"20":"1/3","21":"2/3"},"-+++---+---+---+---+-":{"0":"121/392","1":"363/3976","11":"25/98","14":"3025/13916","20":"25/196"},"-+++---+---+---+----":{"11":"1/2","19":"1/2"},"-+++---+---+----":{"11":"1/2","15":"1/2"},"-+++---+----+++++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+----++++--+":{"1":"1/2","11":"71/242","18":"25/121"},"-+++---+----++++---++":{"1":"2541/6532","11":"21/92","12":"525/3266","20":"725/3266"},"-+++---+----++++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+----++++---+-+++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++---+----++++---+-++-":{"1":"3025/7866","11":"1775/7866","12":"625/3933","21":"21/92","23":"41/15732"},"-+++---+----++++---+-+-":{"1":"122089/320778","11":"1009/4518","12":"25225/160389","21":"175/753","22":"1025/160389"},"-+++---+----++++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+----++++---+--++-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++---+----++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++---+----++++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+----++++---+---+-+":{"1":"513/2950","12":"600039/2065000","20":"36423/295000","24":"170489/2065000","25":"680411/2065000"},"-+++---+----++++---+---+---":{"1":"684511/1875172","5":"737011/1875172","12":"126025/937586","22":"63525/937586","26":"37275/937586"},"-+++---+----++++---+----":{"2":"121/384","6":"121/384","19":"71/384","23":"71/384"},"-+++---+----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"-+++---+----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"-+++---+----++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"-+++---+----++++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+----++++-------+-+":{"1":"513/7352","12":"20691/51464","19":"36423/367600","24":"424589/2573200","25":"13591/51464"},"-+++---+----++++-------+---":{"1":"247993/712729","5":"261118/712729","12":"36248/184697","19":"7948/125597","26":"22341/854357"},"-+++---+----++++--------+":{"23":"21/92","24":"71/92"},"-+++---+----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"-+++---+----++++-----------":{"18":"29/79","26":"50/79"},"-+++---+----+++-":{"1":"121/184","12":"21/184","15":"21/92"},"-+++---+----++-":{"2":"3509/12059","6":"3509/12059","12":"3550/12059","14":"1491/12059"},"-+++---+----+-":{"2":"19/92","6":"19/92","12":"22/75","13":"22/75"},"-+++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+-----+++--+":{"1":"1/2","11":"71/242","18":"25/121"},"-+++---+-----+++---++++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+-----+++---+++++-+-":{"1":"6091/15732","5":"625/3933","11":"847/5244","13":"1775/7866","26":"175/2622"},"-+++---+-----+++---+++++--":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"-+++---+-----+++---++++-":{"1":"1775/5566","11":"126025/673486","13":"625/2783","21":"21/92","23":"55411/1346972"},"-+++---+-----+++---+++-":{"1":"3509/9118","11":"2059/9118","13":"87725/323689","20":"525/4559","22":"1025/323689"},"-+++---+-----+++---++-":{"20":"1/3","21":"2/3"},"-+++---+-----+++---+-++++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+-----+++---+-++-":{"1":"1775/5566","11":"126025/673486","13":"625/2783","21":"21/92","23":"55411/1346972"},"-+++---+-----+++---+-+-++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+-----+++---+-+-+-+":{"1":"25/121","13":"25/71","20":"1009/7018","22":"1025/249139","25":"71/242"},"-+++---+-----+++---+-+-+--":{"16":"25225/383257","21":"902539/1533028","22":"101875/383257","25":"122089/1533028"},"-+++---+-----+++---+-+--":{"1":"1775/5566","11":"126025/673486","13":"625/2783","21":"21/92","23":"55411/1346972"},"-+++---+-----+++---+--+++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+-----+++---+--++-+":{"1":"37275/181436","13":"63525/181436","20":"25225/181436","21":"4961/362872","25":"105861/362872"},"-+++---+-----+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++---+-----+++---+---++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+-----+++---+---+-+":{"1":"25/121","13":"25/71","20":"1009/7018","22":"1025/249139","25":"71/242"},"-+++---+-----+++---+---+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"-+++---+-----+++---+----":{"2":"847/7891","11":"847/7891","12":"6050/23673","19":"7541/23673","23":"5000/23673"},"-+++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-----+++------+":{"13":"1/2","19":"71/242","22":"25/121"},"-+++---+-----+++-------++":{"1":"21/71","13":"27/95","24":"21/50"},"-+++---+-----+++-------+-+":{"1":"3591/39364","13":"20691/39364","19":"254961/1968200","24":"122089/1968200","25":"7541/39364"},"-+++---+-----+++-------+---":{"1":"432461/1371072","5":"484961/1371072","13":"126025/685536","22":"21175/228512","26":"12425/228512"},"-+++---+-----+++--------+":{"23":"21/92","24":"71/92"},"-+++---+-----+++---------+":{"7":"50/463","14":"171/463","19":"121/463","25":"121/463"},"-+++---+-----+++-----------":{"18":"29/79","26":"50/79"},"-+++---+-----++-":{"1":"1/2","14":"25/121","15":"71/242"},"-+++---+-----+-":{"2":"1009/7059","6":"1009/7059","13":"3550/7059","14":"497/2353"},"-+++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+------++--+":{"1":"1/2","11":"71/242","18":"25/121"},"-+++---+------++---++++++":{"13":"2/3","24":"1/3"},"-+++---+------++---+++++-+-":{"1":"55411/463772","5":"2541/6532","18":"25225/231886","26":"625/1633"},"-+++---+------++---+++++--":{"11":"1409/9918","13":"847/3306","20":"2459/9918","25":"121/342"},"-+++---+------++---++++-":{"1":"3025/9316","11":"1775/9316","14":"625/4658","21":"5041/18632","23":"1491/18632"},"-+++---+------++---+++-":{"1":"424589/1101228","11":"249139/1101228","14":"87725/550614","20":"44375/275307","22":"12425/183538"},"-+++---+------++---++-":{"20":"1/3","21":"2/3"},"-+++---+------++---+-++++":{"13":"2/3","24":"1/3"},"-+++---+------++---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"-+++---+------++---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"-+++---+------++---+-++-":{"1":"3025/9316","11":"1775/9316","14":"625/4658","21":"5041/18632","23":"1491/18632"},"-+++---+------++---+-+-":{"1":"122089/496228","11":"71639/496228","14":"25225/248114","21":"44375/124057","22":"37275/248114"},"-+++---+------++---+--+++":{"13":"2/3","24":"1/3"},"-+++---+------++---+--++-+":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"-+++---+------++---+--++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"-+++---+------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-+++---+------++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"-+++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+------++------+++":{"13":"2/3","24":"1/3"},"-+++---+------++------++-+":{"1":"25/121","14":"25/121","21":"71/242","25":"71/242"},"-+++---+------++------+-":{"14":"21/113","18":"21/113","22":"5041/13673","23":"3550/13673"},"-+++---+------++-------++":{"13":"2/3","24":"1/3"},"-+++---+------++-------+-+":{"1":"3025/12866","14":"3025/12866","20":"71639/746228","22":"5325/53302","25":"8591/25732"},"-+++---+------++--------+":{"23":"21/92","24":"71/92"},"-+++---+------++---------+":{"7":"50/463","14":"171/463","19":"121/463","25":"121/463"},"-+++---+------++-----------":{"18":"29/79","26":"50/79"},"-+++---+------+-":{"1":"1/2","14":"25/121","15":"71/242"},"-+++---+-------++":{"14":"21/71","16":"50/71"},"-+++---+-------+-+":{"14":"21/71","17":"50/71"},"-+++---+-------+--+":{"14":"1/2","18":"1/2"},"-+++---+-------+---++++++":{"13":"2/3","24":"1/3"},"-+++---+-------+---+++++-+-":{"1":"55411/463772","5":"2541/6532","14":"25225/231886","26":"625/1633"},"-+++---+-------+---+++++--":{"11":"1409/9918","13":"847/3306","20":"2459/9918","25":"121/342"},"-+++---+-------+---++++-":{"21":"71/92","23":"21/92"},"-+++---+-------+---+++-":{"1":"122089/623278","11":"71639/623278","15":"25225/311639","21":"126025/311639","22":"63525/311639"},"-+++---+-------+---++-":{"20":"1/3","21":"2/3"},"-+++---+-------+---+-++++":{"13":"2/3","24":"1/3"},"-+++---+-------+---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"-+++---+-------+---+-+++---":{"1":"21/92","5":"2541/6532","20":"1009/6532","25":"3457/48564","26":"87725/558486"},"-+++---+-------+---+-++-":{"21":"71/92","23":"21/92"},"-+++---+-------+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"-+++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-------+----+":{"0":"121/392","7":"121/392","19":"25/98","20":"25/196"},"-+++---+-------+-----++++":{"13":"2/3","24":"1/3"},"-+++---+-------+-----+++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++---+-------+-----++-":{"21":"71/92","23":"21/92"},"-+++---+-------+-----+-":{"21":"50/71","22":"21/71"},"-+++---+-------+------+++":{"13":"2/3","24":"1/3"},"-+++---+-------+------++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++---+-------+------+-":{"7":"21/134","10":"21/134","22":"6091/16214","23":"5041/16214"},"-+++---+-------+-------++":{"13":"2/3","24":"1/3"},"-+++---+-------+-------+-+":{"1":"47539/227950","7":"2911/227950","15":"1009/4559","22":"1050/4559","25":"1491/4559"},"-+++---+-------+--------+":{"23":"21/92","24":"71/92"},"-+++---+-------+---------+":{"7":"6050/18191","20":"2500/18191","23":"4641/36382","25":"14641/36382"},"-+++---+-------+-----------":{"14":"29/79","26":"50/79"},"-+++---+--------":{"7":"1/2","15":"1/2"},"-+++----+":{"7":"21/92","8":"71/92"},"-+++-----+":{"7":"21/92","9":"71/92"},"-+++------+":{"7":"31/75","10":"44/75"},"-+++-------+":{"7":"1/2","11":"1/2"},"-+++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"-+++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"-+++----------+":{"1":"1/2","7":"71/242","14":"25/121"},"-+++-----------++":{"14":"21/71","16":"50/71"},"-+++-----------+-+":{"14":"21/71","17":"50/71"},"-+++-----------+--+":{"14":"1/2","18":"1/2"},"-+++-----------+---++++++":{"13":"2/3","24":"1/3"},"-+++-----------+---+++++-+-":{"1":"55411/463772","5":"2541/6532","14":"25225/231886","26":"625/1633"},"-+++-----------+---+++++--":{"7":"1015/9761","13":"3347/9772","20":"50/271","25":"100/271"},"-+++-----------+---++++-":{"21":"71/92","23":"21/92"},"-+++-----------+---+++-":{"1":"424589/1028728","7":"249139/1028728","15":"87725/514364","20":"37275/514364","22":"13125/128591"},"-+++-----------+---++-":{"20":"1/3","21":"2/3"},"-+++-----------+---+-++++":{"13":"2/3","24":"1/3"},"-+++-----------+---+-+++-+-":{"1":"21/92","5":"7/18","20":"15/97","26":"21/92"},"-+++-----------+---+-+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+---+-++-":{"21":"71/92","23":"21/92"},"-+++-----------+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"-+++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++-----------+----+++++":{"13":"2/3","24":"1/3"},"-+++-----------+----++++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++-----------+----++++--":{"7":"1015/9761","13":"3347/9772","20":"50/271","25":"100/271"},"-+++-----------+----+++-":{"21":"71/92","23":"21/92"},"-+++-----------+----++-":{"1":"424589/1028728","7":"249139/1028728","15":"87725/514364","20":"37275/514364","22":"13125/128591"},"-+++-----------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"-+++-----------+-----++++":{"13":"2/3","24":"1/3"},"-+++-----------+-----+++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++-----------+-----+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+-----++-":{"21":"71/92","23":"21/92"},"-+++-----------+-----+-":{"21":"50/71","22":"21/71"},"-+++-----------+------+++":{"13":"2/3","24":"1/3"},"-+++-----------+------++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++-----------+------+-":{"2":"2541/9073","7":"2541/9073","15":"1491/9073","22":"125000/1097833","23":"177500/1097833"},"-+++-----------+-------++":{"13":"2/3","24":"1/3"},"-+++-----------+-------+-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++-----------+--------+":{"23":"21/92","24":"71/92"},"-+++-----------+---------+":{"15":"3025/16416","20":"625/8208","23":"9641/32832","25":"14641/32832"},"-+++-----------+-----------":{"14":"29/79","26":"50/79"},"-+++------------+":{"15":"21/92","16":"71/92"},"-+++-------------+":{"15":"21/92","17":"71/92"},"-+++--------------+":{"2":"21/71","7":"21/71","15":"1009/8591","18":"2500/8591"},"-+++---------------+":{"15":"1/2","19":"1/2"},"-+++----------------+++++":{"19":"21/92","24":"71/92"},"-+++----------------++++-+-":{"18":"29/79","26":"50/79"},"-+++----------------++++--":{"7":"1775/8833","15":"19/273","20":"71/292","25":"71/146"},"-+++----------------+++-":{"1":"14641/21655","14":"2541/21655","20":"21/305","23":"42/305"},"-+++----------------++-":{"15":"1009/7059","21":"3550/7059","22":"2500/7059"},"-+++----------------+-":{"20":"1/2","21":"1/2"},"-+++-----------------++++":{"13":"2/3","24":"1/3"},"-+++-----------------+++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++-----------------+++--":{"15":"25/96","21":"71/192","24":"175/5472","25":"3697/10944"},"-+++-----------------++-":{"21":"71/92","23":"21/92"},"-+++-----------------+-":{"21":"50/71","22":"21/71"},"-+++------------------+++":{"13":"2/3","24":"1/3"},"-+++------------------++-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++------------------+-":{"22":"44/75","23":"31/75"},"-+++-------------------++":{"13":"2/3","24":"1/3"},"-+++-------------------+-+-":{"1":"129961/739922","5":"307461/739922","19":"25225/369961","26":"126025/369961"},"-+++--------------------+":{"23":"21/92","24":"71/92"},"-+++---------------------+":{"23":"1/2","25":"1/2"},"-+++-----------------------":{"14":"29/79","26":"50/79"},"-++-":{"2":"44/75","3":"31/75"},"-+-":{"0":"1009/5568","1":"121/192","2":"175/928"},"--+++":{"0":"1/2","4":"1/2"},"--++-+":{"1":"1/2","5":"1/2"},"--++--+++":{"4":"1/2","8":"1/2"},"--++--++-+":{"5":"1/2","9":"1/2"},"--++--++--+++++++++++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++--++++++++++++++-+":{"1":"1/3","10":"1/3","25":"1/3"},"--++--++--+++++++++++++-":{"21":"71/92","23":"21/92"},"--++--++--++++++++++++-":{"21":"50/71","22":"21/71"},"--++--++--+++++++++++-":{"16":"1/3","21":"2/3"},"--++--++--++++++++++-":{"16":"1/2","20":"1/2"},"--++--++--+++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"--++--++--++++++++-":{"2":"3509/12059","16":"3550/12059","18":"5000/12059"},"--++--++--+++++++-":{"5":"21175/65888","10":"175/928","12":"21175/131776","16":"4057/197664","17":"122089/395328"},"--++--++--++++++-":{"1":"122089/252050","5":"4961/252050","6":"4961/357911","10":"100900/357911","16":"1009/5041"},"--++--++--+++++-":{"12":"71/92","15":"21/92"},"--++--++--++++-":{"13":"50/71","14":"21/71"},"--++--++--+++-":{"4":"175/1278","6":"175/1278","12":"29/108","13":"3509/7668"},"--++--++--++-":{"1":"122089/252050","9":"4961/252050","10":"21/71","12":"1009/5041"},"--++--++--+-":{"1":"21/50","10":"50/121","11":"1009/6050"},"--++--++---++++++++++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++---+++++++++++++-+":{"1":"1/3","6":"1/3","25":"1/3"},"--++--++---++++++++++++-":{"21":"71/92","23":"21/92"},"--++--++---+++++++++++-":{"21":"50/71","22":"21/71"},"--++--++---++++++++++-":{"16":"1/3","21":"2/3"},"--++--++---+++++++++-":{"16":"1/2","20":"1/2"},"--++--++---++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"--++--++---+++++++-":{"2":"3509/12059","10":"3509/12059","16":"3550/12059","18":"1491/12059"},"--++--++---++++++-":{"2":"19/92","10":"19/92","16":"22/75","17":"22/75"},"--++--++---+++++-++++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++---+++++-+++++++-+":{"1":"1/3","6":"1/3","25":"1/3"},"--++--++---+++++-+++++++---":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","25":"79511/607050","26":"3509/12141"},"--++--++---+++++-++++++-":{"21":"71/92","23":"21/92"},"--++--++---+++++-+++++-":{"1":"122089/594217","6":"71639/594217","16":"50450/594217","21":"247089/594217","22":"102950/594217"},"--++--++---+++++-++++-":{"20":"1/3","21":"2/3"},"--++--++---+++++-+++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++---+++++-+++-+++-+":{"6":"513/4339","12":"779589/3037300","20":"62073/433900","24":"297539/3037300","25":"1166561/3037300"},"--++--++---+++++-+++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++---+++++-+++-++-":{"21":"71/92","23":"21/92"},"--++--++---+++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"--++--++---+++++-++-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"--++--++---+++++-+-":{"2":"1009/7059","10":"1009/7059","17":"3550/7059","18":"497/2353"},"--++--++---+++++--+++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++---+++++--++++++-+":{"11":"513/5515","12":"12141/38605","17":"87723/275750","24":"47539/1930250","25":"9641/38605"},"--++--++---+++++--++++++---":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","25":"79511/607050","26":"3509/12141"},"--++--++---+++++--+++++-":{"21":"71/92","23":"21/92"},"--++--++---+++++--++++-":{"1":"122089/594217","6":"71639/594217","16":"50450/594217","21":"247089/594217","22":"102950/594217"},"--++--++---+++++--+++-":{"20":"1/3","21":"2/3"},"--++--++---+++++--++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++---+++++--++-+++-+":{"6":"513/4339","12":"779589/3037300","20":"62073/433900","24":"297539/3037300","25":"1166561/3037300"},"--++--++---+++++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++---+++++--++-++-":{"21":"71/92","23":"21/92"},"--++--++---+++++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++--++---+++++--++--+++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++---+++++--++--++-+":{"6":"513/4339","12":"779589/3037300","20":"62073/433900","24":"297539/3037300","25":"1166561/3037300"},"--++--++---+++++--++--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++---+++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"--++--++---+++++--++---":{"18":"1/2","22":"1/2"},"--++--++---+++++--+-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"--++--++---+++++---":{"1":"1/2","11":"71/242","18":"25/121"},"--++--++---++++-":{"11":"1/2","15":"1/2"},"--++--++---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"--++--++---++-":{"1":"2541/5041","2":"55411/357911","6":"50450/357911","13":"1009/5041"},"--++--++---+-":{"1":"43/87","6":"21/71","12":"21/100"},"--++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++----++++--+++":{"6":"1/4","11":"1/4","12":"1/8","16":"1/8","20":"1/4"},"--++--++----++++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++----++++--++--+++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++----++++--++--++-+":{"6":"513/4339","12":"779589/3037300","20":"62073/433900","24":"297539/3037300","25":"1166561/3037300"},"--++--++----++++--++--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++----++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"--++--++----++++--++---":{"18":"1/2","22":"1/2"},"--++--++----++++--+-":{"2":"21/113","10":"21/113","18":"5041/13673","19":"3550/13673"},"--++--++----++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"--++--++----++++---+-+":{"1":"121/313","6":"71/313","18":"50/313","21":"71/313"},"--++--++----++++---+--+++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++----++++---+--++-+":{"6":"513/4339","12":"779589/3037300","20":"62073/433900","24":"297539/3037300","25":"1166561/3037300"},"--++--++----++++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++----++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"--++--++----++++---+---++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++--++----++++---+---+-+":{"6":"513/4339","12":"779589/3037300","20":"62073/433900","24":"297539/3037300","25":"1166561/3037300"},"--++--++----++++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++----++++---+----":{"19":"1/2","23":"1/2"},"--++--++----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"--++--++----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"--++--++----++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"--++--++----++++-------++":{"2":"1/15","13":"36/59","19":"16/99","24":"16/99"},"--++--++----++++-------+-+":{"6":"171/3947","12":"10944/27629","19":"20691/197350","24":"242363/1381450","25":"7744/27629"},"--++--++----++++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--++----++++--------+":{"23":"21/92","24":"71/92"},"--++--++----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"--++--++----++++-----------":{"18":"29/79","26":"50/79"},"--++--++----+++-":{"1":"44/75","6":"21/61","15":"2/29"},"--++--++----++-":{"2":"3509/12059","12":"3550/12059","14":"5000/12059"},"--++--++----+-":{"2":"7/57","12":"50/171","13":"100/171"},"--++--++-----":{"1":"1/2","6":"725/2541","7":"41/5082","12":"25/121"},"--++--+-":{"1":"21/50","6":"50/121","7":"1009/6050"},"--++---++":{"3":"3509/15650","6":"142/313","8":"5041/15650"},"--++---+-+":{"6":"21/71","9":"50/71"},"--++---+--+":{"6":"1/2","10":"1/2"},"--++---+---++++++++++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---++++++++++++-":{"21":"71/92","23":"21/92"},"--++---+---+++++++++++-":{"21":"50/71","22":"21/71"},"--++---+---++++++++++-":{"16":"1/3","21":"2/3"},"--++---+---+++++++++-":{"16":"1/2","20":"1/2"},"--++---+---++++++++-":{"2":"121/513","4":"121/513","12":"121/513","16":"50/513","19":"100/513"},"--++---+---+++++++-":{"2":"3509/12059","10":"3509/12059","16":"3550/12059","18":"1491/12059"},"--++---+---++++++-":{"2":"19/92","10":"19/92","16":"22/75","17":"22/75"},"--++---+---+++++-++++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+++++-+++++++-+-":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","26":"21/50"},"--++---+---+++++-+++++++---":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","25":"79511/607050","26":"3509/12141"},"--++---+---+++++-++++++-":{"21":"71/92","23":"21/92"},"--++---+---+++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"--++---+---+++++-++++-":{"20":"1/3","21":"2/3"},"--++---+---+++++-+++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+++++-+++-+++-+":{"11":"513/3976","12":"600039/2783200","20":"87723/397600","24":"170489/2783200","25":"14641/39200"},"--++---+---+++++-+++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+---+++++-+++-++-":{"21":"71/92","23":"21/92"},"--++---+---+++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+---+++++-+++--":{"17":"1/2","21":"1/2"},"--++---+---+++++-++-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"--++---+---+++++-+-":{"2":"2018/9077","6":"2018/9077","12":"71639/453850","17":"105861/453850","18":"1491/9077"},"--++---+---+++++--+++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+++++--++++++-+":{"11":"513/5515","12":"12141/38605","17":"87723/275750","24":"47539/1930250","25":"9641/38605"},"--++---+---+++++--++++++---":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","25":"79511/607050","26":"3509/12141"},"--++---+---+++++--+++++-":{"21":"71/92","23":"21/92"},"--++---+---+++++--++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"--++---+---+++++--+++-":{"20":"1/3","21":"2/3"},"--++---+---+++++--++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+++++--++-+++-+":{"11":"513/3976","12":"600039/2783200","20":"87723/397600","24":"170489/2783200","25":"14641/39200"},"--++---+---+++++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+---+++++--++-++-":{"21":"71/92","23":"21/92"},"--++---+---+++++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+---+++++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+++++--+-":{"2":"21/113","4":"21/113","12":"21/113","18":"2500/13673","19":"3550/13673"},"--++---+---+++++---":{"1":"1/2","11":"71/242","18":"25/121"},"--++---+---++++-":{"11":"1/2","15":"1/2"},"--++---+---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"--++---+---++-":{"2":"19/92","6":"19/92","12":"22/75","13":"22/75"},"--++---+---+-++++":{"12":"1/2","16":"1/2"},"--++---+---+-+++-++++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+-+++-+++++++-+-":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","26":"21/50"},"--++---+---+-+++-+++++++---":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","25":"79511/607050","26":"3509/12141"},"--++---+---+-+++-++++++-":{"21":"71/92","23":"21/92"},"--++---+---+-+++-+++++-":{"21":"50/71","22":"21/71"},"--++---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"--++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++---+---+-+++-++-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"--++---+---+-+++-+-":{"2":"1009/9077","6":"1009/9077","14":"1009/9077","17":"3550/9077","18":"2500/9077"},"--++---+---+-+++--+++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+-+++--++++++-+-":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","26":"21/50"},"--++---+---+-+++--++++++---":{"1":"47539/177500","5":"4961/177500","16":"1009/3550","25":"79511/607050","26":"3509/12141"},"--++---+---+-+++--+++++-":{"21":"71/92","23":"21/92"},"--++---+---+-+++--++++-":{"21":"50/71","22":"21/71"},"--++---+---+-+++--+++-":{"20":"1/3","21":"2/3"},"--++---+---+-+++--++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+---+-+++--++-+++-+":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"--++---+---+-+++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+---+-+++--++-++-":{"21":"71/92","23":"21/92"},"--++---+---+-+++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+---+-+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"--++---+---+-+++--+-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"--++---+---+-+++---":{"1":"1/2","11":"71/242","18":"25/121"},"--++---+---+-++-":{"11":"1/2","15":"1/2"},"--++---+---+-+-":{"1":"1/2","11":"71/242","14":"25/121"},"--++---+---+--+++":{"2":"7/57","5":"847/4047","13":"4559/12141","16":"50/171"},"--++---+---+--++-+":{"13":"1/2","17":"1/2"},"--++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"--++---+---+--++--++++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++---+---+--++--++++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--++---+---+--++--+++++-":{"21":"71/92","23":"21/92"},"--++---+---+--++--++++-":{"21":"50/71","22":"21/71"},"--++---+---+--++--+++-":{"20":"1/3","21":"2/3"},"--++---+---+--++--++-":{"1":"8591/22141","11":"5000/22141","13":"6050/22141","20":"2500/22141"},"--++---+---+--++--+-":{"2":"7/57","4":"7/57","14":"700/4047","18":"117650/489687","19":"2353/6897"},"--++---+---+--++---":{"1":"1/2","11":"71/242","18":"25/121"},"--++---+---+--+-":{"11":"1/2","15":"1/2"},"--++---+---+---":{"1":"1/2","11":"71/242","14":"25/121"},"--++---+----+++++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+----++++--+++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+----++++--++++++-+":{"2":"513/5002","12":"12141/35014","17":"62073/250100","24":"47539/1750700","25":"9641/35014"},"--++---+----++++--++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"--++---+----++++--+++++-":{"21":"71/92","23":"21/92"},"--++---+----++++--++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"--++---+----++++--+++-":{"20":"1/3","21":"2/3"},"--++---+----++++--++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+----++++--++-+++-+":{"2":"513/3913","12":"779589/2739100","20":"62073/391300","24":"148439/2739100","25":"1017461/2739100"},"--++---+----++++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+----++++--++-++-":{"21":"71/92","23":"21/92"},"--++---+----++++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+----++++--++--+++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+----++++--++--++-+":{"2":"513/3913","12":"779589/2739100","20":"62073/391300","24":"148439/2739100","25":"1017461/2739100"},"--++---+----++++--++--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+----++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"--++---+----++++--++---":{"18":"1/2","22":"1/2"},"--++---+----++++--+-":{"2":"21/113","10":"21/113","18":"5041/13673","19":"3550/13673"},"--++---+----++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"--++---+----++++---+-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+----++++---+-+++-+":{"2":"513/3913","12":"779589/2739100","20":"62073/391300","24":"148439/2739100","25":"1017461/2739100"},"--++---+----++++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+----++++---+-++-":{"21":"71/92","23":"21/92"},"--++---+----++++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+----++++---+--+++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+----++++---+--++-+":{"2":"513/3913","12":"779589/2739100","20":"62073/391300","24":"148439/2739100","25":"1017461/2739100"},"--++---+----++++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+----++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"--++---+----++++---+---++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+----++++---+---+-+":{"2":"513/3913","12":"779589/2739100","20":"62073/391300","24":"148439/2739100","25":"1017461/2739100"},"--++---+----++++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+----++++---+----":{"2":"121/384","6":"121/384","19":"71/384","23":"71/384"},"--++---+----++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"--++---+----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"--++---+----++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"--++---+----++++-------++":{"2":"1/15","13":"36/59","19":"16/99","24":"16/99"},"--++---+----++++-------+-+":{"2":"171/3805","12":"10944/26635","19":"20691/190250","24":"217513/1331750","25":"7247/26635"},"--++---+----++++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+----++++--------+":{"23":"21/92","24":"71/92"},"--++---+----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"--++---+----++++-----------":{"18":"29/79","26":"50/79"},"--++---+----+++-":{"1":"25/56","12":"12/65","15":"31/84"},"--++---+----++-":{"2":"3509/12059","6":"3509/12059","12":"3550/12059","14":"1491/12059"},"--++---+----+-":{"2":"19/92","6":"19/92","12":"22/75","13":"22/75"},"--++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+-----+++--+++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+-----+++--++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"--++---+-----+++--++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"--++---+-----+++--+++++-":{"21":"71/92","23":"21/92"},"--++---+-----+++--++++-":{"21":"50/71","22":"21/71"},"--++---+-----+++--+++-":{"20":"1/3","21":"2/3"},"--++---+-----+++--++-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+-----+++--++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++--++-++-":{"21":"71/92","23":"21/92"},"--++---+-----+++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+-----+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"--++---+-----+++--+-":{"2":"21/113","10":"21/113","18":"5041/13673","19":"3550/13673"},"--++---+-----+++---++++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+-----+++---+++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"--++---+-----+++---+++++--":{"1":"25/121","18":"25/121","20":"71/242","25":"71/242"},"--++---+-----+++---++++-":{"21":"71/92","23":"21/92"},"--++---+-----+++---+++-":{"21":"50/71","22":"21/71"},"--++---+-----+++---++-":{"20":"1/3","21":"2/3"},"--++---+-----+++---+-++++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+-----+++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++---+-++-":{"21":"71/92","23":"21/92"},"--++---+-----+++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+-----+++---+--+++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+-----+++---+--++-+":{"2":"37275/293261","13":"100800/293261","20":"25225/293261","21":"79511/586522","25":"180411/586522"},"--++---+-----+++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"--++---+-----+++---+---++":{"2":"21/92","13":"1009/4600","24":"2541/4600"},"--++---+-----+++---+---+-++":{"2":"8750/146263","12":"57513/292526","13":"10319073/20769346","22":"1058750/10384673","25":"21175/146263"},"--++---+-----+++---+---+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++---+----":{"1":"102487/270587","2":"60137/270587","12":"122089/811761","19":"100900/811761","23":"100900/811761"},"--++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+-----+++-----+":{"1":"1/3","2":"71/363","13":"71/363","19":"50/363","21":"50/363"},"--++---+-----+++------+":{"13":"1/2","19":"71/242","22":"25/121"},"--++---+-----+++-------++":{"2":"1/15","13":"36/59","19":"16/99","24":"16/99"},"--++---+-----+++-------+-+":{"2":"21/355","13":"192/355","19":"2541/17750","24":"1009/17750","25":"1/5"},"--++---+-----+++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+-----+++--------+":{"23":"21/92","24":"71/92"},"--++---+-----+++---------+":{"7":"50/463","14":"171/463","19":"121/463","25":"121/463"},"--++---+-----+++-----------":{"18":"29/79","26":"50/79"},"--++---+-----++-":{"1":"121/221","7":"50/221","15":"50/221"},"--++---+-----+-":{"2":"1009/7059","6":"1009/7059","13":"3550/7059","14":"497/2353"},"--++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+------++--+++++++":{"13":"2/3","24":"1/3"},"--++---+------++--++++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++---+------++--++++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--++---+------++--+++++-":{"21":"71/92","23":"21/92"},"--++---+------++--++++-":{"21":"50/71","22":"21/71"},"--++---+------++--+++-":{"20":"1/3","21":"2/3"},"--++---+------++--++-":{"1":"4961/862011","13":"6050/12141","18":"250000/862011","20":"2500/12141"},"--++---+------++--+-":{"2":"21/113","10":"21/113","18":"5041/13673","19":"3550/13673"},"--++---+------++---++++++":{"13":"2/3","24":"1/3"},"--++---+------++---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++---+------++---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--++---+------++---++++-":{"21":"71/92","23":"21/92"},"--++---+------++---+++-":{"21":"50/71","22":"21/71"},"--++---+------++---++-":{"20":"1/3","21":"2/3"},"--++---+------++---+-++++":{"13":"2/3","24":"1/3"},"--++---+------++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+------++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+------++---+-++-":{"21":"71/92","23":"21/92"},"--++---+------++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++---+------++---+--+++":{"13":"2/3","24":"1/3"},"--++---+------++---+--++-+":{"7":"25/196","19":"25/196","21":"171/392","25":"121/392"},"--++---+------++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"--++---+------++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"--++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+------++-----+":{"1":"121/292","7":"71/292","19":"25/146","21":"25/146"},"--++---+------++------+++":{"13":"2/3","24":"1/3"},"--++---+------++------++-+":{"7":"25/171","14":"25/171","21":"121/342","25":"121/342"},"--++---+------++------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+------++------+-":{"14":"21/113","18":"21/113","22":"5041/13673","23":"3550/13673"},"--++---+------++-------++":{"13":"2/3","24":"1/3"},"--++---+------++-------+-++":{"7":"3550/44973","13":"14641/44973","14":"71/263","22":"6050/44973","25":"8591/44973"},"--++---+------++-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+------++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++---+------++--------+":{"23":"21/92","24":"71/92"},"--++---+------++---------+":{"7":"50/463","14":"171/463","19":"121/463","25":"121/463"},"--++---+------++-----------":{"22":"29/79","26":"50/79"},"--++---+------+-":{"1":"121/221","7":"50/221","15":"50/221"},"--++---+-------":{"1":"1/2","7":"71/242","14":"25/121"},"--++----+":{"7":"21/92","8":"71/92"},"--++-----+":{"7":"21/92","9":"71/92"},"--++------+":{"1":"21/50","7":"1009/6050","10":"50/121"},"--++-------+":{"7":"1/2","11":"1/2"},"--++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"--++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"--++----------+++":{"2":"1/3","11":"1/3","16":"1/3"},"--++----------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++----------++--+++++++":{"13":"2/3","24":"1/3"},"--++----------++--++++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++----------++--++++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--++----------++--+++++-":{"21":"71/92","23":"21/92"},"--++----------++--++++-":{"21":"50/71","22":"21/71"},"--++----------++--+++-":{"20":"1/3","21":"2/3"},"--++----------++--++-":{"1":"4961/862011","13":"6050/12141","18":"250000/862011","20":"2500/12141"},"--++----------++--+-":{"2":"21/71","7":"21/71","18":"2500/8591","19":"1009/8591"},"--++----------++---++++++":{"13":"2/3","24":"1/3"},"--++----------++---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++----------++---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--++----------++---++++-":{"21":"71/92","23":"21/92"},"--++----------++---+++-":{"21":"50/71","22":"21/71"},"--++----------++---++-":{"20":"1/3","21":"2/3"},"--++----------++---+-++++":{"13":"2/3","24":"1/3"},"--++----------++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++---+-++-":{"21":"71/92","23":"21/92"},"--++----------++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++----------++---+--+++":{"13":"2/3","24":"1/3"},"--++----------++---+--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"--++----------++---+---":{"2":"1/3","7":"1/3","19":"71/363","22":"50/363"},"--++----------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++----------++------+++":{"13":"2/3","24":"1/3"},"--++----------++------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++------+-":{"2":"2541/7582","7":"2541/7582","14":"1491/7582","22":"25225/458711","23":"71639/917422"},"--++----------++-------++":{"13":"2/3","24":"1/3"},"--++----------++-------+-++":{"2":"3550/41423","13":"11091/41423","14":"12141/41423","22":"6050/41423","25":"8591/41423"},"--++----------++-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++----------++--------+":{"23":"21/92","24":"71/92"},"--++----------++---------+":{"2":"25/242","14":"48/121","19":"3408/14641","23":"1009/58564","25":"1/4"},"--++----------++-----------":{"22":"29/79","26":"50/79"},"--++----------+-":{"2":"21/113","6":"21/113","14":"5041/13673","15":"3550/13673"},"--++-----------++":{"14":"21/71","16":"50/71"},"--++-----------+-+":{"14":"21/71","17":"50/71"},"--++-----------+--+":{"14":"1/2","18":"1/2"},"--++-----------+---++++++":{"13":"2/3","24":"1/3"},"--++-----------+---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++-----------+---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--++-----------+---++++-":{"21":"71/92","23":"21/92"},"--++-----------+---+++-":{"21":"50/71","22":"21/71"},"--++-----------+---++-":{"20":"1/3","21":"2/3"},"--++-----------+---+-++++":{"13":"2/3","24":"1/3"},"--++-----------+---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------+---+-+++--":{"1":"25/121","14":"25/121","21":"71/242","25":"71/242"},"--++-----------+---+-++-":{"21":"71/92","23":"21/92"},"--++-----------+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"--++-----------+----+++++":{"13":"2/3","24":"1/3"},"--++-----------+----++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--++-----------+----++++--":{"1":"1/4","19":"29/200","20":"1/4","24":"847/11400","25":"16/57"},"--++-----------+----+++-":{"21":"71/92","23":"21/92"},"--++-----------+----++-":{"21":"50/71","22":"21/71"},"--++-----------+----+-":{"1":"102487/234263","2":"60137/234263","19":"7063/234263","20":"71639/702789","21":"122089/702789"},"--++-----------+-----++++":{"13":"2/3","24":"1/3"},"--++-----------+-----+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------+-----+++--":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"--++-----------+-----++-":{"21":"71/92","23":"21/92"},"--++-----------+-----+-":{"21":"50/71","22":"21/71"},"--++-----------+------+++":{"13":"2/3","24":"1/3"},"--++-----------+------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------+------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------+------+-":{"2":"2541/9073","7":"2541/9073","15":"1491/9073","22":"125000/1097833","23":"177500/1097833"},"--++-----------+-------++":{"13":"2/3","24":"1/3"},"--++-----------+-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------+-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------+--------+":{"23":"21/92","24":"71/92"},"--++-----------+---------+":{"15":"3025/16416","20":"625/8208","23":"9641/32832","25":"14641/32832"},"--++-----------+-----------":{"14":"29/79","26":"50/79"},"--++------------+":{"15":"21/92","16":"71/92"},"--++-------------+":{"15":"21/92","17":"71/92"},"--++--------------+":{"15":"31/75","18":"44/75"},"--++---------------+":{"15":"1/2","19":"1/2"},"--++----------------+++++":{"19":"21/92","24":"71/92"},"--++----------------++++-+-":{"18":"29/79","26":"50/79"},"--++----------------++++--":{"7":"1775/8833","15":"19/273","20":"71/292","25":"71/146"},"--++----------------+++-":{"21":"1/2","23":"1/2"},"--++----------------++-":{"15":"1009/7059","21":"3550/7059","22":"2500/7059"},"--++----------------+-":{"1":"102487/234263","2":"60137/234263","19":"7063/234263","20":"71639/702789","21":"122089/702789"},"--++-----------------++++":{"13":"2/3","24":"1/3"},"--++-----------------+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-----------------+++--":{"1":"1775/8066","15":"625/4033","21":"5041/16132","24":"21175/459762","25":"244987/919524"},"--++-----------------++-":{"21":"71/92","23":"21/92"},"--++-----------------+-":{"21":"50/71","22":"21/71"},"--++------------------+++":{"13":"2/3","24":"1/3"},"--++------------------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++------------------++--":{"1":"71/313","15":"3509/15650","22":"71/313","24":"4961/2676150","25":"17141/53523"},"--++------------------+-":{"22":"44/75","23":"31/75"},"--++-------------------++":{"13":"2/3","24":"1/3"},"--++-------------------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++-------------------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--++--------------------+":{"23":"21/92","24":"71/92"},"--++---------------------+":{"1":"1/3","23":"1/3","25":"1/3"},"--++-----------------------":{"14":"29/79","26":"50/79"},"--+-":{"2":"44/75","3":"31/75"},"---++":{"2":"100/171","4":"71/171"},"---+-+":{"2":"21/71","5":"50/71"},"---+--+":{"2":"1/2","6":"1/2"},"---+---++":{"3":"3509/15650","6":"142/313","8":"5041/15650"},"---+---+-+":{"2":"21/71","9":"50/71"},"---+---+--+":{"2":"1/2","10":"1/2"},"---+---+---+++++++++++++++-":{"25":"1/2","26":"1/2"},"---+---+---++++++++++++++-":{"24":"1/2","25":"1/2"},"---+---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---++++++++++++-":{"21":"71/92","23":"21/92"},"---+---+---+++++++++++-":{"21":"50/71","22":"21/71"},"---+---+---++++++++++-":{"16":"1/3","21":"2/3"},"---+---+---+++++++++-":{"16":"1/2","20":"1/2"},"---+---+---++++++++-":{"4":"1/5","12":"1/5","16":"1/5","19":"2/5"},"---+---+---+++++++-":{"2":"33/100","7":"33/100","16":"9/64","18":"19/96"},"---+---+---++++++-":{"7":"25/196","10":"25/196","16":"121/392","17":"171/392"},"---+---+---+++++-++++++++":{"11":"1050/7141","13":"3509/14282","16":"3591/14282","24":"2541/7141"},"---+---+---+++++-+++++++-+-":{"2":"47539/477089","5":"3457/20743","16":"122089/477089","26":"227950/477089"},"---+---+---+++++-++++++-":{"21":"71/92","23":"21/92"},"---+---+---+++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"---+---+---+++++-++++-":{"20":"1/3","21":"2/3"},"---+---+---+++++-+++-++++":{"11":"1050/7141","13":"3509/14282","20":"3591/14282","24":"2541/7141"},"---+---+---+++++-+++-+++-+":{"11":"513/3976","12":"600039/2783200","20":"87723/397600","24":"170489/2783200","25":"14641/39200"},"---+---+---+++++-+++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+---+++++-+++-++-":{"21":"71/92","23":"21/92"},"---+---+---+++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---+---+++++-+++--":{"17":"1/2","21":"1/2"},"---+---+---+++++-++-":{"4":"1/4","11":"1/4","12":"1/4","19":"1/4"},"---+---+---+++++-+-":{"2":"50/121","7":"1009/6050","11":"1491/6050","18":"21/121"},"---+---+---+++++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---++++-":{"11":"1/2","15":"1/2"},"---+---+---+++-":{"11":"29/100","12":"21/100","14":"1/2"},"---+---+---++-":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+---+-++++":{"12":"1/2","16":"1/2"},"---+---+---+-+++-++++++++":{"11":"1050/7141","13":"3509/14282","16":"3591/14282","24":"2541/7141"},"---+---+---+-+++-+++++++-+-":{"2":"47539/477089","5":"3457/20743","16":"122089/477089","26":"227950/477089"},"---+---+---+-+++-++++++-":{"21":"71/92","23":"21/92"},"---+---+---+-+++-+++++-":{"21":"50/71","22":"21/71"},"---+---+---+-+++-++++-":{"20":"1/3","21":"2/3"},"---+---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+---+-+++-++-":{"2":"3509/26177","4":"3550/26177","11":"7059/26177","14":"5000/26177","19":"7059/26177"},"---+---+---+-+++-+-":{"2":"50/121","7":"1009/6050","11":"1491/6050","18":"21/121"},"---+---+---+-+++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---+-++-":{"11":"1/2","15":"1/2"},"---+---+---+-+-":{"2":"21/71","11":"50/121","14":"2500/8591"},"---+---+---+--":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+----++++++++++++++-":{"25":"1/2","26":"1/2"},"---+---+----+++++++++++++-":{"24":"1/2","25":"1/2"},"---+---+----++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+----++++++++++++---":{"5":"41/3550","11":"1009/3550","25":"71/171","26":"3509/12141"},"---+---+----+++++++++++-":{"21":"71/92","23":"21/92"},"---+---+----++++++++++-":{"21":"50/71","22":"21/71"},"---+---+----+++++++++-":{"16":"1/3","21":"2/3"},"---+---+----++++++++-":{"16":"1/2","20":"1/2"},"---+---+----+++++++-":{"4":"1/5","12":"1/5","16":"1/5","19":"2/5"},"---+---+----++++++-":{"2":"33/100","7":"33/100","16":"9/64","18":"19/96"},"---+---+----+++++-":{"7":"1/4","11":"1/4","16":"1/4","17":"1/4"},"---+---+----++++-++++++++":{"3":"1050/6091","13":"1458/7223","16":"2026/9713","24":"2541/6091"},"---+---+----++++-+++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---+----++++-+++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+---+----++++-++++++-":{"21":"71/92","23":"21/92"},"---+---+----++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"---+---+----++++-++++-":{"20":"1/3","21":"2/3"},"---+---+----++++-+++-++++":{"3":"1050/6091","13":"1458/7223","20":"2026/9713","24":"2541/6091"},"---+---+----++++-+++-+++-+":{"7":"513/3100","12":"420489/2170000","20":"62073/310000","24":"43439/2170000","25":"912461/2170000"},"---+---+----++++-+++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++-+++-++-":{"21":"71/92","23":"21/92"},"---+---+----++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---+----++++-+++--":{"17":"1/2","21":"1/2"},"---+---+----++++-++-":{"4":"21/163","12":"21/163","18":"50/163","19":"71/163"},"---+---+----++++-+-":{"3":"17/94","11":"17/94","17":"22/49","18":"10/53"},"---+---+----++++--+++++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+----++++--++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---+----++++--++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+---+----++++--+++++-":{"21":"71/92","23":"21/92"},"---+---+----++++--++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"---+---+----++++--+++-":{"20":"1/3","21":"2/3"},"---+---+----++++--++-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+----++++--++-+++-+":{"7":"513/3100","12":"420489/2170000","20":"62073/310000","24":"43439/2170000","25":"912461/2170000"},"---+---+----++++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++--++-++-":{"21":"71/92","23":"21/92"},"---+---+----++++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---+----++++--++--+++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+----++++--++--++-+":{"7":"513/3100","12":"420489/2170000","20":"62073/310000","24":"43439/2170000","25":"912461/2170000"},"---+---+----++++--++--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"---+---+----++++--++---":{"18":"1/2","22":"1/2"},"---+---+----++++--+-":{"3":"21/134","10":"21/134","18":"6091/16214","19":"5041/16214"},"---+---+----++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"---+---+----++++---+-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+----++++---+-+++-+":{"7":"513/3100","12":"420489/2170000","20":"62073/310000","24":"43439/2170000","25":"912461/2170000"},"---+---+----++++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++---+-++-":{"21":"71/92","23":"21/92"},"---+---+----++++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---+----++++---+--+++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+----++++---+--++-+":{"7":"513/3100","12":"420489/2170000","20":"62073/310000","24":"43439/2170000","25":"912461/2170000"},"---+---+----++++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"---+---+----++++---+---++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+----++++---+---+-+":{"7":"513/3100","12":"420489/2170000","20":"62073/310000","24":"43439/2170000","25":"912461/2170000"},"---+---+----++++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++---+----":{"19":"1/2","23":"1/2"},"---+---+----++++----+":{"2":"2541/9073","7":"2541/9073","19":"1491/9073","20":"2500/9073"},"---+---+----++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"---+---+----++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"---+---+----++++-------++":{"3":"175/2447","13":"1425/2447","19":"847/4894","24":"847/4894"},"---+---+----++++-------+-+":{"7":"3/62","12":"171/434","19":"363/3100","24":"3509/21700","25":"121/434"},"---+---+----++++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+----++++--------+":{"23":"21/92","24":"71/92"},"---+---+----++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"---+---+----++++-----------":{"18":"29/79","26":"50/79"},"---+---+----+++-":{"1":"25/56","12":"12/65","15":"31/84"},"---+---+----++-":{"2":"50/121","7":"50/121","14":"21/121"},"---+---+----+-":{"2":"1/3","7":"1/3","13":"1/3"},"---+---+-----++++":{"7":"1/3","11":"1/3","12":"1/6","16":"1/6"},"---+---+-----+++-++++++++":{"3":"1050/6091","13":"1458/7223","16":"2026/9713","24":"2541/6091"},"---+---+-----+++-+++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---+-----+++-+++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+---+-----+++-++++++-":{"21":"71/92","23":"21/92"},"---+---+-----+++-+++++-":{"21":"50/71","22":"21/71"},"---+---+-----+++-++++-":{"20":"1/3","21":"2/3"},"---+---+-----+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+-----+++-++-":{"4":"21/221","14":"2100/15691","18":"5000/15691","19":"100/221"},"---+---+-----+++-+-":{"12":"1009/5568","17":"121/192","18":"175/928"},"---+---+-----+++--+++++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+-----+++--++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---+-----+++--++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+---+-----+++--+++++-":{"21":"71/92","23":"21/92"},"---+---+-----+++--++++-":{"21":"50/71","22":"21/71"},"---+---+-----+++--+++-":{"20":"1/3","21":"2/3"},"---+---+-----+++--++-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+-----+++--++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++--++-++-":{"21":"71/92","23":"21/92"},"---+---+-----+++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---+-----+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"---+---+-----+++--+-":{"12":"1/4","13":"1/2","18":"25/242","19":"71/484"},"---+---+-----+++---++++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+-----+++---+++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---+-----+++---+++++--":{"1":"25/121","18":"25/121","20":"71/242","25":"71/242"},"---+---+-----+++---++++-":{"21":"71/92","23":"21/92"},"---+---+-----+++---+++-":{"21":"50/71","22":"21/71"},"---+---+-----+++---++-":{"20":"1/3","21":"2/3"},"---+---+-----+++---+-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+-----+++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++---+-++-":{"21":"71/92","23":"21/92"},"---+---+-----+++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---+-----+++---+--+++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+-----+++---+--++-+":{"7":"37275/255986","13":"63525/255986","20":"25225/255986","21":"79511/511972","25":"180411/511972"},"---+---+-----+++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"---+---+-----+++---+---++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---+-----+++---+---+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++---+----":{"19":"1/2","23":"1/2"},"---+---+-----+++----+":{"2":"2541/9073","7":"2541/9073","19":"1491/9073","20":"2500/9073"},"---+---+-----+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---+-----+++------+":{"2":"1/3","7":"1/3","19":"71/363","22":"50/363"},"---+---+-----+++-------++":{"3":"175/2447","13":"1425/2447","19":"847/4894","24":"847/4894"},"---+---+-----+++-------+-+":{"7":"21/334","13":"171/334","19":"2541/16700","24":"1009/16700","25":"71/334"},"---+---+-----+++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---+-----+++--------+":{"23":"21/92","24":"71/92"},"---+---+-----+++---------+":{"7":"50/463","14":"171/463","19":"121/463","25":"121/463"},"---+---+-----+++-----------":{"18":"29/79","26":"50/79"},"---+---+-----++-":{"1":"121/221","7":"50/221","15":"50/221"},"---+---+-----+-":{"2":"50/121","7":"50/121","14":"21/121"},"---+---+------":{"2":"1/3","7":"1/3","13":"1/3"},"---+----+":{"7":"21/92","8":"71/92"},"---+-----+":{"7":"21/92","9":"71/92"},"---+------+":{"2":"1/2","10":"1/2"},"---+-------+":{"7":"1/2","11":"1/2"},"---+--------++++++++++++++-":{"25":"1/2","26":"1/2"},"---+--------+++++++++++++-":{"24":"1/2","25":"1/2"},"---+--------++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+--------++++++++++++---":{"5":"41/3550","11":"1009/3550","25":"71/171","26":"3509/12141"},"---+--------+++++++++++-":{"21":"71/92","23":"21/92"},"---+--------++++++++++-":{"21":"50/71","22":"21/71"},"---+--------+++++++++-":{"16":"1/3","21":"2/3"},"---+--------++++++++-":{"16":"1/2","20":"1/2"},"---+--------+++++++-":{"4":"1/5","12":"1/5","16":"1/5","19":"2/5"},"---+--------++++++-":{"2":"3509/15650","16":"5041/15650","18":"142/313"},"---+--------+++++-":{"3":"1/4","11":"1/4","16":"1/4","17":"1/4"},"---+--------++++-++++++++":{"3":"1050/6091","13":"1458/7223","16":"2026/9713","24":"2541/6091"},"---+--------++++-+++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+--------++++-+++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+--------++++-++++++-":{"21":"71/92","23":"21/92"},"---+--------++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"---+--------++++-++++-":{"20":"1/3","21":"2/3"},"---+--------++++-+++-++++":{"3":"1050/6091","13":"1458/7223","20":"2026/9713","24":"2541/6091"},"---+--------++++-+++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++-+++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++-+++-++-":{"21":"71/92","23":"21/92"},"---+--------++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+--------++++-+++--":{"17":"1/2","21":"1/2"},"---+--------++++-++-":{"4":"21/163","12":"21/163","18":"50/163","19":"71/163"},"---+--------++++-+-":{"3":"17/94","11":"17/94","17":"22/49","18":"10/53"},"---+--------++++--+++++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+--------++++--++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+--------++++--++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+--------++++--+++++-":{"21":"71/92","23":"21/92"},"---+--------++++--++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"---+--------++++--+++-":{"20":"1/3","21":"2/3"},"---+--------++++--++-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+--------++++--++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++--++-++-":{"21":"71/92","23":"21/92"},"---+--------++++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+--------++++--++--+++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+--------++++--++--++-+":{"3":"63525/399286","12":"89775/399286","20":"61475/399286","21":"61561/798572","25":"307461/798572"},"---+--------++++--++--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"---+--------++++--++---":{"3":"121/342","7":"121/342","18":"25/171","22":"25/171"},"---+--------++++--+-":{"3":"1/3","7":"1/3","12":"1/6","18":"25/363","19":"71/726"},"---+--------++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"---+--------++++---+-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+--------++++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++---+-++-":{"21":"71/92","23":"21/92"},"---+--------++++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+--------++++---+--+++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+--------++++---+--++-+":{"3":"63525/399286","12":"89775/399286","20":"61475/399286","21":"61561/798572","25":"307461/798572"},"---+--------++++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"---+--------++++---+---++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+--------++++---+---+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++---+----":{"19":"1/2","23":"1/2"},"---+--------++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"---+--------++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"---+--------++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"---+--------++++-------++":{"3":"175/2447","13":"1425/2447","19":"847/4894","24":"847/4894"},"---+--------++++-------+-+":{"3":"171/3434","12":"9747/24038","19":"20691/171700","24":"182513/1201900","25":"6547/24038"},"---+--------++++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------++++--------+":{"23":"21/92","24":"71/92"},"---+--------++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"---+--------++++-----------":{"18":"29/79","26":"50/79"},"---+--------+++-":{"1":"25/56","12":"12/65","15":"31/84"},"---+--------++-":{"2":"3509/15650","12":"5041/15650","14":"142/313"},"---+--------+-":{"3":"1/4","7":"1/4","12":"1/4","13":"1/4"},"---+---------++++":{"12":"1/2","16":"1/2"},"---+---------+++-++++++++":{"3":"1050/6091","13":"1458/7223","16":"2026/9713","24":"2541/6091"},"---+---------+++-+++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---------+++-+++++++--":{"7":"441/3427","12":"47539/171350","17":"43439/171350","20":"4961/171350","25":"53361/171350"},"---+---------+++-++++++-":{"21":"71/92","23":"21/92"},"---+---------+++-+++++-":{"21":"50/71","22":"21/71"},"---+---------+++-++++-":{"20":"1/3","21":"2/3"},"---+---------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---------+++-++-":{"4":"21/221","14":"2100/15691","18":"5000/15691","19":"100/221"},"---+---------+++-+-":{"12":"1009/5568","17":"121/192","18":"175/928"},"---+---------+++--+++++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---------+++--++++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---------+++--++++++---":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","25":"847/4047","26":"3509/12141"},"---+---------+++--+++++-":{"21":"71/92","23":"21/92"},"---+---------+++--++++-":{"21":"50/71","22":"21/71"},"---+---------+++--+++-":{"20":"1/3","21":"2/3"},"---+---------+++--++-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---------+++--++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++--++-++-":{"21":"71/92","23":"21/92"},"---+---------+++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---------+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"---+---------+++--+-":{"3":"1/4","7":"1/4","13":"1/4","18":"25/242","19":"71/484"},"---+---------+++---++++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---------+++---+++++-+-":{"5":"132011/607050","11":"47539/607050","16":"2500/12141","26":"6050/12141"},"---+---------+++---+++++--":{"1":"25/121","18":"25/121","20":"71/242","25":"71/242"},"---+---------+++---++++-":{"21":"71/92","23":"21/92"},"---+---------+++---+++-":{"21":"50/71","22":"21/71"},"---+---------+++---++-":{"20":"1/3","21":"2/3"},"---+---------+++---+-++++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---------+++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++---+-++-":{"21":"71/92","23":"21/92"},"---+---------+++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+---------+++---+--+++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---------+++---+--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"---+---------+++---+---++":{"3":"525/4316","13":"625/2158","17":"2541/8632","24":"2541/8632"},"---+---------+++---+---+-++":{"3":"8750/120013","12":"40013/240026","13":"7834073/17041846","22":"1058750/8520923","25":"21175/120013"},"---+---------+++---+---+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++---+----":{"19":"1/2","23":"1/2"},"---+---------+++----+":{"2":"3509/12709","3":"3509/12709","13":"2541/12709","19":"2100/12709","20":"1050/12709"},"---+---------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---------+++------+":{"13":"1/2","19":"71/242","22":"25/121"},"---+---------+++-------++":{"3":"175/2447","13":"1425/2447","19":"847/4894","24":"847/4894"},"---+---------+++-------+-+":{"3":"1197/18338","13":"9747/18338","19":"144837/916900","24":"40013/916900","25":"3697/18338"},"---+---------+++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+---------+++--------+":{"23":"21/92","24":"71/92"},"---+---------+++---------+":{"14":"1/3","19":"71/363","23":"50/363","25":"1/3"},"---+---------+++-----------":{"18":"29/79","26":"50/79"},"---+---------++-":{"1":"21/71","14":"2500/8591","15":"50/121"},"---+---------+-":{"13":"50/71","14":"21/71"},"---+----------+++":{"3":"1/4","11":"1/4","13":"1/4","16":"1/4"},"---+----------++-+":{"13":"1/2","17":"1/2"},"---+----------++--+++++++":{"13":"2/3","24":"1/3"},"---+----------++--++++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"---+----------++--++++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"---+----------++--+++++-":{"21":"71/92","23":"21/92"},"---+----------++--++++-":{"21":"50/71","22":"21/71"},"---+----------++--+++-":{"20":"1/3","21":"2/3"},"---+----------++--++-":{"1":"4961/862011","13":"6050/12141","18":"250000/862011","20":"2500/12141"},"---+----------++--+-":{"18":"44/75","19":"31/75"},"---+----------++---++++++":{"13":"2/3","24":"1/3"},"---+----------++---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"---+----------++---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"---+----------++---++++-":{"21":"71/92","23":"21/92"},"---+----------++---+++-":{"21":"50/71","22":"21/71"},"---+----------++---++-":{"20":"1/3","21":"2/3"},"---+----------++---+-++++":{"13":"2/3","24":"1/3"},"---+----------++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++---+-++-":{"21":"71/92","23":"21/92"},"---+----------++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+----------++---+--+++":{"13":"2/3","24":"1/3"},"---+----------++---+--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"---+----------++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"---+----------++----+":{"2":"121/576","3":"121/576","14":"121/576","19":"71/288","20":"71/576"},"---+----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+----------++------+++":{"13":"2/3","24":"1/3"},"---+----------++------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++------+-":{"3":"2541/8632","7":"2541/8632","14":"525/4316","22":"15625/130559","23":"44375/261118"},"---+----------++-------++":{"13":"2/3","24":"1/3"},"---+----------++-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+----------++--------+":{"23":"21/92","24":"71/92"},"---+----------++---------+":{"14":"1/3","19":"71/363","23":"50/363","25":"1/3"},"---+----------++-----------":{"22":"29/79","26":"50/79"},"---+----------+-":{"14":"44/75","15":"31/75"},"---+-----------++":{"14":"21/71","16":"50/71"},"---+-----------+-+":{"14":"21/71","17":"50/71"},"---+-----------+--+":{"14":"1/2","18":"1/2"},"---+-----------+---++++++":{"13":"2/3","24":"1/3"},"---+-----------+---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"---+-----------+---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"---+-----------+---++++-":{"21":"71/92","23":"21/92"},"---+-----------+---+++-":{"21":"50/71","22":"21/71"},"---+-----------+---++-":{"20":"1/3","21":"2/3"},"---+-----------+---+-++++":{"13":"2/3","24":"1/3"},"---+-----------+---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------+---+-+++--":{"1":"25/121","14":"25/121","21":"71/242","25":"71/242"},"---+-----------+---+-++-":{"21":"71/92","23":"21/92"},"---+-----------+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---+-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---+-----------+----+++++":{"13":"2/3","24":"1/3"},"---+-----------+----++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"---+-----------+----++++--":{"1":"1/4","19":"29/200","20":"1/4","24":"847/11400","25":"16/57"},"---+-----------+----+++-":{"21":"71/92","23":"21/92"},"---+-----------+----++-":{"21":"50/71","22":"21/71"},"---+-----------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"---+-----------+-----++++":{"13":"2/3","24":"1/3"},"---+-----------+-----+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------+-----+++--":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"---+-----------+-----++-":{"21":"71/92","23":"21/92"},"---+-----------+-----+-":{"2":"122089/466967","3":"122089/466967","19":"21189/466967","21":"127050/466967","22":"1050/6577"},"---+-----------+------+++":{"13":"2/3","24":"1/3"},"---+-----------+------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------+------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------+------+-":{"3":"2541/9682","7":"2541/9682","15":"525/4841","22":"88750/585761","23":"126025/585761"},"---+-----------+-------++":{"13":"2/3","24":"1/3"},"---+-----------+-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------+-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------+--------+":{"23":"21/92","24":"71/92"},"---+-----------+---------+":{"15":"3025/16416","20":"625/8208","23":"9641/32832","25":"14641/32832"},"---+-----------+-----------":{"7":"29/100","26":"71/100"},"---+------------+":{"14":"21/71","16":"50/71"},"---+-------------+":{"15":"21/92","17":"71/92"},"---+--------------+":{"15":"31/75","18":"44/75"},"---+---------------+":{"15":"1/2","19":"1/2"},"---+----------------+++++":{"19":"21/92","24":"71/92"},"---+----------------++++-+-":{"18":"29/79","26":"50/79"},"---+----------------++++--":{"7":"1775/8833","15":"19/273","20":"71/292","25":"71/146"},"---+----------------+++-":{"21":"1/2","23":"1/2"},"---+----------------++-":{"15":"1009/7059","21":"3550/7059","22":"2500/7059"},"---+----------------+-":{"1":"102487/340124","3":"60137/340124","19":"4375/85031","20":"44375/255093","21":"75625/255093"},"---+-----------------++++":{"13":"2/3","24":"1/3"},"---+-----------------+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-----------------+++--":{"1":"1775/8066","15":"625/4033","21":"5041/16132","24":"21175/459762","25":"244987/919524"},"---+-----------------++-":{"21":"71/92","23":"21/92"},"---+-----------------+-":{"2":"122089/466967","3":"122089/466967","19":"21189/466967","21":"127050/466967","22":"1050/6577"},"---+------------------+++":{"13":"2/3","24":"1/3"},"---+------------------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+------------------++--":{"1":"71/313","15":"3509/15650","22":"71/313","24":"4961/2676150","25":"17141/53523"},"---+------------------+-":{"22":"44/75","23":"31/75"},"---+-------------------++":{"13":"2/3","24":"1/3"},"---+-------------------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+-------------------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---+--------------------+":{"23":"21/92","24":"71/92"},"---+---------------------+":{"2":"25/96","23":"27/73","25":"27/73"},"---+-----------------------":{"7":"29/100","26":"71/100"},"----+":{"3":"21/92","4":"71/92"},"-----+":{"3":"21/92","5":"71/92"},"------+":{"2":"1/2","6":"1/2"},"-------+":{"3":"1/2","7":"1/2"},"--------+":{"3":"21/92","8":"71/92"},"---------+":{"3":"21/92","9":"71/92"},"----------+":{"2":"1/2","10":"1/2"},"-----------+":{"7":"1/2","11":"1/2"},"------------++++++++++++++-":{"24":"1/2","26":"1/2"},"------------+++++++++++++-":{"24":"1/2","25":"1/2"},"------------++++++++++++-+-":{"25":"1/2","26":"1/2"},"------------++++++++++++---":{"5":"41/3550","11":"1009/3550","25":"71/171","26":"3509/12141"},"------------+++++++++++-":{"17":"1/2","23":"1/2"},"------------++++++++++-":{"16":"71/171","22":"100/171"},"------------+++++++++-":{"16":"1/3","21":"2/3"},"------------++++++++-":{"16":"1/2","20":"1/2"},"------------+++++++-":{"17":"1/2","19":"1/2"},"------------++++++-":{"4":"10/79","12":"10/79","16":"31/100","18":"31/71"},"------------+++++-":{"16":"1/2","17":"1/2"},"------------++++-+++++++++-":{"5":"12825/50152","16":"172539/702128","24":"47539/702128","26":"75625/175532"},"------------++++-++++++++-":{"24":"1/2","25":"1/2"},"------------++++-+++++++-+-":{"3":"47539/784550","5":"184511/784550","16":"3509/15691","26":"7541/15691"},"------------++++-+++++++---":{"3":"47539/784550","5":"184511/784550","16":"3509/15691","25":"847/4047","26":"242650/894387"},"------------++++-++++++-":{"21":"71/92","23":"21/92"},"------------++++-+++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"------------++++-++++-":{"20":"1/3","21":"2/3"},"------------++++-+++-+++++-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++-+++-++++-":{"24":"1/2","25":"1/2"},"------------++++-+++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++-+++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++-+++-++-":{"21":"71/92","23":"21/92"},"------------++++-+++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"------------++++-+++--":{"17":"1/2","21":"1/2"},"------------++++-++-":{"4":"21/163","12":"21/163","18":"50/163","19":"71/163"},"------------++++-+-":{"16":"1009/5568","17":"121/192","18":"175/928"},"------------++++--+++++++":{"13":"25/171","17":"1/2","20":"25/171","24":"71/342"},"------------++++--++++++-+-":{"3":"47539/784550","5":"184511/784550","16":"3509/15691","26":"7541/15691"},"------------++++--++++++--":{"3":"525/4316","16":"41/8632","17":"2459/8632","20":"2541/8632","25":"2541/8632"},"------------++++--+++++-":{"21":"71/92","23":"21/92"},"------------++++--++++-":{"12":"1009/9118","16":"1009/9118","21":"2500/4559","22":"1050/4559"},"------------++++--+++-":{"20":"1/3","21":"2/3"},"------------++++--++-++++":{"17":"1/2","21":"25/121","24":"71/242"},"------------++++--++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++--++-++-":{"21":"71/92","23":"21/92"},"------------++++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"------------++++--++--+++":{"17":"1/2","24":"1/2"},"------------++++--++--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++--++--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++--++--+-":{"18":"50/121","21":"21/50","23":"1009/6050"},"------------++++--++---":{"18":"1/2","22":"1/2"},"------------++++--+-":{"16":"21/100","18":"1/2","19":"29/100"},"------------++++---++":{"12":"121/342","16":"1409/9918","18":"350/1653","20":"50/171"},"------------++++---+-++++":{"17":"1/2","21":"25/121","24":"71/242"},"------------++++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++---+-++-":{"21":"71/92","23":"21/92"},"------------++++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"------------++++---+--+++":{"17":"1/2","24":"1/2"},"------------++++---+--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"------------++++---+---++":{"17":"1/2","24":"1/2"},"------------++++---+---+-+":{"12":"172539/702128","22":"12825/50152","24":"47539/702128","25":"75625/175532"},"------------++++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++---+----":{"19":"1/2","23":"1/2"},"------------++++----+":{"12":"21/92","19":"21/92","20":"25/46"},"------------++++-----+":{"12":"21/92","19":"21/92","21":"25/46"},"------------++++------+":{"12":"121/342","18":"25/171","19":"71/342","22":"50/171"},"------------++++-------++":{"13":"25/46","19":"21/92","24":"21/92"},"------------++++-------+-+":{"12":"171/413","19":"513/2950","24":"2459/20650","25":"121/413"},"------------++++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------++++--------+":{"23":"21/92","24":"71/92"},"------------++++---------+":{"12":"33/97","19":"16/87","20":"7/72","25":"14/37"},"------------++++-----------":{"18":"29/79","26":"50/79"},"------------+++-":{"12":"1/3","15":"2/3"},"------------++-":{"12":"71/171","14":"100/171"},"------------+-":{"12":"1/2","13":"1/2"},"-------------++++":{"12":"1/2","16":"1/2"},"-------------+++-++++++++":{"12":"1/4","16":"1/4","24":"1/2"},"-------------+++-+++++++-+-":{"3":"47539/784550","5":"184511/784550","16":"3509/15691","26":"7541/15691"},"-------------+++-+++++++--":{"1":"61561/1284550","3":"170489/1284550","12":"6050/25691","20":"5000/25691","25":"10000/25691"},"-------------+++-++++++-":{"21":"71/92","23":"21/92"},"-------------+++-+++++-":{"21":"50/71","22":"21/71"},"-------------+++-++++-":{"20":"1/3","21":"2/3"},"-------------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-------------+++-++-":{"4":"21/221","14":"2100/15691","18":"5000/15691","19":"100/221"},"-------------+++-+-":{"12":"1009/5568","17":"121/192","18":"175/928"},"-------------+++--+++++++":{"13":"25/171","17":"1/2","20":"25/171","24":"71/342"},"-------------+++--++++++-+-":{"3":"47539/784550","5":"184511/784550","16":"3509/15691","26":"7541/15691"},"-------------+++--++++++--":{"1":"61561/1284550","3":"170489/1284550","12":"6050/25691","20":"5000/25691","25":"10000/25691"},"-------------+++--+++++-":{"21":"71/92","23":"21/92"},"-------------+++--++++-":{"21":"50/71","22":"21/71"},"-------------+++--+++-":{"20":"1/3","21":"2/3"},"-------------+++--++-++++":{"12":"1/4","13":"1/4","17":"1/4","24":"1/4"},"-------------+++--++-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++--++-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++--++-++-":{"21":"71/92","23":"21/92"},"-------------+++--++-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"-------------+++--++--":{"12":"1009/3550","18":"21/71","21":"21/50"},"-------------+++--+-":{"12":"1/4","13":"1/2","18":"25/242","19":"71/484"},"-------------+++---++++++":{"13":"25/171","17":"1/2","20":"25/171","24":"71/342"},"-------------+++---+++++-+-":{"3":"47539/784550","5":"184511/784550","16":"3509/15691","26":"7541/15691"},"-------------+++---+++++--":{"1":"61561/1284550","3":"170489/1284550","12":"6050/25691","20":"5000/25691","25":"10000/25691"},"-------------+++---++++-":{"21":"71/92","23":"21/92"},"-------------+++---+++-":{"21":"50/71","22":"21/71"},"-------------+++---++-":{"20":"1/3","21":"2/3"},"-------------+++---+-++++":{"12":"1/4","13":"1/4","17":"1/4","24":"1/4"},"-------------+++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++---+-+++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++---+-++-":{"21":"71/92","23":"21/92"},"-------------+++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"-------------+++---+--+++":{"12":"121/342","13":"121/342","21":"25/171","24":"25/171"},"-------------+++---+--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"-------------+++---+---++":{"12":"71/192","13":"3025/6816","22":"175/2272","24":"7/64"},"-------------+++---+---+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++---+---+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++---+----":{"19":"1/2","23":"1/2"},"-------------+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-------------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-------------+++------+":{"13":"1/2","19":"71/242","22":"25/121"},"-------------+++-------++":{"13":"25/46","19":"21/92","24":"21/92"},"-------------+++-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-------------+++--------+":{"23":"21/92","24":"71/92"},"-------------+++---------+":{"14":"1/3","19":"71/363","23":"50/363","25":"1/3"},"-------------+++-----------":{"18":"29/79","26":"50/79"},"-------------++-":{"1":"21/71","14":"2500/8591","15":"50/121"},"-------------+-":{"13":"50/71","14":"21/71"},"--------------+++":{"12":"1/2","16":"1/2"},"--------------++-+":{"13":"1/2","17":"1/2"},"--------------++--+++++++":{"13":"2/3","24":"1/3"},"--------------++--++++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--------------++--++++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--------------++--+++++-":{"21":"71/92","23":"21/92"},"--------------++--++++-":{"21":"50/71","22":"21/71"},"--------------++--+++-":{"20":"1/3","21":"2/3"},"--------------++--++-":{"1":"4961/862011","13":"6050/12141","18":"250000/862011","20":"2500/12141"},"--------------++--+-":{"16":"21/100","18":"1/2","19":"29/100"},"--------------++---++++++":{"13":"2/3","24":"1/3"},"--------------++---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"--------------++---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"--------------++---++++-":{"21":"71/92","23":"21/92"},"--------------++---+++-":{"21":"50/71","22":"21/71"},"--------------++---++-":{"20":"1/3","21":"2/3"},"--------------++---+-++++":{"13":"2/3","24":"1/3"},"--------------++---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++---+-+++--":{"1":"41/8550","3":"1009/8550","13":"50/171","21":"50/171","25":"50/171"},"--------------++---+-++-":{"21":"71/92","23":"21/92"},"--------------++---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"--------------++---+--+++":{"13":"2/3","24":"1/3"},"--------------++---+--++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++---+--++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++---+--+-":{"21":"21/50","22":"50/121","23":"1009/6050"},"--------------++---+---":{"13":"1/2","19":"71/242","22":"25/121"},"--------------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--------------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--------------++------+++":{"13":"2/3","24":"1/3"},"--------------++------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++------+-":{"14":"21/113","18":"21/113","22":"5041/13673","23":"3550/13673"},"--------------++-------++":{"13":"2/3","24":"1/3"},"--------------++-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"--------------++--------+":{"23":"21/92","24":"71/92"},"--------------++---------+":{"14":"1/3","19":"71/363","23":"50/363","25":"1/3"},"--------------++-----------":{"3":"29/100","26":"71/100"},"--------------+-":{"13":"21/50","14":"50/121","15":"1009/6050"},"---------------++":{"14":"21/71","16":"50/71"},"---------------+-+":{"14":"21/71","17":"50/71"},"---------------+--+":{"14":"1/2","18":"1/2"},"---------------+---++++++":{"13":"2/3","24":"1/3"},"---------------+---+++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"---------------+---+++++--":{"1":"1050/5041","13":"3509/10082","20":"21/142","24":"4961/1724022","25":"504961/1724022"},"---------------+---++++-":{"21":"71/92","23":"21/92"},"---------------+---+++-":{"21":"50/71","22":"21/71"},"---------------+---++-":{"20":"1/3","21":"2/3"},"---------------+---+-++++":{"13":"2/3","24":"1/3"},"---------------+---+-+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------+---+-+++--":{"1":"41/8550","3":"1009/8550","13":"50/171","21":"50/171","25":"50/171"},"---------------+---+-++-":{"21":"71/92","23":"21/92"},"---------------+---+-+-":{"20":"1009/5568","21":"121/192","22":"175/928"},"---------------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---------------+----+++++":{"13":"2/3","24":"1/3"},"---------------+----++++-+-":{"5":"21/71","13":"16/55","26":"31/75"},"---------------+----++++--":{"1":"1/4","19":"29/200","20":"1/4","24":"847/11400","25":"16/57"},"---------------+----+++-":{"21":"71/92","23":"21/92"},"---------------+----++-":{"21":"50/71","22":"21/71"},"---------------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"---------------+-----++++":{"13":"2/3","24":"1/3"},"---------------+-----+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------+-----+++--":{"1":"25/146","19":"25/146","21":"121/292","25":"71/292"},"---------------+-----++-":{"21":"71/92","23":"21/92"},"---------------+-----+-":{"21":"50/71","22":"21/71"},"---------------+------+++":{"13":"2/3","24":"1/3"},"---------------+------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------+------++---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------+------+-":{"15":"21/134","18":"21/134","22":"6091/16214","23":"5041/16214"},"---------------+-------++":{"13":"2/3","24":"1/3"},"---------------+-------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------+-------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------+--------+":{"23":"21/92","24":"71/92"},"---------------+---------+":{"15":"3025/16416","20":"625/8208","23":"9641/32832","25":"14641/32832"},"---------------+-----------":{"7":"29/100","26":"71/100"},"----------------+":{"15":"21/92","16":"71/92"},"-----------------+":{"15":"21/92","17":"71/92"},"------------------+":{"14":"1/2","18":"1/2"},"-------------------+":{"15":"1/2","19":"1/2"},"--------------------+++++":{"19":"21/92","24":"71/92"},"--------------------++++-+-":{"3":"29/100","26":"71/100"},"--------------------++++--":{"7":"1775/8833","15":"19/273","20":"71/292","25":"71/146"},"--------------------+++-":{"14":"121/334","20":"71/334","23":"71/167"},"--------------------++-":{"15":"1009/7059","21":"3550/7059","22":"2500/7059"},"--------------------+-":{"20":"1/2","21":"1/2"},"---------------------++++":{"13":"2/3","24":"1/3"},"---------------------+++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"---------------------+++--":{"1":"1775/8066","15":"625/4033","21":"5041/16132","24":"21175/459762","25":"244987/919524"},"---------------------++-":{"21":"71/92","23":"21/92"},"---------------------+-":{"21":"50/71","22":"21/71"},"----------------------+++":{"13":"2/3","24":"1/3"},"----------------------++-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"----------------------++--":{"1":"71/313","15":"3509/15650","22":"71/313","24":"4961/2676150","25":"17141/53523"},"----------------------+-":{"2":"2541/7582","15":"1491/7582","22":"88750/458711","23":"126025/458711"},"-----------------------++":{"13":"2/3","24":"1/3"},"-----------------------+-+-":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"-----------------------+---":{"5":"21/71","20":"3661/9495","26":"1411/4428"},"------------------------+":{"15":"21/92","24":"71/92"},"-------------------------+":{"2":"25/96","23":"27/73","25":"27/73"},"---------------------------":{"7":"29/100","26":"71/100"}}}


==> anc/proofs/s3/rational/n4_c121-50_cuts121-100_71-50_121-71_121-50_report.json <==
{
  "status": "Solved",
  "primal": 0.507948677696562,
  "dual": 0.5079486776992124,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 4.5860070104169374e-11,
  "dual_residual": 2.1185613270576702e-11,
  "seconds": 1.446877981,
  "c": "121/50",
  "n": 4,
  "cuts": [
    "121/100",
    "71/50",
    "121/71",
    "121/50"
  ],
  "patterns": 571,
  "exclusions": 2524,
  "blocks": [
    5,
    10,
    27,
    26,
    22,
    22,
    23
  ],
  "bound": "10158973613564103/20000000000000000",
  "upper_decimal": 0.5079486806782052,
  "exact_checks_passed": true,
  "numerical_max_score": 0.5079486777402616
}


==> anc/proofs/s3/rational/n4_c19-10_cuts20-19_19-10_19-9_certificate.json <==
{"n":4,"c":"19/10","cuts":["20/19","19/10","19/9"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,4,6,7],"factor":[[161,4177107,4794334,-7988857],[0,2748929,-15392064,-11389721],[128,-5252842,-6029297,10046587],[0,3797658,-2471445,30927736]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,8,9,12,13,14,15],"factor":[[-180,377,-12,-17,8,-5,-3,-1],[-205,-144,-20,2997,-15,56,-45,-27],[0,0,0,0,3463420,1950591,10911878,5887654],[0,0,0,0,3791054,8716619,-4757261,-2387788],[-163,-112,635,-1747,41,-22,24,16],[-165,-123,-589,-1988,27,-33,38,22],[0,0,0,0,4412780,-4427936,-6428922,8619830],[0,0,0,0,4589461,-4414764,1876482,-10758693]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,13,14,19,20,22,23,768,769,781,787,790,1152,1153,1165,1171,1344,1345,1357],"factor":[[-109,771,-950,205,-12,-93,-147138,-32264,18735,14633,-35231,252180,155562,21743,-206876,-16259,-339468,-581594,-1442619,645651,-6372734],[151,143,189,1481,-174,-1123,1355218,267030,-164793,-121145,545399,-2869173,-1118718,-249208,1659033,767617,2649945,6730748,13548960,-3075758,57719588],[129,-50,-302,-642,-1888,23,1096765,458602,-196033,-217544,-1493730,2465152,-3607350,222360,3460445,-4753619,6233302,-6595818,8453189,-27350783,54129245],[0,0,0,0,0,0,-1222313,-1966245,8255378,3849803,-1417428,-1221012,-179545,-1892080,3867329,-1126569,3460216,3621435,13577381,-7504502,60460122],[0,0,0,0,0,0,-1176274,-6507293,-4257481,-1643309,-587542,-3471011,-1962556,388719,206566,-1353072,4012540,503470,11164857,-15182600,53707934],[26,-3,-159,-800,1124,-3095,1441001,213245,-156797,-93821,1146683,-4453345,-399104,-389059,1144829,2389747,1622092,10684217,15147288,4004665,59225168],[57,-81,-263,-108,836,3911,1460487,199334,-154653,-87325,1286711,-4820782,-227413,-421994,1021152,2770258,1374952,11602858,15498025,5678766,59470864],[0,0,0,0,0,1,-1863525,3278168,-4375816,6965939,-511226,-3146426,-744470,112011,1763745,1197861,2796882,8293727,14003411,-2189560,61639069],[0,0,0,0,0,1,-1936390,2973096,1020510,-8570879,-95503,-3257635,-871345,227910,664975,2138420,2395976,9816060,14677120,1265359,61537799],[0,0,0,0,0,0,-103856,-62372,105818,105111,24121873,9725566,22497035,21085456,-8972725,7188741,7712332,1196286,3410685,-29230902,14955915],[0,0,0,0,0,0,-103574,-62995,393671,296585,13594133,10265,-36768498,15967970,-9034379,7240601,2317629,-984081,-31515494,21876211,22417624],[0,0,0,0,0,0,-46948,110453,-78533,-19499,11186932,-294685,3107338,-46364865,-19686674,-12562588,7007270,-10359070,-29329048,3058652,34294353],[0,0,0,0,0,0,-41225,37185,-156702,-206952,7152330,-9616011,6506034,-448411,49202462,-3652433,17495103,-18104469,-38207927,18415400,13975226],[0,0,0,0,0,0,-14765,44578,-36185,-35763,2352194,-1091096,4164892,8368890,201007,-31157693,-66961959,-29365651,-4826434,21812089,42592203],[377,516,311,-430,368,388,-775410,-162480,96709,74127,-234122,1449020,748880,125518,-1034542,-222737,-1680933,-3366030,-7651264,2761455,-33324249],[213,-566,-897,341,328,-601,-879432,-183234,109497,83521,-274271,1664666,836964,144262,-1163596,-277001,-1887483,-3871679,-8687338,3018021,-37753981],[0,0,0,0,0,0,-35355,-518532,-571610,-165662,-4603,28020315,-2289951,-10052898,18753709,2869794,-6353269,25399484,7714687,60664817,25708782],[23,-8,-37,-110,-765,-143,-47742,-817573,214606,402288,6423271,-15836886,9037572,-1403049,-7111421,17869329,-13710092,39856740,7873978,82893846,-26784771],[0,0,0,0,0,0,-77141,70743,-23895,-4409,9810964,-1325474,-9438015,-17431588,14771840,37623181,-23736265,-32416957,49468216,-22505810,-37856846],[0,0,0,0,0,0,-74963,57322,31393,-9001,10533536,-3195147,-9976979,-4318923,11147811,-50186757,6010431,32164879,39325704,-19403406,-63055260],[0,0,0,0,0,0,-4036,23333,-42208,23724,177568,490850,1195612,6440588,-10407365,-14960156,35354673,-54403223,38523210,75262941,-1858724]],"denominator":100000000},{"t":2,"f":3,"type":4,"flags":[12,770,780,782,788,791,883,884,886,887,1164,1260,1261,1267,1270,1356,1452,1453,1459],"factor":[[1597996,166163,-593745,647592,321032,-686102,-1243516,316076,-50597,-296593,-73710,-872948,-382085,-1258873,-149584,1386071,-669221,-3741494,-2715576],[53779,-2021389,20049887,9504428,8624235,2446444,7190082,-2273321,844276,995536,2404096,4243690,-3067770,12138490,5130670,-9857995,-3058572,18722756,60085609],[30244,68515,-1254107,-7283355,-10114766,522537,32862550,-3336325,-3215097,6997564,-5048201,6474574,-30772033,33702840,17003419,12713097,-17397283,-24005503,1670892],[29093,-551149,2291705,-29134185,2312400,-4253573,-18357071,-4383547,3499725,-3301775,5207480,3219966,-6793862,10186294,6869767,-4335713,-8817537,17788778,75650528],[17645,-3254971,-12316730,11989801,-2371823,11654198,-4429959,-5825398,6471422,-1499233,8352902,8454182,-5537097,14865853,6389228,-7581502,-9436176,38477728,103094062],[13959,56352,-284178,-1078894,-180350,811101,-2640916,18994507,-24161011,25073158,-37597437,28870228,4817338,-6996101,-1634490,2850290,-27678846,45679921,1160207],[18134,-18740,-695535,42251,-7052399,-15183557,8629960,-18311677,-44233400,-22260701,9484690,2871780,8987121,-2058373,-10467527,-22944349,10607712,29968543,10991302],[18556,-36304,-386767,576567,-8393209,-25726403,9510562,-11431090,32307830,21376928,-10899802,1581809,25289995,2235245,-3068886,-1806985,14682261,34740025,18121763],[27688,65072,-382917,-7358418,-248521,16005811,14759948,3113007,-11493197,37082000,28114165,-18667927,26852477,-8244204,-18833802,-8373691,1158796,-2213612,33640916],[28150,55698,-180536,-6951279,18849,14614595,18457376,8524238,10391561,-38162980,-20837689,7031962,35812135,-4128131,-3205404,12413420,11903313,4267038,35940599],[11109,-7529642,-447641,-5754388,-680843,-5608546,2134945,4472956,-3694973,699564,-4495012,-5244544,3992575,-9750139,-4420192,6485051,4821758,-23035181,-65259704],[17225,-92012,343794,-1824075,3502030,17563375,-8321774,-31646720,-6415397,11814359,-27309366,-9107203,9826248,25449643,10814240,774989,30371013,11953741,-57638289],[17930,-93765,629592,-4362666,2879912,10373125,9770483,-22676519,15383050,-82234,7707556,31614029,-19834799,-42374886,-16762929,-9129381,-14511818,24231227,-41029415],[16748,-192877,7006457,1182561,-33230096,11750457,-13681416,2346384,3514983,-2803713,4945157,1461532,1578474,-3908936,-1038731,3092325,-2960282,6750933,-15030015],[5995,-3555,-255205,-1703084,-2072728,2106924,7937512,5884026,826287,-1947173,-19196789,-45296990,-26604729,-32086070,19115092,-14260050,16113369,48763356,21659855],[6388,60081,82435,-640422,3364861,325158,1858499,646990,5750335,-10927737,15846912,-18238750,14593592,16943221,10748426,7062353,-66949002,62748319,-86656717],[23705,29130,-733892,-2401980,948271,1989409,3078058,13827357,1133288,2908176,22172074,23719065,6862434,694735,53362222,-26852699,44304491,23186883,-51669835],[23925,19109,-664179,-2487685,267800,3031333,1388314,15481545,10629142,-4854360,-3669624,-156586,-15121462,31349260,-48332225,-48355034,22046299,24959707,-44120926],[5001,14208,653365,-431002,2073227,-690042,477972,5278049,-4740634,338496,16185951,3191752,-13702620,6336862,-18699182,68622443,44783238,55881110,-9598234]],"denominator":100000000},{"t":2,"f":3,"type":6,"flags":[18,786,882,1154,1166,1170,1172,1262,1266,1268,1271,1314,1315,1316,1318,1319,1458,1506,1507,1510],"factor":[[-68,-1066,238,17,149,312019,519452,-640477,-240199,93831,30036,-146874,-490758,27375,368445,-429670,157881,-307754,281454,2694382],[0,0,0,0,0,-16065579,6290665,-10315737,26441372,-5502498,6420496,22848456,-676920,-2178867,-6065021,1201312,-12383125,-7804443,43894529,36144397],[0,0,0,0,0,42702,277118,-1058465,-5691633,5431030,-17793216,-26802811,19463568,-30777883,-25394639,30375314,-22505589,-25014439,49456280,30324503],[-209,234,90,8,783,6693632,11009458,-13854344,-5118322,1982599,541520,-3206338,-10822472,546340,7938082,-9168103,3270291,-6285380,6300094,57136020],[0,0,0,0,0,-10491510,-17500697,-20339616,-13447485,2212411,4314442,-4863320,18215342,6073538,1622984,-9548791,9240413,-21566114,-33850787,60316285],[3,34,-8,9,3034,-3699584,-5902473,7826000,2782825,-1054019,-153305,1853194,6403268,-243882,-4438152,5000465,-1642210,3027385,-3857092,-30658646],[-10,-10,-111,6,-60,-1932455,12733913,18704335,-2542655,3068642,12565483,7985875,39885537,4910698,-6711593,-3175462,13466276,-37118560,-34521774,63751966],[0,0,0,0,0,2241675,6500563,-12733483,11630359,-8906961,-41858608,5962939,28189632,7338062,-1768831,1584659,3081851,5388339,-45455286,-49548551],[0,0,0,0,0,-76720,1336089,-1267106,-9913105,531256,-250727,-3676501,20883460,47296402,23747565,-8864368,-21894892,-27822475,60151955,-60968360],[0,0,0,0,0,-1607089,1577049,-1497672,27119016,17658332,11167244,-43387736,-61075,5251693,7566452,-16642075,5318254,-12467111,-21122183,-26767715],[0,0,0,0,0,-2229257,1581374,-2447263,1323816,-2011249,3250487,1356573,-10706656,-6126121,42871637,57315815,26768358,-35964929,-13157926,-24076768],[-124,12,-417,-1175,-417,-3724017,-6873093,7016621,3036559,-1274173,-899310,1451936,4293005,-542215,-4208576,5374365,-2496840,5327041,-1967764,-35559864],[-130,-1,-637,996,-456,-3757408,-7255478,6783022,3144826,-1359000,-1163876,1322592,3590285,-649265,-4157174,5539919,-2809773,6159750,-1326009,-37496459],[-98,230,1027,137,-539,-4734176,-7039202,10489175,3431139,-1231207,214460,2599270,9380740,-148377,-5821876,6210803,-1636211,2616937,-5991612,-36641289],[0,0,0,0,0,-13364397,10262872,2990393,-13709804,-35435144,-312830,-26618033,-11466762,558493,-1693650,-7178698,6043809,12339418,-9399049,-17788895],[0,0,0,0,0,-13848948,8473140,3405904,-14864408,38050629,-18212313,4022781,-13175033,-1302383,7539420,-3227533,-2052601,19324562,-9072340,-16977199],[0,0,0,0,0,121801,1264706,-3965338,-5166953,611261,407484,10835458,-13252504,-25529133,-18847022,-29828030,22520217,-65978249,6083305,-96649444],[0,0,0,0,0,436369,5546802,-10905102,-6443361,2098804,27595268,3261355,32316011,-35163411,17956319,-1729243,-22085194,34010320,-6691416,-69160754],[0,0,0,0,0,592179,5436083,-11279638,-4355873,7710250,19529160,-802173,-1265790,29889712,-49154849,33123564,18844358,13261456,-7591182,-46519764],[0,0,0,0,0,307243,1542181,-421197,-1034382,-2059972,4871328,3350652,-20673037,6294683,-6359143,9273848,-74586422,-32920053,-56403800,-5705833]],"denominator":100000000},{"t":2,"f":3,"type":7,"flags":[21,789,885,1269,1317,1346,1358,1454,1460,1508,1509,1511,1533,1534,1535],"factor":[[1689051,427076,-898148,-1051599,-1036353,133464,-580490,-1805184,-957004,1377343,-883698,397129,-2864347,-1313782,-2644083],[8468,743720,-5113807,-12369472,14228500,7803488,-9121816,12818149,8731960,35936688,55984281,5284574,-3736971,63638853,18927267],[17681,1094326,-10919386,40105270,6414803,-596093,21181517,-19003631,-3629292,4366742,10280675,-1707924,-1696383,41993633,3950611],[4944,516562,-3978071,-5556285,7478275,-8089920,-2753879,18299150,-1266913,-20977604,-48397984,2284418,-31974656,87830961,25452477],[44764,8156622,33955278,3290930,4068025,-1760895,3000522,-7254104,952510,-22967687,14801110,-10552748,21794592,35347602,15295004],[66699,-21300823,8213575,2789933,2892020,634007,8336228,8909971,4991628,-14313732,7066545,-3197978,28483722,18757025,4639523],[4482,-101856,-6475718,-2839948,-4933486,4895893,-10680862,-24598474,59505632,-8223920,-7154271,-24744231,8673801,514809,72219913],[14470,-2488327,3307575,17498836,23470378,-8455751,-51646882,2090800,-12227725,-4808712,2739984,239660,-14161272,-25159953,34715600],[3379,-673775,-3550270,-3910071,-3051840,3081074,18126007,6138361,-15032064,-40612996,34844634,-10165435,-53227898,-27402474,79073530],[17255,-1091346,15714120,9125558,6823993,-5592302,19521923,19662834,22861360,45391278,-17525323,12931162,-35587685,-31451776,48145727],[4666,383370,-2611262,-4391834,-1921429,806413,4437234,-330279,-38594112,28932872,-16831077,-45498469,37690240,1262124,87692061],[4601,811173,-2322489,-3353774,-3283789,-1255267,1457164,-11604779,-8746534,-5209084,-3638546,75534391,33007203,683592,79083486],[33663,3590218,-5647988,11475554,-28789965,-30752030,-6473617,38694654,12936763,-8131488,15606216,-3746286,28984190,-820175,13085934],[33103,3500635,-8350037,-6603823,45625732,-19807067,19595991,9586522,11067792,-16116481,-132074,-5102390,32639160,-27800310,-7379504],[33354,3638686,-2498756,10475118,4873424,50216529,-1636462,32124493,6665503,-13932928,-9188960,2024452,22737506,-11813852,6677008]],"denominator":100000000}],"bound":"3209510977647371/7500000000000000"}


==> anc/proofs/s3/rational/n4_c19-10_cuts20-19_19-10_19-9_cover.json <==
{"n":4,"c":"19/10","cuts":["20/19","19/10","19/9"],"patterns":["++++++++++++++++++---","++++++-+++++++++++---","++++++-+++++-+++++---","++++++-+++++-++-++--+","++++++-+++++-++-++---","++++++--++++-++-++--+","++++++--++++--+-++--+","++++++--++++--+--+--+","++++++---+++--+--+--+","++++++---+++-----+--+","++++++---+++--------+","+++-++-+++++++++++---","+++-++-+++++-+++++---","+++-++-+++++-++-++--+","+++-++-+++++-++-++---","+++-++-++-++-+++++---","+++-++-++-++-++-++--+","+++-++-++-++-++-++---","+++-++--++++-++-++--+","+++-++--++++--+-++--+","+++-++--++++--+--+--+","+++-++--+-++-+++++---","+++-++--+-++-++-++--+","+++-++--+-++-++-++---","+++-++--+-++--++++---","+++-++--+-++--+-++--+","+++-++--+-++--+-++---","+++-++--+-++--+--+--+","+++-++---+++--+--+--+","+++-++---+++-----+--+","+++-++---+++--------+","+++-++----++--+-++--+","+++-++----++--+--+--+","+++-++----++----++--+","+++-++----++-----+--+","+++-++----++--------+","+++--+--+-++-+++++---","+++--+--+-++--++++---","+++--+--+-++--+-++--+","+++--+--+-++--+-++---","+++--+--+--+--++++--+","+++--+--+--+--++++---","+++--+--+--+--+-++--+","+++--+--+--+--+-++---","+++--+----++--+-++--+","+++--+----++--+-++---","+++--+----++----++--+","+++--+----++-----+--+","+++--+----++--------+","+++--+-----+--++++--+","+++--+-----+--++++---","+++--+-----+--+-++--+","+++--+-----+--+-++---","+++--+-----+---+++--+","+++--+-----+---+++---","+++--+-----+----++--+","+++--+-----+-----+--+","+++--+-----+--------+","+++--------+--++++--+","+++--------+--++++---","+++--------+---+++--+","+++--------+---+++---","+++--------+----++--+","+++--------+-----+--+","+++--------+--------+","+++------------+++-++","+++------------+++--+","+++------------+++---","+++-------------++-++","+++-------------++--+","+++--------------+--+","+++-----------------+","-++-++-+++++++++++---","-++-++-+++++-+++++---","-++-++-+++++-++-++--+","-++-++-+++++-++-++---","-++-++-++-++-+++++---","-++-++-++-++-++-++--+","-++-++-++-++-++-++---","-++-++--++++++++++---","-++-++--++++-+++++---","-++-++--++++-++-++--+","-++-++--++++-++-++---","-++-++--++++--+-++--+","-++-++--++++--+--+--+","-++-++--+-++-+++++---","-++-++--+-++-++-++--+","-++-++--+-++-++-++---","-++-++--+-++--+-++--+","-++-++--+-++--+-++---","-++-++--+-++--+--+--+","-++-++---+++-++-++--+","-++-++---+++-++-++---","-++-++---+++--+-++--+","-++-++---+++--+--+--+","-++-++---+++-----+--+","-++-++---+++--------+","-++-++----++-++-++--+","-++-++----++-++-++---","-++-++----++--+-++--+","-++-++----++--+--+--+","-++-++----++----++--+","-++-++----++-----+--+","-++-++----++--------+","-++--+--++++++++++---","-++--+--++++-+++++---","-++--+--++++-++-++---","-++--+--+-++-+++++---","-++--+--+-++-++-++---","-++--+--+-++--++++---","-++--+--+-++--+-++--+","-++--+--+-++--+-++---","-++--+--+--+--++++---","-++--+--+--+--+-++---","-++--+---+++-++-++--+","-++--+---+++-++-++---","-++--+---+++--+-++--+","-++--+---+++--+--+--+","-++--+---+++-----+--+","-++--+---+++--------+","-++--+----++-+++++---","-++--+----++-++-++--+","-++--+----++-++-++---","-++--+----++--++++---","-++--+----++--+-++--+","-++--+----++--+-++---","-++--+----++--+--+--+","-++--+----++----++--+","-++--+----++-----+--+","-++--+----++--------+","-++--+-----+--++++--+","-++--+-----+--++++---","-++--+-----+--+-++--+","-++--+-----+--+-++---","-++--+-----+----++--+","-++--+-----+-----+--+","-++--+-----+--------+","-++-------++-+++++-++","-++-------++-+++++--+","-++-------++-+++++---","-++-------++-++-++-++","-++-------++-++-++--+","-++-------++-++-++---","-++-------++--++++-++","-++-------++--++++--+","-++-------++--++++---","-++-------++--+-++-++","-++-------++--+-++--+","-++-------++--+-++---","-++-------++----++--+","-++-------++-----+--+","-++-------++--------+","-++--------+--++++-++","-++--------+--++++--+","-++--------+--++++---","-++--------+--+-++-++","-++--------+--+-++--+","-++--------+---+++-++","-++--------+---+++--+","-++--------+---+++---","-++--------+----++-++","-++--------+----++--+","-++--------+-----+--+","-++--------+--------+","-++------------+++-++","-++------------+++--+","-++------------+++---","-++-------------++-++","-++-------------++--+","-++--------------+--+","-++-----------------+","--+--+--++++++++++---","--+--+--++++-+++++---","--+--+--++++-++-++---","--+--+--+-++-+++++---","--+--+--+-++-++-++---","--+--+---+++++++++---","--+--+---+++-+++++---","--+--+---+++-++-++--+","--+--+---+++-++-++---","--+--+---+++--+-++--+","--+--+---+++--+--+--+","--+--+---+++-----+--+","--+--+---+++--------+","--+--+----++-+++++---","--+--+----++-++-++--+","--+--+----++-++-++---","--+--+----++--+-++--+","--+--+----++--+--+--+","--+--+----++-----+--+","--+--+----++--------+","--+------+++++++++---","--+------+++-+++++---","--+------+++-++-++--+","--+------+++-++-++---","--+------+++--+-++--+","--+------+++--+--+--+","--+------+++-----+--+","--+------+++--------+","--+-------++-+++++-++","--+-------++-+++++--+","--+-------++-+++++---","--+-------++-++-++-++","--+-------++-++-++--+","--+-------++-++-++---","--+-------++--++++-++","--+-------++--+-++-++","--+-------++--+-++--+","--+-------++--+--+--+","--+-------++----++-++","--+-------++----++--+","--+-------++-----+--+","--+-------++--------+","--+--------+--++++-++","--+--------+--+-++-++","--+--------+--+-++--+","--+--------+---+++-++","--+--------+----++-++","--+--------+----++--+","--+--------+-----+--+","--+--------+--------+","--+------------+++-++","--+-------------++-++","--+-------------++--+","--+--------------+--+","--+-----------------+","---------+++++++++---","---------+++-+++++--+","---------+++-+++++---","---------+++-++-++--+","---------+++-++-++---","---------+++--+-++--+","---------+++--+--+--+","---------+++-----+--+","---------+++--------+","----------++-+++++-++","----------++-+++++--+","----------++-+++++---","----------++-++-++-++","----------++-++-++--+","----------++-++-++---","----------++--++++-++","----------++--+-++-++","----------++--+-++--+","----------++--+--+--+","----------++----++-++","----------++----++--+","----------++-----+--+","----------++--------+","-----------+--++++-++","-----------+--+-++-++","-----------+---+++-++","-----------+----++-++","-----------+----++--+","-----------+-----+--+","-----------+--------+","---------------+++-++","----------------++-++","----------------++--+","-----------------+--+","--------------------+"],"pruned":{"+++++++++++++++++++":{"18":"1"},"++++++++++++++++++-+":{"8":"1/2","19":"1/2"},"++++++++++++++++++--+":{"1":"13/72","12":"10/37","17":"18/95","20":"9/25"},"+++++++++++++++++-":{"8":"1/2","17":"1/2"},"++++++++++++++++-":{"7":"1/2","16":"1/2"},"+++++++++++++++-":{"12":"1/2","15":"1/2"},"++++++++++++++-":{"8":"1/2","14":"1/2"},"+++++++++++++-":{"7":"1/2","13":"1/2"},"++++++++++++-":{"6":"1/2","12":"1/2"},"+++++++++++-":{"5":"1/2","11":"1/2"},"++++++++++-":{"9":"10/29","10":"19/29"},"+++++++++-":{"3":"1/2","9":"1/2"},"++++++++-":{"6":"9/28","8":"19/28"},"+++++++-":{"6":"9/10","7":"1/10"},"++++++-++++++++++++":{"3":"1/24","15":"7/8","18":"1/12"},"++++++-+++++++++++-+":{"3":"1/24","9":"1/24","15":"5/6","19":"1/12"},"++++++-+++++++++++--+":{"0":"1/24","9":"13/160","15":"127/160","20":"1/12"},"++++++-++++++++++-":{"15":"10/11","17":"1/11"},"++++++-+++++++++-":{"15":"9/10","16":"1/10"},"++++++-++++++++-":{"12":"1/2","15":"1/2"},"++++++-+++++++-":{"9":"181/209","12":"9/209","14":"1/11"},"++++++-++++++-":{"9":"161/190","12":"1/19","13":"1/10"},"++++++-+++++-++++++":{"3":"1/24","15":"7/8","18":"1/12"},"++++++-+++++-+++++-+":{"3":"1/24","9":"1/24","15":"5/6","19":"1/12"},"++++++-+++++-+++++--+":{"0":"1/24","9":"13/160","15":"127/160","20":"1/12"},"++++++-+++++-++++-":{"15":"10/11","17":"1/11"},"++++++-+++++-+++-":{"15":"9/10","16":"1/10"},"++++++-+++++-++-+++":{"3":"1/8","15":"16/53","16":"12/37","18":"1/4"},"++++++-+++++-++-++-+":{"7":"37/98","15":"10/29","19":"5/18"},"++++++-+++++-++-+-":{"7":"9/38","9":"1/2","17":"5/19"},"++++++-+++++-++--":{"13":"1/2","16":"1/2"},"++++++-+++++-+-":{"9":"1/2","13":"9/38","14":"5/19"},"++++++-+++++--":{"7":"1/2","13":"1/2"},"++++++-++++-":{"9":"10/11","11":"1/11"},"++++++-+++-":{"9":"9/10","10":"1/10"},"++++++-++-":{"3":"1/2","9":"1/2"},"++++++-+-":{"7":"10/19","8":"9/19"},"++++++--+++++":{"0":"19/200","7":"1/10","9":"2859/3800","12":"1/19"},"++++++--++++-+++":{"3":"19/200","7":"1/10","15":"161/200"},"++++++--++++-++-+++":{"3":"1/8","15":"16/53","16":"12/37","18":"1/4"},"++++++--++++-++-++-+":{"3":"19/84","15":"4/15","16":"25/89","19":"19/84"},"++++++--++++-++-++---":{"0":"14295/89566","3":"4705/89566","7":"1805/4714","15":"959/9428","20":"2859/9428"},"++++++--++++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"++++++--++++-++--":{"13":"1/2","16":"1/2"},"++++++--++++-+-":{"9":"1/2","13":"9/38","14":"5/19"},"++++++--++++--++":{"3":"19/200","7":"1/10","15":"161/200"},"++++++--++++--+-+++":{"3":"1/8","15":"16/53","16":"12/37","18":"1/4"},"++++++--++++--+-++-+":{"3":"19/84","15":"4/15","16":"25/89","19":"19/84"},"++++++--++++--+-++---":{"3":"5/99","13":"27/61","15":"10/73","20":"37/100"},"++++++--++++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"++++++--++++--+--++":{"15":"10/29","18":"19/29"},"++++++--++++--+--+-+":{"3":"19/84","15":"4/15","19":"36/71"},"++++++--++++--+--+---":{"13":"805/1957","15":"61/412","16":"195/3914","20":"161/412"},"++++++--++++--+---":{"8":"1/2","17":"1/2"},"++++++--++++---":{"8":"1/2","14":"1/2"},"++++++--+++-":{"8":"1/2","11":"1/2"},"++++++--++-":{"3":"1/19","8":"161/361","10":"181/361"},"++++++--+-":{"3":"1/2","9":"1/2"},"++++++---++++":{"3":"19/220","8":"1/11","12":"181/220"},"++++++---+++-+":{"0":"19/58","7":"5/29","8":"5/29","13":"19/58"},"++++++---+++--++":{"3":"19/220","8":"1/11","15":"181/220"},"++++++---+++--+-+":{"0":"1/4","8":"5/19","9":"1/4","16":"9/38"},"++++++---+++--+--++":{"15":"10/29","18":"19/29"},"++++++---+++--+--+-+":{"3":"19/84","15":"4/15","19":"36/71"},"++++++---+++--+--+---":{"0":"16295/97071","3":"805/97071","8":"1805/5109","15":"1549/10218","20":"3259/10218"},"++++++---+++--+---":{"14":"1/2","17":"1/2"},"++++++---+++---+":{"3":"19/220","8":"1/11","15":"181/220"},"++++++---+++----+":{"3":"19/58","8":"5/29","13":"5/29","16":"19/58"},"++++++---+++-----++":{"15":"10/29","18":"19/29"},"++++++---+++-----+-+":{"3":"19/84","15":"4/15","19":"36/71"},"++++++---+++-----+---":{"0":"16295/97071","3":"805/97071","8":"1805/5109","15":"1549/10218","20":"3259/10218"},"++++++---+++------+":{"18":"1"},"++++++---+++-------+":{"9":"9/28","19":"19/28"},"++++++---+++---------":{"17":"11/21","20":"10/21"},"++++++---++-":{"5":"1/2","11":"1/2"},"++++++---+-":{"9":"10/29","10":"19/29"},"++++++----":{"3":"1/2","9":"1/2"},"+++++-":{"3":"9/28","5":"19/28"},"++++-":{"3":"9/10","4":"1/10"},"+++-+++":{"3":"1/2","6":"1/2"},"+++-++-++++++++++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++-++-+++++++++++-+":{"0":"1/24","9":"13/160","15":"127/160","19":"1/12"},"+++-++-+++++++++++--+":{"0":"1/24","9":"13/160","15":"127/160","20":"1/12"},"+++-++-++++++++++-":{"15":"10/11","17":"1/11"},"+++-++-+++++++++-":{"15":"9/10","16":"1/10"},"+++-++-++++++++-":{"12":"1/2","15":"1/2"},"+++-++-+++++++-":{"9":"181/209","12":"9/209","14":"1/11"},"+++-++-++++++-":{"9":"161/190","12":"1/19","13":"1/10"},"+++-++-+++++-++++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++-++-+++++-+++++-+":{"0":"1/24","9":"13/160","15":"127/160","19":"1/12"},"+++-++-+++++-+++++--+":{"0":"1/24","9":"13/160","15":"127/160","20":"1/12"},"+++-++-+++++-++++-":{"15":"10/11","17":"1/11"},"+++-++-+++++-+++-":{"15":"9/10","16":"1/10"},"+++-++-+++++-++-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++-+++++-++-++-+":{"7":"37/98","15":"10/29","19":"5/18"},"+++-++-+++++-++-+-":{"7":"9/38","9":"1/2","17":"5/19"},"+++-++-+++++-++--":{"3":"19/78","7":"10/39","9":"19/78","16":"10/39"},"+++-++-+++++-+-":{"9":"1/2","13":"9/38","14":"5/19"},"+++-++-+++++--":{"3":"19/78","7":"10/39","9":"19/78","13":"10/39"},"+++-++-++++-":{"9":"10/11","11":"1/11"},"+++-++-+++-":{"9":"9/10","10":"1/10"},"+++-++-++-+++":{"9":"1/2","12":"1/2"},"+++-++-++-++-++++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++-++-++-++-+++++-+":{"0":"19/144","13":"13/48","15":"1/3","19":"19/72"},"+++-++-++-++-+++++--+":{"0":"19/144","13":"13/48","15":"1/3","20":"19/72"},"+++-++-++-++-++++-":{"15":"10/11","17":"1/11"},"+++-++-++-++-+++-":{"15":"9/10","16":"1/10"},"+++-++-++-++-++-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++-++-++-++-++-+":{"7":"37/98","15":"10/29","19":"5/18"},"+++-++-++-++-++-+-":{"7":"3620/10469","9":"181/551","15":"1/19","17":"2859/10469"},"+++-++-++-++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"+++-++-++-++-+-":{"0":"1/2","13":"9/38","14":"5/19"},"+++-++-++-++--":{"7":"1/2","13":"1/2"},"+++-++-++-+-":{"0":"1/2","4":"9/38","11":"5/19"},"+++-++-++--":{"4":"1/2","10":"1/2"},"+++-++-+-":{"7":"10/19","8":"9/19"},"+++-++--+++++":{"0":"19/200","7":"1/10","9":"2859/3800","12":"1/19"},"+++-++--++++-+++":{"0":"19/200","7":"1/10","9":"361/4000","15":"2859/4000"},"+++-++--++++-++-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++--++++-++-++-+":{"0":"805/7747","9":"6279/30988","15":"3705/15494","16":"7639/30988","19":"1610/7747"},"+++-++--++++-++-++---":{"0":"6065/29522","7":"32395/88566","9":"4705/88566","15":"5407/59044","20":"50321/177132"},"+++-++--++++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"+++-++--++++-++--":{"0":"1/4","3":"1/4","13":"1/4","16":"1/4"},"+++-++--++++-+-":{"9":"1/2","13":"9/38","14":"5/19"},"+++-++--++++--++":{"0":"19/200","7":"1/10","9":"361/4000","15":"2859/4000"},"+++-++--++++--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++--++++--+-++-+":{"0":"805/7747","9":"6279/30988","15":"3705/15494","16":"7639/30988","19":"1610/7747"},"+++-++--++++--+-++---":{"9":"5/99","13":"27/61","15":"10/73","20":"37/100"},"+++-++--++++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"+++-++--++++--+--++":{"15":"10/29","18":"19/29"},"+++-++--++++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"+++-++--++++--+--+---":{"13":"805/1957","15":"61/412","16":"195/3914","20":"161/412"},"+++-++--++++--+---":{"8":"1/2","17":"1/2"},"+++-++--++++---":{"8":"1/2","14":"1/2"},"+++-++--+++-":{"8":"1/2","11":"1/2"},"+++-++--++-":{"8":"161/361","9":"1/19","10":"181/361"},"+++-++--+-+++":{"9":"1/2","12":"1/2"},"+++-++--+-++-++++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++-++--+-++-+++++-+":{"0":"19/144","13":"13/48","15":"1/3","19":"19/72"},"+++-++--+-++-+++++--+":{"0":"19/144","13":"13/48","15":"1/3","20":"19/72"},"+++-++--+-++-++++-":{"15":"10/11","17":"1/11"},"+++-++--+-++-+++-":{"15":"9/10","16":"1/10"},"+++-++--+-++-++-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++--+-++-++-++-+":{"0":"161/1292","13":"6279/24548","15":"195/646","16":"841/12274","19":"161/646"},"+++-++--+-++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"+++-++--+-++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"+++-++--+-++-+-":{"0":"1/2","13":"9/38","14":"5/19"},"+++-++--+-++--+++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++-++--+-++--++++-+":{"0":"19/105","14":"13/35","15":"3/35","19":"38/105"},"+++-++--+-++--++++--+":{"0":"171/2105","4":"40/421","14":"551/2105","15":"461/2105","20":"722/2105"},"+++-++--+-++--+++-":{"15":"10/11","17":"1/11"},"+++-++--+-++--++-":{"15":"9/10","16":"1/10"},"+++-++--+-++--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++--+-++--+-++-+":{"8":"161/512","15":"171/512","16":"541/10240","19":"3059/10240"},"+++-++--+-++--+-+-":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"+++-++--+-++--+--++":{"15":"10/29","18":"19/29"},"+++-++--+-++--+--+-+":{"8":"161/512","15":"171/512","19":"45/128"},"+++-++--+-++--+--+---":{"13":"805/1957","15":"61/412","16":"195/3914","20":"161/412"},"+++-++--+-++--+---":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"+++-++--+-++---":{"8":"1/2","14":"1/2"},"+++-++--+-+-":{"8":"1/2","11":"1/2"},"+++-++--+--":{"4":"1/2","10":"1/2"},"+++-++---++++":{"0":"19/220","8":"1/11","12":"181/220"},"+++-++---+++-+":{"0":"19/58","7":"5/29","8":"5/29","13":"19/58"},"+++-++---+++--++":{"0":"19/220","8":"1/11","9":"361/4400","15":"3259/4400"},"+++-++---+++--+-+":{"0":"1/4","8":"5/19","9":"1/4","16":"9/38"},"+++-++---+++--+--++":{"15":"10/29","18":"19/29"},"+++-++---+++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"+++-++---+++--+--+---":{"0":"16195/92371","8":"32395/92371","9":"805/92371","15":"27631/184742","20":"58321/184742"},"+++-++---+++--+---":{"14":"1/2","17":"1/2"},"+++-++---+++---+":{"0":"19/220","8":"1/11","9":"361/4400","15":"3259/4400"},"+++-++---+++----+":{"9":"19/58","13":"5/29","14":"5/29","16":"19/58"},"+++-++---+++-----++":{"15":"10/29","18":"19/29"},"+++-++---+++-----+-+":{"9":"19/84","15":"4/15","19":"36/71"},"+++-++---+++-----+---":{"0":"16195/92371","8":"32395/92371","9":"805/92371","15":"27631/184742","20":"58321/184742"},"+++-++---+++------+":{"18":"1"},"+++-++---+++-------+":{"9":"9/28","19":"19/28"},"+++-++---+++---------":{"17":"11/21","20":"10/21"},"+++-++---++-":{"9":"10/11","11":"1/11"},"+++-++---+-":{"9":"9/10","10":"1/10"},"+++-++----+++":{"0":"19/220","8":"1/11","12":"181/220"},"+++-++----++-+":{"0":"19/58","7":"5/29","8":"5/29","13":"19/58"},"+++-++----++--++":{"0":"19/68","8":"5/17","10":"19/68","15":"5/34"},"+++-++----++--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++----++--+-++-+":{"0":"3059/23027","14":"6279/23027","15":"6669/23027","16":"902/23027","19":"6118/23027"},"+++-++----++--+-++---":{"0":"190/1363","4":"161/1363","8":"19/47","15":"100/1363","20":"361/1363"},"+++-++----++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"+++-++----++--+--++":{"15":"10/29","18":"19/29"},"+++-++----++--+--+-+":{"0":"1259/10987","14":"3059/10987","15":"3249/10987","19":"3420/10987"},"+++-++----++--+--+---":{"0":"95/561","8":"65/187","15":"57/374","16":"5/561","20":"361/1122"},"+++-++----++--+---":{"14":"1/2","17":"1/2"},"+++-++----++---+":{"4":"1/3","8":"1/3","15":"1/3"},"+++-++----++----+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-++----++----++-+":{"4":"161/451","15":"100/451","16":"741/9020","19":"3059/9020"},"+++-++----++----++---":{"0":"1/47","8":"200/893","14":"161/893","15":"9/47","20":"18/47"},"+++-++----++----+-":{"11":"1/13","13":"1/13","16":"109/247","17":"100/247"},"+++-++----++-----++":{"15":"10/29","18":"19/29"},"+++-++----++-----+-+":{"16":"1/2","19":"1/2"},"+++-++----++-----+---":{"0":"95/561","8":"65/187","15":"57/374","16":"5/561","20":"361/1122"},"+++-++----++------+":{"18":"1"},"+++-++----++-------+":{"17":"9/19","19":"10/19"},"+++-++----++---------":{"17":"11/21","20":"10/21"},"+++-++----+-":{"0":"1/2","10":"9/38","11":"5/19"},"+++-++-----":{"4":"1/2","10":"1/2"},"+++-+-":{"4":"10/19","5":"9/19"},"+++--++":{"3":"1/2","6":"1/2"},"+++--+-+":{"4":"1/2","7":"1/2"},"+++--+--++":{"0":"1/18","4":"19/40","8":"5/12","9":"1/19"},"+++--+--+-+++":{"9":"1/2","12":"1/2"},"+++--+--+-++-++++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--+--+-++-+++++-+":{"0":"19/144","13":"13/48","15":"1/3","19":"19/72"},"+++--+--+-++-+++++--+":{"0":"19/144","13":"13/48","15":"1/3","20":"19/72"},"+++--+--+-++-++++-":{"15":"10/11","17":"1/11"},"+++--+--+-++-+++-":{"15":"9/10","16":"1/10"},"+++--+--+-++-++-":{"0":"19/68","4":"5/17","13":"19/68","15":"5/34"},"+++--+--+-++-+-":{"0":"1/2","13":"9/38","14":"5/19"},"+++--+--+-++--+++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--+--+-++--++++-+":{"0":"19/105","14":"13/35","15":"3/35","19":"38/105"},"+++--+--+-++--++++--+":{"8":"10/49","10":"1/49","14":"9/49","15":"10/49","20":"19/49"},"+++--+--+-++--+++-":{"15":"10/11","17":"1/11"},"+++--+--+-++--++-":{"15":"9/10","16":"1/10"},"+++--+--+-++--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--+--+-++--+-++-+":{"8":"161/512","15":"171/512","16":"541/10240","19":"3059/10240"},"+++--+--+-++--+-+-":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"+++--+--+-++--+--":{"4":"5/121","8":"5/121","9":"71/242","14":"710/2299","16":"1449/4598"},"+++--+--+-++---":{"8":"1/2","14":"1/2"},"+++--+--+-+-":{"8":"1/2","11":"1/2"},"+++--+--+--++":{"9":"1/2","12":"1/2"},"+++--+--+--+-+":{"10":"1/2","13":"1/2"},"+++--+--+--+--+++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--+--+--+--++++-+":{"0":"19/105","14":"13/35","15":"3/35","19":"38/105"},"+++--+--+--+--+++-":{"15":"10/11","17":"1/11"},"+++--+--+--+--++-":{"15":"9/10","16":"1/10"},"+++--+--+--+--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--+--+--+--+-++-+":{"8":"161/512","15":"171/512","16":"541/10240","19":"3059/10240"},"+++--+--+--+--+-+-":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"+++--+--+--+--+--":{"9":"71/242","10":"5/121","14":"805/2299","16":"1449/4598"},"+++--+--+--+---":{"8":"1/2","14":"1/2"},"+++--+--+---":{"8":"1/2","11":"1/2"},"+++--+---+":{"0":"19/200","4":"1/10","9":"161/200"},"+++--+----+++":{"0":"19/220","8":"1/11","12":"181/220"},"+++--+----++-+":{"0":"19/58","4":"5/29","8":"5/29","13":"19/58"},"+++--+----++--++":{"0":"19/68","8":"5/17","10":"19/68","15":"5/34"},"+++--+----++--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--+----++--+-++-+":{"0":"3059/23027","14":"6279/23027","15":"6669/23027","16":"902/23027","19":"6118/23027"},"+++--+----++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"+++--+----++--+--":{"0":"95/2249","1":"1249/4498","4":"1449/4498","14":"8050/42731","16":"7245/42731"},"+++--+----++---+":{"0":"19/68","8":"5/17","10":"19/68","15":"5/34"},"+++--+----++----+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--+----++----++-+":{"0":"3059/20648","10":"6279/20648","15":"975/5162","16":"323/5162","19":"3059/10324"},"+++--+----++----++---":{"0":"1/47","8":"200/893","14":"161/893","15":"9/47","20":"18/47"},"+++--+----++----+-":{"4":"1/3","5":"1/3","16":"3/19","17":"10/57"},"+++--+----++-----++":{"15":"10/29","18":"19/29"},"+++--+----++-----+-+":{"16":"1/2","19":"1/2"},"+++--+----++-----+---":{"0":"95/561","8":"65/187","15":"57/374","16":"5/561","20":"361/1122"},"+++--+----++------+":{"18":"1"},"+++--+----++-------+":{"17":"9/19","19":"10/19"},"+++--+----++---------":{"17":"11/21","20":"10/21"},"+++--+----+-":{"0":"1/2","10":"9/38","11":"5/19"},"+++--+-----++":{"0":"19/220","8":"1/11","12":"181/220"},"+++--+-----+-+":{"10":"1/2","13":"1/2"},"+++--+-----+--+++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--+-----+--++++-+":{"0":"19/105","14":"13/35","15":"3/35","19":"38/105"},"+++--+-----+--+++-":{"15":"10/11","17":"1/11"},"+++--+-----+--++-":{"15":"9/10","16":"1/10"},"+++--+-----+--+-+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--+-----+--+-++-+":{"0":"3059/23027","14":"6279/23027","15":"6669/23027","16":"902/23027","19":"6118/23027"},"+++--+-----+--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"+++--+-----+--+--":{"1":"71/384","8":"71/384","10":"27/128","14":"2249/7296","16":"135/1216"},"+++--+-----+---++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--+-----+---+++-+":{"0":"19/105","11":"13/35","15":"3/35","19":"38/105"},"+++--+-----+---++-":{"15":"10/11","17":"1/11"},"+++--+-----+---+-":{"15":"9/10","16":"1/10"},"+++--+-----+----+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--+-----+----++-+":{"5":"161/422","15":"45/211","16":"361/8440","19":"3059/8440"},"+++--+-----+----++---":{"0":"1/47","8":"200/893","14":"161/893","15":"9/47","20":"18/47"},"+++--+-----+----+-":{"10":"1/3","11":"1/3","16":"3/19","17":"10/57"},"+++--+-----+-----++":{"15":"10/29","18":"19/29"},"+++--+-----+-----+-+":{"16":"1/2","19":"1/2"},"+++--+-----+-----+---":{"0":"95/561","8":"65/187","15":"57/374","16":"5/561","20":"361/1122"},"+++--+-----+------+":{"18":"1"},"+++--+-----+-------+":{"17":"9/19","19":"10/19"},"+++--+-----+---------":{"17":"11/21","20":"10/21"},"+++--+------":{"5":"1/2","11":"1/2"},"+++---+":{"5":"1/11","6":"10/11"},"+++----+":{"5":"9/19","7":"10/19"},"+++-----+":{"5":"1/2","8":"1/2"},"+++------+":{"0":"19/220","5":"1/11","9":"181/220"},"+++-------+":{"0":"19/58","4":"5/29","5":"5/29","10":"19/58"},"+++--------++":{"0":"19/220","5":"1/11","12":"181/220"},"+++--------+-+":{"10":"1/2","13":"1/2"},"+++--------+--+++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--------+--++++-+":{"0":"19/105","14":"13/35","15":"3/35","19":"38/105"},"+++--------+--+++-":{"15":"10/11","17":"1/11"},"+++--------+--++-":{"15":"9/10","16":"1/10"},"+++--------+--+-":{"0":"19/67","5":"20/67","14":"19/67","15":"9/67"},"+++--------+---++++":{"0":"1/24","15":"7/8","18":"1/12"},"+++--------+---+++-+":{"0":"19/77","8":"10/77","11":"29/77","19":"19/77"},"+++--------+---++-":{"15":"10/11","17":"1/11"},"+++--------+---+-":{"15":"9/10","16":"1/10"},"+++--------+----+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++--------+----++-+":{"0":"3059/19517","11":"6279/19517","15":"3510/19517","16":"19/673","19":"6118/19517"},"+++--------+----++---":{"0":"1/47","8":"200/893","14":"161/893","15":"9/47","20":"18/47"},"+++--------+----+-":{"10":"1/3","11":"1/3","16":"3/19","17":"10/57"},"+++--------+-----++":{"15":"10/29","18":"19/29"},"+++--------+-----+-+":{"16":"1/2","19":"1/2"},"+++--------+-----+---":{"0":"95/561","8":"65/187","15":"57/374","16":"5/561","20":"361/1122"},"+++--------+------+":{"18":"1"},"+++--------+-------+":{"17":"9/19","19":"10/19"},"+++--------+---------":{"17":"11/21","20":"10/21"},"+++---------+":{"11":"1/11","12":"10/11"},"+++----------+":{"2":"1/13","7":"1/13","11":"100/247","13":"109/247"},"+++-----------+":{"11":"1/2","14":"1/2"},"+++------------++++":{"18":"1"},"+++------------+++-+-":{"19":"1/2","20":"1/2"},"+++------------++-":{"10":"181/461","15":"90/461","17":"190/461"},"+++------------+-":{"15":"9/10","16":"1/10"},"+++-------------+++":{"0":"1/8","15":"16/53","16":"12/37","18":"1/4"},"+++-------------++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"+++-------------++---":{"0":"475/4937","8":"2755/9874","11":"805/9874","15":"4059/19748","20":"6669/19748"},"+++-------------+-":{"2":"19/129","4":"10/129","16":"300/817","17":"1000/2451"},"+++--------------++":{"15":"10/29","18":"19/29"},"+++--------------+-+":{"16":"1/2","19":"1/2"},"+++--------------+---":{"0":"95/561","8":"65/187","15":"57/374","16":"5/561","20":"361/1122"},"+++---------------+":{"18":"1"},"+++----------------+":{"17":"9/19","19":"10/19"},"+++------------------":{"17":"11/21","20":"10/21"},"++-":{"0":"9/28","2":"19/28"},"+-":{"0":"9/10","1":"1/10"},"-+++":{"0":"1/2","3":"1/2"},"-++-+++":{"3":"1/2","6":"1/2"},"-++-++-++++++++++++":{"7":"5/74","15":"119/148","18":"19/148"},"-++-++-+++++++++++-+":{"7":"5/74","9":"19/296","15":"219/296","19":"19/148"},"-++-++-+++++++++++--+":{"7":"5/74","9":"19/296","15":"219/296","20":"19/148"},"-++-++-++++++++++-":{"15":"10/11","17":"1/11"},"-++-++-+++++++++-":{"15":"9/10","16":"1/10"},"-++-++-++++++++-":{"12":"1/2","15":"1/2"},"-++-++-+++++++-":{"9":"181/209","12":"9/209","14":"1/11"},"-++-++-++++++-":{"9":"161/190","12":"1/19","13":"1/10"},"-++-++-+++++-++++++":{"7":"5/74","15":"119/148","18":"19/148"},"-++-++-+++++-+++++-+":{"7":"5/74","9":"19/296","15":"219/296","19":"19/148"},"-++-++-+++++-+++++--+":{"7":"5/74","9":"19/296","15":"219/296","20":"19/148"},"-++-++-+++++-++++-":{"15":"10/11","17":"1/11"},"-++-++-+++++-+++-":{"15":"9/10","16":"1/10"},"-++-++-+++++-++-+++":{"7":"161/1102","15":"10/29","16":"2551/11020","18":"161/580"},"-++-++-+++++-++-++-+":{"7":"37/98","15":"10/29","19":"5/18"},"-++-++-+++++-++-+-":{"7":"9/38","9":"1/2","17":"5/19"},"-++-++-+++++-++--":{"0":"19/78","7":"10/39","9":"19/78","16":"10/39"},"-++-++-+++++-+-":{"9":"1/2","13":"9/38","14":"5/19"},"-++-++-+++++--":{"3":"19/78","7":"10/39","9":"19/78","13":"10/39"},"-++-++-++++-":{"9":"10/11","11":"1/11"},"-++-++-+++-":{"9":"9/10","10":"1/10"},"-++-++-++-+++":{"9":"1/2","12":"1/2"},"-++-++-++-++-++++++":{"7":"5/74","15":"119/148","18":"19/148"},"-++-++-++-++-+++++-+":{"0":"95/796","7":"195/796","15":"651/1592","19":"361/1592"},"-++-++-++-++-+++++--+":{"0":"95/796","7":"195/796","15":"651/1592","20":"361/1592"},"-++-++-++-++-++++-":{"15":"10/11","17":"1/11"},"-++-++-++-++-+++-":{"15":"9/10","16":"1/10"},"-++-++-++-++-++-+++":{"7":"161/1102","15":"10/29","16":"2551/11020","18":"161/580"},"-++-++-++-++-++-++-+":{"7":"37/98","15":"10/29","19":"5/18"},"-++-++-++-++-++-+-":{"7":"3620/10469","9":"181/551","15":"1/19","17":"2859/10469"},"-++-++-++-++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"-++-++-++-++-+-":{"0":"181/551","4":"1/10","7":"25731/104690","9":"1/19","14":"2859/10469"},"-++-++-++-++--":{"0":"3059/9328","4":"361/9328","7":"2859/9328","9":"95/4664","13":"2859/9328"},"-++-++-++-+-":{"0":"181/551","4":"3620/10469","9":"1/19","11":"2859/10469"},"-++-++-++--":{"0":"3059/9328","4":"805/2332","9":"95/4664","10":"2859/9328"},"-++-++-+-":{"7":"10/19","8":"9/19"},"-++-++--+++++++++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++-++--++++++++++-+":{"8":"5/69","9":"19/276","15":"199/276","19":"19/138"},"-++-++--++++++++++--+":{"8":"5/69","9":"19/276","15":"199/276","20":"19/138"},"-++-++--+++++++++-":{"15":"10/11","17":"1/11"},"-++-++--++++++++-":{"15":"9/10","16":"1/10"},"-++-++--+++++++-":{"12":"1/2","15":"1/2"},"-++-++--++++++-":{"9":"181/209","12":"9/209","14":"1/11"},"-++-++--+++++-":{"9":"161/190","12":"1/19","13":"1/10"},"-++-++--++++-++++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++-++--++++-+++++-+":{"8":"5/69","9":"19/276","15":"199/276","19":"19/138"},"-++-++--++++-+++++--+":{"8":"5/69","9":"19/276","15":"199/276","20":"19/138"},"-++-++--++++-++++-":{"15":"10/11","17":"1/11"},"-++-++--++++-+++-":{"15":"9/10","16":"1/10"},"-++-++--++++-++-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++-++--++++-++-++-+":{"8":"805/5942","9":"3059/23768","15":"3515/11884","16":"4341/23768","19":"3059/11884"},"-++-++--++++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"-++-++--++++-++--":{"13":"1/2","16":"1/2"},"-++-++--++++-+-":{"9":"1/2","13":"9/38","14":"5/19"},"-++-++--++++--++":{"9":"19/200","13":"1/10","15":"161/200"},"-++-++--++++--+-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++-++--++++--+-++-+":{"8":"805/5942","9":"3059/23768","15":"3515/11884","16":"4341/23768","19":"3059/11884"},"-++-++--++++--+-++---":{"9":"5/99","13":"27/61","15":"10/73","20":"37/100"},"-++-++--++++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"-++-++--++++--+--++":{"15":"10/29","18":"19/29"},"-++-++--++++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"-++-++--++++--+--+---":{"13":"805/1957","15":"61/412","16":"195/3914","20":"161/412"},"-++-++--++++--+---":{"0":"19/78","8":"10/39","9":"19/78","17":"10/39"},"-++-++--++++---":{"8":"1/2","14":"1/2"},"-++-++--+++-":{"8":"1/2","11":"1/2"},"-++-++--++-":{"8":"161/361","9":"1/19","10":"181/361"},"-++-++--+-+++":{"9":"1/2","12":"1/2"},"-++-++--+-++-++++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++-++--+-++-+++++-+":{"0":"95/601","8":"195/601","15":"261/1202","19":"361/1202"},"-++-++--+-++-+++++--+":{"0":"95/601","8":"195/601","15":"261/1202","20":"361/1202"},"-++-++--+-++-++++-":{"15":"10/11","17":"1/11"},"-++-++--+-++-+++-":{"15":"9/10","16":"1/10"},"-++-++--+-++-++-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++-++--+-++-++-++-+":{"8":"161/1063","13":"161/1063","15":"361/1063","16":"741/10630","19":"3059/10630"},"-++-++--+-++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"-++-++--+-++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"-++-++--+-++-+-":{"0":"3059/9328","4":"361/9328","8":"2859/9328","9":"95/4664","14":"2859/9328"},"-++-++--+-++--++":{"0":"19/68","4":"5/17","13":"19/68","15":"5/34"},"-++-++--+-++--+-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++-++--+-++--+-++-+":{"8":"161/512","15":"171/512","16":"541/10240","19":"3059/10240"},"-++-++--+-++--+-+-":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"-++-++--+-++--+--++":{"15":"10/29","18":"19/29"},"-++-++--+-++--+--+-+":{"8":"161/512","15":"171/512","19":"45/128"},"-++-++--+-++--+--+---":{"13":"805/1957","15":"61/412","16":"195/3914","20":"161/412"},"-++-++--+-++--+---":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"-++-++--+-++---":{"8":"1/2","14":"1/2"},"-++-++--+-+-":{"8":"1/2","11":"1/2"},"-++-++--+--":{"4":"1/2","10":"1/2"},"-++-++---++++":{"4":"1/3","8":"1/3","12":"1/3"},"-++-++---+++-+++":{"4":"19/77","8":"19/77","9":"10/77","12":"10/77","15":"19/77"},"-++-++---+++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"-++-++---+++-++-++-+":{"1":"805/5967","9":"4669/23868","15":"2755/11934","16":"4351/23868","19":"3059/11934"},"-++-++---+++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"-++-++---+++-++--":{"13":"1/2","16":"1/2"},"-++-++---+++-+-":{"2":"1/13","7":"1/13","13":"109/247","14":"100/247"},"-++-++---+++--++":{"9":"19/200","13":"1/10","15":"161/200"},"-++-++---+++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++-++---+++--+-++-+":{"1":"805/5967","9":"4669/23868","15":"2755/11934","16":"4351/23868","19":"3059/11934"},"-++-++---+++--+-++---":{"8":"14295/71321","9":"1805/71321","13":"16195/71321","15":"23731/142642","20":"54321/142642"},"-++-++---+++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"-++-++---+++--+--++":{"15":"10/29","18":"19/29"},"-++-++---+++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"-++-++---+++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"-++-++---+++--+---":{"14":"1/2","17":"1/2"},"-++-++---+++---+":{"9":"19/200","13":"1/10","15":"161/200"},"-++-++---+++----+":{"9":"19/58","13":"5/29","14":"5/29","16":"19/58"},"-++-++---+++-----++":{"15":"10/29","18":"19/29"},"-++-++---+++-----+-+":{"9":"19/84","15":"4/15","19":"36/71"},"-++-++---+++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++-++---+++------+":{"18":"1"},"-++-++---+++-------+":{"9":"9/28","19":"19/28"},"-++-++---+++---------":{"17":"11/21","20":"10/21"},"-++-++---++-":{"9":"10/11","11":"1/11"},"-++-++---+-":{"9":"9/10","10":"1/10"},"-++-++----+++":{"4":"1/3","8":"1/3","12":"1/3"},"-++-++----++-+++":{"4":"1/3","8":"1/3","15":"1/3"},"-++-++----++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"-++-++----++-++-++-+":{"4":"161/1002","13":"161/1002","15":"145/501","16":"841/10020","19":"3059/10020"},"-++-++----++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"-++-++----++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"-++-++----++-+-":{"2":"1/13","7":"1/13","13":"109/247","14":"100/247"},"-++-++----++--++":{"4":"1/3","8":"1/3","15":"1/3"},"-++-++----++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++-++----++--+-++-+":{"4":"161/963","14":"161/963","15":"271/963","16":"641/9630","19":"3059/9630"},"-++-++----++--+-++---":{"4":"19/77","8":"29/77","13":"10/77","20":"19/77"},"-++-++----++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"-++-++----++--+--++":{"15":"10/29","18":"19/29"},"-++-++----++--+--+-+":{"14":"805/3819","15":"15/67","16":"1259/7638","19":"161/402"},"-++-++----++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"-++-++----++--+---":{"14":"1/2","17":"1/2"},"-++-++----++---+":{"0":"19/87","4":"20/87","14":"19/87","15":"1/3"},"-++-++----++----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-++-++----++----++-+":{"4":"161/451","15":"100/451","16":"741/9020","19":"3059/9020"},"-++-++----++----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++-++----++----+-":{"11":"1/13","13":"1/13","16":"109/247","17":"100/247"},"-++-++----++-----++":{"15":"10/29","18":"19/29"},"-++-++----++-----+-+":{"16":"1/2","19":"1/2"},"-++-++----++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++-++----++------+":{"18":"1"},"-++-++----++-------+":{"17":"9/19","19":"10/19"},"-++-++----++---------":{"17":"11/21","20":"10/21"},"-++-++----+-":{"0":"181/551","4":"3620/10469","9":"1/19","11":"2859/10469"},"-++-++-----":{"0":"3059/9328","4":"805/2332","9":"95/4664","10":"2859/9328"},"-++-+-":{"4":"10/19","5":"9/19"},"-++--++":{"3":"1/2","6":"1/2"},"-++--+-+":{"4":"1/2","7":"1/2"},"-++--+--+++++++++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++--+--++++++++++-+":{"8":"5/69","9":"19/276","15":"199/276","19":"19/138"},"-++--+--++++++++++--+":{"8":"5/69","9":"19/276","15":"199/276","20":"19/138"},"-++--+--+++++++++-":{"15":"10/11","17":"1/11"},"-++--+--++++++++-":{"15":"9/10","16":"1/10"},"-++--+--+++++++-":{"12":"1/2","15":"1/2"},"-++--+--++++++-":{"9":"181/209","12":"9/209","14":"1/11"},"-++--+--+++++-":{"9":"161/190","12":"1/19","13":"1/10"},"-++--+--++++-++++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++--+--++++-+++++-+":{"8":"5/69","9":"19/276","15":"199/276","19":"19/138"},"-++--+--++++-+++++--+":{"8":"5/69","9":"19/276","15":"199/276","20":"19/138"},"-++--+--++++-++++-":{"15":"10/11","17":"1/11"},"-++--+--++++-+++-":{"15":"9/10","16":"1/10"},"-++--+--++++-++-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++--+--++++-++-++-+":{"8":"805/5942","9":"3059/23768","15":"3515/11884","16":"4341/23768","19":"3059/11884"},"-++--+--++++-++-++--+":{"4":"39/250","7":"1249/4750","8":"219/475","9":"1/25","20":"2/25"},"-++--+--++++-++-+-":{"4":"1/12","8":"1/12","9":"3/4","17":"1/12"},"-++--+--++++-++--":{"4":"1/10","8":"1/10","9":"71/100","16":"9/100"},"-++--+--++++-+-":{"4":"1/12","8":"1/12","9":"3/4","14":"1/12"},"-++--+--++++--":{"4":"1/10","8":"161/361","9":"1/19","13":"1449/3610"},"-++--+--+++-":{"8":"1/2","11":"1/2"},"-++--+--++-":{"8":"161/361","9":"1/19","10":"181/361"},"-++--+--+-+++":{"9":"1/2","12":"1/2"},"-++--+--+-++-++++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++--+--+-++-+++++-+":{"0":"95/601","8":"195/601","15":"261/1202","19":"361/1202"},"-++--+--+-++-+++++--+":{"0":"95/601","8":"195/601","15":"261/1202","20":"361/1202"},"-++--+--+-++-++++-":{"15":"10/11","17":"1/11"},"-++--+--+-++-+++-":{"15":"9/10","16":"1/10"},"-++--+--+-++-++-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++--+--+-++-++-++-+":{"8":"161/1063","13":"161/1063","15":"361/1063","16":"741/10630","19":"3059/10630"},"-++--+--+-++-++-++--+":{"4":"19/77","8":"29/77","13":"10/77","20":"19/77"},"-++--+--+-++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"-++--+--+-++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"-++--+--+-++-+-":{"0":"3439/10489","5":"361/10489","8":"3259/10489","9":"171/10489","14":"3259/10489"},"-++--+--+-++--+++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++--+--+-++--++++-+":{"0":"95/601","8":"195/601","15":"261/1202","19":"361/1202"},"-++--+--+-++--++++--+":{"0":"95/601","8":"195/601","15":"261/1202","20":"361/1202"},"-++--+--+-++--+++-":{"15":"10/11","17":"1/11"},"-++--+--+-++--++-":{"15":"9/10","16":"1/10"},"-++--+--+-++--+-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++--+--+-++--+-++-+":{"8":"161/512","15":"171/512","16":"541/10240","19":"3059/10240"},"-++--+--+-++--+-+-":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"-++--+--+-++--+--":{"4":"5/121","8":"5/121","9":"71/242","14":"710/2299","16":"1449/4598"},"-++--+--+-++---":{"8":"1/2","14":"1/2"},"-++--+--+-+-":{"8":"1/2","11":"1/2"},"-++--+--+--++":{"9":"1/2","12":"1/2"},"-++--+--+--+-+":{"10":"1/2","13":"1/2"},"-++--+--+--+--+++++":{"8":"5/69","15":"109/138","18":"19/138"},"-++--+--+--+--++++-+":{"0":"95/601","8":"195/601","15":"261/1202","19":"361/1202"},"-++--+--+--+--++++--+":{"0":"95/601","8":"195/601","15":"261/1202","20":"361/1202"},"-++--+--+--+--+++-":{"15":"10/11","17":"1/11"},"-++--+--+--+--++-":{"15":"9/10","16":"1/10"},"-++--+--+--+--+-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"-++--+--+--+--+-++-+":{"8":"161/512","15":"171/512","16":"541/10240","19":"3059/10240"},"-++--+--+--+--+-++--+":{"0":"19/68","8":"120/323","10":"5/34","13":"71/1292","20":"5/34"},"-++--+--+--+--+-+-":{"8":"3620/10489","9":"3439/10489","15":"171/10489","17":"3259/10489"},"-++--+--+--+--+--":{"9":"71/242","10":"5/121","14":"805/2299","16":"1449/4598"},"-++--+--+--+---":{"8":"1/2","14":"1/2"},"-++--+--+---":{"8":"1/2","11":"1/2"},"-++--+---++++":{"1":"9/47","5":"10/47","8":"19/47","12":"9/47"},"-++--+---+++-+++":{"1":"19/58","8":"19/58","9":"5/29","12":"1/116","15":"19/116"},"-++--+---+++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"-++--+---+++-++-++-+":{"1":"805/5967","9":"4669/23868","15":"2755/11934","16":"4351/23868","19":"3059/11934"},"-++--+---+++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"-++--+---+++-++--":{"1":"19/58","4":"19/58","13":"5/29","16":"5/29"},"-++--+---+++-+-":{"2":"19/77","4":"19/77","9":"10/77","13":"261/1463","14":"290/1463"},"-++--+---+++--++":{"9":"19/200","13":"1/10","15":"161/200"},"-++--+---+++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++--+---+++--+-++-+":{"1":"805/5967","9":"4669/23868","15":"2755/11934","16":"4351/23868","19":"3059/11934"},"-++--+---+++--+-++---":{"8":"14295/71321","9":"1805/71321","13":"16195/71321","15":"23731/142642","20":"54321/142642"},"-++--+---+++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"-++--+---+++--+--++":{"15":"10/29","18":"19/29"},"-++--+---+++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"-++--+---+++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"-++--+---+++--+---":{"14":"1/2","17":"1/2"},"-++--+---+++---+":{"9":"19/200","13":"1/10","15":"161/200"},"-++--+---+++----+":{"4":"1/5","5":"1/5","9":"1/5","14":"4/19","16":"18/95"},"-++--+---+++-----++":{"15":"10/29","18":"19/29"},"-++--+---+++-----+-+":{"9":"19/84","15":"4/15","19":"36/71"},"-++--+---+++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--+---+++------+":{"18":"1"},"-++--+---+++-------+":{"9":"9/28","19":"19/28"},"-++--+---+++---------":{"17":"11/21","20":"10/21"},"-++--+---++-":{"9":"10/11","11":"1/11"},"-++--+---+-":{"9":"9/10","10":"1/10"},"-++--+----+++":{"9":"1/2","12":"1/2"},"-++--+----++-++++++":{"1":"5/74","15":"119/148","18":"19/148"},"-++--+----++-+++++-+":{"0":"95/601","5":"195/601","15":"261/1202","19":"361/1202"},"-++--+----++-+++++--+":{"0":"95/1152","5":"145/576","13":"95/1152","15":"311/1152","20":"361/1152"},"-++--+----++-++++-":{"15":"10/11","17":"1/11"},"-++--+----++-+++-":{"15":"9/10","16":"1/10"},"-++--+----++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"-++--+----++-++-++-+":{"1":"12369/77711","5":"121/77711","13":"19000/77711","15":"22490/77711","19":"23731/77711"},"-++--+----++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"-++--+----++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"-++--+----++-+-":{"4":"1/4","5":"1/4","13":"1/4","14":"1/4"},"-++--+----++--+++++":{"5":"5/164","13":"19/328","15":"35/41","18":"19/328"},"-++--+----++--++++-+":{"0":"95/601","5":"195/601","15":"261/1202","19":"361/1202"},"-++--+----++--++++--+":{"5":"5/29","10":"5/29","15":"19/58","20":"19/58"},"-++--+----++--+++-":{"15":"10/11","17":"1/11"},"-++--+----++--++-":{"15":"9/10","16":"1/10"},"-++--+----++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++--+----++--+-++-+":{"1":"8569/84511","5":"5921/84511","14":"19000/84511","15":"23490/84511","19":"3933/12073"},"-++--+----++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"-++--+----++--+--++":{"15":"10/29","18":"19/29"},"-++--+----++--+--+-+":{"14":"805/3819","15":"15/67","16":"1259/7638","19":"161/402"},"-++--+----++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"-++--+----++--+---":{"14":"1/2","17":"1/2"},"-++--+----++---+":{"10":"1/3","14":"1/3","15":"1/3"},"-++--+----++----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-++--+----++----++-+":{"5":"161/873","10":"161/873","15":"190/873","16":"551/8730","19":"3059/8730"},"-++--+----++----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--+----++----+-":{"4":"1/3","5":"1/3","16":"3/19","17":"10/57"},"-++--+----++-----++":{"15":"10/29","18":"19/29"},"-++--+----++-----+-+":{"16":"1/2","19":"1/2"},"-++--+----++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--+----++------+":{"18":"1"},"-++--+----++-------+":{"17":"9/19","19":"10/19"},"-++--+----++---------":{"17":"11/21","20":"10/21"},"-++--+----+-":{"0":"3439/10489","5":"3620/10489","9":"171/10489","11":"3259/10489"},"-++--+-----++":{"10":"1/10","12":"9/10"},"-++--+-----+-+":{"10":"1/2","13":"1/2"},"-++--+-----+--+++++":{"5":"5/164","13":"19/328","15":"35/41","18":"19/328"},"-++--+-----+--++++-+":{"0":"95/601","5":"195/601","15":"261/1202","19":"361/1202"},"-++--+-----+--+++-":{"15":"10/11","17":"1/11"},"-++--+-----+--++-":{"15":"9/10","16":"1/10"},"-++--+-----+--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++--+-----+--+-++-+":{"1":"8569/84511","5":"5921/84511","14":"19000/84511","15":"23490/84511","19":"3933/12073"},"-++--+-----+--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"-++--+-----+--+--":{"1":"71/384","8":"71/384","10":"27/128","14":"2249/7296","16":"135/1216"},"-++--+-----+---+":{"0":"19/67","5":"20/67","14":"19/67","15":"9/67"},"-++--+-----+----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-++--+-----+----++-+":{"5":"161/422","15":"45/211","16":"361/8440","19":"3059/8440"},"-++--+-----+----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--+-----+----+-":{"10":"1/3","11":"1/3","16":"3/19","17":"10/57"},"-++--+-----+-----++":{"15":"10/29","18":"19/29"},"-++--+-----+-----+-+":{"16":"1/2","19":"1/2"},"-++--+-----+-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--+-----+------+":{"18":"1"},"-++--+-----+-------+":{"17":"9/19","19":"10/19"},"-++--+-----+---------":{"17":"11/21","20":"10/21"},"-++--+------":{"5":"1/2","11":"1/2"},"-++---+":{"5":"1/11","6":"10/11"},"-++----+":{"5":"9/19","7":"10/19"},"-++-----+":{"5":"1/2","8":"1/2"},"-++------+":{"1":"1/3","5":"1/3","9":"1/3"},"-++-------+++":{"9":"1/2","12":"1/2"},"-++-------++-++++++":{"1":"5/74","15":"119/148","18":"19/148"},"-++-------++-+++++-+-":{"19":"1/2","20":"1/2"},"-++-------++-++++-":{"15":"10/11","17":"1/11"},"-++-------++-+++-":{"15":"9/10","16":"1/10"},"-++-------++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"-++-------++-++-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-++-------++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"-++-------++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"-++-------++-+-":{"2":"1/13","4":"1/13","13":"109/247","14":"100/247"},"-++-------++--+++++":{"1":"2/57","13":"4/83","15":"17/20","18":"1/15"},"-++-------++--++++-+-":{"19":"1/2","20":"1/2"},"-++-------++--+++-":{"15":"10/11","17":"1/11"},"-++-------++--++-":{"15":"9/10","16":"1/10"},"-++-------++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++-------++--+-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-++-------++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"-++-------++--+--":{"1":"1/3","5":"1/3","14":"10/57","16":"3/19"},"-++-------++---+":{"10":"1/3","14":"1/3","15":"1/3"},"-++-------++----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-++-------++----++-+":{"1":"1900/14921","10":"5921/14921","14":"3021/14921","15":"469/14921","19":"3610/14921"},"-++-------++----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++-------++----+-":{"2":"19/156","4":"19/156","11":"3/52","16":"327/988","17":"545/1482"},"-++-------++-----++":{"15":"10/29","18":"19/29"},"-++-------++-----+-+":{"16":"1/2","19":"1/2"},"-++-------++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++-------++------+":{"18":"1"},"-++-------++-------+":{"17":"9/19","19":"10/19"},"-++-------++---------":{"17":"11/21","20":"10/21"},"-++-------+-":{"2":"1/13","4":"1/13","10":"109/247","11":"100/247"},"-++--------++":{"10":"1/10","12":"9/10"},"-++--------+-+":{"10":"1/2","13":"1/2"},"-++--------+--+++++":{"1":"2/57","13":"4/83","15":"17/20","18":"1/15"},"-++--------+--++++-+-":{"19":"1/2","20":"1/2"},"-++--------+--+++-":{"15":"10/11","17":"1/11"},"-++--------+--++-":{"15":"9/10","16":"1/10"},"-++--------+--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-++--------+--+-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-++--------+--+-++---":{"5":"5/29","10":"5/29","15":"19/58","20":"19/58"},"-++--------+--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"-++--------+--+--":{"1":"1/3","5":"1/3","14":"10/57","16":"3/19"},"-++--------+---++++":{"1":"190/5683","14":"261/5683","15":"4871/5683","18":"361/5683"},"-++--------+---+++-+-":{"19":"1/2","20":"1/2"},"-++--------+---++-":{"15":"10/11","17":"1/11"},"-++--------+---+-":{"15":"9/10","16":"1/10"},"-++--------+----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-++--------+----++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-++--------+----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--------+----+-":{"10":"1/3","11":"1/3","16":"3/19","17":"10/57"},"-++--------+-----++":{"15":"10/29","18":"19/29"},"-++--------+-----+-+":{"16":"1/2","19":"1/2"},"-++--------+-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++--------+------+":{"18":"1"},"-++--------+-------+":{"17":"9/19","19":"10/19"},"-++--------+---------":{"17":"11/21","20":"10/21"},"-++---------+":{"11":"1/11","12":"10/11"},"-++----------+":{"2":"1/13","7":"1/13","11":"100/247","13":"109/247"},"-++-----------+":{"11":"1/2","14":"1/2"},"-++------------++++":{"18":"1"},"-++------------+++-+-":{"19":"1/2","20":"1/2"},"-++------------++-":{"10":"181/461","15":"90/461","17":"190/461"},"-++------------+-":{"15":"9/10","16":"1/10"},"-++-------------+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-++-------------++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-++-------------++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++-------------+-":{"2":"19/129","4":"10/129","16":"300/817","17":"1000/2451"},"-++--------------++":{"15":"10/29","18":"19/29"},"-++--------------+-+":{"16":"1/2","19":"1/2"},"-++--------------+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-++---------------+":{"18":"1"},"-++----------------+":{"17":"9/19","19":"10/19"},"-++------------------":{"17":"11/21","20":"10/21"},"-+-":{"1":"10/19","2":"9/19"},"--++":{"0":"1/2","3":"1/2"},"--+-+":{"1":"1/2","4":"1/2"},"--+--++":{"3":"1/2","6":"1/2"},"--+--+-+":{"1":"1/2","7":"1/2"},"--+--+--+++++++++++":{"8":"5/69","15":"109/138","18":"19/138"},"--+--+--++++++++++-+":{"8":"5/69","9":"19/276","15":"199/276","19":"19/138"},"--+--+--++++++++++--+":{"8":"5/69","9":"19/276","15":"199/276","20":"19/138"},"--+--+--+++++++++-":{"15":"10/11","17":"1/11"},"--+--+--++++++++-":{"15":"9/10","16":"1/10"},"--+--+--+++++++-":{"12":"1/2","15":"1/2"},"--+--+--++++++-":{"9":"181/209","12":"9/209","14":"1/11"},"--+--+--+++++-":{"9":"161/190","12":"1/19","13":"1/10"},"--+--+--++++-++++++":{"8":"5/69","15":"109/138","18":"19/138"},"--+--+--++++-+++++-+":{"8":"5/69","9":"19/276","15":"199/276","19":"19/138"},"--+--+--++++-+++++--+":{"8":"5/69","9":"19/276","15":"199/276","20":"19/138"},"--+--+--++++-++++-":{"15":"10/11","17":"1/11"},"--+--+--++++-+++-":{"15":"9/10","16":"1/10"},"--+--+--++++-++-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"--+--+--++++-++-++-+":{"8":"805/5942","9":"3059/23768","15":"3515/11884","16":"4341/23768","19":"3059/11884"},"--+--+--++++-++-++--+":{"1":"2/13","7":"71/247","8":"119/247","20":"1/13"},"--+--+--++++-++-+-":{"4":"1/12","8":"1/12","9":"3/4","17":"1/12"},"--+--+--++++-++--":{"1":"1/10","8":"1/10","9":"71/100","16":"9/100"},"--+--+--++++-+-":{"1":"1/12","8":"1/12","9":"3/4","14":"1/12"},"--+--+--++++--":{"1":"1/10","7":"71/190","8":"9/19","13":"1/19"},"--+--+--+++-":{"8":"1/2","11":"1/2"},"--+--+--++-":{"1":"9/19","8":"9/19","10":"1/19"},"--+--+--+-+++":{"9":"1/2","12":"1/2"},"--+--+--+-++-++++++":{"8":"5/69","15":"109/138","18":"19/138"},"--+--+--+-++-+++++-+":{"0":"95/601","8":"195/601","15":"261/1202","19":"361/1202"},"--+--+--+-++-+++++--+":{"0":"95/601","8":"195/601","15":"261/1202","20":"361/1202"},"--+--+--+-++-++++-":{"15":"10/11","17":"1/11"},"--+--+--+-++-+++-":{"15":"9/10","16":"1/10"},"--+--+--+-++-++-+++":{"8":"161/1063","15":"361/1063","16":"1513/6841","18":"2859/9935"},"--+--+--+-++-++-++-+":{"8":"161/1063","13":"161/1063","15":"361/1063","16":"741/10630","19":"3059/10630"},"--+--+--+-++-++-++--+":{"1":"39/277","7":"80/277","8":"129/277","9":"10/277","20":"19/277"},"--+--+--+-++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"--+--+--+-++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"--+--+--+-++-+-":{"0":"3439/10489","5":"361/10489","8":"3259/10489","9":"171/10489","14":"3259/10489"},"--+--+--+-++--":{"1":"1/10","7":"71/190","8":"9/19","13":"1/19"},"--+--+--+-+-":{"8":"1/2","11":"1/2"},"--+--+--+--":{"1":"9/19","8":"9/19","10":"1/19"},"--+--+---++++++++++":{"2":"5/69","15":"109/138","18":"19/138"},"--+--+---+++++++++-+":{"2":"5/69","9":"7/69","15":"95/138","19":"19/138"},"--+--+---+++++++++--+":{"2":"5/69","9":"7/69","15":"95/138","20":"19/138"},"--+--+---++++++++-":{"15":"10/11","17":"1/11"},"--+--+---+++++++-":{"15":"9/10","16":"1/10"},"--+--+---++++++-":{"12":"1/2","15":"1/2"},"--+--+---+++++-":{"9":"181/209","12":"9/209","14":"1/11"},"--+--+---++++-":{"12":"9/10","13":"1/10"},"--+--+---+++-++++++":{"2":"5/69","15":"109/138","18":"19/138"},"--+--+---+++-+++++-+":{"2":"5/69","9":"7/69","15":"95/138","19":"19/138"},"--+--+---+++-+++++--+":{"2":"5/69","9":"7/69","15":"95/138","20":"19/138"},"--+--+---+++-++++-":{"15":"10/11","17":"1/11"},"--+--+---+++-+++-":{"15":"9/10","16":"1/10"},"--+--+---+++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"--+--+---+++-++-++-+":{"2":"115/827","9":"161/827","15":"190/827","16":"285/1654","19":"437/1654"},"--+--+---+++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"--+--+---+++-++--":{"13":"1/2","16":"1/2"},"--+--+---+++-+-":{"1":"1/3","2":"1/3","13":"3/19","14":"10/57"},"--+--+---+++--++":{"9":"19/200","13":"1/10","15":"161/200"},"--+--+---+++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"--+--+---+++--+-++-+":{"2":"115/827","9":"161/827","15":"190/827","16":"285/1654","19":"437/1654"},"--+--+---+++--+-++---":{"8":"14295/71321","9":"1805/71321","13":"16195/71321","15":"23731/142642","20":"54321/142642"},"--+--+---+++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"--+--+---+++--+--++":{"15":"10/29","18":"19/29"},"--+--+---+++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"--+--+---+++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"--+--+---+++--+---":{"14":"1/2","17":"1/2"},"--+--+---+++---+":{"1":"19/119","5":"19/119","13":"10/119","15":"71/119"},"--+--+---+++----+":{"1":"1/3","5":"1/3","14":"10/57","16":"3/19"},"--+--+---+++-----++":{"15":"10/29","18":"19/29"},"--+--+---+++-----+-+":{"9":"19/84","15":"4/15","19":"36/71"},"--+--+---+++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+--+---+++------+":{"18":"1"},"--+--+---+++-------+":{"9":"9/28","19":"19/28"},"--+--+---+++---------":{"17":"11/21","20":"10/21"},"--+--+---++-":{"9":"10/11","11":"1/11"},"--+--+---+-":{"9":"9/10","10":"1/10"},"--+--+----+++":{"9":"1/2","12":"1/2"},"--+--+----++-++++++":{"2":"5/69","15":"109/138","18":"19/138"},"--+--+----++-+++++-+":{"0":"95/601","5":"195/601","15":"261/1202","19":"361/1202"},"--+--+----++-+++++--+":{"0":"355/2659","1":"50/2659","5":"805/2659","15":"1449/5318","20":"1449/5318"},"--+--+----++-++++-":{"15":"10/11","17":"1/11"},"--+--+----++-+++-":{"15":"9/10","16":"1/10"},"--+--+----++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"--+--+----++-++-++-+":{"2":"589/4170","5":"101/4170","13":"323/1390","15":"40/139","19":"437/1390"},"--+--+----++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"--+--+----++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"--+--+----++-+-":{"1":"1/3","2":"1/3","13":"3/19","14":"10/57"},"--+--+----++--++":{"1":"19/119","5":"19/119","13":"10/119","15":"71/119"},"--+--+----++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"--+--+----++--+-++-+":{"5":"5/29","14":"5/29","15":"19/68","16":"4/83","19":"19/58"},"--+--+----++--+-++---":{"1":"361/7077","8":"353/2359","13":"230/1011","15":"1349/7077","20":"2698/7077"},"--+--+----++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"--+--+----++--+--++":{"15":"10/29","18":"19/29"},"--+--+----++--+--+-+":{"14":"805/3819","15":"15/67","16":"1259/7638","19":"161/402"},"--+--+----++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"--+--+----++--+---":{"14":"1/2","17":"1/2"},"--+--+----++---+":{"1":"19/129","5":"19/129","14":"10/129","15":"27/43"},"--+--+----++----+":{"1":"1/3","5":"1/3","14":"10/57","16":"3/19"},"--+--+----++-----++":{"15":"10/29","18":"19/29"},"--+--+----++-----+-+":{"16":"1/2","19":"1/2"},"--+--+----++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+--+----++------+":{"18":"1"},"--+--+----++-------+":{"17":"9/19","19":"10/19"},"--+--+----++---------":{"17":"11/21","20":"10/21"},"--+--+----+-":{"0":"3439/10489","5":"3620/10489","9":"171/10489","11":"3259/10489"},"--+--+-----":{"1":"1/10","5":"9/19","10":"81/190"},"--+---+":{"5":"1/11","6":"10/11"},"--+----+":{"5":"9/19","7":"10/19"},"--+-----+":{"5":"1/2","8":"1/2"},"--+------++++++++++":{"2":"5/69","15":"109/138","18":"19/138"},"--+------+++++++++-+":{"2":"5/69","9":"7/69","15":"95/138","19":"19/138"},"--+------+++++++++--+":{"2":"5/69","9":"7/69","15":"95/138","20":"19/138"},"--+------++++++++-":{"15":"10/11","17":"1/11"},"--+------+++++++-":{"15":"9/10","16":"1/10"},"--+------++++++-":{"12":"1/2","15":"1/2"},"--+------+++++-":{"9":"181/209","12":"9/209","14":"1/11"},"--+------++++-":{"12":"9/10","13":"1/10"},"--+------+++-++++++":{"2":"5/69","15":"109/138","18":"19/138"},"--+------+++-+++++-+":{"2":"5/69","9":"7/69","15":"95/138","19":"19/138"},"--+------+++-+++++--+":{"2":"5/69","9":"7/69","15":"95/138","20":"19/138"},"--+------+++-++++-":{"15":"10/11","17":"1/11"},"--+------+++-+++-":{"15":"9/10","16":"1/10"},"--+------+++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"--+------+++-++-++-+":{"2":"115/827","9":"161/827","15":"190/827","16":"285/1654","19":"437/1654"},"--+------+++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"--+------+++-++--":{"2":"19/56","5":"19/56","13":"9/56","16":"9/56"},"--+------+++-+-":{"1":"1/3","2":"1/3","13":"3/19","14":"10/57"},"--+------+++--++":{"9":"19/200","13":"1/10","15":"161/200"},"--+------+++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"--+------+++--+-++-+":{"2":"115/827","9":"161/827","15":"190/827","16":"285/1654","19":"437/1654"},"--+------+++--+-++---":{"8":"14295/71321","9":"1805/71321","13":"16195/71321","15":"23731/142642","20":"54321/142642"},"--+------+++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"--+------+++--+--++":{"15":"10/29","18":"19/29"},"--+------+++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"--+------+++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"--+------+++--+---":{"14":"1/2","17":"1/2"},"--+------+++---+":{"9":"19/200","13":"1/10","15":"161/200"},"--+------+++----+":{"1":"5/24","2":"5/24","9":"3/16","14":"5/24","16":"3/16"},"--+------+++-----++":{"15":"10/29","18":"19/29"},"--+------+++-----+-+":{"9":"19/84","15":"4/15","19":"36/71"},"--+------+++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+------+++------+":{"18":"1"},"--+------+++-------+":{"9":"9/28","19":"19/28"},"--+------+++---------":{"17":"11/21","20":"10/21"},"--+------++-":{"9":"10/11","11":"1/11"},"--+------+-":{"9":"9/10","10":"1/10"},"--+-------+++":{"9":"1/2","12":"1/2"},"--+-------++-++++++":{"2":"5/69","15":"109/138","18":"19/138"},"--+-------++-+++++-+-":{"19":"1/2","20":"1/2"},"--+-------++-++++-":{"15":"10/11","17":"1/11"},"--+-------++-+++-":{"15":"9/10","16":"1/10"},"--+-------++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"--+-------++-++-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"--+-------++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"--+-------++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"--+-------++-+-":{"1":"1/3","2":"1/3","13":"3/19","14":"10/57"},"--+-------++--+++++":{"2":"1/28","13":"3/59","15":"11/13","18":"4/59"},"--+-------++--++++-+-":{"19":"1/2","20":"1/2"},"--+-------++--++++--":{"1":"19/119","13":"29/119","15":"349/1190","19":"361/1190"},"--+-------++--+++-":{"15":"10/11","17":"1/11"},"--+-------++--++-":{"15":"9/10","16":"1/10"},"--+-------++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"--+-------++--+-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"--+-------++--+-++---":{"1":"361/7077","8":"353/2359","13":"230/1011","15":"1349/7077","20":"2698/7077"},"--+-------++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"--+-------++--+--++":{"15":"10/29","18":"19/29"},"--+-------++--+--+-+":{"14":"805/3819","15":"15/67","16":"1259/7638","19":"161/402"},"--+-------++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"--+-------++--+---":{"14":"1/2","17":"1/2"},"--+-------++---+":{"10":"1/3","14":"1/3","15":"1/3"},"--+-------++----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"--+-------++----++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"--+-------++----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+-------++----+-":{"1":"19/59","2":"19/59","13":"1/59","16":"10/59","17":"10/59"},"--+-------++-----++":{"15":"10/29","18":"19/29"},"--+-------++-----+-+":{"16":"1/2","19":"1/2"},"--+-------++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+-------++------+":{"18":"1"},"--+-------++-------+":{"17":"9/19","19":"10/19"},"--+-------++---------":{"17":"11/21","20":"10/21"},"--+-------+-":{"1":"1/3","2":"1/3","10":"3/19","11":"10/57"},"--+--------++":{"10":"1/10","12":"9/10"},"--+--------+-+":{"10":"1/2","13":"1/2"},"--+--------+--+++++":{"2":"1/28","13":"3/59","15":"11/13","18":"4/59"},"--+--------+--++++-+-":{"19":"1/2","20":"1/2"},"--+--------+--++++--":{"1":"19/119","13":"29/119","15":"349/1190","19":"361/1190"},"--+--------+--+++-":{"15":"10/11","17":"1/11"},"--+--------+--++-":{"15":"9/10","16":"1/10"},"--+--------+--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"--+--------+--+-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"--+--------+--+-++---":{"1":"361/7077","8":"353/2359","13":"230/1011","15":"1349/7077","20":"2698/7077"},"--+--------+--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"--+--------+--+--":{"2":"71/232","5":"71/232","10":"9/232","14":"405/2204","16":"729/4408"},"--+--------+---++++":{"2":"2/59","14":"3/62","15":"64/75","18":"2/31"},"--+--------+---+++-+-":{"19":"1/2","20":"1/2"},"--+--------+---+++--":{"1":"19/148","14":"29/148","15":"639/1480","19":"361/1480"},"--+--------+---++-":{"15":"10/11","17":"1/11"},"--+--------+---+-":{"15":"9/10","16":"1/10"},"--+--------+----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"--+--------+----++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"--+--------+----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+--------+----+-":{"1":"19/49","2":"19/49","10":"1/49","16":"3/31","17":"10/93"},"--+--------+-----++":{"15":"10/29","18":"19/29"},"--+--------+-----+-+":{"16":"1/2","19":"1/2"},"--+--------+-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+--------+------+":{"18":"1"},"--+--------+-------+":{"17":"9/19","19":"10/19"},"--+--------+---------":{"17":"11/21","20":"10/21"},"--+---------+":{"11":"1/11","12":"10/11"},"--+----------+":{"1":"1/3","2":"1/3","11":"10/57","13":"3/19"},"--+-----------+":{"11":"1/2","14":"1/2"},"--+------------++++":{"18":"1"},"--+------------+++-+-":{"19":"1/2","20":"1/2"},"--+------------+++--":{"1":"7721/23370","2":"5921/23370","14":"161/1230","15":"57/410","19":"6/41"},"--+------------++-":{"10":"181/461","15":"90/461","17":"190/461"},"--+------------+-":{"15":"9/10","16":"1/10"},"--+-------------+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"--+-------------++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"--+-------------++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+-------------+-":{"1":"19/49","2":"19/49","10":"1/49","16":"3/31","17":"10/93"},"--+--------------++":{"15":"10/29","18":"19/29"},"--+--------------+-+":{"16":"1/2","19":"1/2"},"--+--------------+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"--+---------------+":{"18":"1"},"--+----------------+":{"17":"9/19","19":"10/19"},"--+------------------":{"17":"11/21","20":"10/21"},"---+":{"2":"1/11","3":"10/11"},"----+":{"2":"9/19","4":"10/19"},"-----+":{"2":"1/2","5":"1/2"},"------+":{"5":"1/11","6":"10/11"},"-------+":{"2":"9/19","7":"10/19"},"--------+":{"2":"1/2","8":"1/2"},"---------++++++++++":{"18":"1"},"---------+++++++++-+":{"9":"9/28","19":"19/28"},"---------+++++++++--+":{"12":"1/4","15":"1/4","20":"1/2"},"---------++++++++-":{"14":"1/2","17":"1/2"},"---------+++++++-":{"13":"1/2","16":"1/2"},"---------++++++-":{"12":"1/2","15":"1/2"},"---------+++++-":{"4":"13/41","9":"1/6","12":"1/6","14":"34/97"},"---------++++-":{"12":"9/10","13":"1/10"},"---------+++-++++++":{"9":"9/41","12":"26/73","15":"23/82","18":"14/97"},"---------+++-+++++-+":{"9":"29/77","12":"39/154","15":"19/154","19":"19/77"},"---------+++-++++-":{"15":"10/11","17":"1/11"},"---------+++-+++-":{"15":"9/10","16":"1/10"},"---------+++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"---------+++-++-++-+":{"9":"841/2462","15":"145/1231","18":"195/1231","19":"941/2462"},"---------+++-++-+-":{"9":"1/2","16":"9/38","17":"5/19"},"---------+++-++--":{"13":"1/2","16":"1/2"},"---------+++-+-":{"13":"10/19","14":"9/19"},"---------+++--++":{"9":"19/200","13":"1/10","15":"161/200"},"---------+++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"---------+++--+-++-+":{"9":"29/69","13":"4/95","18":"24/97","19":"20/69"},"---------+++--+-++---":{"8":"14295/71321","9":"1805/71321","13":"16195/71321","15":"23731/142642","20":"54321/142642"},"---------+++--+-+-":{"9":"1/2","16":"9/38","17":"5/19"},"---------+++--+--++":{"15":"10/29","18":"19/29"},"---------+++--+--+-+":{"9":"19/84","15":"4/15","19":"36/71"},"---------+++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"---------+++--+---":{"14":"1/2","17":"1/2"},"---------+++---+":{"9":"19/200","13":"1/10","15":"161/200"},"---------+++----+":{"9":"19/58","13":"5/29","14":"5/29","16":"19/58"},"---------+++-----++":{"15":"10/29","18":"19/29"},"---------+++-----+-+":{"9":"19/84","15":"4/15","19":"36/71"},"---------+++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"---------+++------+":{"18":"1"},"---------+++-------+":{"9":"9/28","19":"19/28"},"---------+++---------":{"17":"11/21","20":"10/21"},"---------++-":{"1":"181/461","9":"90/461","11":"190/461"},"---------+-":{"9":"9/10","10":"1/10"},"----------+++":{"9":"1/2","12":"1/2"},"----------++-++++++":{"9":"19/78","15":"1/2","18":"10/39"},"----------++-+++++-+-":{"19":"1/2","20":"1/2"},"----------++-++++-":{"15":"10/11","17":"1/11"},"----------++-+++-":{"15":"9/10","16":"1/10"},"----------++-++-+++":{"15":"10/29","16":"1/10","18":"5/9"},"----------++-++-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"----------++-++-+-":{"9":"181/551","13":"3620/10469","15":"1/19","17":"2859/10469"},"----------++-++--":{"9":"3059/9328","13":"805/2332","15":"95/4664","16":"2859/9328"},"----------++-+-":{"9":"1/19","13":"181/361","14":"161/361"},"----------++--+++++":{"13":"1/12","15":"5/6","18":"1/12"},"----------++--++++-+-":{"19":"1/2","20":"1/2"},"----------++--++++--":{"2":"19/128","13":"7/32","15":"449/1280","19":"361/1280"},"----------++--+++-":{"15":"10/11","17":"1/11"},"----------++--++-":{"15":"9/10","16":"1/10"},"----------++--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"----------++--+-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"----------++--+-++---":{"2":"361/8028","8":"1259/8028","13":"199/892","15":"171/892","20":"171/446"},"----------++--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"----------++--+--++":{"15":"10/29","18":"19/29"},"----------++--+--+-+":{"14":"805/3819","15":"15/67","16":"1259/7638","19":"161/402"},"----------++--+--+---":{"8":"805/3909","13":"805/3909","15":"1349/7818","16":"95/3909","20":"3059/7818"},"----------++--+---":{"14":"1/2","17":"1/2"},"----------++---+":{"10":"1/3","14":"1/3","15":"1/3"},"----------++----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"----------++----++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"----------++----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"----------++----+-":{"11":"1/13","13":"1/13","16":"109/247","17":"100/247"},"----------++-----++":{"15":"10/29","18":"19/29"},"----------++-----+-+":{"16":"1/2","19":"1/2"},"----------++-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"----------++------+":{"18":"1"},"----------++-------+":{"17":"9/19","19":"10/19"},"----------++---------":{"17":"11/21","20":"10/21"},"----------+-":{"9":"1/19","10":"181/361","11":"161/361"},"-----------++":{"10":"1/10","12":"9/10"},"-----------+-+":{"10":"1/2","13":"1/2"},"-----------+--+++++":{"13":"1/12","15":"5/6","18":"1/12"},"-----------+--++++-+-":{"19":"1/2","20":"1/2"},"-----------+--++++--":{"2":"19/128","13":"7/32","15":"449/1280","19":"361/1280"},"-----------+--+++-":{"15":"10/11","17":"1/11"},"-----------+--++-":{"15":"9/10","16":"1/10"},"-----------+--+-+++":{"13":"5/19","15":"8/49","16":"9/29","18":"5/19"},"-----------+--+-++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-----------+--+-++--":{"2":"10/91","10":"361/910","13":"431/17290","14":"449/1729","19":"19/91"},"-----------+--+-+-":{"9":"3439/10489","14":"3620/10489","15":"171/10489","17":"3259/10489"},"-----------+--+--":{"10":"161/403","14":"161/403","15":"71/403","16":"10/403"},"-----------+---++++":{"14":"1/13","15":"11/13","18":"1/13"},"-----------+---+++-+-":{"2":"19/156","14":"7/39","15":"243/520","20":"361/1560"},"-----------+---+++--":{"2":"19/156","14":"7/39","15":"243/520","19":"361/1560"},"-----------+---++-":{"15":"10/11","17":"1/11"},"-----------+---+-":{"15":"9/10","16":"1/10"},"-----------+----+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"-----------+----++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"-----------+----++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-----------+----+-":{"10":"1/3","11":"1/3","16":"3/19","17":"10/57"},"-----------+-----++":{"15":"10/29","18":"19/29"},"-----------+-----+-+":{"16":"1/2","19":"1/2"},"-----------+-----+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"-----------+------+":{"18":"1"},"-----------+-------+":{"17":"9/19","19":"10/19"},"-----------+---------":{"17":"11/21","20":"10/21"},"------------+":{"11":"1/11","12":"10/11"},"-------------+":{"9":"1/19","11":"161/361","13":"181/361"},"--------------+":{"11":"1/2","14":"1/2"},"---------------++++":{"18":"1"},"---------------+++-+-":{"19":"1/2","20":"1/2"},"---------------+++--":{"2":"34390/212871","14":"50680/212871","15":"54739/212871","17":"7721/212871","19":"65341/212871"},"---------------++-":{"10":"181/461","15":"90/461","17":"190/461"},"---------------+-":{"15":"9/10","16":"1/10"},"----------------+++":{"14":"23/93","15":"17/93","16":"10/31","18":"23/93"},"----------------++-+-":{"15":"319/728","19":"95/364","20":"219/728"},"----------------++---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"----------------+-":{"1":"19/129","10":"10/129","16":"300/817","17":"1000/2451"},"-----------------++":{"15":"10/29","18":"19/29"},"-----------------+-+":{"16":"1/2","19":"1/2"},"-----------------+---":{"8":"905/4389","14":"300/1463","15":"13/66","20":"181/462"},"------------------+":{"18":"1"},"-------------------+":{"17":"9/19","19":"10/19"},"---------------------":{"17":"11/21","20":"10/21"}}}


==> anc/proofs/s3/rational/n4_c19-10_cuts20-19_19-10_19-9_report.json <==
{
  "status": "Solved",
  "primal": 0.42793479578007587,
  "dual": 0.42793479579426585,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 1.2917476492639732e-10,
  "dual_residual": 1.2533615894713625e-10,
  "seconds": 0.323508552,
  "numerical_max_score": 0.4279347959820553,
  "c": "19/10",
  "n": 4,
  "cuts": [
    "20/19",
    "19/10",
    "19/9"
  ],
  "patterns": 261,
  "exclusions": 1046,
  "blocks": [
    4,
    8,
    21,
    19,
    20,
    15
  ],
  "bound": "3209510977647371/7500000000000000",
  "upper_decimal": 0.4279347970196495,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_certificate.json <==
{"n":4,"c":"19/10","cuts":["20/19","7/6","3/2","19/10","2","19/9"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,32,48,56,60,62,63],"factor":[[9999,610,-46978,458900,121609,-919,-154445],[7,662,-1483,9754,276365,13502391,24513511],[5,807,-4648,14773,163952,-10756786,30794164],[1520,-448849,373629,-858586,-2270395,36793,586354],[1893,224976,-642034,-1284058,-2079865,45306,469537],[1146,266354,1079692,-541957,1427062,-55433,3444],[518,-106488,-230999,-446635,8748781,-195571,-1086065]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,64,65,96,97,112,113,120,121,124,125,126,127],"factor":[[-8171,9417,-46,-100,21,10,1277,2266,-1886,-970,-4305,258,2172,1274],[-6692,-10031,976,2775,-2117,39,62427,213759,-77609,77323,-2019,-9051,9995,-14914],[-4,9,0,4,-1,-8,-304,-4186,9095,24736,2564829,-2686970,1979745,-447719],[-4,9,1,1,-6,22,1391,2511,-1687,14590,2577094,3128271,-121849,832301],[-3,7,-1,3,-6,-3,-369,-1342,10907,14683,542282,87338,-1952680,-5681830],[-3,7,1,2,-1,-13,467,4335,2419,9993,875124,-1387559,-4231099,2388924],[-1000,-1460,-33974,34166,3406,-62,-71371,-216712,60088,-168446,10272,6862,-12425,10551],[-1004,-1423,17256,14862,-2905,-722,-341249,-47433,-116151,42000,7871,7174,-8156,4162],[-1286,-1915,-15351,-55923,2246,-196,-124760,-178408,24100,37696,-857,9707,-9339,14176],[-1275,-1877,13193,-1894,-1896,151,37454,-261840,326766,-1027315,56545,-720,-20190,1402],[-776,-1132,8180,3928,74754,229,44196,-282587,53347,391474,-29376,15570,-6619,27633],[-771,-1128,7296,3398,-42551,482,92897,-491770,-331549,353807,-15242,2532,-22632,3679],[-345,-476,2089,2677,-17610,188566,-11795,-32139,517490,436238,-47193,30483,13018,57266],[-346,-476,2091,2680,-17628,-188500,-10006,-33478,517533,436821,-47147,31060,13205,57335]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,97,98,145,146,169,170,181,182,187,188,190,191,393216,393217,393313,393361,393385,393397,393403,393406,589824,589825,589921,589969,589993,590005,590011,688128,688129,688225,688273,688297,688309,688315,737280,737281,737377,737425,737449,737461,761856,761857,761953,762001,762025,774144,774145,774241],"factor":[[1721,28436,-13190,-20453,-44,-187,-667,-895,-371,-18,-7083,-7779,-114,-2761,-1959,-3543,8670,6844,-16183,1709,2175,-5286,5777,-132,1344,-300,414,-189,-192,-173,157,441,-1479,-332,1505,92,283,496,-41,-284,1223,748,-590,263,-224,2451,-4658,2107,3953,-8003,1224],[6684,-13433,-21366,-40111,898,-2386,428,-6886,-3781,439,-50785,-114581,-2089,-16821,-6277,-74125,148426,197935,-407410,-76500,95841,1289313,-661107,-121907,-151609,429227,-149368,1359653,22128,-1508503,-76562,99551,-335835,86520,-514644,838094,-533501,-1054532,1675776,812872,-810918,-741296,86621,-722000,1194352,-2033856,2834560,-835589,-581296,-1809364,-50927729],[20361,3391,7912,16883,-7468,-3904,-8864,-3242,-1416,2127,-163925,-323546,-5795,28461,140483,-129946,73281,156751,-306277,-96958,30629,1299143,-681160,-120253,-139112,431341,-149329,1348974,7818,-1512012,-73875,96639,-331279,88541,-517954,836479,-535028,-1058897,1673800,813935,-813393,-745734,87490,-721535,1197418,-2035994,2843013,-849142,-611890,-1754550,-50919569],[-11,38,-138,-260,20,8,141,404,-2,-136,5833,24861,1028,1504,-29973,138484,-3062873,490451,422968,-1177882,-186747,1566212,-1109841,-287603,69369,435010,-143863,1309946,-81610,-1561488,-42264,59005,-301288,78785,-606949,825978,-573498,-1046731,1660781,841574,-862031,-841580,112485,-704938,1271614,-2080313,2965067,-888671,-937739,-1921127,-51065821],[-4,4,-103,-191,16,-5,25,284,230,8,624,4635,-901,-6467,-27255,56759,-287209,-4169172,-30182,635851,218794,1582016,-764547,-238957,54202,423463,-176395,1327581,3329,-1526912,-108231,77736,-351775,92225,-453935,861830,-540448,-1126280,1702975,851880,-814295,-687234,132665,-746020,1125752,-2146731,3011891,-888604,-932170,-1902372,-50888373],[-11,29,-106,-193,12,10,161,319,594,-99,4558,15703,185,10888,-8352,27156,817824,-190450,3753797,-3029968,-655676,1772498,-1267476,-348835,118011,294725,-244729,1082023,-697852,-1698164,73161,56758,-418664,19149,-594013,835608,-597633,-1052420,1686705,860901,-883766,-938845,105981,-663097,1342396,-2145308,3085743,-905072,-1173039,-1935030,-51151155],[-5,6,-83,-152,15,-1,21,272,-10,-13,1310,2856,487,1067,-10173,16394,-195305,658984,2726779,4284455,875390,1602256,-604029,-191639,-107435,399191,-239829,1162820,-469638,-1593797,-49855,112825,-468039,31958,-450414,932657,-531312,-1178778,1727472,829528,-797842,-661395,121821,-766599,1076171,-2218102,3093427,-933040,-937583,-1868267,-50834440],[3368,708,-6,2841,-9455,1800,103653,102933,-8363,448,80105,44584,256,-82180,-185996,-168247,167279,200538,-437192,-67196,167414,1294271,-693558,-144689,-157156,422363,-155535,1363707,28589,-1510357,-76135,99782,-345749,81601,-510576,840071,-533024,-1052721,1675956,813464,-809502,-737208,87273,-722262,1188820,-2035780,2821373,-826678,-617715,-1982454,-50934705],[2960,547,1886,647,5663,-1711,-57164,50155,24055,-4438,328081,-229573,-6551,-91234,93796,-141141,137876,177337,-407777,-50745,19140,1306357,-726732,-149569,-133806,424036,-157913,1349438,10375,-1513927,-74288,96156,-344173,82434,-508675,839461,-531881,-1062758,1674860,812616,-808770,-736936,83679,-724191,1190328,-2031145,2814140,-840144,-664088,-2008490,-50937465],[4330,792,50,4114,-10659,-260,42474,-161700,-770,-3192,163489,57411,75,-61994,-41378,101054,204527,205619,-455119,-35957,110887,1290989,-638102,-118623,-154655,429236,-149185,1366805,24580,-1506834,-79231,101795,-338085,86623,-509922,840387,-532101,-1055600,1680834,811656,-809955,-737147,85832,-725329,1191487,-2039015,2837779,-830112,-547784,-1818675,-50937308],[3834,632,1843,2598,2474,-1406,-37832,-4004,4133,70,-29066,348003,10742,66733,-790739,-836910,108680,188767,-418231,-166678,629792,1277011,-731427,-182761,-216069,405142,-163286,1387544,81644,-1511334,-73536,100807,-360213,72569,-521956,841166,-539102,-1026863,1665077,822695,-809747,-737857,102337,-711424,1182289,-2033241,2807776,-797865,-673838,-2178677,-50939334],[2347,386,1082,1356,1824,-623,-20164,18493,-291173,1198,144,203943,1566,-60759,86448,556776,286279,237600,-504236,11114,-31533,1286286,-549474,-75941,-144362,441580,-138265,1369599,11716,-1500451,-83873,105652,-326347,93996,-506200,840469,-529439,-1061210,1690516,806408,-811107,-737266,80816,-731004,1195437,-2046702,2862897,-834553,-427130,-1575460,-50934600],[2315,391,1162,1611,1634,-621,-18421,19035,161324,28,-54402,184179,-2668,-512585,-224424,932713,366235,300946,-547470,30843,-112312,1305206,-623245,-114196,-122479,435076,-147222,1359252,-12047,-1504849,-80557,104583,-344648,82316,-492450,842446,-525455,-1066989,1695411,802528,-806342,-732787,69766,-732795,1189097,-2044056,2833310,-827525,-498312,-1912185,-50933172],[1033,181,175,247,298,-227,-3513,11896,69928,89,1111,241072,-620784,447963,472694,65662,174443,170982,-455287,-10267,87450,1258807,-449579,-25297,-174258,449707,-126092,1384404,43808,-1494455,-88552,107362,-302795,109226,-524453,837639,-535281,-1052597,1683685,811844,-817667,-742248,95422,-728510,1202967,-2049224,2902382,-845442,-331878,-1130208,-50932979],[1033,182,178,259,287,-227,-3498,12089,69738,160,2537,218624,636665,441172,465376,86429,180739,165656,-458962,-11018,86148,1258833,-448192,-24432,-174982,449626,-125129,1383986,44848,-1494390,-89800,108733,-302994,109863,-524245,838564,-535799,-1053177,1684539,811472,-818386,-743391,94531,-729162,1203918,-2051614,2903100,-842170,-328766,-1127071,-50934171],[0,2,-1,-3,0,1,0,1,0,-4,37,208,0,-223,-444,341,-2272,-6819,1504,6181,16724,827798,-6997230,32395960,-4873826,-11322919,-5075822,1284529,-1138691,1243562,739552,-1729862,84601,-695952,-127979,-901042,1794770,-1165067,-287268,-1206894,408627,4600349,288093,-923773,-2647908,3687278,-3232250,-1749842,-1148086,-8651604,-137891],[0,2,-2,-2,0,1,-1,-3,-2,-13,28,222,-7,-671,-646,-282,-8426,-16167,20638,14061,-130632,342499,-1636829,-3975510,-40273803,5129487,-3100144,-109348,1902104,2559261,1591766,54176,2369464,147729,-1859041,-651062,-564855,1616699,-1431467,170515,-288793,-1690657,931871,803509,1248188,54600,2077362,150790,6053867,16767984,5864333],[0,1,-1,-1,0,0,0,1,-3,-2,2,100,-15,-78,402,324,6390,780,-23985,14663,40734,402924,-5405794,-46818,-2264169,-10548709,38235101,-8879481,-8511364,-3693830,-18478204,-2386902,1491451,5793303,-3104622,-1165619,548206,2001283,610269,543098,-44230,-2689419,200497,837353,2244734,-1299517,4634171,398434,13251077,33449517,409654],[0,1,0,0,0,0,0,0,2,-2,3,77,5,4,419,87,5759,-379,-21956,17253,36476,341437,-4699241,134240,2692278,1914426,10293361,-1011828,-3995020,11109451,34876170,16522715,14335791,-17922581,1956786,-1932192,13650655,10371100,11402854,130172,-3637776,-3650658,-846168,1290033,2227772,-2605509,5812649,1169926,13999856,33055098,-2814345],[0,1,-1,-1,0,0,0,1,-2,-3,5,139,17,-293,-60,233,7803,1469,-29926,17691,47294,94813,-3974428,-1890547,3216727,785762,-5190205,9452606,-14550573,741741,11806936,-9515259,18683088,26929879,-20193229,-10192335,1235223,-16130596,-18176770,3198830,10423077,-1844267,4307670,192904,6385579,4284367,491849,-6125777,5829582,42085793,2509048],[0,0,0,0,0,0,0,0,-1,0,2,29,5,-154,-79,-334,2512,2207,-10912,2290,16547,393640,-2245028,-1036730,946771,411898,-5573260,3868366,-4615580,-8892458,-4450683,-14093707,23628565,-3262134,7733826,24411255,-12727544,14493681,15954343,-8582779,21175336,8597343,-21431730,5591165,-6655042,2042084,-1562119,-1246079,2370472,35381367,4833714],[0,0,0,-1,0,0,0,0,-2,-3,7,3,2,-117,-261,-5,1800,3257,-7757,1424,-841,629802,-2708916,-165822,233877,2791207,-2955340,4501513,2886736,-31918920,-12932,26304395,-5789140,10603284,12600110,-1316617,11512916,3854889,-8350419,-5385317,2891862,12469256,8860927,16128104,-12361620,-197803,530018,-10387951,10366251,37758768,9571306],[0,0,0,0,0,0,0,0,0,3,2,14,-1,-5,-36,-98,1011,1774,-5925,-2164,-1188,468648,-144528,885315,-83536,992627,-51948,4093966,-904978,1381713,-2698416,2270280,-2163342,-2430066,-5195417,8630452,3845284,-12111118,10635576,10342766,10223882,-41786444,8497082,7640543,-38772603,-4380529,-11632193,-6509296,-4205865,9771175,10678091],[0,1,-1,-2,0,0,1,1,3,-4,37,171,1,-76,-400,253,8151,2755,38252,2527,4867,556580,-3828829,7186620,3194143,38651908,11801468,3038766,16070801,5695549,-6278066,-1510532,7687136,2829760,-2565651,1053738,-1837374,-3149515,-3310097,-729413,-758644,6709670,1502082,-4269595,-4872386,4092073,-3651216,-2448168,301983,-2647150,6189203],[0,2,-2,-2,0,1,-1,-1,-2,-5,21,98,-7,-473,-760,4,7574,5028,60702,29700,-84788,396785,-2802176,-3483359,2102368,-17573506,-119568,15501821,38903003,7181688,-4359336,-1046640,9139091,3112915,-6090804,-2973702,2698666,3993807,-789448,527811,-463292,-2589628,1489288,1057224,2337058,75418,3979126,113701,12328037,30932635,3288595],[0,1,0,0,0,0,0,0,-2,-1,-1,52,-10,-35,175,282,5154,2489,-18486,12508,18360,406660,-4389345,577613,1980762,-256706,1720964,-373108,2427823,5917340,11664393,5106416,-18505061,-2739226,10655598,13992815,-40041881,-8716256,-19108950,-1923042,116930,-8074353,260816,4177647,4803106,-1797988,6203496,877680,17789294,42471513,9612068],[0,1,0,0,0,0,0,0,1,-1,0,31,3,11,219,55,4614,1374,-17687,15508,16788,384482,-4297494,505606,2504564,6942323,-5293247,-1275730,-200769,4323750,5190375,-18851783,-31248821,18314760,-3039688,-2759861,11479632,26398600,14821909,1435842,2624794,-6499755,-2274051,3476210,3819309,-2549984,6486612,1600836,17179731,40362297,7813241],[0,1,0,0,0,0,0,0,-2,-2,2,69,11,-186,-96,72,5598,2865,-21953,13386,22927,166230,-3550453,-1272387,2202088,2121378,-7571403,5408139,-6614828,-5765326,-10265266,-13750033,6119027,-18290783,9416519,5702367,3733575,2072421,1128703,-94090,-19387246,-6779025,37010214,-11473301,14230857,12011533,-8960295,-10932533,7650711,51138045,14407722],[0,0,0,0,0,0,0,0,-1,1,1,15,4,-68,-114,-216,1664,2362,-7435,2123,1842,283157,-2090822,-823218,546782,1432924,-2438005,5075232,-1379778,-7803707,-4720887,2897541,-7925085,-19141766,-1043020,-28177043,-7778109,-1498037,3231321,18522586,24813659,7255427,-8031278,-30012447,-6070450,-1319319,-944991,9832109,3943389,40536774,6505918],[0,0,0,0,0,0,0,0,-1,2,2,10,-3,-76,-124,19,1172,3403,-4674,701,-515,528026,-278826,698136,-59237,598430,-142448,2026428,-382251,888468,-643846,-3484661,2537330,846226,5592309,3524843,-941509,-4035778,3576735,43964677,-13303275,13407626,-6400388,22512977,8697923,-25100541,-23834292,978674,-7177650,18764068,17046599],[4635,-1948,-30034,15350,-56658,3604,-18768,16950,3412,-352,43404,107149,1912,19721,-13211,79068,-148097,-198082,414305,103981,-266350,-1573998,2041942,769568,121687,-278497,367914,-1341747,-21912,1638787,35689,-37934,520465,19967,433033,-856645,527794,1136946,-1688514,-823896,801889,654418,-46468,756907,-1088910,2016247,-2479947,839896,2377733,6378206,51157406],[7937,-600,17314,-14071,-12766,-4926,730,9701,7557,-456,67552,-25431,-3488,406193,-454141,608544,-88886,-186753,497558,-322678,2133941,-2716598,5794310,2377157,-422323,-40637,910714,-1297146,390299,2260666,-66197,111729,1031890,251925,262926,-1062907,584047,1689561,-2053779,-950162,943077,585134,120650,1017005,-1085302,2366882,-2086104,1125145,7000739,18166656,61618572],[0,1,0,-1,0,1,0,1,-2,-5,1,21,-16,-25,188,317,5415,3712,-23610,5175,44788,291696,-3951086,-271428,3406840,1401883,-16827977,-22595152,-2145099,15354262,-19226677,25672353,11263171,9725430,-7765077,-1490444,-7268922,6897323,8565733,4472540,-3353844,-2482447,3353539,-2700821,1879923,-3307835,7325447,2654225,16128911,27980334,-8195421],[0,1,0,0,0,1,0,1,1,-5,4,15,-4,43,254,102,4282,2460,-18861,5264,39070,328749,-3185656,-104167,2229014,3634964,-8052105,-10782243,1396307,-2666903,-7878105,-13885719,1721844,-19629967,2508390,-9361916,16727960,-13288479,-19620714,-9976063,-8173911,-9526832,-24191267,18372100,-2821682,-12434901,16734505,8313535,24012798,25440758,-7258259],[0,1,0,0,0,0,1,1,-2,0,-14,-11,4,-163,-234,-101,8973,15633,-43939,-3941,37628,7071421,3360151,1129597,180150,-1080528,831150,-26831698,12809615,-9914678,9750469,-5956139,-4284,-3515173,-9182388,-1842787,-926360,1089810,-3904930,323121,8790557,-5095947,367230,1834856,9363243,10987074,-16574715,-23469563,-44816208,38749984,83952],[0,1,0,0,0,0,1,0,-3,-1,4,-32,2,-89,-393,-204,6030,8222,-29597,3834,-98,3056863,611136,-129612,402274,876039,31513,15249555,-8085641,8762278,-8822298,10281389,-8226811,-8025909,-14428194,5071909,2453105,6143884,-5551903,638891,-12166008,4608329,-11465524,11800320,-4432236,25936975,13485148,17474712,-55710270,51863722,6902879],[0,1,-1,-2,1,0,0,-1,-2,2,20,-44,0,-109,-393,-192,3266,8117,-15890,-5115,1478,1277209,1277863,1253635,-23686,202473,934232,6487269,-4301435,10146478,-3878050,-1039387,7500738,4506132,16876560,-14450469,-4545257,19808473,-14136921,-11612586,-1510689,-7263188,3051923,-5508324,-7477955,-39439930,4239816,-20786222,-44430925,15547135,1743269],[8986,-1161,-23792,15186,60351,2093,12929,-395,4397,-221,47697,67083,662,91595,-87322,184262,-121072,-176703,397782,-70522,700670,-1457798,1001556,239559,5477,-435464,187907,-1338412,102477,1600772,67555,-87469,380540,-75900,501522,-877689,546454,1158917,-1755210,-833323,847249,758226,-59388,770872,-1233929,2123706,-2879781,907252,949667,2750408,53185460],[9939,-830,10955,-9761,5442,-3878,3021,3490,4105,-868,49565,184993,4533,-50486,39743,-103398,-212200,-264408,444370,872153,-4411615,-1964886,5682106,2648032,653449,274683,1015187,-1453751,-567415,1817734,-69953,126679,1030115,360569,226905,-807560,485675,1051406,-1494362,-829931,664462,312604,-24514,717022,-607899,1696941,-1166190,605466,7455188,19174887,45491288],[0,0,0,0,0,0,0,-1,-1,0,6,-30,-9,-95,102,-160,2312,-4365,-6177,21047,-14187,-183841,244813,2555445,467066,2922535,-222535,3226381,406011,-24064993,3831762,-184526,7853629,-3213893,-24734435,-11439796,-21793247,17872382,4899901,-507926,-23574372,-16796558,-4715443,3158832,1884492,-8897369,4780192,9102845,7178842,-28992562,39710943],[0,0,0,0,0,0,0,-1,1,-1,-11,-20,1,82,192,-102,1545,2190,-7926,4640,-21864,-135724,947903,2569632,354621,2656929,445595,-1077055,1192369,-2881773,-2495419,-229984,3594339,-8298799,-3228547,8810907,4218198,11820501,-12330764,17392806,28617172,-7363160,21461905,14273439,16437086,-4933963,40426962,12352180,-8112047,-37483624,20449946],[0,2,-1,-1,0,0,-1,-4,-10,6,-127,-797,-16,-806,1513,-3828,14840,34821,-86345,-27555,80723,17796662,5092381,123348,390182,-534289,228060,5192419,-3970056,4392800,-1447841,-203708,1978413,2867184,5136240,-1094276,500918,-1589423,1399189,-1555240,-1123991,3201831,2396819,-2312219,-3401317,-2051853,3099905,9966728,33677340,-17859152,71679022],[0,1,-1,-1,0,0,0,-1,-5,4,22,4,-3,-366,-437,-438,3197,9810,-16658,-9975,1311,-589049,-458879,619,-248035,-1172286,-273027,-7890614,4583324,-5078084,7371931,-10510488,4299634,9664136,11777677,-5173926,-5938286,-19140387,20624509,4706443,-13640817,9580268,7772444,-4252719,-15652000,-482114,47365347,7411256,-27153928,20546295,39673138],[5958,-530,7287,-6613,-2431,109348,-2392,1294,697,-430,18749,129766,3740,-186035,247494,-152303,-125173,-139293,288637,-145420,1037087,-69000,-5194938,-2631665,200489,-1053254,-787581,-1334337,49892,885414,242447,-350830,-467229,-538387,821487,-719441,528540,679740,-1548954,-718624,813087,1071522,-244256,549087,-1582604,2024399,-4209602,794868,-7076101,-17638102,47446537],[5894,-549,6618,-6048,-2348,-63361,743,2146,-1057,-701,17856,225464,7002,-424035,537412,-378088,-217490,-213453,478556,-418369,2349563,-1557418,1554253,457835,-293992,-360255,234968,-1045303,353369,1485392,32845,-37781,397756,-39178,365353,-792202,467386,1166385,-1600856,-712474,759328,638389,14386,734305,-1072924,1902421,-2411611,866906,1495160,4411092,47723786],[0,0,0,0,0,0,0,0,-1,2,9,-9,-8,-36,-224,-278,791,247,-3043,1582,8784,114738,-128618,1435273,-356756,1042057,-547837,3065360,718013,-7139911,-1001426,7673534,2407028,9843788,13094740,13751042,11123538,776847,-7780956,17210988,-9157745,-22270753,-27025832,-28462532,15013688,10546440,15324354,-20630585,-2013493,-8571232,36276791],[0,0,0,0,0,0,0,0,0,2,12,3,3,-10,-200,-421,733,-99,-2550,2956,10214,91204,-266538,1102303,-179082,3375436,237669,10576085,-2272580,2513753,-7015319,7465919,-4046282,-3587838,3398011,-15569807,-5580847,-16060442,25384963,-10728231,9491775,-9360983,-6267259,21468145,29426693,1813874,5917948,-34301824,-3778086,-5197146,38106022],[0,1,-1,-1,0,0,0,-1,-3,4,4,-108,-5,-162,-194,-417,2490,3593,-16497,-11050,2018,100520,-587294,-769154,37849,-1048423,-802578,1966543,-1073045,-432401,-738477,2664502,-10671693,-10011893,-28295209,21576042,6523662,-8452056,1598534,-5344984,-1020106,18355516,1059784,-14493051,-3130602,-30936040,12570094,-32904651,4195286,8743883,46507193],[2509,-274,2026,-2156,-2970,-26158,618,3507,1377,-281393,15260,19136,-8,96904,-99010,119270,-13168,-49327,58243,186336,-558634,1739439,-13394595,-6384987,801708,-1895182,-2030075,-1685905,-318865,156681,496951,-731325,-1518109,-1145135,1375517,-631121,602614,88431,-1485695,-725813,878472,1597456,-558490,323806,-2201694,2172522,-6393913,707233,-17489377,-44425730,47110638],[2507,-271,2060,-2227,-2981,-26196,195,2303,2973,280998,23955,19066,-204,94000,-98455,117206,-14190,-49251,59393,185876,-561383,1739775,-13397348,-6385603,800845,-1895000,-2030631,-1686820,-318790,156827,496840,-731179,-1517732,-1145288,1375137,-631527,602885,88969,-1486959,-726213,878525,1597428,-558610,324546,-2201366,2173734,-6394735,707726,-17490078,-44428280,47111053],[0,0,0,0,0,0,0,0,0,1,6,-25,-32,-41,-196,-2,761,594,-2470,2758,1425,145640,-713787,2018614,-336145,2177123,-238278,1021209,2782597,-7190038,105914,6424140,-1515695,6049553,747869,9885404,7776527,-13462237,8226484,-15220512,5184795,-10997936,1360951,-10908682,22310973,-25510026,-15537919,51778081,-24500511,28120107,24790567]],"denominator":100000000},{"t":2,"f":3,"type":32,"flags":[96,393218,393312,393314,393362,393386,393398,393404,393407,399547,399548,399550,399551,589920,596155,596158,688224,694453,694459,737376,743593,743605,761952,768096,768097,768145,768169,774240,780384,780385,780433],"factor":[[-262326,-128074,46239,-37993,-155527,-59128,61551,273081,180092,122036,-68188,-101111,-139237,-89884,-13354,-95171,254487,38185,52783,2639,-19241,-109747,-138443,64724,-87549,2517,-390187,446789,-185830,404011,227793],[-2159,15015338,-743129,1606433,3412252,3063903,543634,-6456203,-1936078,3108563,8952202,2802698,-3118380,-5265887,-610731,3159641,-5024823,-2816803,-2374089,-914330,1225879,-134877,6052871,-4952242,-1585212,-4611256,-26955946,-1512891,13094494,-40676618,55310070],[-730,-1718241,3645283,-10968200,7056853,2819441,-30920017,-5467988,-15508647,13763153,14255387,5835908,7354329,6736715,5895079,11635936,5954496,3398380,-2757135,5300366,4597613,-4058758,656203,-1020157,-566066,2139710,-4565900,-15177955,9664546,8745075,17071486],[-717,-333281,-6423904,3334272,23391532,15616381,12008885,16327037,-15999669,1792580,604023,814198,3228809,4108321,-4292050,2202133,-310856,-4554221,1839050,6703099,-980432,-3626736,-4192639,12150287,-1606191,3828706,24904920,-17937945,-4416631,6946525,56611149],[-618,-311157,-5174390,5101604,7130164,4875981,-2601469,-19050498,33457076,10947986,2106264,-3902222,12734794,10018918,2941244,3563566,1633979,-4613491,5321306,1451183,1234365,-2786207,75153,10010640,-7851227,4947371,31863223,-18016167,-2670055,6186746,57311462],[-819,-872809,-10573308,13713890,-21808528,12642943,-5823080,-10480205,-19255445,-2673303,1073157,1372265,2119202,2058299,-4638302,915933,-7210820,-3999327,1220832,2711652,-2203844,-1547237,-3620534,2896587,-2271028,-1401790,22739526,-13354954,-841916,-4301118,54910528],[-647,-225519,2838452,19730185,5998891,-26917259,-1155820,1080730,-7451299,626665,3144343,5420483,2976096,15675648,-2522096,-3085076,3320329,15318158,-2920118,-3125329,6771164,8479284,7703564,-7196424,12265442,-1341428,14560194,-22730207,8075030,-11629858,54316708],[-368,-309935,1784435,518978,-2801185,8481072,-4576780,12405676,11070661,-28896054,9720078,7400017,19051390,-3391944,15818883,-8842843,764250,3558157,-4453592,-118983,10058281,-6368441,2684102,-11737702,6691315,-10994157,-588566,-36516243,50894564,-5817602,22066917],[-215,-244514,1626697,-621644,-2151291,1171666,-2100317,6264674,5169196,346865,-19891023,-7501450,-10680816,2979189,-8831944,35893270,-6630010,838731,-12512994,8548045,4116356,-16468660,-2088104,-27209785,3351271,28899589,13455863,-32746283,21858531,-44873561,-8080242],[-352,-102370,30728,-4333184,-1470031,-1199695,71877,2023807,-2507889,1946959,3812373,-1857128,4059131,698668,-2031642,-11992627,-1987989,-14898428,-7913320,10579405,39109905,19552914,21995839,1521889,-12341904,27789691,45152451,47084684,26267670,-42905957,-11592672],[-351,-83491,-109195,-4775558,-868234,-355156,1254694,6163824,-1305421,6486669,4872413,5024995,9545938,3565001,582014,5799199,-14366262,8130811,18367447,-38114279,-28401357,7621385,502899,-25811451,-26026278,-8418842,38949150,19681543,22120326,-28617182,-4489884],[-936,-1612410,2201588,-686715,9409448,818309,-3432949,-16649635,-3981792,-7045131,-26253475,31800841,-5562364,-17965358,-3807084,-10260173,-3596838,-10246867,5337195,-6392570,4572649,254069,3488944,-8107034,-3468593,-7590371,7427021,-10518150,4845134,-12120566,16183541],[-936,-1480382,2264151,-1525169,9870618,251342,-2814909,-16632351,-9347557,-17253376,665037,-36905019,-12635874,-4933310,10381039,-7995750,-11325806,-978458,2083212,-11815374,-2124162,1943531,8789688,-8263620,2475509,-6762862,10929357,-11095176,2493898,-9835142,17634862],[-525,-1200128,2476045,-7526096,482094,-161292,3029702,-5540155,2260814,-2245071,9220014,3506127,2390538,8111142,-36199961,-15590286,-36736010,12986697,-15402190,5635470,-7347650,-6062698,-1926582,11990200,3686194,10736168,-8371581,-13948821,22417473,10303130,11173982],[-201,-298457,297286,-1865295,-750969,-1592888,-1298635,1039472,573569,1190386,4564144,-2678298,5362410,-2730434,-15598009,6918229,789120,-23929567,31224737,-12352103,3557650,4516474,-5843995,10681799,66389230,507153,2301859,-2871658,20194224,-19104023,-17433205],[-184,-404525,520656,-1037345,391991,674734,-1326284,-1596574,1131056,-1438693,199895,-713096,-167353,-2830917,-7556646,-3781041,20911421,-5886191,-13764488,28442443,-49704529,15431141,26602609,-607183,11735396,-15983999,19968071,3614087,24208187,-27176963,-10911981],[-687,-1580584,6107883,-10010088,-4102620,-914719,26623803,-17855923,-10611338,-2322755,10107805,8420392,11733406,8757709,12022144,21930342,6250106,621401,-4138301,4221201,5681089,1212434,3608072,-1482477,5549337,-4069331,4087825,-14118787,-790077,-1908298,23517914],[-321,1918342,-162079,-6727322,-2586197,-1967856,-1695350,665521,-6424942,-3238535,-24976192,-7831724,20135377,27117208,1010252,-12658523,6551596,-1223189,11840756,-2027263,-3460685,-1339422,2258346,27748955,-16519996,1748457,-22669033,-24005267,-2315225,-47796562,-31855030],[-230,18088,-409509,-3775526,-1615380,-452031,740477,1568662,2116863,8186009,742743,2963286,-13009488,-3210192,19835198,-8187500,-10782942,5322530,-6136406,8168630,-3782675,43486133,-43066492,11751993,7949655,3156859,13175483,-37173661,8374701,-36024369,-15726308],[-627,483186,-22748841,-13026926,3262155,-13838436,-263141,-2128786,-9415,-7841961,422119,3754894,-444506,2732278,1381914,4127227,-434503,5235503,-5471182,468747,4810010,3960895,6979735,-15289087,10261160,-6585472,-4929797,-6093934,-1961790,11153443,-40908865],[-887,7569388,4776937,-5545922,-3412703,-6689370,-3750146,1276033,-3506749,-9474971,-6980380,-715196,3325787,564834,-1565421,377502,531952,-3043931,1953656,5849792,-3738211,-4908959,-10648208,6485095,2191960,5281336,70022780,-13813573,-15654123,79335461,-48276386],[-231,-553880,-294688,679273,-2887459,-3117462,-607884,5939413,2317992,2013610,6765609,4125497,-11169676,-14034651,3825257,14762624,-10545361,-581651,2233295,-12926297,2951786,3632175,42357240,45493219,-14678581,-7129563,6755478,-48077770,-8236732,-5483222,-55820449],[-250,-240951,171932,3200507,-871307,-3754690,5160131,1752197,-3539360,20379819,2480247,-2180150,8664969,-1512000,15344159,-19468263,-19084478,-27575688,-1287749,11765188,-4005234,-21747563,10174649,-29643827,2408189,-4171009,-4834398,-35158367,-2597695,7505547,-88610697],[-501,247763,-2069313,7331191,4683570,-2987961,463339,-6075789,-5810999,4300801,-6388019,-7756739,31647537,-28846338,3091632,9868286,-4230049,16356769,-14027489,-1356163,-3606606,-2983705,-12111992,17166339,5288643,12317329,-3473166,20049651,25311240,-5367735,-89371635],[-502,231153,-1557505,6839389,4529216,764623,-371296,-6116340,-1105928,-7636335,3955113,10779518,-18435671,21505581,18441367,5061245,-6948961,-6081682,1398888,489714,-11879120,-20706294,-6484237,20850867,1967990,16385549,-1962984,36331130,58146436,6312362,-100480560],[-325,-289976,260821,6340809,3578313,-1324485,348932,-4083984,-1256583,-7842956,8193927,-3484228,2706870,1245894,-21194650,12137350,8129074,-21115347,10153513,5358529,5082748,29889955,-13620301,-12884097,-41644827,-4582146,-24810824,-22543282,27495686,28613996,-93263721],[-379,1648728,470146,2613717,-277944,17065351,3235463,-4039859,-685161,11094718,-8681280,-534136,-4422613,10044608,-1726636,-8925032,10550448,25015743,-2576504,-15827552,10459130,22486860,23816208,-17131735,22968668,10191292,-4509231,-16417898,23522116,42698691,-90217970],[-194,-1900,-634098,233315,1253580,1732745,1439274,-5110629,-548880,-5577544,18249406,4768559,-5209570,-5846591,-9943411,-14843411,24232457,10211198,4106287,-7223458,-2549367,-22302438,-10885609,-5595381,-4732258,36866700,16733369,-25490202,-40631864,-56454709,-97767416],[-766,307173,1572827,4282292,3233380,5489467,-5334980,589680,2183085,-8730365,1218912,5017319,8291520,14073454,-696985,7916303,-7770367,-20860148,-38399743,-23769935,-3290341,14381447,-1520745,-1349127,15113602,-9708275,-160101,11783118,-62180435,-15351935,-56563023],[-767,303896,1604658,4144305,3345689,5092770,-3876193,-848436,2001722,-10261962,1704168,5306695,6520583,4083060,5540521,9716456,-23700019,17690365,29346868,31996033,-955307,14225311,12990057,-11610095,6692908,3030841,-3271464,17704880,-54911121,-17691431,-61712782],[-121,127696,712716,541043,904671,3254318,420137,-1141597,985932,5467759,225968,-2712469,-5567933,4302698,-10117316,1225925,2571968,11883138,-2353540,7366436,21664894,-17135142,-12079673,2791624,-301615,-79130782,26046565,6851578,8716011,-33944425,-81962450]],"denominator":100000000},{"t":2,"f":3,"type":48,"flags":[144,393360,589826,589922,589968,589970,589994,590006,590012,596156,596159,599230,599231,688272,697525,697531,697534,737424,746665,746677,762000,768144,771241,780432,783504,783505,783529],"factor":[[310592,-136575,-53841,46037,10087,120666,114869,-301743,-152780,-170636,61441,28241,173658,36147,271139,-304497,-14397,-49252,-41093,196453,1228,-161490,13951,-123744,654704,-272677,296423],[918,-2048165,-2533793,-9693246,-9025269,-28045177,13724542,16976315,-6474486,20955742,2687173,-3869717,3657249,-164900,14984536,16140065,5863195,-459390,-6450389,3121232,5897404,6388577,-2008180,7889979,-4998510,-14642932,16321379],[2662,16491988,1847086,624743,1520453,-938570,-5745755,9465571,-5659615,7454242,-3544925,-855073,670937,2151844,-4195087,5850041,379520,-9759917,-5327543,890673,1372275,1523783,-260826,13818090,-52400,42088119,59506222],[755,-544127,5432910,9005732,-1292191,-17916072,-24765632,-24597187,11682389,14902248,1420536,-2012489,-4630598,-2743840,-5349594,9464583,-479723,-3280375,-4700850,-8093711,3044277,-7532396,-972597,-10134707,-32569271,-25057976,45419859],[700,-1528065,-569655,-8479557,4155569,-2688879,-2819508,5099039,-1194634,-8310446,5365149,2390658,-46534387,-10038793,-15040294,-5746018,-559233,-25085636,-16795073,13786222,2573315,19771829,-2894373,21870692,-7632049,-16422975,15620665],[693,-461421,4722910,7498467,1078246,-8199675,-6957668,22802460,3924229,-37067911,2983563,4679045,4447941,15187832,5218724,14532789,6434997,-546195,-1561978,-10099884,1348413,-7114571,-3558213,-9795642,-37085368,-28440347,45919437],[823,-981557,6559823,18212524,9819628,9286845,22937652,10672815,16155088,19468530,4832299,-1607285,-8189023,-2532176,-12718236,5742329,5379169,-1857163,-2076007,-3029298,6114523,-1259384,2467353,-13085172,-33792840,-8981075,46392193],[683,-653295,1410052,2658970,-27829461,16033649,-9724512,8763332,-9061750,6575574,11438933,-1262993,-7327152,-11287231,1000627,3139816,-1012967,19701264,15319957,-3557759,10740576,16245900,-111827,21934017,-36977531,-15086124,37392400],[320,-323108,1012552,-656144,796248,921371,10419702,-17472015,-10222432,-11863545,-28321405,-1822830,503062,-6982766,-3660712,28041236,11250931,6476311,-4927409,-487213,15182609,33597112,27035871,8954479,-41743348,22735945,-829919],[294,-370718,-974196,-811839,1401760,-2715303,198571,-5096215,-3648312,7134215,1588817,459681,-12539278,49915511,-4787821,-10326750,15248129,3752080,29003935,-1034884,1348721,29170772,-14668025,-814034,-18254564,21448615,-10407278],[269,-475848,-136611,-889331,1271237,-2624445,500192,1059855,-710675,-1072700,680199,1234596,8955924,-21900633,2870892,-21399898,27036340,-17354015,2380697,-50613491,-9589110,26589973,-27784578,-1016747,-17264374,22865854,-4035313],[1215,-1695070,-3678769,-7183485,-2881663,-3372121,-3762424,10025115,11156987,-3186854,-4760960,-41873875,8669879,1924399,-35016980,-3772186,-10282211,4750145,1515935,-9230163,1339854,596650,10238100,-2605085,-5461997,24283025,2227298],[1216,-1604988,-3750869,-7224254,-1846039,-3945216,-3968304,9896891,8860385,5902110,-9841064,42398568,10339255,-3672341,-32478855,2381194,-12065424,3858080,10944976,-2783245,3978553,2845327,3348431,-7916832,-8739940,19525724,70281],[840,-2131785,8740269,-20332100,19352247,14496221,-14317714,9412144,4523506,13380137,-2836267,-3168142,503936,407551,14099217,16443900,11035681,6692090,4568427,-6744000,4634931,-6763277,2427983,-810520,-19252597,-8278601,15718443],[404,1436352,1174768,-7956359,-4089210,-264132,10821731,-13934621,22324627,-9049048,19935188,4171100,1501802,3448224,-3374896,14553866,8284701,6887919,-1944748,-6948830,458055,-24126555,-18007218,66868780,-11796563,29721590,-21044167],[349,115135,-817036,65844,3045918,-2014328,2864596,1392184,12515440,-576192,-10654892,-1428123,-6347845,516056,26990565,-9332707,-51994272,-3833247,9461555,-12877103,2267051,14172940,-7434351,15161554,-44190944,25971301,-4081752],[284,-367294,-437444,339888,3785752,-2528797,-2393105,2008756,-605959,711740,2674572,-437558,7288394,-7474123,-55850,-8189699,6212349,16509019,-9990112,35340777,-61116039,10695210,-8818276,1772052,-63368856,25880767,-5029607],[536,2805162,-31001845,3859743,8781889,2099290,-4966842,2191930,7739676,1813241,4781497,-1278794,-5653966,-5014622,5801719,10145080,9131966,9167863,4632523,-4246603,7366118,1524907,3947878,-3966896,-21522117,-30411414,-36786099],[841,7179128,5674451,-12817067,-9507802,1172257,11088402,-6813962,9655501,-2958800,-2306710,222967,-5454780,1682848,-3692968,-5073449,-2094020,3996618,1336091,-9152844,-13464786,434623,3349805,-46319816,-28169706,-85837391,-68954360],[318,-1071625,-1367050,4275488,1901604,3916475,-151809,2532742,-25018417,8379220,-13589508,-1298685,1335322,10107993,-13600933,6571728,-9360991,-13320249,-7902821,-17078660,-13473368,-37763533,-23946382,38679139,-36408719,-38394551,-72321951],[391,-747581,964329,2726407,-3030543,7548221,-5745958,1654293,3210366,4742971,20397017,921444,14559203,10909752,-1225073,26334715,-12317495,-27588322,-19942463,-3798734,-13006281,43117797,11305444,-7608301,11052169,5059092,-89586379],[480,-420319,858440,5070957,-13002421,3755555,-7735312,10588041,25241015,5250306,-30667872,-385399,-1692815,5773670,11125139,-7168104,21765660,-12216237,-11260019,15274964,1846161,-1777861,-2301631,21703549,13280934,-1672984,-69076912],[784,2474492,9371427,7168664,13509679,-9692448,-3873148,6189663,-119618,-814740,2479132,-1755919,5369298,-11850342,-6910087,-5810475,-2219296,22416927,18169219,5242760,9695562,31066712,2366863,47056151,25611567,-51590956,-92850630],[177,127684,2384727,458737,109484,-4569609,-1632959,3275688,-4310655,1673166,11569785,3573421,-1644273,879623,4832089,-19107515,8449406,-10400931,5182588,-5297593,7607501,-23814285,77674426,8468554,-43227766,29394911,-69879724],[960,129471,3014722,3514859,-2669951,-3992161,-542369,3596542,15780,-2421988,-1891051,-5008274,-17941301,-15985890,1195218,26936111,2318608,-11951206,47394518,2232899,-22238797,-17351296,-8346543,-24043130,17152804,41381703,-68799608],[959,126087,2688514,3486579,-850111,-3015124,-2998935,5839342,-1995008,2452838,-920123,3924324,-23989810,4700804,1177570,4825619,-2020716,39761680,-33688732,-28904506,-7018472,-3510221,-85393,-19459683,23610965,48142895,-67695344],[228,716402,2945911,-547216,956027,-1170623,-1999127,687002,-4670460,-1970657,7895556,-2574071,6053272,-7133737,-1536593,-5029772,1627132,-1414328,-8837769,24738854,50402153,-6908913,-42679211,-33731203,-45738972,36497281,-93708431]],"denominator":100000000},{"t":2,"f":3,"type":56,"flags":[168,393384,589992,688130,688226,688274,688296,688298,688310,688316,694454,694460,697526,697532,697535,699061,699062,699067,699068,699070,699071,737448,743592,746664,748200,748201,748213,748219,748222,762024,768168,771240,772776,772777,772789,783528,785064,785065,785077],"factor":[[5962,67202,-1907,-1613,-31,-827,-428,-196,-1376,-52998,-7276,14151,1385,-22035,24923,15533,12093,-11251,-1962,-10363,8718,4930,-5615,-11631,-6193,15165,2097,4390,11259,-10566,21919,-12146,5100,-5960,72539,-52716,334,8763,-9771],[0,8,0,-1,-4,12,-4,-70,483,-18045,-129102,-73492,-265216,453812,-7284559,-19900331,-10464744,-26774291,9472379,-21498263,4622287,1709325,-1580895,1961378,-343787,-2489911,27692,-176580,1783370,1743344,-6217440,-3813520,3234498,-5438028,3859177,-4136188,-4102341,15778015,-8137471],[0,5,0,-1,-4,10,-5,-48,494,-13670,-75933,-96249,13834,625498,-4862957,-8659395,-6083802,-6456164,-4211511,24358779,-14401777,-13315565,21186978,-11825583,-1246118,36985958,1851657,5077298,11194841,-10379182,12135866,-2001599,830460,-10440718,1675247,-199496,-5922780,24027749,-2631356],[35947,-10182,-3580,7462,5949,-946,-371,-1571,-108890,-395309,587502,-391828,2821149,838082,2801708,-681884,-406562,522305,114676,-1090463,370474,-1701600,2801786,-2363320,-1345974,-1018009,-1789652,631831,-1932538,-729752,-778786,-1189781,2672960,2501627,-5741648,3401130,-6944613,-111346,-66620695],[0,6,1,-1,-9,17,-1,-1,-501,-19099,-487647,269175,-2372055,-1761802,1353975,-19299727,15327478,16213216,25679926,3576144,-11998603,3622902,-473266,11920295,6665643,4300417,7273793,-5506284,-1473253,8048744,709904,-2098249,-8940318,181026,-4743913,-18176186,-11664440,-6107032,-39012753],[0,5,1,-1,-9,10,-1,-31,-304,-17095,-460833,263527,-2614312,-308733,-352467,-10505134,5861680,2685218,-35823590,-7991376,-15620868,-5296695,-7941806,10572245,-9005128,4000577,524419,-6511074,-2296876,19109623,-12302413,-1841752,-11196282,-3531376,-24011283,-26207685,-12067866,-5456438,-35499065],[1,22,-1,-4,-7,41,1,-94,-1913,-49579,-1007167,-168661,-713067,846877,-7031179,-3921425,-8849800,-5670937,-557670,31774989,-7867582,3273116,-12930867,444866,9041126,-33758633,-4771760,-1714833,-17772150,9160797,-18621409,-5541260,3081450,7329772,3487977,279779,-7471709,9668931,-45155336],[0,20,-6,-14,-11,35,-17,-122,7920,-62703,1154582,1263253,-14671599,19856282,1256240,4542007,-4162875,419815,4750848,-2842987,159449,-2445947,4967153,-776147,-749965,1957803,-2146300,1350369,-4646331,2957816,2315677,398078,1000439,5130554,-27398719,4825732,-10430080,1226233,-60834154],[0,17,-4,-8,-11,22,-6,-108,-201,-58976,430802,685789,-106211,-4753526,-28054558,7181487,7312176,6031149,2079872,-8168590,-6364140,-2205881,8135826,358123,-3083988,-6816555,-4348900,4675378,1728291,-7885386,393054,364842,8993198,-6949960,-44934209,27981272,-5461286,29039729,-57784630],[0,8,-2,-4,-1,9,-4,-62,-473,-25064,132010,266120,-20987,-1823302,2447211,201725,-123761,-3597808,-1763035,176672,951124,2894234,-6072145,-9806869,35336476,8992389,20117758,-7064214,17291203,4232235,-23504812,36572948,-10471211,9221821,-45429486,46127851,27750141,-2100481,-25923570],[0,3,-1,-2,-3,6,-3,-32,1116,-8822,134195,37842,32184,-2540345,-1984533,-2317478,-1561617,245995,-708010,4922236,18083530,-5397232,-23008062,22758337,11122559,28976350,-26075549,19835432,-21897747,-2111439,8569639,4822227,13989908,14584762,-25827744,12150359,-824141,-17021297,-13658277],[0,2,-1,-1,-1,4,-5,-33,70,-6654,-22996,-39556,-177949,-1141648,1275254,-2206581,-3489006,-1651765,448343,1757155,-6729700,8667700,-6524114,4536035,-27462102,-1616168,32351422,22228716,-21177420,-34586225,2314509,16136739,-20078161,22558885,-26600629,181079,26693429,-5542379,-2970041],[0,3,-1,-1,-2,3,-1,-29,130,-8041,145253,41477,739429,-1200781,-2952925,-4035575,-1486525,1098568,-4020183,2715109,15908097,4128973,3215582,-12218054,112850,-4420249,23520170,-2309882,-19209149,39575559,48931635,542784,-3496562,-3019826,-19466419,19116706,12720304,8545801,-488942],[0,2,-1,-1,-1,5,-2,-12,76,-6480,-44337,1726,-201623,-1056657,1867238,-4258689,-1294603,-882091,-1953161,1201092,-205913,-4337015,9432241,4428465,5691362,-22469064,-29452680,21590630,28894788,-1556813,26357454,10567527,-41488181,25450151,-20746015,-9988547,14396232,772393,7627031],[0,2,-1,-1,-1,3,-2,-33,189,-6725,-76225,16842,-159850,-37071,-98875,-3162866,-1667300,-1350292,-3386975,2186869,-963690,8680872,-3520066,3735151,-1509514,-1270023,-12423985,-58703004,-1373054,-29065097,25506165,4632576,5799145,18267295,-22833596,3772379,13367186,-5386986,-1432249],[2269,50,32878,68681,57589,-20184,1628,9320,1441470,1151337,300757,118967,2057738,4097398,-1042813,363321,1817365,-1528264,186747,1081858,-3571480,317126,-2806969,8223103,-2197102,972006,-944025,-1058597,1900919,2508513,1964160,-1662151,-5986488,-11058972,13646736,25507491,47434370,264271,-20962424],[1456,-69,-2945,-10059,-53685,14656,-587,-2772,-972034,1345462,963414,457046,3239893,6312534,-1016236,2826279,3630232,-4906535,1596572,993938,-10446507,279580,-4815294,13653963,1717726,2223751,-2131930,-1415497,-2046553,4424195,4769449,-7477792,-11132782,-22872005,11140990,21764426,100827636,9315141,-12513138],[1256,-17,-2179,-8302,-48914,-473195,-1868,-287,-3140,1553304,-422507,-638176,-302121,-1532755,685750,-832470,-1713662,1763771,-53048,-1053305,2616274,-1018470,3171987,-6046170,985012,-1098063,-88033,726337,-2123147,-1717149,-2137071,1565299,4347191,7855358,-11915069,-14121378,-32433638,-5225088,-8111557],[1223,217,-2413,-8134,-42433,276905,868,4572,221538,1878497,-1350252,-1347900,976515,-2335872,3265661,2300884,-2269488,-412594,2380625,-4319559,-3026433,-3353555,7240026,-12251803,10923233,-1092000,-2186387,2252035,-14397172,-3054962,-1586121,-5591285,6540157,6400764,-45682245,-60821897,-18921007,360007,-6201427],[1207,30,195,1602,7937,106513,281,891572,-265605,1154411,710096,224571,-1860014,-559900,-2454774,-4650465,-1038764,4417991,-3021190,2922168,9495025,1826586,-1782094,1512500,-11128596,-1104094,2469785,-1132798,12835622,-89805,-2806086,10291773,1680230,9632314,29244922,42797534,-48932540,-12042247,-10442210],[1181,31,321,1839,9224,108054,805,-888552,-246913,1179010,706842,223200,-1859730,-560216,-2453659,-4648987,-1033896,4418224,-3020706,2921405,9495042,1829079,-1781147,1506732,-11124568,-1104797,2468273,-1130099,12832887,-91397,-2806915,10288069,1682031,9633188,29236208,42777229,-48938542,-12035670,-10431497],[2,36,-7,-10,-7,6,-18,-248,-12683,-143207,849327,-14105162,-1989517,2153007,-2876764,-231297,746237,1530616,-347159,-111497,135453,441566,-1510384,2841626,337277,595712,1485930,-697015,2414414,793285,-297824,986490,-1993640,-1002572,1046576,6004177,6320973,3093281,23362115],[0,9,-1,-2,-8,12,-11,-137,-1487,-32467,-230343,228165,982418,-1744996,141426,-2098363,-29556888,22529387,2563294,-8003039,-8432335,2292729,-10303855,3804448,857265,3400396,2384910,-378565,12850009,3639950,587579,-12232522,815180,-8891290,-11621665,5344057,18023094,39323727,5913912],[0,5,-1,-2,-6,13,-4,-86,47,-20494,-204187,113306,-176408,-2741705,1741814,1821143,-5161106,-171781,-854883,5162347,19224816,-14544072,31775043,38148811,1662427,-6771616,16945317,-11383268,-1964583,1659501,-14574755,-2175373,-2245661,-1305653,-17105025,-8908703,7243852,17103531,7803967],[2922,-1140,-62857,-102281,173726,-35792,500,3586,-23892,681351,-1212191,90878,-1609359,-79282,-1674427,1534312,514835,-1231233,620067,28956,-2188464,749625,-1530283,1409808,3298061,1076085,728931,-150280,-1299020,523506,1205872,-1215704,-2288245,-3988288,-2820870,-10822144,16109418,2360566,48941881],[3019,-348,43987,92003,76994,-24020,1182,87,-575703,298135,4989661,853426,-4894916,-5489104,-3098650,1034918,-1198969,-1109597,457678,1421514,-3227263,1822118,-1844898,-1869889,8483024,-273509,2255962,-1007174,-4851249,398584,-1080498,-715225,-2127673,85270,-8101395,-42109949,-3311149,-2751765,129201170],[6016,-2005,-35757,-75153,-100937,28763,-1293,288,723923,-37844,5422424,1329674,-4691879,-3439043,-4783256,-341822,-30121,-701026,-754002,3549075,-1735512,3251848,-5276042,4866260,2294940,233557,3006946,-2219324,2548740,2116396,-371581,2275397,-5798855,-3923511,15947355,-6882936,9870083,-5220803,120163827],[0,6,-4,-7,9,-16,-7,-57,-1309,-10190,-288087,-300817,737414,-1925820,7243498,2210135,-4075539,-4705226,2873125,-5231685,-30804067,1379854,13071289,14339435,1271092,-7182839,-7793338,5329468,-14640527,11327300,12438771,23465304,24149961,-5534232,-10650738,58688204,-44709529,-36225118,72885381],[0,4,-1,-2,1,0,-4,-13,-297,-10094,-113837,-27537,-2536,-1645244,2562912,688075,413678,-2309214,915213,-1009315,903065,-990071,446874,-4909494,5902062,4094611,-1571971,-4662671,-12500898,-8090918,-8095515,-47877307,-41843058,-8315383,-29995813,72651853,-48874591,-37300997,48526743],[0,7,-2,-3,-2,16,-4,-59,-1066,-26312,31456,-26158,728996,-1492215,3504807,-2029390,547492,256616,10077601,6080887,7166462,-4968714,597484,-12792103,-36360017,3820486,-22123366,-10241284,-951328,22323233,-24899689,14785570,-2861286,-5504295,-53845468,13687138,35974335,19743089,72608999],[0,3,0,-1,-2,2,-1,-37,-252,-10558,20837,196841,-1355635,784466,2701694,-7720897,3534446,5784407,-1318887,-4650409,1158115,-46251362,-10064994,-11106820,5123376,-17943079,5492463,16690,-8407666,-17705479,5269614,2396536,13854153,-3344715,7838412,28126511,25852623,16580682,53257583],[0,5,0,-2,-5,-1,-5,12,-653,-17377,-18724,187134,-2132355,1185005,3413913,-13036681,3293631,9325428,-12308433,-569931,10460821,24972033,20870764,-8795612,10019387,-7974114,-13021029,14634661,-12778400,-18174086,-9667451,-3797661,20198282,-16075237,-1757261,27822990,48045274,26020656,42953915],[5567,-1228,150874,-64792,-9889,4358,136,-79,-8984,15810,-4319589,268872,-3844677,-316713,-3422711,1505621,960450,-595976,-74184,597576,922901,2183805,-3498497,2436985,892564,2114813,2548660,-155236,3932600,309479,1926622,1926193,-2313664,-2404530,6246910,-1383394,5140298,3726957,80628757],[5432,-1593,-68642,61946,-34528,5832,-147,-256,3747,112190,-5606717,294973,-6931503,-3239437,392531,3809991,5029122,-4776984,-110053,1917344,-795100,5380200,-9572517,6468463,93615,2327091,5509950,1867831,10864628,517862,6315428,-5549593,2991333,1482285,1014029,9472218,-4481091,88675906,101023182],[1,19,-4,-4,-10,36,-3,-112,-5245,-63063,378404,607994,10424687,15819832,-6101137,-2309709,2503231,4924994,-1468635,-2655072,-948212,1327729,1839799,2471871,6442581,4254181,1195258,-2367033,-10054265,3370091,-6796179,6656214,-9561212,31586079,4002609,-5203265,-43186384,73386791,121866567],[0,1,0,0,-2,6,-2,-14,-594,-5821,-17882,95334,-234150,-449895,-1386722,-1305238,1664399,-1146157,-370063,-639033,-6259078,-493870,5506409,-1376175,-2917574,2667297,7802872,4331692,14837977,12796431,-5591595,-32941947,29746050,67731425,-6682572,16798847,58158530,-53587624,29376985],[2254,-648,-28428,25167,-14794,1136,422265,39,-25057,-101199,-2753971,237299,-92970,3236281,-8061062,-1296436,-3986546,4487131,-30579,-1006527,3011133,-1702008,3886187,-2464307,1864191,1856329,-1051056,-2614726,-4495487,56143,-3409875,11014728,-8762525,-7130162,12605511,-14581621,16834354,-99550109,55835004],[2216,-702,-28044,25779,-13605,3779,-422441,-1004,-22082,-96445,-2756189,236931,-92922,3237015,-8062316,-1296046,-3985488,4487043,-30635,-1006090,3011630,-1701833,3885049,-2463617,1864296,1856159,-1050749,-2615015,-4494366,56886,-3409964,11015280,-8763214,-7130774,12608307,-14579645,16837483,-99547383,55843415],[0,7,-1,-2,-4,20,-5,-41,-2034,-25791,477800,240384,4619978,7776704,1667978,-3267777,3641904,-2254994,-1079062,8617178,5745525,4297273,-12692550,7445585,-3717739,-10513543,12724407,8923121,31438236,-8769244,8918886,-10397355,25440133,-33963531,-62483378,-13532981,-31224458,-48073273,54209509]],"denominator":100000000},{"t":2,"f":3,"type":60,"flags":[180,393396,590004,688308,694452,697524,699060,737282,737378,737426,737450,737460,737462,743594,743604,743606,746666,746676,746678,748202,748212,748214,748220,748223,748980,748981,748982,748987,748988,748990,748991,772788,773556,773557,773563,773566,785076,785844,785845,785851],"factor":[[2585,67700,-5814,-972,-2561,-596,-979,-394,-627,-2654,-1307,2348,-14464,-9786,29393,-7076,-10188,6325,4707,-10978,302,915,3140,2763,3076,1315,-3142,-3688,-2001,6138,-5569,10746,-5247,4818,-2195,54735,-37479,42066,-14541,-7995],[0,6,-1,0,3,-1,-4,13,-182,-1498,-3119,-107488,773931,3273669,-7497906,-30665852,13405948,12628076,1325757,-2268902,14232773,14219550,8233329,1574080,2771975,8371482,-2200143,1113781,3030674,888379,-897425,3304170,888150,7725685,2790299,6474936,-5811056,5048797,-22657436,-12909343],[0,4,-1,0,3,0,-3,11,-43,-1209,-3054,-105884,580676,1965301,-3325804,-10652940,4951166,1528614,543514,-50798,-30582580,-36548982,-12633222,12375218,-2358451,-16390958,-8077729,-1038851,-14000516,-10046250,9267849,14482032,7353042,16347891,-4430175,5581610,-6695257,9026156,-22720257,-7556548],[-1,15,-4,-2,18,2,2,12,174,-4548,-1837,44178,1392377,3131312,-2070606,5796268,-6378996,2018312,-725485,25871491,13788347,-9515394,16514148,-6949990,2797357,8199498,-8583120,7286073,-14945210,-7023381,-1237608,6211408,23690247,41883836,38023228,-15481202,-6473161,-13212840,-74492950,-32358357],[0,2,0,0,7,1,2,20,154,-689,-1265,2234,-475845,1642628,10923,-2561805,-1148918,1252653,-2361190,-5291378,6075495,7948189,-10884734,-31860878,3172299,-46352666,12574593,7015696,-17451750,-6356587,-19187508,-1867821,-7912896,-1102413,2198284,-16667107,-14825356,-15242481,-45757389,-27840185],[0,2,-1,0,7,2,2,12,-837,-1654,-2324,-8237,-482069,1383586,-60330,-1391638,377885,350148,-1477444,1260468,-9485746,-14159320,-7437987,41320,14695677,21109473,12817444,10216370,26688431,-8439577,-52315002,-13711181,-23313853,5174155,2427516,-12876013,-19254901,-32533683,-36917348,-25509265],[1088,-1258,-29449,-2108,-243214,-51449,-2053,-2166,-524046,62244,347279,1023647,3387628,2001179,-1692813,207694,-3925431,2780144,-153370,-942883,-242879,315452,-1132386,86014,721282,-351904,-718242,232174,298709,230241,-540198,-117787,1555935,-1296170,505553,2357216,-10966186,-7878221,12441823,46362114],[30035,-5302,487,5883,-18220,1318,-264,295,375640,60324,-225911,-969012,-2195419,-2437188,377283,603391,3487085,-2703649,1010845,-831773,703614,235057,1263114,767690,-2110093,782371,-382256,-205217,-557072,-923272,2101176,403528,-2751927,1827280,-4549947,-725951,4154234,-4332278,-21262312,-50634241],[0,5,-2,-1,6,0,0,-28,6624,3205,9999,122291,-1079671,4101994,1430681,-9620810,-10305966,-22052539,12465905,12456857,24516584,-12338962,-19554128,8725741,93662,-1795282,14311759,-2197272,9902398,8406051,17851154,1386365,-8954514,-6088922,-16636249,-21990818,3091530,-10455245,-38751861,56933004],[0,3,-3,-1,4,0,-2,21,5201,3576,13370,73055,-3593,3027643,1099740,-6125772,-4404358,-9524684,-6791636,-3812425,-19920432,-6317552,36395654,-20410963,-915330,3625256,24327989,-15523146,1815997,18117044,16432749,-5269519,-13508595,2640433,-6257093,-10153826,4461493,-29771208,-22781584,41868725],[-1,25,8,1,31,3,42,8,677,12893,49033,1034364,-8519894,14473673,-10805732,12751933,12569777,4807200,-12866801,-6477659,4306063,818143,-5137069,1743484,-3481462,1374325,3085441,1875347,6482142,177115,6498681,6470220,-742831,5273090,-16284493,6993875,28655534,-11292937,-55149772,86351533],[0,7,2,0,7,3,2,10,1432,-746,-7243,-24105,-586795,-466527,2185162,-1278628,794468,1022704,7197791,-21848446,-10500191,7387761,-18809971,-1181312,1752071,8693947,2299365,-1881831,6522553,13034733,15675178,-10297673,30179817,1360572,56139835,-47018669,18049220,-47269884,-38363348,4108313],[0,7,1,0,6,2,0,7,1490,-1404,-12616,-117567,-632565,388255,2521596,-1151501,-1974093,-610356,-2678273,-9953744,7323479,-4815259,21010481,17766305,28937829,-15890519,-8502429,6849732,6263092,-40605913,8912954,-20192150,11249781,-11786570,-11340920,-34893404,26100323,-27283237,9556483,25109476],[0,8,-1,0,8,3,-5,10,-4369,-2802,2166,-133195,-1151324,2401559,-1089494,-2369879,4832411,-24257085,-4609198,14655111,-22691267,32005420,-3327121,4530348,9260962,-1923383,-21338326,-1465686,886996,-9024866,-4945821,6196808,3599580,6608743,-1743830,-13034534,-35992568,-2559081,-14004691,57970252],[0,2,0,0,4,1,0,10,157,-47,-2017,-16837,-284977,346528,-358380,-1042580,23510,-908215,-15378587,2788556,2302170,1531659,-3840757,19000810,8396851,14719457,16928256,-13543118,-49812056,-2546889,-8486619,1243722,-9251582,-42191767,17264308,533861,-4943142,-22330524,-27178307,-3962250],[0,2,0,0,3,-1,-1,20,-281,-355,-7297,-13900,-535535,1111965,-406009,-2131997,-1618389,-3075601,-7405175,-6879242,10050868,-9909045,-4519503,-12499384,-11180369,5054896,-33147086,-50787170,-3550201,-3365011,-16562126,-24881067,1777331,5310780,-9765549,-21254582,1659191,9192326,940450,9570471],[0,5,-1,0,2,0,0,-4,-1882,-80,714,-105986,-160810,1159518,541126,-821041,3062975,-6880314,5710002,-5884083,1186491,2105106,11077101,12092149,-48081440,-1856204,21256651,3197972,178164,-28591875,-19565031,-370635,18985502,-1225522,9586016,-22328103,-15669018,18991783,10722068,52223432],[0,2,0,0,3,3,-1,9,-1042,-884,-6046,-29746,-285784,1418365,2837300,-1827727,2415890,1948209,-10821603,11676187,1878491,-6823283,10564210,13414622,-18833138,-22376385,-24703004,8353890,20175795,24677182,-6005037,-1643497,-12810933,-39528847,32057550,4461162,661128,-48335427,-20173469,-12784722],[0,2,0,0,3,1,0,19,-392,-909,-10545,-71113,-927710,793114,8644,-3699826,-2019068,-8011441,-9749825,-10953882,1941274,-8748866,1435407,-11365496,-7404844,15977170,-19541632,46129421,-20968817,18168889,-2046352,-19032159,12385189,-9340918,-26917588,-27182314,-12242666,21693528,7803470,14280769],[1605,138,25565,4982,4798,2758,547,70,676728,-792077,-1356789,3414814,13623564,-784219,1043875,648246,243917,-4988699,-8861031,-8814305,2911322,1552617,-2983765,1408353,-943334,-445481,-3097408,4212692,1008405,-1722025,-6081208,5387580,-4769374,9346880,1373288,23485034,33791171,-2609901,-44751268,106179303],[3897,-2725,-139543,-26162,78236,8896,-1488,2010,-326199,-105767,242324,1285743,3555130,1462624,206267,-226236,-2552205,3035230,-1840036,306620,-380472,-168421,-1342680,-440405,2199327,-864472,243431,218946,1074336,1330608,-2348089,249818,2746481,-1699742,2782866,707333,-3075051,7095734,6522959,68804887],[4590,36,43758,8382,44144,12184,993,-1026,-1177353,526557,2264831,1176190,7491567,-3866255,-1419257,3630528,4557926,7346466,253273,2693834,-512255,-305849,-216422,693302,1910097,-898153,1200738,-2401396,4029603,4554722,2087917,-1119378,4255173,-10476384,-13847822,-20420044,-17819364,16656478,-60578755,94639403],[0,5,-2,-1,6,3,-2,10,426,-1293,-10071,99899,1886903,-851617,8101894,-4163021,-647663,10270069,-29849041,16514975,-3237536,5174718,-17059722,-8032003,-14865556,7470205,9834109,3069674,10741944,-20802275,24888289,-9203806,1508087,8005333,-18253430,-18133143,2884531,-39159531,25373604,-46794839],[0,3,-1,0,4,3,-2,6,619,-368,-3189,39673,417505,-796824,2598689,-1453815,-868654,1133220,-2196289,1839820,1175314,1044349,2692714,3201288,3737577,-1996527,2509942,-7519774,17427,19397263,-27585973,42412423,43107929,-855466,-40037769,-27503108,32776967,-56959832,36400873,-24593981],[13,41,-318,3,-5720,-1269,-386,1415,1164166,2296904,-39907,759208,2286738,2886451,1597517,-1612755,-1195150,1556373,-3579997,4019349,-1484600,-1103330,-1852488,-2431611,4616660,-1711028,2454181,574835,1499642,2238172,-5678094,-955529,4369326,-3079353,11639407,-3096523,16469345,30858416,28559541,64051926],[20,16,-1183,-258,2423,704,-79,1923,1378662,-669550,3069413,169661,3786617,4851537,-7399484,832726,-4359067,-2410839,2973342,-1711838,-672397,1041426,-1099891,-346404,-2381417,504594,-1520324,1198739,-1664966,-2917154,1817227,-2999714,-2512584,-1457850,1585799,3063653,-4285425,-30463927,47152230,-51639948],[5,34,-581,-119,1259,218,38,280,343065,-212316,-1611024,1661369,5131182,1453326,-15049316,5795749,5940022,7123216,10822015,14136357,-5667769,-1262018,565008,-3251199,1495614,-1077054,5763116,-5196328,3931232,4913028,8625031,-12848063,6238535,-29423438,-13313705,-56291339,-27807710,12279193,23346090,-57838856],[2406,-149,13191,2335,58694,-265509,666,-860,-666348,323837,-216626,227000,2968361,4804194,-5021673,-586585,-3899729,-5554338,33797,-2511357,-82627,812923,-1466076,-897826,-1966602,326745,-1220059,2482323,-2042703,-3552655,-1090821,-1360528,-3866546,3193066,7672603,11014521,15298699,-21948339,49740631,-48291329],[2410,-85,12620,2422,19295,157673,278,-711,-771572,735951,-664768,504700,3934457,6071347,-8059288,255970,-11931775,-3022527,3183013,-9934542,1418526,2829627,-1394473,2156822,-5953093,1821096,-6024557,2883901,-4261456,-6690771,3143758,743713,-6330093,8243788,-495865,26697094,-22354995,-74426698,53119162,-44056718],[1081,-157,2587,751,-10961,61011,-331,-675275,-538164,-170828,324789,-111223,1797994,3267256,-1338776,-1608032,5852129,-8625541,-3788321,6502709,-1906782,-1635531,-1552370,-4608006,2872760,-1487463,4613391,1993019,650876,257551,-6230699,-3918947,-874777,-2943116,17584998,-8036883,61008496,41764966,45631525,-53432511],[1080,-111,3032,893,-11801,60772,338,674163,-550070,-171921,320412,-106002,1796699,3268183,-1333498,-1609860,5846936,-8629068,-3789125,6496417,-1902609,-1635336,-1553420,-4604203,2872626,-1487116,4613054,1994408,651182,255736,-6230755,-3912959,-876375,-2933138,17590353,-8010578,61004565,41757028,45644221,-53425078],[-1,16,1,-1,22,10,16,58,16882,-3308,58886,-224674,-4755761,-15549957,-19964632,-3119687,-10524023,-4297089,-16902398,1196603,2072202,-2597910,-2310427,-438126,-89259,-4837518,5245332,2081472,8095812,-77265,-2633272,1991032,4576819,6378532,14108403,1101168,14221242,-2317982,20215432,79362184],[4238,-386,41053,-153543,8073,3882,336,-153,-44131,-403166,-115842,887157,-2389214,4274278,2436777,-2593755,-7232427,6701570,-806556,3564275,-1740421,-1097417,-1292296,-1670205,4999963,-1414246,1529133,-662450,492061,2368443,-3747716,-538956,7115178,-2912188,11011716,-78116,-15764722,15152527,50481504,78494443],[4214,-307,16404,92374,18826,5945,825,-639,-95348,-467470,37204,6456405,-6317125,3930023,4636508,-4674088,-8942267,7077541,152265,4696198,-2375592,-1614803,-414521,-1907787,6037078,-1618455,1463317,-959982,-403162,1996169,-4591234,-633300,8848915,-2517167,15592100,435920,-22227252,19208616,68629554,64216752],[0,5,1,1,7,2,3,9,2269,13,-785,115938,77582,-938563,858051,1407364,2327054,5696270,892507,3968582,-1440143,8537285,256347,27907785,-3094568,-14159710,7682071,90939,-15366043,28274296,-7586652,-33663371,-19212090,51290092,-11907066,-26793894,12934771,-14945922,34325614,24108033],[0,4,0,0,4,2,4,9,2060,-43,-412,-2880,5450,-729710,950001,1448090,354021,3641218,-1031246,-8259591,4225792,-1328130,2165378,-1683804,-2723455,6043431,-12067404,3159705,-4017595,-7049442,6030871,44203885,-52537336,10130218,14284368,-71587783,-1363128,6748818,40458049,29227554],[0,5,1,2,17,9,12,57,9911,-2109,25794,74535,-2686668,-3539311,-199905,-2541875,2063804,7484561,23835469,15840592,-9337645,2314587,-2235935,-15159406,-9824403,8162475,-11103527,6511456,-15761097,-13925783,-3635277,-9921772,-13027861,-12856227,-8827435,8337275,62272727,-62006517,2042068,120406576],[1729,-177,7118,38085,8263,2413,-409644,532,17548,-325530,-301216,-5878728,2385522,4692482,-238096,-64628,-5153961,6244063,-1973349,2187746,-967430,-469366,-2359251,-1381383,3739637,-1166211,1609668,-300658,1580870,2821082,-2721998,-423730,5007899,-3391952,5445169,-702999,-7908580,10222247,28420695,95848691],[1742,-34,6210,37872,7036,2459,409821,-566,19103,-323346,-300767,-5888359,2387279,4694084,-237767,-64869,-5155126,6244601,-1972632,2188739,-968271,-468817,-2359370,-1381286,3740064,-1166202,1609880,-301571,1581069,2822258,-2721551,-424431,5008779,-3393725,5444209,-704491,-7911525,10224767,28427197,95840654],[0,7,2,0,3,5,5,-3,7605,4182,-13672,-116901,753824,-3826525,2456936,3230610,27843623,-10245389,-1226748,1458779,13557752,-15140861,-444375,-10185033,8359190,-527152,5942509,-522564,-3281978,1752849,4568410,-2288923,6541903,8330351,15165785,12781462,-40675639,-51756952,89876930,76518868]],"denominator":100000000},{"t":2,"f":3,"type":62,"flags":[186,393402,399546,590010,596154,688314,694458,697530,699066,748218,748986,761858,761954,762002,762026,768098,768146,768170,771242,772778,772790,773558,773562,773564,773567,773946,773947,773948,773950,773951,785850,786234,786235,786238],"factor":[[-4276,81147,3280,3192,926,367,434,224,-17684,25662,-8647,-7990,5055,3846,7477,5614,-5383,-5708,-10198,4638,945,4019,6673,4,-13348,2082,-14661,6955,-39296,11765,-64818,29789,-17478,747],[0,5,-1,10,1,-3,0,-24,-15160,-4506974,21434023,16257488,35471529,20656542,1819926,5873733,901513,-2778741,810445,-5950978,-484724,-6725422,11625535,12855221,-15037119,16532438,-5370678,8683182,2626247,-2302686,-6192145,605072,-18034188,14553686],[0,5,-1,8,-1,4,-1,5,-27031,162280,8409158,4251569,-10312433,-1226103,-5188778,-8932040,2026079,-14934013,860753,12469719,23115805,-52815737,4649078,-15631659,8357113,-13901150,-32346748,2293390,-4164902,-12790138,11735130,-15125463,-55777537,9430412],[0,3,-1,7,1,0,0,-7,-8210,-1176119,2696722,-2000820,-13330996,-16888898,8788837,5774478,28644757,-219042,17929109,-30380163,-2390662,5698470,25265582,8088153,-16556345,25792382,-33203713,21490519,12204381,-20867961,-3207456,-1587906,-26244782,13053143],[0,3,-1,7,2,1,1,-4,-17376,-1676680,7172700,3726900,2347819,-437234,-6636081,-10701210,-26721731,-76043,3712892,-14050456,-19593403,26722764,-6078011,-33808294,20500924,-12374936,-51116169,11382824,3880333,-18302348,-3648461,-8942996,-37762859,9886003],[0,13,-3,12,0,7,2,-44,-81763,2201820,2102217,2057475,-1526796,-3379421,2266008,1125123,-4851107,-2537851,-2563754,-3321857,-8381215,-3807383,-19297233,6563091,-4042248,9339238,23916035,-27434782,27306654,-123433167,24011732,6206928,-46077126,35551675],[0,3,-1,6,0,-1,2,-6,-36935,-1488661,3409796,-1187495,8964616,1663687,9590184,11863851,37133762,6798508,-6681356,19305993,4207765,17064737,10418861,-20109500,40360476,-26378711,10391131,7252693,-8700776,-26784623,-9284637,-19155808,-35458414,29780320],[0,4,-1,6,0,0,1,14,-46323,-774768,7494674,1377888,-4708551,-8086122,-3779384,-14801237,-20664826,-12221149,9706640,-13146614,12855409,9602918,45948867,11134514,16412767,-12139461,45860305,-4282572,-24962122,-6354202,-7167543,-14334429,-29758266,24596458],[-1604,-89,65419,-252734,504,-4408,-1422,-401,1882187,4490333,2654275,3397173,-1283409,-1967163,475750,-165600,383481,-4043069,-2684502,1705072,-607764,442300,749377,-1904801,-468193,1090573,-1764779,699454,-1000372,-6436742,-17696710,-13617043,45866842,19905035],[0,8,-1,-19,3,7,-6,-82,-58076,6213953,11436903,3924575,-1873721,-9351871,9765524,5796977,4548367,-3279578,3436850,-19124223,-13559360,-3956137,-28882072,7624296,8511353,-3870965,13182319,-13511032,-23293134,50652146,61354662,-103445577,-42530109,46801257],[-4162,-2445,142078,144006,-6680,-8061,3783,1148,1615955,3441680,3797656,6037224,-2210380,-3365886,1315821,490678,703295,-2479397,-2060787,386486,-597484,-203758,50437,-5946277,-27036,921291,921908,997051,-4618844,-3798345,-3360235,11251860,52484252,27958123],[-37367,-8215,11663,-22479,-415,5512,417,131,-1615123,-2373505,-3650131,-2454357,1650410,2091325,-879823,516944,-803371,4402370,2306366,-1451332,852042,-505486,170634,2199760,106002,-1393508,1020359,614701,2462531,6678448,14986972,12454044,-45534371,-6735199],[0,4,-1,7,-2,-8,0,-42,-51718,-1961673,6306712,-2226324,-1719085,-1855362,9675815,4375559,-7933570,25588117,-28591546,-23041859,43853839,9283347,-2311226,1754480,-15095245,-27186910,-11499727,-7647580,18246344,-7383919,10472244,-24804616,22787198,-1414223],[0,4,-1,7,-2,-2,-1,-4,-57134,-307732,6786968,-3672843,2101231,-9273626,15140110,9766177,-14309163,20597401,39348630,33331128,-3533838,957929,8957320,4772106,-21277430,-26680094,-11449760,-11474596,6074686,-7251178,16028123,-23140541,25557408,11888669],[0,12,-3,12,-1,6,2,-43,-126064,-4194979,-2410268,482101,-1778537,-2178904,9565621,1650783,-8250386,-5846494,-19954270,9234376,-15395036,-4186621,14155223,47983685,33323680,-6197005,-28241945,13323532,22486707,-4690351,63786383,7823457,50680678,14127672],[0,8,-1,16,0,8,13,15,-105184,-2172503,10922685,-4975667,-31879502,40221498,-3621167,5737671,5860,8334508,6644757,2831272,-1745188,7105187,1130506,2872046,1959655,8947701,4892945,6089636,4605009,641879,6560787,-13178279,8750116,63213406],[0,6,0,12,-1,-3,12,19,-92729,-3217930,10498799,-19709075,3840278,-11023603,-33765060,5797274,5248745,19191432,-17603539,-2134701,-26615059,-14564597,13118373,-2086540,-13723776,-13311834,5127761,750120,-7521378,-2406307,2810136,-6501748,17596326,53332825],[0,6,-2,9,-1,-3,6,-29,-66856,-34901,2537815,-13703943,8472229,652822,14342630,-50198315,7629351,17346695,618980,6221143,1328035,-3293199,-5296216,-4986079,949860,21620690,6736359,16664580,9449819,1422530,17933725,-11290782,21895168,58625565],[0,8,-3,16,2,0,5,-9,-116499,-2922272,6174374,-16946524,7877697,-11673823,-15355945,16894079,-8922768,-13972513,12657354,10105326,32674772,11298552,-16940082,30942,18464371,35418515,449871,17745311,21719423,7392846,17632935,179560,19043062,63470432],[-7918,-1106,-79233,20670,2448,6193,-1096,46,2468757,12221282,1465616,17550799,-2594991,-6203688,1271826,3932451,-708991,3026542,-2656366,-1414549,679812,-2084305,3209102,-14322350,-890400,-1033836,3465594,8650502,-5864663,3632541,16480019,65140034,72356444,117527034],[1,31,-10,32,8,-2,-40,231,-324585,-23395277,-12941092,18195746,-2894907,-6070799,-2271876,-2638411,633893,-3402970,758451,1146566,-2146183,-2558791,-6799102,-1772553,-7985709,-7487191,7130963,1084132,20828505,9051083,-40934779,-53144393,14127915,119782482],[-8740,-1701,-37782,50794,624,3735,-52,539,3028366,7845300,-1367298,-8424020,2355967,3822996,-2794896,-3252489,-672702,-11374486,-5324667,7337154,-886941,3306188,3144273,15176873,-2154240,2130307,-12955979,-1487141,13393513,-18468500,-78977664,-121195684,20577543,-22826536],[0,11,-1,14,0,-2,2,-25,-30266,1379302,-2638785,-1445853,2921406,5606068,-6934492,-7436372,11658389,-25486704,-5762331,8289012,1023913,17642503,21727800,-20119423,-21727878,-2819959,-8104756,-45781493,43277561,20512697,79124179,-20918571,12999116,10863171],[0,10,-3,5,4,0,-8,133,-13114,-122665,-4615447,17565921,-3604089,-5263722,-9189381,4042997,-5799842,31247763,-7391969,13737143,3733198,-1188781,18064596,-11574564,14372960,52420771,-3994083,-18585436,-14366337,-4889038,28374703,-61555574,-2572977,-48069528],[0,7,-2,4,2,4,-2,-25,-36312,970615,-2876780,4029129,-1992559,117067,1922033,6220393,-7174424,-6711426,-6658019,5002849,-5040851,-1907674,4327652,-20522232,-19666403,-6858415,29446766,74534812,20116439,-16837709,55530725,-53988220,6516384,-61240403],[-2407,-174,-15712,-908,-324255,-38008,2731,-433,308655,-6530167,7751894,-274656,-3352692,-3008352,2717422,-1583641,2524306,-4792010,-373951,-204466,-1727481,439007,-4032973,-4888177,1520786,2392754,3107561,-5562695,-9389815,-6025086,2829147,3523571,43588257,-41695115],[-2440,-348,-13088,2143,77156,-414348,3285,344,2433214,-9068391,6362596,-443306,-2967691,-2325776,-131925,-2408059,2961591,1156273,3195062,-1499869,-1261840,-91833,-5143149,-1539105,4204887,-566294,6972557,-4791331,5417137,4189667,14996588,17755502,96455,-54194984],[-2468,-383,-11548,1983,55988,240637,-3066,834,4385246,-16368148,1469110,-8106690,-448681,1303125,5390101,742504,227341,-2130081,1718746,-3143916,31241,-176526,-4109031,-5278659,-1727854,3204172,1941081,-6838354,-32899869,-7031832,43194140,20100432,-9798102,-48961400],[-1008,-194,-4822,771,22983,99048,-1387,1083686,74385,-196978,12315606,8870012,-6028177,-6739354,-6842771,-6239816,6286728,5149427,4986796,499554,-2831180,15719,-6402246,3007959,11411808,-5152407,13087240,-2302836,51988220,17826603,-19271086,14907070,12136376,-60556189],[-1022,-182,-4717,1042,23146,99132,-1071,-1083447,81833,-207611,12311858,8872170,-6030774,-6739911,-6847400,-6240589,6286076,5153592,4988802,503245,-2831805,14442,-6400337,3007253,11413385,-5147750,13090236,-2306565,51994864,17831664,-19285832,14889190,12119065,-60564976],[0,13,-1,21,0,9,3,-41,-143001,1555949,-9167608,8877866,7013210,8735171,-27059154,-11478981,15174017,5976160,26484598,-14419019,13109173,3565479,-10417513,16768697,7394298,-23308840,-8259983,6837015,-22061721,-32376463,46749209,-27115770,73190764,-28823854],[-2830,-642,-14715,1625,74851,13197,438836,142,-2274468,-3439924,9443476,-69254,-3822201,-3839437,6187778,-579809,1991821,-12035241,-4718873,1372508,-2294232,1083415,-2681663,-8965303,-1746266,5992915,-1598377,-6502807,-27418973,-18465192,-11981885,-13805086,96553174,-26474777],[-2879,-586,-13525,3589,72568,7530,-440396,-631,-2277540,-3437466,9445315,-74437,-3821823,-3837158,6187786,-579917,1991962,-12037201,-4719878,1372842,-2294909,1083954,-2680301,-8964410,-1745818,5994313,-1600829,-6503798,-27422192,-18470847,-11988861,-13814115,96562289,-26490455],[0,9,-2,3,-1,15,9,9,8853,-482385,-9225277,-11607645,9953677,9924546,11362343,12920464,-7078418,5415890,14668362,-30250685,-7125555,-28203116,13001743,-24852732,26099800,1680760,11027739,-14765940,36255184,1522824,-2863626,-18255355,69469516,-4234970]],"denominator":100000000},{"t":2,"f":3,"type":63,"flags":[189,393405,399549,596157,599229,697533,699069,748221,748989,773565,773949,774146,774242,780386,780434,783506,783530,785066,785078,785846,785852,786236,786237,786239,786429,786430,786431],"factor":[[-9933,102878,10138,1136,2830,1054,617,-57350,-33360,38357,27046,-6177,-11454,2048,1854,13014,-12970,-19582,-7016,33350,9873,-3870,1559,-27791,96472,-16797,16531],[0,8,2,4,2,28,81,-430,-386,437626,-2081610,953059,354171,-12522139,-27163843,-42246997,8372740,-47812512,11901421,-22138709,-442581,13562521,6495493,2030088,13802855,-14030749,-20211006],[-1,35,12,14,-13,-76,-134,-2727,7653,-26378457,16936973,-26724609,-15356182,4322668,672781,-4851745,-1227807,-3185107,3898169,-945058,-3957429,-7526730,49851,6363145,-4901927,-7252541,-4451694],[0,7,2,4,1,60,33,1693,-5339,-1522732,-2205267,-541562,-1764425,-1876702,-20146666,-12158087,-5262382,16865120,-66207820,-13951680,31442900,-32170055,-22497057,1978018,10697035,-14499929,-26714736],[-1,31,11,13,-7,-107,-114,-3825,-2085,-7864927,4928781,4187058,30385624,-36281438,31077412,-14816434,-9275767,-451774,-5686764,-7602076,-4097135,-16737799,-3716436,9900506,-1889807,-13928097,-12663057],[0,7,2,4,-2,23,47,-4231,-7139,365583,-2194170,2232367,957688,-6972119,-27298786,-2203594,-37972440,20406185,21198332,6648746,-48952741,-41373709,9355474,12975066,55187,-16979384,-23012187],[-4722,2089,-159256,-214969,10694,1546,1979,1091915,1149146,4819914,6279996,-756667,-1743489,1293137,2709653,993616,97484,-2846081,-220557,175756,-859878,-3519693,-924704,245672,8146664,-28519811,-45177459],[0,13,1,-6,-4,-9,-22,-25267,-20149,2224597,2305633,523746,325755,-5781738,-6912079,-3695945,-379634,-3661516,13243518,29363297,41925701,-19336545,26640048,17397619,-127774921,-7779866,-40023134],[-6942,32,-114405,265501,23099,237,1374,1538711,529440,3582621,4338846,-775848,-1649617,725846,2722990,1899028,1053323,-4251913,999944,1475513,221213,-7344340,-593586,-4599085,12491884,5862424,-67072465],[0,16,7,4,-9,-16,-63,-32360,-37600,1404709,-1588106,-738385,-2851388,7135050,7918977,-1895817,-13565057,-18992110,-40228676,940794,-48963281,29324066,-16379621,17139989,-86520024,38192968,-59451054],[-3212,-644,17041,1075,-446083,1497,-923,-127356,2913201,-966860,-1874513,-169709,-95602,-403504,522112,1356462,1422701,-2260130,1630743,1490964,1210024,-5735756,304593,-5903898,6612598,40677502,-37552986],[-52958,-16765,-15300,-8609,-20325,-441,-978,-1094678,-1267064,-3780505,-4840816,628702,1433944,-1000430,-2276439,-999258,-288562,2621170,-58013,-341938,532367,3658487,712621,645789,-7513534,17518925,42098948],[0,7,2,4,1,51,-76,-21503,-2996,-676014,-70609,-4173219,-4614420,-35527381,-19645114,26088596,26981612,10808617,8777748,8410513,-6469476,22364211,-51217327,5417138,-15441369,-17875291,-42595839],[-1,28,13,13,-12,-48,-116,-66905,-23751,-15909314,7237736,41468377,-17124840,2388802,819979,2246779,3257716,1517095,2168980,-5977026,-134544,2920361,-618988,-981456,-4267197,-22150274,-43655120],[0,4,2,2,1,16,-16,-12280,-7911,-1497610,-718708,-3753131,-2161134,-17740226,-6899395,14838977,7377671,14336336,-23611640,-13577664,-7733447,28460983,84146145,-12103072,11862096,-11548718,-51072110],[-1,23,11,10,-15,-37,-119,-45576,-41981,-8758713,5404803,2006998,42057726,26381698,-20549455,13293681,12091227,858529,2165176,-1572412,-1177021,12495048,-2442681,-3372515,-5434591,-22486033,-62476255],[0,5,4,1,-1,0,-23,-24891,-13756,-1219705,-2773056,-2796125,-778038,1277321,1507921,-24703870,-35654822,30947220,15019673,6355386,25707418,56027069,-13734137,5308193,15563936,3947419,-95789302],[-10086,-4636,92419,-52710,-17479,-1600,4304,3306783,-2309937,6178094,7381974,-1490392,-3117165,901304,5095964,4122775,2389891,-8948977,2527058,3820165,1132455,-16046645,-933199,-11890769,26717414,31407497,-138146989],[-1,26,16,1,-14,47,-5,-81929,-84807,-5180630,-19263806,-5285617,-3368285,4464959,10349628,-6076542,7286626,2832411,7008074,-7811430,-7937169,-12009600,-6540573,-101752436,-30995639,-101658124,-67095295],[-11458,-4611,62721,26898,-11920,715,247,1021232,2060216,9621759,14004041,-533413,-2030715,3571490,2421187,-2895009,-3895843,3354586,-5284053,-5322621,-5340051,12929238,-2274702,20355502,-10977609,-171025824,50111819],[-1,30,21,20,-5,-3,81,-62753,-120219,-5410534,-20991030,-3588266,-3403027,6722553,9994889,6027640,10874255,-5768842,4292848,-2501082,1620454,-10162465,4676309,110229342,22702070,-62709776,-79465967],[-9063,-4208,51271,-10686,230616,1923,-3896,-2138897,4002533,3140517,3025894,-1208740,-1907172,263977,3492511,3494332,2369020,-7203236,2593480,3491971,1599406,-14022495,-266992,-11058878,21418392,48757024,-109730352],[-1,19,7,9,-7,45,-59,-43574,-38680,4978454,4817340,-54087,-1089763,7312497,4067672,-36329668,44511285,41199181,7783881,-13340432,-22829888,-7676345,2702089,18603124,-26239624,37907429,-15929949],[-1,19,8,5,-6,37,-14,-39691,-44421,3494183,1857464,-2599529,-1682850,1280625,1365480,18986556,-13883457,3387959,19652166,-78635250,13769180,-5119400,-7863953,9868879,-45676875,27174647,-11929770],[-2558,-517,11042,-8834,64109,53004,-1092329,2295919,1603585,-5942442,-7813712,1088552,2099530,-1208454,-3078858,-1238302,272692,3730138,462519,-939113,735242,4308668,998970,355573,-11338580,30820204,49954737],[-2554,-643,11319,-8472,64223,921038,594460,2257377,1605328,-5949896,-7806116,1088831,2105496,-1211702,-3073931,-1236091,272107,3732380,460557,-933862,733318,4315097,996735,352974,-11347027,30837882,49983207],[-2571,-520,11088,-8697,64190,-971783,503828,2258150,1629185,-5947393,-7813418,1088016,2102467,-1210365,-3080113,-1236699,276542,3737305,460200,-940647,733459,4314548,994764,351132,-11353303,30836998,49977231]],"denominator":100000000}],"bound":"22878142952845699/60000000000000000"}


==> anc/proofs/s3/rational/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_cover.json <==
{"n":4,"c":"19/10","cuts":["20/19","7/6","3/2","19/10","2","19/9"],"patterns":["++++++++++++++++++++++++++++++++++++---","++++++++++++-+++++++++++++++++++++++---","++++++++++++-+++++++++++-+++++++++++---","++++++++++++-+++++++++++-+++++-+++++---","++++++++++++--++++++++++-+++++-+++++---","++++++++++++--++++++++++--++++-+++++---","++++++++++++--++++++++++--++++--++++---","++++++++++++---+++++++++--++++--++++---","++++++++++++---+++++++++---+++--++++---","++++++++++++---+++++++++---+++---+++--+","++++++++++++---+++++++++---+++---+++---","++++++++++++----++++++++---+++---+++--+","++++++++++++----++++++++----++---+++--+","++++++++++++----++++++++----++----++--+","++++++++++++-----+++++++----++----++--+","++++++++++++-----+++++++-----+----++--+","++++++++++++-----+++++++-----+-----+--+","++++++++++++------++++++-----+-----+--+","++++++++++++------++++++-----------+--+","++++++++++++------++++++--------------+","++++++-+++++-+++++++++++++++++++++++---","++++++-+++++-+++++++++++-+++++++++++---","++++++-+++++-+++++++++++-+++++-+++++---","++++++-+++++-+++++-+++++-+++++++++++---","++++++-+++++-+++++-+++++-+++++-+++++---","++++++-+++++--++++++++++-+++++-+++++---","++++++-+++++--++++++++++--++++-+++++---","++++++-+++++--++++++++++--++++--++++---","++++++-+++++--++++-+++++-+++++++++++---","++++++-+++++--++++-+++++-+++++-+++++---","++++++-+++++--++++-+++++--++++++++++---","++++++-+++++--++++-+++++--++++-+++++---","++++++-+++++--++++-+++++--++++--++++---","++++++-+++++---+++++++++--++++--++++---","++++++-+++++---+++++++++---+++--++++---","++++++-+++++---+++++++++---+++---+++--+","++++++-+++++---+++++++++---+++---+++---","++++++-+++++---+++-+++++--++++--++++---","++++++-+++++---+++-+++++---+++--++++--+","++++++-+++++---+++-+++++---+++--++++---","++++++-+++++---+++-+++++---+++---+++--+","++++++-+++++---+++-+++++---+++---+++---","++++++-+++++----++++++++---+++---+++--+","++++++-+++++----++++++++----++---+++--+","++++++-+++++----++-+++++---+++---+++--+","++++++-+++++----++-+++++----++---+++--+","++++++-+++++-----+++++++----++---+++--+","++++++-+++++-----+++++++----++----++--+","++++++-+++++-----+++++++-----+----++--+","++++++-+++++-----+++++++-----+-----+--+","++++++-+++++-----+-+++++----++---+++--+","++++++-+++++-----+-+++++-----+---+++--+","++++++-+++++-----+-+++++-----+----++--+","++++++-+++++-----+-+++++-----+-----+--+","++++++-+++++------++++++-----+----++--+","++++++-+++++------++++++-----+-----+--+","++++++-+++++------++++++-----------+--+","++++++-+++++------++++++--------------+","++++++-+++++-------+++++-----+---+++--+","++++++-+++++-------+++++-----+----++--+","++++++-+++++-------+++++-----+-----+--+","++++++-+++++-------+++++---------+++--+","++++++-+++++-------+++++----------++--+","++++++-+++++-------+++++-----------+--+","++++++-+++++-------+++++--------------+","++++++--++++--++++-+++++-+++++++++++---","++++++--++++--++++-+++++--++++++++++---","++++++--++++--++++-+++++--++++-+++++---","++++++--++++--++++-+++++--++++--++++---","++++++--++++--++++--++++--++++++++++---","++++++--++++--++++--++++--++++-+++++---","++++++--++++--++++--++++--++++--++++---","++++++--++++---+++-+++++--++++--++++---","++++++--++++---+++-+++++---+++--++++--+","++++++--++++---+++-+++++---+++--++++---","++++++--++++---+++-+++++---+++---+++--+","++++++--++++---+++--++++--++++++++++---","++++++--++++---+++--++++--++++-+++++---","++++++--++++---+++--++++--++++--++++---","++++++--++++---+++--++++---+++++++++---","++++++--++++---+++--++++---+++-+++++---","++++++--++++---+++--++++---+++--++++--+","++++++--++++---+++--++++---+++--++++---","++++++--++++---+++--++++---+++---+++--+","++++++--++++----++-+++++---+++---+++--+","++++++--++++----++-+++++----++---+++--+","++++++--++++----++--++++---+++--++++--+","++++++--++++----++--++++---+++---+++--+","++++++--++++----++--++++----++--++++--+","++++++--++++----++--++++----++---+++--+","++++++--++++-----+-+++++----++---+++--+","++++++--++++-----+-+++++-----+---+++--+","++++++--++++-----+--++++----++--++++--+","++++++--++++-----+--++++----++---+++--+","++++++--++++-----+--++++-----+--++++--+","++++++--++++-----+--++++-----+---+++--+","++++++--++++-------+++++-----+---+++--+","++++++--++++-------+++++-----+----++--+","++++++--++++-------+++++---------+++--+","++++++--++++-------+++++----------++--+","++++++--++++-------+++++-----------+--+","++++++--++++-------+++++--------------+","++++++--++++--------++++-----+--++++--+","++++++--++++--------++++-----+---+++--+","++++++--++++--------++++--------++++--+","++++++--++++--------++++---------+++--+","++++++--++++--------++++----------++--+","++++++--++++--------++++-----------+--+","++++++--++++--------++++--------------+","++++++---+++---+++--++++--++++++++++---","++++++---+++---+++--++++---+++++++++---","++++++---+++---+++--++++---+++-+++++---","++++++---+++---+++--++++---+++--++++--+","++++++---+++---+++--++++---+++--++++---","++++++---+++---+++---+++---+++++++++---","++++++---+++---+++---+++---+++-+++++---","++++++---+++---+++---+++---+++--++++--+","++++++---+++---+++---+++---+++--++++---","++++++---+++----++--++++---+++--++++--+","++++++---+++----++--++++---+++--++++---","++++++---+++----++--++++----++--++++--+","++++++---+++----++---+++---+++++++++---","++++++---+++----++---+++---+++-+++++--+","++++++---+++----++---+++---+++-+++++---","++++++---+++----++---+++---+++--++++--+","++++++---+++----++---+++---+++--++++---","++++++---+++----++---+++----++++++++---","++++++---+++----++---+++----++-+++++--+","++++++---+++----++---+++----++-+++++---","++++++---+++----++---+++----++--++++--+","++++++---+++----++---+++----++--++++---","++++++---+++-----+--++++----++--++++--+","++++++---+++-----+--++++-----+--++++--+","++++++---+++-----+---+++----++-+++++--+","++++++---+++-----+---+++----++-+++++---","++++++---+++-----+---+++----++--++++--+","++++++---+++-----+---+++-----+-+++++--+","++++++---+++-----+---+++-----+-+++++---","++++++---+++-----+---+++-----+--++++--+","++++++---+++--------++++-----+--++++--+","++++++---+++--------++++--------++++--+","++++++---+++--------++++---------+++--+","++++++---+++--------++++----------++--+","++++++---+++--------++++-----------+--+","++++++---+++--------++++--------------+","++++++---+++---------+++-----+-+++++--+","++++++---+++---------+++-----+--++++--+","++++++---+++---------+++-------+++++--+","++++++---+++---------+++--------++++--+","++++++---+++---------+++---------+++--+","++++++---+++---------+++----------++--+","++++++---+++---------+++-----------+--+","++++++---+++---------+++--------------+","++++++----++----++---+++---+++++++++---","++++++----++----++---+++----++++++++---","++++++----++----++----++----++++++++---","++++++----++-----+---+++----++++++++---","++++++----++-----+---+++----++-+++++--+","++++++----++-----+---+++----++-+++++---","++++++----++-----+---+++-----+-+++++--+","++++++----++-----+---+++-----+-+++++---","++++++----++-----+----++----++++++++---","++++++----++-----+----++-----+++++++---","++++++----++-----+----++-----+-+++++--+","++++++----++-----+----++-----+-+++++---","++++++----++---------+++-----+-+++++--+","++++++----++---------+++-----+-+++++---","++++++----++---------+++-----+--++++--+","++++++----++---------+++-------+++++--+","++++++----++---------+++--------++++--+","++++++----++---------+++---------+++--+","++++++----++---------+++----------++--+","++++++----++---------+++-----------+--+","++++++----++---------+++--------------+","++++++----++----------++-----+-+++++--+","++++++----++----------++-----+-+++++---","++++++----++----------++-------+++++--+","++++++----++----------++--------++++--+","++++++----++----------++---------+++--+","++++++----++----------++----------++--+","++++++----++----------++-----------+--+","++++++----++----------++--------------+","++++++-----+-----+----++----++++++++---","++++++-----+-----+----++-----+++++++--+","++++++-----+-----+----++-----+++++++---","++++++-----+-----+----++-----+-+++++--+","++++++-----+-----+----++-----+-+++++---","++++++-----+-----+-----+-----+++++++--+","++++++-----+-----+-----+-----+++++++---","++++++-----+-----+-----+-----+-+++++--+","++++++-----+----------++-----+++++++--+","++++++-----+----------++-----+++++++---","++++++-----+----------++-----+-+++++--+","++++++-----+----------++-----+-+++++---","++++++-----+----------++-------+++++--+","++++++-----+----------++--------++++--+","++++++-----+----------++---------+++--+","++++++-----+----------++----------++--+","++++++-----+----------++-----------+--+","++++++-----+----------++--------------+","++++++-----+-----------+-----+++++++--+","++++++-----+-----------+-----+++++++---","++++++-----+-----------+-----+-+++++--+","++++++-----+-----------+------++++++--+","++++++-----+-----------+------++++++---","++++++-----+-----------+-------+++++--+","++++++-----+-----------+--------++++--+","++++++-----+-----------+---------+++--+","++++++-----+-----------+----------++--+","++++++-----+-----------+-----------+--+","++++++-----+-----------+--------------+","++++++-----------------+-----+++++++--+","++++++-----------------+-----+++++++---","++++++-----------------+------++++++--+","++++++-----------------+------++++++---","++++++-----------------+-------+++++--+","++++++-----------------+--------++++--+","++++++-----------------+---------+++--+","++++++-----------------+----------++--+","++++++-----------------+-----------+--+","++++++-----------------+--------------+","++++++------------------------++++++-++","++++++------------------------++++++--+","++++++------------------------++++++---","++++++-------------------------+++++-++","++++++-------------------------+++++--+","++++++--------------------------++++-++","++++++--------------------------++++--+","++++++---------------------------+++-++","++++++---------------------------+++--+","++++++----------------------------++--+","++++++-----------------------------+--+","++++++--------------------------------+","-+++++-+++++-+++++++++++++++++++++++---","-+++++-+++++-+++++++++++-+++++++++++---","-+++++-+++++-+++++++++++-+++++-+++++---","-+++++-+++++-+++++-+++++-+++++++++++---","-+++++-+++++-+++++-+++++-+++++-+++++---","-+++++-+++++--++++++++++++++++++++++---","-+++++-+++++--++++++++++-+++++++++++---","-+++++-+++++--++++++++++-+++++-+++++---","-+++++-+++++--++++++++++--++++-+++++---","-+++++-+++++--++++++++++--++++--++++---","-+++++-+++++--++++-+++++-+++++++++++---","-+++++-+++++--++++-+++++-+++++-+++++---","-+++++-+++++--++++-+++++--++++-+++++---","-+++++-+++++--++++-+++++--++++--++++---","-+++++-+++++---+++++++++--++++--++++---","-+++++-+++++---+++++++++---+++--++++--+","-+++++-+++++---+++++++++---+++--++++---","-+++++-+++++---+++++++++---+++---+++--+","-+++++-+++++---+++++++++---+++---+++---","-+++++-+++++---+++-+++++--++++--++++---","-+++++-+++++---+++-+++++---+++--++++--+","-+++++-+++++---+++-+++++---+++--++++---","-+++++-+++++---+++-+++++---+++---+++--+","-+++++-+++++---+++-+++++---+++---+++---","-+++++-+++++----++++++++---+++---+++--+","-+++++-+++++----++-+++++---+++---+++--+","-+++++-+++++-----+++++++---+++---+++--+","-+++++-+++++-----+++++++----++---+++--+","-+++++-+++++-----+++++++----++----++--+","-+++++-+++++-----+++++++-----+----++--+","-+++++-+++++-----+++++++-----+-----+--+","-+++++-+++++-----+-+++++---+++---+++--+","-+++++-+++++-----+-+++++----++---+++--+","-+++++-+++++-----+-+++++-----+---+++--+","-+++++-+++++-----+-+++++-----+----++--+","-+++++-+++++------++++++---+++---+++--+","-+++++-+++++------++++++----++---+++--+","-+++++-+++++------++++++----++----++--+","-+++++-+++++------++++++-----+----++--+","-+++++-+++++------++++++-----+-----+--+","-+++++-+++++------++++++-----------+--+","-+++++-+++++------++++++--------------+","-+++++-+++++-------+++++----++---+++--+","-+++++-+++++-------+++++-----+---+++--+","-+++++-+++++-------+++++-----+----++--+","-+++++-+++++-------+++++-----+-----+--+","-+++++-+++++-------+++++----------++--+","-+++++-+++++-------+++++-----------+--+","-+++++-+++++-------+++++--------------+","-+++++--++++--++++++++++++++++++++++---","-+++++--++++--++++++++++-+++++++++++---","-+++++--++++--++++++++++-+++++-+++++---","-+++++--++++--++++++++++--++++-+++++---","-+++++--++++--++++++++++--++++--++++---","-+++++--++++--++++-+++++-+++++++++++---","-+++++--++++--++++-+++++-+++++-+++++---","-+++++--++++--++++-+++++--++++++++++---","-+++++--++++--++++-+++++--++++-+++++---","-+++++--++++--++++-+++++--++++--++++---","-+++++--++++--++++--++++--++++++++++---","-+++++--++++--++++--++++--++++-+++++---","-+++++--++++--++++--++++--++++--++++---","-+++++--++++---+++++++++--++++--++++---","-+++++--++++---+++++++++---+++--++++--+","-+++++--++++---+++++++++---+++--++++---","-+++++--++++---+++++++++---+++---+++--+","-+++++--++++---+++++++++---+++---+++---","-+++++--++++---+++-+++++--++++-+++++---","-+++++--++++---+++-+++++--++++--++++---","-+++++--++++---+++-+++++---+++--++++--+","-+++++--++++---+++-+++++---+++--++++---","-+++++--++++---+++-+++++---+++---+++--+","-+++++--++++---+++--++++--++++++++++---","-+++++--++++---+++--++++--++++-+++++---","-+++++--++++---+++--++++--++++--++++---","-+++++--++++---+++--++++---+++-+++++---","-+++++--++++---+++--++++---+++--++++--+","-+++++--++++---+++--++++---+++--++++---","-+++++--++++---+++--++++---+++---+++--+","-+++++--++++----++++++++---+++---+++--+","-+++++--++++----++-+++++---+++--++++--+","-+++++--++++----++-+++++---+++---+++--+","-+++++--++++----++--++++---+++--++++--+","-+++++--++++----++--++++---+++--++++---","-+++++--++++----++--++++---+++---+++--+","-+++++--++++-----+++++++---+++---+++--+","-+++++--++++-----+++++++----++---+++--+","-+++++--++++-----+-+++++---+++--++++--+","-+++++--++++-----+-+++++---+++---+++--+","-+++++--++++-----+-+++++----++---+++--+","-+++++--++++-----+-+++++-----+---+++--+","-+++++--++++-----+--++++---+++--++++--+","-+++++--++++-----+--++++---+++---+++--+","-+++++--++++-----+--++++----++--++++--+","-+++++--++++-----+--++++----++---+++--+","-+++++--++++-----+--++++-----+--++++--+","-+++++--++++-----+--++++-----+---+++--+","-+++++--++++------++++++---+++---+++--+","-+++++--++++------++++++----++---+++--+","-+++++--++++------++++++----++----++--+","-+++++--++++------++++++-----+----++--+","-+++++--++++------++++++-----+-----+--+","-+++++--++++------++++++-----------+--+","-+++++--++++------++++++--------------+","-+++++--++++-------+++++---+++---+++--+","-+++++--++++-------+++++----++---+++--+","-+++++--++++-------+++++-----+---+++--+","-+++++--++++-------+++++-----+----++--+","-+++++--++++-------+++++-----+-----+--+","-+++++--++++-------+++++---------+++--+","-+++++--++++-------+++++----------++--+","-+++++--++++-------+++++-----------+--+","-+++++--++++-------+++++--------------+","-+++++--++++--------++++---+++--++++--+","-+++++--++++--------++++---+++---+++--+","-+++++--++++--------++++----++--++++--+","-+++++--++++--------++++----++---+++--+","-+++++--++++--------++++-----+--++++--+","-+++++--++++--------++++-----+---+++--+","-+++++--++++--------++++--------++++--+","-+++++--++++--------++++---------+++--+","-+++++--++++--------++++----------++--+","-+++++--++++--------++++-----------+--+","-+++++--++++--------++++--------------+","-+++++---+++---+++--++++--++++++++++---","-+++++---+++---+++--++++--++++-+++++---","-+++++---+++---+++--++++---+++++++++---","-+++++---+++---+++--++++---+++-+++++---","-+++++---+++---+++--++++---+++--++++--+","-+++++---+++---+++--++++---+++--++++---","-+++++---+++---+++---+++---+++++++++---","-+++++---+++---+++---+++---+++-+++++---","-+++++---+++---+++---+++---+++--++++---","-+++++---+++----++--++++---+++-+++++---","-+++++---+++----++--++++---+++--++++--+","-+++++---+++----++--++++---+++--++++---","-+++++---+++----++---+++---+++++++++---","-+++++---+++----++---+++---+++-+++++--+","-+++++---+++----++---+++---+++-+++++---","-+++++---+++----++---+++---+++--++++--+","-+++++---+++----++---+++---+++--++++---","-+++++---+++-----+--++++---+++-+++++---","-+++++---+++-----+--++++---+++--++++--+","-+++++---+++-----+--++++---+++--++++---","-+++++---+++-----+--++++----++--++++--+","-+++++---+++-----+--++++-----+--++++--+","-+++++---+++-----+---+++---+++-+++++--+","-+++++---+++-----+---+++---+++-+++++---","-+++++---+++-----+---+++---+++--++++--+","-+++++---+++-----+---+++---+++--++++---","-+++++---+++-----+---+++----++-+++++--+","-+++++---+++-----+---+++----++-+++++---","-+++++---+++-----+---+++----++--++++--+","-+++++---+++-----+---+++-----+-+++++--+","-+++++---+++-----+---+++-----+--++++--+","-+++++---+++--------++++---+++--++++--+","-+++++---+++--------++++----++--++++--+","-+++++---+++--------++++----++---+++--+","-+++++---+++--------++++-----+--++++--+","-+++++---+++--------++++-----+---+++--+","-+++++---+++--------++++--------++++--+","-+++++---+++--------++++---------+++--+","-+++++---+++--------++++----------++--+","-+++++---+++--------++++-----------+--+","-+++++---+++--------++++--------------+","-+++++---+++---------+++---+++-+++++--+","-+++++---+++---------+++---+++-+++++---","-+++++---+++---------+++---+++--++++--+","-+++++---+++---------+++----++-+++++--+","-+++++---+++---------+++----++--++++--+","-+++++---+++---------+++-----+-+++++--+","-+++++---+++---------+++-----+--++++--+","-+++++---+++---------+++--------++++--+","-+++++---+++---------+++---------+++--+","-+++++---+++---------+++----------++--+","-+++++---+++---------+++-----------+--+","-+++++---+++---------+++--------------+","-+++++----++----++---+++---+++++++++---","-+++++----++-----+---+++---+++++++++---","-+++++----++-----+---+++---+++-+++++---","-+++++----++-----+---+++----++++++++---","-+++++----++-----+---+++----++-+++++--+","-+++++----++-----+---+++----++-+++++---","-+++++----++-----+---+++-----+-+++++--+","-+++++----++-----+---+++-----+-+++++---","-+++++----++---------+++---+++-+++++--+","-+++++----++---------+++---+++-+++++---","-+++++----++---------+++----++-+++++--+","-+++++----++---------+++----++-+++++---","-+++++----++---------+++----++--++++--+","-+++++----++---------+++-----+-+++++--+","-+++++----++---------+++-----+-+++++---","-+++++----++---------+++-----+--++++--+","-+++++----++---------+++-------+++++--+","-+++++----++---------+++--------++++--+","-+++++----++---------+++---------+++--+","-+++++----++---------+++----------++--+","-+++++----++---------+++-----------+--+","-+++++----++---------+++--------------+","-+++++-----+-----+---+++---+++++++++---","-+++++-----+-----+---+++---+++-+++++---","-+++++-----+-----+---+++----++++++++---","-+++++-----+-----+---+++----++-+++++---","-+++++-----+-----+---+++-----+-+++++---","-+++++-----+-----+----++----++++++++---","-+++++-----+-----+----++-----+++++++---","-+++++-----+-----+----++-----+-+++++---","-+++++-----+-----+-----+-----+++++++---","-+++++-----+---------+++---+++++++++---","-+++++-----+---------+++---+++-+++++--+","-+++++-----+---------+++---+++-+++++---","-+++++-----+---------+++----++++++++---","-+++++-----+---------+++----++-+++++--+","-+++++-----+---------+++----++-+++++---","-+++++-----+---------+++-----+-+++++--+","-+++++-----+---------+++-----+-+++++---","-+++++-----+---------+++-----+--++++--+","-+++++-----+---------+++-------+++++--+","-+++++-----+---------+++--------++++--+","-+++++-----+---------+++---------+++--+","-+++++-----+---------+++----------++--+","-+++++-----+---------+++-----------+--+","-+++++-----+---------+++--------------+","-+++++-----+----------++----++++++++---","-+++++-----+----------++-----+++++++--+","-+++++-----+----------++-----+++++++---","-+++++-----+----------++-----+-+++++--+","-+++++-----+----------++-----+-+++++---","-+++++-----+----------++-------+++++--+","-+++++-----+----------++--------++++--+","-+++++-----+----------++---------+++--+","-+++++-----+----------++----------++--+","-+++++-----+----------++-----------+--+","-+++++-----+----------++--------------+","-+++++-----+-----------+-----+++++++--+","-+++++-----+-----------+-----+++++++---","-+++++-----+-----------+-----+-+++++--+","-+++++-----+-----------+-------+++++--+","-+++++-----+-----------+--------++++--+","-+++++-----+-----------+---------+++--+","-+++++-----+-----------+----------++--+","-+++++-----+-----------+-----------+--+","-+++++-----+-----------+--------------+","-+++++---------------+++---+++++++++---","-+++++---------------+++----++++++++--+","-+++++---------------+++----++++++++---","-+++++---------------+++----++-+++++--+","-+++++---------------+++----++-+++++---","-+++++---------------+++-----+-+++++--+","-+++++---------------+++-------+++++--+","-+++++---------------+++--------++++--+","-+++++---------------+++---------+++--+","-+++++---------------+++----------++--+","-+++++---------------+++-----------+--+","-+++++---------------+++--------------+","-+++++----------------++----++++++++--+","-+++++----------------++----++++++++---","-+++++----------------++-----+++++++--+","-+++++----------------++-----+++++++---","-+++++----------------++-----+-+++++--+","-+++++----------------++-------+++++--+","-+++++----------------++--------++++--+","-+++++----------------++---------+++--+","-+++++----------------++----------++--+","-+++++----------------++-----------+--+","-+++++----------------++--------------+","-+++++-----------------+-----+++++++-++","-+++++-----------------+-----+++++++--+","-+++++-----------------+-----+++++++---","-+++++-----------------+-----+-+++++--+","-+++++-----------------+------++++++-++","-+++++-----------------+------++++++--+","-+++++-----------------+------++++++---","-+++++-----------------+-------+++++--+","-+++++-----------------+--------++++--+","-+++++-----------------+---------+++--+","-+++++-----------------+----------++--+","-+++++-----------------+-----------+--+","-+++++-----------------+--------------+","-+++++------------------------++++++-++","-+++++------------------------++++++--+","-+++++------------------------++++++---","-+++++-------------------------+++++-++","-+++++-------------------------+++++--+","-+++++--------------------------++++-++","-+++++--------------------------++++--+","-+++++---------------------------+++-++","-+++++---------------------------+++--+","-+++++----------------------------++--+","-+++++-----------------------------+--+","-+++++--------------------------------+","--++++--++++--++++++++++++++++++++++---","--++++--++++--++++++++++-+++++++++++---","--++++--++++--++++++++++-+++++-+++++---","--++++--++++--++++++++++--++++-+++++---","--++++--++++--++++++++++--++++--++++---","--++++--++++--++++-+++++-+++++++++++---","--++++--++++--++++-+++++-+++++-+++++---","--++++--++++--++++-+++++--++++++++++---","--++++--++++--++++-+++++--++++-+++++---","--++++--++++--++++-+++++--++++--++++---","--++++--++++--++++--++++--++++++++++---","--++++--++++--++++--++++--++++-+++++---","--++++--++++---+++++++++++++++++++++---","--++++--++++---+++++++++-+++++++++++---","--++++--++++---+++++++++-+++++-+++++---","--++++--++++---+++++++++--++++-+++++---","--++++--++++---+++++++++--++++--++++--+","--++++--++++---+++++++++--++++--++++---","--++++--++++---+++++++++---+++--++++--+","--++++--++++---+++++++++---+++--++++---","--++++--++++---+++++++++---+++---+++--+","--++++--++++---+++++++++---+++---+++---","--++++--++++---+++-+++++-+++++++++++---","--++++--++++---+++-+++++-+++++-+++++---","--++++--++++---+++-+++++--++++++++++---","--++++--++++---+++-+++++--++++-+++++---","--++++--++++---+++-+++++--++++--++++--+","--++++--++++---+++-+++++--++++--++++---","--++++--++++---+++-+++++---+++--++++--+","--++++--++++---+++-+++++---+++--++++---","--++++--++++---+++-+++++---+++---+++--+","--++++--++++---+++--++++--++++++++++---","--++++--++++---+++--++++--++++-+++++---","--++++--++++---+++--++++--++++--++++---","--++++--++++---+++--++++---+++--++++--+","--++++--++++---+++--++++---+++--++++---","--++++--++++----++++++++--++++--++++--+","--++++--++++----++++++++--++++--++++---","--++++--++++----++++++++---+++--++++--+","--++++--++++----++++++++---+++---+++--+","--++++--++++----++-+++++--++++--++++--+","--++++--++++----++-+++++--++++--++++---","--++++--++++----++-+++++---+++--++++--+","--++++--++++----++-+++++---+++--++++---","--++++--++++----++-+++++---+++---+++--+","--++++--++++----++--++++--++++--++++---","--++++--++++----++--++++---+++--++++--+","--++++--++++----++--++++---+++--++++---","--++++--++++-----+++++++--++++--++++--+","--++++--++++-----+++++++--++++--++++---","--++++--++++-----+++++++---+++--++++--+","--++++--++++-----+++++++---+++---+++--+","--++++--++++-----+-+++++--++++--++++--+","--++++--++++-----+-+++++--++++--++++---","--++++--++++-----+-+++++---+++--++++--+","--++++--++++-----+-+++++---+++--++++---","--++++--++++-----+-+++++---+++---+++--+","--++++--++++-----+--++++---+++--++++--+","--++++--++++-----+--++++---+++---+++--+","--++++--++++------++++++--++++--++++--+","--++++--++++------++++++---+++--++++--+","--++++--++++------++++++---+++---+++--+","--++++--++++------++++++----++---+++--+","--++++--++++------++++++----++----++--+","--++++--++++------++++++-----+----++--+","--++++--++++------++++++-----+-----+--+","--++++--++++------++++++-----------+--+","--++++--++++------++++++--------------+","--++++--++++-------+++++--++++--++++--+","--++++--++++-------+++++---+++--++++--+","--++++--++++-------+++++---+++---+++--+","--++++--++++-------+++++----++---+++--+","--++++--++++-------+++++-----+---+++--+","--++++--++++-------+++++-----+----++--+","--++++--++++-------+++++-----+-----+--+","--++++--++++-------+++++---------+++--+","--++++--++++-------+++++----------++--+","--++++--++++-------+++++-----------+--+","--++++--++++-------+++++--------------+","--++++--++++--------++++---+++--++++--+","--++++--++++--------++++---+++---+++--+","--++++--++++--------++++----++--++++--+","--++++--++++--------++++----++---+++--+","--++++--++++--------++++-----+---+++--+","--++++--++++--------++++---------+++--+","--++++--++++--------++++----------++--+","--++++--++++--------++++-----------+--+","--++++--++++--------++++--------------+","--++++---+++---+++++++++++++++++++++---","--++++---+++---+++++++++-+++++++++++---","--++++---+++---+++++++++-+++++-+++++---","--++++---+++---+++++++++--++++-+++++---","--++++---+++---+++++++++--++++--++++---","--++++---+++---+++-+++++-+++++++++++---","--++++---+++---+++-+++++-+++++-+++++---","--++++---+++---+++-+++++--++++++++++---","--++++---+++---+++-+++++--++++-+++++---","--++++---+++---+++-+++++--++++--++++---","--++++---+++---+++--++++--++++++++++---","--++++---+++---+++--++++--++++-+++++---","--++++---+++---+++--++++--++++--++++---","--++++---+++---+++--++++---+++++++++---","--++++---+++---+++--++++---+++-+++++---","--++++---+++---+++--++++---+++--++++---","--++++---+++---+++---+++---+++++++++---","--++++---+++---+++---+++---+++-+++++---","--++++---+++----++++++++--++++--++++---","--++++---+++----++-+++++--++++-+++++---","--++++---+++----++-+++++--++++--++++---","--++++---+++----++-+++++---+++--++++--+","--++++---+++----++-+++++---+++--++++---","--++++---+++----++--++++--++++++++++---","--++++---+++----++--++++--++++-+++++---","--++++---+++----++--++++--++++--++++---","--++++---+++----++--++++---+++++++++---","--++++---+++----++--++++---+++-+++++---","--++++---+++----++--++++---+++--++++--+","--++++---+++----++--++++---+++--++++---","--++++---+++----++---+++---+++++++++---","--++++---+++----++---+++---+++-+++++---","--++++---+++-----+++++++--++++--++++--+","--++++---+++-----+++++++--++++--++++---","--++++---+++-----+-+++++--++++-+++++---","--++++---+++-----+-+++++--++++--++++--+","--++++---+++-----+-+++++--++++--++++---","--++++---+++-----+-+++++---+++--++++--+","--++++---+++-----+-+++++---+++--++++---","--++++---+++-----+--++++--++++-+++++---","--++++---+++-----+--++++--++++--++++---","--++++---+++-----+--++++---+++-+++++---","--++++---+++-----+--++++---+++--++++--+","--++++---+++-----+--++++---+++--++++---","--++++---+++-----+---+++---+++-+++++--+","--++++---+++-----+---+++---+++-+++++---","--++++---+++-----+---+++---+++--++++--+","--++++---+++-----+---+++---+++--++++---","--++++---+++------++++++--++++--++++--+","--++++---+++------++++++--++++--++++---","--++++---+++------++++++---+++--++++--+","--++++---+++------++++++---+++---+++--+","--++++---+++------++++++----++---+++--+","--++++---+++------++++++----++----++--+","--++++---+++------++++++-----+----++--+","--++++---+++------++++++-----+-----+--+","--++++---+++------++++++-----------+--+","--++++---+++------++++++--------------+","--++++---+++-------+++++--++++--++++--+","--++++---+++-------+++++--++++--++++---","--++++---+++-------+++++---+++--++++--+","--++++---+++-------+++++---+++--++++---","--++++---+++-------+++++---+++---+++--+","--++++---+++-------+++++----++---+++--+","--++++---+++-------+++++-----+---+++--+","--++++---+++-------+++++-----+----++--+","--++++---+++-------+++++-----+-----+--+","--++++---+++-------+++++---------+++--+","--++++---+++-------+++++----------++--+","--++++---+++-------+++++-----------+--+","--++++---+++-------+++++--------------+","--++++---+++--------++++--++++-+++++---","--++++---+++--------++++--++++--++++--+","--++++---+++--------++++--++++--++++---","--++++---+++--------++++---+++-+++++--+","--++++---+++--------++++---+++-+++++---","--++++---+++--------++++---+++--++++--+","--++++---+++--------++++---+++--++++---","--++++---+++--------++++---+++---+++--+","--++++---+++--------++++----++--++++--+","--++++---+++--------++++----++---+++--+","--++++---+++--------++++-----+--++++--+","--++++---+++--------++++-----+---+++--+","--++++---+++--------++++--------++++--+","--++++---+++--------++++---------+++--+","--++++---+++--------++++----------++--+","--++++---+++--------++++-----------+--+","--++++---+++--------++++--------------+","--++++---+++---------+++---+++-+++++--+","--++++---+++---------+++---+++-+++++---","--++++---+++---------+++---+++--++++--+","--++++---+++---------+++---+++--++++---","--++++---+++---------+++----++--++++--+","--++++---+++---------+++-----+--++++--+","--++++---+++---------+++--------++++--+","--++++---+++---------+++---------+++--+","--++++---+++---------+++----------++--+","--++++---+++---------+++-----------+--+","--++++---+++---------+++--------------+","--++++----++----++--++++--++++++++++---","--++++----++----++--++++---+++++++++---","--++++----++----++---+++---+++++++++---","--++++----++-----+--++++--++++++++++---","--++++----++-----+--++++--++++-+++++---","--++++----++-----+--++++---+++++++++---","--++++----++-----+--++++---+++-+++++---","--++++----++-----+---+++---+++++++++---","--++++----++-----+---+++---+++-+++++---","--++++----++--------++++--++++-+++++---","--++++----++--------++++--++++--++++---","--++++----++--------++++---+++-+++++--+","--++++----++--------++++---+++-+++++---","--++++----++--------++++---+++--++++--+","--++++----++--------++++---+++--++++---","--++++----++--------++++----++--++++--+","--++++----++--------++++----++---+++--+","--++++----++--------++++-----+--++++--+","--++++----++--------++++-----+---+++--+","--++++----++--------++++--------++++--+","--++++----++--------++++---------+++--+","--++++----++--------++++----------++--+","--++++----++--------++++-----------+--+","--++++----++--------++++--------------+","--++++----++---------+++---+++-+++++--+","--++++----++---------+++---+++-+++++---","--++++----++---------+++---+++--++++--+","--++++----++---------+++----++-+++++--+","--++++----++---------+++----++--++++--+","--++++----++---------+++-----+--++++--+","--++++----++---------+++--------++++--+","--++++----++---------+++---------+++--+","--++++----++---------+++----------++--+","--++++----++---------+++-----------+--+","--++++----++---------+++--------------+","--++++-----+-----+--++++--++++++++++---","--++++-----+-----+--++++--++++-+++++---","--++++-----+-----+--++++---+++++++++---","--++++-----+-----+--++++---+++-+++++---","--++++-----+-----+---+++---+++++++++---","--++++-----+-----+---+++---+++-+++++---","--++++-----+--------++++--++++++++++---","--++++-----+--------++++--++++-+++++---","--++++-----+--------++++---+++++++++---","--++++-----+--------++++---+++-+++++--+","--++++-----+--------++++---+++-+++++---","--++++-----+--------++++---+++--++++--+","--++++-----+--------++++---+++--++++---","--++++-----+--------++++----++--++++--+","--++++-----+--------++++-----+--++++--+","--++++-----+--------++++-----+---+++--+","--++++-----+--------++++--------++++--+","--++++-----+--------++++---------+++--+","--++++-----+--------++++----------++--+","--++++-----+--------++++-----------+--+","--++++-----+--------++++--------------+","--++++-----+---------+++---+++++++++---","--++++-----+---------+++---+++-+++++--+","--++++-----+---------+++---+++-+++++---","--++++-----+---------+++---+++--++++--+","--++++-----+---------+++----++++++++---","--++++-----+---------+++----++-+++++--+","--++++-----+---------+++----++-+++++---","--++++-----+---------+++----++--++++--+","--++++-----+---------+++-----+-+++++--+","--++++-----+---------+++-----+--++++--+","--++++-----+---------+++--------++++--+","--++++-----+---------+++---------+++--+","--++++-----+---------+++----------++--+","--++++-----+---------+++-----------+--+","--++++-----+---------+++--------------+","--++++--------------++++--++++++++++---","--++++--------------++++--++++-+++++---","--++++--------------++++---+++++++++---","--++++--------------++++---+++-+++++--+","--++++--------------++++---+++-+++++---","--++++--------------++++---+++--++++--+","--++++--------------++++----++--++++--+","--++++--------------++++-----+--++++--+","--++++--------------++++--------++++--+","--++++--------------++++---------+++--+","--++++--------------++++----------++--+","--++++--------------++++-----------+--+","--++++--------------++++--------------+","--++++---------------+++---+++++++++-++","--++++---------------+++---+++++++++--+","--++++---------------+++---+++++++++---","--++++---------------+++---+++-+++++--+","--++++---------------+++---+++-+++++---","--++++---------------+++---+++--++++--+","--++++---------------+++----++++++++-++","--++++---------------+++----++++++++--+","--++++---------------+++----++++++++---","--++++---------------+++----++-+++++--+","--++++---------------+++----++-+++++---","--++++---------------+++----++--++++--+","--++++---------------+++-----+-+++++--+","--++++---------------+++-----+--++++--+","--++++---------------+++-------+++++--+","--++++---------------+++--------++++--+","--++++---------------+++---------+++--+","--++++---------------+++----------++--+","--++++---------------+++-----------+--+","--++++---------------+++--------------+","--++++----------------++----++++++++-++","--++++----------------++----++++++++--+","--++++----------------++----++++++++---","--++++----------------++-----+++++++-++","--++++----------------++-----+++++++--+","--++++----------------++-----+++++++---","--++++----------------++-----+-+++++-++","--++++----------------++-----+-+++++--+","--++++----------------++-------+++++-++","--++++----------------++-------+++++--+","--++++----------------++--------++++--+","--++++----------------++---------+++--+","--++++----------------++----------++--+","--++++----------------++-----------+--+","--++++----------------++--------------+","--++++-----------------+-----+++++++-++","--++++-----------------+-----+++++++--+","--++++-----------------+-----+++++++---","--++++-----------------+-----+-+++++-++","--++++-----------------+-----+-+++++--+","--++++-----------------+------++++++-++","--++++-----------------+------++++++--+","--++++-----------------+-------+++++-++","--++++-----------------+-------+++++--+","--++++-----------------+--------++++--+","--++++-----------------+---------+++--+","--++++-----------------+----------++--+","--++++-----------------+-----------+--+","--++++-----------------+--------------+","--++++------------------------++++++-++","--++++------------------------++++++--+","--++++-------------------------+++++-++","--++++-------------------------+++++--+","--++++--------------------------++++-++","--++++--------------------------++++--+","--++++---------------------------+++-++","--++++---------------------------+++--+","--++++----------------------------++--+","--++++-----------------------------+--+","--++++--------------------------------+","---+++---+++---+++++++++++++++++++++---","---+++---+++---+++++++++-+++++++++++---","---+++---+++---+++++++++-+++++-+++++---","---+++---+++---+++++++++--++++-+++++---","---+++---+++---+++++++++--++++--++++---","---+++---+++---+++-+++++-+++++++++++---","---+++---+++---+++-+++++-+++++-+++++---","---+++---+++---+++-+++++--++++++++++---","---+++---+++---+++-+++++--++++-+++++---","---+++---+++---+++-+++++--++++--++++---","---+++---+++---+++--++++--++++++++++---","---+++---+++---+++--++++--++++-+++++---","---+++---+++----++++++++++++++++++++---","---+++---+++----++++++++-+++++++++++---","---+++---+++----++++++++-+++++-+++++---","---+++---+++----++++++++--++++-+++++---","---+++---+++----++++++++--++++--++++---","---+++---+++----++-+++++-+++++++++++---","---+++---+++----++-+++++-+++++-+++++---","---+++---+++----++-+++++--++++++++++---","---+++---+++----++-+++++--++++-+++++---","---+++---+++----++-+++++--++++--++++---","---+++---+++----++--++++--++++++++++---","---+++---+++----++--++++--++++-+++++---","---+++---+++-----+++++++-+++++-+++++---","---+++---+++-----+++++++--++++-+++++---","---+++---+++-----+++++++--++++--++++--+","---+++---+++-----+++++++--++++--++++---","---+++---+++-----+-+++++-+++++-+++++---","---+++---+++-----+-+++++--++++-+++++---","---+++---+++-----+-+++++--++++--++++---","---+++---+++-----+--++++--++++-+++++---","---+++---+++-----+--++++--++++--++++---","---+++---+++------++++++-+++++-+++++---","---+++---+++------++++++--++++-+++++---","---+++---+++------++++++--++++--++++--+","---+++---+++------++++++--++++--++++---","---+++---+++------++++++---+++--++++--+","---+++---+++------++++++---+++---+++--+","---+++---+++------++++++----++---+++--+","---+++---+++------++++++----++----++--+","---+++---+++------++++++-----+----++--+","---+++---+++------++++++-----+-----+--+","---+++---+++------++++++-----------+--+","---+++---+++------++++++--------------+","---+++---+++-------+++++--++++-+++++---","---+++---+++-------+++++--++++--++++--+","---+++---+++-------+++++--++++--++++---","---+++---+++-------+++++---+++--++++--+","---+++---+++-------+++++---+++---+++--+","---+++---+++-------+++++----++---+++--+","---+++---+++-------+++++-----+---+++--+","---+++---+++-------+++++-----+----++--+","---+++---+++-------+++++-----+-----+--+","---+++---+++-------+++++---------+++--+","---+++---+++-------+++++----------++--+","---+++---+++-------+++++-----------+--+","---+++---+++-------+++++--------------+","---+++---+++--------++++--++++-+++++---","---+++---+++--------++++--++++--++++--+","---+++---+++--------++++--++++--++++---","---+++---+++--------++++---+++--++++--+","---+++---+++--------++++---+++--++++---","---+++---+++--------++++---+++---+++--+","---+++---+++--------++++----++---+++--+","---+++---+++--------++++-----+---+++--+","---+++---+++--------++++---------+++--+","---+++---+++--------++++----------++--+","---+++---+++--------++++-----------+--+","---+++---+++--------++++--------------+","---+++----++----++++++++++++++++++++---","---+++----++----++++++++-+++++++++++---","---+++----++----++-+++++-+++++++++++---","---+++----++----++-+++++--++++++++++---","---+++----++----++--++++--++++++++++---","---+++----++-----+++++++-+++++++++++---","---+++----++-----+++++++-+++++-+++++---","---+++----++-----+++++++--++++-+++++---","---+++----++-----+-+++++-+++++++++++---","---+++----++-----+-+++++-+++++-+++++---","---+++----++-----+-+++++--++++++++++---","---+++----++-----+-+++++--++++-+++++---","---+++----++-----+--++++--++++++++++---","---+++----++-----+--++++--++++-+++++---","---+++----++------++++++-+++++-+++++---","---+++----++------++++++--++++-+++++---","---+++----++------++++++--++++--++++--+","---+++----++------++++++--++++--++++---","---+++----++------++++++---+++--++++--+","---+++----++------++++++---+++---+++--+","---+++----++------++++++----++---+++--+","---+++----++------++++++----++----++--+","---+++----++------++++++-----+----++--+","---+++----++------++++++-----+-----+--+","---+++----++------++++++-----------+--+","---+++----++------++++++--------------+","---+++----++-------+++++-+++++-+++++---","---+++----++-------+++++--++++-+++++---","---+++----++-------+++++--++++--++++--+","---+++----++-------+++++--++++--++++---","---+++----++-------+++++---+++--++++--+","---+++----++-------+++++---+++---+++--+","---+++----++-------+++++----++---+++--+","---+++----++-------+++++-----+---+++--+","---+++----++-------+++++-----+----++--+","---+++----++-------+++++-----+-----+--+","---+++----++-------+++++---------+++--+","---+++----++-------+++++----------++--+","---+++----++-------+++++-----------+--+","---+++----++-------+++++--------------+","---+++----++--------++++--++++-+++++---","---+++----++--------++++--++++--++++--+","---+++----++--------++++--++++--++++---","---+++----++--------++++---+++-+++++---","---+++----++--------++++---+++--++++--+","---+++----++--------++++---+++--++++---","---+++----++--------++++---+++---+++--+","---+++----++--------++++----++--++++--+","---+++----++--------++++----++---+++--+","---+++----++--------++++-----+---+++--+","---+++----++--------++++---------+++--+","---+++----++--------++++----------++--+","---+++----++--------++++-----------+--+","---+++----++--------++++--------------+","---+++-----+-----+-+++++-+++++++++++---","---+++-----+-----+-+++++-+++++-+++++---","---+++-----+-----+-+++++--++++++++++---","---+++-----+-----+-+++++--++++-+++++---","---+++-----+-----+--++++--++++++++++---","---+++-----+-----+--++++--++++-+++++---","---+++-----+-------+++++-+++++++++++---","---+++-----+-------+++++-+++++-+++++---","---+++-----+-------+++++--++++++++++---","---+++-----+-------+++++--++++-+++++---","---+++-----+-------+++++--++++--++++--+","---+++-----+-------+++++--++++--++++---","---+++-----+-------+++++---+++--++++--+","---+++-----+-------+++++---+++---+++--+","---+++-----+-------+++++----++---+++--+","---+++-----+-------+++++-----+---+++--+","---+++-----+-------+++++-----+----++--+","---+++-----+-------+++++-----+-----+--+","---+++-----+-------+++++---------+++--+","---+++-----+-------+++++----------++--+","---+++-----+-------+++++-----------+--+","---+++-----+-------+++++--------------+","---+++-----+--------++++--++++++++++---","---+++-----+--------++++--++++-+++++---","---+++-----+--------++++--++++--++++--+","---+++-----+--------++++--++++--++++---","---+++-----+--------++++---+++-+++++--+","---+++-----+--------++++---+++-+++++---","---+++-----+--------++++---+++--++++--+","---+++-----+--------++++---+++--++++---","---+++-----+--------++++---+++---+++--+","---+++-----+--------++++----++--++++--+","---+++-----+--------++++----++---+++--+","---+++-----+--------++++-----+--++++--+","---+++-----+--------++++-----+---+++--+","---+++-----+--------++++---------+++--+","---+++-----+--------++++----------++--+","---+++-----+--------++++-----------+--+","---+++-----+--------++++--------------+","---+++-------------+++++-+++++++++++---","---+++-------------+++++--++++++++++---","---+++-------------+++++--++++-+++++---","---+++-------------+++++--++++--++++--+","---+++-------------+++++--++++--++++---","---+++-------------+++++---+++--++++--+","---+++-------------+++++---+++---+++--+","---+++-------------+++++----++---+++--+","---+++-------------+++++-----+---+++--+","---+++-------------+++++---------+++--+","---+++-------------+++++----------++--+","---+++-------------+++++-----------+--+","---+++-------------+++++--------------+","---+++--------------++++--++++++++++---","---+++--------------++++--++++-+++++--+","---+++--------------++++--++++-+++++---","---+++--------------++++--++++--++++--+","---+++--------------++++--++++--++++---","---+++--------------++++---+++++++++---","---+++--------------++++---+++-+++++--+","---+++--------------++++---+++-+++++---","---+++--------------++++---+++--++++--+","---+++--------------++++---+++--++++---","---+++--------------++++---+++---+++--+","---+++--------------++++----++--++++--+","---+++--------------++++----++---+++--+","---+++--------------++++-----+--++++--+","---+++--------------++++-----+---+++--+","---+++--------------++++--------++++--+","---+++--------------++++---------+++--+","---+++--------------++++----------++--+","---+++--------------++++-----------+--+","---+++--------------++++--------------+","---+++---------------+++---+++++++++-++","---+++---------------+++---+++++++++--+","---+++---------------+++---+++++++++---","---+++---------------+++---+++-+++++-++","---+++---------------+++---+++-+++++--+","---+++---------------+++---+++-+++++---","---+++---------------+++---+++--++++--+","---+++---------------+++----++++++++-++","---+++---------------+++----++++++++--+","---+++---------------+++----++-+++++-++","---+++---------------+++----++-+++++--+","---+++---------------+++----++--++++--+","---+++---------------+++-----+-+++++-++","---+++---------------+++-----+-+++++--+","---+++---------------+++-----+--++++--+","---+++---------------+++-------+++++--+","---+++---------------+++--------++++--+","---+++---------------+++---------+++--+","---+++---------------+++----------++--+","---+++---------------+++-----------+--+","---+++---------------+++--------------+","---+++----------------++----++++++++-++","---+++----------------++----++++++++--+","---+++----------------++-----+++++++-++","---+++----------------++-----+++++++--+","---+++----------------++-----+-+++++-++","---+++----------------++-----+-+++++--+","---+++----------------++-------+++++-++","---+++----------------++-------+++++--+","---+++----------------++--------++++--+","---+++----------------++---------+++--+","---+++----------------++----------++--+","---+++----------------++-----------+--+","---+++----------------++--------------+","---+++-----------------+-----+++++++-++","---+++-----------------+-----+-+++++-++","---+++-----------------+------++++++-++","---+++-----------------+-------+++++-++","---+++-----------------+-------+++++--+","---+++-----------------+--------++++-++","---+++-----------------+--------++++--+","---+++-----------------+---------+++--+","---+++-----------------+----------++--+","---+++-----------------+-----------+--+","---+++-----------------+--------------+","---+++------------------------++++++-++","---+++-------------------------+++++-++","---+++-------------------------+++++--+","---+++--------------------------++++-++","---+++--------------------------++++--+","---+++---------------------------+++-++","---+++---------------------------+++--+","---+++----------------------------++--+","---+++-----------------------------+--+","---+++--------------------------------+","----++----++----++++++++++++++++++++---","----++----++-----+++++++++++++++++++---","----++----++-----+++++++-+++++++++++---","----++----++-----+++++++-+++++-+++++---","----++----++------++++++-+++++-+++++---","----++----++------++++++--++++-+++++---","----++----++------++++++--++++--++++--+","----++----++------++++++--++++--++++---","----++----++------++++++---+++--++++--+","----++----++------++++++---+++---+++--+","----++----++------++++++----++---+++--+","----++----++------++++++----++----++--+","----++----++------++++++-----+----++--+","----++----++------++++++-----+-----+--+","----++----++------++++++-----------+--+","----++----++------++++++--------------+","----++-----+-----+++++++++++++++++++---","----++-----+-----+++++++-+++++++++++---","----++-----+-----+++++++-+++++-+++++---","----++-----+-----+-+++++-+++++++++++---","----++-----+-----+-+++++-+++++-+++++---","----++-----+------++++++-+++++++++++---","----++-----+------++++++-+++++-+++++---","----++-----+------++++++--++++-+++++---","----++-----+------++++++--++++--++++--+","----++-----+------++++++--++++--++++---","----++-----+------++++++---+++--++++--+","----++-----+------++++++---+++---+++--+","----++-----+------++++++----++---+++--+","----++-----+------++++++----++----++--+","----++-----+------++++++-----+----++--+","----++-----+------++++++-----+-----+--+","----++-----+------++++++-----------+--+","----++-----+------++++++--------------+","----++-----+-------+++++-+++++++++++---","----++-----+-------+++++-+++++-+++++---","----++-----+-------+++++--++++++++++---","----++-----+-------+++++--++++-+++++---","----++-----+-------+++++--++++--++++--+","----++-----+-------+++++--++++--++++---","----++-----+-------+++++---+++--++++--+","----++-----+-------+++++---+++---+++--+","----++-----+-------+++++----++---+++--+","----++-----+-------+++++-----+---+++--+","----++-----+-------+++++-----+----++--+","----++-----+-------+++++-----+-----+--+","----++-----+-------+++++----------++--+","----++-----+-------+++++-----------+--+","----++-----+-------+++++--------------+","----++-------------+++++-+++++++++++---","----++-------------+++++-+++++-+++++---","----++-------------+++++--++++++++++---","----++-------------+++++--++++-+++++---","----++-------------+++++--++++--++++--+","----++-------------+++++--++++--++++---","----++-------------+++++---+++--++++--+","----++-------------+++++---+++---+++--+","----++-------------+++++----++---+++--+","----++-------------+++++-----+---+++--+","----++-------------+++++-----+----++--+","----++-------------+++++---------+++--+","----++-------------+++++----------++--+","----++-------------+++++-----------+--+","----++-------------+++++--------------+","----++--------------++++--++++++++++---","----++--------------++++--++++-+++++--+","----++--------------++++--++++-+++++---","----++--------------++++--++++--++++--+","----++--------------++++--++++--++++---","----++--------------++++---+++++++++---","----++--------------++++---+++-+++++--+","----++--------------++++---+++-+++++---","----++--------------++++---+++--++++--+","----++--------------++++---+++---+++--+","----++--------------++++----++--++++--+","----++--------------++++----++---+++--+","----++--------------++++-----+--++++--+","----++--------------++++-----+---+++--+","----++--------------++++--------++++--+","----++--------------++++---------+++--+","----++--------------++++----------++--+","----++--------------++++-----------+--+","----++--------------++++--------------+","----++---------------+++---+++++++++-++","----++---------------+++---+++++++++--+","----++---------------+++---+++++++++---","----++---------------+++---+++-+++++-++","----++---------------+++---+++-+++++--+","----++---------------+++---+++-+++++---","----++---------------+++---+++--++++--+","----++---------------+++----++++++++-++","----++---------------+++----++-+++++-++","----++---------------+++----++-+++++--+","----++---------------+++----++--++++--+","----++---------------+++-----+-+++++-++","----++---------------+++-----+-+++++--+","----++---------------+++-----+--++++--+","----++---------------+++-------+++++--+","----++---------------+++--------++++--+","----++---------------+++---------+++--+","----++---------------+++----------++--+","----++---------------+++-----------+--+","----++---------------+++--------------+","----++----------------++----++++++++-++","----++----------------++-----+++++++-++","----++----------------++-----+-+++++-++","----++----------------++-----+-+++++--+","----++----------------++-------+++++-++","----++----------------++-------+++++--+","----++----------------++--------++++--+","----++----------------++---------+++--+","----++----------------++----------++--+","----++----------------++-----------+--+","----++----------------++--------------+","----++-----------------+-----+++++++-++","----++-----------------+-----+-+++++-++","----++-----------------+------++++++-++","----++-----------------+-------+++++-++","----++-----------------+-------+++++--+","----++-----------------+--------++++-++","----++-----------------+--------++++--+","----++-----------------+---------+++--+","----++-----------------+----------++--+","----++-----------------+-----------+--+","----++-----------------+--------------+","----++------------------------++++++-++","----++-------------------------+++++-++","----++--------------------------++++-++","----++--------------------------++++--+","----++---------------------------+++-++","----++---------------------------+++--+","----++----------------------------++--+","----++-----------------------------+--+","----++--------------------------------+","-----+-----+-----+++++++++++++++++++---","-----+-----+-----+++++++-+++++++++++---","-----+-----+-----+++++++-+++++-+++++---","-----+-----+-----+-+++++-+++++++++++---","-----+-----+------++++++++++++++++++---","-----+-----+------++++++-+++++++++++---","-----+-----+------++++++-+++++-+++++---","-----+-----+------++++++--++++-+++++---","-----+-----+------++++++--++++--++++--+","-----+-----+------++++++--++++--++++---","-----+-----+------++++++---+++--++++--+","-----+-----+------++++++---+++---+++--+","-----+-----+------++++++----++---+++--+","-----+-----+------++++++----++----++--+","-----+-----+------++++++-----+----++--+","-----+-----+------++++++-----+-----+--+","-----+-----+------++++++-----------+--+","-----+-----+------++++++--------------+","-----+-----+-------+++++-+++++++++++---","-----+-----+-------+++++-+++++-+++++---","-----+-----+-------+++++--++++-+++++---","-----+-----+-------+++++--++++--++++--+","-----+-----+-------+++++--++++--++++---","-----+-----+-------+++++---+++--++++--+","-----+-----+-------+++++---+++---+++--+","-----+-----+-------+++++----++---+++--+","-----+-----+-------+++++-----+---+++--+","-----+-----+-------+++++-----+----++--+","-----+-----+-------+++++-----+-----+--+","-----+-----+-------+++++-----------+--+","-----+-----+-------+++++--------------+","-----+------------++++++++++++++++++---","-----+------------++++++-+++++++++++---","-----+------------++++++-+++++-+++++---","-----+------------++++++--++++-+++++---","-----+------------++++++--++++--++++--+","-----+------------++++++--++++--++++---","-----+------------++++++---+++--++++--+","-----+------------++++++---+++---+++--+","-----+------------++++++----++---+++--+","-----+------------++++++----++----++--+","-----+------------++++++-----+----++--+","-----+------------++++++-----+-----+--+","-----+------------++++++-----------+--+","-----+------------++++++--------------+","-----+-------------+++++-+++++++++++---","-----+-------------+++++-+++++-+++++---","-----+-------------+++++--++++++++++---","-----+-------------+++++--++++-+++++---","-----+-------------+++++--++++--++++--+","-----+-------------+++++--++++--++++---","-----+-------------+++++---+++--++++--+","-----+-------------+++++---+++---+++--+","-----+-------------+++++----++---+++--+","-----+-------------+++++-----+---+++--+","-----+-------------+++++-----+----++--+","-----+-------------+++++-----+-----+--+","-----+-------------+++++---------+++--+","-----+-------------+++++----------++--+","-----+-------------+++++-----------+--+","-----+-------------+++++--------------+","-----+--------------++++--++++++++++---","-----+--------------++++--++++-+++++--+","-----+--------------++++--++++-+++++---","-----+--------------++++--++++--++++--+","-----+--------------++++--++++--++++---","-----+--------------++++---+++++++++--+","-----+--------------++++---+++++++++---","-----+--------------++++---+++-+++++--+","-----+--------------++++---+++-+++++---","-----+--------------++++---+++--++++--+","-----+--------------++++---+++---+++--+","-----+--------------++++----++--++++--+","-----+--------------++++----++---+++--+","-----+--------------++++-----+--++++--+","-----+--------------++++-----+---+++--+","-----+--------------++++--------++++--+","-----+--------------++++---------+++--+","-----+--------------++++----------++--+","-----+--------------++++-----------+--+","-----+--------------++++--------------+","-----+---------------+++---+++++++++-++","-----+---------------+++---+++++++++--+","-----+---------------+++---+++++++++---","-----+---------------+++---+++-+++++-++","-----+---------------+++---+++-+++++--+","-----+---------------+++---+++--++++--+","-----+---------------+++----++++++++-++","-----+---------------+++----++-+++++-++","-----+---------------+++----++-+++++--+","-----+---------------+++----++--++++--+","-----+---------------+++-----+-+++++-++","-----+---------------+++-----+-+++++--+","-----+---------------+++-----+--++++--+","-----+---------------+++-------+++++-++","-----+---------------+++-------+++++--+","-----+---------------+++--------++++--+","-----+---------------+++---------+++--+","-----+---------------+++----------++--+","-----+---------------+++-----------+--+","-----+---------------+++--------------+","-----+----------------++----++++++++-++","-----+----------------++-----+++++++-++","-----+----------------++-----+-+++++-++","-----+----------------++-----+-+++++--+","-----+----------------++-------+++++-++","-----+----------------++-------+++++--+","-----+----------------++--------++++--+","-----+----------------++---------+++--+","-----+----------------++----------++--+","-----+----------------++-----------+--+","-----+----------------++--------------+","-----+-----------------+-----+++++++-++","-----+-----------------+-----+-+++++-++","-----+-----------------+------++++++-++","-----+-----------------+-------+++++-++","-----+-----------------+-------+++++--+","-----+-----------------+--------++++-++","-----+-----------------+--------++++--+","-----+-----------------+---------+++--+","-----+-----------------+----------++--+","-----+-----------------+-----------+--+","-----+-----------------+--------------+","-----+------------------------++++++-++","-----+-------------------------+++++-++","-----+--------------------------++++-++","-----+--------------------------++++--+","-----+---------------------------+++-++","-----+---------------------------+++--+","-----+----------------------------++--+","-----+-----------------------------+--+","-----+--------------------------------+","------------------++++++++++++++++++---","------------------++++++-+++++++++++--+","------------------++++++-+++++++++++---","------------------++++++-+++++-+++++--+","------------------++++++-+++++-+++++---","------------------++++++--++++-+++++--+","------------------++++++--++++-+++++---","------------------++++++--++++--++++--+","------------------++++++--++++--++++---","------------------++++++---+++--++++--+","------------------++++++---+++---+++--+","------------------++++++----++---+++--+","------------------++++++----++----++--+","------------------++++++-----+----++--+","------------------++++++-----+-----+--+","------------------++++++-----------+--+","------------------++++++--------------+","-------------------+++++-+++++++++++-++","-------------------+++++-+++++++++++--+","-------------------+++++-+++++++++++---","-------------------+++++-+++++-+++++--+","-------------------+++++-+++++-+++++---","-------------------+++++--++++++++++-++","-------------------+++++--++++++++++--+","-------------------+++++--++++++++++---","-------------------+++++--++++-+++++--+","-------------------+++++--++++-+++++---","-------------------+++++--++++--++++--+","-------------------+++++--++++--++++---","-------------------+++++---+++--++++--+","-------------------+++++---+++---+++--+","-------------------+++++----++---+++--+","-------------------+++++-----+---+++--+","-------------------+++++-----+----++--+","-------------------+++++-----+-----+--+","-------------------+++++---------+++--+","-------------------+++++----------++--+","-------------------+++++-----------+--+","-------------------+++++--------------+","--------------------++++--++++++++++-++","--------------------++++--++++++++++--+","--------------------++++--++++++++++---","--------------------++++--++++-+++++-++","--------------------++++--++++-+++++--+","--------------------++++--++++-+++++---","--------------------++++--++++--++++--+","--------------------++++--++++--++++---","--------------------++++---+++++++++-++","--------------------++++---+++++++++--+","--------------------++++---+++++++++---","--------------------++++---+++-+++++-++","--------------------++++---+++-+++++--+","--------------------++++---+++-+++++---","--------------------++++---+++--++++-++","--------------------++++---+++--++++--+","--------------------++++---+++---+++--+","--------------------++++----++--++++--+","--------------------++++----++---+++--+","--------------------++++-----+--++++--+","--------------------++++-----+---+++--+","--------------------++++--------++++--+","--------------------++++---------+++--+","--------------------++++----------++--+","--------------------++++-----------+--+","--------------------++++--------------+","---------------------+++---+++++++++-++","---------------------+++---+++++++++--+","---------------------+++---+++++++++---","---------------------+++---+++-+++++-++","---------------------+++---+++-+++++--+","---------------------+++---+++--++++-++","---------------------+++---+++--++++--+","---------------------+++----++++++++-++","---------------------+++----++-+++++-++","---------------------+++----++-+++++--+","---------------------+++----++--++++-++","---------------------+++----++--++++--+","---------------------+++-----+-+++++-++","---------------------+++-----+-+++++--+","---------------------+++-----+--++++-++","---------------------+++-----+--++++--+","---------------------+++-------+++++-++","---------------------+++-------+++++--+","---------------------+++--------++++-++","---------------------+++--------++++--+","---------------------+++---------+++--+","---------------------+++----------++--+","---------------------+++-----------+--+","---------------------+++--------------+","----------------------++----++++++++-++","----------------------++-----+++++++-++","----------------------++-----+-+++++-++","----------------------++-------+++++-++","----------------------++-------+++++--+","----------------------++--------++++-++","----------------------++--------++++--+","----------------------++---------+++--+","----------------------++----------++--+","----------------------++-----------+--+","----------------------++--------------+","-----------------------+-----+++++++-++","-----------------------+-----+-+++++-++","-----------------------+------++++++-++","-----------------------+-------+++++-++","-----------------------+-------+++++--+","-----------------------+--------++++-++","-----------------------+--------++++--+","-----------------------+---------+++--+","-----------------------+----------++--+","-----------------------+-----------+--+","-----------------------+--------------+","------------------------------++++++-++","-------------------------------+++++-++","--------------------------------++++-++","--------------------------------++++--+","---------------------------------+++-++","---------------------------------+++--+","----------------------------------++--+","-----------------------------------+--+","--------------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++++++++":{"36":"1"},"++++++++++++++++++++++++++++++++++++-+":{"18":"9/28","37":"19/28"},"++++++++++++++++++++++++++++++++++++--+":{"3":"13/72","24":"10/37","35":"18/95","38":"9/25"},"+++++++++++++++++++++++++++++++++++-":{"17":"1/2","35":"1/2"},"++++++++++++++++++++++++++++++++++-":{"12":"1/20","34":"19/20"},"+++++++++++++++++++++++++++++++++-":{"15":"1/2","33":"1/2"},"++++++++++++++++++++++++++++++++-":{"12":"2/21","32":"19/21"},"+++++++++++++++++++++++++++++++-":{"30":"6/25","31":"19/25"},"++++++++++++++++++++++++++++++-":{"24":"1/2","30":"1/2"},"+++++++++++++++++++++++++++++-":{"17":"1/2","29":"1/2"},"++++++++++++++++++++++++++++-":{"24":"1/20","28":"19/20"},"+++++++++++++++++++++++++++-":{"15":"1/2","27":"1/2"},"++++++++++++++++++++++++++-":{"12":"2/21","26":"19/21"},"+++++++++++++++++++++++++-":{"12":"2/17","14":"13/34","25":"1/2"},"++++++++++++++++++++++++-":{"12":"1/2","24":"1/2"},"+++++++++++++++++++++++-":{"11":"1/2","23":"1/2"},"++++++++++++++++++++++-":{"18":"1/20","22":"19/20"},"+++++++++++++++++++++-":{"9":"1/2","21":"1/2"},"++++++++++++++++++++-":{"18":"2/21","20":"19/21"},"+++++++++++++++++++-":{"18":"6/25","19":"19/25"},"++++++++++++++++++-":{"6":"1/2","18":"1/2"},"+++++++++++++++++-":{"12":"9/28","17":"19/28"},"++++++++++++++++-":{"12":"1/20","16":"19/20"},"+++++++++++++++-":{"12":"10/29","15":"19/29"},"++++++++++++++-":{"12":"2/21","14":"19/21"},"+++++++++++++-":{"12":"1/2","13":"1/2"},"++++++++++++-++++++++++++++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++-+++++++++++++++++++++++-+":{"0":"1/24","24":"13/160","32":"127/160","37":"1/12"},"++++++++++++-+++++++++++++++++++++++--+":{"6":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++++++++-++++++++++++++++++++++-":{"14":"10/11","35":"1/11"},"++++++++++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++-++++++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++++++++-+++++++++++++++++++-":{"14":"1/2","32":"1/2"},"++++++++++++-++++++++++++++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++++++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"++++++++++++-++++++++++++++++-":{"26":"10/11","29":"1/11"},"++++++++++++-+++++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"++++++++++++-++++++++++++++-":{"16":"161/180","24":"1/180","27":"1/10"},"++++++++++++-+++++++++++++-":{"14":"1/2","26":"1/2"},"++++++++++++-++++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"++++++++++++-+++++++++++-++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++-+++++++++++-+++++++++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++-+++++++++++-+++++++++++--+":{"6":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++++++++-+++++++++++-++++++++++-":{"14":"10/11","35":"1/11"},"++++++++++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++-+++++++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++++++++-+++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++++++++-+++++++++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++++++++-+++++++++++-+++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++-+++++++++++-+++++-+++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++-+++++++++++-+++++-+++++--+":{"6":"1/24","28":"11/15","31":"17/120","38":"1/12"},"++++++++++++-+++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"++++++++++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++-+++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++++++++-+++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++++++++-+++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++++++++-+++++++++++-++++-":{"26":"10/11","29":"1/11"},"++++++++++++-+++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++++++++-+++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++++++++-+++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++++++++-+++++++++++--":{"13":"1/2","25":"1/2"},"++++++++++++-++++++++++-":{"14":"10/11","23":"1/11"},"++++++++++++-+++++++++-":{"8":"1/2","22":"1/2"},"++++++++++++-++++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++++++++-+++++++-":{"18":"2/21","20":"19/21"},"++++++++++++-++++++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++++++++-+++++-":{"6":"1/2","18":"1/2"},"++++++++++++-++++-":{"10":"17/22","13":"3/22","17":"1/11"},"++++++++++++-+++-":{"14":"1/2","16":"1/2"},"++++++++++++-++-":{"14":"9/10","15":"1/10"},"++++++++++++-+-":{"13":"1/2","14":"1/2"},"++++++++++++--+++++++++++":{"6":"7/40","13":"1/2","19":"1/6","24":"3/19"},"++++++++++++--++++++++++-++++++":{"6":"25/161","13":"1/2","16":"127/644","30":"95/644"},"++++++++++++--++++++++++-+++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++--++++++++++-+++++-+++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++--++++++++++-+++++-+++++--+":{"6":"1/24","28":"11/15","31":"17/120","38":"1/12"},"++++++++++++--++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"++++++++++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++++++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++++++++--++++++++++-++++-":{"26":"10/11","29":"1/11"},"++++++++++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++++++++--++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++++++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++++++++--++++++++++--+++++":{"16":"127/644","18":"25/161","25":"1/2","30":"95/644"},"++++++++++++--++++++++++--++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++--++++++++++--++++-+++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++--++++++++++--++++-+++++--+":{"6":"1/24","28":"11/15","31":"17/120","38":"1/12"},"++++++++++++--++++++++++--++++-++++-":{"14":"10/11","35":"1/11"},"++++++++++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++++++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++--++++++++++--++++--++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++--++++++++++--++++--++++--+":{"14":"5/18","18":"1/48","28":"5/24","32":"59/144","38":"1/12"},"++++++++++++--++++++++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"++++++++++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++--++++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"++++++++++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++++++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++++++++--++++++++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"++++++++++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++++++++--+++++++++-":{"14":"10/11","23":"1/11"},"++++++++++++--++++++++-":{"8":"1/2","22":"1/2"},"++++++++++++--+++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++++++++--++++++-":{"18":"2/21","20":"19/21"},"++++++++++++--+++++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++++++++--++++-":{"6":"1/2","18":"1/2"},"++++++++++++--+++-":{"10":"1/2","14":"9/22","17":"1/11"},"++++++++++++--++-":{"14":"1/2","16":"1/2"},"++++++++++++--+-":{"14":"9/10","15":"1/10"},"++++++++++++---++++++++++":{"6":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++++++++---+++++++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++++++++---+++++++++--+++++":{"6":"5/161","14":"1/2","16":"283/644","30":"19/644"},"++++++++++++---+++++++++--++++-+":{"0":"35/766","14":"1/2","16":"449/1532","18":"133/3064","31":"361/3064"},"++++++++++++---+++++++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++---+++++++++--++++--++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++---+++++++++--++++--++++--+":{"6":"1/24","18":"1/32","28":"5/48","32":"71/96","38":"1/12"},"++++++++++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"++++++++++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++---+++++++++--++++--+-":{"6":"6/95","14":"8/19","26":"1/2","33":"3/190"},"++++++++++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"++++++++++++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++++++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++++++++---+++++++++--+-":{"0":"6/95","14":"8/19","26":"1/2","27":"3/190"},"++++++++++++---+++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"++++++++++++---+++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"++++++++++++---+++++++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++---+++++++++---+++--++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++++++++---+++++++++---+++--++++--+":{"6":"1/24","18":"1/32","28":"5/48","32":"71/96","38":"1/12"},"++++++++++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++++++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++---+++++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"++++++++++++---+++++++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++---+++++++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++++++++---+++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++++++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++++++++---+++++++++---+++----":{"15":"1/2","33":"1/2"},"++++++++++++---+++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"++++++++++++---+++++++++---+-":{"16":"1/2","28":"1/2"},"++++++++++++---+++++++++----":{"15":"1/2","27":"1/2"},"++++++++++++---++++++++-":{"14":"13/41","16":"26/41","18":"1/63","23":"1/30"},"++++++++++++---+++++++-":{"8":"1/2","22":"1/2"},"++++++++++++---++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++++++++---+++++-":{"18":"2/21","20":"19/21"},"++++++++++++---++++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++++++++---+++-":{"6":"1/2","18":"1/2"},"++++++++++++---++-":{"10":"1/11","16":"9/11","17":"1/11"},"++++++++++++---+-":{"15":"1/10","16":"9/10"},"++++++++++++----+++++++++":{"6":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++++++++----++++++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++++++++----++++++++--+":{"6":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++++++++----++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"++++++++++++----++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"++++++++++++----++++++++---+++--+":{"6":"3/160","15":"3/152","18":"183/3040","26":"61/152","32":"1/2"},"++++++++++++----++++++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++----++++++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++++++++----++++++++---+++---+++---":{"6":"71/655","15":"17/131","28":"959/1310","38":"39/1310"},"++++++++++++----++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++++++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++---+++----":{"27":"1/2","33":"1/2"},"++++++++++++----++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"++++++++++++----++++++++---+-":{"16":"1/2","28":"1/2"},"++++++++++++----++++++++----+++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"++++++++++++----++++++++----++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"++++++++++++----++++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"++++++++++++----++++++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++----++++++++----++---+++-+":{"0":"40/2341","18":"78/2341","32":"3705/4682","33":"581/4682","37":"80/2341"},"++++++++++++----++++++++----++---+++---":{"6":"1/123","27":"71/615","28":"353/410","38":"19/1230"},"++++++++++++----++++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++++++++----++++++++----++---+-":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++----++----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++----++++++++----++----++-+":{"16":"16/27","32":"7/18","37":"1/54"},"++++++++++++----++++++++----++----++---":{"27":"71/665","28":"61/70","33":"1/133","38":"1/70"},"++++++++++++----++++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++++++++----++++++++----++-----":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++----+-":{"16":"11/13","26":"1/13","29":"1/13"},"++++++++++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++++++++----+++++++-":{"14":"13/41","16":"26/41","18":"1/63","23":"1/30"},"++++++++++++----++++++-":{"8":"1/2","22":"1/2"},"++++++++++++----+++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++++++++----++++-":{"18":"2/21","20":"19/21"},"++++++++++++----+++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++++++++----++-":{"6":"1/2","18":"1/2"},"++++++++++++----+-":{"16":"10/11","17":"1/11"},"++++++++++++-----++++++++":{"6":"1/20","16":"1/2","19":"161/380","24":"1/38"},"++++++++++++-----+++++++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++++++++-----+++++++--+":{"6":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++++++++-----+++++++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++++++++-----+++++++----+++":{"6":"1/20","16":"361/400","30":"19/400"},"++++++++++++-----+++++++----++-+":{"0":"1/20","16":"1083/1400","18":"19/400","31":"361/2800"},"++++++++++++-----+++++++----++--+":{"6":"3/220","16":"3/22","18":"3/55","26":"4/11","32":"19/44"},"++++++++++++-----+++++++----++---+":{"6":"1/12","16":"5/6","33":"1/12"},"++++++++++++-----+++++++----++----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++-----+++++++----++----++-+":{"0":"10/1021","18":"39/2042","32":"781/2042","34":"581/1021","37":"20/1021"},"++++++++++++-----+++++++----++----++---":{"27":"71/665","28":"61/70","33":"1/133","38":"1/70"},"++++++++++++-----+++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++++++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"++++++++++++-----+++++++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++++++++-----+++++++-----++":{"6":"1/20","16":"361/400","30":"19/400"},"++++++++++++-----+++++++-----+-+":{"0":"1/20","16":"1083/1400","18":"19/400","31":"361/2800"},"++++++++++++-----+++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"++++++++++++-----+++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"++++++++++++-----+++++++-----+----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++-----+++++++-----+----++-+":{"0":"10/1021","18":"39/2042","32":"781/2042","34":"581/1021","37":"20/1021"},"++++++++++++-----+++++++-----+----++---":{"6":"1/39","28":"87/94","38":"2/41"},"++++++++++++-----+++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"++++++++++++-----+++++++-----+-----++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++-----+++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"++++++++++++-----+++++++-----+-----+---":{"6":"1/39","28":"87/94","38":"2/41"},"++++++++++++-----+++++++-----+------":{"29":"1/2","35":"1/2"},"++++++++++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++++++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++++++++-----+++++-":{"14":"3/44","17":"1/66","21":"1/12","22":"5/6"},"++++++++++++-----++++-":{"16":"1449/1639","17":"161/1639","18":"10/1639","21":"19/1639"},"++++++++++++-----+++-":{"16":"153/191","17":"17/191","18":"2/191","20":"19/191"},"++++++++++++-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"++++++++++++-----+-":{"6":"1/2","18":"1/2"},"++++++++++++------+++++++":{"6":"19/220","17":"1/11","24":"181/220"},"++++++++++++------++++++-+":{"0":"3/40","14":"1/2","25":"17/40"},"++++++++++++------++++++--+":{"0":"33/430","14":"91/215","17":"3/215","26":"209/430"},"++++++++++++------++++++---+":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"++++++++++++------++++++----+":{"6":"19/220","17":"1/11","28":"181/220"},"++++++++++++------++++++-----++":{"6":"1/20","16":"361/400","30":"19/400"},"++++++++++++------++++++-----+-+":{"0":"1/20","16":"1083/1400","18":"19/400","31":"361/2800"},"++++++++++++------++++++-----+--+":{"6":"57/4300","17":"3/215","18":"273/4300","26":"91/215","32":"209/430"},"++++++++++++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"++++++++++++------++++++-----+----+":{"6":"19/240","17":"1/12","18":"1/240","28":"1/24","34":"19/24"},"++++++++++++------++++++-----+-----++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"++++++++++++------++++++-----+-----+---":{"6":"1/39","28":"87/94","38":"2/41"},"++++++++++++------++++++-----+------":{"29":"1/2","35":"1/2"},"++++++++++++------++++++------+":{"6":"19/200","15":"1/10","30":"161/200"},"++++++++++++------++++++-------+":{"0":"19/220","17":"1/11","18":"361/4400","31":"3259/4400"},"++++++++++++------++++++--------+":{"0":"19/220","17":"1/11","18":"361/4400","32":"3259/4400"},"++++++++++++------++++++---------+":{"7":"5/13","17":"35/247","18":"3/26","29":"30/247","33":"9/38"},"++++++++++++------++++++----------+":{"6":"19/220","29":"1/11","34":"181/220"},"++++++++++++------++++++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++++++++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"++++++++++++------++++++-----------+---":{"6":"1/39","28":"87/94","38":"2/41"},"++++++++++++------++++++------------+":{"36":"1"},"++++++++++++------++++++-------------+":{"35":"9/19","37":"10/19"},"++++++++++++------++++++---------------":{"35":"11/21","38":"10/21"},"++++++++++++------+++++-":{"11":"1/2","23":"1/2"},"++++++++++++------++++-":{"18":"1/20","22":"19/20"},"++++++++++++------+++-":{"9":"1/2","21":"1/2"},"++++++++++++------++-":{"18":"2/21","20":"19/21"},"++++++++++++------+-":{"18":"6/25","19":"19/25"},"++++++++++++-------":{"6":"1/2","18":"1/2"},"+++++++++++-":{"6":"9/28","11":"19/28"},"++++++++++-":{"6":"1/20","10":"19/20"},"+++++++++-":{"6":"10/29","9":"19/29"},"++++++++-":{"6":"2/21","8":"19/21"},"+++++++-":{"6":"1/2","7":"1/2"},"++++++-++++++":{"6":"1/2","12":"1/2"},"++++++-+++++-++++++++++++++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-+++++++++++++++++++++++-+":{"0":"1/24","24":"13/160","32":"127/160","37":"1/12"},"++++++-+++++-+++++++++++++++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++-+++++-++++++++++++++++++++++-":{"14":"10/11","35":"1/11"},"++++++-+++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-++++++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++-+++++-+++++++++++++++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++-++++++++++++++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++-+++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"++++++-+++++-++++++++++++++++-":{"26":"10/11","29":"1/11"},"++++++-+++++-+++++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"++++++-+++++-++++++++++++++-":{"16":"161/180","24":"1/180","27":"1/10"},"++++++-+++++-+++++++++++++-":{"14":"1/2","26":"1/2"},"++++++-+++++-++++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"++++++-+++++-+++++++++++-++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-+++++++++++-+++++++++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++-+++++++++++-+++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++-+++++-+++++++++++-++++++++++-":{"14":"10/11","35":"1/11"},"++++++-+++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++-+++++-+++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++++++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++-+++++-+++++++++++-+++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-+++++++++++-+++++-+++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++-+++++++++++-+++++-+++++--+":{"0":"1/24","18":"19/2112","28":"763/1056","31":"101/704","38":"1/12"},"++++++-+++++-+++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"++++++-+++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++-+++++-+++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++-+++++++++++-++++-":{"26":"10/11","29":"1/11"},"++++++-+++++-+++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++-+++++-+++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++-+++++-+++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++-+++++++++++--":{"6":"7/54","13":"10/27","18":"7/54","25":"10/27"},"++++++-+++++-++++++++++-":{"14":"10/11","23":"1/11"},"++++++-+++++-+++++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++-++++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++-+++++-+++++++-":{"18":"2/21","20":"19/21"},"++++++-+++++-++++++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++-+++++-+++++-++++++":{"18":"1/2","24":"1/2"},"++++++-+++++-+++++-+++++-++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-+++++-+++++-+++++++++++-+":{"0":"1/24","25":"13/56","32":"9/14","37":"1/12"},"++++++-+++++-+++++-+++++-+++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++-+++++-+++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"++++++-+++++-+++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++-+++++-+++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++-+++++-+++++-+++++-+++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-+++++-+++++-+++++-+++++-+":{"0":"1/24","25":"13/56","32":"9/14","37":"1/12"},"++++++-+++++-+++++-+++++-+++++-+++++--+":{"0":"1/24","25":"19/840","28":"11/15","31":"5/42","38":"1/12"},"++++++-+++++-+++++-+++++-+++++-++++-":{"14":"10/11","35":"1/11"},"++++++-+++++-+++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++-+++++-+++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++-+++++-+++++-++++-":{"26":"10/11","29":"1/11"},"++++++-+++++-+++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++-+++++-+++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++-+++++-+++++-+++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++-+++++-+++++--":{"13":"1/2","25":"1/2"},"++++++-+++++-+++++-++++-":{"14":"10/11","23":"1/11"},"++++++-+++++-+++++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++-+++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++-+++++-+++++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++-+++++--":{"7":"1/2","19":"1/2"},"++++++-+++++-++++-":{"10":"17/22","13":"3/22","17":"1/11"},"++++++-+++++-+++-":{"14":"1/2","16":"1/2"},"++++++-+++++-++-":{"14":"9/10","15":"1/10"},"++++++-+++++-+-":{"13":"1/2","14":"1/2"},"++++++-+++++--+++++++++++":{"0":"7/40","13":"1/2","19":"1/6","24":"3/19"},"++++++-+++++--++++++++++-++++++":{"0":"500/2859","13":"1/2","16":"13/11436","18":"475/2859","30":"1805/11436"},"++++++-+++++--++++++++++-+++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++++++++-+++++-+++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++--++++++++++-+++++-+++++--+":{"0":"1/24","18":"19/2112","28":"763/1056","31":"101/704","38":"1/12"},"++++++-+++++--++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"++++++-+++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++-+++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++--++++++++++-++++-":{"26":"10/11","29":"1/11"},"++++++-+++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++-+++++--++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++-+++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++--++++++++++--+++++":{"16":"127/644","18":"25/161","25":"1/2","30":"95/644"},"++++++-+++++--++++++++++--++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++++++++--++++-+++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++--++++++++++--++++-+++++--+":{"0":"1/24","18":"19/2112","28":"763/1056","31":"101/704","38":"1/12"},"++++++-+++++--++++++++++--++++-++++-":{"14":"10/11","35":"1/11"},"++++++-+++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++-+++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++++++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++++++++--++++--++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++--++++++++++--++++--++++--+":{"6":"59/1258","14":"355/629","18":"9/1258","28":"385/1258","38":"95/1258"},"++++++-+++++--++++++++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"++++++-+++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++--++++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"++++++-+++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"++++++-+++++--++++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++-+++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++--++++++++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"++++++-+++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++-+++++--+++++++++-":{"14":"10/11","23":"1/11"},"++++++-+++++--++++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++--+++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++-+++++--++++++-":{"18":"2/21","20":"19/21"},"++++++-+++++--+++++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++-+++++--++++-++++++":{"18":"1/2","24":"1/2"},"++++++-+++++--++++-+++++-++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++-+++++-+++++++++++-+":{"0":"1/24","25":"13/56","32":"9/14","37":"1/12"},"++++++-+++++--++++-+++++-+++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++-+++++--++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"++++++-+++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++-+++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++-+++++--++++-+++++-+++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++-+++++-+++++-+++++-+":{"0":"1/24","25":"13/56","32":"9/14","37":"1/12"},"++++++-+++++--++++-+++++-+++++-+++++--+":{"0":"1/24","25":"19/840","28":"11/15","31":"5/42","38":"1/12"},"++++++-+++++--++++-+++++-+++++-++++-":{"14":"10/11","35":"1/11"},"++++++-+++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++-+++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++--++++-+++++-++++-":{"26":"10/11","29":"1/11"},"++++++-+++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++-+++++--++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++-+++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++--++++-+++++--+++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++-+++++--++++++++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++-+++++--++++-+++++--++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++-+++++--++++-+++++--+++++++++-":{"14":"10/11","35":"1/11"},"++++++-+++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++-+++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++-+++++--++++-+++++--++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++-+++++--++++-+++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++-+++++--++++-+++++--++++-+++++--+":{"0":"1/24","19":"19/552","28":"191/276","31":"41/276","38":"1/12"},"++++++-+++++--++++-+++++--++++-++++-":{"14":"10/11","35":"1/11"},"++++++-+++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++-+++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++--++++-+++++--++++--++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++-+++++--++++-+++++--++++--++++--+":{"6":"5/124","14":"65/124","26":"3/62","28":"77/248","38":"19/248"},"++++++-+++++--++++-+++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"++++++-+++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++--++++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"++++++-+++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++-+++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++--++++-+++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"++++++-+++++--++++-+++++---":{"14":"1/2","26":"1/2"},"++++++-+++++--++++-++++-":{"14":"10/11","23":"1/11"},"++++++-+++++--++++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++--++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++-+++++--++++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++--++++--":{"7":"1/2","19":"1/2"},"++++++-+++++--+++-":{"10":"1/2","14":"9/22","17":"1/11"},"++++++-+++++--++-":{"14":"1/2","16":"1/2"},"++++++-+++++--+-":{"14":"9/10","15":"1/10"},"++++++-+++++---++++++++++":{"0":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++-+++++---+++++++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++-+++++---+++++++++--+++++":{"0":"100/2859","14":"1/2","16":"4577/11436","18":"95/2859","30":"361/11436"},"++++++-+++++---+++++++++--++++-+":{"0":"35/766","14":"1/2","16":"449/1532","18":"133/3064","31":"361/3064"},"++++++-+++++---+++++++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++---+++++++++--++++--++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++---+++++++++--++++--++++--+":{"0":"1/24","18":"31/384","28":"1/192","32":"101/128","38":"1/12"},"++++++-+++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"++++++-+++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++++++++--++++--+-":{"0":"6/95","14":"8/19","26":"2/5","32":"1/10","33":"3/190"},"++++++-+++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"++++++-+++++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++-+++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++---+++++++++--+-":{"0":"6/95","14":"8/19","26":"1/2","27":"3/190"},"++++++-+++++---+++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"++++++-+++++---+++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"++++++-+++++---+++++++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++---+++++++++---+++--++++-+":{"0":"1/24","18":"13/160","32":"127/160","37":"1/12"},"++++++-+++++---+++++++++---+++--++++--+":{"0":"1/24","18":"31/384","28":"1/192","32":"101/128","38":"1/12"},"++++++-+++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++-+++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"++++++-+++++---+++++++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++---+++++++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++-+++++---+++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++---+++++++++---+++----":{"0":"5/77","6":"39/308","15":"5/77","28":"95/154","33":"39/308"},"++++++-+++++---+++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"++++++-+++++---+++++++++---+-":{"16":"1/2","28":"1/2"},"++++++-+++++---+++++++++----":{"6":"19/78","15":"10/39","18":"19/78","27":"10/39"},"++++++-+++++---++++++++-":{"6":"181/11782","14":"1810/5891","16":"3620/5891","18":"361/11782","23":"190/5891"},"++++++-+++++---+++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++---++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++-+++++---+++++-":{"18":"2/21","20":"19/21"},"++++++-+++++---++++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++-+++++---+++-++++++":{"0":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++-+++++---+++-+++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++-+++++---+++-+++++--+++++":{"0":"35/766","14":"1/2","16":"449/1532","19":"95/766","30":"57/1532"},"++++++-+++++---+++-+++++--++++-+":{"0":"49/776","14":"1/2","16":"23/194","19":"133/776","31":"57/388"},"++++++-+++++---+++-+++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++---+++-+++++--++++--++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++-+++++---+++-+++++--++++--++++--+":{"0":"1/24","26":"31/72","28":"1/6","32":"5/18","38":"1/12"},"++++++-+++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"++++++-+++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++-+++++--++++--+-":{"0":"24/665","14":"32/133","28":"12/35","32":"23/70","33":"69/1330"},"++++++-+++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"++++++-+++++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++-+++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++---+++-+++++--+-":{"0":"6/95","14":"8/19","26":"1/2","27":"3/190"},"++++++-+++++---+++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"++++++-+++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"++++++-+++++---+++-+++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++---+++-+++++---+++--++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++-+++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++-+++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"++++++-+++++---+++-+++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++---+++-+++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++-+++++---+++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++---+++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++-+++++---+++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"++++++-+++++---+++-+++++---+-":{"16":"1/2","28":"1/2"},"++++++-+++++---+++-+++++----":{"15":"1/2","27":"1/2"},"++++++-+++++---+++-++++-":{"6":"51/3605","14":"204/721","16":"408/721","19":"361/3605","23":"19/515"},"++++++-+++++---+++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++---+++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++-+++++---+++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++---+++--":{"7":"1/2","19":"1/2"},"++++++-+++++---++-":{"10":"1/11","16":"9/11","17":"1/11"},"++++++-+++++---+-":{"15":"1/10","16":"9/10"},"++++++-+++++----+++++++++":{"0":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++-+++++----++++++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++-+++++----++++++++--+":{"0":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++-+++++----++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"++++++-+++++----++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"++++++-+++++----++++++++---+++--+":{"0":"3/122","15":"30/1159","18":"3/38","26":"859/2318","32":"1/2"},"++++++-+++++----++++++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++----++++++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++-+++++----++++++++---+++---+++---":{"0":"418/3815","15":"101/763","18":"13/763","28":"5407/7630","38":"247/7630"},"++++++-+++++----++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++++++++---+++----":{"6":"1/12","16":"5/6","33":"1/12"},"++++++-+++++----++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"++++++-+++++----++++++++---+-":{"16":"1/2","28":"1/2"},"++++++-+++++----++++++++----+++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"++++++-+++++----++++++++----++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"++++++-+++++----++++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"++++++-+++++----++++++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++----++++++++----++---+++-+":{"0":"40/2341","18":"78/2341","32":"3705/4682","33":"581/4682","37":"80/2341"},"++++++-+++++----++++++++----++---+++---":{"18":"1/123","27":"71/615","28":"353/410","38":"19/1230"},"++++++-+++++----++++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++----++++++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++++++++----++----":{"6":"1/12","16":"5/6","33":"1/12"},"++++++-+++++----++++++++----+-":{"16":"11/13","26":"1/13","29":"1/13"},"++++++-+++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++-+++++----+++++++-":{"6":"181/11782","14":"1810/5891","16":"3620/5891","18":"361/11782","23":"190/5891"},"++++++-+++++----++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++----+++++-":{"4":"161/190","18":"1/19","21":"1/10"},"++++++-+++++----++++-":{"18":"2/21","20":"19/21"},"++++++-+++++----+++-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++-+++++----++-++++++":{"0":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++-+++++----++-+++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++-+++++----++-+++++--+":{"0":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++-+++++----++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"++++++-+++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"++++++-+++++----++-+++++---+++--+":{"0":"19/244","15":"5/61","19":"1/4","26":"11/122","32":"1/2"},"++++++-+++++----++-+++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++----++-+++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++-+++++----++-+++++---+++---+++---":{"0":"331/2930","15":"41/293","19":"39/586","28":"1877/2930","38":"117/2930"},"++++++-+++++----++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++-+++++----++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"++++++-+++++----++-+++++---+-":{"16":"1/2","28":"1/2"},"++++++-+++++----++-+++++----+++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"++++++-+++++----++-+++++----++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"++++++-+++++----++-+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"++++++-+++++----++-+++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++----++-+++++----++---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++-+++++----++-+++++----++---+++---":{"19":"1/32","27":"19/160","28":"133/160","38":"3/160"},"++++++-+++++----++-+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++----++-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++-+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++-+++++----++-+++++----+-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"++++++-+++++----++-+++++-----":{"16":"1/2","28":"1/2"},"++++++-+++++----++-++++-":{"6":"51/3605","14":"204/721","16":"408/721","19":"361/3605","23":"19/515"},"++++++-+++++----++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++----++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++-+++++----++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++----++--":{"7":"1/2","19":"1/2"},"++++++-+++++----+-":{"16":"10/11","17":"1/11"},"++++++-+++++-----++++++++":{"0":"1/20","16":"1/2","19":"161/380","24":"1/38"},"++++++-+++++-----+++++++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++-+++++-----+++++++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++-+++++-----+++++++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++-+++++-----+++++++----+++":{"0":"1/20","16":"6859/8000","18":"19/400","30":"361/8000"},"++++++-+++++-----+++++++----++-+":{"0":"1/20","16":"1083/1400","18":"19/400","31":"361/2800"},"++++++-+++++-----+++++++----++--+":{"0":"3/182","16":"15/91","18":"6/91","26":"61/182","32":"38/91"},"++++++-+++++-----+++++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+++++++----++---+++-+":{"0":"40/2341","18":"78/2341","32":"3705/4682","33":"581/4682","37":"80/2341"},"++++++-+++++-----+++++++----++---+++---":{"18":"1/123","27":"71/615","28":"353/410","38":"19/1230"},"++++++-+++++-----+++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++-----+++++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++-----+++++++----++----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+++++++----++----++-+":{"0":"10/1021","18":"39/2042","32":"781/2042","34":"581/1021","37":"20/1021"},"++++++-+++++-----+++++++----++----++---":{"27":"71/665","28":"61/70","33":"1/133","38":"1/70"},"++++++-+++++-----+++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"++++++-+++++-----+++++++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++-+++++-----+++++++-----++":{"0":"1/20","16":"6859/8000","18":"19/400","30":"361/8000"},"++++++-+++++-----+++++++-----+-+":{"0":"1/20","16":"1083/1400","18":"19/400","31":"361/2800"},"++++++-+++++-----+++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"++++++-+++++-----+++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"++++++-+++++-----+++++++-----+----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+++++++-----+----++-+":{"0":"10/1021","18":"39/2042","32":"781/2042","34":"581/1021","37":"20/1021"},"++++++-+++++-----+++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"++++++-+++++-----+++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"++++++-+++++-----+++++++-----+-----++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"++++++-+++++-----+++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"++++++-+++++-----+++++++-----+------":{"6":"1/13","17":"20/247","28":"9/13","29":"18/247","35":"1/13"},"++++++-+++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++-+++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++-+++++-----+++++-":{"6":"9/398","14":"810/2189","17":"180/2189","18":"19/398","22":"95/199"},"++++++-+++++-----++++-":{"6":"48/9869","16":"1610/1839","17":"971/9982","18":"105/9628","21":"109/9495"},"++++++-+++++-----+++-":{"6":"17/3854","16":"1530/1927","17":"170/1927","18":"57/3854","20":"190/1927"},"++++++-+++++-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"++++++-+++++-----+-++++++":{"0":"1/20","16":"1/2","19":"161/380","24":"1/38"},"++++++-+++++-----+-+++++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++-+++++-----+-+++++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++-+++++-----+-+++++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++-+++++-----+-+++++----+++":{"0":"1/20","16":"1083/1400","19":"19/140","30":"57/1400"},"++++++-+++++-----+-+++++----++-+":{"0":"1/20","16":"171/245","19":"19/140","31":"57/490"},"++++++-+++++-----+-+++++----++--+":{"0":"1/26","16":"5/13","19":"2/13","26":"3/26","32":"4/13"},"++++++-+++++-----+-+++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+-+++++----++---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++-+++++-----+-+++++----++---+++---":{"19":"1/32","27":"19/160","28":"133/160","38":"3/160"},"++++++-+++++-----+-+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++-+++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++-----+-+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++-+++++-----+-+++++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++-+++++-----+-+++++-----++":{"0":"1/20","16":"1083/1400","19":"19/140","30":"57/1400"},"++++++-+++++-----+-+++++-----+-+":{"0":"1/20","16":"171/245","19":"19/140","31":"57/490"},"++++++-+++++-----+-+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"++++++-+++++-----+-+++++-----+---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+-+++++-----+---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++-+++++-----+-+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-----+-+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++-+++++-----+-+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"++++++-+++++-----+-+++++-----+----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+-+++++-----+----++-+":{"0":"19/1585","29":"39/1585","32":"148/317","34":"749/1585","37":"38/1585"},"++++++-+++++-----+-+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-----+-+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++-+++++-----+-+++++-----+-----++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-----+-+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"++++++-+++++-----+-+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-----+-+++++-----+------":{"18":"1/13","28":"9/13","29":"2/13","35":"1/13"},"++++++-+++++-----+-+++++------":{"17":"1/2","29":"1/2"},"++++++-+++++-----+-++++-":{"17":"1/2","23":"1/2"},"++++++-+++++-----+-+++-":{"6":"1/420","14":"3/77","17":"2/231","21":"19/210","22":"361/420"},"++++++-+++++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"++++++-+++++-----+-+-":{"6":"2/497","16":"360/497","17":"40/497","19":"57/994","20":"19/142"},"++++++-+++++-----+--":{"7":"1/2","19":"1/2"},"++++++-+++++------+++++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++-+++++------++++++-+":{"0":"3/40","14":"1/2","25":"17/40"},"++++++-+++++------++++++--+":{"0":"33/430","14":"91/215","17":"3/215","26":"209/430"},"++++++-+++++------++++++---+":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"++++++-+++++------++++++----+":{"0":"19/220","17":"1/11","28":"181/220"},"++++++-+++++------++++++-----++":{"0":"1/20","16":"6859/8000","18":"19/400","30":"361/8000"},"++++++-+++++------++++++-----+-+":{"0":"1/20","16":"1083/1400","18":"19/400","31":"361/2800"},"++++++-+++++------++++++-----+--+":{"0":"57/3578","17":"30/1789","18":"273/3578","26":"1459/3578","32":"1729/3578"},"++++++-+++++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"++++++-+++++------++++++-----+----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++------++++++-----+----++-+":{"0":"10/1021","18":"39/2042","32":"781/2042","34":"581/1021","37":"20/1021"},"++++++-+++++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"++++++-+++++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"++++++-+++++------++++++-----+-----++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"++++++-+++++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"++++++-+++++------++++++-----+------":{"29":"1/2","35":"1/2"},"++++++-+++++------++++++------+":{"0":"19/220","17":"1/11","18":"361/4400","30":"3259/4400"},"++++++-+++++------++++++-------+":{"0":"19/220","17":"1/11","18":"361/4400","31":"3259/4400"},"++++++-+++++------++++++--------+":{"0":"19/220","17":"1/11","18":"361/4400","32":"3259/4400"},"++++++-+++++------++++++---------+":{"7":"5/13","17":"35/247","18":"3/26","29":"30/247","33":"9/38"},"++++++-+++++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"++++++-+++++------++++++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"++++++-+++++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"++++++-+++++------++++++------------+":{"36":"1"},"++++++-+++++------++++++-------------+":{"35":"9/19","37":"10/19"},"++++++-+++++------++++++---------------":{"35":"11/21","38":"10/21"},"++++++-+++++------+++++-":{"4":"181/209","18":"9/209","23":"1/11"},"++++++-+++++------++++-":{"20":"1/2","22":"1/2"},"++++++-+++++------+++-":{"10":"161/180","18":"1/180","21":"1/10"},"++++++-+++++------++-":{"8":"1/2","20":"1/2"},"++++++-+++++------+-":{"8":"13/34","18":"2/17","19":"1/2"},"++++++-+++++-------++++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++-+++++-------+++++-+":{"0":"3/40","14":"1/2","25":"17/40"},"++++++-+++++-------+++++--+":{"0":"33/430","14":"91/215","17":"3/215","26":"209/430"},"++++++-+++++-------+++++---+":{"7":"361/728","15":"3/728","17":"5/28","18":"57/364","27":"15/91"},"++++++-+++++-------+++++----+":{"0":"19/220","17":"1/11","28":"181/220"},"++++++-+++++-------+++++-----++":{"0":"1/20","16":"1083/1400","19":"19/140","30":"57/1400"},"++++++-+++++-------+++++-----+-+":{"0":"1/20","16":"171/245","19":"19/140","31":"57/490"},"++++++-+++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"++++++-+++++-------+++++-----+---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-------+++++-----+---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++-+++++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++-+++++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"++++++-+++++-------+++++-----+----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-------+++++-----+----++-+":{"0":"19/1585","29":"39/1585","32":"148/317","34":"749/1585","37":"38/1585"},"++++++-+++++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++-+++++-------+++++-----+-----++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"++++++-+++++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"++++++-+++++-------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"++++++-+++++-------+++++-------+":{"0":"19/220","17":"1/11","19":"361/1540","31":"453/770"},"++++++-+++++-------+++++--------+":{"0":"19/220","17":"1/11","19":"361/1540","32":"453/770"},"++++++-+++++-------+++++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-------+++++---------+++-+":{"0":"7/397","19":"39/397","32":"585/794","33":"89/794","37":"14/397"},"++++++-+++++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++-+++++-------+++++---------+-":{"7":"1/5","17":"7/95","33":"12/95","34":"3/5"},"++++++-+++++-------+++++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-------+++++----------++-+":{"0":"7/664","19":"39/664","32":"31/83","34":"89/166","37":"7/332"},"++++++-+++++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-------+++++----------+-":{"34":"10/11","35":"1/11"},"++++++-+++++-------+++++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-+++++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"++++++-+++++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++-+++++-------+++++------------+":{"36":"1"},"++++++-+++++-------+++++-------------+":{"35":"9/19","37":"10/19"},"++++++-+++++-------+++++---------------":{"35":"11/21","38":"10/21"},"++++++-+++++-------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"++++++-+++++-------+++-":{"20":"1/2","22":"1/2"},"++++++-+++++-------++-":{"10":"22/25","19":"1/50","21":"1/10"},"++++++-+++++-------+-":{"8":"1/2","20":"1/2"},"++++++-+++++--------":{"7":"1/2","19":"1/2"},"++++++-++++-":{"10":"10/11","11":"1/11"},"++++++-+++-":{"2":"5/12","7":"1/12","10":"1/2"},"++++++-++-":{"2":"11/15","7":"1/6","9":"1/10"},"++++++-+-":{"7":"1/2","8":"1/2"},"++++++--+++++":{"7":"1/2","8":"13/34","12":"2/17"},"++++++--++++-+":{"7":"1/2","13":"1/2"},"++++++--++++--+++++":{"0":"25/161","7":"1/2","16":"127/644","18":"95/644"},"++++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"++++++--++++--++++-+++++-++++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++-+++++-+++++++++++-+":{"0":"1/24","25":"13/56","32":"9/14","37":"1/12"},"++++++--++++--++++-+++++-+++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++--++++--++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"++++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++--++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++--++++--++++-+++++-+++++-":{"0":"7/52","7":"5/13","25":"19/52","30":"3/26"},"++++++--++++--++++-+++++-++++-":{"26":"10/11","29":"1/11"},"++++++--++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++--++++--++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"++++++--++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"++++++--++++--++++-+++++--+++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++-+++++--++++++++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++--++++--++++-+++++--++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++--++++--++++-+++++--+++++++++-":{"14":"10/11","35":"1/11"},"++++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++--++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++--++++--++++-+++++--++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++-+++++--++++-+++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++--++++--++++-+++++--++++-+++++--+":{"0":"1/24","19":"19/552","28":"191/276","31":"41/276","38":"1/12"},"++++++--++++--++++-+++++--++++-++++-":{"14":"10/11","35":"1/11"},"++++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++--++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++-+++++--++++--++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++--++++--++++-+++++--++++--++++--+":{"6":"5/124","14":"65/124","26":"3/62","28":"77/248","38":"19/248"},"++++++--++++--++++-+++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"++++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"++++++--++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++--++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++-+++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"++++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"++++++--++++--++++-++++-":{"14":"10/11","23":"1/11"},"++++++--++++--++++-+++-":{"8":"1/2","22":"1/2"},"++++++--++++--++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++--++++--++++-+-":{"19":"1/4","20":"3/4"},"++++++--++++--++++--+++++":{"19":"19/25","24":"6/25"},"++++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"++++++--++++--++++--++++--+++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++--++++--++++++++++-+":{"0":"1/24","26":"13/24","32":"1/3","37":"1/12"},"++++++--++++--++++--++++--++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++--++++--++++--++++--+++++++++-":{"14":"10/11","35":"1/11"},"++++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++--++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"++++++--++++--++++--++++--++++++-":{"14":"1/2","32":"1/2"},"++++++--++++--++++--++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"++++++--++++--++++--++++--++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++--++++--++++-+++++-+":{"0":"1/24","26":"13/24","32":"1/3","37":"1/12"},"++++++--++++--++++--++++--++++-+++++--+":{"0":"13/483","14":"95/966","28":"433/644","31":"5/42","38":"1/12"},"++++++--++++--++++--++++--++++-++++-":{"14":"10/11","35":"1/11"},"++++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++--++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"++++++--++++--++++--++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++--++++--++++--++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--++++--++++--++++--++++-+":{"0":"1/55","26":"13/55","31":"20/71","32":"41/96","37":"2/55"},"++++++--++++--++++--++++--++++--++++--+":{"14":"5/23","19":"5/46","26":"9/46","28":"19/46","38":"3/46"},"++++++--++++--++++--++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"++++++--++++--++++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"++++++--++++--++++--++++--++++---":{"14":"1/2","32":"1/2"},"++++++--++++--++++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++--++++--++++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++--++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"++++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"++++++--++++--++++--+++-":{"14":"17/22","19":"1/6","23":"2/33"},"++++++--++++--++++--++-":{"8":"1/2","22":"1/2"},"++++++--++++--++++--+-":{"4":"2/5","14":"1/2","21":"1/10"},"++++++--++++--++++---":{"8":"1/2","20":"1/2"},"++++++--++++--+++-":{"10":"1/2","14":"9/22","17":"1/11"},"++++++--++++--++-":{"14":"1/2","16":"1/2"},"++++++--++++--+-":{"14":"9/10","15":"1/10"},"++++++--++++---++++":{"0":"15/122","7":"361/976","14":"127/976","16":"127/488","18":"57/488"},"++++++--++++---+++-++++++":{"0":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++--++++---+++-+++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++--++++---+++-+++++--+++++":{"0":"35/766","14":"1/2","16":"449/1532","19":"95/766","30":"57/1532"},"++++++--++++---+++-+++++--++++-+":{"0":"49/776","14":"1/2","16":"23/194","19":"133/776","31":"57/388"},"++++++--++++---+++-+++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++-+++++--++++--++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++--++++---+++-+++++--++++--++++--+":{"0":"1/24","26":"31/72","28":"1/6","32":"5/18","38":"1/12"},"++++++--++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"++++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++-+++++--++++--+-":{"0":"24/665","14":"32/133","28":"12/35","32":"23/70","33":"69/1330"},"++++++--++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"++++++--++++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++--++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++-+++++--+-":{"0":"6/95","14":"8/19","26":"1/2","27":"3/190"},"++++++--++++---+++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"++++++--++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"++++++--++++---+++-+++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++-+++++---+++--++++-+":{"0":"1/24","19":"13/56","32":"9/14","37":"1/12"},"++++++--++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"++++++--++++---+++-+++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++-+++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++--++++---+++-+++++---+++---+++---":{"6":"1/52","7":"5/78","18":"1/24","32":"19/24","38":"1/12"},"++++++--++++---+++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++--++++---+++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"++++++--++++---+++-+++++---+-":{"16":"1/2","28":"1/2"},"++++++--++++---+++-+++++----":{"7":"19/52","15":"7/52","19":"19/52","27":"7/52"},"++++++--++++---+++-++++-":{"6":"51/3605","14":"204/721","16":"408/721","19":"361/3605","23":"19/515"},"++++++--++++---+++-+++-":{"8":"1/2","22":"1/2"},"++++++--++++---+++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++--++++---+++-+-":{"19":"1/4","20":"3/4"},"++++++--++++---+++--+++++":{"19":"19/25","24":"6/25"},"++++++--++++---+++--++++-+":{"19":"1/2","25":"1/2"},"++++++--++++---+++--++++--+++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++--++++++++++-+":{"0":"1/24","26":"13/24","32":"1/3","37":"1/12"},"++++++--++++---+++--++++--++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++--++++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++--+++++++-":{"0":"21/380","14":"7/19","28":"21/40","30":"1/40","33":"1/38"},"++++++--++++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"++++++--++++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++--++++---+++--++++--++++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++--++++-+++++-+":{"0":"1/24","26":"13/24","32":"1/3","37":"1/12"},"++++++--++++---+++--++++--++++-+++++--+":{"0":"1/24","26":"19/168","28":"9/14","31":"5/42","38":"1/12"},"++++++--++++---+++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++--++++-++-":{"0":"44/855","14":"176/513","28":"22/45","31":"23/270","33":"161/5130"},"++++++--++++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"++++++--++++---+++--++++--++++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++--++++--++++-+":{"0":"1/55","26":"13/55","31":"20/71","32":"41/96","37":"2/55"},"++++++--++++---+++--++++--++++--++++--+":{"0":"3/92","19":"5/46","26":"41/92","28":"8/23","38":"3/46"},"++++++--++++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"++++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++--++++--++++--+-":{"0":"39/2774","14":"130/1387","19":"23/146","28":"50/73","33":"69/1387"},"++++++--++++---+++--++++--++++---":{"26":"1/2","32":"1/2"},"++++++--++++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++--++++---+++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++--++++--+-":{"0":"6/95","14":"8/19","26":"1/2","27":"3/190"},"++++++--++++---+++--++++---++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++---+++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++--++++---+++--++++---+++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++--++++---+++--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++--++++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++--++++---+++--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++--++++---+++--++++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++--++++---+++--++++---+++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++---+++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++--++++---+++--++++---+++-+++++--+":{"0":"1/81","8":"95/486","28":"173/324","31":"85/486","38":"1/12"},"++++++--++++---+++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++--++++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++--++++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++--++++---+++--++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++---+++--++++-+":{"0":"19/577","27":"39/577","31":"433/1154","32":"529/1154","37":"38/577"},"++++++--++++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++---+++--++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++---+++--++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++--++++---+++--++++---+++---+++---":{"19":"7/37","28":"19/74","32":"19/37","38":"3/74"},"++++++--++++---+++--++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++---+++--++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++--++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++---+++--++++---++-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"++++++--++++---+++--++++---+-":{"16":"1/2","28":"1/2"},"++++++--++++---+++--++++----":{"15":"1/2","27":"1/2"},"++++++--++++---+++--+++-":{"6":"1/99","14":"20/99","16":"40/99","20":"361/1089","23":"19/363"},"++++++--++++---+++--++-":{"8":"1/2","22":"1/2"},"++++++--++++---+++--+-":{"8":"5/18","14":"2/9","16":"4/9","21":"1/18"},"++++++--++++---+++---":{"8":"1/2","20":"1/2"},"++++++--++++---++-":{"10":"1/11","16":"9/11","17":"1/11"},"++++++--++++---+-":{"15":"1/10","16":"9/10"},"++++++--++++----+++":{"0":"5/83","7":"361/1992","15":"127/1992","16":"635/996","18":"19/332"},"++++++--++++----++-++++++":{"0":"3/40","14":"1/2","19":"35/94","24":"1/19"},"++++++--++++----++-+++++-+":{"0":"3/40","14":"1/2","22":"31/120","25":"1/6"},"++++++--++++----++-+++++--+":{"0":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++--++++----++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"++++++--++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"++++++--++++----++-+++++---+++--+":{"0":"19/244","15":"5/61","19":"1/4","26":"11/122","32":"1/2"},"++++++--++++----++-+++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++----++-+++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++--++++----++-+++++---+++---+++---":{"0":"331/2930","15":"41/293","19":"39/586","28":"1877/2930","38":"117/2930"},"++++++--++++----++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++--++++----++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"++++++--++++----++-+++++---+-":{"16":"1/2","28":"1/2"},"++++++--++++----++-+++++----+++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"++++++--++++----++-+++++----++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"++++++--++++----++-+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"++++++--++++----++-+++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++----++-+++++----++---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++----++-+++++----++---+++---":{"19":"1/32","27":"19/160","28":"133/160","38":"3/160"},"++++++--++++----++-+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++----++-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++-+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++--++++----++-+++++----+-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"++++++--++++----++-+++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----++-++++-":{"6":"51/3605","14":"204/721","16":"408/721","19":"361/3605","23":"19/515"},"++++++--++++----++-+++-":{"8":"1/2","22":"1/2"},"++++++--++++----++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"++++++--++++----++-+-":{"19":"1/4","20":"3/4"},"++++++--++++----++--+++++":{"19":"19/25","24":"6/25"},"++++++--++++----++--++++-+":{"19":"1/2","25":"1/2"},"++++++--++++----++--++++--+":{"0":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++--++++----++--++++---++++":{"8":"10/19","15":"3/152","26":"61/152","30":"1/19"},"++++++--++++----++--++++---+++-+":{"8":"7/30","15":"1/10","16":"3/5","31":"1/15"},"++++++--++++----++--++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++----++--++++---+++--++++-+":{"0":"19/577","27":"39/577","31":"433/1154","32":"529/1154","37":"38/577"},"++++++--++++----++--++++---+++--++++---":{"0":"8/115","8":"39/92","15":"17/92","28":"109/460","38":"39/460"},"++++++--++++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++----++--++++---+++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++----++--++++---+++---+++-+":{"0":"2/119","27":"31/238","32":"195/238","37":"4/119"},"++++++--++++----++--++++---+++---+++---":{"0":"118/1355","15":"31/271","28":"1657/2710","32":"39/271","38":"117/2710"},"++++++--++++----++--++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++----++--++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++--++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++----++--++++---++-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"++++++--++++----++--++++---+-":{"16":"1/2","28":"1/2"},"++++++--++++----++--++++----+++":{"8":"10/19","15":"3/152","26":"61/152","30":"1/19"},"++++++--++++----++--++++----++-+":{"8":"7/30","15":"1/10","16":"3/5","31":"1/15"},"++++++--++++----++--++++----++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++----++--++++----++--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++--++++----++--++++----++--++++---":{"8":"1/4","27":"3/20","28":"11/20","38":"1/20"},"++++++--++++----++--++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++--++++----++--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++--++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++----++--++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++----++--++++----++---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++----++--++++----++---+++---":{"27":"7/65","28":"103/130","32":"1/13","38":"3/130"},"++++++--++++----++--++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++----++--++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++--++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++----++--++++----+-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"++++++--++++----++--++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----++--+++-":{"6":"1/99","14":"20/99","16":"40/99","20":"361/1089","23":"19/363"},"++++++--++++----++--++-":{"8":"1/2","22":"1/2"},"++++++--++++----++--+-":{"8":"5/18","14":"2/9","16":"4/9","21":"1/18"},"++++++--++++----++---":{"8":"1/2","20":"1/2"},"++++++--++++----+-":{"16":"10/11","17":"1/11"},"++++++--++++-----++":{"0":"10/39","6":"1/8","7":"3/8","18":"19/78"},"++++++--++++-----+-++++++":{"0":"1/20","16":"1/2","19":"161/380","24":"1/38"},"++++++--++++-----+-+++++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++--++++-----+-+++++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++--++++-----+-+++++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++--++++-----+-+++++----+++":{"0":"1/20","16":"1083/1400","19":"19/140","30":"57/1400"},"++++++--++++-----+-+++++----++-+":{"0":"1/20","16":"171/245","19":"19/140","31":"57/490"},"++++++--++++-----+-+++++----++--+":{"0":"1/26","16":"5/13","19":"2/13","26":"3/26","32":"4/13"},"++++++--++++-----+-+++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-----+-+++++----++---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++-----+-+++++----++---+++---":{"19":"1/32","27":"19/160","28":"133/160","38":"3/160"},"++++++--++++-----+-+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++-----+-+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"++++++--++++-----+-+++++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++--++++-----+-+++++-----++":{"0":"1/20","16":"1083/1400","19":"19/140","30":"57/1400"},"++++++--++++-----+-+++++-----+-+":{"0":"1/20","16":"171/245","19":"19/140","31":"57/490"},"++++++--++++-----+-+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"++++++--++++-----+-+++++-----+---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-----+-+++++-----+---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++-----+-+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++--++++-----+-+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++--++++-----+-+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"++++++--++++-----+-+++++-----+----":{"7":"1/5","17":"7/95","28":"3/5","29":"6/95","33":"6/95"},"++++++--++++-----+-+++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+-+++-":{"6":"5/276","14":"75/253","17":"50/759","19":"19/138","22":"133/276"},"++++++--++++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"++++++--++++-----+-+-":{"6":"2/497","16":"360/497","17":"40/497","19":"57/994","20":"19/142"},"++++++--++++-----+--+++++":{"19":"19/25","24":"6/25"},"++++++--++++-----+--++++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++--++++-----+--++++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++--++++-----+--++++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++--++++-----+--++++----+++":{"0":"4/95","8":"1/19","16":"1/2","28":"2/5","30":"1/190"},"++++++--++++-----+--++++----++-+":{"0":"1/27","8":"7/81","16":"1/2","28":"19/54","31":"2/81"},"++++++--++++-----+--++++----++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-----+--++++----++--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++--++++-----+--++++----++--++++---":{"8":"1/9","16":"5/18","27":"1/15","28":"47/90","38":"1/45"},"++++++--++++-----+--++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++-----+--++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++-----+--++++----++---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-----+--++++----++---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++-----+--++++----++---+++---":{"27":"7/65","28":"103/130","32":"1/13","38":"3/130"},"++++++--++++-----+--++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"++++++--++++-----+--++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++-----+--++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++--++++-----+--++++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++--++++-----+--++++-----++":{"0":"16/437","8":"39/437","16":"1/2","22":"8/23","30":"1/38"},"++++++--++++-----+--++++-----+-+":{"0":"1/46","8":"13/69","16":"1/2","22":"19/92","31":"1/12"},"++++++--++++-----+--++++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-----+--++++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++--++++-----+--++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++--++++-----+--++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++--++++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++-----+--++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++--++++-----+--++++-----+---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-----+--++++-----+---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++-----+--++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"++++++--++++-----+--++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++--++++-----+--++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"++++++--++++-----+--++++-----+----":{"19":"1/5","28":"3/5","29":"13/95","33":"6/95"},"++++++--++++-----+--++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+--++-":{"6":"1/420","14":"3/77","17":"2/231","21":"19/210","22":"361/420"},"++++++--++++-----+--+-":{"8":"5/46","16":"18/23","17":"2/23","21":"1/46"},"++++++--++++-----+---":{"8":"1/2","20":"1/2"},"++++++--++++------+":{"0":"10/39","6":"1/8","7":"3/8","18":"19/78"},"++++++--++++-------++++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++--++++-------+++++-+":{"0":"3/40","14":"1/2","25":"17/40"},"++++++--++++-------+++++--+":{"0":"33/430","14":"91/215","17":"3/215","26":"209/430"},"++++++--++++-------+++++---+":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"++++++--++++-------+++++----+":{"0":"19/220","17":"1/11","28":"181/220"},"++++++--++++-------+++++-----++":{"0":"1/20","16":"1083/1400","19":"19/140","30":"57/1400"},"++++++--++++-------+++++-----+-+":{"0":"1/20","16":"171/245","19":"19/140","31":"57/490"},"++++++--++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"++++++--++++-------+++++-----+---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-------+++++-----+---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++--++++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++--++++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"++++++--++++-------+++++-----+----+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-------+++++-----+----++-+":{"0":"19/1585","29":"39/1585","32":"148/317","34":"749/1585","37":"38/1585"},"++++++--++++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++--++++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++--++++-------+++++-----+-----":{"0":"7/43","7":"20/43","29":"7/43","33":"6/43","34":"3/43"},"++++++--++++-------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"++++++--++++-------+++++-------+":{"0":"19/220","17":"1/11","19":"361/1540","31":"453/770"},"++++++--++++-------+++++--------+":{"0":"19/220","17":"1/11","19":"361/1540","32":"453/770"},"++++++--++++-------+++++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-------+++++---------+++-+":{"0":"7/397","19":"39/397","32":"585/794","33":"89/794","37":"14/397"},"++++++--++++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++--++++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"++++++--++++-------+++++---------+-":{"0":"1/16","7":"5/28","19":"19/112","33":"3/56","34":"15/28"},"++++++--++++-------+++++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-------+++++----------++-+":{"0":"7/664","19":"39/664","32":"31/83","34":"89/166","37":"7/332"},"++++++--++++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++--++++-------+++++----------+-":{"34":"10/11","35":"1/11"},"++++++--++++-------+++++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"++++++--++++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"++++++--++++-------+++++------------+":{"36":"1"},"++++++--++++-------+++++-------------+":{"35":"9/19","37":"10/19"},"++++++--++++-------+++++---------------":{"35":"11/21","38":"10/21"},"++++++--++++-------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"++++++--++++-------+++-":{"20":"1/2","22":"1/2"},"++++++--++++-------++-":{"10":"22/25","19":"1/50","21":"1/10"},"++++++--++++-------+-":{"8":"1/2","20":"1/2"},"++++++--++++--------+++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++--++++--------++++-+":{"0":"3/40","14":"1/2","25":"17/40"},"++++++--++++--------++++--+":{"0":"33/430","14":"91/215","17":"3/215","26":"209/430"},"++++++--++++--------++++---+":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"++++++--++++--------++++----+":{"0":"19/220","17":"1/11","28":"181/220"},"++++++--++++--------++++-----++":{"0":"16/437","8":"39/437","16":"1/2","22":"8/23","30":"1/38"},"++++++--++++--------++++-----+-+":{"0":"1/46","8":"13/69","16":"1/2","22":"19/92","31":"1/12"},"++++++--++++--------++++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--------++++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++--++++--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++--++++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++--++++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--------++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++--++++--------++++-----+---++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--------++++-----+---+++-+":{"0":"76/4093","29":"156/4093","32":"6669/8186","33":"749/8186","37":"152/4093"},"++++++--++++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"++++++--++++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++--++++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"++++++--++++--------++++-----+----":{"1":"19/128","17":"7/128","19":"57/128","29":"27/128","33":"9/64"},"++++++--++++--------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"++++++--++++--------++++-------+":{"0":"13/253","8":"59/253","17":"1/11","22":"247/506","31":"3/22"},"++++++--++++--------++++--------+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--------++++--------++++-+":{"0":"19/382","21":"39/382","31":"119/382","32":"167/382","37":"19/191"},"++++++--++++--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++--++++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++--++++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--------++++--------+-":{"32":"9/10","33":"1/10"},"++++++--++++--------++++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--------++++---------+++-+":{"0":"19/643","21":"39/643","32":"975/1286","33":"119/1286","37":"38/643"},"++++++--++++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"++++++--++++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++--++++--------++++---------+-":{"23":"1/113","27":"1/113","33":"11/113","34":"100/113"},"++++++--++++--------++++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--------++++----------++-+":{"0":"19/1000","21":"39/1000","32":"107/250","34":"119/250","37":"19/500"},"++++++--++++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++--++++--------++++----------+-":{"34":"10/11","35":"1/11"},"++++++--++++--------++++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++--++++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"++++++--++++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++--++++--------++++------------+":{"36":"1"},"++++++--++++--------++++-------------+":{"35":"9/19","37":"10/19"},"++++++--++++--------++++---------------":{"35":"11/21","38":"10/21"},"++++++--++++--------+++-":{"4":"1/2","20":"9/22","23":"1/11"},"++++++--++++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"++++++--++++--------+-":{"8":"1/10","10":"4/5","21":"1/10"},"++++++--++++---------":{"8":"1/2","20":"1/2"},"++++++--+++-":{"10":"10/11","11":"1/11"},"++++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"++++++--+-":{"8":"9/10","9":"1/10"},"++++++---++++":{"8":"19/21","12":"2/21"},"++++++---+++-+":{"7":"1/2","13":"1/2"},"++++++---+++--+":{"8":"1/2","14":"1/2"},"++++++---+++---++++":{"0":"5/161","8":"1/2","16":"283/644","18":"19/644"},"++++++---+++---+++-+":{"0":"7/83","8":"57/83","19":"19/83"},"++++++---+++---+++--+++++":{"19":"19/25","24":"6/25"},"++++++---+++---+++--++++-+":{"0":"3/40","8":"1/2","22":"31/100","25":"23/200"},"++++++---+++---+++--++++--+++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++--++++--++++++++++-+":{"0":"1/24","26":"13/24","32":"1/3","37":"1/12"},"++++++---+++---+++--++++--++++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++---+++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++--+++++++-":{"0":"21/380","14":"7/19","28":"21/40","30":"1/40","33":"1/38"},"++++++---+++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"++++++---+++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++---+++---+++--++++--++++-":{"0":"3/44","8":"5/11","26":"19/44","30":"1/22"},"++++++---+++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"++++++---+++---+++--++++--++-":{"0":"3/52","8":"5/13","20":"5/13","26":"3/52","28":"3/26"},"++++++---+++---+++--++++--+-":{"0":"6/95","8":"8/19","20":"8/19","26":"3/38","27":"3/190"},"++++++---+++---+++--++++---++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++--++++---+++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++---+++--++++---+++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++---+++---+++--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++---+++---+++--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++---+++---+++--++++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++---+++---+++--++++---+++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++--++++---+++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++---+++--++++---+++-+++++--+":{"15":"5/74","20":"11/111","28":"73/148","31":"47/222","38":"19/148"},"++++++---+++---+++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++---+++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++---+++---+++--++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++--++++---+++--++++-+":{"0":"19/577","27":"39/577","31":"433/1154","32":"529/1154","37":"38/577"},"++++++---+++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---+++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++---+++--++++---+++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++---+++--++++---++-":{"0":"3/64","8":"29/64","15":"1/45","20":"29/64","29":"2/81"},"++++++---+++---+++--++++---+-":{"0":"1/38","8":"13/38","15":"1/38","20":"13/38","28":"5/19"},"++++++---+++---+++--++++----":{"8":"19/44","15":"3/44","20":"19/44","27":"3/44"},"++++++---+++---+++--+++-":{"8":"1/14","14":"3/14","16":"3/7","20":"19/77","23":"3/77"},"++++++---+++---+++--++-":{"0":"3/52","8":"5/13","20":"23/52","22":"3/26"},"++++++---+++---+++--+-":{"0":"6/95","8":"8/19","20":"1/2","21":"3/190"},"++++++---+++---+++---++++":{"19":"19/25","24":"6/25"},"++++++---+++---+++---+++-+":{"0":"3/40","8":"1/2","22":"31/100","25":"23/200"},"++++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"++++++---+++---+++---+++---++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++---+++---+++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++---+++---+++---+++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++---+++---+++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++---+++---+++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++---+++---+++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++---+++---+++---+++---+++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++---+++---+++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++---+++---+++---+++-+++++--+":{"15":"35/342","27":"11/171","28":"13/36","31":"5/18","38":"7/36"},"++++++---+++---+++---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++---+++---+++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++---+++---+++---+++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---+++---+++---+++--++++-+":{"0":"19/577","27":"39/577","31":"433/1154","32":"529/1154","37":"38/577"},"++++++---+++---+++---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++---+++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---+++---+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++---+++---+++---+++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++---+++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"++++++---+++---+++---+++---+-":{"8":"1/17","16":"3/34","22":"2/17","27":"1/17","28":"23/34"},"++++++---+++---+++---+++----":{"15":"1/2","27":"1/2"},"++++++---+++---+++---++-":{"8":"1/52","14":"3/52","16":"3/26","22":"19/26","23":"1/13"},"++++++---+++---+++---+-":{"8":"1/13","10":"3/26","21":"1/13","22":"19/26"},"++++++---+++---+++----":{"9":"1/2","21":"1/2"},"++++++---+++---++-":{"8":"1/4","10":"1/2","15":"9/76","17":"5/38"},"++++++---+++---+-":{"8":"1/10","15":"1/10","16":"4/5"},"++++++---+++----+++":{"0":"5/161","8":"1/2","16":"283/644","18":"19/644"},"++++++---+++----++-+":{"0":"7/83","8":"57/83","19":"19/83"},"++++++---+++----++--+++++":{"19":"19/25","24":"6/25"},"++++++---+++----++--++++-+":{"0":"3/40","8":"1/2","22":"31/100","25":"23/200"},"++++++---+++----++--++++--+":{"0":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++---+++----++--++++---++++":{"0":"3/122","15":"30/1159","20":"10/19","26":"859/2318","30":"1/19"},"++++++---+++----++--++++---+++-+":{"0":"7/120","15":"1/10","16":"11/30","20":"133/360","31":"19/180"},"++++++---+++----++--++++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++--++++---+++--++++-+":{"0":"19/577","27":"39/577","31":"433/1154","32":"529/1154","37":"38/577"},"++++++---+++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++----++--++++---+++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++----++--++++---++-":{"0":"3/46","8":"10/23","20":"10/23","27":"27/874","29":"15/437"},"++++++---+++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"++++++---+++----++--++++----+++":{"20":"10/19","26":"61/152","27":"3/152","30":"1/19"},"++++++---+++----++--++++----++-+":{"15":"6/95","16":"3/5","20":"7/30","27":"7/190","31":"1/15"},"++++++---+++----++--++++----++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++--++++----++--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++----++--++++----++--++++---":{"20":"1/4","27":"3/20","28":"11/20","38":"1/20"},"++++++---+++----++--++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++----++--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++--++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++----++--++++----++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++----++--++++----+-":{"0":"3/109","8":"38/109","16":"27/109","20":"38/109","29":"3/109"},"++++++---+++----++--++++-----":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"++++++---+++----++--+++-":{"8":"1/14","14":"3/14","16":"3/7","20":"19/77","23":"3/77"},"++++++---+++----++--++-":{"0":"3/52","8":"5/13","20":"23/52","22":"3/26"},"++++++---+++----++--+-":{"0":"6/95","8":"8/19","20":"1/2","21":"3/190"},"++++++---+++----++---++++":{"19":"19/25","24":"6/25"},"++++++---+++----++---+++-+":{"0":"3/40","8":"1/2","22":"31/100","25":"23/200"},"++++++---+++----++---+++--+":{"0":"3/38","14":"61/152","15":"3/152","26":"1/2"},"++++++---+++----++---+++---++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++---+++---+++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++----++---+++---+++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++---+++----++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++---+++----++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++---+++----++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++---+++----++---+++---+++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++---+++---+++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++----++---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++---+++----++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++---+++----++---+++---+++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++---+++---+++--++++-+":{"0":"19/577","27":"39/577","31":"433/1154","32":"529/1154","37":"38/577"},"++++++---+++----++---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++----++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++---+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++----++---+++---+++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++----++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"++++++---+++----++---+++---+-":{"8":"1/17","16":"3/34","22":"2/17","27":"1/17","28":"23/34"},"++++++---+++----++---+++----+++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++---+++----++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++----++---+++----++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++---+++----++---+++----+++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++---+++----++---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++---+++----++---+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++---+++----++---+++----+++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++---+++----++---+++----++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++---+++----++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++----++---+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++---+++----++---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++---+++----++---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++---+++----++---+++----++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++----++---+++----++--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++----++---+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++----++---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++---+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++----++---+++----++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++----++---+++----+-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"++++++---+++----++---+++-----":{"16":"1/2","28":"1/2"},"++++++---+++----++---++-":{"8":"1/52","14":"3/52","16":"3/26","22":"19/26","23":"1/13"},"++++++---+++----++---+-":{"8":"1/13","10":"3/26","21":"1/13","22":"19/26"},"++++++---+++----++----":{"9":"1/2","21":"1/2"},"++++++---+++----+-":{"8":"1/13","16":"11/13","17":"1/13"},"++++++---+++-----++":{"0":"20/361","8":"3259/3971","17":"283/3971","18":"1/19"},"++++++---+++-----+-+":{"0":"7/393","8":"19/131","16":"93/131","17":"31/393","19":"19/393"},"++++++---+++-----+--+++++":{"19":"19/25","24":"6/25"},"++++++---+++-----+--++++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++---+++-----+--++++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++---+++-----+--++++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++---+++-----+--++++----+++":{"0":"1/20","16":"1/2","20":"1/16","28":"61/160","30":"1/160"},"++++++---+++-----+--++++----++-+":{"0":"1/20","16":"1/2","20":"7/60","28":"3/10","31":"1/30"},"++++++---+++-----+--++++----++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++-----+--++++----++--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++-----+--++++----++--++++---":{"16":"7/16","27":"3/40","28":"11/40","31":"1/8","38":"7/80"},"++++++---+++-----+--++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+--++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++-----+--++++----++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++-----+--++++----+-":{"0":"3/73","8":"20/73","20":"20/73","28":"27/73","29":"3/73"},"++++++---+++-----+--++++-----++":{"0":"1/20","16":"1/2","20":"39/380","22":"61/190","30":"1/38"},"++++++---+++-----+--++++-----+-+":{"0":"1/20","16":"1/2","20":"13/60","22":"3/20","31":"1/12"},"++++++---+++-----+--++++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++-----+--++++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++-----+--++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++---+++-----+--++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++---+++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+--++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++---+++-----+--++++-----+---":{"0":"5/358","8":"1/2","17":"23/358","22":"95/716","32":"207/716"},"++++++---+++-----+--++++------":{"17":"1/2","29":"1/2"},"++++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"++++++---+++-----+--++-":{"0":"3/52","8":"5/13","20":"23/52","22":"3/26"},"++++++---+++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"++++++---+++-----+---++++":{"19":"19/25","24":"6/25"},"++++++---+++-----+---+++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++---+++-----+---+++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++---+++-----+---+++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++---+++-----+---+++----+++":{"9":"1/11","16":"19/22","30":"1/22"},"++++++---+++-----+---+++----++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++-----+---+++----++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++-----+---+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++---+++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++-----+---+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++---+++-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++---+++-----+---+++----++--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++-----+---+++----++--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++-----+---+++----++--++++---":{"16":"7/16","27":"3/40","28":"11/40","31":"1/8","38":"7/80"},"++++++---+++-----+---+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"++++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+---+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"++++++---+++-----+---+++----++---":{"0":"3/74","8":"10/37","26":"11/222","28":"17/37","32":"20/111"},"++++++---+++-----+---+++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++---+++-----+---+++-----++":{"9":"1/11","16":"19/22","30":"1/22"},"++++++---+++-----+---+++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++-----+---+++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++-----+---+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++---+++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++---+++-----+---+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++---+++-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++---+++-----+---+++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++-----+---+++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++-----+---+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++---+++-----+---+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++---+++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+---+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++---+++-----+---+++-----+---":{"0":"5/358","8":"1/2","17":"23/358","22":"95/716","32":"207/716"},"++++++---+++-----+---+++------":{"17":"1/2","29":"1/2"},"++++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"++++++---+++-----+---+-":{"6":"1/420","14":"3/77","17":"2/231","21":"19/210","22":"361/420"},"++++++---+++-----+----":{"9":"1/2","21":"1/2"},"++++++---+++------+":{"0":"40/439","8":"361/439","18":"38/439"},"++++++---+++-------+":{"0":"7/83","8":"57/83","19":"19/83"},"++++++---+++--------+++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++---+++--------++++-+":{"0":"3/40","8":"1/2","25":"17/40"},"++++++---+++--------++++--+":{"0":"33/430","8":"91/215","17":"3/215","26":"209/430"},"++++++---+++--------++++---+":{"0":"3/26","8":"5/13","17":"15/247","20":"5/13","27":"27/494"},"++++++---+++--------++++----+":{"0":"19/220","17":"1/11","28":"181/220"},"++++++---+++--------++++-----++":{"0":"1/20","16":"1/2","20":"39/380","22":"61/190","30":"1/38"},"++++++---+++--------++++-----+-+":{"0":"1/20","16":"1/2","20":"13/60","22":"3/20","31":"1/12"},"++++++---+++--------++++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++--------++++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++---+++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++--------++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++---+++--------++++-----+---":{"0":"23/351","1":"19/702","8":"1/2","29":"2/27","32":"1/3"},"++++++---+++--------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"++++++---+++--------++++-------+":{"0":"19/220","17":"1/11","20":"59/220","22":"23/55","31":"3/22"},"++++++---+++--------++++--------+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++--------++++--------++++-+":{"0":"19/382","21":"39/382","31":"119/382","32":"167/382","37":"19/191"},"++++++---+++--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++---+++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++--------++++--------+-":{"32":"9/10","33":"1/10"},"++++++---+++--------++++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++--------++++---------+++-+":{"0":"19/643","21":"39/643","32":"975/1286","33":"119/1286","37":"38/643"},"++++++---+++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"++++++---+++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++---+++--------++++---------+-":{"23":"1/113","27":"1/113","33":"11/113","34":"100/113"},"++++++---+++--------++++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++--------++++----------++-+":{"0":"19/1000","21":"39/1000","32":"107/250","34":"119/250","37":"19/500"},"++++++---+++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++---+++--------++++----------+-":{"34":"10/11","35":"1/11"},"++++++---+++--------++++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"++++++---+++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++---+++--------++++------------+":{"36":"1"},"++++++---+++--------++++-------------+":{"35":"9/19","37":"10/19"},"++++++---+++--------++++---------------":{"35":"11/21","38":"10/21"},"++++++---+++--------+++-":{"0":"3/46","8":"10/23","20":"247/506","23":"3/253"},"++++++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"++++++---+++--------+-":{"0":"6/95","8":"8/19","20":"1/2","21":"3/190"},"++++++---+++---------++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++---+++---------+++-+":{"0":"3/40","8":"1/2","25":"17/40"},"++++++---+++---------+++--+":{"0":"33/430","14":"91/215","17":"3/215","26":"209/430"},"++++++---+++---------+++---+":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"++++++---+++---------+++----+":{"0":"19/220","17":"1/11","28":"181/220"},"++++++---+++---------+++-----++":{"9":"1/11","16":"19/22","30":"1/22"},"++++++---+++---------+++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++---------+++-----+-+++++---":{"9":"9/247","17":"1/13","21":"10/247","28":"10/13","38":"1/13"},"++++++---+++---------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++---+++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---------+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++---+++---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++---+++---------+++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++---+++---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++---+++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---------+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++---+++---------+++-----+---":{"1":"95/1096","17":"35/1096","20":"513/1096","29":"111/1096","32":"171/548"},"++++++---+++---------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"++++++---+++---------+++-------++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++-------+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++---+++---------+++-------+++++---":{"21":"1/13","28":"10/13","29":"1/13","38":"1/13"},"++++++---+++---------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++---+++---------+++-------+++-":{"31":"1/2","34":"1/2"},"++++++---+++---------+++-------++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++---+++---------+++-------+-":{"31":"1/2","32":"1/2"},"++++++---+++---------+++--------+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++--------++++-+":{"0":"19/382","21":"39/382","31":"119/382","32":"167/382","37":"19/191"},"++++++---+++---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++---+++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---------+++--------+-":{"32":"9/10","33":"1/10"},"++++++---+++---------+++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++---------+++-+":{"0":"19/643","21":"39/643","32":"975/1286","33":"119/1286","37":"38/643"},"++++++---+++---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"++++++---+++---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++---+++---------+++---------+-":{"23":"1/113","27":"1/113","33":"11/113","34":"100/113"},"++++++---+++---------+++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++----------++-+":{"0":"19/1000","21":"39/1000","32":"107/250","34":"119/250","37":"19/500"},"++++++---+++---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++---+++---------+++----------+-":{"34":"10/11","35":"1/11"},"++++++---+++---------+++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++---+++---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"++++++---+++---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++---+++---------+++------------+":{"36":"1"},"++++++---+++---------+++-------------+":{"35":"9/19","37":"10/19"},"++++++---+++---------+++---------------":{"35":"11/21","38":"10/21"},"++++++---+++---------++-":{"10":"11/13","20":"1/13","23":"1/13"},"++++++---+++---------+-":{"10":"1/2","22":"1/2"},"++++++---+++----------":{"9":"1/2","21":"1/2"},"++++++---++-":{"10":"10/11","11":"1/11"},"++++++---+-":{"8":"1/10","9":"1/10","10":"4/5"},"++++++----+++":{"8":"19/21","12":"2/21"},"++++++----++-+":{"9":"1/10","13":"9/10"},"++++++----++--+":{"9":"1/10","14":"9/10"},"++++++----++---+":{"9":"1/2","15":"1/2"},"++++++----++----+++":{"0":"5/161","8":"1/2","16":"283/644","18":"19/644"},"++++++----++----++-+":{"0":"7/83","8":"57/83","19":"19/83"},"++++++----++----++--+":{"0":"3/38","8":"61/152","9":"3/152","20":"1/2"},"++++++----++----++---++++":{"19":"19/25","24":"6/25"},"++++++----++----++---+++-+":{"0":"3/40","8":"1/2","22":"31/100","25":"23/200"},"++++++----++----++---+++--+":{"0":"3/38","9":"3/152","14":"61/152","26":"1/2"},"++++++----++----++---+++---++++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----++---+++---+++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++----++---+++---+++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++----++----++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++----++----++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++----++----++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++----++----++---+++---+++-":{"9":"1/11","16":"19/22","30":"1/22"},"++++++----++----++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"++++++----++----++---+++---+-":{"9":"1/41","16":"19/82","22":"10/41","27":"1/41","28":"39/82"},"++++++----++----++---+++----+++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----++---+++----++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++----++---+++----++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++----++----++---+++----+++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++----++----++---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++---+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++----++----++---+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++----++----++---+++----+++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++----++----++---+++----++-":{"9":"1/11","16":"19/22","30":"1/22"},"++++++----++----++---+++----+-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"++++++----++----++---+++-----":{"9":"1/21","16":"19/42","21":"1/21","28":"19/42"},"++++++----++----++---++-":{"8":"1/52","14":"3/52","16":"3/26","22":"19/26","23":"1/13"},"++++++----++----++---+-":{"8":"1/13","10":"3/26","21":"1/13","22":"19/26"},"++++++----++----++----+++":{"19":"19/25","24":"6/25"},"++++++----++----++----++-+":{"0":"3/40","8":"1/2","22":"31/100","25":"23/200"},"++++++----++----++----++--+":{"0":"6/95","14":"8/19","21":"3/190","26":"1/2"},"++++++----++----++----++---+":{"21":"1/2","27":"1/2"},"++++++----++----++----++----+++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----++----++----++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++----++----++----++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++----++----++----++----+++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++----++----++----++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++----++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++----++----++----++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++----++----++----++----+++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"++++++----++----++----++----++-":{"9":"1/11","16":"19/22","30":"1/22"},"++++++----++----++----++----+-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"++++++----++----++----++-----":{"16":"1/2","28":"1/2"},"++++++----++----++----+-":{"8":"1/52","14":"3/52","16":"3/26","22":"19/26","23":"1/13"},"++++++----++----++-----":{"10":"1/2","22":"1/2"},"++++++----++----+-":{"9":"1/21","16":"19/21","17":"1/21"},"++++++----++-----++":{"0":"20/361","9":"1/10","14":"25731/39710","17":"2859/19855","18":"1/19"},"++++++----++-----+-+":{"0":"19/200","9":"1/10","19":"161/200"},"++++++----++-----+--+":{"0":"15/739","9":"19/739","16":"549/739","17":"61/739","20":"95/739"},"++++++----++-----+---++++":{"19":"19/25","24":"6/25"},"++++++----++-----+---+++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++----++-----+---+++--+":{"0":"3/44","14":"4/11","16":"3/22","26":"19/44"},"++++++----++-----+---+++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++----++-----+---+++----+++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++-----+---+++----++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++-----+---+++----++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++----++-----+---+++----+++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++----++-----+---+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++----++-----+---+++----+++-":{"0":"13/280","16":"13/28","28":"247/560","30":"1/80","31":"1/28"},"++++++----++-----+---+++----++-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++-----+---+++----++-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++-----+---+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"++++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"++++++----++-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"++++++----++-----+---+++----++--":{"0":"13/217","9":"1/31","16":"127/434","28":"247/434","31":"10/217"},"++++++----++-----+---+++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++----++-----+---+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"++++++----++-----+---+++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++-----+---+++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++-----+---+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++----++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++----++-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++----++-----+---+++-----+--":{"0":"19/356","9":"59/356","17":"39/356","22":"361/712","31":"117/712"},"++++++----++-----+---+++------":{"17":"1/2","29":"1/2"},"++++++----++-----+---++-":{"17":"1/2","23":"1/2"},"++++++----++-----+---+-":{"0":"3/236","8":"5/59","21":"23/236","22":"95/118"},"++++++----++-----+----+++":{"19":"19/25","24":"6/25"},"++++++----++-----+----++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++----++-----+----++--+":{"0":"6/95","14":"8/19","21":"3/190","26":"1/2"},"++++++----++-----+----++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++----++-----+----++----+++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++-----+----++----++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++-----+----++----++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++----++-----+----++----+++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"++++++----++-----+----++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++----++-----+----++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++----++-----+----++----+++-":{"0":"13/280","16":"13/28","28":"247/560","30":"1/80","31":"1/28"},"++++++----++-----+----++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"++++++----++-----+----++----+-":{"0":"1/31","16":"10/31","28":"19/31","29":"1/31"},"++++++----++-----+----++-----++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++-----+----++-----+++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++-----+----++-----+++++++--+":{"10":"5/12","22":"5/12","30":"1/12","38":"1/12"},"++++++----++-----+----++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"++++++----++-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++-----++++-":{"10":"161/332","28":"161/332","30":"9/332","33":"1/332"},"++++++----++-----+----++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"++++++----++-----+----++-----++-":{"0":"1/23","16":"10/23","22":"19/46","30":"1/23","31":"3/46"},"++++++----++-----+----++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++-----+----++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++-----+----++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++----++-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++----++-----+----++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++----++-----+----++-----+--":{"9":"1/14","17":"1/14","21":"1/14","22":"19/28","31":"3/28"},"++++++----++-----+----++------":{"17":"1/2","29":"1/2"},"++++++----++-----+----+-":{"17":"1/2","23":"1/2"},"++++++----++-----+-----":{"10":"1/2","22":"1/2"},"++++++----++------+":{"0":"40/439","8":"361/439","18":"38/439"},"++++++----++-------+":{"0":"7/83","8":"57/83","19":"19/83"},"++++++----++--------+":{"0":"3/38","8":"61/152","9":"3/152","20":"1/2"},"++++++----++---------++++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++----++---------+++-+":{"0":"19/200","9":"1/10","25":"161/200"},"++++++----++---------+++--+":{"0":"19/200","9":"1/10","26":"161/200"},"++++++----++---------+++---+":{"0":"19/58","15":"5/29","17":"5/29","27":"19/58"},"++++++----++---------+++----+":{"0":"38/439","9":"1/439","17":"39/439","28":"361/439"},"++++++----++---------+++-----++":{"10":"19/24","17":"1/12","22":"1/24","28":"1/24","30":"1/24"},"++++++----++---------+++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++---------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++----++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++---------+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++----++---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++----++---------+++-----+--+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++-----+--++++-+":{"0":"38/959","29":"78/959","31":"107/274","32":"785/1918","37":"76/959"},"++++++----++---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++----++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++---------+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"++++++----++---------+++-----+---":{"0":"2/27","9":"17/57","11":"113/513","29":"2/27","32":"1/3"},"++++++----++---------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"++++++----++---------+++-------++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++-------+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++---------+++-------+++++---":{"21":"1/13","28":"10/13","29":"1/13","38":"1/13"},"++++++----++---------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++----++---------+++-------+++-":{"31":"1/2","34":"1/2"},"++++++----++---------+++-------++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++----++---------+++-------+-":{"31":"1/2","32":"1/2"},"++++++----++---------+++--------+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++--------++++-+":{"0":"19/382","21":"39/382","31":"119/382","32":"167/382","37":"19/191"},"++++++----++---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"++++++----++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++---------+++--------+-":{"32":"9/10","33":"1/10"},"++++++----++---------+++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++---------+++-+":{"0":"19/643","21":"39/643","32":"975/1286","33":"119/1286","37":"38/643"},"++++++----++---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"++++++----++---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++----++---------+++---------+-":{"0":"19/168","9":"5/42","21":"19/168","33":"5/84","34":"25/42"},"++++++----++---------+++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++----------++-+":{"0":"19/1000","21":"39/1000","32":"107/250","34":"119/250","37":"19/500"},"++++++----++---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++----++---------+++----------+-":{"34":"10/11","35":"1/11"},"++++++----++---------+++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"++++++----++---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"++++++----++---------+++------------+":{"36":"1"},"++++++----++---------+++-------------+":{"35":"9/19","37":"10/19"},"++++++----++---------+++---------------":{"35":"11/21","38":"10/21"},"++++++----++---------++-":{"10":"11/13","20":"1/13","23":"1/13"},"++++++----++---------+-":{"10":"1/2","22":"1/2"},"++++++----++----------+++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++----++----------++-+":{"21":"1/10","25":"9/10"},"++++++----++----------++--+":{"21":"1/10","26":"9/10"},"++++++----++----------++---+":{"21":"1/2","27":"1/2"},"++++++----++----------++----+":{"0":"19/230","17":"2/23","21":"1/230","28":"19/23"},"++++++----++----------++-----++":{"10":"19/24","17":"1/12","22":"1/24","28":"1/24","30":"1/24"},"++++++----++----------++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----------++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++----------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++----++----------++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++----------++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++----++----------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++----++----------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"++++++----++----------++------+":{"10":"5/6","17":"1/12","28":"1/24","30":"1/24"},"++++++----++----------++-------++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----------++-------+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++----++----------++-------+++++---":{"10":"5/7","28":"1/14","29":"1/7","38":"1/14"},"++++++----++----------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++----++----------++-------+++-":{"31":"1/2","34":"1/2"},"++++++----++----------++-------++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++----++----------++-------+-":{"31":"1/2","32":"1/2"},"++++++----++----------++--------+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----------++--------++++-+":{"0":"1/16","23":"39/304","31":"199/608","32":"217/608","37":"1/8"},"++++++----++----------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"++++++----++----------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++----++----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++----------++--------+-":{"32":"9/10","33":"1/10"},"++++++----++----------++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----------++---------+++-+":{"0":"38/1169","23":"78/1169","32":"1755/2338","33":"199/2338","37":"76/1169"},"++++++----++----------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"++++++----++----------++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"++++++----++----------++---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"++++++----++----------++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----------++----------++-+":{"0":"19/883","23":"39/883","32":"389/883","34":"398/883","37":"38/883"},"++++++----++----------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++----++----------++----------+-":{"34":"10/11","35":"1/11"},"++++++----++----------++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++----++----------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"++++++----++----------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++----++----------++------------+":{"36":"1"},"++++++----++----------++-------------+":{"35":"9/19","37":"10/19"},"++++++----++----------++---------------":{"35":"11/21","38":"10/21"},"++++++----++----------+-":{"10":"11/13","20":"1/13","23":"1/13"},"++++++----++-----------":{"10":"1/2","22":"1/2"},"++++++----+-":{"10":"10/11","11":"1/11"},"++++++-----++":{"8":"19/21","12":"2/21"},"++++++-----+-+":{"9":"1/10","13":"9/10"},"++++++-----+--+":{"9":"1/10","14":"9/10"},"++++++-----+---+":{"8":"1/10","10":"4/5","15":"1/10"},"++++++-----+----+":{"10":"1/2","16":"1/2"},"++++++-----+-----++":{"0":"20/361","9":"1/10","14":"25731/39710","17":"2859/19855","18":"1/19"},"++++++-----+-----+-+":{"0":"19/200","9":"1/10","19":"161/200"},"++++++-----+-----+--+":{"0":"15/739","9":"19/739","16":"549/739","17":"61/739","20":"95/739"},"++++++-----+-----+---+":{"0":"1/12","10":"5/6","21":"1/12"},"++++++-----+-----+----+++":{"19":"19/25","24":"6/25"},"++++++-----+-----+----++-+":{"0":"1/20","16":"1/2","22":"11/30","25":"1/12"},"++++++-----+-----+----++--+":{"0":"6/95","14":"8/19","21":"3/190","26":"1/2"},"++++++-----+-----+----++---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++-----+-----+----++----+++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+-----+----++----++++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++-----+-----+----++----++++++++--+":{"0":"1/24","28":"361/432","30":"17/432","38":"1/12"},"++++++-----+-----+----++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"++++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"++++++-----+-----+----++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"++++++-----+-----+----++----+++-":{"0":"13/280","16":"13/28","28":"247/560","30":"1/80","31":"1/28"},"++++++-----+-----+----++----++-":{"0":"1/21","10":"10/21","28":"19/42","30":"1/42"},"++++++-----+-----+----++----+-":{"0":"1/31","10":"10/31","22":"10/31","28":"9/31","29":"1/31"},"++++++-----+-----+----++-----++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+-----+----++-----+++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++-----+-----+----++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"++++++-----+-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"++++++-----+-----+----++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"++++++-----+-----+----++-----++-":{"0":"1/23","16":"10/23","22":"19/46","30":"1/23","31":"3/46"},"++++++-----+-----+----++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+-----+----++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++-----+-----+----++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++-----+-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++-----+-----+----++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++-----+-----+----++-----+--":{"0":"2/53","10":"59/106","17":"1/53","22":"19/53","31":"3/106"},"++++++-----+-----+----++------":{"17":"1/2","29":"1/2"},"++++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"++++++-----+-----+-----++":{"19":"19/25","24":"6/25"},"++++++-----+-----+-----+-+":{"22":"6/7","25":"1/7"},"++++++-----+-----+-----+--+":{"0":"3/52","14":"5/13","22":"3/26","26":"23/52"},"++++++-----+-----+-----+---+":{"0":"1/12","16":"5/6","27":"1/12"},"++++++-----+-----+-----+----+":{"22":"1/2","28":"1/2"},"++++++-----+-----+-----+-----++++++++":{"22":"20/21","36":"1/21"},"++++++-----+-----+-----+-----+++++++-+":{"0":"7/51","10":"15/34","23":"4/17","37":"19/102"},"++++++-----+-----+-----+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"++++++-----+-----+-----+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+-----+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"++++++-----+-----+-----+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"++++++-----+-----+-----+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"++++++-----+-----+-----+-----+-++++++":{"22":"20/21","36":"1/21"},"++++++-----+-----+-----+-----+-+++++-+":{"0":"323/3283","29":"663/3283","30":"107/469","32":"902/3283","37":"646/3283"},"++++++-----+-----+-----+-----+-+++++---":{"10":"5/12","22":"5/12","30":"1/12","38":"1/12"},"++++++-----+-----+-----+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"++++++-----+-----+-----+-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+-----+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"++++++-----+-----+-----+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"++++++-----+-----+-----+-----+--":{"0":"6/155","16":"12/31","22":"133/310","29":"13/155","31":"19/310"},"++++++-----+-----+-----+------":{"17":"1/2","29":"1/2"},"++++++-----+-----+------":{"17":"1/2","23":"1/2"},"++++++-----+------+":{"0":"40/439","8":"361/439","18":"38/439"},"++++++-----+-------+":{"0":"7/83","8":"57/83","19":"19/83"},"++++++-----+--------+":{"0":"3/44","8":"4/11","10":"3/22","20":"19/44"},"++++++-----+---------+":{"0":"1/12","10":"5/6","21":"1/12"},"++++++-----+----------+++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++-----+----------++-+":{"21":"1/10","25":"9/10"},"++++++-----+----------++--+":{"21":"1/10","26":"9/10"},"++++++-----+----------++---+":{"21":"1/2","27":"1/2"},"++++++-----+----------++----+":{"0":"19/230","17":"2/23","21":"1/230","28":"19/23"},"++++++-----+----------++-----++++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++-----+++++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++-----+----------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"++++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"++++++-----+----------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"++++++-----+----------++-----++-":{"0":"1/23","16":"10/23","22":"19/46","30":"1/23","31":"3/46"},"++++++-----+----------++-----+-++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++-----+-+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++-----+----------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++-----+----------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"++++++-----+----------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"++++++-----+----------++------+":{"22":"5/6","28":"1/24","29":"1/12","30":"1/24"},"++++++-----+----------++-------++++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++-------+++++-+":{"0":"1/24","22":"13/16","32":"1/16","37":"1/12"},"++++++-----+----------++-------+++++---":{"10":"2/3","28":"1/30","29":"1/15","30":"1/10","38":"2/15"},"++++++-----+----------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"++++++-----+----------++-------+++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"++++++-----+----------++-------+-":{"31":"1/2","32":"1/2"},"++++++-----+----------++--------+++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++--------++++-+":{"0":"1/16","23":"39/304","31":"199/608","32":"217/608","37":"1/8"},"++++++-----+----------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"++++++-----+----------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"++++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+----------++--------+-":{"32":"9/10","33":"1/10"},"++++++-----+----------++---------++++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++---------+++-+":{"0":"38/1169","23":"78/1169","32":"1755/2338","33":"199/2338","37":"76/1169"},"++++++-----+----------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"++++++-----+----------++---------++-":{"0":"1/21","10":"10/21","22":"19/42","33":"3/266","35":"5/399"},"++++++-----+----------++---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"++++++-----+----------++----------+++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++----------++-+":{"0":"19/883","23":"39/883","32":"389/883","34":"398/883","37":"38/883"},"++++++-----+----------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++-----+----------++----------+-":{"34":"10/11","35":"1/11"},"++++++-----+----------++-----------++":{"0":"1/24","22":"7/8","36":"1/12"},"++++++-----+----------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"++++++-----+----------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++-----+----------++------------+":{"36":"1"},"++++++-----+----------++-------------+":{"35":"9/19","37":"10/19"},"++++++-----+----------++---------------":{"35":"11/21","38":"10/21"},"++++++-----+----------+-":{"0":"1/31","10":"10/31","22":"19/31","23":"1/31"},"++++++-----+-----------++":{"0":"19/220","17":"1/11","24":"181/220"},"++++++-----+-----------+-+":{"0":"19/200","9":"1/10","25":"161/200"},"++++++-----+-----------+--+":{"21":"1/10","26":"9/10"},"++++++-----+-----------+---+":{"21":"1/2","27":"1/2"},"++++++-----+-----------+----+":{"0":"19/230","17":"2/23","21":"1/230","28":"19/23"},"++++++-----+-----------+-----++++++++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+-----+++++++-+":{"0":"7/51","10":"15/34","23":"4/17","37":"19/102"},"++++++-----+-----------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"++++++-----+-----------+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"++++++-----+-----------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"++++++-----+-----------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"++++++-----+-----------+-----+-++++++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+-----+-+++++-+":{"0":"323/3283","29":"663/3283","30":"107/469","32":"902/3283","37":"646/3283"},"++++++-----+-----------+-----+-+++++---":{"10":"5/12","22":"5/12","30":"1/12","38":"1/12"},"++++++-----+-----------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"++++++-----+-----------+-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"++++++-----+-----------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"++++++-----+-----------+-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"++++++-----+-----------+------+++++++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+------++++++-+":{"0":"7/51","10":"15/34","23":"4/17","37":"19/102"},"++++++-----+-----------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"++++++-----+-----------+------++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"++++++-----+-----------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"++++++-----+-----------+------+-":{"30":"1/2","31":"1/2"},"++++++-----+-----------+-------++++++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+-------+++++-+":{"0":"323/2581","23":"663/2581","30":"398/2581","32":"19/89","37":"646/2581"},"++++++-----+-----------+-------+++++---":{"10":"2/3","28":"1/30","29":"1/15","30":"1/10","38":"2/15"},"++++++-----+-----------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"++++++-----+-----------+-------+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"++++++-----+-----------+-------+-":{"31":"1/2","32":"1/2"},"++++++-----+-----------+--------+++++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+--------++++-+":{"0":"1/16","23":"39/304","31":"199/608","32":"217/608","37":"1/8"},"++++++-----+-----------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"++++++-----+-----------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"++++++-----+-----------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+-----------+--------+-":{"32":"9/10","33":"1/10"},"++++++-----+-----------+---------++++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+---------+++-+":{"0":"38/1169","23":"78/1169","32":"1755/2338","33":"199/2338","37":"76/1169"},"++++++-----+-----------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"++++++-----+-----------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"++++++-----+-----------+---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"++++++-----+-----------+----------+++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+----------++-+":{"0":"19/883","23":"39/883","32":"389/883","34":"398/883","37":"38/883"},"++++++-----+-----------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++-----+-----------+----------+-":{"34":"10/11","35":"1/11"},"++++++-----+-----------+-----------++":{"22":"20/21","36":"1/21"},"++++++-----+-----------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"++++++-----+-----------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++-----+-----------+------------+":{"36":"1"},"++++++-----+-----------+-------------+":{"35":"9/19","37":"10/19"},"++++++-----+-----------+---------------":{"35":"11/21","38":"10/21"},"++++++-----+------------":{"11":"1/2","23":"1/2"},"++++++------+":{"11":"1/11","12":"10/11"},"++++++-------+":{"11":"1/11","13":"10/11"},"++++++--------+":{"11":"1/11","14":"10/11"},"++++++---------+":{"8":"1/2","11":"4/19","15":"11/38"},"++++++----------+":{"11":"1/11","16":"10/11"},"++++++-----------+":{"11":"1/2","17":"1/2"},"++++++------------+":{"0":"19/220","11":"1/11","18":"181/220"},"++++++-------------+":{"0":"3/40","8":"1/2","19":"17/40"},"++++++--------------+":{"0":"33/430","8":"91/215","11":"3/215","20":"209/430"},"++++++---------------+":{"0":"3/26","1":"5/13","11":"5/19","21":"9/38"},"++++++----------------+":{"0":"19/220","11":"1/11","22":"181/220"},"++++++-----------------++":{"0":"19/220","11":"1/11","24":"181/220"},"++++++-----------------+-+":{"0":"19/220","11":"1/11","25":"181/220"},"++++++-----------------+--+":{"21":"1/10","26":"9/10"},"++++++-----------------+---+":{"21":"1/2","27":"1/2"},"++++++-----------------+----+":{"0":"19/220","11":"1/11","28":"181/220"},"++++++-----------------+-----++++++++":{"22":"20/21","36":"1/21"},"++++++-----------------+-----+++++++-+":{"0":"7/51","10":"15/34","23":"4/17","37":"19/102"},"++++++-----------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"++++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"++++++-----------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"++++++-----------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"++++++-----------------+-----+-":{"0":"19/67","11":"20/67","29":"19/67","30":"9/67"},"++++++-----------------+------+++++++":{"22":"20/21","36":"1/21"},"++++++-----------------+------++++++-+":{"0":"19/77","11":"10/77","23":"29/77","37":"19/77"},"++++++-----------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"++++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"++++++-----------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"++++++-----------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"++++++-----------------+------+-":{"30":"1/2","31":"1/2"},"++++++-----------------+-------++++++":{"22":"20/21","36":"1/21"},"++++++-----------------+-------+++++-+":{"0":"323/2581","23":"663/2581","30":"398/2581","32":"19/89","37":"646/2581"},"++++++-----------------+-------+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"++++++-----------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"++++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"++++++-----------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"++++++-----------------+-------+-":{"31":"1/2","32":"1/2"},"++++++-----------------+--------+++++":{"22":"20/21","36":"1/21"},"++++++-----------------+--------++++-+":{"0":"1/16","23":"39/304","31":"199/608","32":"217/608","37":"1/8"},"++++++-----------------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"++++++-----------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"++++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----------------+--------+-":{"32":"9/10","33":"1/10"},"++++++-----------------+---------++++":{"22":"20/21","36":"1/21"},"++++++-----------------+---------+++-+":{"0":"38/1169","23":"78/1169","32":"1755/2338","33":"199/2338","37":"76/1169"},"++++++-----------------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"++++++-----------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"++++++-----------------+---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"++++++-----------------+----------+++":{"22":"20/21","36":"1/21"},"++++++-----------------+----------++-+":{"0":"19/883","23":"39/883","32":"389/883","34":"398/883","37":"38/883"},"++++++-----------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++-----------------+----------+-":{"34":"10/11","35":"1/11"},"++++++-----------------+-----------++":{"22":"20/21","36":"1/21"},"++++++-----------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"++++++-----------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++-----------------+------------+":{"36":"1"},"++++++-----------------+-------------+":{"35":"9/19","37":"10/19"},"++++++-----------------+---------------":{"35":"11/21","38":"10/21"},"++++++------------------+":{"0":"19/220","11":"1/11","24":"181/220"},"++++++-------------------+":{"0":"19/220","11":"1/11","25":"181/220"},"++++++--------------------+":{"23":"1/11","26":"10/11"},"++++++---------------------+":{"5":"1/13","15":"1/13","23":"100/247","27":"109/247"},"++++++----------------------+":{"23":"1/11","28":"10/11"},"++++++-----------------------+":{"23":"1/2","29":"1/2"},"++++++------------------------+++++++":{"36":"1"},"++++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"++++++------------------------+++++-":{"21":"181/461","30":"90/461","35":"190/461"},"++++++------------------------++++-":{"30":"1/20","34":"19/20"},"++++++------------------------+++-":{"3":"3059/6857","11":"1449/6857","30":"810/6857","33":"1539/6857"},"++++++------------------------++-":{"30":"2/21","32":"19/21"},"++++++------------------------+-":{"30":"1/2","31":"1/2"},"++++++-------------------------++++++":{"22":"20/21","36":"1/21"},"++++++-------------------------+++++-+-":{"28":"145/184","30":"29/368","37":"5/184","38":"39/368"},"++++++-------------------------+++++---":{"23":"5/69","28":"95/138","30":"7/69","38":"19/138"},"++++++-------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"++++++-------------------------+++-":{"31":"1/2","34":"1/2"},"++++++-------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"++++++-------------------------+-":{"31":"1/2","32":"1/2"},"++++++--------------------------+++++":{"22":"20/21","36":"1/21"},"++++++--------------------------++++-+-":{"28":"5/6","31":"1/12","38":"1/12"},"++++++--------------------------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"++++++--------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"++++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--------------------------+-":{"32":"9/10","33":"1/10"},"++++++---------------------------++++":{"22":"20/21","36":"1/21"},"++++++---------------------------+++-+-":{"28":"5/6","32":"1/12","38":"1/12"},"++++++---------------------------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"++++++---------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"++++++---------------------------+-":{"5":"19/1129","9":"10/1129","33":"100/1129","34":"1000/1129"},"++++++----------------------------+++":{"22":"20/21","36":"1/21"},"++++++----------------------------++-+":{"4":"10/11","33":"1/22","37":"1/22"},"++++++----------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++----------------------------+-":{"34":"10/11","35":"1/11"},"++++++-----------------------------++":{"22":"20/21","36":"1/21"},"++++++-----------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"++++++-----------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"++++++------------------------------+":{"36":"1"},"++++++-------------------------------+":{"35":"9/19","37":"10/19"},"++++++---------------------------------":{"35":"11/21","38":"10/21"},"+++++-":{"0":"9/28","5":"19/28"},"++++-":{"0":"1/20","4":"19/20"},"+++-":{"0":"10/29","3":"19/29"},"++-":{"0":"2/21","2":"19/21"},"+-":{"0":"1/2","1":"1/2"},"-++++++":{"0":"1/2","6":"1/2"},"-+++++-++++++":{"6":"1/2","12":"1/2"},"-+++++-+++++-++++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-+++++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++-+++++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++-+++++-++++++++++++++++++++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-++++++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++-+++++-+++++++++++++++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++-++++++++++++++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++-+++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"-+++++-+++++-++++++++++++++++-":{"26":"10/11","29":"1/11"},"-+++++-+++++-+++++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"-+++++-+++++-++++++++++++++-":{"16":"161/180","24":"1/180","27":"1/10"},"-+++++-+++++-+++++++++++++-":{"14":"1/2","26":"1/2"},"-+++++-+++++-++++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"-+++++-+++++-+++++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-+++++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++-+++++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++-+++++-+++++++++++-++++++++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++-+++++-+++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++++++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++-+++++-+++++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-+++++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++-+++++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"-+++++-+++++-+++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++-+++++-+++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++-+++++++++++-++++-":{"26":"10/11","29":"1/11"},"-+++++-+++++-+++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++-+++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"-+++++-+++++-+++++++++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++-+++++++++++--":{"0":"7/52","13":"31/104","14":"21/104","25":"19/52"},"-+++++-+++++-++++++++++-":{"14":"10/11","23":"1/11"},"-+++++-+++++-+++++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++-++++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++-+++++-+++++++-":{"18":"2/21","20":"19/21"},"-+++++-+++++-++++++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++-+++++-+++++-++++++":{"18":"1/2","24":"1/2"},"-+++++-+++++-+++++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-+++++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++-+++++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++-+++++-+++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++-+++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++-+++++-+++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++-+++++-+++++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-+++++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++-+++++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"-+++++-+++++-+++++-+++++-+++++-++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++-+++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++-+++++-+++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++-+++++-+++++-++++-":{"26":"10/11","29":"1/11"},"-+++++-+++++-+++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++-+++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"-+++++-+++++-+++++-+++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++-+++++-+++++--":{"0":"7/52","13":"31/104","14":"21/104","25":"19/52"},"-+++++-+++++-+++++-++++-":{"14":"10/11","23":"1/11"},"-+++++-+++++-+++++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++-+++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++-+++++-+++++-+-":{"19":"1/4","20":"3/4"},"-+++++-+++++-+++++--":{"0":"7/52","7":"31/104","8":"21/104","19":"19/52"},"-+++++-+++++-++++-":{"10":"17/22","13":"3/22","17":"1/11"},"-+++++-+++++-+++-":{"14":"1/2","16":"1/2"},"-+++++-+++++-++-":{"14":"9/10","15":"1/10"},"-+++++-+++++-+-":{"13":"1/2","14":"1/2"},"-+++++-+++++--+++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++--++++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++-+++++--+++++++++++++++++++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--+++++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++-+++++--++++++++++++++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++--+++++++++++++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++-+++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"-+++++-+++++--+++++++++++++++-":{"26":"10/11","29":"1/11"},"-+++++-+++++--++++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"-+++++-+++++--+++++++++++++-":{"16":"161/180","24":"1/180","27":"1/10"},"-+++++-+++++--++++++++++++-":{"14":"1/2","26":"1/2"},"-+++++-+++++--+++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"-+++++-+++++--++++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++--++++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++-+++++--++++++++++-++++++++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++-+++++--++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++-+++++--++++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++--++++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"-+++++-+++++--++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++-+++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++--++++++++++-++++-":{"26":"10/11","29":"1/11"},"-+++++-+++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++--++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"-+++++-+++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++--++++++++++--+++++":{"16":"127/644","18":"25/161","25":"1/2","30":"95/644"},"-+++++-+++++--++++++++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++++++++--++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++--++++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"-+++++-+++++--++++++++++--++++-++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++-+++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++--++++++++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"-+++++-+++++--++++++++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"-+++++-+++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++--++++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++-+++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++-+++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++--++++++++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"-+++++-+++++--++++++++++---":{"14":"1/2","26":"1/2"},"-+++++-+++++--+++++++++-":{"14":"10/11","23":"1/11"},"-+++++-+++++--++++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++--+++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++-+++++--++++++-":{"18":"2/21","20":"19/21"},"-+++++-+++++--+++++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++-+++++--++++-++++++":{"18":"1/2","24":"1/2"},"-+++++-+++++--++++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++--++++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++-+++++--++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++-+++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++-+++++--++++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++--++++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"-+++++-+++++--++++-+++++-+++++-++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++-+++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++--++++-+++++-++++-":{"26":"10/11","29":"1/11"},"-+++++-+++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++--++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"-+++++-+++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++--++++-+++++--+++++":{"0":"7/52","7":"5/13","25":"19/52","30":"3/26"},"-+++++-+++++--++++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++--++++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"-+++++-+++++--++++-+++++--++++-++++-":{"14":"10/11","35":"1/11"},"-+++++-+++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++-+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++-+++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++--++++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++--++++-+++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"-+++++-+++++--++++-+++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"-+++++-+++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++--++++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++-+++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++-+++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++--++++-+++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"-+++++-+++++--++++-+++++---":{"14":"1/2","26":"1/2"},"-+++++-+++++--++++-++++-":{"14":"10/11","23":"1/11"},"-+++++-+++++--++++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++--++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++-+++++--++++-+-":{"19":"1/4","20":"3/4"},"-+++++-+++++--++++--":{"0":"7/52","7":"31/104","8":"21/104","19":"19/52"},"-+++++-+++++--+++-":{"10":"1/2","14":"9/22","17":"1/11"},"-+++++-+++++--++-":{"14":"1/2","16":"1/2"},"-+++++-+++++--+-":{"14":"9/10","15":"1/10"},"-+++++-+++++---++++++++++":{"1":"3/76","8":"31/76","14":"1/2","24":"1/19"},"-+++++-+++++---+++++++++-+":{"1":"1/8","8":"5/24","14":"1/2","25":"1/6"},"-+++++-+++++---+++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"-+++++-+++++---+++++++++--++++-+":{"7":"7/46","14":"1/2","16":"5/23","31":"3/23"},"-+++++-+++++---+++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++---+++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++---+++++++++--++++--++++--+":{"7":"5/42","18":"1/168","26":"5/21","32":"31/56","38":"1/12"},"-+++++-+++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"-+++++-+++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++-+++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"-+++++-+++++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++-+++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++---+++++++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"-+++++-+++++---+++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"-+++++-+++++---+++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"-+++++-+++++---+++++++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++---+++++++++---+++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++-+++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++-+++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"-+++++-+++++---+++++++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++---+++++++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"-+++++-+++++---+++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++---+++++++++---+++----":{"6":"1/12","16":"5/6","33":"1/12"},"-+++++-+++++---+++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"-+++++-+++++---+++++++++---+-":{"16":"1/2","28":"1/2"},"-+++++-+++++---+++++++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++-+++++---++++++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++-+++++---+++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++---++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++-+++++---+++++-":{"18":"2/21","20":"19/21"},"-+++++-+++++---++++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++-+++++---+++-++++++":{"8":"19/42","14":"19/42","18":"1/21","24":"1/21"},"-+++++-+++++---+++-+++++-+":{"7":"39/536","8":"149/536","14":"30/67","18":"7/134","25":"10/67"},"-+++++-+++++---+++-+++++--+++++":{"7":"5/44","14":"1/2","16":"31/88","30":"3/88"},"-+++++-+++++---+++-+++++--++++-+":{"7":"7/46","14":"1/2","16":"5/23","31":"3/23"},"-+++++-+++++---+++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++---+++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++---+++-+++++--++++--++++--+":{"7":"1/92","15":"93/1748","18":"53/874","26":"335/437","38":"5/46"},"-+++++-+++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"-+++++-+++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++-+++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"-+++++-+++++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++-+++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++---+++-+++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"-+++++-+++++---+++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"-+++++-+++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++-+++++---+++-+++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++---+++-+++++---+++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++-+++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++-+++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-+++++-+++++---+++-+++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++---+++-+++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"-+++++-+++++---+++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++---+++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++---+++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"-+++++-+++++---+++-+++++---+-":{"16":"1/2","28":"1/2"},"-+++++-+++++---+++-+++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++-+++++---+++-++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++-+++++---+++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++---+++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++-+++++---+++-+-":{"19":"1/4","20":"3/4"},"-+++++-+++++---+++--":{"0":"7/52","7":"31/104","8":"21/104","19":"19/52"},"-+++++-+++++---++-":{"10":"1/11","16":"9/11","17":"1/11"},"-+++++-+++++---+-":{"15":"1/10","16":"9/10"},"-+++++-+++++----+++++++++":{"8":"10/19","14":"61/152","15":"3/152","24":"1/19"},"-+++++-+++++----++++++++-+":{"1":"1/8","8":"5/24","14":"1/2","25":"1/6"},"-+++++-+++++----++++++++--+":{"7":"7/40","8":"9/40","15":"1/10","26":"1/2"},"-+++++-+++++----++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"-+++++-+++++----++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"-+++++-+++++----++++++++---+++--+":{"7":"1/10","15":"7/190","18":"9/190","26":"6/19","32":"1/2"},"-+++++-+++++----++++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++----++++++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++-+++++----++++++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++-+++++----++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++----++++++++---+++----":{"6":"1/12","16":"5/6","33":"1/12"},"-+++++-+++++----++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"-+++++-+++++----++++++++---+-":{"16":"1/2","28":"1/2"},"-+++++-+++++----++++++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++-+++++----+++++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++-+++++----++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++----+++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++-+++++----++++-":{"18":"2/21","20":"19/21"},"-+++++-+++++----+++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++-+++++----++-++++++":{"8":"19/42","14":"19/42","18":"1/21","24":"1/21"},"-+++++-+++++----++-+++++-+":{"8":"133/268","14":"285/1072","15":"39/1072","18":"7/134","25":"10/67"},"-+++++-+++++----++-+++++--+":{"7":"19/92","14":"95/368","15":"13/368","18":"3/46","26":"10/23"},"-+++++-+++++----++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"-+++++-+++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++-+++++----++-+++++---+++--+":{"7":"19/112","15":"1/16","19":"9/112","26":"3/16","32":"1/2"},"-+++++-+++++----++-+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++----++-+++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++-+++++----++-+++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++-+++++----++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++----++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++----++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"-+++++-+++++----++-+++++---+-":{"16":"1/2","28":"1/2"},"-+++++-+++++----++-+++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++-+++++----++-++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++-+++++----++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++----++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++-+++++----++-+-":{"19":"1/4","20":"3/4"},"-+++++-+++++----++--":{"0":"7/52","7":"31/104","8":"21/104","19":"19/52"},"-+++++-+++++----+-":{"16":"10/11","17":"1/11"},"-+++++-+++++-----++++++++":{"8":"1/3","16":"1/2","19":"8/57","24":"1/38"},"-+++++-+++++-----+++++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"-+++++-+++++-----+++++++--+":{"7":"1/16","8":"3/16","16":"1/2","26":"1/4"},"-+++++-+++++-----+++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"-+++++-+++++-----+++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++-+++++-----+++++++---+++--+":{"7":"1/17","16":"7/34","18":"3/68","26":"5/17","32":"27/68"},"-+++++-+++++-----+++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+++++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++-+++++-----+++++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++-+++++-----+++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++---+++----":{"27":"1/2","33":"1/2"},"-+++++-+++++-----+++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"-+++++-+++++-----+++++++---+-":{"8":"1/12","27":"1/12","28":"5/6"},"-+++++-+++++-----+++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++-+++++-----+++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++-+++++-----+++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"-+++++-+++++-----+++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+++++++----++---+++-+":{"17":"40/2151","18":"38/2151","32":"3515/4302","33":"479/4302","37":"76/2151"},"-+++++-+++++-----+++++++----++---+++---":{"18":"1/123","27":"71/615","28":"353/410","38":"19/1230"},"-+++++-+++++-----+++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++-----+++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+++++++----++----++-+":{"17":"10/897","18":"19/1794","32":"11/26","34":"479/897","37":"19/897"},"-+++++-+++++-----+++++++----++----++---":{"27":"71/665","28":"61/70","33":"1/133","38":"1/70"},"-+++++-+++++-----+++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++----+-":{"26":"1/13","28":"11/13","29":"1/13"},"-+++++-+++++-----+++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++-+++++-----+++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"-+++++-+++++-----+++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"-+++++-+++++-----+++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++-----+++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+++++++-----+----++-+":{"17":"10/897","18":"19/1794","32":"11/26","34":"479/897","37":"19/897"},"-+++++-+++++-----+++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++-+++++-----+++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"-+++++-+++++-----+++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-+++++-+++++-----+++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++-+++++-----+++++++-----+------":{"0":"18/211","6":"1/211","17":"20/211","28":"171/211","35":"1/211"},"-+++++-+++++-----+++++++------":{"17":"1/2","29":"1/2"},"-+++++-+++++-----++++++-":{"17":"1/2","23":"1/2"},"-+++++-+++++-----+++++-":{"0":"63/373","1":"180/373","18":"13/746","22":"247/746"},"-+++++-+++++-----++++-":{"6":"48/9869","16":"1610/1839","17":"971/9982","18":"105/9628","21":"109/9495"},"-+++++-+++++-----+++-":{"6":"17/3854","16":"1530/1927","17":"170/1927","18":"57/3854","20":"190/1927"},"-+++++-+++++-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"-+++++-+++++-----+-++++++":{"8":"1/3","16":"1/2","19":"8/57","24":"1/38"},"-+++++-+++++-----+-+++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"-+++++-+++++-----+-+++++--+":{"7":"11/344","8":"81/344","16":"20/43","18":"3/86","26":"10/43"},"-+++++-+++++-----+-+++++---++++":{"7":"1/95","10":"44/95","16":"1/2","30":"1/38"},"-+++++-+++++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-----+-+++++---+++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-----+-+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+-+++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++-+++++-----+-+++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++-+++++-----+-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++-----+-+++++---++-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"-+++++-+++++-----+-+++++---+-":{"8":"1/12","27":"1/12","28":"5/6"},"-+++++-+++++-----+-+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++-+++++-----+-+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-----+-+++++----++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-----+-+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+-+++++----++---+++-+":{"0":"76/4093","17":"156/4093","32":"6669/8186","33":"3821/40930","37":"722/20465"},"-+++++-+++++-----+-+++++----++---+++---":{"19":"1/32","27":"19/160","28":"133/160","38":"3/160"},"-+++++-+++++-----+-+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+-+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++-----+-+++++----+-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"-+++++-+++++-----+-+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++-+++++-----+-+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++-+++++-----+-+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++-+++++-----+-+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+-+++++-----+---+++-+":{"0":"76/4093","17":"156/4093","32":"6669/8186","33":"3821/40930","37":"722/20465"},"-+++++-+++++-----+-+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-----+-+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++-+++++-----+-+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++-+++++-----+-+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-----+-+++++-----+----++-+":{"0":"95/7982","17":"15/614","32":"7381/15964","34":"3821/7982","37":"361/15964"},"-+++++-+++++-----+-+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-----+-+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++-+++++-----+-+++++-----+-----":{"0":"1/209","17":"1/11","18":"18/209","34":"9/11"},"-+++++-+++++-----+-+++++------":{"17":"1/2","29":"1/2"},"-+++++-+++++-----+-++++-":{"17":"1/2","23":"1/2"},"-+++++-+++++-----+-+++-":{"0":"7/40","1":"107/240","7":"13/240","22":"13/40"},"-+++++-+++++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"-+++++-+++++-----+-+-":{"0":"3/185","7":"19/555","16":"141/185","17":"47/555","20":"19/185"},"-+++++-+++++-----+--":{"7":"1/2","19":"1/2"},"-+++++-+++++------+++++++":{"7":"19/77","17":"1/11","24":"51/77"},"-+++++-+++++------++++++-+":{"7":"3/14","14":"1/2","25":"2/7"},"-+++++-+++++------++++++--+":{"7":"11/48","14":"13/48","17":"1/24","26":"11/24"},"-+++++-+++++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"-+++++-+++++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++-+++++------++++++---+++--+":{"7":"19/337","17":"7/337","18":"39/674","26":"130/337","32":"323/674"},"-+++++-+++++------++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++------++++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"-+++++-+++++------++++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"-+++++-+++++------++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++---+++----":{"27":"1/2","33":"1/2"},"-+++++-+++++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"-+++++-+++++------++++++---+-":{"7":"1/5","17":"7/95","27":"12/95","28":"3/5"},"-+++++-+++++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++-+++++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++-+++++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"-+++++-+++++------++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++------++++++----++---+++-+":{"3":"40/1751","18":"58/1751","32":"2755/3502","33":"399/3502","37":"76/1751"},"-+++++-+++++------++++++----++---+++---":{"17":"1/144","18":"1/144","27":"19/180","28":"1249/1440","38":"19/1440"},"-+++++-+++++------++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++------++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++------++++++----++----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"-+++++-+++++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"-+++++-+++++------++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++------++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++----+-":{"28":"10/11","29":"1/11"},"-+++++-+++++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++-+++++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"-+++++-+++++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"-+++++-+++++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++------++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++------++++++-----+----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"-+++++-+++++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++-+++++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"-+++++-+++++------++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-+++++-+++++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++-+++++------++++++-----+------":{"29":"1/2","35":"1/2"},"-+++++-+++++------++++++------+":{"18":"19/220","29":"1/11","30":"181/220"},"-+++++-+++++------++++++-------+":{"1":"19/77","17":"1/11","18":"2/27","31":"10/17"},"-+++++-+++++------++++++--------+":{"1":"19/77","17":"1/11","18":"2/27","32":"10/17"},"-+++++-+++++------++++++---------+":{"0":"133/766","7":"190/383","27":"3/766","29":"65/383","33":"60/383"},"-+++++-+++++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"-+++++-+++++------++++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-+++++-+++++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++-+++++------++++++------------+":{"36":"1"},"-+++++-+++++------++++++-------------+":{"35":"9/19","37":"10/19"},"-+++++-+++++------++++++---------------":{"35":"11/21","38":"10/21"},"-+++++-+++++------+++++-":{"4":"181/209","18":"9/209","23":"1/11"},"-+++++-+++++------++++-":{"20":"1/2","22":"1/2"},"-+++++-+++++------+++-":{"10":"161/180","18":"1/180","21":"1/10"},"-+++++-+++++------++-":{"8":"1/2","20":"1/2"},"-+++++-+++++------+-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++-+++++-------++++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++-+++++-------+++++-+":{"7":"3/14","14":"1/2","25":"2/7"},"-+++++-+++++-------+++++--+":{"7":"11/48","14":"13/48","17":"1/24","26":"11/24"},"-+++++-+++++-------+++++---+":{"7":"361/728","15":"3/728","17":"5/28","18":"57/364","27":"15/91"},"-+++++-+++++-------+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++-+++++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-------+++++----++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++-+++++-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"-+++++-+++++-------+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++-+++++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++-+++++-------+++++----+-":{"28":"10/11","29":"1/11"},"-+++++-+++++-------+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++-+++++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++-+++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++-+++++-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++-+++++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++-+++++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++-+++++-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"-+++++-+++++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++-+++++-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"-+++++-+++++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"-+++++-+++++-------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++-+++++-------+++++-------+":{"1":"19/77","17":"1/11","19":"11/52","31":"32/71"},"-+++++-+++++-------+++++--------+":{"1":"247/2148","7":"437/2148","17":"21/179","21":"13/358","32":"189/358"},"-+++++-+++++-------+++++---------+":{"0":"133/766","7":"190/383","27":"3/766","29":"65/383","33":"60/383"},"-+++++-+++++-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"-+++++-+++++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-------+++++----------+-":{"34":"10/11","35":"1/11"},"-+++++-+++++-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-+++++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"-+++++-+++++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++-+++++-------+++++------------+":{"36":"1"},"-+++++-+++++-------+++++-------------+":{"35":"9/19","37":"10/19"},"-+++++-+++++-------+++++---------------":{"35":"11/21","38":"10/21"},"-+++++-+++++-------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"-+++++-+++++-------+++-":{"20":"1/2","22":"1/2"},"-+++++-+++++-------++-":{"10":"22/25","19":"1/50","21":"1/10"},"-+++++-+++++-------+-":{"8":"1/2","20":"1/2"},"-+++++-+++++--------":{"0":"7/52","7":"31/104","8":"21/104","19":"19/52"},"-+++++-++++-":{"10":"10/11","11":"1/11"},"-+++++-+++-":{"2":"5/12","7":"1/12","10":"1/2"},"-+++++-++-":{"2":"11/15","7":"1/6","9":"1/10"},"-+++++-+-":{"7":"1/2","8":"1/2"},"-+++++--+++++":{"7":"1/2","8":"13/34","12":"2/17"},"-+++++--++++-+":{"7":"1/2","13":"1/2"},"-+++++--++++--+++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"-+++++--++++--++++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++--++++--+++++++++++++++++++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--+++++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++--++++--++++++++++++++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--+++++++++++++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++--++++--++++++++++++++++-":{"1":"5/13","7":"5/13","24":"3/26","30":"3/26"},"-+++++--++++--+++++++++++++++-":{"26":"10/11","29":"1/11"},"-+++++--++++--++++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"-+++++--++++--+++++++++++++-":{"16":"161/180","24":"1/180","27":"1/10"},"-+++++--++++--++++++++++++-":{"14":"1/2","26":"1/2"},"-+++++--++++--+++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"-+++++--++++--++++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++--++++--++++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++--++++--++++++++++-++++++++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++--++++--++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++--++++--++++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++--++++--++++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"-+++++--++++--++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++--++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++--++++--++++++++++-++++-":{"26":"10/11","29":"1/11"},"-+++++--++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++--++++--++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"-+++++--++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"-+++++--++++--++++++++++--+++++":{"16":"127/644","18":"25/161","25":"1/2","30":"95/644"},"-+++++--++++--++++++++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++++++++--++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++--++++--++++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"-+++++--++++--++++++++++--++++-++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++--++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++--++++--++++++++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"-+++++--++++--++++++++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"-+++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++--++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++--++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++++++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"-+++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--+++++++++-":{"14":"10/11","23":"1/11"},"-+++++--++++--++++++++-":{"8":"1/2","22":"1/2"},"-+++++--++++--+++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++--++++--++++++-":{"18":"2/21","20":"19/21"},"-+++++--++++--+++++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"-+++++--++++--++++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++--++++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++--++++--++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++--++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++--++++--++++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++--++++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"-+++++--++++--++++-+++++-+++++-++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++--++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++--++++--++++-+++++-++++-":{"26":"10/11","29":"1/11"},"-+++++--++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++--++++--++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"-+++++--++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"-+++++--++++--++++-+++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++-+++++--++++++++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++--++++-+++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++--++++--++++-+++++--+++++++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++--++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++--++++--++++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++--++++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"-+++++--++++--++++-+++++--++++-++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++--++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++--++++-+++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"-+++++--++++--++++-+++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"-+++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++--++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++--++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++-+++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"-+++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--++++-++++-":{"14":"10/11","23":"1/11"},"-+++++--++++--++++-+++-":{"8":"1/2","22":"1/2"},"-+++++--++++--++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++--++++--++++-+-":{"19":"1/4","20":"3/4"},"-+++++--++++--++++--+++++":{"19":"19/25","24":"6/25"},"-+++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++--++++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++--++++--++++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++--++++--++++--++++--+++++++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++--++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-+++++--++++--++++--++++--++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++--++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"-+++++--++++--++++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++--++++--++++--++++--++++-+++++--+":{"9":"13/412","14":"61/412","28":"215/412","31":"20/103","38":"43/412"},"-+++++--++++--++++--++++--++++-++++-":{"14":"10/11","35":"1/11"},"-+++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++--++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-+++++--++++--++++--++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++--++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--++++--++++--++++--++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++--++++--++++--++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"-+++++--++++--++++--++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"-+++++--++++--++++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++--++++--++++--++++--++++---":{"14":"1/2","32":"1/2"},"-+++++--++++--++++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++--++++--++++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++--++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"-+++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--++++--+++-":{"14":"17/22","19":"1/6","23":"2/33"},"-+++++--++++--++++--++-":{"8":"1/2","22":"1/2"},"-+++++--++++--++++--+-":{"4":"2/5","14":"1/2","21":"1/10"},"-+++++--++++--++++---":{"8":"1/2","20":"1/2"},"-+++++--++++--+++-":{"10":"1/2","14":"9/22","17":"1/11"},"-+++++--++++--++-":{"14":"1/2","16":"1/2"},"-+++++--++++--+-":{"14":"9/10","15":"1/10"},"-+++++--++++---++++++++++":{"1":"3/76","8":"31/76","14":"1/2","24":"1/19"},"-+++++--++++---+++++++++-+":{"1":"1/8","8":"5/24","14":"1/2","25":"1/6"},"-+++++--++++---+++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"-+++++--++++---+++++++++--++++-+":{"1":"35/194","14":"1/2","16":"23/194","18":"21/388","31":"57/388"},"-+++++--++++---+++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++--++++---+++++++++--++++--++++--+":{"1":"23/208","15":"1/208","26":"53/104","32":"15/52","38":"9/104"},"-+++++--++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"-+++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++--++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"-+++++--++++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++--++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++++++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"-+++++--++++---+++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"-+++++--++++---+++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"-+++++--++++---+++++++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++++++++---+++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"-+++++--++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"-+++++--++++---+++++++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++++++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"-+++++--++++---+++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++++++++---+++----":{"7":"19/124","16":"133/248","26":"13/124","28":"39/248","33":"3/62"},"-+++++--++++---+++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"-+++++--++++---+++++++++---+-":{"16":"1/2","28":"1/2"},"-+++++--++++---+++++++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++--++++---++++++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++--++++---+++++++-":{"8":"1/2","22":"1/2"},"-+++++--++++---++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++--++++---+++++-":{"18":"2/21","20":"19/21"},"-+++++--++++---++++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++--++++---+++-++++++":{"8":"19/42","14":"19/42","18":"1/21","24":"1/21"},"-+++++--++++---+++-+++++-+":{"1":"39/392","8":"95/392","14":"93/196","18":"5/196","25":"31/196"},"-+++++--++++---+++-+++++--+++++":{"1":"35/194","14":"1/2","16":"23/194","19":"15/97","30":"9/194"},"-+++++--++++---+++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++---+++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"-+++++--++++---+++-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++--++++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++-+++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"-+++++--++++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"-+++++--++++---+++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++---+++-+++++--++++--++++--+":{"1":"1/56","15":"53/1064","18":"15/266","26":"409/532","38":"3/28"},"-+++++--++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"-+++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++--++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"-+++++--++++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++--++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++-+++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"-+++++--++++---+++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"-+++++--++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++--++++---+++-+++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++-+++++---+++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"-+++++--++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-+++++--++++---+++-+++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++-+++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"-+++++--++++---+++-+++++---+++---+++---":{"0":"5/127","7":"5/762","18":"241/3048","32":"19/24","38":"1/12"},"-+++++--++++---+++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++---+++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"-+++++--++++---+++-+++++---+-":{"16":"1/2","28":"1/2"},"-+++++--++++---+++-+++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++--++++---+++-++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++--++++---+++-+++-":{"8":"1/2","22":"1/2"},"-+++++--++++---+++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++--++++---+++-+-":{"19":"1/4","20":"3/4"},"-+++++--++++---+++--+++++":{"19":"19/25","24":"6/25"},"-+++++--++++---+++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++---+++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++--++++---+++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++--++++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"-+++++--++++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"-+++++--++++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"-+++++--++++---+++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++--++++---+++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"-+++++--++++---+++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"-+++++--++++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"-+++++--++++---+++--++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++--++++--++++--++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++--++++---+++--++++--++++--++++--+":{"15":"15/317","19":"95/634","26":"331/634","28":"121/634","38":"57/634"},"-+++++--++++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"-+++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-+++++--++++---+++--++++--++++---":{"26":"1/2","32":"1/2"},"-+++++--++++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++--++++---+++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++--++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"-+++++--++++---+++--++++---++++":{"0":"3/44","8":"5/11","26":"19/44","30":"1/22"},"-+++++--++++---+++--++++---+++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++--++++---+++-+++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++--++++---+++--++++---+++-+++++--+":{"0":"11/461","15":"95/922","28":"947/1844","31":"195/922","38":"273/1844"},"-+++++--++++---+++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++--++++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++--++++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++--++++---+++--++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++--++++---+++--++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++--++++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++---+++--++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++--++++---+++--++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"-+++++--++++---+++--++++---+++---+++---":{"19":"7/37","28":"19/74","32":"19/37","38":"3/74"},"-+++++--++++---+++--++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++---+++--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++--++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++---+++--++++---++-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"-+++++--++++---+++--++++---+-":{"16":"1/2","28":"1/2"},"-+++++--++++---+++--++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++--++++---+++--+++-":{"0":"51/494","8":"170/247","19":"1/6","23":"31/741"},"-+++++--++++---+++--++-":{"8":"1/2","22":"1/2"},"-+++++--++++---+++--+-":{"8":"5/18","14":"2/9","16":"4/9","21":"1/18"},"-+++++--++++---+++---":{"8":"1/2","20":"1/2"},"-+++++--++++---++-":{"10":"1/11","16":"9/11","17":"1/11"},"-+++++--++++---+-":{"15":"1/10","16":"9/10"},"-+++++--++++----+++++++++":{"8":"10/19","14":"61/152","15":"3/152","24":"1/19"},"-+++++--++++----++++++++-+":{"1":"1/8","8":"5/24","14":"1/2","25":"1/6"},"-+++++--++++----++++++++--+":{"1":"7/40","8":"9/40","15":"1/10","26":"1/2"},"-+++++--++++----++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"-+++++--++++----++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"-+++++--++++----++++++++---+++--+":{"1":"1/6","15":"7/114","18":"3/38","26":"11/57","32":"1/2"},"-+++++--++++----++++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++----++++++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++--++++----++++++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++--++++----++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++++++++---+++----":{"7":"19/124","16":"133/248","26":"13/124","28":"39/248","33":"3/62"},"-+++++--++++----++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"-+++++--++++----++++++++---+-":{"16":"1/2","28":"1/2"},"-+++++--++++----++++++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++--++++----+++++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++--++++----++++++-":{"8":"1/2","22":"1/2"},"-+++++--++++----+++++-":{"4":"161/190","18":"1/19","21":"1/10"},"-+++++--++++----++++-":{"18":"2/21","20":"19/21"},"-+++++--++++----+++-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++--++++----++-++++++":{"8":"19/42","14":"19/42","18":"1/21","24":"1/21"},"-+++++--++++----++-+++++-+":{"8":"133/268","14":"285/1072","15":"39/1072","18":"7/134","25":"10/67"},"-+++++--++++----++-+++++--+":{"1":"95/656","8":"171/656","15":"31/328","18":"9/328","26":"155/328"},"-+++++--++++----++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"-+++++--++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++--++++----++-+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++----++-+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"-+++++--++++----++-+++++---+++--++++---":{"1":"121/486","15":"73/486","19":"5/27","26":"74/243","38":"1/9"},"-+++++--++++----++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-+++++--++++----++-+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++----++-+++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++--++++----++-+++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++--++++----++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++----++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"-+++++--++++----++-+++++---+-":{"16":"1/2","28":"1/2"},"-+++++--++++----++-+++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++--++++----++-++++-":{"0":"30/247","8":"200/247","23":"17/247"},"-+++++--++++----++-+++-":{"8":"1/2","22":"1/2"},"-+++++--++++----++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"-+++++--++++----++-+-":{"19":"1/4","20":"3/4"},"-+++++--++++----++--+++++":{"19":"19/25","24":"6/25"},"-+++++--++++----++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++----++--++++--+":{"1":"1/34","8":"27/68","15":"5/68","19":"9/68","26":"25/68"},"-+++++--++++----++--++++---++++":{"8":"10/19","15":"3/152","26":"61/152","30":"1/19"},"-+++++--++++----++--++++---+++-+":{"8":"7/30","15":"1/10","16":"3/5","31":"1/15"},"-+++++--++++----++--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++----++--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"-+++++--++++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++----++--++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++----++--++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++--++++----++--++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++--++++----++--++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++----++--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++--++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++----++--++++---++-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"-+++++--++++----++--++++---+-":{"16":"1/2","28":"1/2"},"-+++++--++++----++--++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++--++++----++--+++-":{"0":"51/494","8":"170/247","19":"1/6","23":"31/741"},"-+++++--++++----++--++-":{"8":"1/2","22":"1/2"},"-+++++--++++----++--+-":{"8":"5/18","14":"2/9","16":"4/9","21":"1/18"},"-+++++--++++----++---":{"8":"1/2","20":"1/2"},"-+++++--++++----+-":{"16":"10/11","17":"1/11"},"-+++++--++++-----++++++++":{"8":"1/3","16":"1/2","19":"8/57","24":"1/38"},"-+++++--++++-----+++++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"-+++++--++++-----+++++++--+":{"1":"1/16","8":"3/16","16":"1/2","26":"1/4"},"-+++++--++++-----+++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"-+++++--++++-----+++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++--++++-----+++++++---+++--+":{"1":"1/13","16":"7/26","18":"3/52","26":"3/13","32":"19/52"},"-+++++--++++-----+++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+++++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++--++++-----+++++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++--++++-----+++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+++++++---+++----":{"1":"1/7","7":"2/7","17":"1/19","28":"3/7","33":"12/133"},"-+++++--++++-----+++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"-+++++--++++-----+++++++---+-":{"8":"1/12","27":"1/12","28":"5/6"},"-+++++--++++-----+++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++--++++-----+++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++--++++-----+++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"-+++++--++++-----+++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+++++++----++---+++-+":{"17":"40/2151","18":"38/2151","32":"3515/4302","33":"479/4302","37":"76/2151"},"-+++++--++++-----+++++++----++---+++---":{"18":"1/123","27":"71/615","28":"353/410","38":"19/1230"},"-+++++--++++-----+++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-----+++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+++++++----++----":{"1":"1/7","7":"2/7","17":"1/19","28":"3/7","33":"12/133"},"-+++++--++++-----+++++++----+-":{"26":"1/13","28":"11/13","29":"1/13"},"-+++++--++++-----+++++++-----":{"0":"114/1409","7":"19/1409","17":"127/1409","18":"6/1409","28":"1143/1409"},"-+++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+++++-":{"0":"63/373","1":"180/373","18":"13/746","22":"247/746"},"-+++++--++++-----++++-":{"6":"48/9869","16":"1610/1839","17":"971/9982","18":"105/9628","21":"109/9495"},"-+++++--++++-----+++-":{"6":"17/3854","16":"1530/1927","17":"170/1927","18":"57/3854","20":"190/1927"},"-+++++--++++-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"-+++++--++++-----+-++++++":{"8":"1/3","16":"1/2","19":"8/57","24":"1/38"},"-+++++--++++-----+-+++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"-+++++--++++-----+-+++++--+":{"1":"11/260","8":"57/260","16":"31/65","18":"3/130","26":"31/130"},"-+++++--++++-----+-+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"-+++++--++++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-----+-+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+-+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"-+++++--++++-----+-+++++---+++--++++---":{"1":"4/77","16":"73/154","19":"15/154","26":"7/22","38":"9/154"},"-+++++--++++-----+-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-+++++--++++-----+-+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+-+++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++--++++-----+-+++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++--++++-----+-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++-----+-+++++---++-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"-+++++--++++-----+-+++++---+-":{"8":"1/12","27":"1/12","28":"5/6"},"-+++++--++++-----+-+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++--++++-----+-+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-----+-+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"-+++++--++++-----+-+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+-+++++----++---+++-+":{"0":"76/4093","17":"156/4093","32":"6669/8186","33":"3821/40930","37":"722/20465"},"-+++++--++++-----+-+++++----++---+++---":{"19":"1/32","27":"19/160","28":"133/160","38":"3/160"},"-+++++--++++-----+-+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+-+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++-----+-+++++----+-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"-+++++--++++-----+-+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++--++++-----+-+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++--++++-----+-+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++--++++-----+-+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+-+++++-----+---+++-+":{"0":"76/4093","17":"156/4093","32":"6669/8186","33":"3821/40930","37":"722/20465"},"-+++++--++++-----+-+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-----+-+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++--++++-----+-+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++--++++-----+-+++++-----+----":{"0":"6/71","7":"1/71","17":"127/1349","28":"57/71","33":"6/1349"},"-+++++--++++-----+-+++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+-+++-":{"0":"35/226","1":"50/113","19":"13/226","22":"39/113"},"-+++++--++++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"-+++++--++++-----+-+-":{"6":"2/497","16":"360/497","17":"40/497","19":"57/994","20":"19/142"},"-+++++--++++-----+--+++++":{"19":"19/25","24":"6/25"},"-+++++--++++-----+--++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"-+++++--++++-----+--++++--+":{"8":"9/32","14":"1/32","16":"3/8","19":"3/32","26":"7/32"},"-+++++--++++-----+--++++---++++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"-+++++--++++-----+--++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++-----+--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"-+++++--++++-----+--++++---+++--++++---":{"8":"13/45","16":"142/225","17":"1/225","19":"2/45","38":"7/225"},"-+++++--++++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++-----+--++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+--++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"-+++++--++++-----+--++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"-+++++--++++-----+--++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-----+--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+--++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++-----+--++++---++-":{"8":"1/11","16":"3/22","19":"1/33","28":"15/22","29":"2/33"},"-+++++--++++-----+--++++---+-":{"8":"3/26","19":"1/26","27":"1/13","28":"10/13"},"-+++++--++++-----+--++++----+++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"-+++++--++++-----+--++++----++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++-----+--++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+--++++----++--++++-+":{"0":"190/5023","17":"390/5023","31":"3821/10046","32":"4343/10046","37":"361/5023"},"-+++++--++++-----+--++++----++--++++---":{"0":"1/28","8":"1/7","27":"17/140","28":"47/70","38":"1/35"},"-+++++--++++-----+--++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++-----+--++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+--++++----++---+++-+":{"0":"76/4093","17":"156/4093","32":"6669/8186","33":"3821/40930","37":"722/20465"},"-+++++--++++-----+--++++----++---+++---":{"27":"7/65","28":"103/130","32":"1/13","38":"3/130"},"-+++++--++++-----+--++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-----+--++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+--++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++-----+--++++----+-":{"8":"1/11","16":"3/22","19":"1/33","28":"15/22","29":"2/33"},"-+++++--++++-----+--++++-----++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"-+++++--++++-----+--++++-----+-+":{"8":"1/6","16":"1/4","22":"1/4","28":"1/4","31":"1/12"},"-+++++--++++-----+--++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+--++++-----+--++++-+":{"0":"190/5023","17":"390/5023","31":"3821/10046","32":"4343/10046","37":"361/5023"},"-+++++--++++-----+--++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++--++++-----+--++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++--++++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++--++++-----+--++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-----+--++++-----+---+++-+":{"0":"76/4093","17":"156/4093","32":"6669/8186","33":"3821/40930","37":"722/20465"},"-+++++--++++-----+--++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++--++++-----+--++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++--++++-----+--++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++--++++-----+--++++-----+----":{"19":"1/5","28":"3/5","29":"13/95","33":"6/95"},"-+++++--++++-----+--++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+--++-":{"0":"5/36","1":"23/72","8":"13/72","22":"13/36"},"-+++++--++++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"-+++++--++++-----+---":{"8":"1/2","20":"1/2"},"-+++++--++++------+++++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++--++++------++++++-+":{"1":"3/14","14":"1/2","25":"2/7"},"-+++++--++++------++++++--+":{"1":"11/48","14":"13/48","17":"1/24","26":"11/24"},"-+++++--++++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"-+++++--++++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++--++++------++++++---+++--+":{"1":"19/261","17":"7/261","18":"13/174","26":"92/261","32":"247/522"},"-+++++--++++------++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++------++++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"-+++++--++++------++++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"-+++++--++++------++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++---+++----":{"1":"19/50","7":"19/50","27":"3/25","33":"3/25"},"-+++++--++++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"-+++++--++++------++++++---+-":{"1":"19/110","7":"19/110","18":"3/55","27":"3/55","28":"6/11"},"-+++++--++++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++--++++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-+++++--++++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"-+++++--++++------++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++------++++++----++---+++-+":{"3":"40/1751","18":"58/1751","32":"2755/3502","33":"399/3502","37":"76/1751"},"-+++++--++++------++++++----++---+++---":{"17":"1/144","18":"1/144","27":"19/180","28":"1249/1440","38":"19/1440"},"-+++++--++++------++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++------++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++------++++++----++----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"-+++++--++++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"-+++++--++++------++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++------++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++----+-":{"28":"10/11","29":"1/11"},"-+++++--++++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"-+++++--++++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"-+++++--++++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"-+++++--++++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++------++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++------++++++-----+----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"-+++++--++++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++--++++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"-+++++--++++------++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-+++++--++++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++--++++------++++++-----+------":{"29":"1/2","35":"1/2"},"-+++++--++++------++++++------+":{"18":"19/220","29":"1/11","30":"181/220"},"-+++++--++++------++++++-------+":{"1":"19/77","17":"1/11","18":"2/27","31":"10/17"},"-+++++--++++------++++++--------+":{"1":"19/77","17":"1/11","18":"2/27","32":"10/17"},"-+++++--++++------++++++---------+":{"18":"3/26","19":"5/13","29":"5/19","33":"9/38"},"-+++++--++++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"-+++++--++++------++++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-+++++--++++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"-+++++--++++------++++++------------+":{"36":"1"},"-+++++--++++------++++++-------------+":{"35":"9/19","37":"10/19"},"-+++++--++++------++++++---------------":{"35":"11/21","38":"10/21"},"-+++++--++++------+++++-":{"4":"181/209","18":"9/209","23":"1/11"},"-+++++--++++------++++-":{"20":"1/2","22":"1/2"},"-+++++--++++------+++-":{"10":"161/180","18":"1/180","21":"1/10"},"-+++++--++++------++-":{"8":"1/2","20":"1/2"},"-+++++--++++------+-":{"8":"13/34","18":"2/17","19":"1/2"},"-+++++--++++-------++++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++--++++-------+++++-+":{"1":"3/14","14":"1/2","25":"2/7"},"-+++++--++++-------+++++--+":{"1":"11/48","14":"13/48","17":"1/24","26":"11/24"},"-+++++--++++-------+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"-+++++--++++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-------+++++---+++--+":{"1":"7/41","16":"15/41","17":"1/41","19":"6/41","32":"12/41"},"-+++++--++++-------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"-+++++--++++-------+++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"-+++++--++++-------+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++-------+++++---++-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"-+++++--++++-------+++++---+-":{"1":"1/5","17":"7/95","27":"12/95","28":"3/5"},"-+++++--++++-------+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++--++++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"-+++++--++++-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++--++++-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"-+++++--++++-------+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-+++++--++++-------+++++----+-":{"28":"10/11","29":"1/11"},"-+++++--++++-------+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"-+++++--++++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++--++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++--++++-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++--++++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++--++++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++--++++-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"-+++++--++++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++--++++-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"-+++++--++++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"-+++++--++++-------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++--++++-------+++++-------+":{"1":"19/77","17":"1/11","19":"11/52","31":"32/71"},"-+++++--++++-------+++++--------+":{"1":"209/802","17":"77/802","19":"1311/6416","21":"45/6416","32":"693/1604"},"-+++++--++++-------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"-+++++--++++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-+++++--++++-------+++++---------+-":{"19":"1/5","29":"7/95","33":"12/95","34":"3/5"},"-+++++--++++-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"-+++++--++++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-------+++++----------+-":{"34":"10/11","35":"1/11"},"-+++++--++++-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"-+++++--++++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"-+++++--++++-------+++++------------+":{"36":"1"},"-+++++--++++-------+++++-------------+":{"35":"9/19","37":"10/19"},"-+++++--++++-------+++++---------------":{"35":"11/21","38":"10/21"},"-+++++--++++-------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"-+++++--++++-------+++-":{"20":"1/2","22":"1/2"},"-+++++--++++-------++-":{"10":"22/25","19":"1/50","21":"1/10"},"-+++++--++++-------+-":{"8":"1/2","20":"1/2"},"-+++++--++++--------+++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++--++++--------++++-+":{"1":"3/14","14":"1/2","25":"2/7"},"-+++++--++++--------++++--+":{"1":"11/48","14":"13/48","17":"1/24","26":"11/24"},"-+++++--++++--------++++---++++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"-+++++--++++--------++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"-+++++--++++--------++++---+++--++++---":{"8":"95/249","17":"25/249","26":"82/249","28":"28/249","38":"19/249"},"-+++++--++++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++--------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"-+++++--++++--------++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"-+++++--++++--------++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++--------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++--------++++---++-":{"8":"1/11","16":"3/22","19":"1/33","28":"15/22","29":"2/33"},"-+++++--++++--------++++---+-":{"1":"1/5","17":"7/95","27":"12/95","28":"3/5"},"-+++++--++++--------++++----+++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"-+++++--++++--------++++----++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++----++--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"-+++++--++++--------++++----++--++++---":{"8":"19/181","17":"5/181","27":"82/905","28":"684/905","38":"19/905"},"-+++++--++++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++--++++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++--++++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"-+++++--++++--------++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++--++++--------++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++--++++--------++++----+-":{"28":"10/11","29":"1/11"},"-+++++--++++--------++++-----++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"-+++++--++++--------++++-----+-+":{"8":"1/6","16":"1/4","22":"1/4","28":"1/4","31":"1/12"},"-+++++--++++--------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++-----+--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"-+++++--++++--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++--++++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++--++++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++--++++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++--++++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++--++++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++--++++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++--++++--------++++-----+----":{"1":"19/128","17":"7/128","19":"57/128","29":"27/128","33":"9/64"},"-+++++--++++--------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++--++++--------++++-------+":{"0":"3/28","1":"19/56","8":"3/8","17":"1/14","31":"3/28"},"-+++++--++++--------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++--------++++-+":{"0":"95/2024","9":"195/2024","31":"307/1012","32":"1879/4048","37":"361/4048"},"-+++++--++++--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++--++++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++--++++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++--------+-":{"32":"9/10","33":"1/10"},"-+++++--++++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"-+++++--++++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++--++++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++--++++--------++++---------+-":{"0":"7/300","8":"7/45","19":"19/300","33":"31/450","34":"31/45"},"-+++++--++++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"-+++++--++++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++--++++--------++++----------+-":{"34":"10/11","35":"1/11"},"-+++++--++++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++--++++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-+++++--++++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++--++++--------++++------------+":{"36":"1"},"-+++++--++++--------++++-------------+":{"35":"9/19","37":"10/19"},"-+++++--++++--------++++---------------":{"35":"11/21","38":"10/21"},"-+++++--++++--------+++-":{"4":"1/2","20":"9/22","23":"1/11"},"-+++++--++++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"-+++++--++++--------+-":{"8":"1/10","10":"4/5","21":"1/10"},"-+++++--++++---------":{"8":"1/2","20":"1/2"},"-+++++--+++-":{"10":"10/11","11":"1/11"},"-+++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"-+++++--+-":{"8":"9/10","9":"1/10"},"-+++++---++++":{"8":"19/21","12":"2/21"},"-+++++---+++-+":{"7":"1/2","13":"1/2"},"-+++++---+++--+":{"8":"1/2","14":"1/2"},"-+++++---+++---++++":{"1":"5/44","8":"1/2","16":"31/88","18":"3/88"},"-+++++---+++---+++-+":{"1":"1/6","4":"1/6","8":"1/2","19":"1/6"},"-+++++---+++---+++--+++++":{"19":"19/25","24":"6/25"},"-+++++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"-+++++---+++---+++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++---+++---+++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++---+++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"-+++++---+++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"-+++++---+++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"-+++++---+++---+++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"-+++++---+++---+++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"-+++++---+++---+++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"-+++++---+++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---+++--++++--++++--":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"-+++++---+++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-+++++---+++---+++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"-+++++---+++---+++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"-+++++---+++---+++--++++---++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++--++++---+++++++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++---+++---+++--++++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++---+++---+++--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++---+++---+++--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++---+++---+++--++++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"-+++++---+++---+++--++++---+++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++--++++---+++-+++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++---+++---+++--++++---+++-+++++--+":{"0":"11/461","15":"95/922","28":"947/1844","31":"195/922","38":"273/1844"},"-+++++---+++---+++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---+++--++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++--++++---+++--++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++---+++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---+++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++---+++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++---+++--++++---++-":{"8":"22/83","16":"33/83","20":"22/83","26":"3/83","29":"3/83"},"-+++++---+++---+++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"-+++++---+++---+++--++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++---+++---+++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"-+++++---+++---+++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"-+++++---+++---+++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"-+++++---+++---+++---++++":{"19":"19/25","24":"6/25"},"-+++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++---+++---+++---++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++---+++---+++++++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++---+++---+++---+++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++---+++---+++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++---+++---+++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++---+++---+++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"-+++++---+++---+++---+++---+++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++---+++---+++-+++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++---+++---+++---+++---+++-+++++--+":{"0":"11/461","15":"95/922","28":"947/1844","31":"195/922","38":"273/1844"},"-+++++---+++---+++---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++---+++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---+++---+++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---+++---+++---+++--++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"-+++++---+++---+++---+++---+++--++++--+":{"0":"47/392","15":"5/28","20":"195/392","28":"41/392","38":"39/392"},"-+++++---+++---+++---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++---+++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---+++---+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++---+++---+++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++---+++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"-+++++---+++---+++---+++---+-":{"0":"1/20","4":"1/20","16":"9/20","28":"9/20"},"-+++++---+++---+++---+++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++---+++---+++---++-":{"0":"11/148","10":"55/74","20":"19/148","23":"2/37"},"-+++++---+++---+++---+-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"-+++++---+++---+++----":{"0":"1/12","16":"5/6","21":"1/12"},"-+++++---+++---++-":{"8":"1/4","10":"1/2","15":"9/76","17":"5/38"},"-+++++---+++---+-":{"8":"1/10","15":"1/10","16":"4/5"},"-+++++---+++----+++":{"1":"5/44","8":"1/2","16":"31/88","18":"3/88"},"-+++++---+++----++-+":{"1":"1/6","4":"1/6","8":"1/2","19":"1/6"},"-+++++---+++----++--+++++":{"19":"19/25","24":"6/25"},"-+++++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"-+++++---+++----++--++++--+":{"1":"1/10","15":"1/10","16":"3/5","26":"1/5"},"-+++++---+++----++--++++---++++":{"1":"1/6","15":"7/114","20":"10/19","26":"11/57","30":"1/19"},"-+++++---+++----++--++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++----++--++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++----++--++++---+++-+++++--+":{"0":"1/38","16":"25/38","20":"11/114","31":"8/57","38":"3/38"},"-+++++---+++----++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++----++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++----++--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++----++--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"-+++++---+++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++----++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++----++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++----++--++++---++-":{"8":"22/83","16":"33/83","20":"22/83","26":"3/83","29":"3/83"},"-+++++---+++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"-+++++---+++----++--++++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++---+++----++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"-+++++---+++----++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"-+++++---+++----++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"-+++++---+++----++---++++":{"19":"19/25","24":"6/25"},"-+++++---+++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++----++---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++----++---+++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++----++---+++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"-+++++---+++----++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++---+++----++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++---+++----++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"-+++++---+++----++---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++----++---+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++----++---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++----++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++----++---+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++----++---+++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"-+++++---+++----++---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++----++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++----++---+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++----++---+++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++----++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"-+++++---+++----++---+++---+-":{"0":"1/20","4":"1/20","16":"9/20","28":"9/20"},"-+++++---+++----++---+++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++---+++----++---++-":{"0":"11/148","10":"55/74","20":"19/148","23":"2/37"},"-+++++---+++----++---+-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"-+++++---+++----++----":{"0":"1/12","16":"5/6","21":"1/12"},"-+++++---+++----+-":{"8":"1/13","16":"11/13","17":"1/13"},"-+++++---+++-----++":{"1":"40/259","8":"383/518","9":"31/518","18":"12/259"},"-+++++---+++-----+-+":{"1":"7/81","8":"2/9","16":"5/9","17":"5/81","19":"2/27"},"-+++++---+++-----+--+++++":{"19":"19/25","24":"6/25"},"-+++++---+++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"-+++++---+++-----+--++++--+":{"1":"4/49","10":"9/49","16":"23/49","19":"3/98","26":"23/98"},"-+++++---+++-----+--++++---++++":{"1":"1/19","10":"6/19","16":"1/2","20":"2/19","30":"1/38"},"-+++++---+++-----+--++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+--++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++-----+--++++---+++-+++++--+":{"9":"1/139","17":"9/139","20":"190/417","31":"140/417","38":"19/139"},"-+++++---+++-----+--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++-----+--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"-+++++---+++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++-----+--++++---+++---":{"8":"57/169","17":"9/169","19":"10/169","28":"35/169","32":"58/169"},"-+++++---+++-----+--++++---++-":{"8":"19/44","17":"3/44","20":"19/44","29":"3/44"},"-+++++---+++-----+--++++---+-":{"8":"19/101","17":"3/101","20":"19/101","27":"3/101","28":"57/101"},"-+++++---+++-----+--++++----+++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"-+++++---+++-----+--++++----++-+":{"10":"3/11","16":"3/11","20":"19/66","27":"1/22","31":"4/33"},"-+++++---+++-----+--++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+--++++----++--++++-+":{"0":"190/5023","17":"390/5023","31":"3821/10046","32":"4343/10046","37":"361/5023"},"-+++++---+++-----+--++++----++--++++---":{"0":"1/52","20":"5/26","27":"7/52","28":"8/13","38":"1/26"},"-+++++---+++-----+--++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++-----+--++++----++---":{"8":"57/169","17":"9/169","19":"10/169","28":"35/169","32":"58/169"},"-+++++---+++-----+--++++----+-":{"8":"19/44","17":"3/44","20":"19/44","29":"3/44"},"-+++++---+++-----+--++++-----++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"-+++++---+++-----+--++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"-+++++---+++-----+--++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+--++++-----+--++++-+":{"0":"190/5023","17":"390/5023","31":"3821/10046","32":"4343/10046","37":"361/5023"},"-+++++---+++-----+--++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---+++-----+--++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---+++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++---+++-----+--++++-----+---":{"8":"1/2","17":"3/38","22":"5/76","26":"5/114","32":"71/228"},"-+++++---+++-----+--++++------":{"17":"1/2","29":"1/2"},"-+++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"-+++++---+++-----+--++-":{"0":"7/66","1":"10/33","20":"13/66","22":"13/33"},"-+++++---+++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"-+++++---+++-----+---++++":{"19":"19/25","24":"6/25"},"-+++++---+++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++-----+---+++---++++":{"9":"1/11","16":"19/22","30":"1/22"},"-+++++---+++-----+---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+---+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++-----+---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++-----+---+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+---+++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"-+++++---+++-----+---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++-----+---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++-----+---+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"-+++++---+++-----+---+++---+-":{"0":"1/110","4":"1/11","27":"9/110","28":"9/11"},"-+++++---+++-----+---+++----+++":{"9":"1/11","16":"19/22","30":"1/22"},"-+++++---+++-----+---+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+---+++----++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++-----+---+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++-----+---+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+---+++----++--++++-+":{"0":"190/5023","17":"390/5023","31":"3821/10046","32":"4343/10046","37":"361/5023"},"-+++++---+++-----+---+++----++--++++---":{"0":"7/104","27":"19/104","28":"11/26","31":"5/26","38":"7/52"},"-+++++---+++-----+---+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++-----+---+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++-----+---+++----+-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"-+++++---+++-----+---+++-----++":{"0":"1/21","10":"10/21","28":"19/42","30":"1/42"},"-+++++---+++-----+---+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+---+++-----+-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++-----+---+++-----+-+++++---":{"0":"1/22","9":"5/209","21":"9/418","28":"19/22","38":"1/22"},"-+++++---+++-----+---+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++---+++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++---+++-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++---+++-----+---+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++-----+---+++-----+--++++-+":{"0":"190/5023","17":"390/5023","31":"3821/10046","32":"4343/10046","37":"361/5023"},"-+++++---+++-----+---+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---+++-----+---+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---+++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++---+++-----+---+++-----+---":{"8":"1/2","17":"3/38","22":"5/76","26":"5/114","32":"71/228"},"-+++++---+++-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"-+++++---+++-----+---+-":{"0":"1/8","1":"3/16","9":"1/16","22":"5/8"},"-+++++---+++-----+----":{"0":"1/13","9":"1/13","16":"9/13","17":"1/13","21":"1/13"},"-+++++---+++------+":{"1":"23/190","4":"31/95","8":"1/2","18":"1/19"},"-+++++---+++-------+":{"1":"7/46","8":"1/2","10":"5/23","19":"3/23"},"-+++++---+++--------+++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++---+++--------++++-+":{"1":"3/14","8":"1/2","25":"2/7"},"-+++++---+++--------++++--+":{"1":"11/48","8":"13/48","17":"1/24","26":"11/24"},"-+++++---+++--------++++---++++":{"1":"1/19","10":"6/19","16":"1/2","20":"2/19","30":"1/38"},"-+++++---+++--------++++---+++-+":{"1":"7/41","16":"15/41","17":"1/41","20":"14/41","31":"4/41"},"-+++++---+++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"-+++++---+++--------++++---+++--++++---":{"1":"23/79","17":"14/79","28":"33/158","31":"15/79","38":"21/158"},"-+++++---+++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++--------++++---+++---":{"1":"1/6","8":"7/18","27":"1/27","28":"4/27","32":"7/27"},"-+++++---+++--------++++---++-":{"19":"1/24","20":"1/8","28":"3/4","29":"1/12"},"-+++++---+++--------++++---+-":{"1":"3/50","8":"7/50","20":"7/50","27":"3/50","28":"3/5"},"-+++++---+++--------++++----+++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"-+++++---+++--------++++----++-+":{"10":"3/11","16":"3/11","20":"19/66","27":"1/22","31":"4/33"},"-+++++---+++--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++----++--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"-+++++---+++--------++++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"-+++++---+++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++---+++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"-+++++---+++--------++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"-+++++---+++--------++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++---+++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++--------++++----+-":{"28":"10/11","29":"1/11"},"-+++++---+++--------++++-----++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"-+++++---+++--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"-+++++---+++--------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++-----+--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"-+++++---+++--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---+++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++---+++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"-+++++---+++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++---+++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++---+++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-+++++---+++--------++++-----+----":{"1":"133/386","8":"171/386","17":"11/193","29":"21/193","33":"9/193"},"-+++++---+++--------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++---+++--------++++-------+":{"0":"15/602","1":"92/301","17":"26/301","20":"39/86","31":"39/301"},"-+++++---+++--------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++--------++++-+":{"0":"95/2024","9":"195/2024","31":"307/1012","32":"1879/4048","37":"361/4048"},"-+++++---+++--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---+++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++--------+-":{"32":"9/10","33":"1/10"},"-+++++---+++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"-+++++---+++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++---+++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++---+++--------++++---------+-":{"0":"133/10600","11":"7/530","19":"361/10600","33":"453/5300","34":"453/530"},"-+++++---+++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"-+++++---+++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++---+++--------++++----------+-":{"1":"19/356","8":"133/1068","21":"3/178","34":"129/178","35":"43/534"},"-+++++---+++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-+++++---+++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++---+++--------++++------------+":{"36":"1"},"-+++++---+++--------++++-------------+":{"35":"9/19","37":"10/19"},"-+++++---+++--------++++---------------":{"35":"11/21","38":"10/21"},"-+++++---+++--------+++-":{"4":"3/10","8":"1/5","20":"49/110","23":"3/55"},"-+++++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"-+++++---+++--------+-":{"8":"8/31","10":"12/31","20":"19/62","21":"3/62"},"-+++++---+++---------++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++---+++---------+++-+":{"1":"3/14","8":"1/2","25":"2/7"},"-+++++---+++---------+++--+":{"9":"11/148","14":"19/148","17":"2/37","20":"55/148","26":"55/148"},"-+++++---+++---------+++---++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"-+++++---+++---------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++---------+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---------+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"-+++++---+++---------+++---+++--++++---":{"1":"1/35","17":"3/35","20":"44/105","31":"34/105","38":"1/7"},"-+++++---+++---------+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++---------+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"-+++++---+++---------+++---+-":{"1":"1/5","17":"7/95","27":"12/95","28":"3/5"},"-+++++---+++---------+++----+++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"-+++++---+++---------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++----++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++---------+++----++-+++++---":{"9":"19/77","17":"29/77","27":"10/77","38":"19/77"},"-+++++---+++---------+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++---+++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---+++---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++----++--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"-+++++---+++---------+++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"-+++++---+++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++---+++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-+++++---+++---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++---------+++----+-":{"28":"10/11","29":"1/11"},"-+++++---+++---------+++-----++":{"0":"1/21","10":"10/21","28":"19/42","30":"1/42"},"-+++++---+++---------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++-----+-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++---+++---------+++-----+-+++++---":{"0":"1/22","9":"5/209","21":"9/418","28":"19/22","38":"1/22"},"-+++++---+++---------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++---+++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++---+++---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++---+++---------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++-----+--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"-+++++---+++---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---+++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++---+++---------+++-----+---":{"1":"95/1096","17":"35/1096","20":"513/1096","29":"111/1096","32":"171/548"},"-+++++---+++---------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++---+++---------+++-------+":{"0":"133/657","9":"140/657","28":"19/219","29":"127/657","31":"200/657"},"-+++++---+++---------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++--------++++-+":{"0":"95/2024","9":"195/2024","31":"307/1012","32":"1879/4048","37":"361/4048"},"-+++++---+++---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---+++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++--------+-":{"32":"9/10","33":"1/10"},"-+++++---+++---------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"-+++++---+++---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++---+++---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++---+++---------+++---------+-":{"0":"133/10600","11":"7/530","19":"361/10600","33":"453/5300","34":"453/530"},"-+++++---+++---------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"-+++++---+++---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++---+++---------+++----------+-":{"1":"19/356","8":"133/1068","21":"3/178","34":"129/178","35":"43/534"},"-+++++---+++---------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---+++---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-+++++---+++---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++---+++---------+++------------+":{"36":"1"},"-+++++---+++---------+++-------------+":{"35":"9/19","37":"10/19"},"-+++++---+++---------+++---------------":{"35":"11/21","38":"10/21"},"-+++++---+++---------++-":{"10":"11/13","20":"1/13","23":"1/13"},"-+++++---+++---------+-":{"10":"1/2","22":"1/2"},"-+++++---+++----------":{"0":"1/12","10":"5/6","21":"1/12"},"-+++++---++-":{"10":"10/11","11":"1/11"},"-+++++---+-":{"9":"1/10","10":"9/10"},"-+++++----+++":{"8":"19/21","12":"2/21"},"-+++++----++-+":{"9":"1/10","13":"9/10"},"-+++++----++--+":{"9":"1/10","14":"9/10"},"-+++++----++---+":{"9":"1/2","15":"1/2"},"-+++++----++----+++":{"1":"5/44","8":"1/2","16":"31/88","18":"3/88"},"-+++++----++----++-+":{"1":"1/6","4":"1/6","8":"1/2","19":"1/6"},"-+++++----++----++--+":{"1":"1/4","8":"3/16","9":"1/16","20":"1/2"},"-+++++----++----++---++++":{"19":"19/25","24":"6/25"},"-+++++----++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"-+++++----++----++---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++----++---+++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++----++---+++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"-+++++----++----++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++----++----++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++----++----++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++----++----++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"-+++++----++----++---+++---+++-":{"9":"1/11","16":"19/22","30":"1/22"},"-+++++----++----++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"-+++++----++----++---+++---+-":{"0":"1/20","4":"1/20","16":"9/20","28":"9/20"},"-+++++----++----++---+++----":{"0":"1/12","16":"5/6","27":"1/12"},"-+++++----++----++---++-":{"0":"11/148","10":"55/74","20":"19/148","23":"2/37"},"-+++++----++----++---+-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"-+++++----++----++----":{"0":"1/12","16":"5/6","21":"1/12"},"-+++++----++----+-":{"9":"1/21","16":"19/21","17":"1/21"},"-+++++----++-----++":{"1":"10/57","8":"13/18","17":"4/81","18":"1/19"},"-+++++----++-----+-+":{"1":"19/70","9":"1/10","19":"22/35"},"-+++++----++-----+--+":{"1":"5/47","9":"2/47","16":"27/47","17":"3/47","20":"10/47"},"-+++++----++-----+---++++":{"19":"19/25","24":"6/25"},"-+++++----++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++----++-----+---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++-----+---+++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++-----+---+++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"-+++++----++-----+---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++----++-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++----++-----+---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++----++-----+---+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++----++-----+---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++-----+---+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++-----+---+++---+++-+++++--+":{"9":"19/77","17":"29/77","27":"10/77","38":"19/77"},"-+++++----++-----+---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++----++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++----++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++-----+---+++---+++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"-+++++----++-----+---+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"-+++++----++-----+---+++---+-":{"0":"1/110","4":"1/11","27":"9/110","28":"9/11"},"-+++++----++-----+---+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++-----+---+++----++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++-----+---+++----++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"-+++++----++-----+---+++----+++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"-+++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++----++-----+---+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++----++-----+---+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++----++-----+---+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++-----+---+++----++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++-----+---+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++----++-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++-----+---+++----++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"-+++++----++-----+---+++----+-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"-+++++----++-----+---+++-----++":{"0":"1/21","10":"10/21","28":"19/42","30":"1/42"},"-+++++----++-----+---+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++-----+---+++-----+-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++-----+---+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++----++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++----++-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++----++-----+---+++-----+--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"-+++++----++-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++----++-----+---++-":{"17":"1/2","23":"1/2"},"-+++++----++-----+---+-":{"1":"3/106","8":"7/106","21":"5/53","22":"43/53"},"-+++++----++-----+----":{"0":"1/12","10":"5/6","21":"1/12"},"-+++++----++------+":{"1":"23/190","4":"31/95","8":"1/2","18":"1/19"},"-+++++----++-------+":{"1":"7/46","8":"1/2","10":"5/23","19":"3/23"},"-+++++----++--------+":{"1":"1/10","9":"1/10","10":"3/5","20":"1/5"},"-+++++----++---------++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++----++---------+++-+":{"1":"19/70","9":"1/10","25":"22/35"},"-+++++----++---------+++--+":{"20":"1/2","26":"1/2"},"-+++++----++---------+++---++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"-+++++----++---------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++---------+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++----++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++----++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++---------+++---+++--":{"1":"19/42","9":"1/6","27":"1/7","31":"5/21"},"-+++++----++---------+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"-+++++----++---------+++---+-":{"9":"9/230","11":"1/23","15":"1/230","27":"2/23","28":"19/23"},"-+++++----++---------+++----+++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"-+++++----++---------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++----++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++---------+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"-+++++----++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++----++---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++---------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"-+++++----++---------+++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"-+++++----++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"-+++++----++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++----++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-+++++----++---------+++----++---":{"1":"19/158","9":"7/158","26":"31/237","28":"44/79","32":"35/237"},"-+++++----++---------+++----+-":{"1":"19/356","9":"7/356","28":"76/89","29":"13/178"},"-+++++----++---------+++-----++":{"0":"1/21","10":"10/21","28":"19/42","30":"1/42"},"-+++++----++---------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++-----+-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++---------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++----++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++-----+-++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++----++---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++----++---------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"-+++++----++---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++----++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++----++---------+++-----+---":{"1":"19/81","9":"2/9","11":"11/81","29":"2/27","32":"1/3"},"-+++++----++---------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++----++---------+++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++-------+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"-+++++----++---------+++-------+++++---":{"0":"1/35","21":"2/35","28":"29/35","29":"1/35","38":"2/35"},"-+++++----++---------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++----++---------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++-------++-":{"10":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++----++---------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++----++---------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++--------++++-+":{"11":"5/86","21":"5/86","31":"57/172","32":"19/43","37":"19/172"},"-+++++----++---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++----++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++--------+-":{"32":"9/10","33":"1/10"},"-+++++----++---------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"-+++++----++---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++----++---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-+++++----++---------+++---------+-":{"0":"57/959","1":"361/1918","9":"13/1918","33":"65/959","34":"650/959"},"-+++++----++---------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"-+++++----++---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++----++---------+++----------+-":{"34":"10/11","35":"1/11"},"-+++++----++---------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----++---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-+++++----++---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++----++---------+++------------+":{"36":"1"},"-+++++----++---------+++-------------+":{"35":"9/19","37":"10/19"},"-+++++----++---------+++---------------":{"35":"11/21","38":"10/21"},"-+++++----++---------++-":{"10":"11/13","20":"1/13","23":"1/13"},"-+++++----++---------+-":{"10":"1/2","22":"1/2"},"-+++++----++----------":{"0":"1/12","10":"5/6","21":"1/12"},"-+++++----+-":{"10":"10/11","11":"1/11"},"-+++++-----++":{"8":"19/21","12":"2/21"},"-+++++-----+-+":{"9":"1/10","13":"9/10"},"-+++++-----+--+":{"9":"1/10","14":"9/10"},"-+++++-----+---+":{"8":"1/10","10":"4/5","15":"1/10"},"-+++++-----+----+":{"10":"1/2","16":"1/2"},"-+++++-----+-----++":{"1":"10/57","8":"13/18","17":"4/81","18":"1/19"},"-+++++-----+-----+-+":{"1":"19/70","9":"1/10","19":"22/35"},"-+++++-----+-----+--+":{"1":"5/47","9":"2/47","16":"27/47","17":"3/47","20":"10/47"},"-+++++-----+-----+---++++":{"19":"19/25","24":"6/25"},"-+++++-----+-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++-----+-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+---+++---+++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+---+++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"-+++++-----+-----+---+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++-----+-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++-----+-----+---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++-----+-----+---+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+-----+---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+---+++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+---+++---+++-+++++--+":{"10":"1/2","17":"2/23","28":"15/46","31":"1/46","38":"3/46"},"-+++++-----+-----+---+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-+++++-----+-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++-----+-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+-----+---+++---+++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+-----+---+++---++-":{"0":"1/13","10":"9/13","17":"2/13","29":"1/13"},"-+++++-----+-----+---+++---+-":{"0":"1/110","4":"1/11","27":"9/110","28":"9/11"},"-+++++-----+-----+---+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+---+++----++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+---+++----++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"-+++++-----+-----+---+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++-----+-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++-----+-----+---+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++-----+-----+---+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+-----+---+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+---+++----++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+---+++----++-+++++--+":{"10":"1/2","17":"2/23","28":"15/46","31":"1/46","38":"3/46"},"-+++++-----+-----+---+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-+++++-----+-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++-----+-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+-----+---+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+-----+---+++----+-":{"0":"1/13","10":"9/13","17":"2/13","29":"1/13"},"-+++++-----+-----+---+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++-----+-----+---+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+---+++-----+-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+---+++-----+-+++++--+":{"0":"2/25","10":"1/10","17":"1/10","28":"71/100","38":"1/100"},"-+++++-----+-----+---+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++-----+-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++-----+-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+-----+---+++-----+--":{"10":"19/46","17":"1/23","22":"6/23","28":"6/23","31":"1/46"},"-+++++-----+-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+---++-":{"17":"1/2","23":"1/2"},"-+++++-----+-----+---+-":{"10":"19/42","17":"1/21","21":"1/21","22":"19/42"},"-+++++-----+-----+----+++":{"19":"19/25","24":"6/25"},"-+++++-----+-----+----++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++-----+-----+----++--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+----++---+":{"21":"1/2","27":"1/2"},"-+++++-----+-----+----++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+----++----++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+----++----++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"-+++++-----+-----+----++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++-----+-----+----++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++-----+-----+----++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+-----+----++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++-----+-----+----++----+-":{"0":"1/13","10":"9/13","17":"2/13","29":"1/13"},"-+++++-----+-----+----++-----++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+----++-----+++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+----++-----+++++++--+":{"0":"9/101","17":"10/101","28":"161/202","30":"1/202","38":"1/101"},"-+++++-----+-----+----++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"-+++++-----+-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"-+++++-----+-----+----++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"-+++++-----+-----+----++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+-----+----++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+-----+----++-----+-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+----++-----+-+++++--+":{"0":"1/190","10":"161/190","17":"1/10","30":"71/1900","38":"1/100"},"-+++++-----+-----+----++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++-----+-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++-----+-----+----++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+-----+----++-----+--":{"10":"19/46","17":"1/23","22":"6/23","28":"6/23","31":"1/46"},"-+++++-----+-----+----++------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"-+++++-----+-----+-----++":{"19":"19/25","24":"6/25"},"-+++++-----+-----+-----+-+":{"22":"6/7","25":"1/7"},"-+++++-----+-----+-----+--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+-----+---+":{"4":"1/12","16":"1/12","22":"3/4","27":"1/12"},"-+++++-----+-----+-----+----+":{"22":"1/2","28":"1/2"},"-+++++-----+-----+-----+-----++++++++":{"22":"20/21","36":"1/21"},"-+++++-----+-----+-----+-----+++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----+-----+-----+++++++--+":{"0":"9/101","17":"10/101","28":"161/202","30":"1/202","38":"1/101"},"-+++++-----+-----+-----+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"-+++++-----+-----+-----+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+-----+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"-+++++-----+-----+-----+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"-+++++-----+-----+-----+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+-----+-----+-----+-":{"0":"19/220","17":"1/11","22":"1/22","28":"31/40","30":"1/440"},"-+++++-----+-----+-----+------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+------":{"17":"1/2","23":"1/2"},"-+++++-----+------+":{"1":"23/190","4":"31/95","8":"1/2","18":"1/19"},"-+++++-----+-------+":{"1":"1/6","4":"1/6","8":"1/2","19":"1/6"},"-+++++-----+--------+":{"1":"1/10","4":"3/20","10":"1/2","20":"1/4"},"-+++++-----+---------++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++-----+---------+++-+":{"1":"19/70","9":"1/10","25":"22/35"},"-+++++-----+---------+++--+":{"20":"1/2","26":"1/2"},"-+++++-----+---------+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++---+++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+---------+++---+++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++-----+---------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++-----+---------+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++-----+---------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++-----+---------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+---------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+---------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-+++++-----+---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++-----+---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+---------+++---+++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+---------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"-+++++-----+---------+++---+-":{"9":"9/230","11":"1/23","15":"1/230","27":"2/23","28":"19/23"},"-+++++-----+---------+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++----++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+---------+++----++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++-----+---------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++-----+---------+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++-----+---------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++-----+---------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+---------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++----++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+---------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-+++++-----+---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++-----+---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+---------+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+---------+++----+-":{"1":"19/356","9":"7/356","28":"76/89","29":"13/178"},"-+++++-----+---------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++-----+---------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++-----+-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+---------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++-----+---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++-----+---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+---------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"-+++++-----+---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++-----+---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++-----+---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+---------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-+++++-----+---------+++-----+---":{"1":"19/81","9":"2/9","11":"11/81","29":"2/27","32":"1/3"},"-+++++-----+---------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++-----+---------+++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++-------+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+---------+++-------+++++---":{"0":"1/35","21":"2/35","28":"29/35","29":"1/35","38":"2/35"},"-+++++-----+---------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++-----+---------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++-----+---------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++-----+---------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++--------++++-+":{"11":"5/86","21":"5/86","31":"57/172","32":"19/43","37":"19/172"},"-+++++-----+---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++-----+---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++-----+---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+---------+++--------+-":{"32":"9/10","33":"1/10"},"-+++++-----+---------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"-+++++-----+---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++-----+---------+++---------++-":{"1":"1/8","10":"7/16","22":"3/8","33":"9/304","35":"5/152"},"-+++++-----+---------+++---------+-":{"0":"57/959","1":"361/1918","9":"13/1918","33":"65/959","34":"650/959"},"-+++++-----+---------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"-+++++-----+---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++-----+---------+++----------+-":{"34":"10/11","35":"1/11"},"-+++++-----+---------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-+++++-----+---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++-----+---------+++------------+":{"36":"1"},"-+++++-----+---------+++-------------+":{"35":"9/19","37":"10/19"},"-+++++-----+---------+++---------------":{"35":"11/21","38":"10/21"},"-+++++-----+---------++-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"-+++++-----+---------+-":{"4":"1/12","21":"1/12","22":"5/6"},"-+++++-----+----------+++":{"21":"1/10","24":"9/10"},"-+++++-----+----------++-+":{"21":"1/10","25":"9/10"},"-+++++-----+----------++--+":{"21":"1/10","26":"9/10"},"-+++++-----+----------++---+":{"21":"1/2","27":"1/2"},"-+++++-----+----------++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++----++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+----------++----++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++-----+----------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++-----+----------++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++-----+----------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++-----+----------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+----------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++-----+----------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"-+++++-----+----------++-----++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++-----+++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+----------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"-+++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"-+++++-----+----------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"-+++++-----+----------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+----------++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++-----+-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+----------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++-----+----------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+----------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"-+++++-----+----------++------+":{"0":"19/67","11":"20/67","29":"19/67","30":"9/67"},"-+++++-----+----------++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++-------+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+----------++-------+++++---":{"0":"1/15","28":"2/3","29":"1/15","30":"1/15","38":"2/15"},"-+++++-----+----------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++-----+----------++-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++-----+----------++-------+-":{"31":"1/2","32":"1/2"},"-+++++-----+----------++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++--------++++-+":{"0":"5/86","11":"195/1634","31":"1033/3268","32":"647/1634","37":"19/172"},"-+++++-----+----------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-+++++-----+----------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+----------++--------+-":{"32":"9/10","33":"1/10"},"-+++++-----+----------++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"-+++++-----+----------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-+++++-----+----------++---------++-":{"1":"1/8","10":"7/16","22":"3/8","33":"9/304","35":"5/152"},"-+++++-----+----------++---------+-":{"0":"19/168","11":"5/42","21":"19/168","33":"5/84","34":"25/42"},"-+++++-----+----------++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++----------++-+":{"0":"95/4472","11":"15/344","32":"3871/8944","34":"1033/2236","37":"361/8944"},"-+++++-----+----------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++-----+----------++----------+-":{"34":"10/11","35":"1/11"},"-+++++-----+----------++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++-----+----------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-+++++-----+----------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++-----+----------++------------+":{"36":"1"},"-+++++-----+----------++-------------+":{"35":"9/19","37":"10/19"},"-+++++-----+----------++---------------":{"35":"11/21","38":"10/21"},"-+++++-----+----------+-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"-+++++-----+-----------++":{"21":"1/10","24":"9/10"},"-+++++-----+-----------+-+":{"21":"1/10","25":"9/10"},"-+++++-----+-----------+--+":{"21":"1/10","26":"9/10"},"-+++++-----+-----------+---+":{"21":"1/2","27":"1/2"},"-+++++-----+-----------+----+":{"22":"1/2","28":"1/2"},"-+++++-----+-----------+-----++++++++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+-----+++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"-+++++-----+-----------+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"-+++++-----+-----------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"-+++++-----+-----------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----+-----------+-----+-++++++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+-----+-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----------+-----+-+++++---":{"0":"1/24","22":"5/12","28":"19/48","30":"1/16","38":"1/12"},"-+++++-----+-----------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"-+++++-----+-----------+-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"-+++++-----+-----------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-+++++-----+-----------+-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"-+++++-----+-----------+------+":{"0":"19/67","11":"20/67","29":"19/67","30":"9/67"},"-+++++-----+-----------+-------++++++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+-------+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"-+++++-----+-----------+-------+++++---":{"0":"1/15","28":"2/3","29":"1/15","30":"1/15","38":"2/15"},"-+++++-----+-----------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"-+++++-----+-----------+-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-+++++-----+-----------+-------+-":{"31":"1/2","32":"1/2"},"-+++++-----+-----------+--------+++++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+--------++++-+":{"0":"5/86","11":"195/1634","31":"1033/3268","32":"647/1634","37":"19/172"},"-+++++-----+-----------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-+++++-----+-----------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"-+++++-----+-----------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+-----------+--------+-":{"32":"9/10","33":"1/10"},"-+++++-----+-----------+---------++++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"-+++++-----+-----------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-+++++-----+-----------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"-+++++-----+-----------+---------+-":{"0":"19/168","11":"5/42","21":"19/168","33":"5/84","34":"25/42"},"-+++++-----+-----------+----------+++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+----------++-+":{"0":"95/4472","11":"15/344","32":"3871/8944","34":"1033/2236","37":"361/8944"},"-+++++-----+-----------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++-----+-----------+----------+-":{"34":"10/11","35":"1/11"},"-+++++-----+-----------+-----------++":{"22":"20/21","36":"1/21"},"-+++++-----+-----------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-+++++-----+-----------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++-----+-----------+------------+":{"36":"1"},"-+++++-----+-----------+-------------+":{"35":"9/19","37":"10/19"},"-+++++-----+-----------+---------------":{"35":"11/21","38":"10/21"},"-+++++-----+------------":{"11":"1/2","23":"1/2"},"-+++++------+":{"11":"1/11","12":"10/11"},"-+++++-------+":{"11":"1/11","13":"10/11"},"-+++++--------+":{"11":"1/11","14":"10/11"},"-+++++---------+":{"8":"1/2","11":"4/19","15":"11/38"},"-+++++----------+":{"11":"1/11","16":"10/11"},"-+++++-----------+":{"11":"1/2","17":"1/2"},"-+++++------------+":{"1":"19/77","11":"1/11","18":"51/77"},"-+++++-------------+":{"1":"3/14","8":"1/2","19":"2/7"},"-+++++--------------+":{"1":"11/48","8":"13/48","11":"1/24","20":"11/24"},"-+++++---------------++++":{"1":"19/77","17":"1/11","24":"51/77"},"-+++++---------------+++-+":{"1":"19/77","11":"1/11","25":"51/77"},"-+++++---------------+++--+":{"1":"19/77","11":"1/11","26":"51/77"},"-+++++---------------+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++---+++++++++-+":{"1":"13/124","3":"1/124","22":"99/124","37":"11/124"},"-+++++---------------+++---+++++++++--+":{"1":"1/6","27":"1/20","28":"73/120","30":"7/120","38":"7/60"},"-+++++---------------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++---------------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++---------------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++---------------+++---+++-":{"1":"361/719","10":"57/719","11":"127/719","27":"114/719","30":"60/719"},"-+++++---------------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"-+++++---------------+++---+-":{"1":"1/5","11":"7/95","27":"12/95","28":"3/5"},"-+++++---------------+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++----++++++++-+":{"1":"13/124","3":"1/124","22":"99/124","37":"11/124"},"-+++++---------------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++---------------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++---------------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++---------------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++----++-+++++-+":{"1":"19/287","3":"27/1148","22":"253/328","30":"55/1148","37":"209/2296"},"-+++++---------------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-+++++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-+++++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---------------+++----++--":{"1":"25/137","11":"7/137","16":"21/137","28":"75/137","31":"9/137"},"-+++++---------------+++----+-":{"1":"1/11","11":"7/209","28":"9/11","29":"12/209"},"-+++++---------------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++---------------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++-----+-+++++-+":{"1":"19/287","3":"27/1148","22":"253/328","30":"55/1148","37":"209/2296"},"-+++++---------------+++-----+-+++++---":{"11":"5/209","21":"14/209","28":"19/22","38":"1/22"},"-+++++---------------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++---------------+++-----+--":{"1":"19/41","11":"7/41","29":"6/41","31":"9/41"},"-+++++---------------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++---------------+++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++-------+++++-+":{"1":"19/287","3":"27/1148","22":"253/328","30":"55/1148","37":"209/2296"},"-+++++---------------+++-------+++++---":{"11":"5/209","21":"14/209","28":"19/22","38":"1/22"},"-+++++---------------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++---------------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++---------------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++--------++++-+":{"3":"95/974","21":"145/974","31":"182/487","32":"379/1948","37":"361/1948"},"-+++++---------------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"-+++++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---------------+++--------+-":{"32":"9/10","33":"1/10"},"-+++++---------------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"-+++++---------------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"-+++++---------------+++---------++-":{"1":"1/8","10":"7/16","22":"3/8","33":"9/304","35":"5/152"},"-+++++---------------+++---------+-":{"1":"19/65","11":"7/65","21":"6/65","33":"3/65","34":"6/13"},"-+++++---------------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"-+++++---------------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++---------------+++----------+-":{"34":"10/11","35":"1/11"},"-+++++---------------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++---------------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-+++++---------------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-+++++---------------+++------------+":{"36":"1"},"-+++++---------------+++-------------+":{"35":"9/19","37":"10/19"},"-+++++---------------+++---------------":{"35":"11/21","38":"10/21"},"-+++++---------------++-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"-+++++---------------+-":{"1":"1/5","11":"7/95","21":"12/95","22":"3/5"},"-+++++----------------+++":{"21":"1/10","24":"9/10"},"-+++++----------------++-+":{"21":"1/10","25":"9/10"},"-+++++----------------++--+":{"21":"1/10","26":"9/10"},"-+++++----------------++---+":{"21":"1/2","27":"1/2"},"-+++++----------------++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++----++++++++-+":{"1":"13/124","3":"1/124","22":"99/124","37":"11/124"},"-+++++----------------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-+++++----------------++----++++++-":{"31":"1/2","34":"1/2"},"-+++++----------------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-+++++----------------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-+++++----------------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++----------------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"-+++++----------------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"-+++++----------------++-----++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++-----+++++++-+":{"1":"13/124","3":"1/124","22":"99/124","37":"11/124"},"-+++++----------------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"-+++++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"-+++++----------------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"-+++++----------------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++----------------++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++-----+-+++++-+":{"1":"19/287","3":"27/1148","22":"253/328","30":"55/1148","37":"209/2296"},"-+++++----------------++-----+-+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++----------------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++----------------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"-+++++----------------++------+":{"22":"5/6","28":"1/24","29":"1/12","30":"1/24"},"-+++++----------------++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++-------+++++-+":{"1":"19/287","3":"27/1148","22":"253/328","30":"55/1148","37":"209/2296"},"-+++++----------------++-------+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++----------------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-+++++----------------++-------+++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-+++++----------------++-------+-":{"31":"1/2","32":"1/2"},"-+++++----------------++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++--------++++-+":{"3":"10/217","22":"145/217","31":"69/434","32":"17/434","37":"19/217"},"-+++++----------------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-+++++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-+++++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----------------++--------+-":{"32":"9/10","33":"1/10"},"-+++++----------------++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"-+++++----------------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-+++++----------------++---------++-":{"1":"1/8","10":"7/16","22":"3/8","33":"9/304","35":"5/152"},"-+++++----------------++---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"-+++++----------------++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++----------++-+":{"3":"95/3072","23":"145/3072","32":"2971/6144","34":"583/1536","37":"361/6144"},"-+++++----------------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++----------------++----------+-":{"34":"10/11","35":"1/11"},"-+++++----------------++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"-+++++----------------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-+++++----------------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++----------------++------------+":{"36":"1"},"-+++++----------------++-------------+":{"35":"9/19","37":"10/19"},"-+++++----------------++---------------":{"35":"11/21","38":"10/21"},"-+++++----------------+-":{"1":"1/11","11":"7/209","22":"9/11","23":"12/209"},"-+++++-----------------++":{"21":"1/10","24":"9/10"},"-+++++-----------------+-+":{"21":"1/10","25":"9/10"},"-+++++-----------------+--+":{"21":"1/10","26":"9/10"},"-+++++-----------------+---+":{"21":"1/2","27":"1/2"},"-+++++-----------------+----+":{"22":"1/2","28":"1/2"},"-+++++-----------------+-----++++++++":{"22":"20/21","36":"1/21"},"-+++++-----------------+-----+++++++-+-":{"37":"1/2","38":"1/2"},"-+++++-----------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"-+++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"-+++++-----------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"-+++++-----------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-+++++-----------------+-----+-++++++":{"22":"20/21","36":"1/21"},"-+++++-----------------+-----+-+++++-+":{"1":"5/1163","22":"1987/2326","29":"108/1163","30":"53/1163","37":"7/2326"},"-+++++-----------------+-----+-+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++-----------------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"-+++++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"-+++++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-+++++-----------------+-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"-+++++-----------------+------+++++++":{"22":"20/21","36":"1/21"},"-+++++-----------------+------++++++-+-":{"23":"29/76","29":"29/76","37":"9/76","38":"9/76"},"-+++++-----------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"-+++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"-+++++-----------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"-+++++-----------------+------+-":{"30":"1/2","31":"1/2"},"-+++++-----------------+-------++++++":{"22":"20/21","36":"1/21"},"-+++++-----------------+-------+++++-+":{"1":"95/713","22":"817/1426","23":"108/713","30":"35/713","37":"133/1426"},"-+++++-----------------+-------+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++-----------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"-+++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-+++++-----------------+-------+-":{"31":"1/2","32":"1/2"},"-+++++-----------------+--------+++++":{"22":"20/21","36":"1/21"},"-+++++-----------------+--------++++-+":{"1":"7/302","3":"73/604","23":"121/604","31":"495/1208","37":"297/1208"},"-+++++-----------------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-+++++-----------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"-+++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----------------+--------+-":{"32":"9/10","33":"1/10"},"-+++++-----------------+---------++++":{"22":"20/21","36":"1/21"},"-+++++-----------------+---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"-+++++-----------------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-+++++-----------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"-+++++-----------------+---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"-+++++-----------------+----------+++":{"22":"20/21","36":"1/21"},"-+++++-----------------+----------++-+":{"3":"95/3072","23":"145/3072","32":"2971/6144","34":"583/1536","37":"361/6144"},"-+++++-----------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++-----------------+----------+-":{"34":"10/11","35":"1/11"},"-+++++-----------------+-----------++":{"22":"20/21","36":"1/21"},"-+++++-----------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-+++++-----------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++-----------------+------------+":{"36":"1"},"-+++++-----------------+-------------+":{"35":"9/19","37":"10/19"},"-+++++-----------------+---------------":{"35":"11/21","38":"10/21"},"-+++++------------------+":{"23":"1/11","24":"10/11"},"-+++++-------------------+":{"23":"1/11","25":"10/11"},"-+++++--------------------+":{"23":"1/11","26":"10/11"},"-+++++---------------------+":{"5":"1/13","15":"1/13","23":"100/247","27":"109/247"},"-+++++----------------------+":{"23":"1/11","28":"10/11"},"-+++++-----------------------+":{"23":"1/2","29":"1/2"},"-+++++------------------------+++++++":{"36":"1"},"-+++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"-+++++------------------------+++++-":{"21":"181/461","30":"90/461","35":"190/461"},"-+++++------------------------++++-":{"30":"1/20","34":"19/20"},"-+++++------------------------+++-":{"3":"3059/6857","11":"1449/6857","30":"810/6857","33":"1539/6857"},"-+++++------------------------++-":{"30":"2/21","32":"19/21"},"-+++++------------------------+-":{"30":"1/2","31":"1/2"},"-+++++-------------------------++++++":{"22":"20/21","36":"1/21"},"-+++++-------------------------+++++-+-":{"28":"145/184","30":"29/368","37":"5/184","38":"39/368"},"-+++++-------------------------+++++---":{"23":"5/69","28":"95/138","30":"7/69","38":"19/138"},"-+++++-------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-+++++-------------------------+++-":{"31":"1/2","34":"1/2"},"-+++++-------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-+++++-------------------------+-":{"31":"1/2","32":"1/2"},"-+++++--------------------------+++++":{"22":"20/21","36":"1/21"},"-+++++--------------------------++++-+-":{"28":"5/6","31":"1/12","38":"1/12"},"-+++++--------------------------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-+++++--------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"-+++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--------------------------+-":{"32":"9/10","33":"1/10"},"-+++++---------------------------++++":{"22":"20/21","36":"1/21"},"-+++++---------------------------+++-+-":{"28":"5/6","32":"1/12","38":"1/12"},"-+++++---------------------------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-+++++---------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"-+++++---------------------------+-":{"5":"19/1129","9":"10/1129","33":"100/1129","34":"1000/1129"},"-+++++----------------------------+++":{"22":"20/21","36":"1/21"},"-+++++----------------------------++-+":{"0":"145/501","3":"65/167","33":"161/1002","37":"161/1002"},"-+++++----------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++----------------------------+-":{"34":"10/11","35":"1/11"},"-+++++-----------------------------++":{"22":"20/21","36":"1/21"},"-+++++-----------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"-+++++-----------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-+++++------------------------------+":{"36":"1"},"-+++++-------------------------------+":{"35":"9/19","37":"10/19"},"-+++++---------------------------------":{"35":"11/21","38":"10/21"},"-++++-":{"2":"10/11","5":"1/11"},"-+++-":{"2":"1/2","4":"1/2"},"-++-":{"2":"9/10","3":"1/10"},"-+-":{"1":"1/2","2":"1/2"},"--+++++":{"1":"1/2","4":"13/36","6":"5/36"},"--++++-+":{"1":"1/2","7":"1/2"},"--++++--+++++":{"1":"1/2","8":"13/34","12":"2/17"},"--++++--++++-+":{"7":"1/2","13":"1/2"},"--++++--++++--+++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"--++++--++++--++++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++--+++++++++++++++++++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--+++++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"--++++--++++--++++++++++++++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--+++++++++++++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"--++++--++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"--++++--++++--+++++++++++++++-":{"26":"10/11","29":"1/11"},"--++++--++++--++++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"--++++--++++--+++++++++++++-":{"16":"161/180","24":"1/180","27":"1/10"},"--++++--++++--++++++++++++-":{"14":"1/2","26":"1/2"},"--++++--++++--+++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"--++++--++++--++++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++--++++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++--++++++++++-++++++++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"--++++--++++--++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"--++++--++++--++++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++--++++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"--++++--++++--++++++++++-+++++-++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"--++++--++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++--++++++++++-++++-":{"26":"10/11","29":"1/11"},"--++++--++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++--++++++++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"--++++--++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"--++++--++++--++++++++++--+++++":{"16":"127/644","18":"25/161","25":"1/2","30":"95/644"},"--++++--++++--++++++++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++++++++--++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++--++++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"--++++--++++--++++++++++--++++-++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"--++++--++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++--++++++++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"--++++--++++--++++++++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"--++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--++++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++++++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"--++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"--++++--++++--+++++++++-":{"14":"10/11","23":"1/11"},"--++++--++++--++++++++-":{"8":"1/2","22":"1/2"},"--++++--++++--+++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"--++++--++++--++++++-":{"18":"2/21","20":"19/21"},"--++++--++++--+++++-":{"8":"13/34","18":"2/17","19":"1/2"},"--++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"--++++--++++--++++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"--++++--++++--++++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++--++++-+++++-++++++++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"--++++--++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++-++++++-":{"16":"13/36","30":"5/36","31":"1/2"},"--++++--++++--++++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"--++++--++++--++++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"--++++--++++--++++-+++++-+++++-++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"--++++--++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++--++++-+++++-++++-":{"26":"10/11","29":"1/11"},"--++++--++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++--++++-+++++-++-":{"16":"22/25","25":"1/50","27":"1/10"},"--++++--++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"--++++--++++--++++-+++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++-+++++--++++++++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++--++++-+++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++--++++-+++++--+++++++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"--++++--++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"--++++--++++--++++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++--++++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"--++++--++++--++++-+++++--++++-++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"--++++--++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++--++++-+++++--++++--++++--+":{"0":"9/1444","6":"115/2888","14":"85/152","28":"97/304","38":"23/304"},"--++++--++++--++++-+++++--++++--+++-":{"14":"17/22","31":"1/6","35":"2/33"},"--++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--++++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++-+++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"--++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"--++++--++++--++++-++++-":{"14":"10/11","23":"1/11"},"--++++--++++--++++-+++-":{"8":"1/2","22":"1/2"},"--++++--++++--++++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"--++++--++++--++++-+-":{"19":"1/4","20":"3/4"},"--++++--++++--++++--+++++":{"19":"19/25","24":"6/25"},"--++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++--++++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++--++++--++++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++--++++--++++--+++++++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++--++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"--++++--++++--++++--++++--++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++--++++--+++++-":{"16":"13/36","30":"5/36","31":"1/2"},"--++++--++++--++++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++--++++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++--++++--++++--++++--++++-+++++--+":{"9":"13/412","14":"61/412","28":"215/412","31":"20/103","38":"43/412"},"--++++--++++--++++--++++--++++-++++-":{"14":"10/11","35":"1/11"},"--++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++--++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"--++++--++++--++++--++++--++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++--++++--++++--":{"1":"5/36","14":"1/2","19":"7/36","31":"1/6"},"--++++--++++--++++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++--++++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++--++++--+-":{"14":"1/10","16":"4/5","27":"1/10"},"--++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"--++++--++++--++++--+++-":{"14":"17/22","19":"1/6","23":"2/33"},"--++++--++++--++++--++-":{"8":"1/2","22":"1/2"},"--++++--++++--++++--+-":{"4":"2/5","14":"1/2","21":"1/10"},"--++++--++++--++++---":{"8":"1/2","20":"1/2"},"--++++--++++--+++-":{"10":"1/2","14":"9/22","17":"1/11"},"--++++--++++--++-":{"14":"1/2","16":"1/2"},"--++++--++++--+-":{"14":"9/10","15":"1/10"},"--++++--++++---++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"--++++--++++---+++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++---++++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++--++++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---++++++++++++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++--++++---+++++++++++++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++--++++---++++++++++++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++--++++---+++++++++++++++-":{"24":"1/2","30":"1/2"},"--++++--++++---++++++++++++++-":{"8":"181/384","14":"181/384","24":"5/96","29":"1/192"},"--++++--++++---+++++++++++++-":{"8":"9/19","24":"1/38","28":"1/2"},"--++++--++++---++++++++++++-":{"14":"161/422","16":"483/844","24":"19/844","27":"5/211"},"--++++--++++---+++++++++++-":{"8":"17/38","14":"17/38","24":"1/19","26":"1/19"},"--++++--++++---++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"--++++--++++---+++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++---+++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++---+++++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++--++++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++--++++---+++++++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++--++++---+++++++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++--++++---+++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++---+++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"--++++--++++---+++++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++--++++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++--++++---+++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++---+++++++++-++++-":{"8":"37/90","14":"37/90","25":"5/31","29":"1/62"},"--++++--++++---+++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++---+++++++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"--++++--++++---+++++++++-+-":{"8":"1/3","14":"1/3","25":"1/6","26":"1/6"},"--++++--++++---+++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"--++++--++++---+++++++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++--++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++---+++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"--++++--++++---+++++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++--++++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++--++++---+++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++++++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"--++++--++++---+++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"--++++--++++---+++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"--++++--++++---+++++++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++---+++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++--++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"--++++--++++---+++++++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++++++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"--++++--++++---+++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++---+++++++++---+++----":{"7":"19/124","16":"133/248","26":"13/124","28":"39/248","33":"3/62"},"--++++--++++---+++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"--++++--++++---+++++++++---+-":{"16":"1/2","28":"1/2"},"--++++--++++---+++++++++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++--++++---++++++++-":{"0":"30/247","8":"200/247","23":"17/247"},"--++++--++++---+++++++-":{"8":"1/2","22":"1/2"},"--++++--++++---++++++-":{"4":"161/190","18":"1/19","21":"1/10"},"--++++--++++---+++++-":{"18":"2/21","20":"19/21"},"--++++--++++---++++-":{"8":"13/34","18":"2/17","19":"1/2"},"--++++--++++---+++-++++++":{"8":"19/42","14":"19/42","18":"1/21","24":"1/21"},"--++++--++++---+++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"--++++--++++---+++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++---+++-+++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++--++++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++--++++---+++-+++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++--++++---+++-+++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++--++++---+++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"--++++--++++---+++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"--++++--++++---+++-+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++--++++---+++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++--++++---+++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++-+++++-+++++--":{"14":"3/19","16":"9/38","18":"7/76","25":"5/19","31":"1/4"},"--++++--++++---+++-+++++-++++-":{"8":"37/90","14":"37/90","25":"5/31","29":"1/62"},"--++++--++++---+++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++---+++-+++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"--++++--++++---+++-+++++-+-":{"8":"1/3","14":"1/3","25":"1/6","26":"1/6"},"--++++--++++---+++-+++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++--++++++++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++---+++-+++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++---+++-+++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++--++++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++--++++---+++-+++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++--++++---+++-+++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++--++++---+++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++---+++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"--++++--++++---+++-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++--++++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++--++++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++-+++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"--++++--++++---+++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"--++++--++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++--++++---+++-+++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++---+++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++--++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++--++++---+++-+++++---+++---++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++-+++++---+++---+++-+":{"15":"1/57","27":"11/95","32":"5/6","37":"1/30"},"--++++--++++---+++-+++++---+++---+++---":{"1":"5/114","6":"1/38","18":"25/456","32":"19/24","38":"1/12"},"--++++--++++---+++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++---+++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++--++++---+++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"--++++--++++---+++-+++++---+-":{"16":"1/2","28":"1/2"},"--++++--++++---+++-+++++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++--++++---+++-++++-":{"0":"30/247","8":"200/247","23":"17/247"},"--++++--++++---+++-+++-":{"8":"1/2","22":"1/2"},"--++++--++++---+++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"--++++--++++---+++-+-":{"19":"1/4","20":"3/4"},"--++++--++++---+++--+++++":{"19":"19/25","24":"6/25"},"--++++--++++---+++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++---+++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++--++++---+++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++--++++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++--++++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++--++++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++--++++---+++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++--++++---+++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"--++++--++++---+++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++--++++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++--++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++--++++--++++--++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++--++++---+++--++++--++++--++++--+":{"15":"15/317","19":"95/634","26":"331/634","28":"121/634","38":"57/634"},"--++++--++++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++---+++--++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++---+++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++--++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"--++++--++++---+++--++++---++++":{"1":"3/44","8":"5/11","26":"19/44","30":"1/22"},"--++++--++++---+++--++++---+++-+":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"--++++--++++---+++--++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++--++++---+++--++++---+++--++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"--++++--++++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++---+++--++++---+++---":{"1":"19/138","15":"7/138","19":"13/69","28":"17/69","32":"26/69"},"--++++--++++---+++--++++---++-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"--++++--++++---+++--++++---+-":{"16":"1/2","28":"1/2"},"--++++--++++---+++--++++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++--++++---+++--+++-":{"0":"51/494","8":"170/247","19":"1/6","23":"31/741"},"--++++--++++---+++--++-":{"8":"1/2","22":"1/2"},"--++++--++++---+++--+-":{"8":"5/18","14":"2/9","16":"4/9","21":"1/18"},"--++++--++++---+++---":{"8":"1/2","20":"1/2"},"--++++--++++---++-":{"10":"1/11","16":"9/11","17":"1/11"},"--++++--++++---+-":{"15":"1/10","16":"9/10"},"--++++--++++----+++++++++":{"8":"10/19","14":"61/152","15":"3/152","24":"1/19"},"--++++--++++----++++++++-+":{"8":"7/12","14":"3/16","15":"1/16","25":"1/6"},"--++++--++++----++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"--++++--++++----++++++++--++++-+":{"8":"7/30","15":"1/10","16":"3/5","31":"1/15"},"--++++--++++----++++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++--++++----++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++----++++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++----++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++----++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++----++++++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"--++++--++++----++++++++---++++":{"16":"283/644","18":"5/161","26":"1/2","30":"19/644"},"--++++--++++----++++++++---+++-+":{"14":"31/132","16":"31/88","18":"7/176","26":"35/132","31":"19/176"},"--++++--++++----++++++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++++++++---+++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++--++++----++++++++---+++--++++---":{"15":"5/87","18":"5/87","26":"22/29","28":"1/58","38":"19/174"},"--++++--++++----++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++----++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"--++++--++++----++++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++++++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"--++++--++++----++++++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"--++++--++++----++++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++----++++++++---+++----":{"7":"19/124","16":"133/248","26":"13/124","28":"39/248","33":"3/62"},"--++++--++++----++++++++---++-":{"16":"11/13","26":"1/13","29":"1/13"},"--++++--++++----++++++++---+-":{"16":"1/2","28":"1/2"},"--++++--++++----++++++++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++--++++----+++++++-":{"0":"30/247","8":"200/247","23":"17/247"},"--++++--++++----++++++-":{"8":"1/2","22":"1/2"},"--++++--++++----+++++-":{"4":"161/190","18":"1/19","21":"1/10"},"--++++--++++----++++-":{"18":"2/21","20":"19/21"},"--++++--++++----+++-":{"8":"13/34","18":"2/17","19":"1/2"},"--++++--++++----++-++++++":{"8":"19/42","14":"19/42","18":"1/21","24":"1/21"},"--++++--++++----++-+++++-+":{"8":"133/268","14":"285/1072","15":"39/1072","18":"7/134","25":"10/67"},"--++++--++++----++-+++++--+++++":{"8":"1/8","15":"1/10","16":"61/80","30":"1/80"},"--++++--++++----++-+++++--++++-+":{"8":"7/30","15":"1/10","16":"3/5","31":"1/15"},"--++++--++++----++-+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++-+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++--++++----++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++----++-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++----++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++----++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++----++-+++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"--++++--++++----++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"--++++--++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++--++++----++-+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++-+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++--++++----++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++--++++----++-+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++-+++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"--++++--++++----++-+++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"--++++--++++----++-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++----++-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++--++++----++-+++++---++-":{"16":"117/155","18":"6/155","19":"19/155","29":"13/155"},"--++++--++++----++-+++++---+-":{"16":"1/2","28":"1/2"},"--++++--++++----++-+++++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++--++++----++-++++-":{"0":"30/247","8":"200/247","23":"17/247"},"--++++--++++----++-+++-":{"8":"1/2","22":"1/2"},"--++++--++++----++-++-":{"4":"11/15","19":"1/6","21":"1/10"},"--++++--++++----++-+-":{"19":"1/4","20":"3/4"},"--++++--++++----++--+++++":{"19":"19/25","24":"6/25"},"--++++--++++----++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++----++--++++--+++++":{"8":"1/8","15":"1/10","16":"61/80","30":"1/80"},"--++++--++++----++--++++--++++-+":{"8":"7/30","15":"1/10","16":"3/5","31":"1/15"},"--++++--++++----++--++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++--++++--++++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++--++++----++--++++--++++--++++--+":{"15":"4/109","16":"121/218","19":"15/218","26":"65/218","38":"9/218"},"--++++--++++----++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++----++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++--++++----++--++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++----++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--++++----++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++----++--++++--+-":{"14":"8/31","16":"12/31","26":"19/62","27":"3/62"},"--++++--++++----++--++++---++++":{"8":"10/19","15":"3/152","26":"61/152","30":"1/19"},"--++++--++++----++--++++---+++-+":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"--++++--++++----++--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++----++--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++--++++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++----++--++++---+++---":{"1":"1/8","16":"7/16","19":"1/8","28":"1/16","32":"1/4"},"--++++--++++----++--++++---++-":{"16":"3/4","19":"1/24","20":"1/8","29":"1/12"},"--++++--++++----++--++++---+-":{"16":"1/2","28":"1/2"},"--++++--++++----++--++++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++--++++----++--+++-":{"0":"51/494","8":"170/247","19":"1/6","23":"31/741"},"--++++--++++----++--++-":{"8":"1/2","22":"1/2"},"--++++--++++----++--+-":{"8":"5/18","14":"2/9","16":"4/9","21":"1/18"},"--++++--++++----++---":{"8":"1/2","20":"1/2"},"--++++--++++----+-":{"1":"1/57","16":"17/19","17":"5/57"},"--++++--++++-----++++++++":{"8":"1/3","16":"1/2","19":"8/57","24":"1/38"},"--++++--++++-----+++++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"--++++--++++-----+++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"--++++--++++-----+++++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-----+++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++--++++-----+++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++--++++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-----+++++++--+++-":{"8":"2/7","16":"3/7","26":"3/11","29":"1/77"},"--++++--++++-----+++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++-----+++++++--+-":{"8":"8/29","16":"12/29","26":"17/58","27":"1/58"},"--++++--++++-----+++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"--++++--++++-----+++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"--++++--++++-----+++++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+++++++---+++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++--++++-----+++++++---+++--++++---":{"15":"5/87","18":"5/87","26":"22/29","28":"1/58","38":"19/174"},"--++++--++++-----+++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++-----+++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"--++++--++++-----+++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+++++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"--++++--++++-----+++++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"--++++--++++-----+++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+++++++---+++----":{"7":"1/5","16":"3/5","17":"13/95","33":"6/95"},"--++++--++++-----+++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"--++++--++++-----+++++++---+-":{"8":"1/12","27":"1/12","28":"5/6"},"--++++--++++-----+++++++----":{"1":"1/40","7":"19/40","17":"7/38","18":"3/20","27":"63/380"},"--++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+++++-":{"1":"19/70","9":"1/10","22":"22/35"},"--++++--++++-----++++-":{"6":"48/9869","16":"1610/1839","17":"971/9982","18":"105/9628","21":"109/9495"},"--++++--++++-----+++-":{"6":"17/3854","16":"1530/1927","17":"170/1927","18":"57/3854","20":"190/1927"},"--++++--++++-----++-":{"2":"13/38","18":"3/19","19":"1/2"},"--++++--++++-----+-++++++":{"8":"1/3","16":"1/2","19":"8/57","24":"1/38"},"--++++--++++-----+-+++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"--++++--++++-----+-+++++--+++++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"--++++--++++-----+-+++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-----+-+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+-+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++--++++-----+-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+-+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++--++++-----+-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-----+-+++++--+++-":{"8":"2/7","16":"3/7","18":"4/133","26":"33/133","29":"1/133"},"--++++--++++-----+-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++-----+-+++++--+-":{"8":"8/29","16":"12/29","26":"17/58","27":"1/58"},"--++++--++++-----+-+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"--++++--++++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++--++++-----+-+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+-+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++--++++-----+-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++--++++-----+-+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+-+++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"--++++--++++-----+-+++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"--++++--++++-----+-+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+-+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++--++++-----+-+++++---++-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"--++++--++++-----+-+++++---+-":{"8":"1/12","27":"1/12","28":"5/6"},"--++++--++++-----+-+++++----":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"--++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+-+++-":{"1":"19/70","9":"1/10","22":"22/35"},"--++++--++++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"--++++--++++-----+-+-":{"6":"2/497","16":"360/497","17":"40/497","19":"57/994","20":"19/142"},"--++++--++++-----+--+++++":{"19":"19/25","24":"6/25"},"--++++--++++-----+--++++-+":{"8":"1/3","16":"1/2","22":"1/12","25":"1/12"},"--++++--++++-----+--++++--+":{"8":"9/32","14":"1/32","16":"3/8","19":"3/32","26":"7/32"},"--++++--++++-----+--++++---++++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"--++++--++++-----+--++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-----+--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++--++++-----+--++++---+++--++++---":{"8":"13/45","16":"142/225","17":"1/225","19":"2/45","38":"7/225"},"--++++--++++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++-----+--++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-----+--++++---+++---+++-+":{"17":"4/217","27":"249/2170","32":"361/434","37":"38/1085"},"--++++--++++-----+--++++---+++---+++---":{"15":"5/97","28":"23/194","32":"71/97","38":"19/194"},"--++++--++++-----+--++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++-----+--++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+--++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++-----+--++++---++-":{"8":"1/11","16":"3/22","19":"1/33","28":"15/22","29":"2/33"},"--++++--++++-----+--++++---+-":{"8":"3/26","19":"1/26","27":"1/13","28":"10/13"},"--++++--++++-----+--++++----":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"--++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+--++-":{"1":"19/70","9":"1/10","22":"22/35"},"--++++--++++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"--++++--++++-----+---":{"1":"3/14","8":"1/2","18":"3/119","20":"31/119"},"--++++--++++------+++++++":{"9":"1/3","17":"1/3","24":"1/3"},"--++++--++++------++++++-+":{"8":"2/11","10":"13/22","17":"1/11","25":"3/22"},"--++++--++++------++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"--++++--++++------++++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++------++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++--++++------++++++--++++--++++---":{"2":"5/14","8":"5/14","16":"1/14","17":"1/7","38":"1/14"},"--++++--++++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++------++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++--++++------++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++------++++++--+++-":{"8":"2/7","16":"3/7","26":"3/11","29":"1/77"},"--++++--++++------++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++------++++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"--++++--++++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"--++++--++++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"--++++--++++------++++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++---+++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++--++++------++++++---+++--++++---":{"17":"5/112","18":"5/112","26":"19/28","28":"33/224","38":"19/224"},"--++++--++++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"--++++--++++------++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"--++++--++++------++++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"--++++--++++------++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++------++++++---+++----":{"27":"1/2","33":"1/2"},"--++++--++++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"--++++--++++------++++++---+-":{"11":"1/113","15":"1/113","27":"11/113","28":"100/113"},"--++++--++++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"--++++--++++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"--++++--++++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"--++++--++++------++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++----++---+++-+":{"3":"40/1751","18":"58/1751","32":"2755/3502","33":"399/3502","37":"76/1751"},"--++++--++++------++++++----++---+++---":{"17":"1/144","18":"1/144","27":"19/180","28":"1249/1440","38":"19/1440"},"--++++--++++------++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++------++++++----++---+-":{"28":"1/2","34":"1/2"},"--++++--++++------++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++----++----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"--++++--++++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"--++++--++++------++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++------++++++----++-----":{"28":"1/2","34":"1/2"},"--++++--++++------++++++----+-":{"28":"10/11","29":"1/11"},"--++++--++++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"--++++--++++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"--++++--++++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"--++++--++++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"--++++--++++------++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++-----+----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"--++++--++++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"--++++--++++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"--++++--++++------++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"--++++--++++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"--++++--++++------++++++-----+------":{"29":"1/2","35":"1/2"},"--++++--++++------++++++------+":{"1":"9777/35438","2":"22813/35438","18":"360/17719","29":"722/17719","30":"342/17719"},"--++++--++++------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"--++++--++++------++++++--------+":{"18":"19/220","29":"1/11","32":"181/220"},"--++++--++++------++++++---------+":{"1":"15/92","8":"35/92","18":"11/92","29":"155/874","33":"279/1748"},"--++++--++++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"--++++--++++------++++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"--++++--++++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"--++++--++++------++++++------------+":{"36":"1"},"--++++--++++------++++++-------------+":{"35":"9/19","37":"10/19"},"--++++--++++------++++++---------------":{"35":"11/21","38":"10/21"},"--++++--++++------+++++-":{"4":"181/209","18":"9/209","23":"1/11"},"--++++--++++------++++-":{"20":"1/2","22":"1/2"},"--++++--++++------+++-":{"10":"161/180","18":"1/180","21":"1/10"},"--++++--++++------++-":{"8":"1/2","20":"1/2"},"--++++--++++------+-":{"8":"13/34","18":"2/17","19":"1/2"},"--++++--++++-------++++++":{"9":"1/3","17":"1/3","24":"1/3"},"--++++--++++-------+++++-+":{"8":"19/241","10":"323/482","17":"20/241","18":"21/482","25":"30/241"},"--++++--++++-------+++++--+++++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"--++++--++++-------+++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-------+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++--++++-------+++++--++++--++++---":{"8":"13/27","16":"31/81","17":"5/81","18":"2/81","38":"4/81"},"--++++--++++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++--++++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-------+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++--++++-------+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-------+++++--+++-":{"8":"2/7","16":"3/7","18":"4/133","26":"33/133","29":"1/133"},"--++++--++++-------+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++-------+++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"--++++--++++-------+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"--++++--++++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++--++++-------+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++--++++-------+++++---+++--++++---":{"8":"31/241","17":"17/241","19":"28/241","26":"142/241","38":"23/241"},"--++++--++++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++--++++-------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"--++++--++++-------+++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"--++++--++++-------+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++--++++-------+++++---++-":{"8":"19/248","16":"57/496","18":"1/124","28":"363/496","29":"17/248"},"--++++--++++-------+++++---+-":{"11":"1/113","15":"1/113","27":"11/113","28":"100/113"},"--++++--++++-------+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"--++++--++++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++--++++-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"--++++--++++-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++--++++-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"--++++--++++-------+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++--++++-------+++++----+-":{"28":"10/11","29":"1/11"},"--++++--++++-------+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"--++++--++++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"--++++--++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++--++++-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++--++++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++--++++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"--++++--++++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"--++++--++++-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"--++++--++++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++--++++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"--++++--++++-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"--++++--++++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++--++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"--++++--++++-------+++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++--++++-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"--++++--++++-------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"--++++--++++-------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"--++++--++++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++--++++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"--++++--++++-------+++++---------+-":{"1":"1/12","8":"7/36","29":"1/38","33":"29/342","34":"11/18"},"--++++--++++-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"--++++--++++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++--++++-------+++++----------+-":{"34":"10/11","35":"1/11"},"--++++--++++-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"--++++--++++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++--++++-------+++++------------+":{"36":"1"},"--++++--++++-------+++++-------------+":{"35":"9/19","37":"10/19"},"--++++--++++-------+++++---------------":{"35":"11/21","38":"10/21"},"--++++--++++-------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"--++++--++++-------+++-":{"20":"1/2","22":"1/2"},"--++++--++++-------++-":{"10":"22/25","19":"1/50","21":"1/10"},"--++++--++++-------+-":{"8":"1/2","20":"1/2"},"--++++--++++--------+++++":{"9":"1/3","17":"1/3","24":"1/3"},"--++++--++++--------++++-+":{"19":"1/2","25":"1/2"},"--++++--++++--------++++--+":{"8":"99/244","14":"23/244","17":"3/61","19":"33/244","26":"77/244"},"--++++--++++--------++++---++++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"--++++--++++--------++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"--++++--++++--------++++---+++--++++---":{"8":"95/249","17":"25/249","26":"82/249","28":"28/249","38":"19/249"},"--++++--++++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++--------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"--++++--++++--------++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"--++++--++++--------++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++--------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++--------++++---++-":{"8":"1/11","16":"3/22","19":"1/33","28":"15/22","29":"2/33"},"--++++--++++--------++++---+-":{"1":"9/92","8":"21/92","19":"7/92","27":"5/92","28":"25/46"},"--++++--++++--------++++----+++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"--++++--++++--------++++----++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++----++--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"--++++--++++--------++++----++--++++---":{"8":"19/181","17":"5/181","27":"82/905","28":"684/905","38":"19/905"},"--++++--++++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++--++++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++--++++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"--++++--++++--------++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++--++++--------++++----++---+-":{"28":"1/2","34":"1/2"},"--++++--++++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--++++--------++++----+-":{"28":"10/11","29":"1/11"},"--++++--++++--------++++-----++":{"8":"1/19","10":"8/19","16":"1/2","30":"1/38"},"--++++--++++--------++++-----+-+":{"8":"1/6","16":"1/4","22":"1/4","28":"1/4","31":"1/12"},"--++++--++++--------++++-----+--+":{"0":"1/65","1":"11/130","8":"3/10","28":"2/5","32":"1/5"},"--++++--++++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++--++++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++--++++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++--++++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"--++++--++++--------++++-----+----":{"9":"3/124","17":"3/124","19":"71/124","29":"497/2356","33":"99/589"},"--++++--++++--------++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++--++++--------++++-------+":{"1":"19/48","9":"7/48","29":"1/8","31":"1/3"},"--++++--++++--------++++--------+":{"1":"5/54","8":"1/2","17":"23/513","29":"5/171","32":"1/3"},"--++++--++++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++--++++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++--++++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++--++++--------++++---------+-":{"1":"7/66","8":"49/198","19":"1/11","33":"5/99","34":"50/99"},"--++++--++++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"--++++--++++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++--++++--------++++----------+-":{"34":"10/11","35":"1/11"},"--++++--++++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--++++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++--++++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++--++++--------++++------------+":{"36":"1"},"--++++--++++--------++++-------------+":{"35":"9/19","37":"10/19"},"--++++--++++--------++++---------------":{"35":"11/21","38":"10/21"},"--++++--++++--------+++-":{"4":"1/2","20":"9/22","23":"1/11"},"--++++--++++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++--++++--------+-":{"8":"1/10","10":"4/5","21":"1/10"},"--++++--++++---------":{"8":"1/2","20":"1/2"},"--++++--+++-":{"10":"10/11","11":"1/11"},"--++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"--++++--+-":{"8":"9/10","9":"1/10"},"--++++---++++":{"8":"19/21","12":"2/21"},"--++++---+++-+":{"7":"1/2","13":"1/2"},"--++++---+++--+":{"8":"1/2","14":"1/2"},"--++++---+++---++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"--++++---+++---+++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---++++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---++++++++++++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++++++++++++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++---+++---++++++++++++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++++++++++++++-":{"2":"5/11","8":"5/11","24":"1/22","30":"1/22"},"--++++---+++---++++++++++++++-":{"26":"10/11","29":"1/11"},"--++++---+++---+++++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"--++++---+++---++++++++++++-":{"14":"161/422","16":"483/844","24":"19/844","27":"5/211"},"--++++---+++---+++++++++++-":{"14":"17/54","16":"17/36","24":"1/36","26":"5/27"},"--++++---+++---++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"--++++---+++---+++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++---+++---+++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---+++++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++++++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++---+++---+++++++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++---+++---+++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"--++++---+++---+++++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++---+++---+++++++++-++++-":{"26":"10/11","29":"1/11"},"--++++---+++---+++++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"--++++---+++---+++++++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"--++++---+++---+++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"--++++---+++---+++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"--++++---+++---+++++++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++++++++--++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++---+++---+++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"--++++---+++---+++++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"--++++---+++---+++++++++--++++--++++--+":{"8":"3/10","15":"1/10","18":"1/20","32":"9/20","38":"1/10"},"--++++---+++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++---+++---+++++++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++---+++++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"--++++---+++---+++++++++--+-":{"8":"209/590","16":"627/1180","18":"11/295","25":"283/4720","27":"81/4720"},"--++++---+++---+++++++++---":{"8":"19/72","14":"11/216","16":"17/36","18":"1/36","26":"5/27"},"--++++---+++---++++++++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++---+++---+++++++-":{"8":"9/28","10":"27/56","18":"1/56","22":"5/28"},"--++++---+++---++++++-":{"4":"21/38","8":"7/19","18":"1/19","21":"1/38"},"--++++---+++---+++++-":{"18":"2/21","20":"19/21"},"--++++---+++---++++-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"--++++---+++---+++-++++++":{"18":"1/2","24":"1/2"},"--++++---+++---+++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"--++++---+++---+++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---+++-+++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++-+++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++---+++---+++-+++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"--++++---+++---+++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"--++++---+++---+++-+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++-+++++-+++++--":{"14":"3/19","16":"9/38","18":"7/76","25":"5/19","31":"1/4"},"--++++---+++---+++-+++++-++++-":{"26":"10/11","29":"1/11"},"--++++---+++---+++-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"--++++---+++---+++-+++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"--++++---+++---+++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"--++++---+++---+++-+++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++-+++++--++++++++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++---+++---+++-+++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---+++-+++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++-+++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++---+++---+++-+++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++---+++---+++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"--++++---+++---+++-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"--++++---+++---+++-+++++--++++--++++--+":{"8":"1/30","15":"109/1710","18":"47/855","26":"14/19","38":"1/9"},"--++++---+++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++---+++---+++-+++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++---+++-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"--++++---+++---+++-+++++--+-":{"8":"33/100","16":"99/200","19":"11/100","25":"31/800","27":"21/800"},"--++++---+++---+++-+++++---":{"8":"3/8","15":"1/24","16":"1/6","19":"1/8","26":"7/24"},"--++++---+++---+++-++++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++---+++---+++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"--++++---+++---+++-++-":{"4":"11/23","8":"22/69","19":"1/6","21":"5/138"},"--++++---+++---+++-+-":{"19":"1/4","20":"3/4"},"--++++---+++---+++--+++++":{"19":"19/25","24":"6/25"},"--++++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"--++++---+++---+++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++---+++---+++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++---+++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++---+++---+++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"--++++---+++---+++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++--++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++--++++--++++--++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"--++++---+++---+++--++++--++++--++++--+":{"15":"15/317","19":"95/634","26":"331/634","28":"121/634","38":"57/634"},"--++++---+++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++---+++---+++--++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++---+++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++---+++---+++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"--++++---+++---+++--++++---++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++--++++---+++++++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"--++++---+++---+++--++++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---+++--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++---+++---+++--++++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++--++++---+++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++--++++---+++-+++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"--++++---+++---+++--++++---+++-+++++--+":{"0":"11/461","15":"95/922","28":"947/1844","31":"195/922","38":"273/1844"},"--++++---+++---+++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++--++++---+++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++--++++---+++--++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"--++++---+++---+++--++++---+++--++++--+":{"1":"8/67","8":"65/134","15":"23/134","28":"17/134","38":"13/134"},"--++++---+++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++---+++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"--++++---+++---+++--++++---++-":{"8":"22/83","16":"33/83","20":"22/83","26":"3/83","29":"3/83"},"--++++---+++---+++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"--++++---+++---+++--++++----":{"1":"3/62","8":"13/62","16":"15/31","20":"13/62","27":"3/62"},"--++++---+++---+++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++---+++---+++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"--++++---+++---+++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"--++++---+++---+++---++++":{"19":"19/25","24":"6/25"},"--++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++---+++---+++---++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++---+++---+++++++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"--++++---+++---+++---+++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++---+++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++---+++---+++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++---+++---+++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++---+++---+++---+++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"--++++---+++---+++---+++---+++-+++++-+":{"0":"95/796","15":"195/796","32":"651/1592","37":"361/1592"},"--++++---+++---+++---+++---+++-+++++--+":{"0":"11/461","15":"95/922","28":"947/1844","31":"195/922","38":"273/1844"},"--++++---+++---+++---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++---+++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++---+++---+++--":{"1":"1/7","16":"1/2","20":"1/4","26":"1/28","31":"1/14"},"--++++---+++---+++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"--++++---+++---+++---+++---+-":{"0":"1/20","4":"1/20","16":"9/20","28":"9/20"},"--++++---+++---+++---+++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++---+++---+++---++-":{"0":"11/148","10":"55/74","20":"19/148","23":"2/37"},"--++++---+++---+++---+-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"--++++---+++---+++----":{"0":"1/12","16":"5/6","21":"1/12"},"--++++---+++---++-":{"8":"1/4","10":"1/2","15":"9/76","17":"5/38"},"--++++---+++---+-":{"8":"1/10","15":"1/10","16":"4/5"},"--++++---+++----+++++++++":{"2":"39/190","4":"61/95","15":"1/10","24":"1/19"},"--++++---+++----++++++++-+":{"2":"7/30","15":"1/10","16":"3/5","25":"1/15"},"--++++---+++----++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"--++++---+++----++++++++--++++-+":{"2":"7/18","15":"1/10","16":"11/30","18":"7/180","31":"19/180"},"--++++---+++----++++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++---+++----++++++++--++++--++++--+":{"8":"39/176","15":"5/176","16":"63/88","18":"1/88","38":"1/44"},"--++++---+++----++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++---+++----++++++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++----++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++----++++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"--++++---+++----++++++++--+-":{"8":"209/590","16":"627/1180","18":"11/295","25":"283/4720","27":"81/4720"},"--++++---+++----++++++++---":{"8":"19/72","14":"11/216","16":"17/36","18":"1/36","26":"5/27"},"--++++---+++----+++++++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++---+++----++++++-":{"8":"9/28","10":"27/56","18":"1/56","22":"5/28"},"--++++---+++----+++++-":{"4":"21/38","8":"7/19","18":"1/19","21":"1/38"},"--++++---+++----++++-":{"18":"2/21","20":"19/21"},"--++++---+++----+++-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"--++++---+++----++-++++++":{"18":"1/2","24":"1/2"},"--++++---+++----++-+++++-+":{"2":"7/30","15":"1/10","16":"3/5","25":"1/15"},"--++++---+++----++-+++++--+++++":{"2":"7/18","15":"1/10","16":"11/30","19":"1/9","30":"1/30"},"--++++---+++----++-+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++-+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"--++++---+++----++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"--++++---+++----++-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++----++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++-+++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++----++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++-+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++-+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++---+++----++-+++++--++++--++++--+":{"8":"9/52","16":"109/208","18":"1/104","26":"25/104","38":"11/208"},"--++++---+++----++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++---+++----++-+++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++----++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++----++-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"--++++---+++----++-+++++--+-":{"8":"33/100","16":"99/200","19":"11/100","25":"31/800","27":"21/800"},"--++++---+++----++-+++++---++++":{"16":"31/88","19":"5/44","26":"1/2","30":"3/88"},"--++++---+++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++---+++----++-+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++-+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++---+++----++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++---+++----++-+++++---+++---":{"8":"2/7","16":"3/7","19":"1/14","26":"1/6","32":"1/21"},"--++++---+++----++-+++++---++-":{"8":"66/233","16":"99/233","19":"22/233","26":"45/233","29":"1/233"},"--++++---+++----++-+++++---+-":{"4":"2/11","8":"3/11","16":"5/22","19":"1/11","28":"5/22"},"--++++---+++----++-+++++----":{"8":"33/100","16":"99/200","19":"11/100","25":"31/800","27":"21/800"},"--++++---+++----++-++++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++---+++----++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"--++++---+++----++-++-":{"4":"11/23","8":"22/69","19":"1/6","21":"5/138"},"--++++---+++----++-+-":{"19":"1/4","20":"3/4"},"--++++---+++----++--+++++":{"19":"19/25","24":"6/25"},"--++++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"--++++---+++----++--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++---+++----++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++----++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++---+++----++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++---+++----++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++----++--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++---+++----++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"--++++---+++----++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++----++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"--++++---+++----++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++--++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++--++++--++++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++---+++----++--++++--++++--++++--+":{"15":"4/109","16":"121/218","19":"15/218","26":"65/218","38":"9/218"},"--++++---+++----++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++----++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++--++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"--++++---+++----++--++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++----++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++----++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++---+++----++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"--++++---+++----++--++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++--++++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++----++--++++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++----++--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++---+++----++--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++---+++----++--++++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++----++--++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++--++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++----++--++++---+++-+++++--+":{"1":"1/16","16":"7/12","28":"17/96","31":"5/48","38":"7/96"},"--++++---+++----++--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++----++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++---+++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++----++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"--++++---+++----++--++++---++-":{"8":"22/83","16":"33/83","20":"22/83","26":"3/83","29":"3/83"},"--++++---+++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"--++++---+++----++--++++----":{"1":"3/62","8":"13/62","16":"15/31","20":"13/62","27":"3/62"},"--++++---+++----++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++---+++----++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"--++++---+++----++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"--++++---+++----++---++++":{"19":"19/25","24":"6/25"},"--++++---+++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++----++---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++---+++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++----++---+++---+++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"--++++---+++----++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++---+++----++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++---+++----++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++---+++----++---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++----++---+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++----++---+++---+++-+++++--+":{"1":"1/16","16":"7/12","28":"17/96","31":"5/48","38":"7/96"},"--++++---+++----++---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++----++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++---+++---+++--":{"1":"1/7","16":"1/2","20":"1/4","26":"1/28","31":"1/14"},"--++++---+++----++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"--++++---+++----++---+++---+-":{"0":"1/20","4":"1/20","16":"9/20","28":"9/20"},"--++++---+++----++---+++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++---+++----++---++-":{"0":"11/148","10":"55/74","20":"19/148","23":"2/37"},"--++++---+++----++---+-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"--++++---+++----++----":{"0":"1/12","16":"5/6","21":"1/12"},"--++++---+++----+-":{"8":"1/13","16":"11/13","17":"1/13"},"--++++---+++-----++++++++":{"2":"1/19","4":"8/19","16":"1/2","24":"1/38"},"--++++---+++-----+++++++-+":{"2":"1/6","10":"1/4","16":"1/2","25":"1/12"},"--++++---+++-----+++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"--++++---+++-----+++++++--++++-+":{"2":"5/24","10":"3/16","16":"1/2","18":"1/48","31":"1/12"},"--++++---+++-----+++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++---+++-----+++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++---+++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-----+++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++-----+++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"--++++---+++-----+++++++--+-":{"10":"4/13","16":"4/13","26":"9/26","27":"1/26"},"--++++---+++-----+++++++---":{"8":"3/7","16":"1/7","17":"11/133","18":"6/133","26":"40/133"},"--++++---+++-----++++++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+++++-":{"1":"19/70","9":"1/10","22":"22/35"},"--++++---+++-----++++-":{"6":"48/9869","16":"1610/1839","17":"971/9982","18":"105/9628","21":"109/9495"},"--++++---+++-----+++-":{"6":"17/3854","16":"1530/1927","17":"170/1927","18":"57/3854","20":"190/1927"},"--++++---+++-----++-":{"2":"13/38","18":"3/19","19":"1/2"},"--++++---+++-----+-++++++":{"2":"1/19","4":"8/19","16":"1/2","24":"1/38"},"--++++---+++-----+-+++++-+":{"2":"13/99","10":"19/66","16":"16/33","18":"1/66","25":"8/99"},"--++++---+++-----+-+++++--+++++":{"2":"7/57","10":"6/19","16":"1/2","19":"2/57","30":"1/38"},"--++++---+++-----+-+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+-+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"--++++---+++-----+-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"--++++---+++-----+-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+-+++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"--++++---+++-----+-+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++---+++-----+-+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+-+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++---+++-----+-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+-+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++---+++-----+-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-----+-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++-----+-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"--++++---+++-----+-+++++--+-":{"10":"4/13","16":"4/13","26":"9/26","27":"1/26"},"--++++---+++-----+-+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"--++++---+++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++---+++-----+-+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+-+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++---+++-----+-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+-+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++---+++-----+-+++++---+++---":{"8":"3/11","16":"5/11","17":"1/11","32":"2/11"},"--++++---+++-----+-+++++---++-":{"8":"627/1300","17":"99/1300","19":"209/1300","26":"171/650","29":"23/1300"},"--++++---+++-----+-+++++---+-":{"4":"29/147","8":"17/49","17":"5/147","19":"17/147","28":"15/49"},"--++++---+++-----+-+++++----":{"0":"11/82","8":"15/41","17":"155/779","19":"5/41","27":"279/1558"},"--++++---+++-----+-++++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+-+++-":{"1":"19/70","9":"1/10","22":"22/35"},"--++++---+++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"--++++---+++-----+-+-":{"6":"2/497","16":"360/497","17":"40/497","19":"57/994","20":"19/142"},"--++++---+++-----+--+++++":{"19":"19/25","24":"6/25"},"--++++---+++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"--++++---+++-----+--++++--+++++":{"9":"1/11","16":"19/22","30":"1/22"},"--++++---+++-----+--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++---+++-----+--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"--++++---+++-----+--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+--++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"--++++---+++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++---+++-----+--++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+--++++--++++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++---+++-----+--++++--++++--++++--+":{"9":"31/2349","17":"79/2349","19":"400/2349","26":"1630/2349","38":"209/2349"},"--++++---+++-----+--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++---+++-----+--++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-----+--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++-----+--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++---+++-----+--++++--+-":{"10":"6/19","16":"6/19","19":"1/19","26":"11/38","27":"1/38"},"--++++---+++-----+--++++---++++":{"9":"1/11","16":"19/22","30":"1/22"},"--++++---+++-----+--++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+--++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++-----+--++++---+++-+++++--+":{"9":"1/139","17":"9/139","20":"190/417","31":"140/417","38":"19/139"},"--++++---+++-----+--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++-----+--++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+--++++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++---+++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++-----+--++++---+++---":{"8":"57/169","17":"9/169","19":"10/169","28":"35/169","32":"58/169"},"--++++---+++-----+--++++---++-":{"8":"19/44","17":"3/44","20":"19/44","29":"3/44"},"--++++---+++-----+--++++---+-":{"1":"1/19","8":"4/19","17":"1/19","20":"4/19","28":"9/19"},"--++++---+++-----+--++++----":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"--++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+--++-":{"1":"19/70","9":"1/10","22":"22/35"},"--++++---+++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"--++++---+++-----+---++++":{"19":"19/25","24":"6/25"},"--++++---+++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++-----+---+++---++++":{"9":"1/11","16":"19/22","30":"1/22"},"--++++---+++-----+---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+---+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++-----+---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++-----+---+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-----+---+++---+++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"--++++---+++-----+---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+---+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++-----+---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++-----+---+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"--++++---+++-----+---+++---+-":{"0":"1/110","4":"1/11","27":"9/110","28":"9/11"},"--++++---+++-----+---+++----":{"0":"3/26","1":"5/13","17":"5/19","27":"9/38"},"--++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+---+-":{"1":"19/70","9":"1/10","20":"13/35","22":"9/35"},"--++++---+++-----+----":{"0":"1/13","9":"1/13","16":"9/13","17":"1/13","21":"1/13"},"--++++---+++------+++++++":{"9":"1/3","17":"1/3","24":"1/3"},"--++++---+++------++++++-+":{"2":"2/11","10":"13/22","17":"1/11","25":"3/22"},"--++++---+++------++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"--++++---+++------++++++--++++-+":{"2":"5/24","10":"3/16","16":"1/2","18":"1/48","31":"1/12"},"--++++---+++------++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++---+++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++------++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++---+++------++++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++------++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"--++++---+++------++++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"--++++---+++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"--++++---+++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"--++++---+++------++++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++---+++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"--++++---+++------++++++---+++--++++---":{"17":"5/112","18":"5/112","26":"19/28","28":"33/224","38":"19/224"},"--++++---+++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"--++++---+++------++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"--++++---+++------++++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"--++++---+++------++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++------++++++---+++----":{"2":"19/42","8":"19/42","27":"1/21","33":"1/21"},"--++++---+++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"--++++---+++------++++++---+-":{"11":"1/113","15":"1/113","27":"11/113","28":"100/113"},"--++++---+++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"--++++---+++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"--++++---+++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"--++++---+++------++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++----++---+++-+":{"3":"40/1751","18":"58/1751","32":"2755/3502","33":"399/3502","37":"76/1751"},"--++++---+++------++++++----++---+++---":{"17":"1/144","18":"1/144","27":"19/180","28":"1249/1440","38":"19/1440"},"--++++---+++------++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++------++++++----++---+-":{"28":"1/2","34":"1/2"},"--++++---+++------++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++----++----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"--++++---+++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"--++++---+++------++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++------++++++----++-----":{"28":"1/2","34":"1/2"},"--++++---+++------++++++----+-":{"28":"10/11","29":"1/11"},"--++++---+++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"--++++---+++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"--++++---+++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"--++++---+++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"--++++---+++------++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++-----+----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"--++++---+++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"--++++---+++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"--++++---+++------++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"--++++---+++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"--++++---+++------++++++-----+------":{"29":"1/2","35":"1/2"},"--++++---+++------++++++------+":{"1":"9777/35438","2":"22813/35438","18":"360/17719","29":"722/17719","30":"342/17719"},"--++++---+++------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"--++++---+++------++++++--------+":{"18":"19/220","29":"1/11","32":"181/220"},"--++++---+++------++++++---------+":{"18":"19/58","27":"5/29","29":"5/29","33":"19/58"},"--++++---+++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"--++++---+++------++++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"--++++---+++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"--++++---+++------++++++------------+":{"36":"1"},"--++++---+++------++++++-------------+":{"35":"9/19","37":"10/19"},"--++++---+++------++++++---------------":{"35":"11/21","38":"10/21"},"--++++---+++------+++++-":{"4":"543/977","8":"362/977","18":"49/977","23":"23/977"},"--++++---+++------++++-":{"20":"1/2","22":"1/2"},"--++++---+++------+++-":{"8":"161/422","10":"483/844","18":"19/844","21":"5/211"},"--++++---+++------++-":{"8":"17/63","18":"2/21","20":"40/63"},"--++++---+++------+-":{"8":"13/46","10":"39/92","18":"7/92","19":"5/23"},"--++++---+++-------++++++":{"9":"1/3","17":"1/3","24":"1/3"},"--++++---+++-------+++++-+":{"2":"19/189","10":"247/378","17":"16/189","18":"13/378","25":"8/63"},"--++++---+++-------+++++--+++++":{"2":"7/57","10":"6/19","16":"1/2","19":"2/57","30":"1/38"},"--++++---+++-------+++++--++++-+":{"2":"49/123","16":"15/41","17":"1/41","19":"14/123","31":"4/41"},"--++++---+++-------+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++---+++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-------+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++---+++-------+++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++-------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"--++++---+++-------+++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"--++++---+++-------+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"--++++---+++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++---+++-------+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"--++++---+++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++---+++-------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"--++++---+++-------+++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"--++++---+++-------+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++---+++-------+++++---++-":{"8":"12/101","10":"18/101","19":"1/101","28":"63/101","29":"7/101"},"--++++---+++-------+++++---+-":{"11":"1/113","15":"1/113","27":"11/113","28":"100/113"},"--++++---+++-------+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"--++++---+++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++---+++-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"--++++---+++-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++---+++-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"--++++---+++-------+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"--++++---+++-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"--++++---+++-------+++++----+-":{"28":"10/11","29":"1/11"},"--++++---+++-------+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"--++++---+++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"--++++---+++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++---+++-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++---+++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++---+++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"--++++---+++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"--++++---+++-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"--++++---+++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++---+++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"--++++---+++-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"--++++---+++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++---+++-------+++++-----+------":{"29":"1/2","35":"1/2"},"--++++---+++-------+++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++---+++-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"--++++---+++-------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"--++++---+++-------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"--++++---+++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++---+++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"--++++---+++-------+++++---------+-":{"1":"19/599","11":"7/599","27":"6/599","33":"57/599","34":"510/599"},"--++++---+++-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"--++++---+++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++---+++-------+++++----------+-":{"34":"10/11","35":"1/11"},"--++++---+++-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"--++++---+++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"--++++---+++-------+++++------------+":{"36":"1"},"--++++---+++-------+++++-------------+":{"35":"9/19","37":"10/19"},"--++++---+++-------+++++---------------":{"35":"11/21","38":"10/21"},"--++++---+++-------++++-":{"4":"19/39","8":"13/40","19":"5/32","23":"3/94"},"--++++---+++-------+++-":{"20":"1/2","22":"1/2"},"--++++---+++-------++-":{"8":"44/123","10":"22/41","19":"19/246","21":"7/246"},"--++++---+++-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"--++++---+++--------+++++":{"9":"1/3","17":"1/3","24":"1/3"},"--++++---+++--------++++-+":{"19":"1/2","25":"1/2"},"--++++---+++--------++++--+++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"--++++---+++--------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++---+++--------++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"--++++---+++--------++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++--------++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"--++++---+++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++---+++--------++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++--++++--++++-+":{"3":"5/181","26":"145/543","31":"107/362","32":"194/543","37":"19/362"},"--++++---+++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++---+++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++---+++--------++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++--------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++---+++--------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++---+++--------++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"--++++---+++--------++++---++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"--++++---+++--------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++--------++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++--------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"--++++---+++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++--------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"--++++---+++--------++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"--++++---+++--------++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++--------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++--------++++---++-":{"19":"1/24","20":"1/8","28":"3/4","29":"1/12"},"--++++---+++--------++++---+-":{"11":"1/98","15":"1/98","19":"3/196","27":"19/196","28":"85/98"},"--++++---+++--------++++----+++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"--++++---+++--------++++----++-+":{"10":"3/11","16":"3/11","20":"19/66","27":"1/22","31":"4/33"},"--++++---+++--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++----++--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"--++++---+++--------++++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"--++++---+++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++---+++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"--++++---+++--------++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"--++++---+++--------++++----++---+-":{"28":"1/2","34":"1/2"},"--++++---+++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++--------++++----+-":{"28":"10/11","29":"1/11"},"--++++---+++--------++++-----++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"--++++---+++--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++---+++--------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++-----+--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"--++++---+++--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++---+++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++---+++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++---+++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++---+++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++---+++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"--++++---+++--------++++-----+----":{"9":"3/124","17":"3/124","19":"71/124","29":"497/2356","33":"99/589"},"--++++---+++--------++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++---+++--------++++-------+":{"1":"19/48","9":"7/48","29":"1/8","31":"1/3"},"--++++---+++--------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++--------++++-+":{"0":"95/2024","9":"195/2024","31":"307/1012","32":"1879/4048","37":"361/4048"},"--++++---+++--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++---+++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++--------+-":{"32":"9/10","33":"1/10"},"--++++---+++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++---+++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++---+++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++---+++--------++++---------+-":{"1":"133/2969","11":"49/2969","19":"114/2969","33":"243/2969","34":"2430/2969"},"--++++---+++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"--++++---+++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++---+++--------++++----------+-":{"34":"10/11","35":"1/11"},"--++++---+++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++---+++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++---+++--------++++------------+":{"36":"1"},"--++++---+++--------++++-------------+":{"35":"9/19","37":"10/19"},"--++++---+++--------++++---------------":{"35":"11/21","38":"10/21"},"--++++---+++--------+++-":{"4":"3/10","8":"1/5","20":"49/110","23":"3/55"},"--++++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++---+++--------+-":{"8":"8/31","10":"12/31","20":"19/62","21":"3/62"},"--++++---+++---------++++":{"20":"1/2","24":"1/2"},"--++++---+++---------+++-+":{"8":"38/99","11":"2/33","20":"7/18","25":"1/6"},"--++++---+++---------+++--+":{"9":"11/148","14":"19/148","17":"2/37","20":"55/148","26":"55/148"},"--++++---+++---------+++---++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"--++++---+++---------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++---+++---------+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++---+++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---+++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++---------+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"--++++---+++---------+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++---------+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"--++++---+++---------+++---+-":{"11":"1/98","15":"1/98","19":"3/196","27":"19/196","28":"85/98"},"--++++---+++---------+++----+++":{"1":"19/225","10":"26/45","16":"127/450","27":"2/75","30":"13/450"},"--++++---+++---------+++----++-+":{"1":"19/42","9":"1/6","27":"1/7","31":"5/21"},"--++++---+++---------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++----++--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"--++++---+++---------+++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"--++++---+++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++---+++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---+++---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++---------+++----+-":{"28":"10/11","29":"1/11"},"--++++---+++---------+++-----++":{"1":"1/21","10":"10/21","16":"13/42","28":"1/7","30":"1/42"},"--++++---+++---------+++-----+-+":{"1":"19/138","9":"7/138","22":"7/46","28":"13/23","31":"13/138"},"--++++---+++---------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++-----+--++++-+":{"9":"10/217","29":"10/217","31":"159/434","32":"197/434","37":"19/217"},"--++++---+++---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++---+++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++---+++---------+++-----+---":{"19":"5/88","20":"39/88","29":"1/11","32":"9/22"},"--++++---+++---------+++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++---+++---------+++-------+":{"1":"19/48","9":"7/48","29":"1/8","31":"1/3"},"--++++---+++---------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++--------++++-+":{"0":"95/2024","9":"195/2024","31":"307/1012","32":"1879/4048","37":"361/4048"},"--++++---+++---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++---+++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++--------+-":{"32":"9/10","33":"1/10"},"--++++---+++---------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++---+++---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++---+++---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++---+++---------+++---------+-":{"1":"19/130","9":"7/130","20":"19/65","33":"3/65","34":"6/13"},"--++++---+++---------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"--++++---+++---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++---+++---------+++----------+-":{"34":"10/11","35":"1/11"},"--++++---+++---------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---+++---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++---+++---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++---+++---------+++------------+":{"36":"1"},"--++++---+++---------+++-------------+":{"35":"9/19","37":"10/19"},"--++++---+++---------+++---------------":{"35":"11/21","38":"10/21"},"--++++---+++---------++-":{"10":"11/13","20":"1/13","23":"1/13"},"--++++---+++---------+-":{"10":"1/2","22":"1/2"},"--++++---+++----------":{"0":"1/12","10":"5/6","21":"1/12"},"--++++---++-":{"10":"10/11","11":"1/11"},"--++++---+-":{"8":"1/10","9":"1/10","10":"4/5"},"--++++----+++":{"8":"19/21","12":"2/21"},"--++++----++-+":{"9":"1/10","13":"9/10"},"--++++----++--+":{"9":"1/10","14":"9/10"},"--++++----++---+":{"9":"1/2","15":"1/2"},"--++++----++----+++":{"2":"10/19","8":"61/152","9":"3/152","18":"1/19"},"--++++----++----++-+":{"2":"13/30","4":"3/10","9":"1/10","19":"1/6"},"--++++----++----++--+++++":{"19":"19/25","24":"6/25"},"--++++----++----++--++++-+":{"19":"1/2","25":"1/2"},"--++++----++----++--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++----++--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++----++----++--++++--++++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++----++----++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++----++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"--++++----++----++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"--++++----++----++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++----++----++--++++--++++-":{"9":"1/11","16":"19/22","30":"1/22"},"--++++----++----++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++----++----++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++----++----++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"--++++----++----++--++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++----++--++++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++----++--++++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++----++----++--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++----++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++----++----++--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++----++----++--++++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++----++----++--++++---+++-":{"9":"1/11","16":"19/22","30":"1/22"},"--++++----++----++--++++---++-":{"8":"22/83","16":"33/83","20":"22/83","26":"3/83","29":"3/83"},"--++++----++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"--++++----++----++--++++----":{"8":"61/272","9":"3/272","16":"15/34","20":"19/68","27":"3/68"},"--++++----++----++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"--++++----++----++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"--++++----++----++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"--++++----++----++---++++":{"19":"19/25","24":"6/25"},"--++++----++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"--++++----++----++---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++----++---+++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++----++---+++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++----++----++---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++----++----++---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++----++----++---+++---++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"--++++----++----++---+++---+++-":{"9":"1/11","16":"19/22","30":"1/22"},"--++++----++----++---+++---++-":{"10":"2/13","16":"9/13","20":"1/13","29":"1/13"},"--++++----++----++---+++---+-":{"0":"1/20","4":"1/20","16":"9/20","28":"9/20"},"--++++----++----++---+++----":{"0":"1/12","16":"5/6","27":"1/12"},"--++++----++----++---++-":{"0":"11/148","10":"55/74","20":"19/148","23":"2/37"},"--++++----++----++---+-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"--++++----++----++----":{"1":"1/12","9":"13/228","16":"5/6","21":"1/38"},"--++++----++----+-":{"9":"1/21","16":"19/21","17":"1/21"},"--++++----++-----++":{"2":"10/19","8":"61/152","9":"3/152","18":"1/19"},"--++++----++-----+-+":{"2":"19/30","9":"1/10","19":"4/15"},"--++++----++-----+--+++++":{"19":"19/25","24":"6/25"},"--++++----++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"--++++----++-----+--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++-----+--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++----++-----+--++++--++++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++----++-----+--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++----++-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++--+++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"--++++----++-----+--++++--++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"--++++----++-----+--++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++----++-----+--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++-----+--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++----++-----+--++++--++++-+++++--+":{"17":"5/69","26":"4/21","28":"389/966","31":"95/483","38":"19/138"},"--++++----++-----+--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"--++++----++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++----++-----+--++++--++++--":{"2":"19/42","9":"5/54","17":"4/189","26":"19/63","31":"25/189"},"--++++----++-----+--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++----++-----+--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++----++-----+--++++--+-":{"10":"6/19","16":"6/19","19":"1/19","26":"11/38","27":"1/38"},"--++++----++-----+--++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++-----+--++++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++-----+--++++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++----++-----+--++++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++----++-----+--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++----++-----+--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++----++-----+--++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++----++-----+--++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++-----+--++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++-----+--++++---+++-+++++--+":{"9":"67/481","17":"97/481","20":"50/481","28":"210/481","38":"57/481"},"--++++----++-----+--++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++----++-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++-----+--++++---+++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"--++++----++-----+--++++---++-":{"8":"19/44","17":"3/44","20":"19/44","29":"3/44"},"--++++----++-----+--++++---+-":{"8":"19/84","9":"1/84","17":"1/21","20":"2/7","28":"3/7"},"--++++----++-----+--++++----":{"9":"5/29","17":"5/29","20":"95/232","21":"21/232","27":"9/58"},"--++++----++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++----++-----+--++-":{"2":"19/58","9":"3/58","20":"11/29","22":"7/29"},"--++++----++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"--++++----++-----+---++++":{"19":"19/25","24":"6/25"},"--++++----++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++----++-----+---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++-----+---+++---+++++++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++-----+---+++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++----++-----+---+++---++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"--++++----++-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++----++-----+---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++----++-----+---+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++----++-----+---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++-----+---+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++-----+---+++---+++-+++++--+":{"1":"5/43","9":"6/43","17":"11/43","28":"15/43","38":"6/43"},"--++++----++-----+---+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++----++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++-----+---+++---+++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"--++++----++-----+---+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"--++++----++-----+---+++---+-":{"0":"1/110","4":"1/11","27":"9/110","28":"9/11"},"--++++----++-----+---+++----":{"1":"19/44","9":"3/44","17":"5/22","21":"3/44","27":"9/44"},"--++++----++-----+---++-":{"17":"1/2","23":"1/2"},"--++++----++-----+---+-":{"9":"1/21","10":"19/42","21":"1/21","22":"19/42"},"--++++----++-----+----":{"1":"1/5","16":"3/5","17":"13/95","21":"6/95"},"--++++----++------+":{"2":"39/190","4":"61/95","9":"1/10","18":"1/19"},"--++++----++-------+":{"2":"7/30","9":"1/10","10":"3/5","19":"1/15"},"--++++----++--------+++++":{"4":"19/22","17":"1/11","24":"1/22"},"--++++----++--------++++-+":{"9":"1/24","10":"19/24","17":"1/24","19":"1/16","25":"1/16"},"--++++----++--------++++--+++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"--++++----++--------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++----++--------++++--++++-+++++--+":{"10":"5/12","26":"4/21","28":"11/84","31":"5/28","38":"1/12"},"--++++----++--------++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++----++--------++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"--++++----++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++----++--------++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++--++++--++++-+":{"3":"5/181","26":"145/543","31":"107/362","32":"194/543","37":"19/362"},"--++++----++--------++++--++++--++++--+":{"2":"37/138","9":"3/46","10":"25/69","26":"19/69","38":"2/69"},"--++++----++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"--++++----++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"--++++----++--------++++--++++---":{"26":"1/2","32":"1/2"},"--++++----++--------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++----++--------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++----++--------++++--+-":{"2":"2/5","9":"6/95","26":"1/2","27":"7/190"},"--++++----++--------++++---++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"--++++----++--------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++--------++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++--------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++----++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"--++++----++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++----++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++----++--------++++---+++---":{"2":"19/34","9":"3/34","27":"1/17","32":"5/17"},"--++++----++--------++++---++-":{"19":"1/24","20":"1/8","28":"3/4","29":"1/12"},"--++++----++--------++++---+-":{"2":"1/6","9":"1/38","20":"5/38","27":"7/114","28":"35/57"},"--++++----++--------++++----+++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"--++++----++--------++++----++-+":{"10":"3/11","16":"3/11","20":"19/66","27":"1/22","31":"4/33"},"--++++----++--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++----++--------++++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"--++++----++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++----++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++----++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++----++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++----++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"--++++----++--------++++----++---++-":{"9":"50/613","10":"475/613","19":"18/613","28":"63/613","35":"7/613"},"--++++----++--------++++----++---+-":{"28":"1/2","34":"1/2"},"--++++----++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++----++--------++++----+-":{"28":"10/11","29":"1/11"},"--++++----++--------++++-----++":{"10":"61/137","16":"61/137","20":"19/274","27":"3/274","30":"4/137"},"--++++----++--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++----++--------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++----++--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++----++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++----++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++----++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++----++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++----++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++----++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"--++++----++--------++++-----+----":{"3":"3/26","9":"3/26","19":"5/13","29":"50/247","33":"45/247"},"--++++----++--------++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++----++--------++++-------+":{"1":"19/104","10":"133/208","29":"3/52","31":"25/208"},"--++++----++--------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++--------++++-+":{"11":"5/86","21":"5/86","31":"57/172","32":"19/43","37":"19/172"},"--++++----++--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++----++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++----++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++--------+-":{"32":"9/10","33":"1/10"},"--++++----++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++----++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++----++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++----++--------++++---------+-":{"9":"1/13","11":"1/13","33":"1/13","34":"10/13"},"--++++----++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"--++++----++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++----++--------++++----------+-":{"34":"10/11","35":"1/11"},"--++++----++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++----++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++----++--------++++------------+":{"36":"1"},"--++++----++--------++++-------------+":{"35":"9/19","37":"10/19"},"--++++----++--------++++---------------":{"35":"11/21","38":"10/21"},"--++++----++--------+++-":{"4":"3/10","8":"1/5","20":"49/110","23":"3/55"},"--++++----++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++----++--------+-":{"8":"8/31","10":"12/31","20":"19/62","21":"3/62"},"--++++----++---------++++":{"20":"1/2","24":"1/2"},"--++++----++---------+++-+":{"9":"4/47","10":"38/47","20":"7/94","25":"3/94"},"--++++----++---------+++--+":{"20":"1/2","26":"1/2"},"--++++----++---------+++---++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"--++++----++---------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++---------+++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++---------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++----++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++---------+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"--++++----++---------+++---+++--++++---":{"9":"1/13","10":"9/26","20":"10/39","31":"19/78","38":"1/13"},"--++++----++---------+++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++----++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++----++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++----++---------+++---++-":{"10":"2/17","16":"2/17","20":"1/17","28":"11/17","29":"1/17"},"--++++----++---------+++---+-":{"1":"1/74","9":"63/1406","11":"35/703","27":"3/37","28":"30/37"},"--++++----++---------+++----+++":{"1":"19/225","10":"26/45","16":"127/450","27":"2/75","30":"13/450"},"--++++----++---------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++----++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"--++++----++---------+++----++-+++++---":{"1":"1/5","10":"7/15","27":"8/75","28":"9/50","38":"7/150"},"--++++----++---------+++----++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"--++++----++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++----++---------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++----++---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++---------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++----++---------+++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"--++++----++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"--++++----++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++----++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"--++++----++---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++----++---------+++----+-":{"28":"10/11","29":"1/11"},"--++++----++---------+++-----++":{"1":"1/21","10":"10/21","16":"13/42","28":"1/7","30":"1/42"},"--++++----++---------+++-----+-+":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"--++++----++---------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++----++---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++----++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++-----+--+-":{"10":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++----++---------+++-----+---":{"9":"5/81","11":"5/81","20":"38/81","29":"2/27","32":"1/3"},"--++++----++---------+++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"--++++----++---------+++-------+":{"1":"19/104","10":"133/208","29":"3/52","31":"25/208"},"--++++----++---------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++--------++++-+":{"11":"5/86","21":"5/86","31":"57/172","32":"19/43","37":"19/172"},"--++++----++---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++----++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++--------+-":{"32":"9/10","33":"1/10"},"--++++----++---------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++----++---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++----++---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++----++---------+++---------+-":{"1":"19/207","11":"7/207","20":"38/207","33":"13/207","34":"130/207"},"--++++----++---------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"--++++----++---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++----++---------+++----------+-":{"34":"10/11","35":"1/11"},"--++++----++---------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----++---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++----++---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++----++---------+++------------+":{"36":"1"},"--++++----++---------+++-------------+":{"35":"9/19","37":"10/19"},"--++++----++---------+++---------------":{"35":"11/21","38":"10/21"},"--++++----++---------++-":{"10":"11/13","20":"1/13","23":"1/13"},"--++++----++---------+-":{"10":"1/2","22":"1/2"},"--++++----++----------":{"0":"1/12","10":"5/6","21":"1/12"},"--++++----+-":{"10":"10/11","11":"1/11"},"--++++-----++":{"8":"19/21","12":"2/21"},"--++++-----+-+":{"9":"1/10","13":"9/10"},"--++++-----+--+":{"9":"1/10","14":"9/10"},"--++++-----+---+":{"1":"1/50","10":"22/25","15":"1/10"},"--++++-----+----+":{"10":"1/2","16":"1/2"},"--++++-----+-----++":{"2":"10/19","8":"61/152","9":"3/152","18":"1/19"},"--++++-----+-----+-+":{"2":"19/30","9":"1/10","19":"4/15"},"--++++-----+-----+--+++++":{"19":"19/25","24":"6/25"},"--++++-----+-----+--++++-+":{"2":"1/6","4":"1/4","16":"1/2","25":"1/12"},"--++++-----+-----+--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+-----+--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++-----+-----+--++++--++++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++-----+-----+--++++--+++++++++-":{"2":"21/59","14":"21/59","26":"14/59","30":"1/40","35":"1/38"},"--++++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++--+++++++-":{"2":"21/76","16":"29/70","28":"21/76","30":"1/61","33":"1/58"},"--++++-----+-----+--++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"--++++-----+-----+--++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+-----+--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+-----+--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++-----+-----+--++++--++++-+++++--+":{"17":"5/69","26":"4/21","28":"389/966","31":"95/483","38":"19/138"},"--++++-----+-----+--++++--++++-++++-":{"2":"153/460","14":"153/460","26":"51/230","31":"19/230","35":"7/230"},"--++++-----+-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++--++++-++-":{"2":"44/167","16":"66/167","28":"44/167","31":"19/334","33":"7/334"},"--++++-----+-----+--++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++-----+-----+--++++--++++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"--++++-----+-----+--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++-----+-----+--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++-----+-----+--++++--+-":{"4":"4/13","16":"4/13","26":"9/26","27":"1/26"},"--++++-----+-----+--++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+-----+--++++---+++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+-----+--++++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++-----+-----+--++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++-----+-----+--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++-----+-----+--++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++-----+-----+--++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+-----+--++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+-----+--++++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+-----+--++++---+++-+++++--+":{"10":"1/2","17":"2/23","28":"15/46","31":"1/46","38":"3/46"},"--++++-----+-----+--++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++-----+-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++-----+-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+-----+--++++---+++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"--++++-----+-----+--++++---++-":{"10":"209/424","17":"11/212","20":"209/848","26":"171/848","29":"3/424"},"--++++-----+-----+--++++---+-":{"8":"5/23","10":"2/23","17":"1/23","20":"6/23","28":"9/23"},"--++++-----+-----+--++++----":{"9":"5/29","17":"5/29","20":"95/232","21":"21/232","27":"9/58"},"--++++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"--++++-----+-----+--++-":{"2":"19/58","9":"3/58","20":"11/29","22":"7/29"},"--++++-----+-----+--+-":{"10":"4/5","17":"8/95","20":"1/10","21":"3/190"},"--++++-----+-----+---++++":{"19":"19/25","24":"6/25"},"--++++-----+-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++-----+-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++-----+-----+---+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+-----+---+++---+++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+-----+---+++---+++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"--++++-----+-----+---+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++-----+-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++-----+-----+---+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++-----+-----+---+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+-----+---+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+-----+---+++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+-----+---+++---+++-+++++--+":{"10":"1/2","17":"2/23","28":"15/46","31":"1/46","38":"3/46"},"--++++-----+-----+---+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++-----+-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++-----+-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+-----+---+++---+++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"--++++-----+-----+---+++---++-":{"0":"1/13","10":"9/13","17":"2/13","29":"1/13"},"--++++-----+-----+---+++---+-":{"0":"1/110","4":"1/11","27":"9/110","28":"9/11"},"--++++-----+-----+---+++----":{"1":"19/44","9":"3/44","17":"5/22","21":"3/44","27":"9/44"},"--++++-----+-----+---++-":{"17":"1/2","23":"1/2"},"--++++-----+-----+---+-":{"1":"1/18","2":"7/54","21":"2/27","22":"20/27"},"--++++-----+-----+----":{"1":"1/5","10":"3/5","17":"13/95","21":"6/95"},"--++++-----+------+":{"2":"1/19","4":"8/19","10":"1/2","18":"1/38"},"--++++-----+-------+":{"2":"1/6","4":"1/4","10":"1/2","19":"1/12"},"--++++-----+--------+++++":{"4":"19/22","17":"1/11","24":"1/22"},"--++++-----+--------++++-+":{"19":"1/2","25":"1/2"},"--++++-----+--------++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++-----+--------++++--++++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-----+--------++++--+++++++++-":{"2":"21/59","14":"21/59","26":"14/59","30":"1/40","35":"1/38"},"--++++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++--+++++++-":{"2":"21/76","16":"29/70","28":"21/76","30":"1/61","33":"1/58"},"--++++-----+--------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"--++++-----+--------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+--------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++-----+--------++++--++++-+++++--+":{"11":"5/69","26":"26/69","28":"17/138","31":"20/69","38":"19/138"},"--++++-----+--------++++--++++-++++-":{"2":"153/460","14":"153/460","26":"51/230","31":"19/230","35":"7/230"},"--++++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++--++++-++-":{"2":"44/167","16":"66/167","28":"44/167","31":"19/334","33":"7/334"},"--++++-----+--------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++-----+--------++++--++++--":{"2":"3/10","10":"7/20","16":"1/10","26":"1/5","31":"1/20"},"--++++-----+--------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++-----+--------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++-----+--------++++--+-":{"2":"2/5","9":"6/95","26":"1/2","27":"7/190"},"--++++-----+--------++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++---+++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+--------++++---+++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-----+--------++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++-----+--------++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++-----+--------++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++-----+--------++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+--------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+--------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++-----+--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++-----+--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"--++++-----+--------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++-----+--------++++---+++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++-----+--------++++---++-":{"4":"2/15","10":"2/15","20":"1/15","28":"3/5","29":"1/15"},"--++++-----+--------++++---+-":{"2":"1/6","9":"1/38","20":"5/38","27":"7/114","28":"35/57"},"--++++-----+--------++++----+++":{"11":"61/895","16":"1159/1790","20":"361/1790","27":"57/1790","30":"91/1790"},"--++++-----+--------++++----++-+":{"20":"7/30","27":"1/10","28":"3/5","31":"1/15"},"--++++-----+--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++-----+--------++++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"--++++-----+--------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++-----+--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++-----+--------++++----++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++-----+--------++++----+-":{"28":"10/11","29":"1/11"},"--++++-----+--------++++-----++":{"20":"1/19","22":"8/19","28":"1/2","30":"1/38"},"--++++-----+--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++-----+--------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++-----+--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++-----+--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++-----+--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++-----+--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"--++++-----+--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++-----+--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++-----+--------++++-----+---+-":{"2":"19/75","10":"12/25","29":"2/75","34":"6/25"},"--++++-----+--------++++-----+----":{"3":"3/26","9":"3/26","19":"5/13","29":"50/247","33":"45/247"},"--++++-----+--------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"--++++-----+--------++++-------+":{"1":"19/41","11":"7/41","29":"6/41","31":"9/41"},"--++++-----+--------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++--------++++-+":{"11":"5/86","21":"5/86","31":"57/172","32":"19/43","37":"19/172"},"--++++-----+--------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++-----+--------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++-----+--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++--------+-":{"32":"9/10","33":"1/10"},"--++++-----+--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++-----+--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++-----+--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++-----+--------++++---------+-":{"9":"1/13","11":"1/13","33":"1/13","34":"10/13"},"--++++-----+--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"--++++-----+--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++-----+--------++++----------+-":{"34":"10/11","35":"1/11"},"--++++-----+--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++-----+--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++-----+--------++++------------+":{"36":"1"},"--++++-----+--------++++-------------+":{"35":"9/19","37":"10/19"},"--++++-----+--------++++---------------":{"35":"11/21","38":"10/21"},"--++++-----+--------+++-":{"4":"1/3","10":"1/3","20":"10/33","23":"1/33"},"--++++-----+--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++-----+--------+-":{"4":"4/13","10":"4/13","20":"9/26","21":"1/26"},"--++++-----+---------++++":{"20":"1/2","24":"1/2"},"--++++-----+---------+++-+":{"20":"1/2","25":"1/2"},"--++++-----+---------+++--+":{"20":"1/2","26":"1/2"},"--++++-----+---------+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++---+++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+---------+++---+++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-----+---------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++-----+---------+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++-----+---------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++-----+---------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+---------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+---------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++-----+---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++-----+---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+---------+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"--++++-----+---------+++---+++--++++---":{"10":"5/12","20":"11/72","26":"1/8","31":"2/9","38":"1/12"},"--++++-----+---------+++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++-----+---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++-----+---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++-----+---------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"--++++-----+---------+++---+-":{"1":"1/74","9":"63/1406","11":"35/703","27":"3/37","28":"30/37"},"--++++-----+---------+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++----++++++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+---------+++----++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-----+---------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++-----+---------+++----++++++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++-----+---------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++-----+---------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----+---------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++----++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+---------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++-----+---------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++-----+---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+---------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++-----+---------+++----++--++++---":{"17":"7/166","27":"46/415","28":"1083/1660","31":"19/166","38":"133/1660"},"--++++-----+---------+++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++-----+---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++-----+---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++-----+---------+++----+-":{"28":"10/11","29":"1/11"},"--++++-----+---------+++-----++":{"1":"19/203","11":"1/29","22":"57/203","28":"114/203","30":"6/203"},"--++++-----+---------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++-----+-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"--++++-----+---------+++-----+-+++++---":{"1":"1/22","21":"1/22","28":"19/22","38":"1/22"},"--++++-----+---------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"--++++-----+---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"--++++-----+---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"--++++-----+---------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"--++++-----+---------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++-----+---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++-----+---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++-----+---------+++-----+---":{"9":"5/81","11":"5/81","20":"38/81","29":"2/27","32":"1/3"},"--++++-----+---------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"--++++-----+---------+++-------+":{"1":"19/41","11":"7/41","29":"6/41","31":"9/41"},"--++++-----+---------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++--------++++-+":{"11":"5/86","21":"5/86","31":"57/172","32":"19/43","37":"19/172"},"--++++-----+---------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++-----+---------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++-----+---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++--------+-":{"32":"9/10","33":"1/10"},"--++++-----+---------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++-----+---------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++-----+---------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++-----+---------+++---------+-":{"1":"19/207","11":"7/207","20":"38/207","33":"13/207","34":"130/207"},"--++++-----+---------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"--++++-----+---------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++-----+---------+++----------+-":{"34":"10/11","35":"1/11"},"--++++-----+---------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++-----+---------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++-----+---------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++-----+---------+++------------+":{"36":"1"},"--++++-----+---------+++-------------+":{"35":"9/19","37":"10/19"},"--++++-----+---------+++---------------":{"35":"11/21","38":"10/21"},"--++++-----+---------++-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"--++++-----+---------+-":{"4":"1/12","21":"1/12","22":"5/6"},"--++++-----+----------":{"1":"1/2","11":"5/19","21":"9/38"},"--++++------+":{"11":"1/11","12":"10/11"},"--++++-------+":{"11":"1/11","13":"10/11"},"--++++--------+":{"11":"1/11","14":"10/11"},"--++++---------+":{"8":"1/2","11":"4/19","15":"11/38"},"--++++----------+":{"11":"1/11","16":"10/11"},"--++++-----------+":{"11":"1/2","17":"1/2"},"--++++------------+":{"2":"19/33","11":"1/11","18":"1/3"},"--++++-------------+":{"2":"2/11","4":"13/22","11":"1/11","19":"3/22"},"--++++--------------+++++":{"19":"1/2","24":"1/2"},"--++++--------------++++-+":{"19":"1/2","25":"1/2"},"--++++--------------++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++--------------++++--++++++++++--+":{"3":"5/74","26":"71/148","28":"77/296","30":"19/296","38":"19/148"},"--++++--------------++++--+++++++++-":{"2":"21/59","14":"21/59","26":"14/59","30":"1/40","35":"1/38"},"--++++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--------------++++--+++++++-":{"2":"21/76","16":"29/70","28":"21/76","30":"1/61","33":"1/58"},"--++++--------------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"--++++--------------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++--------------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"--++++--------------++++--++++-+++++--+":{"2":"101/1000","3":"43/1000","26":"73/125","31":"4/25","38":"14/125"},"--++++--------------++++--++++-++++-":{"2":"153/460","14":"153/460","26":"51/230","31":"19/230","35":"7/230"},"--++++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--------------++++--++++-++-":{"2":"44/167","16":"66/167","28":"44/167","31":"19/334","33":"7/334"},"--++++--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++--------------++++--++++--":{"2":"75/187","11":"7/187","16":"46/187","26":"50/187","31":"9/187"},"--++++--------------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--++++--------------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"--++++--------------++++--+-":{"2":"76/157","11":"12/157","26":"133/314","27":"5/314"},"--++++--------------++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++---+++++++++-+":{"3":"5/74","20":"13/37","22":"67/148","37":"19/148"},"--++++--------------++++---+++++++++--+":{"2":"5/18","20":"35/144","28":"95/288","30":"19/288","38":"1/12"},"--++++--------------++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++--------------++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++--------------++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++--------------++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++--------------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++---+++-+++++-+":{"3":"5/84","20":"4/21","22":"97/168","30":"5/84","37":"19/168"},"--++++--------------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++--------------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++--------------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"--++++--------------++++---+++--++++---":{"2":"119/403","11":"43/403","26":"74/403","31":"121/403","38":"46/403"},"--++++--------------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--------------++++---+++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++--------------++++---++-":{"4":"2/15","10":"2/15","20":"1/15","28":"3/5","29":"1/15"},"--++++--------------++++---+-":{"2":"19/63","11":"1/21","20":"3/14","27":"5/126","28":"25/63"},"--++++--------------++++----+++":{"20":"10/19","26":"61/152","27":"3/152","30":"1/19"},"--++++--------------++++----++-+":{"20":"7/30","27":"1/10","28":"3/5","31":"1/15"},"--++++--------------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++----++--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"--++++--------------++++----++--++++---":{"11":"1/52","27":"1/10","28":"399/520","31":"1/13","38":"19/520"},"--++++--------------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++--------------++++----++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++--------------++++----+-":{"28":"10/11","29":"1/11"},"--++++--------------++++-----++":{"20":"1/19","22":"8/19","28":"1/2","30":"1/38"},"--++++--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++--------------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++-----+--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"--++++--------------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++--------------++++-----+---":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"--++++--------------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"--++++--------------++++-------+":{"1":"39/254","2":"91/254","20":"42/127","29":"8/127","31":"12/127"},"--++++--------------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++--------++++-+":{"3":"95/974","21":"145/974","31":"182/487","32":"379/1948","37":"361/1948"},"--++++--------------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++--------+-":{"32":"9/10","33":"1/10"},"--++++--------------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++--------------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++--------------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++--------------++++---------+-":{"1":"133/3599","5":"49/3599","19":"51/3599","33":"306/3599","34":"3060/3599"},"--++++--------------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"--++++--------------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++--------------++++----------+-":{"34":"10/11","35":"1/11"},"--++++--------------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++--------------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++--------------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++--------------++++------------+":{"36":"1"},"--++++--------------++++-------------+":{"35":"9/19","37":"10/19"},"--++++--------------++++---------------":{"35":"11/21","38":"10/21"},"--++++--------------+++-":{"4":"1/3","10":"1/3","20":"10/33","23":"1/33"},"--++++--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++--------------+-":{"3":"6/163","8":"38/163","20":"211/326","21":"27/326"},"--++++---------------++++":{"19":"1/2","24":"1/2"},"--++++---------------+++-+":{"20":"1/2","25":"1/2"},"--++++---------------+++--+":{"20":"1/2","26":"1/2"},"--++++---------------+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"--++++---------------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---------------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++---------------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++---------------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++---------------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++---+++-+++++-+":{"2":"65/236","22":"823/1416","27":"2/177","30":"35/708","37":"39/472"},"--++++---------------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---------------+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"--++++---------------+++---+++--++++---":{"11":"5/69","20":"119/828","26":"29/92","31":"137/414","38":"19/138"},"--++++---------------+++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---------------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"--++++---------------+++---+-":{"5":"1/113","15":"1/113","27":"11/113","28":"100/113"},"--++++---------------+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++----++++++++-+-":{"21":"29/78","27":"29/78","37":"5/39","38":"5/39"},"--++++---------------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"--++++---------------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++---------------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++---------------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++---------------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++----++-+++++-+":{"2":"95/308","21":"2/77","22":"323/616","30":"15/308","37":"57/616"},"--++++---------------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--++++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--++++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---------------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++----++--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"--++++---------------+++----++--++++---":{"11":"1/52","27":"1/10","28":"399/520","31":"1/13","38":"19/520"},"--++++---------------+++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--++++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--++++---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---------------+++----+-":{"28":"10/11","29":"1/11"},"--++++---------------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"--++++---------------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++-----+-+++++-+":{"2":"95/308","21":"2/77","22":"323/616","30":"15/308","37":"57/616"},"--++++---------------+++-----+-+++++---":{"11":"5/209","21":"14/209","28":"19/22","38":"1/22"},"--++++---------------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"--++++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"--++++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"--++++---------------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++-----+--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"--++++---------------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--++++---------------+++-----+---":{"3":"5/159","11":"5/159","20":"24/53","29":"14/159","32":"21/53"},"--++++---------------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"--++++---------------+++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++-------+++++-+":{"2":"15/101","21":"1/101","22":"151/202","29":"5/101","37":"9/202"},"--++++---------------+++-------+++++---":{"11":"5/209","21":"14/209","28":"19/22","38":"1/22"},"--++++---------------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"--++++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"--++++---------------+++-------+-":{"31":"1/2","32":"1/2"},"--++++---------------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++--------++++-+":{"3":"95/974","21":"145/974","31":"182/487","32":"379/1948","37":"361/1948"},"--++++---------------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"--++++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++--------+-":{"32":"9/10","33":"1/10"},"--++++---------------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"--++++---------------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"--++++---------------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++---------------+++---------+-":{"1":"133/3599","5":"49/3599","19":"51/3599","33":"306/3599","34":"3060/3599"},"--++++---------------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"--++++---------------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++---------------+++----------+-":{"34":"10/11","35":"1/11"},"--++++---------------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++---------------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--++++---------------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--++++---------------+++------------+":{"36":"1"},"--++++---------------+++-------------+":{"35":"9/19","37":"10/19"},"--++++---------------+++---------------":{"35":"11/21","38":"10/21"},"--++++---------------++-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"--++++---------------+-":{"5":"1/113","9":"1/113","21":"11/113","22":"100/113"},"--++++----------------+++":{"21":"1/10","24":"9/10"},"--++++----------------++-+":{"21":"1/10","25":"9/10"},"--++++----------------++--+":{"21":"1/10","26":"9/10"},"--++++----------------++---+":{"21":"1/2","27":"1/2"},"--++++----------------++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++----++++++++-+-":{"37":"1/2","38":"1/2"},"--++++----------------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--++++----------------++----++++++-":{"31":"1/2","34":"1/2"},"--++++----------------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--++++----------------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--++++----------------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++----------------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"--++++----------------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"--++++----------------++-----++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++-----+++++++-+-":{"22":"29/60","28":"29/60","37":"1/60","38":"1/60"},"--++++----------------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"--++++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"--++++----------------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"--++++----------------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"--++++----------------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++----------------++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++-----+-+++++-+-":{"28":"551/678","29":"29/339","30":"29/678","37":"10/339","38":"10/339"},"--++++----------------++-----+-+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++----------------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"--++++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++----------------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"--++++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"--++++----------------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"--++++----------------++------+":{"22":"5/6","28":"1/24","29":"1/12","30":"1/24"},"--++++----------------++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++-------+++++-+-":{"23":"29/357","28":"551/714","30":"29/714","37":"19/357","38":"19/357"},"--++++----------------++-------+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++----------------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"--++++----------------++-------+++-":{"31":"1/2","34":"1/2"},"--++++----------------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"--++++----------------++-------+-":{"31":"1/2","32":"1/2"},"--++++----------------++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++--------++++-+":{"3":"10/217","22":"145/217","31":"69/434","32":"17/434","37":"19/217"},"--++++----------------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"--++++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--++++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----------------++--------+-":{"32":"9/10","33":"1/10"},"--++++----------------++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"--++++----------------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"--++++----------------++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--++++----------------++---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"--++++----------------++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++----------++-+":{"3":"95/3072","23":"145/3072","32":"2971/6144","34":"583/1536","37":"361/6144"},"--++++----------------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"--++++----------------++----------+-":{"34":"10/11","35":"1/11"},"--++++----------------++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"--++++----------------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"--++++----------------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"--++++----------------++------------+":{"36":"1"},"--++++----------------++-------------+":{"35":"9/19","37":"10/19"},"--++++----------------++---------------":{"35":"11/21","38":"10/21"},"--++++----------------+-":{"22":"10/11","23":"1/11"},"--++++-----------------++":{"21":"1/10","24":"9/10"},"--++++-----------------+-+":{"21":"1/10","25":"9/10"},"--++++-----------------+--+":{"21":"1/10","26":"9/10"},"--++++-----------------+---+":{"21":"1/2","27":"1/2"},"--++++-----------------+----+":{"22":"1/2","28":"1/2"},"--++++-----------------+-----++++++++":{"22":"20/21","36":"1/21"},"--++++-----------------+-----+++++++-+-":{"37":"1/2","38":"1/2"},"--++++-----------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"--++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"--++++-----------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"--++++-----------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"--++++-----------------+-----+-++++++":{"22":"20/21","36":"1/21"},"--++++-----------------+-----+-+++++-+-":{"28":"551/678","29":"29/339","30":"29/678","37":"10/339","38":"10/339"},"--++++-----------------+-----+-+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-----------------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"--++++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"--++++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++-----------------+-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"--++++-----------------+------+++++++":{"22":"20/21","36":"1/21"},"--++++-----------------+------++++++-+-":{"1":"5/24","28":"9/16","29":"1/12","38":"7/48"},"--++++-----------------+------++++++---":{"1":"5/24","28":"9/16","29":"1/12","37":"35/696","38":"133/1392"},"--++++-----------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"--++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"--++++-----------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"--++++-----------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"--++++-----------------+------+-":{"1":"741/3494","2":"1729/3494","29":"26/1747","30":"126/1747","31":"360/1747"},"--++++-----------------+-------++++++":{"22":"20/21","36":"1/21"},"--++++-----------------+-------+++++-+-":{"23":"29/357","28":"551/714","30":"29/714","37":"19/357","38":"19/357"},"--++++-----------------+-------+++++---":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-----------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"--++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"--++++-----------------+-------+-":{"31":"1/2","32":"1/2"},"--++++-----------------+--------+++++":{"22":"20/21","36":"1/21"},"--++++-----------------+--------++++-+":{"2":"7/60","3":"1/10","23":"11/60","31":"3/8","37":"9/40"},"--++++-----------------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"--++++-----------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"--++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----------------+--------+-":{"32":"9/10","33":"1/10"},"--++++-----------------+---------++++":{"22":"20/21","36":"1/21"},"--++++-----------------+---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"--++++-----------------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"--++++-----------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"--++++-----------------+---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"--++++-----------------+----------+++":{"22":"20/21","36":"1/21"},"--++++-----------------+----------++-+":{"3":"95/3072","23":"145/3072","32":"2971/6144","34":"583/1536","37":"361/6144"},"--++++-----------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"--++++-----------------+----------+-":{"34":"10/11","35":"1/11"},"--++++-----------------+-----------++":{"22":"20/21","36":"1/21"},"--++++-----------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"--++++-----------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"--++++-----------------+------------+":{"36":"1"},"--++++-----------------+-------------+":{"35":"9/19","37":"10/19"},"--++++-----------------+---------------":{"35":"11/21","38":"10/21"},"--++++------------------+":{"23":"1/11","24":"10/11"},"--++++-------------------+":{"23":"1/11","25":"10/11"},"--++++--------------------+":{"23":"1/11","26":"10/11"},"--++++---------------------+":{"5":"1/13","15":"1/13","23":"100/247","27":"109/247"},"--++++----------------------+":{"23":"1/11","28":"10/11"},"--++++-----------------------+":{"23":"1/2","29":"1/2"},"--++++------------------------+++++++":{"36":"1"},"--++++------------------------++++++-+-":{"0":"1/13","1":"10/39","29":"1/3","38":"1/3"},"--++++------------------------++++++---":{"1":"5/24","28":"9/16","29":"1/12","37":"35/696","38":"133/1392"},"--++++------------------------+++++-":{"21":"181/461","30":"90/461","35":"190/461"},"--++++------------------------++++-":{"30":"1/20","34":"19/20"},"--++++------------------------+++-":{"3":"3059/6857","11":"1449/6857","30":"810/6857","33":"1539/6857"},"--++++------------------------++-":{"30":"2/21","32":"19/21"},"--++++------------------------+-":{"1":"741/3494","2":"1729/3494","29":"26/1747","30":"126/1747","31":"360/1747"},"--++++-------------------------++++++":{"22":"20/21","36":"1/21"},"--++++-------------------------+++++-+-":{"28":"145/184","30":"29/368","37":"5/184","38":"39/368"},"--++++-------------------------+++++---":{"23":"5/69","28":"95/138","30":"7/69","38":"19/138"},"--++++-------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"--++++-------------------------+++-":{"31":"1/2","34":"1/2"},"--++++-------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"--++++-------------------------+-":{"31":"1/2","32":"1/2"},"--++++--------------------------+++++":{"22":"20/21","36":"1/21"},"--++++--------------------------++++-+-":{"28":"5/6","31":"1/12","38":"1/12"},"--++++--------------------------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"--++++--------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"--++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------------------+-":{"32":"9/10","33":"1/10"},"--++++---------------------------++++":{"22":"20/21","36":"1/21"},"--++++---------------------------+++-+-":{"28":"5/6","32":"1/12","38":"1/12"},"--++++---------------------------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"--++++---------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"--++++---------------------------+-":{"5":"19/1129","9":"10/1129","33":"100/1129","34":"1000/1129"},"--++++----------------------------+++":{"22":"20/21","36":"1/21"},"--++++----------------------------++-+":{"0":"145/501","3":"65/167","33":"161/1002","37":"161/1002"},"--++++----------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"--++++----------------------------+-":{"34":"10/11","35":"1/11"},"--++++-----------------------------++":{"22":"20/21","36":"1/21"},"--++++-----------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"--++++-----------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"--++++------------------------------+":{"36":"1"},"--++++-------------------------------+":{"35":"9/19","37":"10/19"},"--++++---------------------------------":{"35":"11/21","38":"10/21"},"--+++-":{"2":"10/11","5":"1/11"},"--++-":{"2":"1/2","4":"1/2"},"--+-":{"2":"9/10","3":"1/10"},"---++++":{"2":"1/2","4":"17/36","6":"1/36"},"---+++-+":{"2":"1/2","7":"1/2"},"---+++--+":{"2":"1/2","8":"1/2"},"---+++---++++":{"8":"19/21","12":"2/21"},"---+++---+++-+":{"2":"1/2","13":"1/2"},"---+++---+++--+":{"8":"1/2","14":"1/2"},"---+++---+++---++++++++++++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++++++++++++++++++++-+":{"15":"5/74","24":"19/296","32":"219/296","37":"19/148"},"---+++---+++---+++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++---++++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---++++++++++++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++---+++++++++++++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++---++++++++++++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++---+++++++++++++++-":{"24":"1/2","30":"1/2"},"---+++---+++---++++++++++++++-":{"26":"10/11","29":"1/11"},"---+++---+++---+++++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"---+++---+++---++++++++++++-":{"14":"161/422","16":"483/844","24":"19/844","27":"5/211"},"---+++---+++---+++++++++++-":{"14":"17/54","16":"17/36","24":"1/36","26":"5/27"},"---+++---+++---++++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"---+++---+++---+++++++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++++++++-+++++++++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"---+++---+++---+++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++---+++++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++---+++++++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++---+++++++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++---+++++++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++++++++-+++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"---+++---+++---+++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++---+++++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++---+++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++---+++++++++-++++-":{"26":"10/11","29":"1/11"},"---+++---+++---+++++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++---+++---+++++++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"---+++---+++---+++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++---+++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"---+++---+++---+++++++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++++++++--++++-+++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"---+++---+++---+++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++---+++++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++---+++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++++++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++++++++--++++--++++-+":{"15":"5/74","18":"19/296","32":"219/296","37":"19/148"},"---+++---+++---+++++++++--++++--++++--+":{"2":"105/424","15":"5/53","18":"47/1696","32":"891/1696","38":"89/848"},"---+++---+++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++---+++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"---+++---+++---+++++++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++---+++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++---+++++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"---+++---+++---+++++++++--+-":{"8":"209/590","16":"627/1180","18":"11/295","25":"283/4720","27":"81/4720"},"---+++---+++---+++++++++---":{"8":"19/72","14":"11/216","16":"17/36","18":"1/36","26":"5/27"},"---+++---+++---++++++++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++---+++---+++++++-":{"8":"9/28","10":"27/56","18":"1/56","22":"5/28"},"---+++---+++---++++++-":{"4":"21/38","8":"7/19","18":"1/19","21":"1/38"},"---+++---+++---+++++-":{"18":"2/21","20":"19/21"},"---+++---+++---++++-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"---+++---+++---+++-++++++":{"18":"1/2","24":"1/2"},"---+++---+++---+++-+++++-++++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++-+++++-+++++++++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"---+++---+++---+++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++---+++-+++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++---+++-+++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++---+++-+++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++---+++-+++++-+++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++-+++++-+++++-+++++-+":{"15":"5/74","25":"95/518","32":"643/1036","37":"19/148"},"---+++---+++---+++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"---+++---+++---+++-+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++---+++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++---+++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++-+++++-+++++--":{"14":"3/19","16":"9/38","18":"7/76","25":"5/19","31":"1/4"},"---+++---+++---+++-+++++-++++-":{"26":"10/11","29":"1/11"},"---+++---+++---+++-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++---+++---+++-+++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"---+++---+++---+++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++---+++-+++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++-+++++--++++++++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"---+++---+++---+++-+++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++---+++-+++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++---+++-+++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++---+++-+++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++---+++-+++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++-+++++--++++-+++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"---+++---+++---+++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"---+++---+++---+++-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++-+++++--++++--+++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++-+++++--++++--++++-+":{"15":"5/74","19":"95/518","32":"643/1036","37":"19/148"},"---+++---+++---+++-+++++--++++--++++--+":{"2":"1/42","15":"149/2394","18":"10/171","26":"99/133","38":"1/9"},"---+++---+++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++---+++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"---+++---+++---+++-+++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++---+++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++---+++-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++---+++---+++-+++++--+-":{"8":"33/100","16":"99/200","19":"11/100","25":"31/800","27":"21/800"},"---+++---+++---+++-+++++---":{"2":"1/14","8":"3/14","16":"3/7","19":"1/14","26":"3/14"},"---+++---+++---+++-++++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++---+++---+++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"---+++---+++---+++-++-":{"4":"11/23","8":"22/69","19":"1/6","21":"5/138"},"---+++---+++---+++-+-":{"19":"1/4","20":"3/4"},"---+++---+++---+++--+++++":{"19":"19/25","24":"6/25"},"---+++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++---+++--++++--+++++++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++--++++--++++++++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"---+++---+++---+++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++---+++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++---+++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++---+++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++---+++--++++--++++-++++++":{"15":"5/74","22":"119/148","36":"19/148"},"---+++---+++---+++--++++--++++-+++++-+":{"15":"5/74","26":"95/222","32":"167/444","37":"19/148"},"---+++---+++---+++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"---+++---+++---+++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++--++++--++++--":{"2":"49/156","14":"1/52","16":"1/2","19":"7/78","31":"1/13"},"---+++---+++---+++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++---+++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++---+++---+++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"---+++---+++---+++--++++---":{"2":"1/4","14":"1/12","16":"1/2","26":"1/6"},"---+++---+++---+++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++---+++---+++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"---+++---+++---+++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"---+++---+++---+++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++---+++---++-":{"2":"1/4","10":"1/2","15":"9/76","17":"5/38"},"---+++---+++---+-":{"8":"1/10","15":"1/10","16":"4/5"},"---+++---+++----+++++++++++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++++++++++++++++++++-+":{"3":"5/74","24":"29/296","32":"209/296","37":"19/148"},"---+++---+++----++++++++++++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++----+++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----+++++++++++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++----++++++++++++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++----+++++++++++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++----++++++++++++++-":{"24":"1/2","30":"1/2"},"---+++---+++----+++++++++++++-":{"26":"10/11","29":"1/11"},"---+++---+++----++++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"---+++---+++----+++++++++++-":{"14":"161/422","16":"483/844","24":"19/844","27":"5/211"},"---+++---+++----++++++++++-":{"14":"17/54","16":"17/36","24":"1/36","26":"5/27"},"---+++---+++----+++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"---+++---+++----++++++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++++++++-+++++++++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++----++++++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++----++++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++----++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++----++++++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++----++++++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++----++++++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++++++++-+++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++----++++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++----++++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++----++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++----++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++----++++++++-++++-":{"26":"10/11","29":"1/11"},"---+++---+++----++++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++---+++----++++++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"---+++---+++----++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++----++++++++--+++++":{"14":"127/654","16":"127/436","18":"35/327","25":"100/327","30":"133/1308"},"---+++---+++----++++++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++++++++--++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++----++++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++----++++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++----++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++----++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++----++++++++--++++--++++--+":{"2":"5/26","15":"1/26","16":"3/4","38":"1/52"},"---+++---+++----++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++----++++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"---+++---+++----++++++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++----++++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++----++++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"---+++---+++----++++++++--+-":{"8":"209/590","16":"627/1180","18":"11/295","25":"283/4720","27":"81/4720"},"---+++---+++----++++++++---":{"8":"19/72","14":"11/216","16":"17/36","18":"1/36","26":"5/27"},"---+++---+++----+++++++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++---+++----++++++-":{"8":"9/28","10":"27/56","18":"1/56","22":"5/28"},"---+++---+++----+++++-":{"4":"21/38","8":"7/19","18":"1/19","21":"1/38"},"---+++---+++----++++-":{"18":"2/21","20":"19/21"},"---+++---+++----+++-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"---+++---+++----++-++++++":{"18":"1/2","24":"1/2"},"---+++---+++----++-+++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++-+++++-+++++++++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++---+++----++-+++++-+++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++----++-+++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++----++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++----++-+++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++----++-+++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++----++-+++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++-+++++-+++++-+++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++---+++----++-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"---+++---+++----++-+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++----++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++-+++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++----++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++-+++++-+++++--":{"14":"3/19","16":"9/38","18":"7/76","25":"5/19","31":"1/4"},"---+++---+++----++-+++++-++++-":{"26":"10/11","29":"1/11"},"---+++---+++----++-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++---+++----++-+++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"---+++---+++----++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++----++-+++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++-+++++--++++++++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++---+++----++-+++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++----++-+++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++----++-+++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++----++-+++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++----++-+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++-+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++---+++----++-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"---+++---+++----++-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++----++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++----++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++-+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++-+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++---+++----++-+++++--++++--++++--+":{"2":"195/1168","15":"53/1168","16":"891/1168","18":"5/584","38":"19/1168"},"---+++---+++----++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++----++-+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"---+++---+++----++-+++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++----++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++----++-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++---+++----++-+++++--+-":{"8":"33/100","16":"99/200","19":"11/100","25":"31/800","27":"21/800"},"---+++---+++----++-+++++---":{"2":"1/14","8":"3/14","16":"3/7","19":"1/14","26":"3/14"},"---+++---+++----++-++++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++---+++----++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"---+++---+++----++-++-":{"4":"11/23","8":"22/69","19":"1/6","21":"5/138"},"---+++---+++----++-+-":{"19":"1/4","20":"3/4"},"---+++---+++----++--+++++":{"19":"19/25","24":"6/25"},"---+++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++----++--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++---+++----++--++++--++++++++++--+":{"9":"5/74","28":"475/666","30":"121/1332","38":"19/148"},"---+++---+++----++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++---+++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++---+++----++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++---+++----++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++---+++----++--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++----++--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++---+++----++--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"---+++---+++----++--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++----++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++--++++--++++-++-":{"14":"44/123","16":"22/41","31":"19/246","33":"7/246"},"---+++---+++----++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++--++++--++++--":{"2":"49/156","14":"1/52","16":"1/2","19":"7/78","31":"1/13"},"---+++---+++----++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++----++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++---+++----++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"---+++---+++----++--++++---":{"2":"1/4","14":"1/12","16":"1/2","26":"1/6"},"---+++---+++----++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++---+++----++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"---+++---+++----++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"---+++---+++----++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++---+++----+-":{"8":"1/13","16":"11/13","17":"1/13"},"---+++---+++-----++++++++":{"9":"1/11","16":"19/22","24":"1/22"},"---+++---+++-----+++++++-++++++":{"9":"1/11","16":"19/22","30":"1/22"},"---+++---+++-----+++++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+++++++-+++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++-----+++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++-----+++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+++++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++-----+++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++-----+++++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++---+++-----+++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++---+++-----+++++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++---+++-----+++++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"---+++---+++-----+++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"---+++---+++-----+++++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+++++++--++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++-----+++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++-----+++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+++++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++-----+++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++-----+++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++---+++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-----+++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++-----+++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"---+++---+++-----+++++++--+-":{"10":"4/13","16":"4/13","26":"9/26","27":"1/26"},"---+++---+++-----+++++++---":{"2":"3/11","16":"5/11","17":"1/11","26":"2/11"},"---+++---+++-----++++++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+++++-":{"1":"19/70","9":"1/10","22":"22/35"},"---+++---+++-----++++-":{"6":"48/9869","16":"1610/1839","17":"971/9982","18":"105/9628","21":"109/9495"},"---+++---+++-----+++-":{"2":"19/30","9":"1/10","20":"4/15"},"---+++---+++-----++-":{"10":"13/36","18":"5/36","19":"1/2"},"---+++---+++-----+-++++++":{"4":"190/609","9":"19/609","16":"247/406","18":"10/609","24":"13/406"},"---+++---+++-----+-+++++-++++++":{"9":"1/11","16":"19/22","30":"1/22"},"---+++---+++-----+-+++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+-+++++-+++++-+++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++---+++-----+-+++++-+++++-+++++--+":{"9":"5/74","25":"61/1295","28":"353/740","31":"145/518","38":"19/148"},"---+++---+++-----+-+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+-+++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++-----+-+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+-+++++-+++++--":{"10":"21/62","16":"21/62","18":"7/124","25":"5/31","31":"13/124"},"---+++---+++-----+-+++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++---+++-----+-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++---+++-----+-+++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++---+++-----+-+++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"---+++---+++-----+-+++++--+++++":{"9":"1/11","16":"19/22","30":"1/22"},"---+++---+++-----+-+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+-+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++---+++-----+-+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"---+++---+++-----+-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+-+++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++-----+-+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+-+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+-+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++---+++-----+-+++++--++++--++++--+":{"2":"65/131","16":"116/393","17":"53/393","18":"10/393","38":"19/393"},"---+++---+++-----+-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+-+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++---+++-----+-+++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-----+-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++-----+-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++---+++-----+-+++++--+-":{"10":"4/13","16":"4/13","26":"9/26","27":"1/26"},"---+++---+++-----+-+++++---":{"2":"3/11","16":"5/11","17":"1/11","26":"2/11"},"---+++---+++-----+-++++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+-+++-":{"1":"19/70","9":"1/10","22":"22/35"},"---+++---+++-----+-++-":{"6":"22/4669","16":"3960/4669","17":"440/4669","19":"361/9338","21":"19/1334"},"---+++---+++-----+-+-":{"2":"19/30","9":"1/10","20":"4/15"},"---+++---+++-----+--+++++":{"19":"19/25","24":"6/25"},"---+++---+++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"---+++---+++-----+--++++--+++++":{"9":"1/11","16":"19/22","30":"1/22"},"---+++---+++-----+--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++---+++-----+--++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"---+++---+++-----+--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+--++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+--++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-----+--++++--++++--++++-+":{"17":"10/267","27":"10/267","31":"209/534","32":"247/534","37":"19/267"},"---+++---+++-----+--++++--++++--++++--+":{"9":"31/2349","17":"79/2349","19":"400/2349","26":"1630/2349","38":"209/2349"},"---+++---+++-----+--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+--++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++---+++-----+--++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-----+--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++-----+--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++---+++-----+--++++--+-":{"10":"6/19","16":"6/19","19":"1/19","26":"11/38","27":"1/38"},"---+++---+++-----+--++++---":{"2":"209/348","9":"5/116","17":"3/58","19":"25/348","26":"27/116"},"---+++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+--++-":{"1":"19/70","9":"1/10","22":"22/35"},"---+++---+++-----+--+-":{"2":"19/213","9":"2/213","16":"57/71","17":"19/213","21":"2/213"},"---+++---+++-----+---":{"2":"1/3","10":"1/2","18":"1/102","20":"8/51"},"---+++---+++------+++++++":{"9":"1/3","17":"1/3","24":"1/3"},"---+++---+++------++++++-++++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++---+++------++++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++-+++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++------++++++-+++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++------++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++------++++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++------++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++------++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++------++++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++---+++------++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++---+++------++++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++---+++------++++++-+-":{"2":"19/44","11":"3/44","25":"1/8","26":"3/8"},"---+++---+++------++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"---+++---+++------++++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++--++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++------++++++--++++-+++++--+":{"9":"5/74","18":"61/3256","28":"5/11","31":"1077/3256","38":"19/148"},"---+++---+++------++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++------++++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++------++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++------++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++------++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++---+++------++++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++------++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"---+++---+++------++++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"---+++---+++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"---+++---+++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"---+++---+++------++++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++---+++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++---+++------++++++---+++--++++---":{"17":"5/112","18":"5/112","26":"19/28","28":"33/224","38":"19/224"},"---+++---+++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++---+++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"---+++---+++------++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++---+++------++++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"---+++---+++------++++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++------++++++---+++----":{"27":"1/2","33":"1/2"},"---+++---+++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"---+++---+++------++++++---+-":{"11":"1/113","15":"1/113","27":"11/113","28":"100/113"},"---+++---+++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"---+++---+++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"---+++---+++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"---+++---+++------++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++----++---+++-+":{"3":"40/1751","18":"58/1751","32":"2755/3502","33":"399/3502","37":"76/1751"},"---+++---+++------++++++----++---+++---":{"17":"1/144","18":"1/144","27":"19/180","28":"1249/1440","38":"19/1440"},"---+++---+++------++++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++------++++++----++---+-":{"28":"1/2","34":"1/2"},"---+++---+++------++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++----++----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"---+++---+++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"---+++---+++------++++++----++----+-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++------++++++----++-----":{"28":"1/2","34":"1/2"},"---+++---+++------++++++----+-":{"28":"10/11","29":"1/11"},"---+++---+++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"---+++---+++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"---+++---+++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"---+++---+++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"---+++---+++------++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++-----+----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"---+++---+++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"---+++---+++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"---+++---+++------++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"---+++---+++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"---+++---+++------++++++-----+------":{"29":"1/2","35":"1/2"},"---+++---+++------++++++------+":{"1":"19/48","9":"7/48","29":"1/8","30":"1/3"},"---+++---+++------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"---+++---+++------++++++--------+":{"18":"19/220","29":"1/11","32":"181/220"},"---+++---+++------++++++---------+":{"18":"19/58","27":"5/29","29":"5/29","33":"19/58"},"---+++---+++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"---+++---+++------++++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"---+++---+++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"---+++---+++------++++++------------+":{"36":"1"},"---+++---+++------++++++-------------+":{"18":"9/28","37":"19/28"},"---+++---+++------++++++---------------":{"35":"11/21","38":"10/21"},"---+++---+++------+++++-":{"4":"543/977","8":"362/977","18":"49/977","23":"23/977"},"---+++---+++------++++-":{"20":"1/2","22":"1/2"},"---+++---+++------+++-":{"8":"161/422","10":"483/844","18":"19/844","21":"5/211"},"---+++---+++------++-":{"8":"17/63","18":"2/21","20":"40/63"},"---+++---+++------+-":{"8":"13/46","10":"39/92","18":"7/92","19":"5/23"},"---+++---+++-------++++++":{"9":"1/3","17":"1/3","24":"1/3"},"---+++---+++-------+++++-+":{"9":"19/89","10":"19/178","17":"20/89","18":"21/178","25":"30/89"},"---+++---+++-------+++++--+++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++---+++-------+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++---+++-------+++++--++++-+++++--+":{"9":"5/74","19":"61/851","28":"1331/3404","31":"581/1702","38":"19/148"},"---+++---+++-------+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-------+++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++-------+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-------+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++---+++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-------+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++---+++-------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++-------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++---+++-------+++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"---+++---+++-------+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"---+++---+++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++---+++-------+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++---+++-------+++++---+++--++++---":{"2":"31/203","17":"3/203","19":"25/203","26":"129/203","38":"15/203"},"---+++---+++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++---+++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"---+++---+++-------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++---+++-------+++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"---+++---+++-------+++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++---+++-------+++++---++-":{"8":"12/101","10":"18/101","19":"1/101","28":"63/101","29":"7/101"},"---+++---+++-------+++++---+-":{"11":"1/113","15":"1/113","27":"11/113","28":"100/113"},"---+++---+++-------+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"---+++---+++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++---+++-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"---+++---+++-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++---+++-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"---+++---+++-------+++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++---+++-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++---+++-------+++++----+-":{"28":"10/11","29":"1/11"},"---+++---+++-------+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"---+++---+++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++---+++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++---+++-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++---+++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++---+++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++---+++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++---+++-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"---+++---+++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++---+++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++---+++-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"---+++---+++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++---+++-------+++++-----+------":{"29":"1/2","35":"1/2"},"---+++---+++-------+++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"---+++---+++-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"---+++---+++-------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"---+++---+++-------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"---+++---+++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++---+++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++---+++-------+++++---------+-":{"1":"19/599","11":"7/599","27":"6/599","33":"57/599","34":"510/599"},"---+++---+++-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"---+++---+++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++---+++-------+++++----------+-":{"34":"10/11","35":"1/11"},"---+++---+++-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"---+++---+++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++---+++-------+++++------------+":{"36":"1"},"---+++---+++-------+++++-------------+":{"35":"9/19","37":"10/19"},"---+++---+++-------+++++---------------":{"35":"11/21","38":"10/21"},"---+++---+++-------++++-":{"4":"19/39","8":"13/40","19":"5/32","23":"3/94"},"---+++---+++-------+++-":{"20":"1/2","22":"1/2"},"---+++---+++-------++-":{"8":"44/123","10":"22/41","19":"19/246","21":"7/246"},"---+++---+++-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"---+++---+++--------+++++":{"9":"1/3","17":"1/3","24":"1/3"},"---+++---+++--------++++-+":{"19":"1/2","25":"1/2"},"---+++---+++--------++++--+++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++---+++--------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++---+++--------++++--++++-+++++--+":{"9":"5/74","26":"61/259","28":"299/1036","31":"145/518","38":"19/148"},"---+++---+++--------++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++---+++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++--------++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++---+++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++--------++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++--++++--++++-+":{"3":"5/181","26":"145/543","31":"107/362","32":"194/543","37":"19/362"},"---+++---+++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++---+++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++--------++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++---+++--------++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++--------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++---+++--------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++---+++--------++++--+-":{"9":"6/163","14":"38/163","26":"211/326","27":"27/326"},"---+++---+++--------++++---++++":{"2":"1/7","10":"10/21","16":"11/42","26":"2/21","30":"1/42"},"---+++---+++--------++++---+++-+":{"2":"9/22","9":"1/22","10":"2/11","26":"3/11","31":"1/11"},"---+++---+++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++---+++--++++-+":{"9":"5/121","27":"5/121","31":"87/242","32":"58/121","37":"19/242"},"---+++---+++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++---+++--------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++---+++--------++++---+++---+++---":{"17":"5/122","28":"53/244","32":"81/122","38":"19/244"},"---+++---+++--------++++---+++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++--------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++---+++--------++++---++-":{"19":"1/24","20":"1/8","28":"3/4","29":"1/12"},"---+++---+++--------++++---+-":{"2":"19/60","9":"1/20","19":"1/12","27":"1/20","28":"1/2"},"---+++---+++--------++++----+++":{"2":"19/341","10":"170/341","16":"283/682","27":"2/341","30":"17/682"},"---+++---+++--------++++----++-+":{"2":"19/120","10":"119/240","16":"31/120","27":"1/60","31":"17/240"},"---+++---+++--------++++----++--+":{"2":"19/34","9":"3/34","27":"1/17","32":"5/17"},"---+++---+++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++---+++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"---+++---+++--------++++----++---++-":{"10":"3/59","14":"2/59","28":"49/59","35":"5/59"},"---+++---+++--------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++---+++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++---+++--------++++----+-":{"28":"10/11","29":"1/11"},"---+++---+++--------++++-----++":{"2":"19/341","10":"170/341","16":"283/682","27":"2/341","30":"17/682"},"---+++---+++--------++++-----+-+":{"2":"19/146","9":"3/146","22":"47/146","28":"33/73","31":"11/146"},"---+++---+++--------++++-----+--+":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"---+++---+++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++---+++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++---+++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++---+++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++---+++--------++++-----+----":{"9":"3/124","17":"3/124","19":"71/124","29":"497/2356","33":"99/589"},"---+++---+++--------++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"---+++---+++--------++++-------+":{"1":"19/48","9":"7/48","29":"1/8","31":"1/3"},"---+++---+++--------++++--------+":{"2":"95/378","9":"5/126","20":"19/63","29":"2/27","32":"1/3"},"---+++---+++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"---+++---+++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++---+++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++---+++--------++++---------+-":{"1":"133/2969","11":"49/2969","19":"114/2969","33":"243/2969","34":"2430/2969"},"---+++---+++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++----------++-+":{"0":"95/5057","9":"15/389","32":"4261/10114","34":"2456/5057","37":"361/10114"},"---+++---+++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++---+++--------++++----------+-":{"34":"10/11","35":"1/11"},"---+++---+++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---+++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"---+++---+++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++---+++--------++++------------+":{"36":"1"},"---+++---+++--------++++-------------+":{"35":"9/19","37":"10/19"},"---+++---+++--------++++---------------":{"35":"11/21","38":"10/21"},"---+++---+++--------+++-":{"4":"3/10","8":"1/5","20":"49/110","23":"3/55"},"---+++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++---+++--------+-":{"8":"8/31","10":"12/31","20":"19/62","21":"3/62"},"---+++---+++---------":{"2":"1/4","8":"1/12","10":"1/2","20":"1/6"},"---+++---++-":{"10":"10/11","11":"1/11"},"---+++---+-":{"8":"1/10","9":"1/10","10":"4/5"},"---+++----+++":{"8":"19/21","12":"2/21"},"---+++----++-+":{"9":"1/10","13":"9/10"},"---+++----++--+":{"9":"1/10","14":"9/10"},"---+++----++---+":{"9":"1/2","15":"1/2"},"---+++----++----+++++++++++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++----++++++++++++++++++++-+":{"3":"5/74","24":"29/296","32":"209/296","37":"19/148"},"---+++----++----++++++++++++++++++++--+":{"3":"5/74","24":"71/2664","28":"475/666","30":"19/296","38":"19/148"},"---+++----++----+++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----+++++++++++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++----++----++++++++++++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++----++----+++++++++++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++----++----++++++++++++++-":{"9":"1/11","16":"19/22","30":"1/22"},"---+++----++----+++++++++++++-":{"26":"10/11","29":"1/11"},"---+++----++----++++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"---+++----++----+++++++++++-":{"14":"161/422","16":"483/844","24":"19/844","27":"5/211"},"---+++----++----++++++++++-":{"14":"17/54","16":"17/36","24":"1/36","26":"5/27"},"---+++----++----+++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"---+++----++----++++++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++----++++++++-+++++++++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++----++++++++-+++++++++++--+":{"3":"5/74","18":"355/11914","28":"16245/23828","30":"551/5957","38":"19/148"},"---+++----++----++++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++----++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++++++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++----++----++++++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++----++----++++++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++----++----++++++++-+++++-":{"9":"1/11","16":"19/22","30":"1/22"},"---+++----++----++++++++-++++-":{"26":"10/11","29":"1/11"},"---+++----++----++++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++----++----++++++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"---+++----++----++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++----++----++++++++--":{"8":"127/1384","9":"81/1384","16":"120/173","18":"7/173","25":"20/173"},"---+++----++----+++++++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++----++----++++++-":{"8":"9/28","10":"27/56","18":"1/56","22":"5/28"},"---+++----++----+++++-":{"4":"21/38","8":"7/19","18":"1/19","21":"1/38"},"---+++----++----++++-":{"18":"2/21","20":"19/21"},"---+++----++----+++-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"---+++----++----++-++++++":{"18":"1/2","24":"1/2"},"---+++----++----++-+++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++----++-+++++-+++++++++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++----++----++-+++++-+++++++++++--+":{"3":"5/74","25":"71/740","28":"953/1480","30":"19/296","38":"19/148"},"---+++----++----++-+++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++----++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++-+++++-++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++----++----++-+++++-+++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++----++----++-+++++-++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++----++----++-+++++-+++++-":{"9":"1/11","16":"19/22","30":"1/22"},"---+++----++----++-+++++-++++-":{"26":"10/11","29":"1/11"},"---+++----++----++-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++----++----++-+++++-++-":{"14":"44/123","16":"22/41","25":"19/246","27":"7/246"},"---+++----++----++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++----++----++-+++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++----++-+++++--++++++++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++----++----++-+++++--++++++++++--+":{"3":"5/74","19":"355/3256","28":"3895/6512","30":"631/6512","38":"19/148"},"---+++----++----++-+++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++-+++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++----++----++-+++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++----++----++-+++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++----++----++-+++++--++++-":{"9":"1/11","16":"19/22","30":"1/22"},"---+++----++----++-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++----++-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++----++----++-+++++--+-":{"8":"33/100","16":"99/200","19":"11/100","25":"31/800","27":"21/800"},"---+++----++----++-+++++---":{"8":"31/128","9":"1/128","16":"7/16","19":"3/32","26":"7/32"},"---+++----++----++-++++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++----++----++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"---+++----++----++-++-":{"4":"11/23","8":"22/69","19":"1/6","21":"5/138"},"---+++----++----++-+-":{"19":"1/4","20":"3/4"},"---+++----++----++--+++++":{"19":"19/25","24":"6/25"},"---+++----++----++--++++-+":{"19":"1/2","25":"1/2"},"---+++----++----++--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++----++--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++----++----++--++++--++++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"---+++----++----++--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++--++++--+++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"---+++----++----++--++++--++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"---+++----++----++--++++--+++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"---+++----++----++--++++--++++-":{"9":"1/11","16":"19/22","30":"1/22"},"---+++----++----++--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++----++--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++----++----++--++++--+-":{"8":"8/31","16":"12/31","20":"8/31","26":"3/62","27":"3/62"},"---+++----++----++--++++---":{"2":"1/10","9":"1/30","16":"7/15","20":"1/6","26":"7/30"},"---+++----++----++--+++-":{"0":"10/119","10":"100/119","23":"9/119"},"---+++----++----++--++-":{"0":"1/23","8":"1/23","10":"1/2","22":"19/46"},"---+++----++----++--+-":{"4":"6/23","8":"4/23","20":"1/2","21":"3/46"},"---+++----++----++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++----++----+-":{"9":"1/21","16":"19/21","17":"1/21"},"---+++----++-----++++++++":{"3":"1/11","16":"19/22","24":"1/22"},"---+++----++-----+++++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+++++++-+++++++++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++-----+++++++-+++++++++++--+":{"3":"5/74","18":"355/11914","28":"16245/23828","30":"551/5957","38":"19/148"},"---+++----++-----+++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++-++++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"---+++----++-----+++++++-+++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"---+++----++-----+++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++----++-----+++++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+++++++-+++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++-----+++++++-+++++-+++++--+":{"3":"5/74","18":"93/1628","28":"665/1628","31":"551/1628","38":"19/148"},"---+++----++-----+++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-----+++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++----++-----+++++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++----++-----+++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++----++-----+++++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++----++-----+++++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"---+++----++-----+++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"---+++----++-----+++++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+++++++--++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++-----+++++++--++++-+++++--+":{"3":"5/74","18":"93/1628","28":"665/1628","31":"551/1628","38":"19/148"},"---+++----++-----+++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-----+++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+++++++--++++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"---+++----++-----+++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++-----+++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"---+++----++-----+++++++--+-":{"10":"4/13","16":"4/13","26":"9/26","27":"1/26"},"---+++----++-----+++++++---":{"3":"113/426","9":"133/426","17":"10/213","18":"35/213","26":"15/71"},"---+++----++-----++++++-":{"17":"1/2","23":"1/2"},"---+++----++-----+++++-":{"3":"9/28","9":"9/28","18":"5/28","22":"5/28"},"---+++----++-----++++-":{"19":"9/10","21":"1/10"},"---+++----++-----+++-":{"19":"1/2","20":"1/2"},"---+++----++-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"---+++----++-----+-++++++":{"10":"19/40","16":"19/40","18":"1/40","24":"1/40"},"---+++----++-----+-+++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+-+++++-+++++++++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++----++-----+-+++++-+++++++++++--+":{"3":"5/74","25":"71/740","28":"953/1480","30":"19/296","38":"19/148"},"---+++----++-----+-+++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++-++++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"---+++----++-----+-+++++-+++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"---+++----++-----+-+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++----++-----+-+++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+-+++++-+++++-+++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++----++-----+-+++++-+++++-+++++--+":{"3":"5/74","25":"186/1295","28":"353/740","31":"95/518","38":"19/148"},"---+++----++-----+-+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-----+-+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+-+++++-+++++--":{"10":"21/62","16":"21/62","18":"7/124","25":"5/31","31":"13/124"},"---+++----++-----+-+++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++----++-----+-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++----++-----+-+++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++----++-----+-+++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"---+++----++-----+-+++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+-+++++--++++++++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++----++-----+-+++++--++++++++++--+":{"3":"5/74","19":"355/3256","28":"3895/6512","30":"631/6512","38":"19/148"},"---+++----++-----+-+++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++--+++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"---+++----++-----+-+++++--++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"---+++----++-----+-+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++----++-----+-+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+-+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++----++-----+-+++++--++++-+++++--+":{"17":"5/69","19":"4/69","28":"67/138","31":"17/69","38":"19/138"},"---+++----++-----+-+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-----+-+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+-+++++--++++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"---+++----++-----+-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++-----+-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++----++-----+-+++++--+-":{"10":"4/13","16":"4/13","26":"9/26","27":"1/26"},"---+++----++-----+-+++++---":{"9":"2/9","17":"2/9","19":"1/6","26":"7/18"},"---+++----++-----+-++++-":{"17":"1/2","23":"1/2"},"---+++----++-----+-+++-":{"9":"1/23","17":"1/23","21":"2/23","22":"19/23"},"---+++----++-----+-++-":{"19":"9/10","21":"1/10"},"---+++----++-----+-+-":{"19":"1/2","20":"1/2"},"---+++----++-----+--+++++":{"19":"19/25","24":"6/25"},"---+++----++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"---+++----++-----+--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++----++-----+--++++--++++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"---+++----++-----+--++++--+++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"---+++----++-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+--++++--+++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"---+++----++-----+--++++--++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"---+++----++-----+--++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++----++-----+--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-----+--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++----++-----+--++++--++++-+++++--+":{"17":"5/69","26":"4/21","28":"389/966","31":"95/483","38":"19/138"},"---+++----++-----+--++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+--++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+--++++--++++--":{"9":"1/7","10":"19/28","17":"1/14","31":"3/28"},"---+++----++-----+--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++-----+--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++----++-----+--++++--+-":{"10":"6/19","16":"6/19","19":"1/19","26":"11/38","27":"1/38"},"---+++----++-----+--++++---":{"2":"57/164","9":"5/164","17":"7/82","20":"25/164","26":"63/164"},"---+++----++-----+--+++-":{"17":"1/2","23":"1/2"},"---+++----++-----+--++-":{"9":"1/23","17":"1/23","21":"2/23","22":"19/23"},"---+++----++-----+--+-":{"6":"4/1013","16":"720/1013","17":"80/1013","20":"361/2026","21":"57/2026"},"---+++----++-----+---":{"2":"133/226","3":"5/226","17":"8/113","20":"36/113"},"---+++----++------+++++++":{"4":"19/22","17":"1/11","24":"1/22"},"---+++----++------++++++-++++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++----++------++++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++-+++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++------++++++-+++++-+++++--+":{"3":"5/74","18":"93/1628","28":"665/1628","31":"551/1628","38":"19/148"},"---+++----++------++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++------++++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++------++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++------++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++----++------++++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++----++------++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"---+++----++------++++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++----++------++++++-+-":{"9":"19/220","10":"361/440","18":"1/440","25":"1/44","26":"3/44"},"---+++----++------++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"---+++----++------++++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++--++++-+++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++------++++++--++++-+++++--+":{"3":"5/74","18":"93/1628","28":"665/1628","31":"551/1628","38":"19/148"},"---+++----++------++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++------++++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++------++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++------++++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++--++++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++----++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++------++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++----++------++++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++------++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"---+++----++------++++++--+-":{"26":"9/10","27":"1/10"},"---+++----++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"---+++----++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"---+++----++------++++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++---+++--++++-+":{"3":"5/74","18":"29/296","32":"209/296","37":"19/148"},"---+++----++------++++++---+++--++++---":{"9":"95/3453","18":"145/3453","26":"718/1151","28":"1757/6906","38":"361/6906"},"---+++----++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++----++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"---+++----++------++++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++----++------++++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"---+++----++------++++++---+++---++-":{"9":"1/11","10":"19/22","33":"9/418","35":"5/209"},"---+++----++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++------++++++---+++----":{"3":"19/58","9":"19/58","27":"5/29","33":"5/29"},"---+++----++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"---+++----++------++++++---+-":{"3":"19/158","9":"19/158","18":"5/79","27":"5/79","28":"50/79"},"---+++----++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"---+++----++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"---+++----++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"---+++----++------++++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++----++---+++-+":{"3":"40/1751","18":"58/1751","32":"2755/3502","33":"399/3502","37":"76/1751"},"---+++----++------++++++----++---+++---":{"17":"1/144","18":"1/144","27":"19/180","28":"1249/1440","38":"19/1440"},"---+++----++------++++++----++---++-":{"9":"1/11","10":"19/22","33":"9/418","35":"5/209"},"---+++----++------++++++----++---+-":{"28":"1/2","34":"1/2"},"---+++----++------++++++----++----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++----++----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"---+++----++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"---+++----++------++++++----++----+-":{"9":"2/31","10":"19/31","28":"9/31","35":"1/31"},"---+++----++------++++++----++-----":{"28":"1/2","34":"1/2"},"---+++----++------++++++----+-":{"28":"10/11","29":"1/11"},"---+++----++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"---+++----++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"---+++----++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"---+++----++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"---+++----++------++++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++-----+----++-+":{"3":"10/737","18":"29/1474","32":"589/1474","34":"399/737","37":"19/737"},"---+++----++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"---+++----++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"---+++----++------++++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"---+++----++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"---+++----++------++++++-----+------":{"3":"19/58","9":"19/58","29":"5/29","35":"5/29"},"---+++----++------++++++------+":{"18":"19/220","29":"1/11","30":"181/220"},"---+++----++------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"---+++----++------++++++--------+":{"18":"19/220","29":"1/11","32":"181/220"},"---+++----++------++++++---------+":{"9":"1/5","11":"1/5","18":"1/5","29":"4/19","33":"18/95"},"---+++----++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"---+++----++------++++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"---+++----++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"---+++----++------++++++------------+":{"36":"1"},"---+++----++------++++++-------------+":{"18":"9/28","37":"19/28"},"---+++----++------++++++---------------":{"35":"11/21","38":"10/21"},"---+++----++------+++++-":{"4":"543/977","8":"362/977","18":"49/977","23":"23/977"},"---+++----++------++++-":{"20":"1/2","22":"1/2"},"---+++----++------+++-":{"8":"161/422","10":"483/844","18":"19/844","21":"5/211"},"---+++----++------++-":{"8":"17/63","18":"2/21","20":"40/63"},"---+++----++------+-":{"8":"13/46","10":"39/92","18":"7/92","19":"5/23"},"---+++----++-------++++++":{"4":"19/22","17":"1/11","24":"1/22"},"---+++----++-------+++++-++++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++----++-------+++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++-+++++-+++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++----++-------+++++-+++++-+++++--+":{"3":"5/74","25":"186/1295","28":"353/740","31":"95/518","38":"19/148"},"---+++----++-------+++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-------+++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-------+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-------+++++-+++++--":{"10":"21/62","16":"21/62","18":"7/124","25":"5/31","31":"13/124"},"---+++----++-------+++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"---+++----++-------+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++----++-------+++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++----++-------+++++-+-":{"9":"4/47","10":"38/47","25":"3/94","26":"7/94"},"---+++----++-------+++++--+++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++----++-------+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++----++-------+++++--++++-+++++--+":{"3":"5/74","19":"186/851","28":"731/3404","31":"631/1702","38":"19/148"},"---+++----++-------+++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-------+++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++-------+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-------+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++----++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++----++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-------+++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++----++-------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++-------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++-------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++----++-------+++++--+-":{"26":"9/10","27":"1/10"},"---+++----++-------+++++---++++":{"10":"31/69","16":"31/69","19":"1/46","26":"7/138","30":"2/69"},"---+++----++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++----++-------+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++----++-------+++++---+++--++++---":{"9":"15/446","19":"145/892","26":"581/892","28":"79/892","38":"57/892"},"---+++----++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++----++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"---+++----++-------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++----++-------+++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"---+++----++-------+++++---+++---++-":{"9":"1/11","10":"19/22","33":"9/418","35":"5/209"},"---+++----++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++----++-------+++++---++-":{"8":"12/101","10":"18/101","19":"1/101","28":"63/101","29":"7/101"},"---+++----++-------+++++---+-":{"9":"1/15","11":"1/15","19":"1/90","27":"7/90","28":"7/9"},"---+++----++-------+++++----+++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"---+++----++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++----++-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"---+++----++-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++----++-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"---+++----++-------+++++----++---++-":{"9":"1/11","10":"19/22","33":"9/418","35":"5/209"},"---+++----++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++----++-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++----++-------+++++----+-":{"28":"10/11","29":"1/11"},"---+++----++-------+++++-----++":{"10":"383/801","16":"383/801","19":"19/1602","27":"7/1602","30":"22/801"},"---+++----++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++----++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++----++-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++----++-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++----++-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++----++-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++----++-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"---+++----++-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++----++-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++----++-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"---+++----++-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++----++-------+++++-----+------":{"3":"19/58","9":"19/58","29":"5/29","35":"5/29"},"---+++----++-------+++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"---+++----++-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"---+++----++-------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"---+++----++-------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"---+++----++-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++----++-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++----++-------+++++---------+-":{"9":"1/13","11":"1/13","33":"1/13","34":"10/13"},"---+++----++-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"---+++----++-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++----++-------+++++----------+-":{"2":"19/132","11":"1/44","29":"1/66","34":"3/4","35":"3/44"},"---+++----++-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"---+++----++-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++----++-------+++++------------+":{"36":"1"},"---+++----++-------+++++-------------+":{"35":"9/19","37":"10/19"},"---+++----++-------+++++---------------":{"35":"11/21","38":"10/21"},"---+++----++-------++++-":{"4":"19/39","8":"13/40","19":"5/32","23":"3/94"},"---+++----++-------+++-":{"20":"1/2","22":"1/2"},"---+++----++-------++-":{"8":"44/123","10":"22/41","19":"19/246","21":"7/246"},"---+++----++-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"---+++----++--------+++++":{"4":"19/22","17":"1/11","24":"1/22"},"---+++----++--------++++-+":{"9":"1/24","10":"19/24","17":"1/24","19":"1/16","25":"1/16"},"---+++----++--------++++--+++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"---+++----++--------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++----++--------++++--++++-+++++--+":{"10":"5/12","26":"4/21","28":"11/84","31":"5/28","38":"1/12"},"---+++----++--------++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++--------++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"---+++----++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++--------++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++--++++--++++-+":{"3":"5/181","26":"145/543","31":"107/362","32":"194/543","37":"19/362"},"---+++----++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"---+++----++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"---+++----++--------++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++--------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++----++--------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++----++--------++++--+-":{"26":"9/10","27":"1/10"},"---+++----++--------++++---++++":{"2":"1/7","10":"10/21","16":"11/42","26":"2/21","30":"1/42"},"---+++----++--------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++---+++-+++++-+":{"0":"5/124","10":"195/248","32":"3/31","37":"19/248"},"---+++----++--------++++---+++-+++++--+":{"2":"1/5","10":"11/20","28":"1/20","31":"3/20","38":"1/20"},"---+++----++--------++++---+++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"---+++----++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++----++--------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---+++----++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++----++--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"---+++----++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++----++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"---+++----++--------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++----++--------++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"---+++----++--------++++---+++---++-":{"9":"1/11","10":"19/22","19":"9/352","27":"63/6688","35":"35/3344"},"---+++----++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++--------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++----++--------++++---++-":{"19":"1/24","20":"1/8","28":"3/4","29":"1/12"},"---+++----++--------++++---+-":{"2":"19/98","11":"3/98","19":"9/196","27":"13/196","28":"65/98"},"---+++----++--------++++----+++":{"2":"19/341","10":"170/341","16":"283/682","27":"2/341","30":"17/682"},"---+++----++--------++++----++-+":{"2":"19/120","10":"119/240","16":"31/120","27":"1/60","31":"17/240"},"---+++----++--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"---+++----++--------++++----++--++++---":{"2":"7/87","27":"44/435","28":"661/870","31":"1/29","38":"7/290"},"---+++----++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"---+++----++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++----++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"---+++----++--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++----++--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"---+++----++--------++++----++---++-":{"9":"50/613","10":"475/613","19":"18/613","28":"63/613","35":"7/613"},"---+++----++--------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++----++--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++----++--------++++----+-":{"28":"10/11","29":"1/11"},"---+++----++--------++++-----++":{"2":"19/341","10":"170/341","16":"283/682","27":"2/341","30":"17/682"},"---+++----++--------++++-----+-+":{"2":"1/8","10":"3/16","22":"1/4","28":"3/8","31":"1/16"},"---+++----++--------++++-----+--+":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"---+++----++--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++----++--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++----++--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++----++--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++----++--------++++-----+----":{"3":"3/26","9":"3/26","19":"5/13","29":"50/247","33":"45/247"},"---+++----++--------++++------+":{"1":"19/104","10":"133/208","29":"3/52","30":"25/208"},"---+++----++--------++++-------+":{"1":"19/104","10":"133/208","29":"3/52","31":"25/208"},"---+++----++--------++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"---+++----++--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"---+++----++--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++----++--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++----++--------++++---------+-":{"9":"1/13","11":"1/13","33":"1/13","34":"10/13"},"---+++----++--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"---+++----++--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++----++--------++++----------+-":{"2":"19/132","11":"1/44","29":"1/66","34":"3/4","35":"3/44"},"---+++----++--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----++--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"---+++----++--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++----++--------++++------------+":{"36":"1"},"---+++----++--------++++-------------+":{"35":"9/19","37":"10/19"},"---+++----++--------++++---------------":{"35":"11/21","38":"10/21"},"---+++----++--------+++-":{"4":"3/10","8":"1/5","20":"49/110","23":"3/55"},"---+++----++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++----++--------+-":{"8":"8/31","10":"12/31","20":"19/62","21":"3/62"},"---+++----++---------":{"2":"1/4","8":"1/12","10":"1/2","20":"1/6"},"---+++----+-":{"2":"1/13","10":"11/13","11":"1/13"},"---+++-----++":{"8":"19/21","12":"2/21"},"---+++-----+-+":{"9":"1/10","13":"9/10"},"---+++-----+--+":{"9":"1/10","14":"9/10"},"---+++-----+---+":{"1":"1/50","10":"22/25","15":"1/10"},"---+++-----+----+":{"10":"1/2","16":"1/2"},"---+++-----+-----++":{"3":"1/11","10":"19/22","18":"1/22"},"---+++-----+-----+-++++++":{"3":"1/11","16":"19/22","24":"1/22"},"---+++-----+-----+-+++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-----+-+++++-+++++++++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-----+-+++++-+++++++++++--+":{"3":"5/74","25":"71/740","28":"953/1480","30":"19/296","38":"19/148"},"---+++-----+-----+-+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"---+++-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++-++++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-----+-----+-+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----+-----+-+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----+-----+-+++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-----+-+++++-+++++-+++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-----+-+++++-+++++-+++++--+":{"3":"5/74","25":"186/1295","28":"353/740","31":"95/518","38":"19/148"},"---+++-----+-----+-+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"---+++-----+-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++-+++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-----+-----+-+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-----+-+++++-+++++--":{"16":"57/86","17":"3/43","18":"7/172","25":"5/43","31":"19/172"},"---+++-----+-----+-+++++-++++-":{"4":"51/113","10":"51/113","25":"10/113","29":"1/113"},"---+++-----+-----+-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++-----+-----+-+++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++-----+-----+-+++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"---+++-----+-----+-+++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-----+-+++++--++++++++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-----+-+++++--++++++++++--+":{"3":"5/74","19":"355/3256","28":"3895/6512","30":"631/6512","38":"19/148"},"---+++-----+-----+-+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"---+++-----+-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++--+++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-----+-----+-+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----+-----+-+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----+-----+-+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-----+-+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-----+-+++++--++++-+++++--+":{"17":"5/69","19":"4/69","28":"67/138","31":"17/69","38":"19/138"},"---+++-----+-----+-+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"---+++-----+-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++--++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-----+-----+-+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-----+-+++++--++++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"---+++-----+-----+-+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++-----+-----+-+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++-----+-----+-+++++--+-":{"4":"4/13","16":"4/13","26":"9/26","27":"1/26"},"---+++-----+-----+-+++++---":{"9":"2/9","17":"2/9","19":"1/6","26":"7/18"},"---+++-----+-----+-++++-":{"17":"1/2","23":"1/2"},"---+++-----+-----+-+++-":{"9":"1/23","17":"1/23","21":"2/23","22":"19/23"},"---+++-----+-----+-++-":{"19":"9/10","21":"1/10"},"---+++-----+-----+-+-":{"19":"1/2","20":"1/2"},"---+++-----+-----+--+++++":{"19":"19/25","24":"6/25"},"---+++-----+-----+--++++-+":{"19":"1/2","25":"1/2"},"---+++-----+-----+--++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-----+--++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++-----+-----+--++++--++++++++++--+":{"3":"3/371","17":"71/1113","28":"115/159","30":"76/1113","38":"152/1113"},"---+++-----+-----+--++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"---+++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+--++++--+++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-----+-----+--++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----+-----+--++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----+-----+--++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-----+--++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++-----+-----+--++++--++++-+++++--+":{"17":"5/69","26":"4/21","28":"389/966","31":"95/483","38":"19/138"},"---+++-----+-----+--++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"---+++-----+-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+--++++--++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-----+-----+--++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-----+--++++--++++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"---+++-----+-----+--++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++-----+-----+--++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++-----+-----+--++++--+-":{"4":"4/13","16":"4/13","26":"9/26","27":"1/26"},"---+++-----+-----+--++++---":{"2":"57/164","9":"5/164","17":"7/82","20":"25/164","26":"63/164"},"---+++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"---+++-----+-----+--++-":{"9":"1/23","17":"1/23","21":"2/23","22":"19/23"},"---+++-----+-----+--+-":{"10":"4/5","17":"8/95","20":"1/10","21":"3/190"},"---+++-----+-----+---":{"2":"133/226","3":"5/226","17":"8/113","20":"36/113"},"---+++-----+------+":{"3":"1/11","10":"19/22","18":"1/22"},"---+++-----+-------++++++":{"4":"19/22","17":"1/11","24":"1/22"},"---+++-----+-------+++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++-+++++++++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-------+++++-+++++++++++--+":{"3":"5/74","25":"71/740","28":"953/1480","30":"19/296","38":"19/148"},"---+++-----+-------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"---+++-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++-++++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-----+-------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----+-------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----+-------+++++-+++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++-+++++-+++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-------+++++-+++++-+++++--+":{"3":"5/74","25":"186/1295","28":"353/740","31":"95/518","38":"19/148"},"---+++-----+-------+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"---+++-----+-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++-+++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-----+-------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-------+++++-+++++--":{"3":"21/400","16":"399/800","18":"91/1600","25":"19/80","31":"247/1600"},"---+++-----+-------+++++-++++-":{"4":"51/113","10":"51/113","25":"10/113","29":"1/113"},"---+++-----+-------+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++-----+-------+++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++-----+-------+++++-+-":{"25":"1/2","26":"1/2"},"---+++-----+-------+++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++--++++++++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-------+++++--++++++++++--+":{"3":"5/74","19":"355/3256","28":"3895/6512","30":"631/6512","38":"19/148"},"---+++-----+-------+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"---+++-----+-------+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++--+++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-----+-------+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----+-------+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----+-------+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++-----+-------+++++--++++-+++++--+":{"3":"5/74","19":"186/851","28":"731/3404","31":"631/1702","38":"19/148"},"---+++-----+-------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"---+++-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++--++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-----+-------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-------+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++-----+-------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"---+++-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+-------+++++--++++--+-":{"3":"1/16","10":"19/32","28":"5/16","33":"1/32"},"---+++-----+-------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++-----+-------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++-----+-------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++-----+-------+++++--+-":{"26":"9/10","27":"1/10"},"---+++-----+-------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"---+++-----+-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-----+-------+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++-----+-------+++++---+++--++++---":{"9":"15/446","19":"145/892","26":"581/892","28":"79/892","38":"57/892"},"---+++-----+-------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"---+++-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"---+++-----+-------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++-----+-------+++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"---+++-----+-------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"---+++-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-----+-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++-----+-------+++++---++-":{"4":"3/7","10":"3/7","19":"1/14","27":"9/266","29":"5/133"},"---+++-----+-------+++++---+-":{"9":"1/15","11":"1/15","19":"1/90","27":"7/90","28":"7/9"},"---+++-----+-------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"---+++-----+-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-----+-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"---+++-----+-------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++-----+-------+++++----++---+++---":{"17":"3/367","19":"19/734","27":"391/3670","28":"3097/3670","38":"57/3670"},"---+++-----+-------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"---+++-----+-------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++-----+-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++-----+-------+++++----+-":{"28":"10/11","29":"1/11"},"---+++-----+-------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"---+++-----+-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++-----+-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++-----+-------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++-----+-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-----+-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++-----+-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++-----+-------+++++-----+----+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++-----+----++-+":{"3":"95/5682","29":"145/5682","32":"5581/11364","34":"2471/5682","37":"361/11364"},"---+++-----+-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-----+-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++-----+-------+++++-----+-----++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"---+++-----+-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-----+-------+++++-----+------":{"3":"19/58","9":"19/58","29":"5/29","35":"5/29"},"---+++-----+-------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"---+++-----+-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"---+++-----+-------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"---+++-----+-------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"---+++-----+-------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-----+-------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++-----+-------+++++---------+-":{"9":"1/13","11":"1/13","33":"1/13","34":"10/13"},"---+++-----+-------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"---+++-----+-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-----+-------+++++----------+-":{"2":"19/132","11":"1/44","29":"1/66","34":"3/4","35":"3/44"},"---+++-----+-------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"---+++-----+-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-----+-------+++++------------+":{"36":"1"},"---+++-----+-------+++++-------------+":{"35":"9/19","37":"10/19"},"---+++-----+-------+++++---------------":{"35":"11/21","38":"10/21"},"---+++-----+-------++++-":{"4":"51/113","10":"51/113","19":"10/113","23":"1/113"},"---+++-----+-------+++-":{"20":"1/2","22":"1/2"},"---+++-----+-------++-":{"4":"22/49","10":"22/49","19":"9/98","21":"1/98"},"---+++-----+-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"---+++-----+--------+++++":{"4":"19/22","17":"1/11","24":"1/22"},"---+++-----+--------++++-+":{"19":"1/2","25":"1/2"},"---+++-----+--------++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++-----+--------++++--++++++++++--+":{"11":"5/69","28":"95/138","30":"7/69","38":"19/138"},"---+++-----+--------++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"---+++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++--+++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-----+--------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----+--------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----+--------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++-----+--------++++--++++-+++++--+":{"11":"5/69","26":"26/69","28":"17/138","31":"20/69","38":"19/138"},"---+++-----+--------++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"---+++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++--++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-----+--------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+--------++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++--++++--++++-+":{"3":"5/181","26":"145/543","31":"107/362","32":"194/543","37":"19/362"},"---+++-----+--------++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"---+++-----+--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++--++++--+-":{"3":"1/16","10":"19/32","28":"5/16","33":"1/32"},"---+++-----+--------++++--++++---":{"26":"1/2","32":"1/2"},"---+++-----+--------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++-----+--------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++-----+--------++++--+-":{"26":"9/10","27":"1/10"},"---+++-----+--------++++---++++":{"2":"57/119","11":"10/119","16":"19/238","26":"38/119","30":"9/238"},"---+++-----+--------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++---+++-+++++-+":{"0":"95/601","11":"195/601","32":"261/1202","37":"361/1202"},"---+++-----+--------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"---+++-----+--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---+++-----+--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++-----+--------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"---+++-----+--------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++-----+--------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++-----+--------++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"---+++-----+--------++++---+++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++-----+--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-----+--------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++-----+--------++++---++-":{"4":"2/15","10":"2/15","20":"1/15","28":"3/5","29":"1/15"},"---+++-----+--------++++---+-":{"2":"19/98","11":"3/98","19":"9/196","27":"13/196","28":"65/98"},"---+++-----+--------++++----+++":{"11":"61/895","16":"1159/1790","20":"361/1790","27":"57/1790","30":"91/1790"},"---+++-----+--------++++----++-+":{"2":"133/657","11":"7/219","27":"58/657","28":"418/657","31":"3/73"},"---+++-----+--------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++----++--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"---+++-----+--------++++----++--++++---":{"2":"7/87","27":"44/435","28":"661/870","31":"1/29","38":"7/290"},"---+++-----+--------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++-----+--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++-----+--------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++-----+--------++++----++---+++---":{"17":"3/310","27":"74/775","28":"2527/3100","32":"19/310","38":"57/3100"},"---+++-----+--------++++----++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++-----+--------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++-----+--------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++-----+--------++++----+-":{"28":"10/11","29":"1/11"},"---+++-----+--------++++-----++":{"2":"19/315","11":"1/105","22":"19/45","28":"152/315","30":"8/315"},"---+++-----+--------++++-----+-+":{"2":"19/107","11":"3/107","22":"29/107","28":"48/107","31":"8/107"},"---+++-----+--------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++-----+--++++-+":{"11":"10/197","29":"10/197","31":"149/394","32":"167/394","37":"19/197"},"---+++-----+--------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"---+++-----+--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---+++-----+--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"---+++-----+--------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++-----+--------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++-----+--------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++-----+--------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++-----+--------++++-----+----":{"3":"3/26","9":"3/26","19":"5/13","29":"50/247","33":"45/247"},"---+++-----+--------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"---+++-----+--------++++-------+":{"1":"19/41","11":"7/41","29":"6/41","31":"9/41"},"---+++-----+--------++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"---+++-----+--------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"---+++-----+--------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++-----+--------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++-----+--------++++---------+-":{"9":"1/13","11":"1/13","33":"1/13","34":"10/13"},"---+++-----+--------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"---+++-----+--------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++-----+--------++++----------+-":{"2":"19/132","11":"1/44","29":"1/66","34":"3/4","35":"3/44"},"---+++-----+--------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-----+--------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"---+++-----+--------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++-----+--------++++------------+":{"36":"1"},"---+++-----+--------++++-------------+":{"35":"9/19","37":"10/19"},"---+++-----+--------++++---------------":{"35":"11/21","38":"10/21"},"---+++-----+--------+++-":{"4":"1/3","10":"1/3","20":"10/33","23":"1/33"},"---+++-----+--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++-----+--------+-":{"4":"4/13","10":"4/13","20":"9/26","21":"1/26"},"---+++-----+---------":{"2":"1/2","4":"5/32","11":"1/16","20":"9/32"},"---+++------+":{"11":"1/11","12":"10/11"},"---+++-------+":{"11":"1/11","13":"10/11"},"---+++--------+":{"11":"1/11","14":"10/11"},"---+++---------+":{"8":"1/2","11":"4/19","15":"11/38"},"---+++----------+":{"11":"1/11","16":"10/11"},"---+++-----------+":{"11":"1/2","17":"1/2"},"---+++------------+":{"2":"1/211","4":"182/211","11":"19/211","18":"9/211"},"---+++-------------++++++":{"3":"1/3","11":"1/3","24":"1/3"},"---+++-------------+++++-++++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++-+++++++++++-+":{"3":"5/74","25":"145/518","32":"543/1036","37":"19/148"},"---+++-------------+++++-+++++++++++--+":{"3":"5/74","25":"71/740","28":"953/1480","30":"19/296","38":"19/148"},"---+++-------------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"---+++-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++-++++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-------------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-------------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-------------+++++-+++++-":{"3":"19/81","10":"19/189","11":"127/567","25":"190/567","30":"20/189"},"---+++-------------+++++-++++-":{"4":"51/113","10":"51/113","25":"10/113","29":"1/113"},"---+++-------------+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"---+++-------------+++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"---+++-------------+++++-+-":{"25":"1/2","26":"1/2"},"---+++-------------+++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++--++++++++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++-------------+++++--++++++++++--+":{"3":"5/74","19":"355/3256","28":"3895/6512","30":"631/6512","38":"19/148"},"---+++-------------+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"---+++-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++--+++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++-------------+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-------------+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-------------+++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++--++++-+++++-+":{"3":"5/74","19":"145/518","32":"543/1036","37":"19/148"},"---+++-------------+++++--++++-+++++--+":{"3":"5/74","19":"186/851","28":"731/3404","31":"631/1702","38":"19/148"},"---+++-------------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"---+++-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++--++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++-------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-------------+++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++--++++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++-------------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"---+++-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-------------+++++--++++--+-":{"3":"1/16","10":"19/32","28":"5/16","33":"1/32"},"---+++-------------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++-------------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++-------------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"---+++-------------+++++--+-":{"3":"4/17","11":"4/17","19":"6/17","26":"5/34","27":"1/34"},"---+++-------------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"---+++-------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-------------+++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++---+++--++++-+":{"3":"35/1122","19":"145/1122","31":"151/561","32":"1147/2244","37":"133/2244"},"---+++-------------+++++---+++--++++---":{"11":"15/496","19":"35/248","26":"77/124","28":"149/992","38":"57/992"},"---+++-------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"---+++-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-------------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"---+++-------------+++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++-------------+++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"---+++-------------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"---+++-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-------------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++-------------+++++---++-":{"4":"3/7","10":"3/7","19":"1/14","27":"9/266","29":"5/133"},"---+++-------------+++++---+-":{"3":"1/9","11":"1/9","19":"1/6","27":"1/18","28":"5/9"},"---+++-------------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"---+++-------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-------------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"---+++-------------+++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++-------------+++++----++---+++---":{"11":"3/592","19":"7/296","27":"77/740","28":"5077/5920","38":"57/5920"},"---+++-------------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"---+++-------------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++-------------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"---+++-------------+++++----+-":{"28":"10/11","29":"1/11"},"---+++-------------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"---+++-------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++-------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++-------------+++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++-------------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-------------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++-------------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++-------------+++++-----+----":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"---+++-------------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"---+++-------------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"---+++-------------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"---+++-------------+++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++---------+++-+":{"3":"7/297","19":"29/297","32":"145/198","33":"151/1485","37":"133/2970"},"---+++-------------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-------------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"---+++-------------+++++---------+-":{"19":"1/5","29":"7/95","33":"12/95","34":"3/5"},"---+++-------------+++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++----------++-+":{"3":"35/2391","19":"145/2391","32":"1873/4782","34":"1208/2391","37":"133/4782"},"---+++-------------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-------------+++++----------+-":{"2":"19/102","3":"1/34","29":"4/969","34":"12/17","35":"24/323"},"---+++-------------+++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++-------------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"---+++-------------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"---+++-------------+++++------------+":{"36":"1"},"---+++-------------+++++-------------+":{"35":"9/19","37":"10/19"},"---+++-------------+++++---------------":{"35":"11/21","38":"10/21"},"---+++-------------++++-":{"4":"51/113","10":"51/113","19":"10/113","23":"1/113"},"---+++-------------+++-":{"20":"1/2","22":"1/2"},"---+++-------------++-":{"4":"22/49","10":"22/49","19":"9/98","21":"1/98"},"---+++-------------+-":{"4":"1/3","8":"2/9","19":"1/6","20":"5/18"},"---+++--------------+++++":{"19":"1/2","24":"1/2"},"---+++--------------++++-+":{"19":"1/2","25":"1/2"},"---+++--------------++++--+++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++--++++++++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++--------------++++--++++++++++--+":{"3":"5/74","26":"71/148","28":"77/296","30":"19/296","38":"19/148"},"---+++--------------++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"---+++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++--------------++++--+++++++-":{"3":"161/2671","16":"3059/5342","28":"805/2671","30":"171/5342","33":"90/2671"},"---+++--------------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++--------------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++--------------++++--++++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++--++++-+++++-+":{"3":"5/74","26":"145/222","32":"67/444","37":"19/148"},"---+++--------------++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"---+++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++--------------++++--++++-++-":{"3":"44/799","16":"418/799","28":"220/799","31":"171/1598","33":"63/1598"},"---+++--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++--------------++++--++++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++--++++--++++-+":{"3":"5/181","26":"145/543","31":"107/362","32":"194/543","37":"19/362"},"---+++--------------++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"---+++--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++--++++--+-":{"3":"1/16","10":"19/32","28":"5/16","33":"1/32"},"---+++--------------++++--++++---":{"26":"1/2","32":"1/2"},"---+++--------------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"---+++--------------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"---+++--------------++++--+-":{"3":"4/47","11":"4/47","26":"71/94","27":"7/94"},"---+++--------------++++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++---+++++++++-+":{"3":"5/74","20":"13/37","22":"67/148","37":"19/148"},"---+++--------------++++---+++++++++--+":{"3":"5/74","20":"355/592","28":"95/1184","30":"147/1184","38":"19/148"},"---+++--------------++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"---+++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"---+++--------------++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"---+++--------------++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"---+++--------------++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++--------------++++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++---+++-+++++-+":{"3":"5/84","20":"4/21","22":"97/168","30":"5/84","37":"19/168"},"---+++--------------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"---+++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++--------------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---+++--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++--------------++++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"---+++--------------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++--------------++++---+++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++---+++---+++-+":{"3":"2/89","27":"107/890","32":"145/178","37":"19/445"},"---+++--------------++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"---+++--------------++++---+++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++--------------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++--------------++++---++-":{"4":"2/15","10":"2/15","20":"1/15","28":"3/5","29":"1/15"},"---+++--------------++++---+-":{"19":"1/26","20":"3/26","27":"1/13","28":"10/13"},"---+++--------------++++----+++":{"20":"10/19","26":"61/152","27":"3/152","30":"1/19"},"---+++--------------++++----++-+":{"20":"7/30","27":"1/10","28":"3/5","31":"1/15"},"---+++--------------++++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++----++--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"---+++--------------++++----++--++++---":{"11":"1/52","27":"1/10","28":"399/520","31":"1/13","38":"19/520"},"---+++--------------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++--------------++++----++---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++----++---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++--------------++++----++---+++---":{"11":"3/508","27":"119/1270","28":"4237/5080","32":"7/127","38":"57/5080"},"---+++--------------++++----++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++--------------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++--------------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++--------------++++----+-":{"28":"10/11","29":"1/11"},"---+++--------------++++-----++":{"20":"1/19","22":"8/19","28":"1/2","30":"1/38"},"---+++--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"---+++--------------++++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++-----+--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"---+++--------------++++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"---+++--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---+++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"---+++--------------++++-----+---++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++-----+---+++-+":{"3":"76/3063","29":"116/3063","32":"1653/2042","33":"2471/30630","37":"722/15315"},"---+++--------------++++-----+---+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++--------------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++--------------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"---+++--------------++++-----+----":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"---+++--------------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"---+++--------------++++-------+":{"20":"2/11","22":"13/22","29":"1/11","31":"3/22"},"---+++--------------++++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++--------++++-+":{"3":"95/974","21":"145/974","31":"182/487","32":"379/1948","37":"361/1948"},"---+++--------------++++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"---+++--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---+++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++--------+-":{"32":"9/10","33":"1/10"},"---+++--------------++++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"---+++--------------++++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++--------------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++--------------++++---------+-":{"1":"133/3599","5":"49/3599","19":"51/3599","33":"306/3599","34":"3060/3599"},"---+++--------------++++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"---+++--------------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++--------------++++----------+-":{"2":"19/102","3":"1/34","29":"4/969","34":"12/17","35":"24/323"},"---+++--------------++++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++--------------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"---+++--------------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++--------------++++------------+":{"36":"1"},"---+++--------------++++-------------+":{"35":"9/19","37":"10/19"},"---+++--------------++++---------------":{"35":"11/21","38":"10/21"},"---+++--------------+++-":{"4":"1/3","10":"1/3","20":"10/33","23":"1/33"},"---+++--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++--------------+-":{"3":"6/163","8":"38/163","20":"211/326","21":"27/326"},"---+++---------------++++":{"19":"1/2","24":"1/2"},"---+++---------------+++-+":{"20":"1/2","25":"1/2"},"---+++---------------+++--+":{"20":"1/2","26":"1/2"},"---+++---------------+++---++++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"---+++---------------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"---+++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"---+++---------------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"---+++---------------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"---+++---------------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++---------------+++---+++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++---+++-+++++-+-":{"3":"145/3059","28":"4205/6118","30":"377/3059","37":"355/3059","38":"159/6118"},"---+++---------------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"---+++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---+++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++---------------+++---+++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++---+++--++++-+":{"3":"95/1699","27":"145/1699","31":"1453/3398","32":"552/1699","37":"361/3398"},"---+++---------------+++---+++--++++---":{"11":"5/69","20":"119/828","26":"29/92","31":"137/414","38":"19/138"},"---+++---------------+++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---+++---------------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"---+++---------------+++---+-":{"5":"1/113","15":"1/113","27":"11/113","28":"100/113"},"---+++---------------+++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++----++++++++-+-":{"2":"1/3","27":"2/15","28":"13/30","38":"1/10"},"---+++---------------+++----++++++++---":{"2":"1/3","27":"2/15","28":"13/30","37":"1/29","38":"19/290"},"---+++---------------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"---+++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"---+++---------------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"---+++---------------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"---+++---------------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++---------------+++----++-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++----++-+++++-+-":{"3":"145/3059","28":"4205/6118","30":"377/3059","37":"355/3059","38":"159/6118"},"---+++---------------+++----++-+++++---":{"2":"10/63","27":"1/9","28":"83/126","30":"1/42","38":"1/21"},"---+++---------------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"---+++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---+++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++---------------+++----++--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++----++--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"---+++---------------+++----++--++++---":{"11":"1/52","27":"1/10","28":"399/520","31":"1/13","38":"19/520"},"---+++---------------+++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---+++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---+++---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---+++---------------+++----+-":{"28":"10/11","29":"1/11"},"---+++---------------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"---+++---------------+++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++-----+-+++++-+-":{"21":"29/332","28":"551/664","31":"29/664","37":"13/664","38":"13/664"},"---+++---------------+++-----+-+++++---":{"2":"1/22","21":"1/22","28":"19/22","38":"1/22"},"---+++---------------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"---+++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"---+++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"---+++---------------+++-----+--+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++-----+--++++-+":{"3":"190/2673","29":"290/2673","31":"2471/5346","32":"1193/5346","37":"361/2673"},"---+++---------------+++-----+--++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"---+++---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---+++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"---+++---------------+++-----+---":{"3":"5/159","11":"5/159","20":"24/53","29":"14/159","32":"21/53"},"---+++---------------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"---+++---------------+++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++-------+++++-+":{"3":"45/599","21":"139/599","22":"469/1198","29":"95/599","37":"171/1198"},"---+++---------------+++-------+++++---":{"2":"1/22","21":"1/22","28":"19/22","38":"1/22"},"---+++---------------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"---+++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"---+++---------------+++-------+-":{"31":"1/2","32":"1/2"},"---+++---------------+++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++--------++++-+":{"3":"95/974","21":"145/974","31":"182/487","32":"379/1948","37":"361/1948"},"---+++---------------+++--------++++---":{"21":"1/36","28":"187/216","31":"5/108","38":"13/216"},"---+++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---+++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++--------+-":{"32":"9/10","33":"1/10"},"---+++---------------+++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++---------+++-+":{"3":"19/483","21":"29/483","32":"725/966","33":"26/345","37":"361/4830"},"---+++---------------+++---------+++---":{"21":"7/172","28":"303/344","32":"5/172","38":"17/344"},"---+++---------------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++---------------+++---------+-":{"1":"133/3599","5":"49/3599","19":"51/3599","33":"306/3599","34":"3060/3599"},"---+++---------------+++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++----------++-+":{"3":"95/3507","21":"145/3507","32":"1087/2338","34":"208/501","37":"361/7014"},"---+++---------------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++---------------+++----------+-":{"2":"19/102","3":"1/34","29":"4/969","34":"12/17","35":"24/323"},"---+++---------------+++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++---------------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"---+++---------------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---+++---------------+++------------+":{"36":"1"},"---+++---------------+++-------------+":{"35":"9/19","37":"10/19"},"---+++---------------+++---------------":{"35":"11/21","38":"10/21"},"---+++---------------++-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"---+++---------------+-":{"5":"1/113","9":"1/113","21":"11/113","22":"100/113"},"---+++----------------+++":{"21":"1/10","24":"9/10"},"---+++----------------++-+":{"21":"1/10","25":"9/10"},"---+++----------------++--+":{"21":"1/10","26":"9/10"},"---+++----------------++---+":{"21":"1/2","27":"1/2"},"---+++----------------++----+++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++----++++++++-+-":{"2":"1/3","27":"2/15","28":"13/30","38":"1/10"},"---+++----------------++----++++++++---":{"2":"1/3","27":"2/15","28":"13/30","37":"1/29","38":"19/290"},"---+++----------------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"---+++----------------++----++++++-":{"31":"1/2","34":"1/2"},"---+++----------------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"---+++----------------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"---+++----------------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++----------------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"---+++----------------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"---+++----------------++-----++++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++-----+++++++-+-":{"2":"1/8","28":"63/80","29":"1/20","38":"3/80"},"---+++----------------++-----+++++++---":{"2":"1/6","28":"3/4","37":"5/174","38":"19/348"},"---+++----------------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"---+++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"---+++----------------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"---+++----------------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"---+++----------------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++----------------++-----+-++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++-----+-+++++-+-":{"28":"551/678","29":"29/339","30":"29/678","37":"10/339","38":"10/339"},"---+++----------------++-----+-+++++---":{"2":"1/12","28":"19/24","30":"1/24","38":"1/12"},"---+++----------------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"---+++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"---+++----------------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"---+++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"---+++----------------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"---+++----------------++------+":{"22":"5/6","28":"1/24","29":"1/12","30":"1/24"},"---+++----------------++-------++++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++-------+++++-+-":{"23":"29/357","28":"551/714","30":"29/714","37":"19/357","38":"19/357"},"---+++----------------++-------+++++---":{"2":"1/12","28":"19/24","30":"1/24","38":"1/12"},"---+++----------------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"---+++----------------++-------+++-":{"31":"1/2","34":"1/2"},"---+++----------------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"---+++----------------++-------+-":{"31":"1/2","32":"1/2"},"---+++----------------++--------+++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++--------++++-+":{"3":"10/217","22":"145/217","31":"69/434","32":"17/434","37":"19/217"},"---+++----------------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"---+++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---+++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----------------++--------+-":{"32":"9/10","33":"1/10"},"---+++----------------++---------++++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"---+++----------------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"---+++----------------++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---+++----------------++---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"---+++----------------++----------+++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++----------++-+":{"3":"95/3072","23":"145/3072","32":"2971/6144","34":"583/1536","37":"361/6144"},"---+++----------------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"---+++----------------++----------+-":{"34":"10/11","35":"1/11"},"---+++----------------++-----------++":{"3":"5/74","22":"119/148","36":"19/148"},"---+++----------------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"---+++----------------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"---+++----------------++------------+":{"36":"1"},"---+++----------------++-------------+":{"35":"9/19","37":"10/19"},"---+++----------------++---------------":{"35":"11/21","38":"10/21"},"---+++----------------+-":{"22":"10/11","23":"1/11"},"---+++-----------------++":{"21":"1/10","24":"9/10"},"---+++-----------------+-+":{"21":"1/10","25":"9/10"},"---+++-----------------+--+":{"21":"1/10","26":"9/10"},"---+++-----------------+---+":{"21":"1/2","27":"1/2"},"---+++-----------------+----+":{"22":"1/2","28":"1/2"},"---+++-----------------+-----++++++++":{"22":"20/21","36":"1/21"},"---+++-----------------+-----+++++++-+-":{"2":"1/8","28":"63/80","29":"1/20","38":"3/80"},"---+++-----------------+-----+++++++--":{"2":"19/92","22":"627/920","23":"2/115","30":"3/92","37":"57/920"},"---+++-----------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"---+++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"---+++-----------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"---+++-----------------+-----+-++++++":{"22":"20/21","36":"1/21"},"---+++-----------------+-----+-+++++-+-":{"28":"551/678","29":"29/339","30":"29/678","37":"10/339","38":"10/339"},"---+++-----------------+-----+-+++++--":{"2":"5/106","22":"177/212","29":"4/53","30":"3/106","37":"3/212"},"---+++-----------------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"---+++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"---+++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----------------+-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"---+++-----------------+------+++++++":{"22":"20/21","36":"1/21"},"---+++-----------------+------++++++-+-":{"2":"19/146","23":"7/146","28":"57/73","30":"3/1460","38":"57/1460"},"---+++-----------------+------++++++--":{"2":"19/92","22":"627/920","23":"2/115","30":"3/92","37":"57/920"},"---+++-----------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"---+++-----------------+------++++-":{"31":"1/2","34":"1/2"},"---+++-----------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"---+++-----------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"---+++-----------------+------+-":{"30":"1/2","31":"1/2"},"---+++-----------------+-------++++++":{"22":"20/21","36":"1/21"},"---+++-----------------+-------+++++-+-":{"23":"29/357","28":"551/714","30":"29/714","37":"19/357","38":"19/357"},"---+++-----------------+-------+++++---":{"2":"1/12","28":"19/24","30":"1/24","38":"1/12"},"---+++-----------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"---+++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"---+++-----------------+-------+-":{"31":"1/2","32":"1/2"},"---+++-----------------+--------+++++":{"22":"20/21","36":"1/21"},"---+++-----------------+--------++++-+-":{"23":"1/61","28":"307/366","31":"14/183","38":"25/366"},"---+++-----------------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"---+++-----------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"---+++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----------------+--------+-":{"32":"9/10","33":"1/10"},"---+++-----------------+---------++++":{"22":"20/21","36":"1/21"},"---+++-----------------+---------+++-+":{"3":"38/879","23":"58/879","32":"435/586","33":"583/8790","37":"361/4395"},"---+++-----------------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"---+++-----------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"---+++-----------------+---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"---+++-----------------+----------+++":{"22":"20/21","36":"1/21"},"---+++-----------------+----------++-+":{"3":"95/3072","23":"145/3072","32":"2971/6144","34":"583/1536","37":"361/6144"},"---+++-----------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"---+++-----------------+----------+-":{"34":"10/11","35":"1/11"},"---+++-----------------+-----------++":{"22":"20/21","36":"1/21"},"---+++-----------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"---+++-----------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"---+++-----------------+------------+":{"36":"1"},"---+++-----------------+-------------+":{"35":"9/19","37":"10/19"},"---+++-----------------+---------------":{"35":"11/21","38":"10/21"},"---+++------------------+":{"23":"1/11","24":"10/11"},"---+++-------------------+":{"23":"1/11","25":"10/11"},"---+++--------------------+":{"23":"1/11","26":"10/11"},"---+++---------------------+":{"5":"1/13","15":"1/13","23":"100/247","27":"109/247"},"---+++----------------------+":{"23":"1/11","28":"10/11"},"---+++-----------------------+":{"23":"1/2","29":"1/2"},"---+++------------------------+++++++":{"36":"1"},"---+++------------------------++++++-+-":{"2":"137/306","14":"7/34","29":"23/153","38":"10/51"},"---+++------------------------++++++--":{"2":"5921/10194","3":"59/3398","29":"644/5097","30":"228/1699","37":"240/1699"},"---+++------------------------+++++-":{"21":"181/461","30":"90/461","35":"190/461"},"---+++------------------------++++-":{"30":"1/20","34":"19/20"},"---+++------------------------+++-":{"3":"3059/6857","11":"1449/6857","30":"810/6857","33":"1539/6857"},"---+++------------------------++-":{"30":"2/21","32":"19/21"},"---+++------------------------+-":{"30":"1/2","31":"1/2"},"---+++-------------------------++++++":{"22":"20/21","36":"1/21"},"---+++-------------------------+++++-+-":{"28":"145/184","30":"29/368","37":"5/184","38":"39/368"},"---+++-------------------------+++++---":{"2":"1/12","28":"19/24","30":"1/24","38":"1/12"},"---+++-------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"---+++-------------------------+++-":{"31":"1/2","34":"1/2"},"---+++-------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"---+++-------------------------+-":{"31":"1/2","32":"1/2"},"---+++--------------------------+++++":{"22":"20/21","36":"1/21"},"---+++--------------------------++++-+-":{"28":"5/6","31":"1/12","38":"1/12"},"---+++--------------------------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"---+++--------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"---+++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------------------+-":{"32":"9/10","33":"1/10"},"---+++---------------------------++++":{"22":"20/21","36":"1/21"},"---+++---------------------------+++-+-":{"28":"5/6","32":"1/12","38":"1/12"},"---+++---------------------------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"---+++---------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"---+++---------------------------+-":{"5":"19/1129","9":"10/1129","33":"100/1129","34":"1000/1129"},"---+++----------------------------+++":{"22":"20/21","36":"1/21"},"---+++----------------------------++-+":{"0":"145/501","3":"65/167","33":"161/1002","37":"161/1002"},"---+++----------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"---+++----------------------------+-":{"2":"361/1146","3":"19/382","23":"4/573","34":"108/191","35":"12/191"},"---+++-----------------------------++":{"22":"20/21","36":"1/21"},"---+++-----------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"---+++-----------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"---+++------------------------------+":{"36":"1"},"---+++-------------------------------+":{"35":"9/19","37":"10/19"},"---+++---------------------------------":{"35":"11/21","38":"10/21"},"---++-":{"2":"1/13","4":"11/13","5":"1/13"},"---+-":{"2":"1/10","3":"1/10","4":"4/5"},"----+++":{"3":"1/10","4":"161/180","6":"1/180"},"----++-+":{"3":"1/10","7":"9/10"},"----++--+":{"3":"1/10","8":"9/10"},"----++---+":{"3":"1/2","9":"1/2"},"----++----+++":{"8":"19/21","12":"2/21"},"----++----++-+":{"3":"1/10","13":"9/10"},"----++----++--+":{"9":"1/10","14":"9/10"},"----++----++---+":{"9":"1/2","15":"1/2"},"----++----++----+++++++++++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++----++----++++++++++++++++++++-+":{"5":"5/69","24":"7/69","32":"95/138","37":"19/138"},"----++----++----++++++++++++++++++++--+":{"5":"5/69","24":"3/92","28":"95/138","30":"19/276","38":"19/138"},"----++----++----+++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"----++----++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++----++----+++++++++++++++++-":{"14":"161/422","16":"483/844","30":"19/844","33":"5/211"},"----++----++----++++++++++++++++-":{"14":"17/54","16":"17/36","30":"1/36","32":"5/27"},"----++----++----+++++++++++++++-":{"14":"13/46","16":"39/92","30":"7/92","31":"5/23"},"----++----++----++++++++++++++-":{"3":"1/11","16":"19/22","30":"1/22"},"----++----++----+++++++++++++-":{"26":"10/11","29":"1/11"},"----++----++----++++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"----++----++----+++++++++++-":{"14":"161/422","16":"483/844","24":"19/844","27":"5/211"},"----++----++----++++++++++-":{"14":"17/54","16":"17/36","24":"1/36","26":"5/27"},"----++----++----+++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"----++----++----++++++++-":{"3":"1/11","16":"19/22","24":"1/22"},"----++----++----+++++++-":{"0":"10/119","10":"100/119","23":"9/119"},"----++----++----++++++-":{"8":"9/28","10":"27/56","18":"1/56","22":"5/28"},"----++----++----+++++-":{"4":"21/38","8":"7/19","18":"1/19","21":"1/38"},"----++----++----++++-":{"18":"2/21","20":"19/21"},"----++----++----+++-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"----++----++----++-":{"3":"1/11","16":"19/22","18":"1/22"},"----++----++----+-":{"9":"1/21","16":"19/21","17":"1/21"},"----++----++-----++++++++++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++----++-----+++++++++++++++++++-+":{"5":"5/69","24":"7/69","32":"95/138","37":"19/138"},"----++----++-----+++++++++++++++++++--+":{"5":"5/69","24":"3/92","28":"95/138","30":"19/276","38":"19/138"},"----++----++-----++++++++++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"----++----++-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----++++++++++++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"----++----++-----+++++++++++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"----++----++-----++++++++++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++----++-----+++++++++++++-":{"24":"1/2","30":"1/2"},"----++----++-----++++++++++++-":{"10":"181/373","16":"181/373","24":"10/373","29":"1/373"},"----++----++-----+++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"----++----++-----++++++++++-":{"10":"161/332","16":"161/332","24":"9/332","27":"1/332"},"----++----++-----+++++++++-":{"4":"17/38","14":"17/57","24":"1/19","26":"23/114"},"----++----++-----++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"----++----++-----+++++++-++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++----++-----+++++++-+++++++++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++----++-----+++++++-+++++++++++--+":{"5":"5/69","18":"135/3703","28":"7220/11109","30":"2299/22218","38":"19/138"},"----++----++-----+++++++-++++++++++-":{"10":"543/977","14":"362/977","30":"49/977","35":"23/977"},"----++----++-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++-++++++++-":{"10":"161/332","16":"161/332","30":"9/332","33":"1/332"},"----++----++-----+++++++-+++++++-":{"10":"17/38","14":"17/57","30":"1/19","32":"23/114"},"----++----++-----+++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++----++-----+++++++-+++++-++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++----++-----+++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++----++-----+++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"----++----++-----+++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"----++----++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"----++----++-----+++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"----++----++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"----++----++-----+++++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"----++----++-----+++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"----++----++-----+++++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++----++-----+++++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"----++----++-----+++++++--":{"3":"1/80","9":"19/80","17":"1/4","18":"1/8","25":"3/8"},"----++----++-----++++++-":{"17":"1/2","23":"1/2"},"----++----++-----+++++-":{"9":"9/290","14":"1539/3190","17":"171/1595","18":"1/29","22":"10/29"},"----++----++-----++++-":{"19":"9/10","21":"1/10"},"----++----++-----+++-":{"19":"1/2","20":"1/2"},"----++----++-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"----++----++-----+-":{"3":"1/11","10":"19/22","18":"1/22"},"----++----++------+++++++":{"4":"19/22","17":"1/11","24":"1/22"},"----++----++------++++++-++++++":{"10":"5/6","16":"1/24","17":"1/12","30":"1/24"},"----++----++------++++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++----++------++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"----++----++------++++++-+++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"----++----++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++----++------++++++-+++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"----++----++------++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"----++----++------++++++-+++++--":{"25":"1/2","31":"1/2"},"----++----++------++++++-++++-":{"10":"51/113","16":"51/113","25":"10/113","29":"1/113"},"----++----++------++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"----++----++------++++++-++-":{"10":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++----++------++++++-+-":{"3":"2/23","10":"19/23","25":"1/46","26":"3/46"},"----++----++------++++++--+++++":{"10":"127/294","16":"127/294","18":"1/42","25":"10/147","30":"13/294"},"----++----++------++++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++--++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++----++------++++++--++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"----++----++------++++++--++++-++++-":{"10":"19/39","14":"13/40","31":"5/32","35":"3/94"},"----++----++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++----++------++++++--++++-++-":{"10":"22/49","16":"22/49","31":"9/98","33":"1/98"},"----++----++------++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"----++----++------++++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++--++++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++----++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"49/110","35":"3/55"},"----++----++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++------++++++--++++--+-":{"10":"4/13","16":"4/13","26":"9/26","33":"1/26"},"----++----++------++++++--++++---":{"26":"1/2","32":"1/2"},"----++----++------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"----++----++------++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"----++----++------++++++--+-":{"26":"9/10","27":"1/10"},"----++----++------++++++---++++":{"10":"283/606","16":"283/606","18":"1/202","26":"10/303","30":"17/606"},"----++----++------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"----++----++------++++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++---+++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++----++------++++++---+++--++++---":{"3":"5/187","18":"5/187","26":"116/187","28":"103/374","38":"19/374"},"----++----++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"49/110","35":"3/55"},"----++----++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"----++----++------++++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"----++----++------++++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"----++----++------++++++---+++---++-":{"3":"1/11","10":"19/22","33":"9/418","35":"5/209"},"----++----++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"----++----++------++++++---+++----":{"27":"1/2","33":"1/2"},"----++----++------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"----++----++------++++++---+-":{"3":"1/130","9":"9/130","11":"1/13","27":"1/13","28":"10/13"},"----++----++------++++++----+++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"----++----++------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"----++----++------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"----++----++------++++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++----++---+++-+":{"18":"2/59","32":"95/118","33":"11/118","37":"4/59"},"----++----++------++++++----++---+++---":{"3":"1/223","18":"1/223","27":"116/1115","28":"1959/2230","38":"19/2230"},"----++----++------++++++----++---++-":{"3":"1/11","10":"19/22","33":"9/418","35":"5/209"},"----++----++------++++++----++---+-":{"28":"1/2","34":"1/2"},"----++----++------++++++----++----+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++----++----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"----++----++------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"----++----++------++++++----++----+-":{"3":"2/31","10":"19/31","28":"9/31","35":"1/31"},"----++----++------++++++----++-----":{"28":"1/2","34":"1/2"},"----++----++------++++++----+-":{"28":"10/11","29":"1/11"},"----++----++------++++++-----++":{"10":"2859/5918","16":"2859/5918","18":"19/5918","27":"10/2959","30":"161/5918"},"----++----++------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"----++----++------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"----++----++------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"----++----++------++++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++-----+----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"----++----++------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"----++----++------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"----++----++------++++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"----++----++------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"----++----++------++++++-----+------":{"29":"1/2","35":"1/2"},"----++----++------++++++------+":{"3":"19/129","11":"19/129","29":"10/129","30":"27/43"},"----++----++------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"----++----++------++++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"----++----++------++++++---------+":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"----++----++------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"----++----++------++++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----++------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"----++----++------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"----++----++------++++++------------+":{"36":"1"},"----++----++------++++++-------------+":{"18":"9/28","37":"19/28"},"----++----++------++++++---------------":{"35":"11/21","38":"10/21"},"----++----++------+++++-":{"4":"543/977","8":"362/977","18":"49/977","23":"23/977"},"----++----++------++++-":{"20":"1/2","22":"1/2"},"----++----++------+++-":{"8":"161/422","10":"483/844","18":"19/844","21":"5/211"},"----++----++------++-":{"8":"17/63","18":"2/21","20":"40/63"},"----++----++------+-":{"8":"13/46","10":"39/92","18":"7/92","19":"5/23"},"----++----++-------":{"3":"1/11","10":"19/22","18":"1/22"},"----++----+-":{"3":"1/21","10":"19/21","11":"1/21"},"----++-----++":{"8":"19/21","12":"2/21"},"----++-----+-+":{"9":"1/10","13":"9/10"},"----++-----+--+":{"9":"1/10","14":"9/10"},"----++-----+---+":{"1":"1/50","10":"22/25","15":"1/10"},"----++-----+----+":{"10":"1/2","16":"1/2"},"----++-----+-----++++++++++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++-----+-----+++++++++++++++++++-+":{"5":"5/69","24":"7/69","32":"95/138","37":"19/138"},"----++-----+-----+++++++++++++++++++--+":{"5":"5/69","24":"3/92","28":"95/138","30":"19/276","38":"19/138"},"----++-----+-----++++++++++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"----++-----+-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-----+-----+++++++++++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----+-----++++++++++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----+-----+++++++++++++-":{"24":"1/2","30":"1/2"},"----++-----+-----++++++++++++-":{"4":"181/373","10":"181/373","18":"181/7087","24":"9/7087","29":"1/373"},"----++-----+-----+++++++++++-":{"4":"27/59","8":"18/59","18":"36/1121","24":"23/2242","28":"23/118"},"----++-----+-----++++++++++-":{"4":"161/332","16":"161/332","24":"9/332","27":"1/332"},"----++-----+-----+++++++++-":{"4":"17/38","14":"17/57","24":"1/19","26":"23/114"},"----++-----+-----++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"----++-----+-----+++++++-++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++-----+-----+++++++-+++++++++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+-----+++++++-+++++++++++--+":{"5":"5/69","18":"135/3703","28":"7220/11109","30":"2299/22218","38":"19/138"},"----++-----+-----+++++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"----++-----+-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-----+-----+++++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----+-----+++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----+-----+++++++-+++++-++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++-----+-----+++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+-----+++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"----++-----+-----+++++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"----++-----+-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-----+-----+++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-----+++++++-+++++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"----++-----+-----+++++++-++++-":{"4":"323/668","10":"323/668","18":"17/668","25":"3/668","29":"1/334"},"----++-----+-----+++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"----++-----+-----+++++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++-----+-----+++++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"----++-----+-----+++++++--":{"3":"1/80","9":"19/80","17":"1/4","18":"1/8","25":"3/8"},"----++-----+-----++++++-":{"17":"1/2","23":"1/2"},"----++-----+-----+++++-":{"9":"9/290","14":"1539/3190","17":"171/1595","18":"1/29","22":"10/29"},"----++-----+-----++++-":{"19":"9/10","21":"1/10"},"----++-----+-----+++-":{"19":"1/2","20":"1/2"},"----++-----+-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"----++-----+-----+-++++++":{"18":"1/2","24":"1/2"},"----++-----+-----+-+++++-++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++-----+-----+-+++++-+++++++++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"----++-----+-----+-+++++-+++++++++++--+":{"5":"5/69","25":"27/230","28":"833/1380","30":"19/276","38":"19/138"},"----++-----+-----+-+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"----++-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-----+-----+-+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----+-----+-+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----+-----+-+++++-+++++-++++++":{"17":"5/69","22":"109/138","36":"19/138"},"----++-----+-----+-+++++-+++++-+++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"----++-----+-----+-+++++-+++++-+++++--+":{"5":"5/69","25":"407/2415","28":"293/690","31":"95/483","38":"19/138"},"----++-----+-----+-+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"----++-----+-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-----+-----+-+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-----+-+++++-+++++--":{"16":"57/86","17":"3/43","18":"7/172","25":"5/43","31":"19/172"},"----++-----+-----+-+++++-++++-":{"4":"51/113","10":"51/113","25":"10/113","29":"1/113"},"----++-----+-----+-+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"----++-----+-----+-+++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++-----+-----+-+++++-+-":{"4":"1/3","14":"2/9","25":"1/6","26":"5/18"},"----++-----+-----+-+++++--":{"3":"7/40","9":"3/40","17":"1/4","19":"1/8","25":"3/8"},"----++-----+-----+-++++-":{"17":"1/2","23":"1/2"},"----++-----+-----+-+++-":{"17":"5/57","19":"1/57","22":"17/19"},"----++-----+-----+-++-":{"19":"9/10","21":"1/10"},"----++-----+-----+-+-":{"19":"1/2","20":"1/2"},"----++-----+-----+--":{"3":"17/62","17":"9/31","19":"27/62"},"----++-----+------+++++++":{"4":"19/22","17":"1/11","24":"1/22"},"----++-----+------++++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++-+++++++++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+------++++++-+++++++++++--+":{"5":"5/69","18":"135/3703","28":"7220/11109","30":"2299/22218","38":"19/138"},"----++-----+------++++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"----++-----+------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-----+------++++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----+------++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----+------++++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+------++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"----++-----+------++++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"----++-----+------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-----+------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+------++++++-+++++--":{"25":"1/2","31":"1/2"},"----++-----+------++++++-++++-":{"4":"323/668","10":"323/668","18":"17/668","25":"3/668","29":"1/334"},"----++-----+------++++++-+++-":{"4":"285/656","8":"95/328","18":"5/164","25":"23/656","28":"69/328"},"----++-----+------++++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++-----+------++++++-+-":{"25":"1/2","26":"1/2"},"----++-----+------++++++--+++++":{"11":"127/2030","16":"2413/4060","18":"19/290","25":"38/203","30":"367/4060"},"----++-----+------++++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++--++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+------++++++--++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"----++-----+------++++++--++++-++++-":{"18":"119/834","25":"170/417","31":"361/834","35":"7/417"},"----++-----+------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-----+------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+------++++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++--++++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+------++++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"----++-----+------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+------++++++--++++--+-":{"10":"38/45","11":"4/45","26":"1/18","33":"1/90"},"----++-----+------++++++--++++---":{"26":"1/2","32":"1/2"},"----++-----+------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"----++-----+------++++++--++-":{"4":"19/56","8":"19/84","18":"1/42","26":"23/168","28":"23/84"},"----++-----+------++++++--+-":{"26":"9/10","27":"1/10"},"----++-----+------++++++---++++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"----++-----+------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"----++-----+------++++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++---+++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"----++-----+------++++++---+++--++++---":{"3":"5/187","18":"5/187","26":"116/187","28":"103/374","38":"19/374"},"----++-----+------++++++---+++--+++-":{"18":"3/46","26":"10/23","32":"247/506","35":"3/253"},"----++-----+------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"----++-----+------++++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"----++-----+------++++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"----++-----+------++++++---+++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"----++-----+------++++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+------++++++---+++----":{"4":"19/40","10":"19/40","27":"1/40","33":"1/40"},"----++-----+------++++++---++-":{"4":"19/40","10":"19/40","18":"1/40","27":"9/760","29":"1/76"},"----++-----+------++++++---+-":{"3":"1/130","9":"9/130","11":"1/13","27":"1/13","28":"10/13"},"----++-----+------++++++----+++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"----++-----+------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"----++-----+------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"----++-----+------++++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++----++---+++-+":{"18":"2/59","32":"95/118","33":"11/118","37":"4/59"},"----++-----+------++++++----++---+++---":{"3":"1/223","18":"1/223","27":"116/1115","28":"1959/2230","38":"19/2230"},"----++-----+------++++++----++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"----++-----+------++++++----++---+-":{"28":"1/2","34":"1/2"},"----++-----+------++++++----++----+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++----++----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"----++-----+------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"----++-----+------++++++----++----+-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"----++-----+------++++++----++-----":{"28":"1/2","34":"1/2"},"----++-----+------++++++----+-":{"28":"10/11","29":"1/11"},"----++-----+------++++++-----++":{"16":"161/400","18":"1/20","28":"1/2","30":"19/400"},"----++-----+------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"----++-----+------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"----++-----+------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"----++-----+------++++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++-----+----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"----++-----+------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"----++-----+------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"----++-----+------++++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"----++-----+------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"----++-----+------++++++-----+------":{"29":"1/2","35":"1/2"},"----++-----+------++++++------+":{"3":"19/129","11":"19/129","29":"10/129","30":"27/43"},"----++-----+------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"----++-----+------++++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"----++-----+------++++++---------+":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"----++-----+------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"----++-----+------++++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"----++-----+------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"----++-----+------++++++------------+":{"36":"1"},"----++-----+------++++++-------------+":{"18":"9/28","37":"19/28"},"----++-----+------++++++---------------":{"35":"11/21","38":"10/21"},"----++-----+------+++++-":{"4":"181/373","10":"181/373","18":"10/373","23":"1/373"},"----++-----+------++++-":{"20":"1/2","22":"1/2"},"----++-----+------+++-":{"4":"161/332","10":"161/332","18":"9/332","21":"1/332"},"----++-----+------++-":{"8":"17/63","18":"2/21","20":"40/63"},"----++-----+------+-":{"4":"39/98","8":"13/49","18":"5/49","19":"23/98"},"----++-----+-------++++++":{"4":"19/22","17":"1/11","24":"1/22"},"----++-----+-------+++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++-+++++++++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"----++-----+-------+++++-+++++++++++--+":{"5":"5/69","25":"27/230","28":"833/1380","30":"19/276","38":"19/138"},"----++-----+-------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"----++-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-----+-------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----+-------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----+-------+++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++-+++++-+++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"----++-----+-------+++++-+++++-+++++--+":{"5":"5/69","25":"407/2415","28":"293/690","31":"95/483","38":"19/138"},"----++-----+-------+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"----++-----+-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-----+-------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-------+++++-+++++--":{"25":"1/2","31":"1/2"},"----++-----+-------+++++-++++-":{"4":"51/113","10":"51/113","25":"10/113","29":"1/113"},"----++-----+-------+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"----++-----+-------+++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++-----+-------+++++-+-":{"25":"1/2","26":"1/2"},"----++-----+-------+++++--+++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++--++++++++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"----++-----+-------+++++--++++++++++--+":{"5":"5/69","19":"135/1012","28":"3325/6072","30":"661/6072","38":"19/138"},"----++-----+-------+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"----++-----+-------+++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-----+-------+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----+-------+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----+-------+++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++--++++-+++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"----++-----+-------+++++--++++-+++++--+":{"5":"5/69","19":"407/1587","28":"371/3174","31":"661/1587","38":"19/138"},"----++-----+-------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"----++-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-----+-------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-------+++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++--++++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"----++-----+-------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"----++-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+-------+++++--++++--+-":{"10":"38/45","11":"4/45","26":"1/18","33":"1/90"},"----++-----+-------+++++--++++---":{"26":"1/2","32":"1/2"},"----++-----+-------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"----++-----+-------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"----++-----+-------+++++--+-":{"26":"9/10","27":"1/10"},"----++-----+-------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"----++-----+-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-----+-------+++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++---+++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"----++-----+-------+++++---+++--++++---":{"3":"15/496","19":"95/992","26":"631/992","28":"179/992","38":"57/992"},"----++-----+-------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"----++-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"----++-----+-------+++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"----++-----+-------+++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"----++-----+-------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"----++-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"----++-----+-------+++++---++-":{"4":"3/7","10":"3/7","19":"1/14","27":"9/266","29":"5/133"},"----++-----+-------+++++---+-":{"3":"19/157","11":"19/157","18":"9/157","27":"10/157","28":"100/157"},"----++-----+-------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"----++-----+-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-----+-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"----++-----+-------+++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"----++-----+-------+++++----++---+++---":{"3":"3/604","19":"19/1208","27":"631/6040","28":"5227/6040","38":"57/6040"},"----++-----+-------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"----++-----+-------+++++----++---+-":{"28":"1/2","34":"1/2"},"----++-----+-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"----++-----+-------+++++----+-":{"28":"10/11","29":"1/11"},"----++-----+-------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"----++-----+-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"----++-----+-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"----++-----+-------+++++-----+---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"----++-----+-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-----+-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"----++-----+-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"----++-----+-------+++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++-----+----++-+":{"5":"95/5452","29":"35/1363","32":"5401/10904","34":"584/1363","37":"361/10904"},"----++-----+-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-----+-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"----++-----+-------+++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"----++-----+-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-----+-------+++++-----+------":{"29":"1/2","35":"1/2"},"----++-----+-------+++++------+":{"3":"19/129","11":"19/129","29":"10/129","30":"27/43"},"----++-----+-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"----++-----+-------+++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"----++-----+-------+++++---------+":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"----++-----+-------+++++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++----------++-+":{"5":"5/328","19":"5/82","32":"259/656","34":"1/2","37":"19/656"},"----++-----+-------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-----+-------+++++----------+-":{"3":"1/12","11":"1/12","29":"5/114","34":"3/4","35":"3/76"},"----++-----+-------+++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-----+-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"----++-----+-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-----+-------+++++------------+":{"36":"1"},"----++-----+-------+++++-------------+":{"35":"9/19","37":"10/19"},"----++-----+-------+++++---------------":{"35":"11/21","38":"10/21"},"----++-----+-------++++-":{"4":"51/113","10":"51/113","19":"10/113","23":"1/113"},"----++-----+-------+++-":{"20":"1/2","22":"1/2"},"----++-----+-------++-":{"4":"22/49","10":"22/49","19":"9/98","21":"1/98"},"----++-----+-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"----++-----+--------":{"3":"17/62","11":"9/31","19":"27/62"},"----++------+":{"11":"1/11","12":"10/11"},"----++-------+":{"11":"1/11","13":"10/11"},"----++--------+":{"11":"1/11","14":"10/11"},"----++---------+":{"8":"1/2","11":"4/19","15":"11/38"},"----++----------+":{"11":"1/11","16":"10/11"},"----++-----------+":{"11":"1/2","17":"1/2"},"----++------------+":{"4":"19/22","11":"1/11","18":"1/22"},"----++-------------++++++":{"4":"19/22","11":"1/11","24":"1/22"},"----++-------------+++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++-+++++++++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"----++-------------+++++-+++++++++++--+":{"5":"5/69","25":"27/230","28":"833/1380","30":"19/276","38":"19/138"},"----++-------------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"----++-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-------------+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-------------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-------------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-------------+++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++-+++++-+++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"----++-------------+++++-+++++-+++++--+":{"5":"5/69","25":"407/2415","28":"293/690","31":"95/483","38":"19/138"},"----++-------------+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"----++-------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-------------+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-------------+++++-+++++--":{"25":"1/2","31":"1/2"},"----++-------------+++++-++++-":{"4":"51/113","10":"51/113","25":"10/113","29":"1/113"},"----++-------------+++++-+++-":{"4":"3/8","8":"1/4","25":"1/8","28":"1/4"},"----++-------------+++++-++-":{"4":"22/49","16":"22/49","25":"9/98","27":"1/98"},"----++-------------+++++-+-":{"25":"1/2","26":"1/2"},"----++-------------+++++--+++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++--++++++++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"----++-------------+++++--++++++++++--+":{"5":"5/69","19":"135/1012","28":"3325/6072","30":"661/6072","38":"19/138"},"----++-------------+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"----++-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-------------+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++-------------+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-------------+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-------------+++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++--++++-+++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"----++-------------+++++--++++-+++++--+":{"5":"5/69","19":"407/1587","28":"371/3174","31":"661/1587","38":"19/138"},"----++-------------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"----++-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-------------+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++-------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-------------+++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++--++++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"----++-------------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"----++-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-------------+++++--++++--+-":{"5":"1/15","10":"19/30","26":"1/15","28":"1/5","33":"1/30"},"----++-------------+++++--++++---":{"26":"1/2","32":"1/2"},"----++-------------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"----++-------------+++++--++-":{"4":"9/32","8":"3/16","19":"1/16","26":"5/32","28":"5/16"},"----++-------------+++++--+-":{"26":"9/10","27":"1/10"},"----++-------------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"----++-------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-------------+++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++---+++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"----++-------------+++++---+++--++++---":{"3":"15/496","19":"95/992","26":"631/992","28":"179/992","38":"57/992"},"----++-------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"----++-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-------------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"----++-------------+++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"----++-------------+++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"----++-------------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"----++-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-------------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"----++-------------+++++---++-":{"4":"3/7","10":"3/7","19":"1/14","27":"9/266","29":"5/133"},"----++-------------+++++---+-":{"5":"1/20","11":"1/20","19":"3/40","27":"3/40","28":"3/4"},"----++-------------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"----++-------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-------------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"----++-------------+++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"----++-------------+++++----++---+++---":{"3":"3/604","19":"19/1208","27":"631/6040","28":"5227/6040","38":"57/6040"},"----++-------------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"----++-------------+++++----++---+-":{"28":"1/2","34":"1/2"},"----++-------------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"----++-------------+++++----+-":{"28":"10/11","29":"1/11"},"----++-------------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"----++-------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"----++-------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"----++-------------+++++-----+---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"----++-------------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-------------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"----++-------------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"----++-------------+++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++-----+----++-+":{"5":"95/5452","29":"35/1363","32":"5401/10904","34":"584/1363","37":"361/10904"},"----++-------------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-------------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"----++-------------+++++-----+-----":{"4":"19/31","11":"2/31","29":"1/31","34":"9/31"},"----++-------------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"----++-------------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"----++-------------+++++--------+":{"2":"13/33","5":"13/209","19":"3/19","29":"4/57","32":"6/19"},"----++-------------+++++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++---------+++-+":{"19":"1/10","32":"3/4","33":"2/25","37":"7/100"},"----++-------------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-------------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"----++-------------+++++---------+-":{"3":"1/12","5":"1/12","29":"1/228","33":"3/38","34":"3/4"},"----++-------------+++++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++----------++-+":{"5":"5/328","19":"5/82","32":"259/656","34":"1/2","37":"19/656"},"----++-------------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-------------+++++----------+-":{"3":"2/31","4":"19/31","29":"1/589","34":"9/31","35":"18/589"},"----++-------------+++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++-------------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"----++-------------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"----++-------------+++++------------+":{"36":"1"},"----++-------------+++++-------------+":{"35":"9/19","37":"10/19"},"----++-------------+++++---------------":{"35":"11/21","38":"10/21"},"----++-------------++++-":{"4":"51/113","10":"51/113","19":"10/113","23":"1/113"},"----++-------------+++-":{"20":"1/2","22":"1/2"},"----++-------------++-":{"4":"22/49","10":"22/49","19":"9/98","21":"1/98"},"----++-------------+-":{"3":"2/23","4":"19/23","19":"1/46","20":"3/46"},"----++--------------+++++":{"19":"1/2","24":"1/2"},"----++--------------++++-+":{"19":"1/2","25":"1/2"},"----++--------------++++--+++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++--++++++++++-+":{"5":"5/69","26":"140/207","32":"47/414","37":"19/138"},"----++--------------++++--++++++++++--+":{"5":"5/69","26":"27/46","28":"37/276","30":"19/276","38":"19/138"},"----++--------------++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"----++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"----++--------------++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"----++--------------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++--------------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++--------------++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++--++++-+++++-+":{"5":"5/69","26":"140/207","32":"47/414","37":"19/138"},"----++--------------++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"----++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++--------------++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"----++--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++--------------++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++--++++--++++-+":{"5":"5/171","26":"140/513","31":"17/57","32":"353/1026","37":"1/18"},"----++--------------++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"----++--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++--++++--+-":{"5":"1/15","10":"19/30","26":"1/15","28":"1/5","33":"1/30"},"----++--------------++++--++++---":{"26":"1/2","32":"1/2"},"----++--------------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"----++--------------++++--++-":{"4":"3/16","8":"1/8","20":"1/8","26":"3/16","28":"3/8"},"----++--------------++++--+-":{"26":"9/10","27":"1/10"},"----++--------------++++---++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++---+++++++++-+":{"5":"5/69","20":"31/69","22":"47/138","37":"19/138"},"----++--------------++++---+++++++++--+":{"4":"5/12","20":"5/12","30":"1/12","38":"1/12"},"----++--------------++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"----++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"----++--------------++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"----++--------------++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"----++--------------++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++--------------++++---+++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++---+++-+++++-+":{"5":"80/1341","20":"259/1341","28":"1463/2682","30":"79/894","37":"152/1341"},"----++--------------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"----++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"----++--------------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"----++--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"----++--------------++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++---+++--++++-+":{"5":"95/1569","27":"140/1569","31":"689/1569","32":"929/3138","37":"361/3138"},"----++--------------++++---+++--++++---":{"3":"35/619","26":"372/619","28":"101/1238","31":"95/619","38":"133/1238"},"----++--------------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"----++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"----++--------------++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"----++--------------++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"----++--------------++++---+++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"----++--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"----++--------------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"----++--------------++++---++-":{"4":"2/15","10":"2/15","20":"1/15","28":"3/5","29":"1/15"},"----++--------------++++---+-":{"3":"1/13","5":"1/13","27":"1/13","28":"10/13"},"----++--------------++++----+++":{"20":"1/8","27":"1/10","28":"61/80","30":"1/80"},"----++--------------++++----++-+":{"20":"7/30","27":"1/10","28":"3/5","31":"1/15"},"----++--------------++++----++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++----++--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"----++--------------++++----++--++++---":{"3":"7/719","27":"372/3595","28":"6053/7190","31":"19/719","38":"133/7190"},"----++--------------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"----++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"----++--------------++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"----++--------------++++----++---+++---":{"3":"3/547","27":"268/2735","28":"4657/5470","32":"19/547","38":"57/5470"},"----++--------------++++----++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"----++--------------++++----++---+-":{"28":"1/2","34":"1/2"},"----++--------------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"----++--------------++++----+-":{"28":"10/11","29":"1/11"},"----++--------------++++-----++":{"20":"1/19","22":"8/19","28":"1/2","30":"1/38"},"----++--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"----++--------------++++-----+--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++-----+--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"----++--------------++++-----+--++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"----++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"----++--------------++++-----+---++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"----++--------------++++-----+---+++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++--------------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"----++--------------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"----++--------------++++-----+----":{"4":"19/28","11":"1/14","19":"3/28","29":"10/133","33":"9/133"},"----++--------------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"----++--------------++++-------+":{"20":"2/11","22":"13/22","29":"1/11","31":"3/22"},"----++--------------++++--------+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++--------++++-+":{"5":"95/869","21":"140/869","31":"339/869","32":"229/1738","37":"361/1738"},"----++--------------++++--------++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"----++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++--------+-":{"2":"1444/2805","5":"76/935","29":"4/255","32":"57/170","33":"9/170"},"----++--------------++++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++---------+++-+":{"21":"1/16","32":"25/32","33":"3/80","37":"19/160"},"----++--------------++++---------+++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++--------------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"----++--------------++++---------+-":{"3":"7/81","5":"7/81","19":"1/81","33":"2/27","34":"20/27"},"----++--------------++++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++----------++-+":{"5":"95/3352","21":"35/838","32":"3161/6704","34":"339/838","37":"361/6704"},"----++--------------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"----++--------------++++----------+-":{"3":"7/104","4":"133/208","19":"1/208","34":"27/104","35":"3/104"},"----++--------------++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++--------------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"----++--------------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"----++--------------++++------------+":{"36":"1"},"----++--------------++++-------------+":{"35":"9/19","37":"10/19"},"----++--------------++++---------------":{"35":"11/21","38":"10/21"},"----++--------------+++-":{"4":"1/3","10":"1/3","20":"10/33","23":"1/33"},"----++--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"----++--------------+-":{"20":"9/10","21":"1/10"},"----++---------------++++":{"19":"1/2","24":"1/2"},"----++---------------+++-+":{"20":"1/2","25":"1/2"},"----++---------------+++--+":{"20":"1/2","26":"1/2"},"----++---------------+++---++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"----++---------------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"----++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"----++---------------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"----++---------------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"----++---------------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++---------------+++---+++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++---+++-+++++-+-":{"5":"145/3159","28":"2030/3159","30":"899/6318","37":"5/39","38":"259/6318"},"----++---------------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"----++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"----++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"----++---------------+++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++---+++--++++-+":{"5":"95/1569","27":"140/1569","31":"689/1569","32":"929/3138","37":"361/3138"},"----++---------------+++---+++--++++---":{"3":"35/619","26":"372/619","28":"101/1238","31":"95/619","38":"133/1238"},"----++---------------+++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"----++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"----++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"----++---------------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"----++---------------+++---+-":{"3":"1/13","5":"1/13","27":"1/13","28":"10/13"},"----++---------------+++----+++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++----++++++++-+-":{"3":"1/43","27":"26/215","28":"349/430","38":"19/430"},"----++---------------+++----++++++++--":{"3":"39/257","22":"121/2570","27":"304/1285","30":"71/257","37":"741/2570"},"----++---------------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"----++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"----++---------------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"----++---------------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"----++---------------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++---------------+++----++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++----++-+++++-+-":{"5":"145/3159","28":"2030/3159","30":"899/6318","37":"5/39","38":"259/6318"},"----++---------------+++----++-+++++---":{"3":"10/639","27":"1/9","28":"353/426","30":"19/1278","38":"19/639"},"----++---------------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"----++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"----++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"----++---------------+++----++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++----++--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"----++---------------+++----++--++++---":{"3":"7/719","27":"372/3595","28":"6053/7190","31":"19/719","38":"133/7190"},"----++---------------+++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"----++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"----++---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"----++---------------+++----+-":{"28":"10/11","29":"1/11"},"----++---------------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"----++---------------+++-----+-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++-----+-+++++-+-":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"----++---------------+++-----+-+++++---":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"----++---------------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"----++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"----++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"----++---------------+++-----+--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++-----+--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"----++---------------+++-----+--++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"----++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"----++---------------+++-----+---":{"3":"5/59","5":"5/59","20":"27/59","29":"4/59","32":"18/59"},"----++---------------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"----++---------------+++-------++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++-------+++++-+":{"4":"50/91","21":"19/91","28":"1/91","29":"11/91","37":"10/91"},"----++---------------+++-------+++++---":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"----++---------------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"----++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"----++---------------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"----++---------------+++-------+-":{"31":"1/2","32":"1/2"},"----++---------------+++--------+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++--------++++-+":{"5":"95/869","21":"140/869","31":"339/869","32":"229/1738","37":"361/1738"},"----++---------------+++--------++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"----++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++--------+-":{"2":"1444/2805","5":"76/935","29":"4/255","32":"57/170","33":"9/170"},"----++---------------+++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++---------+++-+":{"21":"1/16","32":"25/32","33":"3/80","37":"19/160"},"----++---------------+++---------+++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"----++---------------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"----++---------------+++---------+-":{"3":"3/29","5":"3/29","20":"1/29","33":"2/29","34":"20/29"},"----++---------------+++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++----------++-+":{"5":"95/3352","21":"35/838","32":"3161/6704","34":"339/838","37":"361/6704"},"----++---------------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"----++---------------+++----------+-":{"2":"1/6","4":"1/4","20":"1/36","34":"1/2","35":"1/18"},"----++---------------+++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++---------------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"----++---------------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"----++---------------+++------------+":{"36":"1"},"----++---------------+++-------------+":{"35":"9/19","37":"10/19"},"----++---------------+++---------------":{"35":"11/21","38":"10/21"},"----++---------------++-":{"4":"1/13","10":"1/13","22":"10/13","23":"1/13"},"----++---------------+-":{"3":"1/13","5":"1/13","21":"1/13","22":"10/13"},"----++----------------+++":{"21":"1/10","24":"9/10"},"----++----------------++-+":{"21":"1/10","25":"9/10"},"----++----------------++--+":{"21":"1/10","26":"9/10"},"----++----------------++---+":{"21":"1/2","27":"1/2"},"----++----------------++----+++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++----++++++++-+-":{"3":"1/43","27":"26/215","28":"349/430","38":"19/430"},"----++----------------++----++++++++--":{"3":"1/23","21":"16/115","22":"159/230","30":"1/23","37":"19/230"},"----++----------------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"----++----------------++----++++++-":{"31":"1/2","34":"1/2"},"----++----------------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"----++----------------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"----++----------------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++----------------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"----++----------------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"----++----------------++-----++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++-----+++++++-+-":{"3":"1/72","28":"71/80","29":"13/180","38":"19/720"},"----++----------------++-----+++++++--":{"3":"5/259","22":"159/518","28":"152/259","30":"13/259","37":"19/518"},"----++----------------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"----++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"----++----------------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"----++----------------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"----++----------------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++----------------++-----+-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++-----+-+++++-+-":{"3":"10/929","28":"1639/1858","29":"71/929","30":"19/1858","38":"19/929"},"----++----------------++-----+-+++++---":{"3":"1/46","28":"81/92","37":"45/1334","38":"171/2668"},"----++----------------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"----++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"----++----------------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"----++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"----++----------------++-----+--":{"3":"19/109","5":"19/109","21":"21/109","29":"20/109","31":"30/109"},"----++----------------++------+":{"3":"2/229","4":"19/229","22":"180/229","29":"19/229","30":"9/229"},"----++----------------++-------++++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++-------+++++-+-":{"3":"25/1244","23":"93/1555","28":"10693/12440","31":"139/6220","38":"95/2488"},"----++----------------++-------+++++---":{"3":"1/46","28":"81/92","37":"45/1334","38":"171/2668"},"----++----------------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"----++----------------++-------+++-":{"31":"1/2","34":"1/2"},"----++----------------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"----++----------------++-------+-":{"31":"1/2","32":"1/2"},"----++----------------++--------+++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++--------++++-+":{"5":"5/101","22":"70/101","31":"16/101","32":"1/202","37":"19/202"},"----++----------------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"----++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"----++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----------------++--------+-":{"2":"361/594","5":"19/198","21":"1/54","32":"25/108","33":"5/108"},"----++----------------++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++---------+++-+":{"23":"2/29","32":"45/58","33":"7/290","37":"19/145"},"----++----------------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"----++----------------++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"----++----------------++---------+-":{"3":"19/149","5":"19/149","21":"1/149","33":"10/149","34":"100/149"},"----++----------------++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++----------++-+":{"5":"95/2932","23":"35/733","32":"2881/5864","34":"269/733","37":"361/5864"},"----++----------------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----++----------------++----------+-":{"34":"10/11","35":"1/11"},"----++----------------++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"----++----------------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"----++----------------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----++----------------++------------+":{"36":"1"},"----++----------------++-------------+":{"35":"9/19","37":"10/19"},"----++----------------++---------------":{"35":"11/21","38":"10/21"},"----++----------------+-":{"22":"10/11","23":"1/11"},"----++-----------------++":{"21":"1/10","24":"9/10"},"----++-----------------+-+":{"21":"1/10","25":"9/10"},"----++-----------------+--+":{"21":"1/10","26":"9/10"},"----++-----------------+---+":{"21":"1/2","27":"1/2"},"----++-----------------+----+":{"22":"1/2","28":"1/2"},"----++-----------------+-----++++++++":{"22":"20/21","36":"1/21"},"----++-----------------+-----+++++++-+-":{"3":"1/72","28":"71/80","29":"13/180","38":"19/720"},"----++-----------------+-----+++++++--":{"3":"1/20","22":"29/40","30":"69/1700","32":"38/425","37":"19/200"},"----++-----------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"----++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"----++-----------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"----++-----------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"----++-----------------+-----+-++++++":{"22":"20/21","36":"1/21"},"----++-----------------+-----+-+++++-+-":{"3":"10/929","28":"1639/1858","29":"71/929","30":"19/1858","38":"19/929"},"----++-----------------+-----+-+++++--":{"3":"5/3418","22":"5921/6836","29":"152/1709","30":"139/3418","37":"19/6836"},"----++-----------------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"----++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"----++-----------------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"----++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----------------+-----+--":{"3":"19/109","5":"19/109","21":"21/109","29":"20/109","31":"30/109"},"----++-----------------+------+++++++":{"22":"20/21","36":"1/21"},"----++-----------------+------++++++-+-":{"3":"19/1090","23":"71/1090","28":"95/109","30":"139/10900","38":"361/10900"},"----++-----------------+------++++++--":{"3":"19/148","29":"29/148","30":"2471/12580","32":"5921/25160","37":"361/1480"},"----++-----------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"----++-----------------+------++++-":{"31":"1/2","34":"1/2"},"----++-----------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"----++-----------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"----++-----------------+------+-":{"3":"494/5443","4":"4693/5443","29":"13/5443","30":"63/5443","31":"180/5443"},"----++-----------------+-------++++++":{"22":"20/21","36":"1/21"},"----++-----------------+-------+++++-+-":{"3":"25/1244","23":"93/1555","28":"10693/12440","31":"139/6220","38":"95/2488"},"----++-----------------+-------+++++---":{"3":"1/46","28":"81/92","37":"45/1334","38":"171/2668"},"----++-----------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"----++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"----++-----------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"----++-----------------+-------+-":{"31":"1/2","32":"1/2"},"----++-----------------+--------+++++":{"22":"20/21","36":"1/21"},"----++-----------------+--------++++-+-":{"3":"14/869","23":"45/869","28":"1539/1738","38":"81/1738"},"----++-----------------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"----++-----------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"----++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----------------+--------+-":{"2":"361/594","5":"19/198","21":"1/54","32":"25/108","33":"5/108"},"----++-----------------+---------++++":{"22":"20/21","36":"1/21"},"----++-----------------+---------+++-+":{"23":"2/29","32":"45/58","33":"7/290","37":"19/145"},"----++-----------------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"----++-----------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"----++-----------------+---------+-":{"3":"19/149","5":"19/149","21":"1/149","33":"10/149","34":"100/149"},"----++-----------------+----------+++":{"22":"20/21","36":"1/21"},"----++-----------------+----------++-+":{"5":"95/2932","23":"35/733","32":"2881/5864","34":"269/733","37":"361/5864"},"----++-----------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----++-----------------+----------+-":{"34":"10/11","35":"1/11"},"----++-----------------+-----------++":{"22":"20/21","36":"1/21"},"----++-----------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"----++-----------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----++-----------------+------------+":{"36":"1"},"----++-----------------+-------------+":{"35":"9/19","37":"10/19"},"----++-----------------+---------------":{"35":"11/21","38":"10/21"},"----++------------------+":{"23":"1/11","24":"10/11"},"----++-------------------+":{"23":"1/11","25":"10/11"},"----++--------------------+":{"23":"1/11","26":"10/11"},"----++---------------------+":{"3":"1/3","5":"1/3","23":"10/57","27":"3/19"},"----++----------------------+":{"23":"1/11","28":"10/11"},"----++-----------------------+":{"23":"1/2","29":"1/2"},"----++------------------------+++++++":{"36":"1"},"----++------------------------++++++-+-":{"3":"137/1538","14":"639/1538","29":"155/769","38":"226/769"},"----++------------------------++++++--":{"2":"7721/13530","5":"59/4510","29":"161/1230","30":"57/410","37":"6/41"},"----++------------------------+++++-":{"21":"181/461","30":"90/461","35":"190/461"},"----++------------------------++++-":{"30":"1/20","34":"19/20"},"----++------------------------+++-":{"23":"161/422","30":"45/211","33":"171/422"},"----++------------------------++-":{"30":"2/21","32":"19/21"},"----++------------------------+-":{"3":"494/5443","4":"4693/5443","29":"13/5443","30":"63/5443","31":"180/5443"},"----++-------------------------++++++":{"22":"20/21","36":"1/21"},"----++-------------------------+++++-+-":{"3":"1/46","28":"81/92","38":"9/92"},"----++-------------------------+++++--":{"3":"19/148","23":"29/148","31":"583/1480","32":"7/185","37":"361/1480"},"----++-------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"----++-------------------------+++-":{"31":"1/2","34":"1/2"},"----++-------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"----++-------------------------+-":{"31":"1/2","32":"1/2"},"----++--------------------------+++++":{"22":"20/21","36":"1/21"},"----++--------------------------++++-+-":{"28":"5/6","31":"1/12","38":"1/12"},"----++--------------------------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"----++--------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"----++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------------------+-":{"2":"722/1155","5":"38/385","23":"2/105","32":"3/14","33":"3/70"},"----++---------------------------++++":{"22":"20/21","36":"1/21"},"----++---------------------------+++-+-":{"28":"5/6","32":"1/12","38":"1/12"},"----++---------------------------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"----++---------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"----++---------------------------+-":{"3":"19/138","5":"19/138","23":"1/138","33":"3/46","34":"15/23"},"----++----------------------------+++":{"22":"20/21","36":"1/21"},"----++----------------------------++-+":{"0":"35/129","5":"65/172","33":"181/1032","37":"181/1032"},"----++----------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----++----------------------------+-":{"2":"19/93","4":"19/62","23":"1/186","34":"27/62","35":"3/62"},"----++-----------------------------++":{"22":"20/21","36":"1/21"},"----++-----------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"----++-----------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----++------------------------------+":{"36":"1"},"----++-------------------------------+":{"35":"9/19","37":"10/19"},"----++---------------------------------":{"35":"11/21","38":"10/21"},"----+-":{"4":"10/11","5":"1/11"},"-----++":{"4":"19/20","6":"1/20"},"-----+-+":{"3":"1/10","7":"9/10"},"-----+--+":{"3":"1/10","8":"9/10"},"-----+---+":{"1":"1/50","4":"22/25","9":"1/10"},"-----+----+":{"4":"1/2","10":"1/2"},"-----+-----++":{"8":"19/21","12":"2/21"},"-----+-----+-+":{"9":"1/10","13":"9/10"},"-----+-----+--+":{"3":"1/10","14":"9/10"},"-----+-----+---+":{"1":"1/50","4":"22/25","15":"1/10"},"-----+-----+----+":{"10":"1/2","16":"1/2"},"-----+-----+-----++++++++++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"-----+-----+-----+++++++++++++++++++-+":{"5":"5/69","24":"7/69","32":"95/138","37":"19/138"},"-----+-----+-----+++++++++++++++++++--+":{"5":"5/69","24":"3/92","28":"95/138","30":"19/276","38":"19/138"},"-----+-----+-----++++++++++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-----+-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----++++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-----+-----+++++++++++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----+-----++++++++++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----+-----+++++++++++++-":{"24":"1/2","30":"1/2"},"-----+-----+-----++++++++++++-":{"26":"10/11","29":"1/11"},"-----+-----+-----+++++++++++-":{"8":"9/31","18":"18/589","24":"20/589","28":"20/31"},"-----+-----+-----++++++++++-":{"5":"161/1800","16":"3059/3600","24":"181/3600","27":"19/1800"},"-----+-----+-----+++++++++-":{"14":"17/63","24":"2/21","26":"40/63"},"-----+-----+-----++++++++-":{"22":"13/38","24":"3/19","25":"1/2"},"-----+-----+-----+++++++-++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"-----+-----+-----+++++++-+++++++++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+-----+++++++-+++++++++++--+":{"5":"5/69","18":"135/3703","28":"7220/11109","30":"2299/22218","38":"19/138"},"-----+-----+-----+++++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-----+-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-----+-----+++++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----+-----+++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----+-----+++++++-+++++-++++++":{"17":"5/69","22":"109/138","36":"19/138"},"-----+-----+-----+++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+-----+++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"-----+-----+-----+++++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-----+-----+-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-----+-----+++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+-----+++++++-+++++--":{"10":"7/22","16":"6/11","17":"1/11","31":"1/22"},"-----+-----+-----+++++++-++++-":{"26":"10/11","29":"1/11"},"-----+-----+-----+++++++-+++-":{"8":"19/77","18":"2/77","25":"8/77","28":"48/77"},"-----+-----+-----+++++++-++-":{"5":"44/565","16":"418/565","25":"181/1130","27":"5/226"},"-----+-----+-----+++++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"-----+-----+-----+++++++--":{"3":"1/80","9":"19/80","17":"1/4","18":"1/8","25":"3/8"},"-----+-----+-----++++++-":{"17":"1/2","23":"1/2"},"-----+-----+-----+++++-":{"9":"9/290","14":"1539/3190","17":"171/1595","18":"1/29","22":"10/29"},"-----+-----+-----++++-":{"19":"9/10","21":"1/10"},"-----+-----+-----+++-":{"19":"1/2","20":"1/2"},"-----+-----+-----++-":{"17":"13/245","18":"51/245","19":"181/245"},"-----+-----+-----+-++++++":{"18":"1/2","24":"1/2"},"-----+-----+-----+-+++++-++++++++++++":{"17":"5/69","22":"109/138","36":"19/138"},"-----+-----+-----+-+++++-+++++++++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"-----+-----+-----+-+++++-+++++++++++--+":{"5":"5/69","25":"27/230","28":"833/1380","30":"19/276","38":"19/138"},"-----+-----+-----+-+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+-+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-----+-----+-+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----+-----+-+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----+-----+-+++++-+++++-":{"4":"200/429","16":"31/78","17":"1/11","18":"10/429","30":"19/858"},"-----+-----+-----+-+++++-++++-":{"26":"10/11","29":"1/11"},"-----+-----+-----+-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-----+-----+-----+-+++++-++-":{"5":"44/565","16":"418/565","25":"181/1130","27":"5/226"},"-----+-----+-----+-+++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"-----+-----+-----+-+++++--":{"3":"7/40","9":"3/40","17":"1/4","19":"1/8","25":"3/8"},"-----+-----+-----+-++++-":{"17":"1/2","23":"1/2"},"-----+-----+-----+-+++-":{"17":"5/57","19":"1/57","22":"17/19"},"-----+-----+-----+-++-":{"19":"9/10","21":"1/10"},"-----+-----+-----+-+-":{"19":"1/2","20":"1/2"},"-----+-----+-----+--":{"3":"17/62","17":"9/31","19":"27/62"},"-----+-----+------+++++++++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++++++++++++++-+":{"5":"5/69","24":"7/69","32":"95/138","37":"19/138"},"-----+-----+------++++++++++++++++++--+":{"5":"5/69","24":"3/92","28":"95/138","30":"19/276","38":"19/138"},"-----+-----+------+++++++++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-----+------++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------+++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-----+------++++++++++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----+------+++++++++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----+------++++++++++++-":{"24":"1/2","30":"1/2"},"-----+-----+------+++++++++++-":{"26":"10/11","29":"1/11"},"-----+-----+------++++++++++-":{"8":"9/31","18":"18/589","24":"20/589","28":"20/31"},"-----+-----+------+++++++++-":{"5":"161/1800","16":"3059/3600","24":"181/3600","27":"19/1800"},"-----+-----+------++++++++-":{"14":"17/63","24":"2/21","26":"40/63"},"-----+-----+------+++++++-":{"24":"1/2","25":"1/2"},"-----+-----+------++++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++-+++++++++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+------++++++-+++++++++++--+":{"5":"5/69","18":"135/3703","28":"7220/11109","30":"2299/22218","38":"19/138"},"-----+-----+------++++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-----+------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-----+------++++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----+------++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----+------++++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+------++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"-----+-----+------++++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-----+-----+------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-----+------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+------++++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-----+------++++++-++++-":{"26":"10/11","29":"1/11"},"-----+-----+------++++++-+++-":{"8":"19/77","18":"2/77","25":"8/77","28":"48/77"},"-----+-----+------++++++-++-":{"5":"44/565","16":"418/565","25":"181/1130","27":"5/226"},"-----+-----+------++++++-+-":{"25":"1/2","26":"1/2"},"-----+-----+------++++++--+++++":{"11":"127/2030","16":"2413/4060","18":"19/290","25":"38/203","30":"367/4060"},"-----+-----+------++++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++--++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+------++++++--++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"-----+-----+------++++++--++++-++++-":{"18":"119/834","25":"170/417","31":"361/834","35":"7/417"},"-----+-----+------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-----+------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+------++++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++--++++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+------++++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"-----+-----+------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+------++++++--++++--+-":{"10":"38/45","11":"4/45","26":"1/18","33":"1/90"},"-----+-----+------++++++--++++---":{"26":"1/2","32":"1/2"},"-----+-----+------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-----+-----+------++++++--++-":{"8":"19/141","18":"2/141","26":"40/141","28":"80/141"},"-----+-----+------++++++--+-":{"26":"9/10","27":"1/10"},"-----+-----+------++++++---++++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"-----+-----+------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-----+-----+------++++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++---+++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+-----+------++++++---+++--++++---":{"3":"5/187","18":"5/187","26":"116/187","28":"103/374","38":"19/374"},"-----+-----+------++++++---+++--+++-":{"18":"3/46","26":"10/23","32":"247/506","35":"3/253"},"-----+-----+------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"-----+-----+------++++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"-----+-----+------++++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"-----+-----+------++++++---+++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"-----+-----+------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-----+------++++++---+++----":{"27":"1/2","33":"1/2"},"-----+-----+------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"-----+-----+------++++++---+-":{"3":"1/130","9":"9/130","11":"1/13","27":"1/13","28":"10/13"},"-----+-----+------++++++----+++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"-----+-----+------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-----+-----+------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"-----+-----+------++++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++----++---+++-+":{"18":"2/59","32":"95/118","33":"11/118","37":"4/59"},"-----+-----+------++++++----++---+++---":{"3":"1/223","18":"1/223","27":"116/1115","28":"1959/2230","38":"19/2230"},"-----+-----+------++++++----++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"-----+-----+------++++++----++---+-":{"28":"1/2","34":"1/2"},"-----+-----+------++++++----++----+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++----++----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"-----+-----+------++++++----++----++---":{"17":"1/154","27":"38/385","28":"1349/1540","33":"1/154","38":"19/1540"},"-----+-----+------++++++----++----+-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"-----+-----+------++++++----++-----":{"28":"1/2","34":"1/2"},"-----+-----+------++++++----+-":{"28":"10/11","29":"1/11"},"-----+-----+------++++++-----++":{"16":"161/400","18":"1/20","28":"1/2","30":"19/400"},"-----+-----+------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"-----+-----+------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"-----+-----+------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"-----+-----+------++++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++-----+----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"-----+-----+------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"-----+-----+------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"-----+-----+------++++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-----+-----+------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"-----+-----+------++++++-----+------":{"29":"1/2","35":"1/2"},"-----+-----+------++++++------+":{"3":"19/129","11":"19/129","29":"10/129","30":"27/43"},"-----+-----+------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"-----+-----+------++++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"-----+-----+------++++++---------+":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"-----+-----+------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"-----+-----+------++++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-----+-----+------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"-----+-----+------++++++------------+":{"36":"1"},"-----+-----+------++++++-------------+":{"18":"9/28","37":"19/28"},"-----+-----+------++++++---------------":{"35":"11/21","38":"10/21"},"-----+-----+------+++++-":{"4":"181/209","18":"9/209","23":"1/11"},"-----+-----+------++++-":{"20":"1/2","22":"1/2"},"-----+-----+------+++-":{"10":"161/200","18":"19/200","21":"1/10"},"-----+-----+------++-":{"8":"17/63","18":"2/21","20":"40/63"},"-----+-----+------+-":{"8":"13/67","18":"14/67","19":"40/67"},"-----+-----+-------++++++":{"18":"1/2","24":"1/2"},"-----+-----+-------+++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++-+++++++++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"-----+-----+-------+++++-+++++++++++--+":{"5":"5/69","25":"27/230","28":"833/1380","30":"19/276","38":"19/138"},"-----+-----+-------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-----+-------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----+-------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----+-------+++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++-+++++-+++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"-----+-----+-------+++++-+++++-+++++--+":{"5":"5/69","25":"407/2415","28":"293/690","31":"95/483","38":"19/138"},"-----+-----+-------+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-----+-----+-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-----+-------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+-------+++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-----+-------+++++-++++-":{"26":"10/11","29":"1/11"},"-----+-----+-------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-----+-----+-------+++++-++-":{"5":"44/565","16":"418/565","25":"181/1130","27":"5/226"},"-----+-----+-------+++++-+-":{"25":"1/2","26":"1/2"},"-----+-----+-------+++++--+++++":{"4":"19/34","11":"10/119","16":"57/238","25":"19/238","30":"9/238"},"-----+-----+-------+++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++--++++-+++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"-----+-----+-------+++++--++++-+++++--+":{"5":"5/69","19":"407/1587","28":"371/3174","31":"661/1587","38":"19/138"},"-----+-----+-------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"-----+-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-----+-------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+-------+++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++--++++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"-----+-----+-------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"-----+-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+-------+++++--++++--+-":{"10":"38/45","11":"4/45","26":"1/18","33":"1/90"},"-----+-----+-------+++++--++++---":{"26":"1/2","32":"1/2"},"-----+-----+-------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-----+-----+-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"-----+-----+-------+++++--+-":{"26":"9/10","27":"1/10"},"-----+-----+-------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"-----+-----+-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-----+-------+++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++---+++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"-----+-----+-------+++++---+++--++++---":{"3":"15/496","19":"95/992","26":"631/992","28":"179/992","38":"57/992"},"-----+-----+-------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"-----+-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+-------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-----+-----+-------+++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"-----+-----+-------+++++---+++---+++---":{"9":"5/197","28":"123/394","32":"121/197","38":"19/394"},"-----+-----+-------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"-----+-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-----+-------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-----+-----+-------+++++---++-":{"4":"19/22","11":"1/11","18":"9/209","27":"9/7942","29":"5/3971"},"-----+-----+-------+++++---+-":{"3":"19/157","11":"19/157","18":"9/157","27":"10/157","28":"100/157"},"-----+-----+-------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"-----+-----+-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-----+-------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"-----+-----+-------+++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-----+-----+-------+++++----++---+++---":{"3":"3/604","19":"19/1208","27":"631/6040","28":"5227/6040","38":"57/6040"},"-----+-----+-------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"-----+-----+-------+++++----++---+-":{"28":"1/2","34":"1/2"},"-----+-----+-------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-----+-----+-------+++++----+-":{"28":"10/11","29":"1/11"},"-----+-----+-------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"-----+-----+-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-----+-----+-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-----+-----+-------+++++-----+---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-----+-----+-------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-----+-------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-----+-----+-------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-----+-----+-------+++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++-----+----++-+":{"5":"95/5452","29":"35/1363","32":"5401/10904","34":"584/1363","37":"361/10904"},"-----+-----+-------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-----+-------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-----+-----+-------+++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"-----+-----+-------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-----+-------+++++-----+------":{"29":"1/2","35":"1/2"},"-----+-----+-------+++++------+":{"3":"19/129","11":"19/129","29":"10/129","30":"27/43"},"-----+-----+-------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"-----+-----+-------+++++--------+":{"2":"19/33","11":"1/11","29":"2/33","32":"3/11"},"-----+-----+-------+++++---------+":{"3":"1/3","11":"1/3","29":"10/57","33":"3/19"},"-----+-----+-------+++++----------+":{"4":"19/31","11":"2/31","29":"1/31","34":"9/31"},"-----+-----+-------+++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-----+-------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"-----+-----+-------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-----+-------+++++------------+":{"36":"1"},"-----+-----+-------+++++-------------+":{"35":"9/19","37":"10/19"},"-----+-----+-------+++++---------------":{"35":"11/21","38":"10/21"},"-----+-----+-------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"-----+-----+-------+++-":{"20":"1/2","22":"1/2"},"-----+-----+-------++-":{"10":"22/35","19":"19/70","21":"1/10"},"-----+-----+-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"-----+-----+--------":{"3":"17/62","11":"9/31","19":"27/62"},"-----+------+":{"11":"1/11","12":"10/11"},"-----+-------+":{"11":"1/11","13":"10/11"},"-----+--------+":{"11":"1/11","14":"10/11"},"-----+---------+":{"8":"1/2","11":"4/19","15":"11/38"},"-----+----------+":{"11":"1/11","16":"10/11"},"-----+-----------+":{"11":"1/2","17":"1/2"},"-----+------------+++++++++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++++++++++++++-+":{"5":"5/69","24":"7/69","32":"95/138","37":"19/138"},"-----+------------++++++++++++++++++--+":{"5":"5/69","24":"3/92","28":"95/138","30":"19/276","38":"19/138"},"-----+------------+++++++++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+------------++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+------------+++++++++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+------------++++++++++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+------------+++++++++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+------------++++++++++++-":{"5":"10/29","11":"10/29","24":"9/58","30":"9/58"},"-----+------------+++++++++++-":{"26":"10/11","29":"1/11"},"-----+------------++++++++++-":{"8":"9/31","18":"18/589","24":"20/589","28":"20/31"},"-----+------------+++++++++-":{"5":"161/1800","16":"3059/3600","24":"181/3600","27":"19/1800"},"-----+------------++++++++-":{"14":"17/63","24":"2/21","26":"40/63"},"-----+------------+++++++-":{"24":"1/2","25":"1/2"},"-----+------------++++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++-+++++++++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+------------++++++-+++++++++++--+":{"5":"5/69","18":"135/3703","28":"7220/11109","30":"2299/22218","38":"19/138"},"-----+------------++++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+------------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+------------++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+------------++++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+------------++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+------------++++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++-+++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+------------++++++-+++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"-----+------------++++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-----+------------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+------------++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+------------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+------------++++++-+++++--":{"25":"1/2","31":"1/2"},"-----+------------++++++-++++-":{"26":"10/11","29":"1/11"},"-----+------------++++++-+++-":{"8":"19/77","18":"2/77","25":"8/77","28":"48/77"},"-----+------------++++++-++-":{"5":"44/565","16":"418/565","25":"181/1130","27":"5/226"},"-----+------------++++++-+-":{"25":"1/2","26":"1/2"},"-----+------------++++++--+++++":{"5":"127/2372","16":"2413/4744","18":"125/1186","25":"551/2372","30":"475/4744"},"-----+------------++++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++--++++-+++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+------------++++++--++++-+++++--+":{"5":"5/69","18":"37/552","28":"95/276","31":"209/552","38":"19/138"},"-----+------------++++++--++++-++++-":{"18":"119/834","25":"170/417","31":"361/834","35":"7/417"},"-----+------------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+------------++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+------------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+------------++++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++--++++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+------------++++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"-----+------------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+------------++++++--++++--+-":{"5":"1/12","10":"19/24","18":"1/40","26":"1/12","33":"1/60"},"-----+------------++++++--++++---":{"26":"1/2","32":"1/2"},"-----+------------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-----+------------++++++--++-":{"8":"19/141","18":"2/141","26":"40/141","28":"80/141"},"-----+------------++++++--+-":{"26":"9/10","27":"1/10"},"-----+------------++++++---++++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"-----+------------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-----+------------++++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++---+++--++++-+":{"5":"5/69","18":"7/69","32":"95/138","37":"19/138"},"-----+------------++++++---+++--++++---":{"11":"95/3748","18":"35/937","26":"1127/1874","28":"2157/7496","38":"361/7496"},"-----+------------++++++---+++--+++-":{"18":"3/46","26":"10/23","32":"247/506","35":"3/253"},"-----+------------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+------------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"-----+------------++++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"-----+------------++++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"-----+------------++++++---+++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"-----+------------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+------------++++++---+++----":{"5":"19/56","11":"19/56","27":"9/56","33":"9/56"},"-----+------------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"-----+------------++++++---+-":{"5":"19/146","11":"19/146","18":"9/146","27":"9/146","28":"45/73"},"-----+------------++++++----+++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"-----+------------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"-----+------------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"-----+------------++++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++----++---+++-+":{"18":"2/59","32":"95/118","33":"11/118","37":"4/59"},"-----+------------++++++----++---+++---":{"11":"19/4356","18":"7/1089","27":"1127/10890","28":"38221/43560","38":"361/43560"},"-----+------------++++++----++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"-----+------------++++++----++---+-":{"28":"1/2","34":"1/2"},"-----+------------++++++----++----+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++----++----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"-----+------------++++++----++----++---":{"11":"1/244","27":"1127/11590","28":"2159/2440","33":"7/1159","38":"19/2440"},"-----+------------++++++----++----+-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"-----+------------++++++----++-----":{"28":"1/2","34":"1/2"},"-----+------------++++++----+-":{"28":"10/11","29":"1/11"},"-----+------------++++++-----++":{"16":"161/400","18":"1/20","28":"1/2","30":"19/400"},"-----+------------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"-----+------------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"-----+------------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"-----+------------++++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++-----+----++-+":{"5":"5/354","18":"7/354","32":"95/236","34":"95/177","37":"19/708"},"-----+------------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"-----+------------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"-----+------------++++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-----+------------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"-----+------------++++++-----+------":{"29":"1/2","35":"1/2"},"-----+------------++++++------+":{"18":"19/220","29":"1/11","30":"181/220"},"-----+------------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"-----+------------++++++--------+":{"18":"19/220","29":"1/11","32":"181/220"},"-----+------------++++++---------+":{"3":"5/24","5":"5/24","18":"3/16","29":"5/24","33":"3/16"},"-----+------------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"-----+------------++++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+------------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"-----+------------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"-----+------------++++++------------+":{"36":"1"},"-----+------------++++++-------------+":{"18":"9/28","37":"19/28"},"-----+------------++++++---------------":{"35":"11/21","38":"10/21"},"-----+------------+++++-":{"4":"181/209","18":"9/209","23":"1/11"},"-----+------------++++-":{"20":"1/2","22":"1/2"},"-----+------------+++-":{"10":"161/200","18":"19/200","21":"1/10"},"-----+------------++-":{"8":"17/63","18":"2/21","20":"40/63"},"-----+------------+-":{"18":"1/2","19":"1/2"},"-----+-------------++++++":{"18":"1/2","24":"1/2"},"-----+-------------+++++-++++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++-+++++++++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"-----+-------------+++++-+++++++++++--+":{"5":"5/69","25":"27/230","28":"833/1380","30":"19/276","38":"19/138"},"-----+-------------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-----+-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-------------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-------------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-------------+++++-+++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++-+++++-+++++-+":{"5":"5/69","25":"20/69","32":"1/2","37":"19/138"},"-----+-------------+++++-+++++-+++++--+":{"5":"5/69","25":"407/2415","28":"293/690","31":"95/483","38":"19/138"},"-----+-------------+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-----+-------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-------------+++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-------------+++++-++++-":{"26":"10/11","29":"1/11"},"-----+-------------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-----+-------------+++++-++-":{"5":"44/565","16":"418/565","25":"181/1130","27":"5/226"},"-----+-------------+++++-+-":{"25":"1/2","26":"1/2"},"-----+-------------+++++--+++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++--++++++++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"-----+-------------+++++--++++++++++--+":{"5":"5/69","19":"135/1012","28":"3325/6072","30":"661/6072","38":"19/138"},"-----+-------------+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"-----+-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+-------------+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-------------+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-------------+++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++--++++-+++++-+":{"5":"5/69","19":"20/69","32":"1/2","37":"19/138"},"-----+-------------+++++--++++-+++++--+":{"5":"5/69","19":"407/1587","28":"371/3174","31":"661/1587","38":"19/138"},"-----+-------------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"-----+-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+-------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-------------+++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++--++++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"-----+-------------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"-----+-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-------------+++++--++++--+-":{"5":"1/15","10":"19/30","26":"1/15","28":"1/5","33":"1/30"},"-----+-------------+++++--++++---":{"26":"1/2","32":"1/2"},"-----+-------------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-----+-------------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"-----+-------------+++++--+-":{"26":"9/10","27":"1/10"},"-----+-------------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"-----+-------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-------------+++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++---+++--++++-+":{"5":"5/151","19":"20/151","31":"41/151","32":"1/2","37":"19/302"},"-----+-------------+++++---+++--++++---":{"3":"15/496","19":"95/992","26":"631/992","28":"179/992","38":"57/992"},"-----+-------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"-----+-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-------------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-----+-------------+++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"-----+-------------+++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"-----+-------------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"-----+-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-------------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-----+-------------+++++---++-":{"4":"19/22","5":"1/11","27":"9/418","29":"5/209"},"-----+-------------+++++---+-":{"5":"1/20","11":"1/20","19":"3/40","27":"3/40","28":"3/4"},"-----+-------------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"-----+-------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-------------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"-----+-------------+++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-----+-------------+++++----++---+++---":{"3":"3/604","19":"19/1208","27":"631/6040","28":"5227/6040","38":"57/6040"},"-----+-------------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"-----+-------------+++++----++---+-":{"28":"1/2","34":"1/2"},"-----+-------------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-----+-------------+++++----+-":{"28":"10/11","29":"1/11"},"-----+-------------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"-----+-------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-----+-------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-----+-------------+++++-----+---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-----+-------------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-------------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-----+-------------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-----+-------------+++++-----+----+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++-----+----++-+":{"5":"95/5452","29":"35/1363","32":"5401/10904","34":"584/1363","37":"361/10904"},"-----+-------------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-------------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-----+-------------+++++-----+-----++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"-----+-------------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-------------+++++-----+------":{"29":"1/2","35":"1/2"},"-----+-------------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-----+-------------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"-----+-------------+++++--------+":{"2":"13/33","5":"13/209","19":"3/19","29":"4/57","32":"6/19"},"-----+-------------+++++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++---------+++-+":{"19":"1/10","32":"3/4","33":"2/25","37":"7/100"},"-----+-------------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-------------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-----+-------------+++++---------+-":{"3":"1/12","5":"1/12","29":"1/228","33":"3/38","34":"3/4"},"-----+-------------+++++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++----------++-+":{"5":"5/328","19":"5/82","32":"259/656","34":"1/2","37":"19/656"},"-----+-------------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-------------+++++----------+-":{"2":"19/132","5":"1/44","29":"1/228","34":"3/4","35":"3/38"},"-----+-------------+++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+-------------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"-----+-------------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"-----+-------------+++++------------+":{"36":"1"},"-----+-------------+++++-------------+":{"35":"9/19","37":"10/19"},"-----+-------------+++++---------------":{"35":"11/21","38":"10/21"},"-----+-------------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"-----+-------------+++-":{"20":"1/2","22":"1/2"},"-----+-------------++-":{"10":"22/35","19":"19/70","21":"1/10"},"-----+-------------+-":{"19":"1/2","20":"1/2"},"-----+--------------+++++":{"19":"1/2","24":"1/2"},"-----+--------------++++-+":{"19":"1/2","25":"1/2"},"-----+--------------++++--+++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++--++++++++++-+":{"5":"5/69","26":"140/207","32":"47/414","37":"19/138"},"-----+--------------++++--++++++++++--+":{"5":"5/69","26":"27/46","28":"37/276","30":"19/276","38":"19/138"},"-----+--------------++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"-----+--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+--------------++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-----+--------------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+--------------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+--------------++++--++++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++--++++-+++++-+":{"5":"5/69","26":"140/207","32":"47/414","37":"19/138"},"-----+--------------++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"-----+--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+--------------++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-----+--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+--------------++++--++++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++--++++--++++-+":{"5":"5/171","26":"140/513","31":"17/57","32":"353/1026","37":"1/18"},"-----+--------------++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"-----+--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++--++++--+-":{"5":"1/15","10":"19/30","26":"1/15","28":"1/5","33":"1/30"},"-----+--------------++++--++++---":{"26":"1/2","32":"1/2"},"-----+--------------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-----+--------------++++--++-":{"8":"1/11","20":"1/11","26":"3/11","28":"6/11"},"-----+--------------++++--+-":{"26":"9/10","27":"1/10"},"-----+--------------++++---++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++---+++++++++-+":{"5":"5/69","20":"31/69","22":"47/138","37":"19/138"},"-----+--------------++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-----+--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"-----+--------------++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-----+--------------++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-----+--------------++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+--------------++++---+++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++---+++-+++++-+":{"5":"80/1341","20":"259/1341","28":"1463/2682","30":"79/894","37":"152/1341"},"-----+--------------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-----+--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"-----+--------------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-----+--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-----+--------------++++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++---+++--++++-+":{"5":"95/1569","27":"140/1569","31":"689/1569","32":"929/3138","37":"361/3138"},"-----+--------------++++---+++--++++---":{"3":"35/619","26":"372/619","28":"101/1238","31":"95/619","38":"133/1238"},"-----+--------------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"-----+--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-----+--------------++++---+++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++---+++---+++-+":{"5":"1/43","27":"51/430","32":"35/43","37":"19/430"},"-----+--------------++++---+++---+++---":{"11":"5/212","28":"143/424","32":"63/106","38":"19/424"},"-----+--------------++++---+++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"-----+--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+--------------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-----+--------------++++---++-":{"4":"19/22","5":"1/11","27":"9/418","29":"5/209"},"-----+--------------++++---+-":{"3":"1/13","5":"1/13","27":"1/13","28":"10/13"},"-----+--------------++++----+++":{"20":"1/8","27":"1/10","28":"61/80","30":"1/80"},"-----+--------------++++----++-+":{"20":"7/30","27":"1/10","28":"3/5","31":"1/15"},"-----+--------------++++----++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++----++--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"-----+--------------++++----++--++++---":{"3":"7/719","27":"372/3595","28":"6053/7190","31":"19/719","38":"133/7190"},"-----+--------------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"-----+--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-----+--------------++++----++---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-----+--------------++++----++---+++---":{"3":"3/547","27":"268/2735","28":"4657/5470","32":"19/547","38":"57/5470"},"-----+--------------++++----++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"-----+--------------++++----++---+-":{"28":"1/2","34":"1/2"},"-----+--------------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-----+--------------++++----+-":{"28":"10/11","29":"1/11"},"-----+--------------++++-----++":{"20":"1/19","22":"8/19","28":"1/2","30":"1/38"},"-----+--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"-----+--------------++++-----+--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++-----+--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"-----+--------------++++-----+--++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-----+--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-----+--------------++++-----+---++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-----+--------------++++-----+---+++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+--------------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-----+--------------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-----+--------------++++-----+----":{"19":"3/5","29":"21/95","33":"17/95"},"-----+--------------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-----+--------------++++-------+":{"20":"2/11","22":"13/22","29":"1/11","31":"3/22"},"-----+--------------++++--------+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++--------++++-+":{"5":"95/869","21":"140/869","31":"339/869","32":"229/1738","37":"361/1738"},"-----+--------------++++--------++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-----+--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++--------+-":{"2":"1444/2805","5":"76/935","29":"4/255","32":"57/170","33":"9/170"},"-----+--------------++++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++---------+++-+":{"21":"1/16","32":"25/32","33":"3/80","37":"19/160"},"-----+--------------++++---------+++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+--------------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-----+--------------++++---------+-":{"3":"7/81","5":"7/81","19":"1/81","33":"2/27","34":"20/27"},"-----+--------------++++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++----------++-+":{"5":"95/3352","21":"35/838","32":"3161/6704","34":"339/838","37":"361/6704"},"-----+--------------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-----+--------------++++----------+-":{"2":"19/132","5":"1/44","29":"1/228","34":"3/4","35":"3/38"},"-----+--------------++++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+--------------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-----+--------------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-----+--------------++++------------+":{"36":"1"},"-----+--------------++++-------------+":{"35":"9/19","37":"10/19"},"-----+--------------++++---------------":{"35":"11/21","38":"10/21"},"-----+--------------+++-":{"4":"19/22","5":"1/11","20":"9/242","23":"1/121"},"-----+--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"-----+--------------+-":{"20":"9/10","21":"1/10"},"-----+---------------++++":{"19":"1/2","24":"1/2"},"-----+---------------+++-+":{"20":"1/2","25":"1/2"},"-----+---------------+++--+":{"20":"1/2","26":"1/2"},"-----+---------------+++---++++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"-----+---------------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-----+---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"-----+---------------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-----+---------------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-----+---------------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+---------------+++---+++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++---+++-+++++-+-":{"5":"145/3159","28":"2030/3159","30":"899/6318","37":"5/39","38":"259/6318"},"-----+---------------+++---+++-+++++---":{"4":"5/12","20":"5/12","30":"1/12","38":"1/12"},"-----+---------------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-----+---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-----+---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-----+---------------+++---+++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++---+++--++++-+":{"5":"95/1569","27":"140/1569","31":"689/1569","32":"929/3138","37":"361/3138"},"-----+---------------+++---+++--++++---":{"3":"35/619","26":"372/619","28":"101/1238","31":"95/619","38":"133/1238"},"-----+---------------+++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"-----+---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-----+---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-----+---------------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"-----+---------------+++---+-":{"3":"1/13","5":"1/13","27":"1/13","28":"10/13"},"-----+---------------+++----+++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++----++++++++-+-":{"3":"1/43","27":"26/215","28":"349/430","38":"19/430"},"-----+---------------+++----++++++++--":{"3":"39/257","22":"121/2570","27":"304/1285","30":"71/257","37":"741/2570"},"-----+---------------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-----+---------------+++----++++++-":{"31":"1/2","34":"1/2"},"-----+---------------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-----+---------------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-----+---------------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+---------------+++----++-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++----++-+++++-+-":{"5":"145/3159","28":"2030/3159","30":"899/6318","37":"5/39","38":"259/6318"},"-----+---------------+++----++-+++++---":{"3":"10/639","27":"1/9","28":"353/426","30":"19/1278","38":"19/639"},"-----+---------------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"-----+---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"-----+---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-----+---------------+++----++--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++----++--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"-----+---------------+++----++--++++---":{"3":"7/719","27":"372/3595","28":"6053/7190","31":"19/719","38":"133/7190"},"-----+---------------+++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"-----+---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"-----+---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-----+---------------+++----+-":{"28":"10/11","29":"1/11"},"-----+---------------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"-----+---------------+++-----+-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++-----+-+++++-+-":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"-----+---------------+++-----+-+++++---":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"-----+---------------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-----+---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-----+---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-----+---------------+++-----+--+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++-----+--++++-+":{"5":"95/1219","29":"140/1219","31":"584/1219","32":"439/2438","37":"361/2438"},"-----+---------------+++-----+--++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-----+---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"-----+---------------+++-----+---":{"3":"5/59","5":"5/59","20":"27/59","29":"4/59","32":"18/59"},"-----+---------------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-----+---------------+++-------++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++-------+++++-+-":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"-----+---------------+++-------+++++---":{"3":"65/5392","21":"93/1348","28":"8953/10784","31":"355/5392","38":"247/10784"},"-----+---------------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-----+---------------+++-------+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-----+---------------+++-------+-":{"31":"1/2","32":"1/2"},"-----+---------------+++--------+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++--------++++-+":{"5":"95/869","21":"140/869","31":"339/869","32":"229/1738","37":"361/1738"},"-----+---------------+++--------++++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-----+---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++--------+-":{"2":"1444/2805","5":"76/935","29":"4/255","32":"57/170","33":"9/170"},"-----+---------------+++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++---------+++-+":{"21":"1/16","32":"25/32","33":"3/80","37":"19/160"},"-----+---------------+++---------+++---":{"3":"1/100","21":"1/21","28":"9/10","38":"1/21"},"-----+---------------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-----+---------------+++---------+-":{"3":"3/29","5":"3/29","20":"1/29","33":"2/29","34":"20/29"},"-----+---------------+++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++----------++-+":{"5":"95/3352","21":"35/838","32":"3161/6704","34":"339/838","37":"361/6704"},"-----+---------------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-----+---------------+++----------+-":{"2":"19/132","5":"1/44","29":"1/228","34":"3/4","35":"3/38"},"-----+---------------+++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+---------------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"-----+---------------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"-----+---------------+++------------+":{"36":"1"},"-----+---------------+++-------------+":{"35":"9/19","37":"10/19"},"-----+---------------+++---------------":{"35":"11/21","38":"10/21"},"-----+---------------++-":{"4":"19/22","5":"1/11","21":"9/418","23":"5/209"},"-----+---------------+-":{"3":"1/13","5":"1/13","21":"1/13","22":"10/13"},"-----+----------------+++":{"21":"1/10","24":"9/10"},"-----+----------------++-+":{"21":"1/10","25":"9/10"},"-----+----------------++--+":{"21":"1/10","26":"9/10"},"-----+----------------++---+":{"21":"1/2","27":"1/2"},"-----+----------------++----+++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++----++++++++-+-":{"3":"1/43","27":"26/215","28":"349/430","38":"19/430"},"-----+----------------++----++++++++--":{"3":"1/23","21":"16/115","22":"159/230","30":"1/23","37":"19/230"},"-----+----------------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"-----+----------------++----++++++-":{"31":"1/2","34":"1/2"},"-----+----------------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"-----+----------------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"-----+----------------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+----------------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"-----+----------------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"-----+----------------++-----++++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++-----+++++++-+-":{"3":"1/72","28":"71/80","29":"13/180","38":"19/720"},"-----+----------------++-----+++++++--":{"3":"5/259","22":"159/518","28":"152/259","30":"13/259","37":"19/518"},"-----+----------------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"-----+----------------++-----+++++-":{"31":"1/2","34":"1/2"},"-----+----------------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"-----+----------------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"-----+----------------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+----------------++-----+-++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++-----+-+++++-+-":{"3":"10/929","28":"1639/1858","29":"71/929","30":"19/1858","38":"19/929"},"-----+----------------++-----+-+++++---":{"3":"1/46","28":"81/92","37":"45/1334","38":"171/2668"},"-----+----------------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-----+----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"-----+----------------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-----+----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-----+----------------++-----+--":{"3":"19/109","5":"19/109","21":"21/109","29":"20/109","31":"30/109"},"-----+----------------++------+":{"4":"19/229","5":"2/229","22":"180/229","29":"19/229","30":"9/229"},"-----+----------------++-------++++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++-------+++++-+-":{"3":"25/1244","23":"93/1555","28":"10693/12440","31":"139/6220","38":"95/2488"},"-----+----------------++-------+++++---":{"3":"1/46","28":"81/92","37":"45/1334","38":"171/2668"},"-----+----------------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"-----+----------------++-------+++-":{"31":"1/2","34":"1/2"},"-----+----------------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"-----+----------------++-------+-":{"31":"1/2","32":"1/2"},"-----+----------------++--------+++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++--------++++-+":{"5":"5/101","22":"70/101","31":"16/101","32":"1/202","37":"19/202"},"-----+----------------++--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-----+----------------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"-----+----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+----------------++--------+-":{"2":"361/594","5":"19/198","21":"1/54","32":"25/108","33":"5/108"},"-----+----------------++---------++++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++---------+++-+":{"23":"2/29","32":"45/58","33":"7/290","37":"19/145"},"-----+----------------++---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-----+----------------++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"-----+----------------++---------+-":{"3":"19/149","5":"19/149","21":"1/149","33":"10/149","34":"100/149"},"-----+----------------++----------+++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++----------++-+":{"5":"95/2932","23":"35/733","32":"2881/5864","34":"269/733","37":"361/5864"},"-----+----------------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----+----------------++----------+-":{"34":"10/11","35":"1/11"},"-----+----------------++-----------++":{"5":"5/69","22":"109/138","36":"19/138"},"-----+----------------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-----+----------------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----+----------------++------------+":{"36":"1"},"-----+----------------++-------------+":{"35":"9/19","37":"10/19"},"-----+----------------++---------------":{"35":"11/21","38":"10/21"},"-----+----------------+-":{"22":"10/11","23":"1/11"},"-----+-----------------++":{"21":"1/10","24":"9/10"},"-----+-----------------+-+":{"21":"1/10","25":"9/10"},"-----+-----------------+--+":{"21":"1/10","26":"9/10"},"-----+-----------------+---+":{"21":"1/2","27":"1/2"},"-----+-----------------+----+":{"22":"1/2","28":"1/2"},"-----+-----------------+-----++++++++":{"22":"20/21","36":"1/21"},"-----+-----------------+-----+++++++-+-":{"3":"1/72","28":"71/80","29":"13/180","38":"19/720"},"-----+-----------------+-----+++++++--":{"3":"1/20","22":"29/40","30":"69/1700","32":"38/425","37":"19/200"},"-----+-----------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"-----+-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"-----+-----------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----+-----------------+-----+-++++++":{"22":"20/21","36":"1/21"},"-----+-----------------+-----+-+++++-+-":{"3":"10/929","28":"1639/1858","29":"71/929","30":"19/1858","38":"19/929"},"-----+-----------------+-----+-+++++--":{"3":"5/3418","22":"5921/6836","29":"152/1709","30":"139/3418","37":"19/6836"},"-----+-----------------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"-----+-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"-----+-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----------------+-----+--":{"3":"19/109","5":"19/109","21":"21/109","29":"20/109","31":"30/109"},"-----+-----------------+------+++++++":{"22":"20/21","36":"1/21"},"-----+-----------------+------++++++-+-":{"3":"19/1090","23":"71/1090","28":"95/109","30":"139/10900","38":"361/10900"},"-----+-----------------+------++++++--":{"3":"19/148","29":"29/148","30":"2471/12580","32":"5921/25160","37":"361/1480"},"-----+-----------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"-----+-----------------+------++++-":{"31":"1/2","34":"1/2"},"-----+-----------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"-----+-----------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----+-----------------+------+-":{"30":"1/2","31":"1/2"},"-----+-----------------+-------++++++":{"22":"20/21","36":"1/21"},"-----+-----------------+-------+++++-+-":{"3":"25/1244","23":"93/1555","28":"10693/12440","31":"139/6220","38":"95/2488"},"-----+-----------------+-------+++++---":{"3":"1/46","28":"81/92","37":"45/1334","38":"171/2668"},"-----+-----------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"-----+-----------------+-------+++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-----+-----------------+-------+-":{"31":"1/2","32":"1/2"},"-----+-----------------+--------+++++":{"22":"20/21","36":"1/21"},"-----+-----------------+--------++++-+-":{"3":"14/869","23":"45/869","28":"1539/1738","38":"81/1738"},"-----+-----------------+--------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-----+-----------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"-----+-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----------------+--------+-":{"2":"361/594","5":"19/198","21":"1/54","32":"25/108","33":"5/108"},"-----+-----------------+---------++++":{"22":"20/21","36":"1/21"},"-----+-----------------+---------+++-+":{"23":"2/29","32":"45/58","33":"7/290","37":"19/145"},"-----+-----------------+---------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-----+-----------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"-----+-----------------+---------+-":{"3":"19/149","5":"19/149","21":"1/149","33":"10/149","34":"100/149"},"-----+-----------------+----------+++":{"22":"20/21","36":"1/21"},"-----+-----------------+----------++-+":{"5":"95/2932","23":"35/733","32":"2881/5864","34":"269/733","37":"361/5864"},"-----+-----------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----+-----------------+----------+-":{"34":"10/11","35":"1/11"},"-----+-----------------+-----------++":{"22":"20/21","36":"1/21"},"-----+-----------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-----+-----------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----+-----------------+------------+":{"36":"1"},"-----+-----------------+-------------+":{"35":"9/19","37":"10/19"},"-----+-----------------+---------------":{"35":"11/21","38":"10/21"},"-----+------------------+":{"23":"1/11","24":"10/11"},"-----+-------------------+":{"23":"1/11","25":"10/11"},"-----+--------------------+":{"23":"1/11","26":"10/11"},"-----+---------------------+":{"3":"1/3","5":"1/3","23":"10/57","27":"3/19"},"-----+----------------------+":{"23":"1/11","28":"10/11"},"-----+-----------------------+":{"23":"1/2","29":"1/2"},"-----+------------------------+++++++":{"36":"1"},"-----+------------------------++++++-+-":{"3":"137/1538","14":"639/1538","29":"155/769","38":"226/769"},"-----+------------------------++++++--":{"2":"7721/13530","5":"59/4510","29":"161/1230","30":"57/410","37":"6/41"},"-----+------------------------+++++-":{"21":"181/461","30":"90/461","35":"190/461"},"-----+------------------------++++-":{"30":"1/20","34":"19/20"},"-----+------------------------+++-":{"23":"161/422","30":"45/211","33":"171/422"},"-----+------------------------++-":{"30":"2/21","32":"19/21"},"-----+------------------------+-":{"30":"1/2","31":"1/2"},"-----+-------------------------++++++":{"22":"20/21","36":"1/21"},"-----+-------------------------+++++-+-":{"3":"1/46","28":"81/92","38":"9/92"},"-----+-------------------------+++++--":{"3":"19/148","23":"29/148","31":"583/1480","32":"7/185","37":"361/1480"},"-----+-------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-----+-------------------------+++-":{"31":"1/2","34":"1/2"},"-----+-------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-----+-------------------------+-":{"31":"1/2","32":"1/2"},"-----+--------------------------+++++":{"22":"20/21","36":"1/21"},"-----+--------------------------++++-+-":{"28":"5/6","31":"1/12","38":"1/12"},"-----+--------------------------++++---":{"28":"5/6","31":"1/12","37":"1/116","38":"13/174"},"-----+--------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"-----+--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------------------+-":{"2":"722/1155","5":"38/385","23":"2/105","32":"3/14","33":"3/70"},"-----+---------------------------++++":{"22":"20/21","36":"1/21"},"-----+---------------------------+++-+-":{"28":"5/6","32":"1/12","38":"1/12"},"-----+---------------------------+++---":{"28":"5/6","32":"1/12","37":"7/348","38":"11/174"},"-----+---------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"-----+---------------------------+-":{"3":"19/138","5":"19/138","23":"1/138","33":"3/46","34":"15/23"},"-----+----------------------------+++":{"22":"20/21","36":"1/21"},"-----+----------------------------++-+":{"0":"35/129","5":"65/172","33":"181/1032","37":"181/1032"},"-----+----------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----+----------------------------+-":{"2":"361/1419","5":"19/473","23":"1/129","34":"27/43","35":"3/43"},"-----+-----------------------------++":{"22":"20/21","36":"1/21"},"-----+-----------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"-----+-----------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----+------------------------------+":{"36":"1"},"-----+-------------------------------+":{"35":"9/19","37":"10/19"},"-----+---------------------------------":{"35":"11/21","38":"10/21"},"------+":{"5":"1/11","6":"10/11"},"-------+":{"5":"1/11","7":"10/11"},"--------+":{"5":"1/11","8":"10/11"},"---------+":{"4":"9/10","9":"1/10"},"----------+":{"5":"1/11","10":"10/11"},"-----------+":{"5":"1/2","11":"1/2"},"------------+":{"5":"1/11","12":"10/11"},"-------------+":{"11":"1/11","13":"10/11"},"--------------+":{"11":"1/11","14":"10/11"},"---------------+":{"5":"4/19","8":"1/2","15":"11/38"},"----------------+":{"11":"1/11","16":"10/11"},"-----------------+":{"5":"1/2","17":"1/2"},"------------------+++++++++++++++++++":{"36":"1"},"------------------++++++++++++++++++-+":{"24":"81/272","29":"5/136","37":"181/272"},"------------------++++++++++++++++++--+":{"24":"1/4","30":"1/4","38":"1/2"},"------------------+++++++++++++++++-":{"29":"1/2","35":"1/2"},"------------------++++++++++++++++-":{"30":"1/20","34":"19/20"},"------------------+++++++++++++++-":{"27":"1/2","33":"1/2"},"------------------++++++++++++++-":{"30":"2/21","32":"19/21"},"------------------+++++++++++++-":{"30":"6/25","31":"19/25"},"------------------++++++++++++-":{"24":"1/2","30":"1/2"},"------------------+++++++++++-":{"3":"181/461","24":"90/461","29":"190/461"},"------------------++++++++++-":{"24":"1/20","28":"19/20"},"------------------+++++++++-":{"11":"161/512","18":"1449/9728","24":"225/1216","27":"45/128"},"------------------++++++++-":{"24":"2/21","26":"19/21"},"------------------+++++++-":{"24":"1/2","25":"1/2"},"------------------++++++-++++++++++++":{"18":"9/41","24":"26/73","30":"23/82","36":"14/97"},"------------------++++++-+++++++++++-+":{"18":"29/77","24":"39/154","30":"19/154","37":"19/77"},"------------------++++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"------------------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"------------------++++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"------------------++++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"------------------++++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"------------------++++++-+++++-++++++":{"30":"8/29","31":"1/2","36":"13/58"},"------------------++++++-+++++-+++++-+":{"25":"841/1828","30":"116/457","36":"73/1828","37":"225/914"},"------------------++++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"------------------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"------------------++++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"------------------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"------------------++++++-+++++--":{"25":"1/2","31":"1/2"},"------------------++++++-++++-":{"26":"10/11","29":"1/11"},"------------------++++++-+++-":{"8":"19/77","18":"2/77","25":"8/77","28":"48/77"},"------------------++++++-++-":{"16":"22/35","25":"19/70","27":"1/10"},"------------------++++++-+-":{"25":"1/2","26":"1/2"},"------------------++++++--+++++":{"16":"127/800","18":"7/40","25":"1/2","30":"133/800"},"------------------++++++--++++-++++++":{"18":"2/17","25":"31/68","31":"13/34","36":"3/68"},"------------------++++++--++++-+++++-+":{"18":"28/151","25":"65/151","31":"95/302","37":"21/302"},"------------------++++++--++++-++++-":{"18":"119/834","25":"170/417","31":"361/834","35":"7/417"},"------------------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"------------------++++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"------------------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"------------------++++++--++++--+++++":{"26":"1/2","31":"3/8","36":"1/8"},"------------------++++++--++++--++++-+":{"18":"1/15","31":"11/30","32":"13/30","37":"2/15"},"------------------++++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"------------------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"------------------++++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"------------------++++++--++++---":{"26":"1/2","32":"1/2"},"------------------++++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"------------------++++++--++-":{"8":"19/141","18":"2/141","26":"40/141","28":"80/141"},"------------------++++++--+-":{"26":"9/10","27":"1/10"},"------------------++++++---++++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"------------------++++++---+++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"------------------++++++---+++--+++++":{"18":"9/142","26":"139/284","32":"31/71","36":"3/284"},"------------------++++++---+++--++++-+":{"18":"9/113","26":"55/113","32":"95/226","37":"3/226"},"------------------++++++---+++--++++---":{"5":"5/202","18":"5/202","26":"121/202","28":"123/404","38":"19/404"},"------------------++++++---+++--+++-":{"18":"3/46","26":"10/23","32":"247/506","35":"3/253"},"------------------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"------------------++++++---+++--+-":{"18":"6/95","26":"8/19","32":"1/2","33":"3/190"},"------------------++++++---+++---++++":{"22":"1/2","26":"5/12","36":"1/12"},"------------------++++++---+++---+++-+":{"27":"1/10","32":"5/6","37":"1/15"},"------------------++++++---+++---+++---":{"5":"5/212","28":"143/424","32":"63/106","38":"19/424"},"------------------++++++---+++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"------------------++++++---+++---+-":{"28":"1/2","34":"1/2"},"------------------++++++---+++----":{"27":"1/2","33":"1/2"},"------------------++++++---++-":{"26":"1/13","28":"11/13","29":"1/13"},"------------------++++++---+-":{"24":"1/180","27":"1/10","28":"161/180"},"------------------++++++----+++":{"16":"283/800","18":"3/40","26":"1/2","30":"57/800"},"------------------++++++----++-+":{"16":"21/95","18":"3/40","26":"1/2","31":"11/54"},"------------------++++++----++--+":{"18":"3/38","26":"61/152","27":"3/152","32":"1/2"},"------------------++++++----++---++++":{"22":"5/6","27":"1/12","36":"1/12"},"------------------++++++----++---+++-+":{"18":"2/59","32":"95/118","33":"11/118","37":"4/59"},"------------------++++++----++---+++---":{"5":"1/234","18":"1/234","27":"121/1170","28":"2059/2340","38":"19/2340"},"------------------++++++----++---++-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"------------------++++++----++---+-":{"28":"1/2","34":"1/2"},"------------------++++++----++----+++":{"22":"5/6","33":"1/12","36":"1/12"},"------------------++++++----++----++-+":{"18":"1/46","32":"21/46","34":"11/23","37":"1/23"},"------------------++++++----++----++---":{"5":"1/244","27":"121/1220","28":"2159/2440","33":"1/244","38":"19/2440"},"------------------++++++----++----+-":{"18":"3/293","26":"20/293","34":"247/293","35":"23/293"},"------------------++++++----++-----":{"28":"1/2","34":"1/2"},"------------------++++++----+-":{"28":"10/11","29":"1/11"},"------------------++++++-----++":{"16":"161/400","18":"1/20","28":"1/2","30":"19/400"},"------------------++++++-----+-+":{"16":"11/35","18":"1/20","28":"1/2","31":"19/140"},"------------------++++++-----+--+":{"18":"3/44","26":"4/11","28":"3/22","32":"19/44"},"------------------++++++-----+---+":{"18":"1/12","28":"5/6","33":"1/12"},"------------------++++++-----+----+++":{"22":"5/6","33":"1/12","36":"1/12"},"------------------++++++-----+----++-+":{"18":"1/46","32":"21/46","34":"11/23","37":"1/23"},"------------------++++++-----+----++---":{"18":"1/39","28":"87/94","38":"2/41"},"------------------++++++-----+----+-":{"18":"1/31","28":"10/31","34":"19/31","35":"1/31"},"------------------++++++-----+-----++":{"22":"5/6","33":"1/12","36":"1/12"},"------------------++++++-----+-----+-+":{"18":"2/59","32":"95/118","37":"19/118"},"------------------++++++-----+-----+---":{"18":"1/39","28":"87/94","38":"2/41"},"------------------++++++-----+------":{"29":"1/2","35":"1/2"},"------------------++++++------+":{"18":"19/220","29":"1/11","30":"181/220"},"------------------++++++-------+":{"18":"19/220","29":"1/11","31":"181/220"},"------------------++++++--------+":{"18":"19/220","29":"1/11","32":"181/220"},"------------------++++++---------+":{"18":"3/26","19":"5/13","29":"5/19","33":"9/38"},"------------------++++++----------+":{"18":"19/220","29":"1/11","34":"181/220"},"------------------++++++-----------++":{"22":"63/74","29":"5/64","36":"5/71"},"------------------++++++-----------+-+":{"18":"2/59","32":"95/118","37":"19/118"},"------------------++++++-----------+---":{"18":"1/39","28":"87/94","38":"2/41"},"------------------++++++------------+":{"36":"1"},"------------------++++++-------------+":{"18":"9/28","37":"19/28"},"------------------++++++---------------":{"35":"11/21","38":"10/21"},"------------------+++++-":{"3":"181/461","18":"90/461","23":"190/461"},"------------------++++-":{"18":"1/20","22":"19/20"},"------------------+++-":{"18":"10/29","21":"19/29"},"------------------++-":{"18":"2/21","20":"19/21"},"------------------+-":{"18":"1/2","19":"1/2"},"-------------------++++++":{"18":"1/2","24":"1/2"},"-------------------+++++-++++++++++++":{"22":"290/799","24":"419/1598","30":"219/1598","36":"190/799"},"-------------------+++++-+++++++++++-+-":{"37":"1/2","38":"1/2"},"-------------------+++++-++++++++++-":{"14":"181/259","30":"38/259","35":"40/259"},"-------------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-------------------+++++-++++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-------------------+++++-+++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-------------------+++++-++++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-------------------+++++-+++++-++++++":{"18":"247/1882","30":"217/941","31":"1/2","36":"130/941"},"-------------------+++++-+++++-+++++-+":{"18":"73/780","25":"1/2","30":"19/78","37":"127/780"},"-------------------+++++-+++++-++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-------------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-------------------+++++-+++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-------------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-------------------+++++-+++++--":{"25":"1/2","31":"1/2"},"-------------------+++++-++++-":{"26":"10/11","29":"1/11"},"-------------------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-------------------+++++-++-":{"16":"22/35","25":"19/70","27":"1/10"},"-------------------+++++-+-":{"25":"1/2","26":"1/2"},"-------------------+++++--+++++++++++":{"22":"41/96","25":"39/98","30":"6/83","36":"6/59"},"-------------------+++++--++++++++++-+-":{"19":"29/70","25":"29/70","37":"3/35","38":"3/35"},"-------------------+++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"-------------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-------------------+++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"-------------------+++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"-------------------+++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"-------------------+++++--++++-++++++":{"22":"14/47","25":"33/85","31":"19/94","36":"11/98"},"-------------------+++++--++++-+++++-+":{"19":"1/2","25":"13/146","30":"9/73","37":"21/73"},"-------------------+++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"-------------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-------------------+++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"-------------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-------------------+++++--++++--+++++":{"26":"1/2","31":"3/8","36":"1/8"},"-------------------+++++--++++--++++-+":{"26":"5/12","31":"3/8","32":"1/12","37":"1/8"},"-------------------+++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"-------------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-------------------+++++--++++--+-":{"26":"1/10","28":"4/5","33":"1/10"},"-------------------+++++--++++---":{"26":"1/2","32":"1/2"},"-------------------+++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"-------------------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"-------------------+++++--+-":{"26":"9/10","27":"1/10"},"-------------------+++++---++++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"-------------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-------------------+++++---+++--+++++":{"22":"9/34","26":"31/68","32":"4/17","36":"3/68"},"-------------------+++++---+++--++++-+":{"19":"9/35","26":"16/35","32":"17/70","37":"3/70"},"-------------------+++++---+++--++++---":{"5":"35/724","26":"407/724","28":"241/1448","31":"95/724","38":"133/1448"},"-------------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"26/55","35":"3/110"},"-------------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-------------------+++++---+++--+-":{"26":"8/31","28":"12/31","32":"19/62","33":"3/62"},"-------------------+++++---+++---++++":{"22":"1/2","26":"5/12","36":"1/12"},"-------------------+++++---+++---+++-+":{"27":"1/10","32":"5/6","37":"1/15"},"-------------------+++++---+++---+++---":{"5":"5/212","28":"143/424","32":"63/106","38":"19/424"},"-------------------+++++---+++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"-------------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-------------------+++++---+++----":{"18":"1/12","28":"5/6","33":"1/12"},"-------------------+++++---++-":{"18":"6/155","19":"19/155","28":"117/155","29":"13/155"},"-------------------+++++---+-":{"18":"1/28","19":"19/168","27":"13/168","28":"65/84"},"-------------------+++++----+++":{"16":"31/140","19":"3/14","26":"1/2","30":"9/140"},"-------------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-------------------+++++----++--+":{"19":"1/4","26":"3/16","27":"1/16","32":"1/2"},"-------------------+++++----++---++++":{"22":"5/6","27":"1/12","36":"1/12"},"-------------------+++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-------------------+++++----++---+++---":{"5":"3/637","19":"19/1274","27":"661/6370","28":"5527/6370","38":"57/6370"},"-------------------+++++----++---++-":{"19":"3/124","26":"7/124","34":"26/31","35":"5/62"},"-------------------+++++----++---+-":{"28":"1/2","34":"1/2"},"-------------------+++++----++----":{"18":"1/12","28":"5/6","33":"1/12"},"-------------------+++++----+-":{"28":"10/11","29":"1/11"},"-------------------+++++-----++":{"16":"11/35","19":"1/7","28":"1/2","30":"3/70"},"-------------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-------------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-------------------+++++-----+---++++":{"22":"5/6","27":"1/12","36":"1/12"},"-------------------+++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"-------------------+++++-----+---+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-------------------+++++-----+---++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-------------------+++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"-------------------+++++-----+----+++":{"22":"5/6","33":"1/12","36":"1/12"},"-------------------+++++-----+----++-+":{"29":"5/173","32":"199/346","34":"59/173","37":"19/346"},"-------------------+++++-----+----++---":{"19":"1/13","28":"57/65","38":"3/65"},"-------------------+++++-----+----+-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-------------------+++++-----+-----++":{"22":"5/6","33":"1/12","36":"1/12"},"-------------------+++++-----+-----+-+":{"29":"3/77","32":"44/53","37":"8/61"},"-------------------+++++-----+-----+---":{"19":"1/13","28":"57/65","38":"3/65"},"-------------------+++++-----+------":{"29":"1/2","35":"1/2"},"-------------------+++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"-------------------+++++-------+":{"19":"19/77","29":"1/11","31":"51/77"},"-------------------+++++--------+":{"19":"19/77","29":"1/11","32":"51/77"},"-------------------+++++---------++++":{"22":"63/74","29":"5/64","36":"5/71"},"-------------------+++++---------+++-+":{"19":"1/10","32":"3/4","33":"2/25","37":"7/100"},"-------------------+++++---------+++---":{"19":"1/13","28":"57/65","38":"3/65"},"-------------------+++++---------++-":{"19":"1/18","28":"7/36","34":"25/36","35":"1/18"},"-------------------+++++---------+-":{"19":"1/5","29":"7/95","33":"12/95","34":"3/5"},"-------------------+++++----------+++":{"22":"63/74","29":"5/64","36":"5/71"},"-------------------+++++----------++-+":{"19":"5/74","32":"67/148","34":"16/37","37":"7/148"},"-------------------+++++----------++---":{"19":"1/13","28":"57/65","38":"3/65"},"-------------------+++++----------+-":{"34":"10/11","35":"1/11"},"-------------------+++++-----------++":{"22":"63/74","29":"5/64","36":"5/71"},"-------------------+++++-----------+-+":{"19":"1/10","32":"3/4","37":"3/20"},"-------------------+++++-----------+---":{"19":"1/13","28":"57/65","38":"3/65"},"-------------------+++++------------+":{"36":"1"},"-------------------+++++-------------+":{"35":"9/19","37":"10/19"},"-------------------+++++---------------":{"35":"11/21","38":"10/21"},"-------------------++++-":{"4":"17/22","19":"3/22","23":"1/11"},"-------------------+++-":{"20":"1/2","22":"1/2"},"-------------------++-":{"10":"22/35","19":"19/70","21":"1/10"},"-------------------+-":{"19":"1/2","20":"1/2"},"--------------------+++++":{"19":"1/2","24":"1/2"},"--------------------++++-+":{"19":"1/2","25":"1/2"},"--------------------++++--+++++++++++":{"19":"21/52","22":"1/2","36":"5/52"},"--------------------++++--++++++++++-+-":{"37":"1/2","38":"1/2"},"--------------------++++--+++++++++-":{"25":"543/1966","26":"1267/1966","30":"38/983","35":"40/983"},"--------------------++++--++++++++-":{"31":"1/2","34":"1/2"},"--------------------++++--+++++++-":{"28":"161/180","30":"1/180","33":"1/10"},"--------------------++++--++++++-":{"14":"17/63","30":"2/21","32":"40/63"},"--------------------++++--+++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--------------------++++--++++-++++++":{"19":"419/1128","22":"1/2","30":"25/564","36":"95/1128"},"--------------------++++--++++-+++++-+-":{"28":"29/94","30":"29/94","37":"9/47","38":"9/47"},"--------------------++++--++++-++++-":{"25":"153/614","26":"357/614","31":"38/307","35":"14/307"},"--------------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--------------------++++--++++-++-":{"28":"22/25","31":"1/50","33":"1/10"},"--------------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--------------------++++--++++--+++++":{"19":"21/65","22":"1/2","31":"1/9","36":"1/15"},"--------------------++++--++++--++++-+":{"19":"1/13","26":"1/2","31":"17/52","37":"5/52"},"--------------------++++--++++--+++-":{"26":"17/22","31":"1/6","35":"2/33"},"--------------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++--++++--+-":{"19":"11/54","28":"77/108","31":"13/432","33":"23/432"},"--------------------++++--++++---":{"26":"1/2","32":"1/2"},"--------------------++++--+++-":{"25":"1/6","26":"17/22","29":"2/33"},"--------------------++++--++-":{"8":"1/11","20":"1/11","26":"3/11","28":"6/11"},"--------------------++++--+-":{"26":"9/10","27":"1/10"},"--------------------++++---++++++++++":{"22":"205/442","26":"419/884","30":"8/221","36":"23/884"},"--------------------++++---+++++++++-+-":{"20":"29/62","26":"29/62","37":"1/31","38":"1/31"},"--------------------++++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"--------------------++++---+++++++-":{"31":"1/2","34":"1/2"},"--------------------++++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"--------------------++++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"--------------------++++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"--------------------++++---+++-++++++":{"22":"31/78","26":"73/156","31":"4/39","36":"5/156"},"--------------------++++---+++-+++++-+-":{"26":"29/107","28":"87/214","30":"29/214","37":"10/107","38":"10/107"},"--------------------++++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"--------------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--------------------++++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"--------------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--------------------++++---+++--+++++":{"22":"9/34","26":"31/68","32":"4/17","36":"3/68"},"--------------------++++---+++--++++-+-":{"28":"29/68","31":"29/68","37":"5/68","38":"5/68"},"--------------------++++---+++--++++---":{"5":"35/724","26":"407/724","28":"241/1448","31":"95/724","38":"133/1448"},"--------------------++++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--------------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--------------------++++---+++---++++":{"22":"1/2","26":"5/12","36":"1/12"},"--------------------++++---+++---+++-+":{"27":"1/10","32":"5/6","37":"1/15"},"--------------------++++---+++---+++---":{"5":"5/212","28":"143/424","32":"63/106","38":"19/424"},"--------------------++++---+++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--------------------++++---+++---+-":{"28":"1/2","34":"1/2"},"--------------------++++---+++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--------------------++++---++-":{"19":"1/24","20":"1/8","28":"3/4","29":"1/12"},"--------------------++++---+-":{"19":"1/26","20":"3/26","27":"1/13","28":"10/13"},"--------------------++++----+++":{"20":"1/8","27":"1/10","28":"61/80","30":"1/80"},"--------------------++++----++-+":{"20":"7/30","27":"1/10","28":"3/5","31":"1/15"},"--------------------++++----++--+++++":{"22":"95/166","27":"31/332","32":"25/83","36":"11/332"},"--------------------++++----++--++++-+":{"20":"19/34","27":"3/34","28":"5/17","37":"1/17"},"--------------------++++----++--++++---":{"5":"7/796","27":"407/3980","28":"6753/7960","31":"19/796","38":"133/7960"},"--------------------++++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--------------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--------------------++++----++---++++":{"22":"5/6","27":"1/12","36":"1/12"},"--------------------++++----++---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"--------------------++++----++---+++---":{"5":"3/580","27":"283/2900","28":"4957/5800","32":"19/580","38":"57/5800"},"--------------------++++----++---++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"--------------------++++----++---+-":{"28":"1/2","34":"1/2"},"--------------------++++----++----":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"--------------------++++----+-":{"28":"10/11","29":"1/11"},"--------------------++++-----++":{"20":"1/19","22":"8/19","28":"1/2","30":"1/38"},"--------------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--------------------++++-----+--+++++":{"22":"95/166","27":"31/332","32":"25/83","36":"11/332"},"--------------------++++-----+--++++-+":{"20":"19/71","28":"47/71","29":"3/71","37":"2/71"},"--------------------++++-----+--++++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"--------------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--------------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"--------------------++++-----+---++++":{"22":"5/6","27":"1/12","36":"1/12"},"--------------------++++-----+---+++-+":{"29":"4/103","32":"171/206","33":"59/1030","37":"38/515"},"--------------------++++-----+---+++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"--------------------++++-----+---++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--------------------++++-----+---+-":{"10":"1/12","33":"1/12","34":"5/6"},"--------------------++++-----+----":{"19":"1/2","29":"5/19","33":"9/38"},"--------------------++++------+":{"21":"1/11","28":"19/22","30":"1/22"},"--------------------++++-------+":{"20":"2/11","22":"13/22","29":"1/11","31":"3/22"},"--------------------++++--------+++++":{"22":"437/714","29":"31/357","32":"199/714","36":"8/357"},"--------------------++++--------++++-+":{"20":"59/93","29":"8/93","32":"47/186","37":"5/186"},"--------------------++++--------++++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"--------------------++++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"--------------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++--------+-":{"32":"9/10","33":"1/10"},"--------------------++++---------++++":{"22":"63/74","29":"5/64","36":"5/71"},"--------------------++++---------+++-+":{"21":"1/16","32":"25/32","33":"3/80","37":"19/160"},"--------------------++++---------+++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"--------------------++++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"--------------------++++---------+-":{"23":"1/113","27":"1/113","33":"11/113","34":"100/113"},"--------------------++++----------+++":{"22":"63/74","29":"5/64","36":"5/71"},"--------------------++++----------++-+":{"21":"5/98","32":"17/28","34":"12/49","37":"19/196"},"--------------------++++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--------------------++++----------+-":{"34":"10/11","35":"1/11"},"--------------------++++-----------++":{"22":"63/74","29":"5/64","36":"5/71"},"--------------------++++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"--------------------++++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"--------------------++++------------+":{"36":"1"},"--------------------++++-------------+":{"35":"9/19","37":"10/19"},"--------------------++++---------------":{"35":"11/21","38":"10/21"},"--------------------+++-":{"4":"1/2","20":"9/22","23":"1/11"},"--------------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--------------------+-":{"20":"9/10","21":"1/10"},"---------------------++++":{"19":"1/2","24":"1/2"},"---------------------+++-+":{"20":"1/2","25":"1/2"},"---------------------+++--+":{"20":"1/2","26":"1/2"},"---------------------+++---++++++++++":{"22":"205/442","26":"419/884","30":"8/221","36":"23/884"},"---------------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"---------------------+++---++++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"---------------------+++---+++++++-":{"31":"1/2","34":"1/2"},"---------------------+++---++++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"---------------------+++---+++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"---------------------+++---++++-":{"16":"13/40","30":"7/40","31":"1/2"},"---------------------+++---+++-++++++":{"22":"31/78","26":"73/156","31":"4/39","36":"5/156"},"---------------------+++---+++-+++++-+-":{"26":"29/107","28":"87/214","30":"29/214","37":"10/107","38":"10/107"},"---------------------+++---+++-+++++---":{"5":"5/69","20":"185/414","26":"95/414","30":"47/414","38":"19/138"},"---------------------+++---+++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"---------------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"---------------------+++---+++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---------------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---------------------+++---+++--+++++":{"22":"9/34","26":"31/68","32":"4/17","36":"3/68"},"---------------------+++---+++--++++-+-":{"28":"29/68","31":"29/68","37":"5/68","38":"5/68"},"---------------------+++---+++--++++---":{"5":"35/724","26":"407/724","28":"241/1448","31":"95/724","38":"133/1448"},"---------------------+++---+++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---------------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++---+++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---------------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---------------------+++---++-":{"20":"1/13","22":"2/13","28":"9/13","29":"1/13"},"---------------------+++---+-":{"20":"1/14","22":"1/7","27":"1/14","28":"5/7"},"---------------------+++----+++++++++":{"22":"1805/2134","27":"419/4268","30":"50/1067","36":"39/4268"},"---------------------+++----++++++++-+-":{"5":"1/54","27":"31/270","28":"449/540","38":"19/540"},"---------------------+++----++++++++--":{"5":"13/162","22":"707/1620","27":"133/810","30":"1/6","37":"247/1620"},"---------------------+++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"---------------------+++----++++++-":{"31":"1/2","34":"1/2"},"---------------------+++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"---------------------+++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"---------------------+++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"---------------------+++----++-++++++":{"22":"95/126","27":"73/756","31":"25/189","36":"13/756"},"---------------------+++----++-+++++-+-":{"5":"10/749","27":"81/749","28":"1259/1498","30":"19/1498","38":"19/749"},"---------------------+++----++-+++++---":{"5":"10/749","27":"81/749","28":"1259/1498","30":"19/1498","38":"19/749"},"---------------------+++----++-++++-":{"26":"102/281","28":"153/281","31":"19/281","35":"7/281"},"---------------------+++----++-+++-":{"31":"1/2","34":"1/2"},"---------------------+++----++-++-":{"26":"44/123","28":"22/41","31":"19/246","33":"7/246"},"---------------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---------------------+++----++--+++++":{"22":"95/166","27":"31/332","32":"25/83","36":"11/332"},"---------------------+++----++--++++-+-":{"27":"29/326","28":"551/652","31":"29/652","37":"7/652","38":"7/652"},"---------------------+++----++--++++---":{"5":"7/796","27":"407/3980","28":"6753/7960","31":"19/796","38":"133/7960"},"---------------------+++----++--+++-":{"18":"1/17","26":"2/17","28":"13/17","35":"1/17"},"---------------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++----++--+-":{"19":"19/124","26":"13/124","28":"43/62","33":"3/62"},"---------------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---------------------+++----+-":{"28":"10/11","29":"1/11"},"---------------------+++-----++":{"21":"1/11","28":"19/22","30":"1/22"},"---------------------+++-----+-++++++":{"22":"95/126","27":"73/756","31":"25/189","36":"13/756"},"---------------------+++-----+-+++++-+-":{"5":"65/5777","21":"407/5777","28":"9553/11554","31":"405/5777","38":"247/11554"},"---------------------+++-----+-+++++---":{"5":"65/5777","21":"407/5777","28":"9553/11554","31":"405/5777","38":"247/11554"},"---------------------+++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"---------------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"---------------------+++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"---------------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"---------------------+++-----+--+++++":{"22":"95/166","27":"31/332","32":"25/83","36":"11/332"},"---------------------+++-----+--++++-+-":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"---------------------+++-----+--++++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"---------------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---------------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++-----+--+-":{"22":"4/13","28":"4/13","32":"9/26","33":"1/26"},"---------------------+++-----+---":{"20":"1/2","22":"5/32","29":"1/16","32":"9/32"},"---------------------+++------+":{"21":"1/11","28":"19/22","30":"1/22"},"---------------------+++-------++++++":{"22":"57/73","29":"6/67","31":"5/41","36":"1/100"},"---------------------+++-------+++++-+-":{"5":"65/5777","21":"407/5777","28":"9553/11554","31":"405/5777","38":"247/11554"},"---------------------+++-------+++++---":{"5":"65/5777","21":"407/5777","28":"9553/11554","31":"405/5777","38":"247/11554"},"---------------------+++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"---------------------+++-------+++-":{"31":"1/2","34":"1/2"},"---------------------+++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"---------------------+++-------+-":{"31":"1/2","32":"1/2"},"---------------------+++--------+++++":{"22":"437/714","29":"31/357","32":"199/714","36":"8/357"},"---------------------+++--------++++-+-":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"---------------------+++--------++++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"---------------------+++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"---------------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++--------+-":{"32":"9/10","33":"1/10"},"---------------------+++---------++++":{"22":"63/74","29":"5/64","36":"5/71"},"---------------------+++---------+++-+":{"21":"1/16","32":"25/32","33":"3/80","37":"19/160"},"---------------------+++---------+++---":{"5":"1/211","21":"10/211","28":"190/211","38":"10/211"},"---------------------+++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"---------------------+++---------+-":{"23":"1/113","27":"1/113","33":"11/113","34":"100/113"},"---------------------+++----------+++":{"22":"63/74","29":"5/64","36":"5/71"},"---------------------+++----------++-+":{"21":"5/98","32":"17/28","34":"12/49","37":"19/196"},"---------------------+++----------++---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---------------------+++----------+-":{"34":"10/11","35":"1/11"},"---------------------+++-----------++":{"22":"63/74","29":"5/64","36":"5/71"},"---------------------+++-----------+-+":{"21":"1/16","32":"25/32","37":"5/32"},"---------------------+++-----------+---":{"21":"71/1636","28":"2959/3272","33":"5/1636","38":"161/3272"},"---------------------+++------------+":{"36":"1"},"---------------------+++-------------+":{"35":"9/19","37":"10/19"},"---------------------+++---------------":{"35":"11/21","38":"10/21"},"---------------------++-":{"20":"1/13","22":"11/13","23":"1/13"},"---------------------+-":{"18":"1/180","21":"1/10","22":"161/180"},"----------------------+++":{"21":"1/10","24":"9/10"},"----------------------++-+":{"21":"1/10","25":"9/10"},"----------------------++--+":{"21":"1/10","26":"9/10"},"----------------------++---+":{"21":"1/2","27":"1/2"},"----------------------++----+++++++++":{"21":"21/212","22":"95/106","36":"1/212"},"----------------------++----++++++++-+-":{"5":"1/54","27":"31/270","28":"449/540","38":"19/540"},"----------------------++----++++++++--":{"5":"13/162","22":"707/1620","27":"133/810","30":"1/6","37":"247/1620"},"----------------------++----+++++++-":{"26":"28/73","28":"42/73","30":"2/99","35":"1/47"},"----------------------++----++++++-":{"31":"1/2","34":"1/2"},"----------------------++----+++++-":{"26":"161/422","28":"483/844","30":"19/844","33":"5/211"},"----------------------++----++++-":{"26":"17/54","28":"17/36","30":"1/36","32":"5/27"},"----------------------++----+++-":{"16":"13/40","30":"7/40","31":"1/2"},"----------------------++----++-":{"21":"1/11","28":"19/22","30":"1/22"},"----------------------++----+-":{"21":"1/21","28":"19/21","29":"1/21"},"----------------------++-----++++++++":{"21":"21/212","22":"95/106","36":"1/212"},"----------------------++-----+++++++-+-":{"5":"1/82","28":"729/820","29":"31/410","38":"19/820"},"----------------------++-----+++++++--":{"5":"13/162","22":"707/1620","27":"133/810","30":"1/6","37":"247/1620"},"----------------------++-----++++++-":{"22":"181/373","28":"181/373","30":"10/373","35":"1/373"},"----------------------++-----+++++-":{"31":"1/2","34":"1/2"},"----------------------++-----++++-":{"22":"161/332","28":"161/332","30":"9/332","33":"1/332"},"----------------------++-----+++-":{"22":"17/38","26":"17/57","30":"1/19","32":"23/114"},"----------------------++-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"----------------------++-----+-++++++":{"21":"21/212","22":"95/106","36":"1/212"},"----------------------++-----+-+++++-+-":{"5":"10/1029","28":"1819/2058","29":"27/343","30":"19/2058","38":"19/1029"},"----------------------++-----+-+++++--":{"5":"9/125","21":"184/625","22":"431/1250","29":"19/125","37":"171/1250"},"----------------------++-----+-++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"----------------------++-----+-+++-":{"31":"1/2","34":"1/2"},"----------------------++-----+-++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"----------------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"----------------------++-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"----------------------++------+":{"22":"5/6","28":"1/24","29":"1/12","30":"1/24"},"----------------------++-------++++++":{"22":"57/73","29":"6/67","31":"5/41","36":"1/100"},"----------------------++-------+++++-+-":{"5":"25/1314","23":"407/6570","28":"11233/13140","31":"92/3285","38":"95/2628"},"----------------------++-------+++++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"----------------------++-------++++-":{"22":"51/113","28":"51/113","31":"10/113","35":"1/113"},"----------------------++-------+++-":{"31":"1/2","34":"1/2"},"----------------------++-------++-":{"22":"22/49","28":"22/49","31":"9/98","33":"1/98"},"----------------------++-------+-":{"31":"1/2","32":"1/2"},"----------------------++--------+++++":{"21":"199/2118","22":"950/1059","29":"5/1059","36":"3/706"},"----------------------++--------++++-+-":{"5":"7/482","23":"25/482","28":"855/964","38":"45/964"},"----------------------++--------++++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"----------------------++--------+++-":{"22":"1/3","28":"1/3","32":"10/33","35":"1/33"},"----------------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----------------------++--------+-":{"32":"9/10","33":"1/10"},"----------------------++---------++++":{"21":"199/2118","22":"950/1059","29":"5/1059","36":"3/706"},"----------------------++---------+++-+":{"23":"2/29","32":"45/58","33":"7/290","37":"19/145"},"----------------------++---------+++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"----------------------++---------++-":{"22":"1/13","28":"1/13","34":"10/13","35":"1/13"},"----------------------++---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"----------------------++----------+++":{"21":"13/134","22":"361/402","33":"1/402","36":"1/402"},"----------------------++----------++-+":{"23":"5/83","32":"109/166","34":"14/83","37":"19/166"},"----------------------++----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----------------------++----------+-":{"34":"10/11","35":"1/11"},"----------------------++-----------++":{"21":"13/134","22":"361/402","33":"1/402","36":"1/402"},"----------------------++-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"----------------------++-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----------------------++------------+":{"36":"1"},"----------------------++-------------+":{"35":"9/19","37":"10/19"},"----------------------++---------------":{"35":"11/21","38":"10/21"},"----------------------+-":{"22":"10/11","23":"1/11"},"-----------------------++":{"21":"1/10","24":"9/10"},"-----------------------+-+":{"21":"1/10","25":"9/10"},"-----------------------+--+":{"21":"1/10","26":"9/10"},"-----------------------+---+":{"19":"1/50","22":"22/25","27":"1/10"},"-----------------------+----+":{"22":"1/2","28":"1/2"},"-----------------------+-----++++++++":{"22":"20/21","36":"1/21"},"-----------------------+-----+++++++-+-":{"5":"1/82","28":"729/820","29":"31/410","38":"19/820"},"-----------------------+-----+++++++--":{"5":"1/20","22":"7/10","30":"16/425","32":"399/3400","37":"19/200"},"-----------------------+-----++++++-":{"28":"3439/3840","29":"181/1920","30":"19/3840","35":"1/192"},"-----------------------+-----+++++-":{"31":"1/2","34":"1/2"},"-----------------------+-----++++-":{"28":"161/200","30":"19/200","33":"1/10"},"-----------------------+-----+++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----------------------+-----++-":{"16":"13/40","30":"7/40","31":"1/2"},"-----------------------+-----+-++++++":{"22":"20/21","36":"1/21"},"-----------------------+-----+-+++++-+-":{"5":"10/1029","28":"1819/2058","29":"27/343","30":"19/2058","38":"19/1029"},"-----------------------+-----+-+++++--":{"5":"5/4458","22":"7721/8916","29":"133/1486","30":"92/2229","37":"19/8916"},"-----------------------+-----+-++++-":{"28":"969/1097","29":"102/1097","31":"19/1097","35":"7/1097"},"-----------------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-----------------------+-----+-++-":{"28":"22/35","31":"19/70","33":"1/10"},"-----------------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----------------------+-----+--":{"21":"1/3","29":"1/3","30":"1/13","31":"10/39"},"-----------------------+------+++++++":{"22":"20/21","36":"1/21"},"-----------------------+------++++++-+-":{"5":"19/1190","23":"81/1190","28":"2071/2380","30":"46/2975","38":"361/11900"},"-----------------------+------++++++--":{"5":"19/156","29":"7/39","30":"584/3315","32":"7721/26520","37":"361/1560"},"-----------------------+------+++++-":{"23":"181/2019","28":"3439/4038","30":"199/4038","35":"19/2019"},"-----------------------+------++++-":{"31":"1/2","34":"1/2"},"-----------------------+------+++-":{"28":"161/200","30":"19/200","33":"1/10"},"-----------------------+------++-":{"14":"17/63","30":"2/21","32":"40/63"},"-----------------------+------+-":{"30":"1/2","31":"1/2"},"-----------------------+-------++++++":{"22":"20/21","36":"1/21"},"-----------------------+-------+++++-+-":{"5":"25/1314","23":"407/6570","28":"11233/13140","31":"92/3285","38":"95/2628"},"-----------------------+-------+++++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"-----------------------+-------++++-":{"23":"102/1295","28":"969/1295","31":"199/1295","35":"5/259"},"-----------------------+-------+++-":{"31":"1/2","34":"1/2"},"-----------------------+-------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-----------------------+-------+-":{"31":"1/2","32":"1/2"},"-----------------------+--------+++++":{"22":"20/21","36":"1/21"},"-----------------------+--------++++-+-":{"5":"7/482","23":"25/482","28":"855/964","38":"45/964"},"-----------------------+--------++++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"-----------------------+--------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"-----------------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----------------------+--------+-":{"32":"9/10","33":"1/10"},"-----------------------+---------++++":{"22":"20/21","36":"1/21"},"-----------------------+---------+++-+":{"23":"2/29","32":"45/58","33":"7/290","37":"19/145"},"-----------------------+---------+++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"-----------------------+---------++-":{"32":"1/13","34":"11/13","35":"1/13"},"-----------------------+---------+-":{"21":"1/13","23":"1/13","33":"1/13","34":"10/13"},"-----------------------+----------+++":{"22":"20/21","36":"1/21"},"-----------------------+----------++-+":{"23":"5/83","32":"109/166","34":"14/83","37":"19/166"},"-----------------------+----------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----------------------+----------+-":{"34":"10/11","35":"1/11"},"-----------------------+-----------++":{"22":"20/21","36":"1/21"},"-----------------------+-----------+-+":{"23":"2/29","32":"45/58","37":"9/58"},"-----------------------+-----------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"-----------------------+------------+":{"36":"1"},"-----------------------+-------------+":{"35":"9/19","37":"10/19"},"-----------------------+---------------":{"35":"11/21","38":"10/21"},"------------------------+":{"23":"1/11","24":"10/11"},"-------------------------+":{"23":"1/11","25":"10/11"},"--------------------------+":{"23":"1/11","26":"10/11"},"---------------------------+":{"23":"4/19","26":"1/2","27":"11/38"},"----------------------------+":{"23":"1/11","28":"10/11"},"-----------------------------+":{"23":"1/2","29":"1/2"},"------------------------------+++++++":{"36":"1"},"------------------------------++++++-+-":{"5":"137/1662","14":"243/554","29":"317/1662","38":"479/1662"},"------------------------------++++++--":{"2":"34390/63567","29":"9050/63567","30":"3211/21189","35":"59/21189","37":"3439/21189"},"------------------------------+++++-":{"30":"9/28","35":"19/28"},"------------------------------++++-":{"30":"1/20","34":"19/20"},"------------------------------+++-":{"23":"161/422","30":"45/211","33":"171/422"},"------------------------------++-":{"30":"2/21","32":"19/21"},"------------------------------+-":{"30":"1/2","31":"1/2"},"-------------------------------++++++":{"22":"20/21","36":"1/21"},"-------------------------------+++++-+-":{"5":"1/51","28":"15/17","38":"5/51"},"-------------------------------+++++--":{"5":"19/156","23":"7/39","31":"269/780","32":"191/1560","37":"361/1560"},"-------------------------------++++-":{"14":"51/103","31":"38/103","35":"14/103"},"-------------------------------+++-":{"31":"1/2","34":"1/2"},"-------------------------------++-":{"28":"22/35","31":"19/70","33":"1/10"},"-------------------------------+-":{"31":"1/2","32":"1/2"},"--------------------------------+++++":{"22":"20/21","36":"1/21"},"--------------------------------++++-+-":{"5":"1/51","28":"15/17","38":"5/51"},"--------------------------------++++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"--------------------------------+++-":{"31":"1/6","32":"17/22","35":"2/33"},"--------------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------------------+-":{"32":"9/10","33":"1/10"},"---------------------------------++++":{"22":"20/21","36":"1/21"},"---------------------------------+++-+-":{"5":"1/51","28":"15/17","38":"5/51"},"---------------------------------+++---":{"5":"1/51","28":"15/17","37":"50/1479","38":"95/1479"},"---------------------------------++-":{"32":"1/13","34":"11/13","35":"1/13"},"---------------------------------+-":{"3":"3/233","20":"10/233","33":"20/233","34":"200/233"},"----------------------------------+++":{"22":"20/21","36":"1/21"},"----------------------------------++-+":{"0":"5/24","33":"19/48","37":"19/48"},"----------------------------------++---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"----------------------------------+-":{"34":"10/11","35":"1/11"},"-----------------------------------++":{"22":"20/21","36":"1/21"},"-----------------------------------+-+":{"32":"1/10","34":"4/5","37":"1/10"},"-----------------------------------+---":{"28":"9/10","33":"1/100","37":"71/2900","38":"19/290"},"------------------------------------+":{"36":"1"},"-------------------------------------+":{"35":"9/19","37":"10/19"},"---------------------------------------":{"35":"11/21","38":"10/21"}}}


==> anc/proofs/s3/rational/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.3813021861403671,
  "dual": 0.381302202773994,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 4.216059945140088e-07,
  "dual_residual": 9.456556125446042e-08,
  "seconds": 11.488007607,
  "numerical_max_score": 0.38130238218354584,
  "c": "19/10",
  "n": 4,
  "cuts": [
    "20/19",
    "7/6",
    "3/2",
    "19/10",
    "2",
    "19/9"
  ],
  "patterns": 1492,
  "exclusions": 10724,
  "blocks": [
    7,
    14,
    51,
    31,
    27,
    39,
    40,
    34,
    27
  ],
  "bound": "22878142952845699/60000000000000000",
  "upper_decimal": 0.3813023825474283,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_certificate.json <==
{"n":4,"c":"199/100","cuts":["200/199","7/6","3/2","199/100","2","199/99"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,32,48,56,60,62,63],"factor":[[-7895,-384813,-568011,3058368,-1057188,23426,-1661779],[-4,-3116,237931,748952,78668,16262532,25881170],[-3,-4812,67863,943663,-199749,-11946614,35313476],[-19,-248437,-5777467,-4659241,1323889,406138,3558317],[-49,-695827,3425921,-5798023,1200267,-184785,2354531],[-4309,714172,1026938,-5520699,1889625,-48817,2953766],[-8,-37966,63419,1723740,15618596,-247433,-631131]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,64,65,96,97,112,113,120,121,124,125,126,127],"factor":[[6006,10540,-295,-927,-996,-6156,-2061,334,-9343,518,772,-404,-360,-746],[6766,-5805,-194,49607,78361,550313,-811672,456081,219368,171129,156502,33272,-251003,260886],[3,8,0,-185,-538,-262047,199937,88999,1318450,87011,4230938,275285,-662908,508753],[3,8,-1,-144,-581,-134181,-227606,296322,943996,-4033724,-488306,-33738,586625,-252011],[2,6,0,-126,-86,-180106,123668,36878,725988,280160,-934593,-62387,307777,6587887],[2,6,0,-95,-292,-62028,-99115,356012,710533,841500,93026,214834,5342786,-819281],[14,21,-6,11240,343089,-470522,734639,-397831,-171431,-156300,-139708,-26702,222392,-234612],[14,20,-11,-357,-3230,766039,1519246,1921070,269490,-7097,-297800,15294,-342030,-220435],[36,25,26,134449,-105418,-502611,734990,-401797,-191738,-154340,-142050,-30076,225460,-234688],[39,13,-3,139,-3387,1200374,627160,-2056626,638856,-341971,88440,64417,521647,111334],[3789,-3217,21273,-45356,-70851,-501681,732645,-406832,-198317,-153616,-142550,-30296,225347,-236847],[3610,-3279,-21475,-45203,-71106,-502640,732997,-408198,-200445,-154503,-141422,-30291,226775,-235893],[5,13,-10,-203,-750,-254934,-39054,-91273,1709299,819382,-1535677,3515541,-1217961,-1372516],[5,13,-10,-196,-593,-218384,-41762,-74403,1779477,874554,-1123004,-3665440,-917177,-1425059]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,97,98,145,146,169,170,181,182,187,188,190,191,393216,393217,393313,393361,393385,393397,393403,393406,589824,589825,589921,589969,589993,590005,590011,688128,688129,688225,688273,688297,688309,688315,737280,737281,737377,737425,737449,737461,761856,761857,761953,762001,762025,774144,774145,774241],"factor":[[6286,25279,-7328,-21525,-971,-114,-2216,-1535,-4159,-9021,-12256,1740,14990,23527,-24700,-4428,12268,2910,-11787,6542,-2759,5276,-764,2400,-1200,-238,813,997,835,-1088,-186,-348,-1600,3596,2228,-845,-240,-1612,681,1594,-3837,521,2031,-450,-29,896,-3504,601,-1706,-12796,-30247],[1995,-13432,-10125,-36272,-2231,-48815,-24041,-84433,-38684,-276977,-259737,23004,199894,463962,-363130,-70800,24542,68833,749918,-1855349,-1231371,-2309415,-683525,457976,341278,-251063,-168534,332076,-721036,-588538,-754439,231611,-556939,-58074,-371038,-462910,-196862,408692,-971086,-753585,-622760,-346840,-1988367,-290094,-1132602,-1632578,2295400,717635,489220,-6502499,54217671],[10906,1462,4292,15886,190,-49247,64423,-125164,67237,-900435,-554846,261526,-394782,30301,381232,40042,-446439,336143,725835,-1826547,-949294,-2348079,-690479,433172,299792,-304510,-201942,331488,-717189,-553393,-745125,261723,-473636,-173409,-387228,-443418,-192919,432940,-961687,-725493,-498817,-349089,-1975423,-238160,-1057868,-1573250,2308335,714824,518441,-6155610,53783425],[18,30,-65,-251,-34,-121,-2761,4272,-9369,412248,-153989,-45571,-3026924,1099429,-98682,68600,-483031,1377929,339361,-1806357,-480390,-2498826,-745518,624485,200707,-450543,-261492,291670,-704904,-574572,-834023,366590,-322088,-404437,-385488,-464653,-268099,431316,-963186,-631465,-340208,-374029,-1977209,-107243,-1011938,-1451071,2422181,829581,500883,-6594014,54629807],[18,12,-28,-201,-46,-115,-2225,1989,-7626,128576,-207674,309554,-493574,-3390890,-2208728,-80959,-104286,-198212,438052,-1445516,-32116,-2640450,-860691,541949,112204,-556748,-411421,375278,-758638,-526068,-768068,357232,-178348,-442421,-375982,-410903,-239245,483793,-960409,-591350,-250463,-378258,-1962163,-88403,-949754,-1385135,2417763,848678,507457,-6202826,55419085],[12,23,-52,-194,-47,-123,-1930,2892,-2517,262294,-132635,-28514,999693,-889726,1703078,136489,-512363,4787000,6011,-1693521,-172637,-2587044,-759766,690562,96072,-491674,-130190,149701,-686944,-581063,-908072,435365,-311961,-608124,-379309,-555609,-371480,329449,-969783,-486885,-200424,-403260,-1972297,33840,-1012701,-1379188,2531064,901979,494163,-6674597,55065423],[14,11,-25,-160,-9,-77,-1591,1627,-5032,101344,-101247,284907,-327485,-594268,1805615,654460,4810255,-1183687,294146,-1447158,-374249,-2559566,-849897,499365,129326,-438699,-268392,303734,-755502,-542538,-754966,325346,-327586,-343226,-374279,-465370,-266589,400107,-972045,-581977,-333500,-420809,-1975048,-117737,-1037233,-1410555,2405168,838470,483834,-6418532,55529883],[64,26,-132,-382,-708,2533,23072,43991,649749,214807,123247,-109271,478067,568197,-691696,-106834,240809,-179171,647280,-1784644,-1124942,-2368106,-725324,468053,306594,-293833,-222142,351411,-723007,-599641,-761788,246023,-520812,-80986,-366564,-454716,-203401,416327,-975324,-744070,-613167,-346515,-1989332,-271159,-1125092,-1611008,2310019,746480,480082,-6596748,54588274],[37,-1,-42,-393,-130,-476,-4015,-578,-35024,-130796,1538144,1735006,-97921,38034,437090,25994,-875204,-202487,1170918,-1084789,638143,-2740491,-858327,542974,-29579,-703462,-463528,393134,-737015,-492072,-797377,462779,-35553,-610691,-366456,-392778,-225259,522883,-936253,-506805,-93316,-360078,-1907937,32469,-777410,-1259428,2399434,903218,554675,-5843336,54684987],[193,-12,-53,-126,383,39362,256416,-56611,-185457,327489,47576,-145827,656325,732676,-897316,-150146,369216,-196684,711136,-1856128,-1394065,-2306087,-692539,466963,360709,-225626,-165544,340856,-726482,-613404,-758362,213247,-602816,14103,-362735,-469784,-197884,397943,-981488,-774732,-700485,-343713,-2000217,-320869,-1181305,-1673382,2293011,722863,471356,-6710061,54649837],[142,9,-88,-122,38,-1488,763,-3997,-23471,-333479,1130210,-2141652,-349820,-585809,204553,117466,87389,-42027,-1255037,-2288958,-1740087,-2385277,-826367,237539,427527,-178973,-344892,404459,-753898,-614561,-659137,126699,-636637,49649,-448819,-377617,-171238,443572,-1037230,-926714,-701613,-304162,-2068195,-396127,-1281640,-1826742,2364332,598496,487585,-6252167,54697561],[6074,730,2137,8472,95466,-45066,-99991,-41645,-118567,313254,39801,-170072,692722,782672,-952791,-158675,399877,-194872,722958,-1853373,-1415883,-2297041,-689833,472429,362631,-221379,-159628,338719,-725488,-615825,-760030,211571,-609911,23494,-359532,-472765,-198990,394129,-980260,-773997,-710305,-343549,-1998374,-324656,-1186061,-1674733,2289957,723672,468224,-6742752,54634017],[5651,964,2838,9627,-94573,-46280,-99557,-42901,-124818,313298,39275,-173338,696903,790678,-966014,-160036,412946,-187696,721176,-1855754,-1421554,-2295448,-689292,474149,363922,-220115,-158022,337869,-725455,-616462,-760755,211060,-611949,25348,-359018,-473852,-199800,393070,-980171,-774282,-712918,-343943,-1998683,-325994,-1188288,-1675373,2290144,723834,467158,-6755389,54636334],[20,16,-76,-293,-228,-328,-2891,3157,-8118,257957,-317694,-156242,228114,-291984,1248139,3656120,-2421109,-2193396,71892,-1161742,-430313,-2687686,-868244,67592,78397,-499699,-632294,541932,-725310,-525068,-600756,251226,-269498,-254454,-462195,-237504,-49187,613520,-1003962,-835420,-336383,-249786,-1967489,-181437,-883820,-1602603,2291718,626566,686563,-4202988,54722547],[21,16,-76,-292,-226,-326,-2844,3232,-6866,249343,-287941,-172885,23208,-529245,1914132,-3588687,-1684867,-2205477,285667,-1164341,-541586,-2665200,-843617,68042,96867,-445087,-586307,554069,-760629,-521751,-607590,268153,-310008,-165092,-440581,-245157,-57280,621431,-1048094,-843352,-379626,-248084,-2008717,-199529,-904904,-1641529,2317854,683985,615543,-4255366,54777813],[0,1,-1,-1,0,-7,-20,-95,-130,243,-2132,-465,4981,11673,-17879,-3131,23506,15870,-25082,-4856957,7065111,-8477008,29303639,-25371518,-5322929,-2245850,-7777413,9280410,1016223,2056635,8784536,-6014161,-11108116,-604649,-309421,-4103840,647884,-8539755,2293088,2929136,-4227917,-1445785,757539,449933,792341,114164,-3493002,-770156,1641258,-695020,3452424],[0,1,-1,-2,-1,-15,-23,-90,-172,516,-2299,-3623,3642,15911,-23951,-2258,34182,48156,175504,-6167975,5793621,2857425,-26996309,-32785992,-2048526,2028991,1729735,-629198,1105548,-1608404,4071619,-311412,1447648,3630251,-1590052,3574538,2815788,2168143,-1955679,-698082,2785028,1922308,1646709,2802202,1458109,-3157692,-2205589,-2252450,2139670,32371478,2150753],[0,1,0,-1,0,-6,-12,-24,-66,288,-1476,-465,6861,8936,-8924,-1610,1051,-19059,-47488,-5503646,5609736,-867166,2145102,8549457,-25404281,37046321,4787913,3825979,-6054632,8510166,-6250364,-1077628,428981,-1118898,249852,5704992,5853603,-556650,-2527954,427340,2879641,1730901,1280731,3279547,-40797,-3496792,-696048,-1805166,1783618,28975958,7333229],[0,0,0,-1,0,-4,-9,-17,-50,186,-1330,-337,5709,5939,-4548,-3192,-3216,-24888,-43913,-4431507,4443659,-779862,4075934,7916779,-2985805,-1532930,9727682,-16877862,10429268,-19219337,29998491,16969844,10133985,11719671,-15212089,109128,6469883,-17257745,-3681728,2900157,-1350586,1436552,1092719,3886494,-3688263,-5921938,468739,-2050821,1638890,28131000,10433072],[0,1,0,-1,-1,-6,-12,-24,-74,165,-856,-1812,7590,10694,-14987,-5244,11876,-14256,-55848,-3581026,2092326,-128401,404692,6672450,3504325,-11205072,14653117,-3503928,1374526,8409889,3426034,-860067,-30235850,-19372308,-7950785,-551415,27716090,15368466,2944505,40089,13007484,-1514912,904087,6399279,10270890,-3263301,-2483858,-1711398,5333148,39771123,6546478],[0,0,0,0,0,0,-6,-4,-48,-146,-90,-494,2438,3559,-5102,-1161,2894,-4323,-12561,-1858415,860886,-590611,31442,1898212,1165895,-3867109,2294708,323834,-2059602,6788493,-4270314,3460171,2421242,-3874116,726757,-13889306,-6980120,-4784045,-27805608,-24980258,-18973609,-32017014,17013908,15972699,1099088,14335197,-5626186,-2579907,2497476,36200544,3365221],[0,0,0,-1,0,3,-4,16,-29,-76,-630,1251,2460,2808,-4973,-2115,5710,-5513,-400,-1950654,1601133,1252794,1198553,397993,-400557,-4054967,-7064584,-3164528,-14205479,-10689997,-16737720,22098824,-18682571,1071012,-7534029,14359090,-15570215,-9432116,17771057,-11599092,5129480,7590862,16483352,-6171357,-14388341,12697538,5440887,-14878017,9349217,31055729,5406743],[0,0,0,0,0,1,-2,5,-16,-96,-818,461,1759,3255,-2001,-1478,-1865,-4577,3521,-617824,-1175736,-4231116,143929,-839665,-5621213,-4428503,-1764403,2050045,6602406,-1886358,-7604189,8392166,4260795,-2440766,1776939,-325406,2365219,7882851,-3372663,20677006,16878788,-36241897,761511,-18191516,-30438907,-16708715,-14975357,-15183523,-6960358,5621927,-14047104],[0,1,0,-1,0,-6,-16,-89,-102,373,-1692,-479,6117,6410,-7122,-1265,23199,20248,-24878,-3203592,4019361,-2879357,9798770,-3136026,2241018,-2604064,5533090,-7765098,2960801,-6775127,-11279072,530817,22590884,7842301,-1779426,16619409,12038363,30670764,5666898,-25022432,-6585252,729242,-2022922,-18913478,10304820,3135499,-11952581,-3135665,1568552,9285380,3043182],[0,1,0,-1,-1,-13,-18,-77,-148,361,-1964,-2591,7028,9018,-8388,219,38651,51282,149579,-5174366,-263659,1192401,-2301141,10516582,6996672,-5636661,-32359387,26564795,-5186576,5404794,12777830,1117480,11127387,4843475,-3722629,11978760,11272703,2654821,-3616140,-99866,6631714,3418076,3645772,5511600,3469378,-3996276,-3467197,-3017045,3128460,41189913,-1218708],[0,0,0,0,0,-5,-8,-19,-50,183,-1107,-224,5420,6652,-5860,-977,3212,-13005,-28645,-3786343,2695731,-471855,3651842,4205583,1333505,959358,479916,-3194889,2464669,-7971143,7770281,-6589418,-7051506,14972053,10885968,-12263877,-33301292,31903759,-4558977,6347046,19239146,5519264,5777923,12638914,4866831,-2350234,-475277,-767174,1792410,30625613,6113272],[0,0,0,0,0,-4,-7,-16,-42,127,-1010,-317,4207,4830,-2723,-2153,-500,-19210,-25142,-3452618,2813620,-466097,3733715,2536555,6360532,-7525942,6018540,-8747630,3034457,-7717318,-14497648,-21128637,2586340,1742662,25705708,27595082,4282635,-19593787,-15570296,8877536,5804185,5279832,3525422,12561126,-5545385,-4432731,1107634,-1101469,1429720,28411484,9176727],[0,0,0,-1,-1,-6,-10,-24,-62,95,-778,-1382,5926,9051,-11099,-3807,10623,-10849,-35526,-3331022,751324,-45154,821540,2528120,3076734,-5944050,4828283,231920,-2985736,6588883,-13286940,-1938967,11997626,-7260800,-7888216,-10807970,-18135606,-17003447,15138962,8775798,-3444637,-4574284,-10424555,-10180439,31389076,-25890909,-6687818,-6349293,8393522,52099779,6709094],[0,0,0,0,0,0,-5,-6,-45,-145,-238,-261,2162,3673,-4440,-1043,3448,-3013,-6444,-1951420,664439,-1266995,-100293,1740840,970303,-2797732,318923,260695,947578,1383685,-6971158,-102409,2734979,-885092,-4579041,-7092418,-1331723,3352754,5569234,9681731,-14035481,10952853,-40154498,16502564,-22669149,25934889,-24755613,-3471595,-2219002,40088198,1351086],[0,0,0,0,0,2,-3,10,-24,-103,-702,837,2310,4369,-4313,-1811,7779,-2357,4615,-2244031,853330,-298105,192613,1370761,-727893,-2634468,-695537,1032235,3067199,-3749647,-347682,-4597727,10643274,-18452020,11849513,-23397217,6538018,5417034,3023513,4199386,-16655964,24466362,22789743,-17275026,-20436480,-3185961,17750083,665925,-13363444,43867939,4633941],[-7,19,-50,-77,50,-14316,474,-588113,86665,289588,234601,-24558,-157628,-394507,292849,58539,-169,-66276,-650221,1662523,1054033,2096756,623503,-408692,-297333,241483,164871,-306132,651019,528524,679674,-214594,483497,68156,335989,411728,175772,-375188,875233,674806,545645,312031,1791252,251638,1007117,1462897,-2069714,-652504,-443403,5847067,-48903404],[28,24,16,-32,-22,89,-227,1327,2024,28853,52843,37658,-90643,-228078,199936,66425,-62166,50575,1623888,-8161361,-29627766,7169645,5028311,-5114519,6986879,9329098,5491044,-625834,-268873,-234929,2903693,-4525628,-7931584,10586993,-946721,634328,2466709,-773122,-693436,-4593308,-6907289,1028970,-104404,-5116423,-4886066,-7737684,-3798319,-5879743,488493,19658235,-37138327],[0,0,0,-1,0,-3,-9,-17,-48,326,-1165,-51,6008,8114,-6689,-1331,-3226,-19519,-68442,-971715,-3122132,1078851,6439738,-6821198,10169583,2086922,13340336,-1725067,-12851951,21956914,12288548,27032407,16785311,-17989256,14160253,13065965,-9343646,4457349,-4580613,7002935,9309944,5833295,-1260601,6486814,-2514797,3446412,3282424,2411341,-1082898,-1125737,10046171],[0,0,0,-1,0,-3,-7,-16,-41,256,-1146,-201,4896,5764,-1972,-2770,-8862,-23691,-66636,-762499,-998846,643824,5432008,-4805431,11581994,3910137,5419561,-2048331,-8837449,1838798,-16182595,-8417946,18334212,8820790,-25909152,-14672618,11778168,-2823365,3430269,9288347,25247851,937289,17121913,18289097,-5802796,11311119,8189530,4749205,-2947201,-5972317,10335856],[0,0,0,-1,0,2,-8,8,-64,-60,348,1705,2709,2510,-4751,-2126,2367,-8064,-23842,165791,-1621601,4848998,2815898,-4085868,12153322,17415657,-20428699,-13214030,788706,-23814704,-3456304,7364087,164691,-20875150,10480195,-8266626,8259609,1620407,-2287805,6048985,6646927,-13017812,-11049628,-706462,14311208,10019022,5011014,8814034,15287481,10194073,3992522],[0,0,0,0,0,0,-7,-11,-61,-208,-118,31,2157,3079,-4091,-1446,1650,-4828,-22278,128098,30962,-5584183,-1300952,914547,11739480,9827264,16093167,27970650,28698397,-8662672,454206,-107474,345576,-8608895,-1846779,7223034,-9655424,-6848189,10093962,-9762487,10000600,-6002163,-929984,-3795556,-336839,14584167,8603905,7798317,-9189762,15277761,2634607],[0,0,0,-1,0,3,-6,20,-46,-277,-1174,2638,4406,9567,-10956,-4041,8097,2174,-7342,-458024,996510,1105977,835250,-30864,4032630,4294961,-18396951,-25152545,21548857,26368708,3457528,-10867722,-976225,-5585960,-12522993,7631560,-10907116,-2532290,2285267,-12181789,8198973,-701663,-3926935,-6760041,-11636067,602387,12076539,2867214,-6253458,16432101,10135556],[45,79,-73,-192,308,-236964,78981,112627,22343,250285,216153,-12381,-156059,-383231,287390,57058,142,-56507,-673344,1654035,1063728,2096847,622157,-411725,-297334,237954,161813,-301748,651263,528246,680144,-214421,487891,67191,336008,413789,177449,-372727,876369,674404,545498,312232,1792137,251990,1011692,1465125,-2074286,-651122,-444453,5828447,-48934086],[120,42,-31,-15,-43,-489,561,1279,-443,11126,106447,-612859,-120138,-302453,315279,150568,1164,122177,7762597,4811897,6570347,794093,883241,616322,-1675938,-993943,100833,-777010,762167,689996,95337,732338,2001388,-1874583,490328,282599,-175181,-205987,1089944,1747995,2236908,129582,2086375,1476800,2129422,2942063,-1573845,317873,-299703,6371773,-43364841],[0,0,0,0,0,-2,-5,-14,-21,-233,-683,1017,995,1088,-4540,796,8336,-132,16173,775912,927594,-1047341,1980051,-2040985,3366222,2214577,98010,5113469,-176945,-10214013,-8056267,989916,-3684051,-16830283,-28794096,9762325,-12060300,7296300,-38090890,4404335,-4797756,18329710,-5016891,-4675474,-2239408,-15040483,-1032916,-575398,-1444695,-12391937,-33736530],[0,0,0,0,0,-1,-4,-9,-18,-221,-605,1340,479,-535,-2090,34,6544,-3167,13572,734523,469550,-1659553,1212902,-1599668,37766,637318,-2816202,1316848,2132292,-6810919,-4541858,4972621,4037710,-9155572,5509097,-6732651,1961536,237631,12694055,-29509953,5746909,3755457,-8853560,33252112,-16235592,-38196523,-373425,-221983,-644133,-17097251,-34394953],[0,0,0,-1,0,0,-4,-24,-48,-1072,-2112,3699,710,5765,-7025,-1318,7625,10131,15283,78416,-3789675,-31304144,-6409493,1530324,9062374,8152285,-5805252,-9493793,-1992572,-29846,1164183,1980201,-2854693,-1560540,1147808,1997594,1535989,-369589,4062664,5602481,-6070747,4078584,10636357,7767014,11909444,1818731,-12178634,-21086080,-27469950,-5641888,-38840962],[0,0,0,0,0,1,-3,7,-25,-113,-817,1107,3121,7785,-9055,-1735,6710,5811,9957,125314,-1038819,1149961,539678,-573190,-6702092,-4292374,3326738,1413357,-14604432,-6920793,9612363,-13698301,5812440,-7215744,-1370411,-225797,-1472009,-311638,-2652402,-10273180,10644178,-8195474,-21211675,-3323994,2564766,9617019,34609761,-45671010,-19441103,4526464,-18130136],[13662,-6180,-32508,7684,-1843,42478,17016,73935,28428,242729,215698,-16288,-157901,-383770,289816,57387,-1709,-55199,-679924,1650752,1075110,2096715,618973,-409896,-298902,234352,159537,-300596,651328,528786,679883,-213237,491100,63405,336540,413823,176783,-372726,877007,676820,548350,312059,1792900,254244,1015092,1468275,-2074708,-649214,-445227,5815352,-48959424],[14035,-5237,30966,-12561,-845,42271,17267,73221,28966,240726,213734,-23316,-157250,-380660,289052,57079,-1896,-53253,-679717,1672330,1092792,2093044,619060,-411301,-304803,231106,156904,-299923,651584,529401,680684,-211028,496693,60546,336687,416198,177779,-371366,876778,679621,554106,313445,1795837,259019,1018995,1470729,-2075969,-648608,-443562,5849783,-48963152],[0,0,0,0,0,0,-2,-1,-21,-377,-551,1238,1248,2706,-7790,997,11661,5536,5672,-837468,-1395121,-11332446,-792362,-355222,-2553137,-4098327,-891655,1762173,8754065,8540653,-11432673,16363833,-1649985,15766053,11376330,-18073539,9630604,-9227127,-20385659,-10366709,20308950,16486534,-14997477,-14042740,3909232,3303633,11766483,-3322541,22039530,5170274,-40517226],[0,0,0,0,0,0,-2,0,-16,-317,-665,1161,872,1524,-4083,-453,6569,646,1142,-453493,-678888,-7922516,-282232,-397024,432883,-832820,936258,1227804,7392223,3548418,-5253113,3866911,1908215,6003648,-4676607,9187899,1203167,13990937,6905269,17938367,-24047632,-10785075,-1324034,15145663,-3071347,-3901827,41912099,-3492748,37953375,3481454,-40901467],[0,0,0,-1,0,0,-3,-11,-30,-738,-1633,2292,2597,9186,-10413,-1742,8178,10198,12613,-442218,-2646384,-16135395,-4199178,2118152,-2102243,-2293243,4140347,-1948825,-20918501,-4458668,12588088,-16872508,3499403,-7645868,-3670973,2287269,-6387656,-2786602,3401862,-9737971,8434762,-6641855,-4710043,-13278797,-13695220,2772499,-1606986,38442861,27887067,14451499,-46005783],[4,7,10,-10,-4,-3,-101,95,-113,9523,147,-9371,4688,-34434,62550,8026,-50875,-86584,300327,-14697667,15304938,4473978,-2366648,7293404,23629788,8295085,4027668,660210,-8253975,4711618,1210718,-2111579,-7406470,6486503,3145418,-6790851,-359360,-3070345,958888,-1473428,-8157498,-4864481,-5806917,-11994971,-9518275,-4462832,1959262,-5573243,-768776,-46906681,-52063925],[4,8,12,-12,-6,6,-113,130,-138,9487,3045,3554,2742,-44749,64923,7115,-49557,-96375,363556,-17412677,-5068936,465170,-2696839,3685568,-18976974,-13483438,-4561515,-2442254,9478841,-3108997,-5591436,2870452,7357683,-14873597,-808619,956049,-5580162,-587997,3731507,3616696,5746580,985435,4719796,8226646,9770268,14902378,-215904,10450450,-5663683,-50954674,-54577206],[0,0,0,0,0,0,-1,-1,-10,-199,-286,499,558,1047,-2632,5243,2702,311,1548,-1133421,882185,-703435,1793338,-1160746,-1054065,-3334017,-2165068,-948118,-7832291,-1430807,-8288011,11112373,-6736746,12021478,-108551,3202133,2536235,2352212,-2244405,2082262,-3724010,-9237756,-12961098,-119461,4321614,-6287485,23518894,41595506,-52366057,31996110,-23509235]],"denominator":100000000},{"t":2,"f":3,"type":32,"flags":[96,393218,393312,393314,393362,393386,393398,393404,393407,399547,399548,399550,399551,589920,596155,596158,688224,694453,694459,737376,743593,743605,761952,768096,768097,768145,768169,774240,780384,780385,780433],"factor":[[-258638,100013,-61070,-19333,-233307,27519,74114,288323,-113189,-94567,-87505,-13327,-65254,174570,2489,55644,148510,-173609,-59899,-57196,-16783,146451,50900,-51341,-209,43885,-222591,5664,-735267,263445,284998],[-1364,-23665424,-8617545,-276757,10096619,426160,2913451,-10546422,3206787,2166279,1688275,5679751,2547411,3653845,-340367,-3568635,-1745112,1405177,-1937743,-3481486,4152469,3529714,-2476569,4012349,-10136007,-8444652,-13446208,-31506888,14875505,-17196024,40653431],[-633,6119626,-7362127,-6753616,8729391,35022474,-7419322,-18221800,5531863,14588663,2645259,-3528820,-3065538,-3314487,13748790,3480966,6200497,-5898463,-655277,3508299,-86447,-416822,2050818,-8944229,-7971117,3706356,1285930,-69625,10943984,156983,12414334],[-616,-1463705,11686236,-3949040,15327025,-4801268,-25146509,19915171,11932225,16392023,4379415,8849172,1253668,14368617,5826190,-3346348,7635208,10070785,2165811,960100,9773300,-205877,-1408867,92660,767828,5855297,10835925,16553858,14896098,-6024467,45315919],[-525,-1105387,9289731,-2968371,5091953,-2437848,-302683,-15318022,4629340,-25841296,-3386794,-33444812,6282233,14779696,9015932,-951716,14152708,7562229,11458490,5905800,7836297,3425047,-1305287,-1327205,6305265,-2822443,12707539,19013054,15395404,-10092991,47722791],[-671,-1145222,14630375,-3753192,-20958577,-4502963,840512,-25993107,-7942932,16840651,1741275,18288508,-863375,4736275,-838184,-2150892,3332743,13248635,4684158,1139534,3759955,-1716815,-1759220,-259461,2434239,1436428,14354472,8034447,24197986,-10981731,43361762],[-587,61906,7350270,20869298,-5267647,7960456,16578450,6444917,31100404,4291251,6494335,-3569949,6556069,-11521980,2417382,-1148979,-11495489,876417,-2887390,-200862,-4106904,-2408789,3089785,-942985,-1953071,2687014,9133347,2466763,32828245,-16649277,48370600],[-396,-470021,3167649,10989190,6681498,1798658,-751304,5678600,-33514750,16416087,2610897,-21343774,9840308,-7312990,-10153177,9668238,-8237111,-10037087,-4793237,1392264,-2807673,2726096,-1097401,4559990,-1207844,-642312,7592026,4114548,44800617,-18463055,45365673],[-210,1261236,-888248,2153436,-804601,1138170,-2008232,4575746,-10781469,-12210274,-1619832,9967012,-3398144,-2647597,24136669,-40034958,-6226130,-5861193,-7331868,5745986,2086490,843685,154143,-26326072,15445029,2967011,-18727995,363555,62417306,-22457630,-14499783],[-335,118665,-4033004,-3092291,-3253732,1469247,-4260354,979039,4064935,166891,-924226,-4394,-2103446,2768493,-6663287,9530621,-11737815,2433837,-10691213,45186469,15078617,-19629903,18049077,12322574,28904247,-42169088,-1999452,4479625,2121255,-59448157,-18416495],[-336,86548,-4195693,-3227400,-2162681,1781160,-5593532,3401555,2661566,2162890,813881,-2307261,-1281695,-4465389,-8094891,-5918126,-463418,4470959,37748630,-24009582,-36330151,-462055,-12820801,-11510985,12545162,-46334991,16273665,3217893,7169180,-51589406,-13491567],[-1003,4542314,2804445,-1268247,16136602,-8434396,3201974,-10010698,-1384054,-13863024,35608811,12599230,-21397579,-10819605,-11743273,7878048,-5428010,-4720174,1117932,7341929,-4971659,993457,-1839905,-5451118,-6271453,-376284,11024087,-1730690,17342698,-4305693,23214933],[-1003,4096774,2122183,-1166011,18031161,-9330460,4341690,-9254968,3444851,-1069727,-37854095,14447364,6280387,-22575061,-4383273,6273746,-516127,2082733,4966882,10897723,-8404634,-2940615,-2543066,-3801004,1825016,6414926,10930918,-4672765,16780554,-5086058,23349582],[-446,3799381,-4740473,-3513467,1538872,6358754,-3149094,-3091334,2177767,-4736332,-1083435,-2079133,11193121,11958440,-34491978,-13410370,-32861455,27442299,1833901,-4779387,14068343,-9606324,-14680927,-11736424,-11937846,25097515,-12442279,5248150,8955607,-9093542,4305286],[-162,724793,-1647655,-2229936,-164712,-528093,-1133216,-1325800,2107544,-869191,-2172462,82128,-5488498,11643088,-6133044,-10509081,-1188906,-16731018,21377235,-1619521,-18627114,-12545414,41821203,42243154,-7261043,41950509,867045,-6857322,30044008,-24317123,-20005037],[-184,1554314,-52852,-973090,1878771,-1670290,1661290,-1835171,602254,-3211655,-4162864,-966248,-5586824,12002078,1736575,1715274,10007790,-1485307,-41767992,-25240503,-14834551,-47907277,-17483611,6284281,-9709464,-4458182,23087164,-6142579,13500831,-29948051,-10356810],[-586,5866210,-17643345,4854428,-2863945,-26324403,-13997631,-14828873,11358639,13593339,7709272,-12827850,11036046,-5178936,10112253,-5396915,-2907417,-1283927,-6804514,-1421825,64579,3629724,2784737,-2320450,-5597151,851086,-1760018,-3059225,11362087,2673981,8047341],[-243,-792627,-3069153,-1106768,-4468449,2032239,-3932216,5354423,-110240,-2531087,-2653469,-6637142,-14977711,-27912822,-13177950,-6594836,28187328,29542235,-5525386,-12210720,23915461,3239929,21931201,8458231,-23634091,-10791584,-671705,7657459,34559851,-5636199,-20387636],[-224,79865,-4082488,-4259251,-3793950,844775,-2854242,5053919,-4175903,-12784584,750670,9754589,9105287,1358552,28327808,35628046,-24567221,19636464,4495496,-14135913,2269495,5960510,7538657,8713971,-16907899,-12635,8442335,6804211,43261186,-6235102,-21039831],[-429,-4665161,10454954,-26439967,-5109483,-2151053,-1862431,3170807,9047933,2750202,3792246,-14798299,7571950,-23840228,-3132936,-3353951,-18969261,-17532249,-16249223,-1449124,-11000160,3215247,2088632,-4128473,-1540175,4291969,210773,-2896984,14376499,10623850,-22628811],[-402,-7392037,-10972644,-2673782,2757922,-757065,11024670,1218164,-1363049,6099469,2821661,1022578,-1806214,-1931362,915119,-4103641,-185236,4705002,932052,5428870,-2624695,-8891448,2757683,-8154648,20512815,19670896,44422896,84941079,3157251,27307788,-29338274],[-244,723557,-3129729,-4925498,-3708364,-1973617,6749466,6968528,1070183,3112957,3941429,-973499,4515506,-3916400,5394849,-2498467,10181064,-12278351,28066382,21947226,23080080,-24190803,-44972391,16006075,-26742456,1235634,9790613,-14710706,33100135,12226122,-32192473],[-285,-1791214,633091,-297616,-126326,-2124332,3682397,3817060,323315,7029223,3486743,-9238359,-2888959,7820227,-1312875,11420305,10803590,25252173,4273058,18455571,-20539576,-11462069,11981653,-35620318,16246537,20660835,9969579,-57574266,28691192,31217657,-64625052],[-556,-2002353,6614274,4239286,5199480,-5528488,2554225,-5726513,1620245,13141368,-7970844,-14747721,-33272396,-1719564,13831171,2804627,-21627386,3969550,8218365,-9068558,17076308,990801,-11521596,-2961965,-110845,15846378,-10421854,3540875,-22442059,-43688846,-82597749],[-557,-1708957,6492341,3413880,5290559,-9037,349356,-4797938,-3192927,-467926,13009188,5033418,29236804,-11277026,4558380,1537777,17328375,7278634,1095443,5011154,-7530103,-9167364,2625353,-7121450,-14412536,19158819,-26735050,21719457,-34924915,-65199519,-92861548],[-419,-274279,7080537,4234564,6412159,-2521609,3000675,-5490824,-324065,4893460,-3518590,-397621,2174858,12385641,-579724,-8004017,-11406640,-6142742,4826507,3031803,-3160654,-14903019,25485074,-14202758,-46594387,-48971754,-8451021,21271261,8774996,55807644,-59183556],[-573,-6975643,3478317,15649107,-7573367,6475052,-30589737,-7323756,1124746,-14247078,-3670523,1567498,-4410704,-13774508,-7084801,5344420,-6526004,-10351488,1642465,7676669,-7977008,-13112146,-11576388,316317,3002817,11378525,13911639,4708220,414628,33821450,-44888134],[-158,667799,333487,747807,1156393,-971295,1564945,-4531742,9525838,2047846,-3051380,4026593,701874,14341593,-17833066,17141492,14295665,-17222548,-7456186,-10567799,4450999,23935736,-14317848,974663,22155362,-4138516,-35459908,23028170,68503868,4884691,-86591128],[-751,1195379,3361060,1652715,7114328,3053986,1775855,-4457052,-1563804,3307962,4599402,-2585942,1436639,-2821867,7746999,-16392900,-6064863,30689978,-10400130,10187850,-26017967,13155937,-19989012,50727325,13688080,-14184140,-8664208,-1444174,4140861,38578201,-44819505],[-753,1286163,3757788,1621122,7991755,1464817,1629303,-5991737,-1299240,870108,7074631,2985693,16218715,-6995833,1162116,-5772045,-4805518,-4139193,9209470,-30330092,36303655,-17224689,14691439,8869625,43848402,-11239895,22247429,-30358739,-4033575,27100395,-48087283],[-139,632794,43450,1948650,378671,2034526,-298042,-628108,718702,-1757033,-2314265,3207528,5728190,9778628,-5553071,-10267908,-862351,-6665948,-12877920,8064011,6778200,41346040,-648657,-391558,-21845679,-2288365,70300798,-23728096,-4592493,-35147584,-77209721]],"denominator":100000000},{"t":2,"f":3,"type":48,"flags":[144,393360,589826,589922,589968,589970,589994,590006,590012,596156,596159,599230,599231,688272,697525,697531,697534,737424,746665,746677,762000,768144,771241,780432,783504,783505,783529],"factor":[[294504,-106199,-15852,-28484,249511,136356,-127465,-151571,-175460,67369,105885,55444,195226,65773,-193702,-97354,-55556,-5207,-191916,86535,82304,-60021,301102,-123243,577414,-515291,359685],[776,-6060318,3930114,11281530,-25007881,24031314,8622165,20936692,-2147770,-17587948,-8514387,-3688351,-8593933,-2701788,-18902555,-1057433,3988997,-320808,-821787,1454693,-1454429,-10013705,1289709,-3423812,-8031333,6961675,8820915],[1504,25046054,11382426,5957346,-4272645,11837,-4758802,6006475,4998732,-7184864,-5717124,-1311165,2226232,-3020318,6285555,1953756,-2435980,-2694108,4323544,-6666025,1312720,2811201,670920,12734065,-39132575,-16419805,37801730],[624,1423249,-10209091,-1055489,-19091344,-11412551,1768593,-27891926,-12491984,-28744336,2944214,-5630743,3864927,-537465,5901737,-4865123,636555,16531034,15609865,-3794420,-6770808,2362957,3813076,-6190320,-2209820,28092643,34388281],[591,-4073423,2708848,6952389,-5104177,3771741,7412510,-1576366,4533083,9004780,-5132902,-15052,7660768,-10071749,49481304,7677473,1891952,12878265,-15603944,-12962084,10411825,-39649241,8446145,1953733,-9163910,16210269,9412393],[579,1408639,-8127764,-231741,-9907454,-6865393,3642699,4373707,19970245,26644691,-18263120,1795,24618903,-15847296,-21184424,315421,-6103083,20570270,12127213,1290501,-6256303,3540603,2273944,-9648662,-1184876,32232636,35104895],[763,761654,-14213050,-5533994,17680000,-4847397,11459359,31450217,-8725417,-16682347,-9001893,1891997,4657723,9456525,14878373,4845620,1627675,6714258,16134520,737071,-7937996,1614936,-13118785,-86950,-11323862,27004188,31335102],[701,-1025092,-327265,-21875354,5046609,12976187,-121219,-9955338,33812927,-11167773,-141486,-4694183,-20712136,-4331559,5373,2378418,3109568,-4984791,-3898345,3302532,-576903,-8031918,-13916952,5200973,-22389742,31505258,37791062],[446,-175451,1760948,-9937585,-4887935,1500001,-6501719,-2446021,-32381620,22093719,-16674432,-4846471,-18498218,-13547799,1901318,5456923,8929357,-18543401,-266746,6609295,-10009679,1925665,-5496442,14666741,-28254846,41679328,31343033],[235,-655471,1176904,3749280,-1954651,-909418,2093075,-6789363,-2741934,-5519000,1048835,5047420,17201185,9682314,-6447197,45866759,-18102437,-8047543,-17275661,26026345,21839992,5403840,-27451990,-7028697,-27837632,25238311,-12587854],[266,-1488557,16351,133847,-3587209,-2257164,-1053676,73680,-220725,-274748,3955657,1893934,19611998,4752053,434462,-34152782,-20973111,-33891961,-9786212,-20415263,-13844848,-14154584,-39929688,-20404365,-26701351,17776477,-7712789],[1190,-3434843,1043033,5734920,-11189901,-8817666,-1101290,7535340,11538917,12913140,17751969,-40023318,-4577316,24179286,13014930,8873855,5880410,-10373154,16003750,2175783,-9922745,15106250,-5748991,11090502,-9190819,6039604,8549943],[1190,-3187316,1475211,6021698,-12868760,-9190419,-1775744,3547863,10965289,6057497,6476643,45846151,-19608274,7922565,14778944,-306603,-3467974,-7345205,21136244,10502528,-8581006,13637361,-4980602,4811130,-9999305,8894875,7512331],[760,-7011438,19298892,5338298,6430176,-31215491,11962021,2047858,5300089,-13091930,-16358716,-6883062,-10293758,-12018427,-10371271,-4034923,2205067,-744452,-7682536,2881443,-532421,-5342436,-1550250,5337288,-8446970,8386997,7646140],[333,999965,1518629,2294387,2938382,2255748,6055132,-3160299,-4984338,9149610,-1254792,1408552,-21454376,24839757,-9099158,-876123,-25462716,38681733,-20954161,-31133406,-9981204,10680011,-4920330,4523915,-26038660,21722344,-13042648],[338,-64836,546376,4549287,5010289,-641119,-1230825,8305098,-4108909,-118242,44097574,-644259,-1267627,-35986849,-5942660,-1469390,993878,17462957,-778308,4261344,-5744480,1018960,-8408320,5976634,-33087199,27682277,-13782941],[288,-1111596,536351,1114033,-105617,-978007,-3716251,-682711,291513,2403948,-1165665,6116765,9019001,15295396,-5336063,-19438963,47797132,9663486,-2927583,-6177254,43297974,10700961,-10112862,6793317,-38261531,27082632,-17099292],[586,6254967,-23737001,19157554,2512550,-6776279,5875341,-4004637,8231683,1727876,-5408593,-4492756,-23674169,-7313021,-5332541,-3718768,4940329,-19560889,-22900951,5604615,6361501,-7694764,915541,9057893,160830,7773849,-21515189],[453,7138089,8741726,6835592,3067973,3977285,-9518968,1447821,2267799,-2640023,-3631357,-2569572,-5445617,872192,6627988,-735759,8307869,4842701,1565921,4460810,-7900016,3823020,-18325798,-29256869,72750933,81266042,-43921409],[337,-1567676,193478,5783452,8570655,1901447,-2866648,-5824873,910163,-1092004,-1340320,782690,-2959711,-1948705,-13708143,19813785,-6180815,-15968084,44232167,-38856964,13886473,-24579845,13142094,9129788,-12931065,24823049,-42625335],[391,1569208,-813257,1194574,1716931,-722632,-7591959,-4843514,131812,1619342,-8404588,-1754273,-1304671,10387805,-4756920,-1711519,12712192,20183335,13631015,30014361,-31209542,-43790419,-19348965,-960420,-34568625,-25396551,-70075419],[610,697860,-5535018,-15546215,-16299004,-17065340,-25049037,19869331,2340065,-7419892,102177,464578,-4446310,-1982278,-1469400,9923103,-4919679,2597546,-19075609,-14904281,9863113,-13325621,11641081,-1685350,4583074,-389401,-51265831],[790,8971300,2275536,-16375010,-10863250,-4921319,34727663,1730897,-4599416,8914263,13565653,3110278,-2711582,6187403,-5364373,-1013989,4195454,-7299091,2942629,4071239,8828026,-17420388,4577269,-1357295,19514842,7409976,-52431406],[201,-850718,744640,-723774,-876646,4169732,584959,-1355795,3739372,-7244781,-4939252,3062455,18589173,1404565,2435307,-6752249,-5755837,-4143757,-7628833,5341156,-17530569,11191556,12735268,89678670,9583458,33055270,-51685329],[971,-740677,-1721270,-2551285,-4635710,2933605,2065569,362779,-240016,209429,-14331851,-11234439,-10467823,-18578696,15101954,-12726110,-24257111,11893367,21494085,6316020,32274812,22518257,-36443224,9963173,904539,-27284302,-63603115],[970,-564834,-1489370,-1740047,-3321240,1430598,8746183,-3655008,4625856,-3236844,-7981740,3468671,5074768,-14419091,6940326,22474332,29277229,-4760070,-7978023,-30151329,-32479478,32745192,-17064855,-15837259,-12918400,-27367050,-57241825],[199,-332273,993508,-1222221,3451365,3605035,1623898,171432,3140163,-3231589,-6230647,-4960416,1899596,195377,10100899,-11053200,-11727776,-7711224,1190018,17851328,-3196066,21470206,54607689,-42120651,-52152540,28708456,-64216557]],"denominator":100000000},{"t":2,"f":3,"type":56,"flags":[168,393384,589992,688130,688226,688274,688296,688298,688310,688316,694454,694460,697526,697532,697535,699061,699062,699067,699068,699070,699071,737448,743592,746664,748200,748201,748213,748219,748222,762024,768168,771240,772776,772777,772789,783528,785064,785065,785077],"factor":[[-175558,34997,640,6313,-38788,87307,40946,-38248,-6714,-19604,117816,79072,-23908,-13245,-69038,-2945,125095,22630,8507,38369,-72789,-221118,7752,49365,64845,-13577,-27003,-20128,-31488,35298,5061,-54447,143627,-148244,51472,-50822,309035,-214396,-40068],[-144,169,-59,511,-120361,1064676,1943160,1762634,-10706920,769771,-20658639,-3904177,16940844,-31482100,-3186722,-5132176,-4967188,-12068922,-2030423,-3220755,-5244863,-8623069,-3528259,-15734571,-3752036,-975596,-611758,3781557,229928,24664,-998750,292678,4584308,5328383,-4078265,2164356,9491417,488290,-2632857],[-112,134,-55,377,-87200,759915,1729445,1243633,-7213229,518689,-9242374,-869899,2681720,-4318714,5864,1457921,-2735734,4918707,-2548427,-3114559,9628118,18123568,-166020,51482371,14795851,20513448,21370301,-4817467,8318714,3849837,1968195,-7784648,6732399,1643242,580343,8916187,12346707,4923729,-1608556],[-13055,-328670,1876,-325341,2816316,-4362251,7052869,-765904,-788256,-1228485,493212,2405257,-773976,-1527163,2709915,782599,-4684534,-2050357,3481959,3622682,742985,1130788,-1646758,1815608,-2394207,250987,-141078,1807931,9584,-696297,-903895,6699636,1110928,1510478,2761615,-2665166,-10664321,2380194,-57166955],[-121,133,-92,1207,-194533,1483226,-2870775,-6692300,4997352,-1334280,-8826270,413437,20859979,12640783,32681010,1888583,15707690,-8352712,1066849,3166591,-8772795,4207809,3206628,615669,2575203,-2124353,5689579,-3630552,-4871795,-5903140,-4389875,1446883,538528,-1407347,-6363084,-4395246,-239813,31708711,-36257425],[-109,122,-81,1078,-175238,1311547,-2402529,-7307023,2987809,232023,-8953545,1582584,3038853,3290123,-862668,-5328455,-26577000,36568509,-16317759,3062632,-8872868,-4940050,7945350,-5406384,4201574,3772614,-4834986,-4103452,-4320620,-1366830,-5979544,9731679,535472,4863299,-11237121,-7456038,2132834,35846104,-36861617],[-174,195,-74,719,-111800,1579073,1078682,6312388,-22709443,7614399,-8659999,5067654,-17264366,14232344,15012242,11821951,-2994503,31929,-9322458,-13619667,1751642,2470561,-4559053,-11333209,-8297350,-2978497,-4912912,4997802,4060237,2552321,-2351362,982579,1233061,5593098,-9659834,5123163,5667139,3688759,-13210372],[-172,195,-65,1614,-214424,1316719,-5873264,-7124507,11263828,2822554,-15608563,-4582649,-31563299,-11551232,4226694,-4750215,2183097,-12891592,3303546,8492118,-4032469,8395335,4397685,1022692,4131917,-2295931,1543935,2670345,1241898,1812521,-483788,-2749884,-8206380,4037510,-1252977,-4164981,-906857,34611959,-37153398],[-148,151,-51,1105,-205154,887930,-9584065,-5100825,1244747,8128262,6669243,3091055,8183977,-5691961,-11321600,37909029,-7559878,-5392099,5819855,1162043,734768,8413659,-2585829,-2881002,-2490367,2621492,1957600,2155266,5258663,-2879861,44140,-1891564,-15327233,12545641,-5122009,10592710,-6177997,35728646,-50130644],[-137,143,-70,718,-150180,1232704,-1670216,-1988011,421487,850225,15793807,10603852,1642304,-12599426,2755300,-18564671,5546714,-1044934,-19185161,-24961721,7480906,26800594,-935068,-7181742,-5790794,948852,4371559,5726119,5398950,-7515237,1924948,528476,-14692817,619661,-7012909,7379642,-17999618,33155257,-42840161],[-50,54,2,123,-14189,147929,-23259,692218,-1259971,-889327,-793525,1017008,3339397,2742334,2251321,-3130648,-2673931,-649899,2175536,2470960,7669297,847637,-25236072,-10145839,50063177,-808048,-21043058,7075488,21804565,21017427,1652010,-6519623,-13612618,-5032917,14251532,-1174827,-25046312,21433407,154078],[-47,51,-32,86,-21900,174493,1238942,2561509,-1287916,-1381734,-552255,-2393160,1906811,1789884,-195730,-1192121,3495901,4733443,3834498,3677041,-6898085,-10498539,28659422,1195646,-10408116,6855573,8712701,37629760,43553807,684427,-15971882,-12650400,-15720060,-10988209,3699091,-4823468,-30786611,16225732,8092294],[-48,51,25,-19,-12848,104191,72602,196774,-1556373,-531375,-1156794,1388913,3026066,1166940,-675787,133368,-2227604,4477331,-1067705,6255163,-2962400,9402680,595791,-1294648,-12400730,-14603562,15811065,20798412,-29434420,49438958,25508938,-22716266,1496268,-13016445,11291543,-281144,-22081862,23157238,1340528],[-49,54,8,67,-13984,146069,1338332,1631896,-1088945,-974754,-734060,-420835,-281778,-865111,372663,-2381272,-5024100,4311618,1103389,7799953,-319066,1431759,-25159126,6231615,-14767742,-15006626,-2366600,-12316266,-5449602,-20565158,-34381928,-53871478,-10502854,-16267098,2698030,4263815,-19851788,19357850,-462333],[-42,48,-15,133,-24581,229915,215944,-1509221,-2495293,-788178,-1560334,654154,894035,1599041,65336,-3139638,-3657935,751613,3765090,5080938,-1138411,-3391889,-892207,4208067,-10711041,-16804911,-4435533,-22711023,31693454,-15490983,57295175,-12843206,3545598,-4658519,-18136471,-8720697,-20313395,20101081,1234822],[-287,239,858,1157,-26433,-1481176,294372,151173,3414992,29858657,-3351221,-15412252,3976933,1571451,-2243000,-5888818,11385481,10472288,4987576,-7690912,12001555,-2018803,-6798476,1071465,-7582034,3554636,-3178646,-1712752,-985107,1499180,-887034,4664821,12748805,5482358,7995829,-19566645,-42447972,-1518921,-14170751],[-286,220,37,-2593,-15064,-2459809,-11445822,3532004,-3105101,-14480841,-6388058,-2122998,-210531,1718850,-4621993,5662834,465625,-4617072,-6700891,-12449470,6031526,352667,2879688,6282631,-5708771,7893923,-14231548,-574676,-10038838,-11522211,1018910,8472423,16453792,-17906340,36880384,-52984132,-43335315,32194727,1714940],[-398,363,-124,1269,-132137,1242783,-228855,22386620,14454883,3697326,-14338452,15046075,5449112,9654917,-6158265,-2999093,-8492068,-6463154,95222,3363581,3441878,11877638,873911,-1479222,-3925701,-1604955,280971,936048,-362418,-4665301,1128430,7847649,-9028195,9976809,-7004267,7753094,-15685549,-5243950,-11633166],[-397,363,-55,1312,-116109,1217198,188328,14599602,3021740,-9631246,9243671,-27790918,-1887388,-10560131,17144896,6987528,-7241755,10339165,1910879,1427193,-191160,11302346,-3765179,-1830070,-3723223,-2731142,-345221,-2644073,1359375,3248138,3158396,9788382,-12023698,14279618,-7097232,2197467,-5894930,4466293,-5290805],[-287,278,-159,1158,-150105,1245248,-1357555,-5743359,-6350038,-2389650,-1280950,-13539007,4504682,13072307,-7204338,-7749147,-8001870,-15695724,-17386683,25795305,32386153,9469443,6419178,-9494170,-5272905,5509424,3440946,2819792,-2178318,-6356364,-1117121,4466246,-9475263,985542,-5904184,12396557,-10088341,-11948765,-16105164],[-287,279,-99,1350,-147780,1074202,-2536984,-5508025,-6621177,-3828166,-3330139,-8755942,3620656,13637261,-9915652,-13503839,-13160458,-5463445,33680024,-19219417,-13235671,18457264,5261050,1592519,-1413359,-11107127,-3609129,-1295094,-2907329,186205,-7025361,7523924,-10735974,11118553,1957551,15024397,-8455366,-1201821,-12936655],[-140,138,-61,202,257960,181687,12138748,-7922306,12588593,-10464350,-13982653,-7724873,-15070,6132048,-6065642,13727719,6148628,2485060,-10895421,-26971998,11237934,1849,-8093386,-4676958,-9799703,1225958,-4247120,434869,8218256,8292958,2594239,-6905919,-6524003,-3300494,-7787050,22161487,-7230631,-18116145,15925037],[-84,84,-47,95,35786,-298189,5125791,-121132,-1043593,-4810822,-2289186,4253778,-284772,-1644773,-3669638,2538178,10463505,11984035,18021838,10165565,12126346,30047849,3239016,-22835491,-2867027,14951620,-3981216,-1331628,6577481,608866,-6692110,-9089371,36975100,6816488,-19028044,-23267954,22497458,41519631,39081971],[-65,64,-28,143,17692,-189510,2841113,-1515883,-500646,-3310440,-335958,942484,-449641,2879780,-4333010,-432529,1549756,135232,918529,-3139869,11727755,-12151370,-16508975,6596017,5977043,-27922729,27485740,20046552,-4506497,-12440288,-3367016,14614880,-10695388,37396245,-19311635,-44350733,6821244,45060107,45086743],[-239,-175,-410,-5858,8067462,7573878,-7676659,868691,653657,1825665,-355997,-2627806,956343,1341722,-2644826,-996574,3932960,1409888,-3122493,-3205709,-848461,-769150,1794654,-1329302,2208798,223515,-112230,-1689613,-316135,282334,642210,-6033976,-166169,-1510172,-1775945,-254570,8850907,1227936,51641383],[-254,-276,587,3154,162372,-2374701,10975450,364982,3156240,11547269,3323937,-6596818,1998554,3211861,1514084,3311926,-17048193,-15857464,-10279981,-4416356,-11798537,11920489,11957612,-37270,5596723,216011,-6068155,-1382731,-3593483,-7423944,2464002,-1608140,-10165406,-23272678,13014964,-18858487,35275748,60279074,90218094],[-984,-395,-381,-8014,1182454,-12685895,-15386888,723863,555653,585698,-5330527,-2777639,1382244,1814003,2737614,-3214421,709903,3347810,-5594740,-4434204,-132041,4451903,-1293743,-6424157,1575818,-704591,7752044,118476,6366402,3162286,119195,-10084514,-6211454,7600798,-19590213,26558998,17191682,-6025594,62888398],[-73,82,10,408,-25013,472444,2209587,1303537,-1211916,-1704839,-7791,228824,-4336602,3109674,439270,-2156470,-1852439,584570,8579442,-1882699,-3676388,-13916405,-10989773,-20158458,2403342,33367820,39293536,-15005669,-6275550,-10055798,8679612,5284050,-8555694,-5974302,20455474,28268264,-32880129,46922507,25233127],[-27,31,32,88,14979,255111,1490432,-357618,-232967,-154916,320613,528040,-1223989,-3414567,1012435,2390494,2779446,2706967,-2741545,5352443,1751189,81823,4256616,8687715,3823539,-22237354,-11632841,13839273,-4325246,-15822149,-1935437,17275025,39676844,4498423,14995380,72567684,-33348009,50368127,45611826],[-103,108,-10,252,-10307,-10524,3084887,-1813618,395860,-582815,3859636,-421062,-1372464,557644,854096,3406975,-7087838,-11080013,-12024411,-2227063,-16724942,3912653,14540275,-4102380,16143648,3974932,6885560,-9927824,-3660627,2236662,-6120255,-24078161,25914478,44560020,-17079953,-15351884,-68934360,-38371496,26565781],[-122,118,-26,701,-106530,1069456,-2829925,-4732514,5533581,2071879,2433624,9107403,-293318,-7686696,20641784,212645,-26274686,-3047711,17358126,-9309921,31967034,-9352036,6538421,371952,-6329781,2715838,-1148473,5087987,-537420,2445731,-561399,-6334654,7853022,-2988455,3184859,-2708201,-9146147,-28376224,52694128],[-116,110,-16,655,-100289,945317,-1666234,-6492227,2105411,390098,60384,3192770,764140,1425523,4370622,-2241712,-7456252,-2391338,-6112757,11359826,-19071057,14733351,-35071545,4837478,-25226675,14139011,-3840959,15210037,18240499,3387554,1715386,18502927,6318509,16912449,22480821,-7141870,-4622884,-33306743,56758752],[-5635,-162921,-801264,510706,-2548666,3956017,-6363508,700575,703392,1111305,-478562,-2185468,701081,1369125,-2442748,-698838,4237935,1874256,-3123719,-3273869,-628653,-978961,1481896,-1637950,2136488,-225354,116475,-1637508,-22122,614367,816676,-6012483,-1037518,-1315737,-2446954,2356955,9413418,-2171728,51519669],[-5406,-160225,814520,480207,-2554807,3975361,-6409337,708014,707967,1076698,-479949,-2186791,702461,1385308,-2452054,-709352,4234699,1861182,-3141951,-3289853,-633546,-996435,1470698,-1648430,2141002,-214904,133275,-1626427,1794,634335,812697,-6056006,-998973,-1302863,-2527943,2421753,9520025,-2155909,51607301],[-1749,-39790,-14021,-1331732,-2630734,4070861,-6323158,696062,744799,1184659,-466324,-2239034,705713,1397489,-2440243,-699959,4169776,1816740,-3135401,-3286695,-668238,-933489,1503683,-1656500,2157424,-223523,121199,-1631297,-12563,604468,816357,-6030543,-1051609,-1341520,-2486290,2351982,9579027,-1947355,51731053],[-29,34,7,101,-21878,259399,-360322,-1249772,-1815639,262768,395201,1205428,-1585506,-3555212,-1215919,2816969,-879163,-3061778,2885014,3143958,-5958433,2996117,-8203636,6314036,1298418,1640153,1289029,-1416720,-5254025,7018177,-10923320,27882855,-2452404,-51383461,-66790496,-5987386,-50709033,-7115572,38571352],[-167,130,749,-661,128386,-451039,2108687,-2837086,-3785218,460238,-4700556,7042547,43185,-6655477,1867033,5374517,7042426,8768917,-1763215,7477820,5293696,13470175,14473255,-4233186,-2111245,-24373020,10476273,-33487362,11146608,13424382,-15120068,21151260,-28900157,1669213,34703061,-6380978,-24358786,-21065696,53413970],[-167,131,676,-560,148132,-582562,3340789,-2787787,-3706705,831018,-5498590,2970755,-749973,-4545708,3242428,3959761,7983241,12662220,5873346,5596372,-1712208,11094370,5680385,213017,9389455,10802716,-14792047,21598857,-27063931,-32967749,21738328,-7566469,-40062181,5752940,677633,-256898,-22860337,-40552992,39455070],[-46,41,-12,-394,34069,-477818,1799493,183882,-2559383,-1912301,2027924,3976159,811578,-330142,109399,-5581185,6212106,-4700129,2095078,3363115,3927867,-15703670,4083636,14916761,-17261082,19699609,-30885122,-13685581,-7501728,23317919,-4453272,1000734,-26629263,35847569,-16809250,8300502,-11745941,66411802,36402789]],"denominator":100000000},{"t":2,"f":3,"type":60,"flags":[180,393396,590004,688308,694452,697524,699060,737282,737378,737426,737450,737460,737462,743594,743604,743606,746666,746676,746678,748202,748212,748214,748220,748223,748980,748981,748982,748987,748988,748990,748991,772788,773556,773557,773563,773566,785076,785844,785845,785851],"factor":[[-156815,40632,4456,11268,14341,13843,-33837,107276,49525,-39809,-51725,55325,-17687,-9897,5675,9843,8149,11105,-7943,-26238,-19484,-26150,8201,16586,9447,5712,57706,-12564,-36609,19394,11265,-11577,4170,-9400,70315,-62047,220875,139267,-768,111321],[-67,41,9,310,696,3536,-37857,709012,808909,-1937931,8169725,-12771778,26673301,21373725,15915522,289570,-10489563,-5893165,-3518761,-23805848,-2697659,-4420148,-1292170,-526089,1868856,-3295031,5282437,442908,-4825573,433725,-4310847,-1615835,8072,1405987,1679620,1512787,7506273,-3688213,10781062,14375635],[-55,34,6,255,555,2946,-32655,628417,737259,-1342137,5724179,-8711665,8597364,5376922,2989361,-266205,15573943,4800356,-8229177,43823618,8782580,8814659,25451950,-556298,-1824120,-9720809,17409745,-16970874,14834385,1971423,499971,9675369,6249877,-71889,3927028,-563084,10189108,-126325,6175707,10980355],[-78,47,6,363,711,1545,-22589,1116694,3651256,-2853614,12709545,-24070767,-19009370,-17923432,7578430,-2461947,-1257056,835965,-259898,-8779786,-1036275,384684,-2016859,-2796378,3380622,1240947,3208990,-8994135,-4119065,-736259,-9223649,-8607659,-3246254,-11287157,-6091301,-3537556,-3063767,-29270297,16344725,21830940],[-28,15,4,159,106,255,1178,633208,396170,-68157,-595250,-608759,4532635,2975009,-860962,1386687,7902695,1182518,9489588,6602393,5133570,7283860,-31871880,-22941850,-16687466,21976151,-12551941,-27124379,9235799,8896420,4598454,-6362715,-24508783,15460940,33155607,-1515650,-3795978,-44926769,53958893,14241539],[-26,15,4,116,110,273,1605,658803,377367,-619649,917469,-697227,2466595,249715,-5986769,900215,7672311,596039,1003103,6771631,-1944866,-6458857,14837437,13336673,21422317,-11061487,-20227235,24911318,-4048640,5485945,-35470997,-23233958,-31083609,24809101,29427845,9705953,-18136464,-32304610,50076128,12095416],[-154,80,2,-430,-347,-29323,308358,3811266,-5361471,28868720,2686615,-4071450,-2148843,2049525,1459045,-187231,1599975,-289394,-783057,-512024,-2109163,-1656265,372957,842707,15888,-2022779,1198078,-762529,-671138,-1938905,-773580,798275,-248290,-700022,3056774,-5920874,5628006,-3419163,16321273,-24049128],[-25825,-167441,-1994,-398480,-286289,-631335,1060250,-3880207,-3101185,1113021,1827353,2481370,2566442,-4419327,-44880,-87270,-8105009,-517154,-1880814,-1124653,4765684,4881366,3188758,-1145275,318765,-1047598,1727074,-2655043,2710738,860704,-1750411,-1280509,4945408,-20118,-947406,2788050,-16289696,-7733563,26053843,55033071],[-49,25,6,121,862,-1155,-30980,-56992,1095468,506422,772003,-1691261,-3619511,10654745,-9113725,-14971719,-27975414,21422266,25893107,6195791,-2121304,7995660,13513703,-20437325,13991875,11082997,3264499,8900475,5954886,18314045,-2501610,-3040988,3878847,-15035722,1837161,8864123,9480878,-30683133,-24886067,-43979514],[-46,24,4,67,804,-847,-32344,118712,1081950,382739,2004822,182492,-2281613,6419323,-10321552,-601900,-5700690,17007103,-49913231,-1476741,4242258,10383070,-11042110,6573651,-132178,12365730,-3805406,-815410,625346,16288118,-4287256,-15125506,8203037,6667588,-12185861,11864694,-7610902,-33718352,-33525470,-48948074],[-75,41,26,235,833,3616,-43057,-348693,-328471,-25049,-3394592,-4460122,-7479356,8536968,-12932803,31824415,-14012043,-31865123,1847942,-1296308,15921184,6637229,10229999,-6461708,2990343,-5750264,-1752691,-10219560,4662659,2831341,-6767580,5173528,-6979488,169657,-5727956,2785312,520434,-35352380,-44810389,-38149715],[-30,21,-2,136,267,727,-5877,659419,267476,-448364,-2808698,5734009,3469422,7194614,977761,-221214,12317337,-102466,4018441,5906099,-4296423,-4899165,-1508923,6891081,2063533,2197947,2999885,-4093577,-16779436,-16485316,-2533022,-8992161,-4308523,-50414213,-34752676,-18810877,-35341794,-98234026,38303109,-631832],[-29,22,1,297,496,1781,-26140,709626,672197,-650392,-4556,1415878,-970618,-1060470,4705881,4062042,-2417089,2803767,-6676781,-2330775,-14690043,-24483268,8745349,-24446531,-20854824,-7901769,-7674292,10578903,40938351,-12916809,-13903245,-6910466,22442770,8051490,2380344,-33798598,-34533674,-26961695,-19857658,-20590737],[-45,24,0,116,434,1586,-7636,264970,-908102,-814737,2838617,-505310,3446531,-53798,-21993747,2697793,932104,23960861,7771976,-15216531,-5566943,2876536,-6386298,7013333,-7622248,-32379694,9304194,-25564186,6572711,-25516258,-17576213,19029446,-12850080,5770774,-4560246,22193227,-9781258,730314,1568047,-30332568],[-27,16,0,100,250,864,-15726,425809,755533,-576966,-23471,-2966135,-2302758,684926,-162237,-654045,-2248844,1715102,3273917,-8337527,-5116144,-5209294,9941874,36945662,1423603,8001403,-13240353,2177495,30692213,7323714,41049969,28748039,-1290042,6585765,8806584,10462238,-607104,-59750555,31730530,5080965],[-26,18,-1,150,147,1059,-2329,-41157,1130212,-129867,655190,-1524626,-1423499,2696178,4393883,2267190,-10424836,-3932427,7663438,16884476,-2042848,15251271,-44108888,19210121,15839746,-20027465,15188413,18435406,18140695,-1958003,-7804349,-382247,14414465,2277982,5623073,-29678230,-7954298,-8111210,-17348257,6410117],[-35,20,0,47,334,1301,-63,-64334,-638698,-422275,-269996,-1263759,2966749,-2456309,266622,-2434016,-7786159,446296,-14928587,4441689,2672336,1043217,-1479384,-14216058,39397133,16768769,-15983835,-3769265,6276099,-52117041,6963716,19768915,-11758305,-8643338,14484441,-11441655,882150,15791095,-5226785,-12447923],[-27,16,0,88,253,984,-19875,428204,685101,-594523,1508629,-2184696,-1864961,-649091,-5570321,-552435,1015499,-2055535,-6445629,3853315,-2173964,-1058933,-3071107,-24304138,-5596950,-14588652,21025558,30006622,-30146021,-10565689,29240352,22326085,5650530,29612724,11348377,16478057,-19389511,-54802528,25203102,-1544411],[-25,18,1,128,130,1084,-1030,-72447,920236,-112539,980792,-1041620,703926,775670,3509519,3360363,-2934662,10116657,-733187,2501701,1340421,9615705,1654375,-6472996,1687248,-37415113,-48201219,-11002146,-20675150,13611421,20510352,1692399,15624991,-8292689,8574597,-34673071,-1248176,612213,-15518696,7632363],[-132,9,3,-110,1677,2617,-14796,-1315409,-8624558,-2477647,5071521,3450738,-8493216,5038126,14202356,-9831513,-11992954,3851480,-3679828,3671289,19310095,4187414,3854095,10205748,-31679187,-3840274,-2490124,12504699,-4830836,-16218355,-7071490,10097878,-39676978,-3586550,9207781,-21629562,20502655,-15332934,-50796789,-26718467],[-539,238,-126,-13654,-24086,-344549,6287261,4118522,2998537,-2634743,-2356289,-2546663,-2569592,4656732,102711,-94182,8310969,731695,1498006,614555,-4864869,-4578826,-2809346,633458,365322,848971,-1075545,2165158,-2361343,-148179,1383113,1882656,-5138177,124580,1708350,-2513132,15486375,4418405,-36059460,-43913043],[-514,138,298,-508,-406,-5120,-21328,-15134044,431239,3165397,-3576905,-3180542,-2386153,2681880,2117825,-3050098,17898358,72060,-2566483,-6081332,-14149735,-6864060,-2013539,-4482855,10889474,-4704197,7054153,-4155592,-155820,8602136,-4512730,7424119,-5576491,-1295291,13772513,-12373813,45158596,-32662123,-59160325,-29709020],[-39,24,1,224,273,1663,-9753,1104708,88405,-653065,-1022922,-1298454,-50708,2533507,-11071235,-32689345,18060195,-22153870,-1207584,-17693811,19177758,22324463,3966977,-7801825,2023830,-9858255,-4190936,4793330,16396172,2212406,-4375803,4053765,8739804,-528,-6086443,-15790888,-13109443,-3105256,18693109,-36796037],[-15,9,-5,-11,4,-64,-1378,221411,-151169,-369576,823663,1044577,642769,-1781438,2468175,3847211,-1263633,2859446,-5871604,-2562012,-11240525,1864040,3051966,-6758614,10813161,2684554,12273049,-2200596,100889,34056513,-203431,31811326,-40219929,2497767,-17396380,-46915131,-66030268,37021884,21748368,-35472856],[-369,-528,-573,-42804,-70803,-2952506,-1851350,3518676,2988774,-1091740,-1628619,-2180445,-2300603,3986280,65429,94294,7220381,409224,1676712,1009711,-4191443,-4369846,-2828512,1085431,-397623,851481,-1517304,2372588,-2436931,-921832,1601721,1131392,-4579334,-69212,1021268,-2637009,14685387,7115425,-23080461,-49963811],[-345,-411,326,2886,-13295,3547,362644,-7090735,15099702,3428824,6638735,894604,-175341,2649340,-3652359,1670818,-9319836,-3236346,1882035,7131399,6842035,-1279457,294647,7165162,-16155723,3367201,-6582836,6676959,-3014849,-12956454,3641522,-5126745,-912600,-2271467,-5240331,-6328335,-4310927,36874060,107395804,-115217195],[-338,-407,-259,-3604,12053,-16841,144582,-1620572,-18517265,-6430125,625371,-6188182,-3377085,3067439,-401988,4706276,3412700,424146,2621879,4074512,-5196206,-5315230,-5399315,-129592,5080870,2443226,-4920705,815370,-1729252,2940103,2114949,-4986338,19378815,2280478,-7368734,2855873,7745939,17976954,102218505,-133414285],[-260,167,15,-17,1341,-5556,-27841,-3651060,-1223687,2008782,-19518070,-21067037,4829802,1516701,-3651261,-2215273,-50355,8358443,4149887,6281512,6444191,2303226,-2325449,5266354,-14418112,6573590,-9653708,11874930,-1775751,-9861571,4628308,-5678435,-6401449,2007688,-14221594,7226187,-52766117,26715938,-35481331,26349260],[-260,166,23,-34,1249,-4716,-13928,-2438704,550819,1125264,7289991,4634160,-14549939,16484313,17762485,-5478233,7455366,-4724636,5942891,5827878,-4529457,-336646,-5656588,-3602457,7975438,-3255703,-14552456,-9773982,2726702,-4505065,-2183159,5731375,2074223,16515439,-20441788,56715428,-60647160,13991582,-39533992,3290738],[-157,93,16,28,293,-4429,-11622,-1093482,-3550992,-656397,12159236,-3046882,2402293,4152154,-26721722,-14733346,-6614257,-17153536,505989,14275801,-10813902,-27992110,-8393995,8564152,-5518476,6370489,-6848892,-6941584,-10072476,2361967,9006477,-3796198,-2077298,-1322343,1408449,-16554746,-14968159,19038227,-56411840,48269966],[-156,95,13,-42,-55,-3385,-5631,-1612335,-2192645,-71738,14165981,90601,-924240,6813720,-10147594,20486088,23703170,13764703,10098906,-10760066,5892116,17800016,2705823,-2285012,-1697339,17136712,-1730976,25862415,6195357,-6551533,12454058,-8518906,3760493,-12374043,6943442,-15887585,-16453147,26073527,-38504574,38632185],[-1619,-4671,859,-219983,-1505872,804416,-1048834,3559342,2587150,-1037326,-1678030,-2325286,-2324766,4004830,73135,73008,7397579,500736,1705515,1011546,-4360354,-4413236,-2921419,966344,-163108,930699,-1592348,2374859,-2408653,-689824,1549385,1193200,-4415832,58655,778233,-2387383,14652799,6675863,-24164385,-49618769],[-12582,-86032,-345473,425997,293119,576531,-951747,3525203,2830074,-987821,-1664143,-2249109,-2303893,3989881,46036,61705,7370903,469975,1702328,1000346,-4324582,-4401789,-2883678,1013744,-261709,937171,-1559495,2397030,-2434723,-759189,1574285,1192431,-4542443,22374,856539,-2483908,14690829,6843224,-24284335,-49234331],[-10787,-88189,342864,425395,298424,571241,-952626,3552557,2810483,-1002782,-1679191,-2256509,-2328844,4016158,46814,62577,7383697,480936,1700523,995104,-4334608,-4414775,-2886010,1019809,-250520,938194,-1545981,2387199,-2445192,-760476,1584670,1180631,-4525345,21211,888923,-2501527,14685644,6894238,-24249805,-49251101],[-1031,-5859,-625,-1013372,691359,685387,-995783,3517008,2976160,-951427,-1635564,-2225895,-2305569,4005468,22372,57684,7312479,451775,1702121,1018130,-4276106,-4397007,-2863285,1054041,-361102,945165,-1568464,2419060,-2448055,-837681,1576378,1182084,-4582125,-840,886867,-2570525,14656192,6995582,-23922516,-49351503],[-16,12,1,122,127,2642,-11904,296638,172507,-1181,368904,-426957,3882363,-5858364,1702849,971420,1570275,-3897750,-4030579,-4311,4985053,-4918173,-4677992,3847545,-7727922,3619258,-1492487,5060993,-6362183,13072434,-19884956,29040417,19286207,-46129394,56141054,32279035,-43511753,6103697,-23356020,-52441615],[-24,13,10,22,179,362,-7456,-121323,246416,80024,1375612,2087386,5271260,-6627375,5180490,-1445233,-556319,2655111,13141486,-3303028,5769740,6304073,10913736,16942870,3797848,19026001,7406924,-19777569,-20410886,-10071021,-6035477,-5760120,26725587,40465493,13143720,-33863460,-40682541,-29189595,-65951370,-82619735],[-160,72,247,-97,1073,-6672,43226,-130367,-1321822,582878,4814741,-121000,13979950,-14910790,426998,358357,-2367910,-12682633,2193864,8600302,-33951529,29958008,1381922,-2232201,-13033572,6243385,-17658057,10657785,1897523,-3274945,-6334732,5980818,-8694649,272958,-22821864,22958669,14097016,-17812449,-42728390,-48177567],[-160,72,241,-139,1211,-7130,50311,-635331,-9536,1548031,5638568,796687,13941984,-14832948,2006752,2578871,5597007,6482992,8143588,3435810,34431499,-23676048,-13122300,-6851884,10355944,-2830237,-9555426,10327900,7485909,12826569,1310041,8965223,-4900993,5208088,-36709508,16151228,10636885,-20044831,-46069760,-50481734],[-36,22,-3,-296,242,2722,20921,-388441,-1485908,21681,767747,1930066,4375461,-7293238,3910962,-1703570,-2681020,-4307476,-2121926,-2794788,-1386281,651577,3364265,-1730510,6448176,-19005702,16629609,-6824444,11498035,-1682731,38354929,-47541002,-24722546,-15979903,21825802,17990964,-33696983,8636650,-42140511,-79073320]],"denominator":100000000},{"t":2,"f":3,"type":62,"flags":[186,393402,399546,590010,596154,688314,694458,697530,699066,748218,748986,761858,761954,762002,762026,768098,768146,768170,771242,772778,772790,773558,773562,773564,773567,773946,773947,773948,773950,773951,785850,786234,786235,786238],"factor":[[-2342,-39736,3302,11303,2567,-16997,-913,22166,-1324,-2055,-11037,4262,-1244,-1691,-449,-1246,-1391,757,4073,1196,674,150,-8034,-4012,7187,4186,-5567,5255,-20275,5379,-2465,4784,-10155,-39513],[0,-1,0,0,-65,-28239,-584325,1963449,-8369707,12017366,17662094,565501,-35123832,21869408,-9960032,-8029494,8196878,10544122,4444121,6337378,3006684,-7385198,-4814955,2968992,6773927,-786786,9851191,-2141604,-6299197,-5963408,-3589788,-1600199,-4611850,-23240103],[0,-1,0,0,-115,-6117,1143581,165703,-2379587,385620,766517,-417021,-3950063,-6057066,2980839,8651395,-524535,1626161,-576327,-14464239,-6011168,-1309378,43220654,-22732054,45350718,-366615,6270646,27709180,24900757,-17156762,-10975587,-20993197,-37118597,-32942776],[0,0,0,0,-42,-26964,-252190,1792201,-4093403,5428265,8536575,778476,-2254901,4362041,10275037,5535864,-26158984,-44970323,-24226217,-8547206,-9198933,-11813860,-14258745,10813553,-6582728,-2408179,-3276440,22050947,7399202,-8127344,-8927374,-5435953,-13898270,-23659009],[0,0,0,0,13,-11358,1139,158517,-2038028,1081468,-797184,-571832,-2680086,-1087163,-1746722,5907863,10638527,16914394,15249663,-27095340,-1281277,9091298,-13964255,13120725,-35483222,274717,-23277557,48344168,31982140,-5553211,-13844062,-12177600,-29651899,-29641590],[0,-1,0,0,-4,-57240,-985340,3999394,-8419534,11693005,26640554,4336523,33000320,-8985079,323010,-11958184,1914124,9370313,6076586,7763914,3419346,-960779,449990,1493591,1985576,4740545,143083,-1883547,1724662,-2971099,-11960613,-6293586,-11818724,-20501917],[0,0,0,0,93,-27320,121641,1396715,-839344,-276130,-2025965,-1669626,-4589256,3224261,-657082,4184214,-5748136,-3123115,-10738841,37965723,9097256,24055802,17042477,-20743151,-31167479,1468059,-11939051,-15471169,25480954,-1425616,-41132736,-21846158,-45401252,-25334081],[0,0,0,0,45,-18586,-18681,883241,-2172332,271169,537875,218645,635151,-447558,-1083262,14682818,9553118,-4266157,914213,-34307094,-13588532,4313329,1189023,6707760,-9514808,7200387,18425531,-61280997,-11320799,-12344182,-45925475,-20054310,-34655495,-17694890],[0,-3,-1,1,-1254,51721,21184109,1365650,12140345,12613937,593671,-1615611,414292,-213805,142693,-2914212,1069272,-639597,-452027,-1527933,168262,545585,1852726,414832,-3771464,-3148213,-394040,265405,-2939471,-1774769,-5845466,-4110543,8121307,10305623],[0,-1,0,0,140,-47768,-838148,1049465,1043716,6288421,1760820,-1569748,2921404,-2857032,2668869,30322197,1908526,5394307,-191979,11320138,-11502085,23773207,-15055767,-9551881,-8154127,-14993751,43976431,13024702,-3906960,-46251123,40976429,10982005,3431218,-12711441],[0,-3,-1,2,-1963,439566,10326076,465056,-17986332,-26825776,7081279,6417921,352054,3828841,356857,4006316,-5243283,4361929,1962060,4421147,-1601698,826389,-13187754,-631978,4370380,501090,1387325,-2578438,-787966,-3633345,16502239,9444209,-32260982,-7477655],[19430,-3097,236,5227,-328459,1723398,389716,-9750851,-1359668,3322156,-2431094,-711368,2322759,970198,-2118777,-1534559,253122,213055,-2355001,459132,1111627,-539938,-4210128,-705010,2038576,2519603,793905,-3709869,2660880,5086885,8529854,-436224,-8158666,-67201891],[0,0,0,0,-240,8889,57803,281528,-1594388,1715095,-1746449,271947,-385972,2455790,-7798870,-24811457,1527609,-10440173,7963994,650962,-52009390,27795648,-2476865,-6881823,983401,12794438,14184168,3552895,17990656,34801680,11828702,8450950,-11893886,41611483],[0,0,0,0,-253,10302,107594,-303497,-1513881,1660354,-631518,860109,1028721,4866980,-2606878,-8534149,1259005,-17750548,4171340,-16523692,49098358,38050392,-10788066,-3758939,13010071,16809795,20200247,4393971,8275620,10622049,4573835,4799380,-13696587,55699166],[0,-1,0,0,-387,59878,124132,3248524,-1928192,1360215,-4289082,545277,4267712,576532,-14484816,-5806129,13309465,20480448,-56699854,-6408691,114295,-5531852,-6857973,3624456,1629680,8813954,6600879,2179913,18015031,-3529687,9147654,6132778,-15396318,51559010],[0,-1,-1,1,-443,37372,702448,-4859689,-10703735,4547445,-4933423,-7883223,-12777056,-38125109,-6318409,-12185513,-474525,-2046753,-800632,5860053,1127605,2260341,-12667597,951793,2571619,-17441908,1393689,9623895,-30755126,-12000308,-25826036,-10849966,-28719190,56275354],[0,-1,0,1,-242,1821,171294,-2831170,-8576888,7784091,-11160089,-610786,3913231,15680933,29080310,-6840620,-32596943,29033145,-1098105,-4811525,-2144338,5105788,2736946,5776274,-394431,-1182157,11274903,2538697,-13531400,3026860,-16414009,-7085038,-11526556,57752900],[0,-1,0,1,-21,-26033,-205677,-2826336,-1460453,2414883,-2230083,1791379,10110952,12615612,-45153710,9934048,-25026889,476937,6804804,-7464153,-139017,-2985885,9178817,-10965696,-5004209,-15493873,-5619152,8538047,-18836055,-2816058,-13945695,25581903,-10333307,45315822],[0,-1,0,1,-147,-5167,112835,-4352664,-5883475,2910898,-3688303,3289975,9442063,19270345,14289797,819879,35722922,-13621516,-4971443,218881,-5435929,3594193,-1302857,-22026588,2593064,-22456126,-21078150,14450802,-32353078,-7178150,-20033604,26083421,-15855529,44524873],[11,-28,-34,8,-2473,317079,-870347,-15274571,11232576,-10697614,23100186,-12921085,-4620376,-920493,6814966,305110,-3759667,6348793,-10103110,-5778202,-4209571,11813169,12584491,2829429,-8254342,3956782,1753366,6609386,-2487446,-8731515,-21633521,28285593,18017478,76006838],[2,-6,2,36,-1853,63237,-573295,-6257931,3236843,-1836012,5151480,7715111,1918522,5665605,-4538558,7180982,2743348,-1027768,-1343435,2044655,-2651260,-870087,-4902040,-3991484,-588879,-841742,-4038649,5141487,-13940000,12453528,27362536,-124317124,-1510342,83052674],[57,-84,-50,-4,-29117,6672437,-1342813,12184523,2545917,-1576610,1748340,1264506,-2424065,-1179292,2237398,1383084,-405636,-592241,3156707,-773457,-1085982,783864,4820208,-7786,-2324633,-3473234,-1372582,4184739,-4319964,-5437269,-9726108,-266783,8328854,67547079],[9,-29,113,128,-1219137,-1786766,-368445,8862581,1223230,-3023576,2162478,647649,-2100903,-881888,1915921,1378885,-229932,-189936,2143066,-406519,-997799,476759,3793703,642275,-1830572,-2269766,-718155,3354535,-2428222,-4604874,-7735358,520692,7361352,60487570],[3,-5,6,45,-374,6820,-1352462,-4597521,7451386,2298324,2315678,15001925,-2757669,-2483472,5848270,-9160677,-4073784,-158974,8715469,-2843404,3901077,-15463178,-10504298,-6024749,1516627,-39121983,-2128479,-27280197,45453592,-15525506,22191278,20093320,-56090520,80499280],[0,0,0,0,46,-16535,-142026,464602,-47167,2813257,-159564,-3850161,-294277,-109114,1799101,-508020,5516301,-7104260,2109660,2821663,3847901,-4637470,36848657,29093006,-19375670,13340778,649874,2013817,-26499374,1858606,59501188,16885324,-84537394,24083169],[8146,-4179,32711,-47222,297762,-1576056,-346302,8781103,1208407,-2993241,2183724,644294,-2089959,-872393,1905478,1388419,-219745,-200264,2129000,-406918,-999366,472579,3800388,647397,-1840937,-2273304,-706049,3335670,-2364250,-4587596,-7676289,372359,7381959,60624035],[6007,4284,20836,58219,301260,-1575928,-349493,8825523,1224135,-3006105,2189949,634690,-2098892,-878087,1912771,1386357,-231326,-187864,2122493,-414971,-1006020,500143,3799821,634566,-1834935,-2252163,-720886,3368220,-2443442,-4586979,-7726458,433251,7375016,60598185],[7294,-3368,-53261,-5503,296885,-1588307,-349289,8825146,1222147,-3000700,2178684,653812,-2096250,-876211,1909607,1382925,-230760,-190917,2131177,-411990,-1001914,483893,3780278,627155,-1827236,-2275353,-724874,3348867,-2421524,-4582636,-7685005,379723,7323788,60600412],[0,0,0,0,-243,-9264,592764,743789,-7437514,4975651,4996246,-2010052,-6282005,-10368986,7265398,5953482,-4630407,1858440,-2405179,-18248126,4920833,-14666090,4904469,-52123760,-28967357,13378725,-2161467,-8049742,-2856550,33904498,36353414,14432421,20544188,19140648],[0,0,0,0,-251,-11621,351617,1020684,-6470748,7164062,4812979,484768,-4967459,-5914255,1276733,20965449,-4892175,4618016,-8660524,-4565989,-4178090,33644161,4860304,17739510,18723322,-21030040,-44672743,-22346351,4501602,29292663,27029286,11121750,23497017,6596017],[0,0,0,0,-414,51684,48562,-2284950,2484249,6083741,-962923,-3240470,-234930,-1361902,1198173,27208513,1079078,2181861,10094984,15830765,-5286348,-14903269,-25103404,-1338878,21388161,46901072,-13261334,631340,8329879,11531924,-16253903,22657025,-43657339,82505327],[1,-9,-28,42,-1376,178091,1582695,-1511403,-12954506,1811016,-3818992,-31527957,7409101,7950881,-2982041,2707338,8400831,-9485805,9002933,3680293,2916456,-14553050,6650143,9451092,-2492886,-12467830,6688013,-11512170,39290753,-6946786,9011339,-16734403,32996926,66471960],[1,-9,-28,42,-1215,145305,1636009,-7942317,-10927322,4118004,-3844556,27197684,-2983957,-6349707,-1122253,8663117,7825643,-7233462,1840625,6600329,428464,-4205120,23333016,18135978,-13408135,14086884,14166903,5555177,17994645,-5866411,-17347016,13325114,62324125,58445680],[0,0,0,0,-61,-4859,-63612,-1004950,-2380040,1887006,-2933872,400899,-1144296,1632737,-1987073,-15313382,-6602538,-2392670,2385458,-5165498,-5492409,9505977,-825628,-10050129,652195,30564664,-35077353,-15298159,-1711966,-87269966,26999255,-6336370,22498726,13935448]],"denominator":100000000},{"t":2,"f":3,"type":63,"flags":[189,393405,399549,596157,599229,697533,699069,748221,748989,773565,773949,774146,774242,780386,780434,783506,783530,785066,785078,785846,785852,786236,786237,786239,786429,786430,786431],"factor":[[240000,-32454,117879,75802,-83270,-186595,40866,83629,52674,99885,136219,267186,-257523,-18574,-76514,140006,38379,157049,-69996,-57708,152482,19180,-180242,291281,-144192,446969,-240894],[105,-349,787015,171189,-1103399,-4028815,-669823,-8440597,-6330678,-2279932,-2429597,-2416230,29262973,-8170195,187009,23528426,59496537,-24844790,-8396646,-22412639,15449466,-17853963,-6910306,8056344,-17143914,-128901,11013628],[518,-1567,3521895,1380526,9767160,31509899,-21918745,-12298332,317267,15053607,1695920,1869912,-5513369,-5127076,-687834,4491886,401761,-4342641,-1027516,-5496835,2430952,-2315651,-10617634,7585625,-11113619,-14970015,-19403909],[96,-338,697421,1618457,-725677,-1853154,-2988206,-8451235,-1738090,-1880694,-3143862,-991739,25578742,-4579139,1560739,-643388,-4860056,20091718,49309253,49826458,37521361,15301052,-23661980,24394169,-19713350,-10395483,-2926547],[426,-1260,2107703,-2800754,3135041,4464766,6051812,13432597,-4934546,-14734999,-24964969,-38854692,-26346209,-6677216,-1887744,2667366,4404040,-16910054,19488976,-3948750,12039612,-8224694,-13230156,23738679,-10863112,-20452377,-22836157],[102,-344,554735,1378688,-926404,-3935378,-841086,-6151268,185359,-3461376,-704508,2068624,21760574,4962434,-1218972,2501745,-42710554,-19171718,24973538,-49568362,-28214004,-12550134,-20900582,43640648,-20784334,-9426994,5537266],[686,-1472,-2640066,-30354180,-10590132,4230876,-5199285,-2957657,813955,2123152,3671354,-5362653,4982014,-2474412,-1640292,3288900,-3082354,5169693,-2660912,615065,-2009794,3262806,767665,10214006,2946650,4793336,20650350],[65,-222,450800,2049057,-3263872,-2874825,-4041928,2498405,-1581436,3187395,8287578,-8505382,-303707,7556656,3430283,56850789,-23824441,-15526645,-11907196,29555946,-2009329,-19430184,-1407820,-14976179,22417435,-70599841,38150225],[694,-1451,-5708261,-7265517,20004946,-2304597,13018738,-7065266,4789208,-4350727,-10278154,16347348,-4237562,1657477,7062213,1063630,-1643967,3265839,-3592925,-3384640,3510031,-2671473,-30033147,-36276954,-52572782,-69068895,17183574],[73,-346,730776,876944,-3591449,-3696818,-3222748,3384896,-1762970,5321842,18332959,-643626,-5935909,-40580395,-27740222,-18127813,6351493,-18202057,25499596,1041132,-19113464,5917158,8991149,-24463675,-10828586,-67665190,62665285],[164,-448,611096,-2259449,380699,9291730,7584662,94777,1656118,-16092820,14195980,20925429,-10820112,28854208,5634970,-8061101,18315852,-14314571,38527389,1857631,4886399,-26838787,28379821,16756807,39005151,-32964468,44580879],[6159,705971,-12301547,4265147,-7260165,5147716,-6825037,-169735,-1540999,-330460,-4095653,-6810522,4963553,3216457,3525548,-6261000,1788167,-7540032,8162943,-2344903,-1003122,-3144375,3479010,-14995658,9426277,-19282533,-53984713],[83,-247,188307,16485,-2559120,-1901952,-3755982,-3303878,11134884,12812736,-32690923,8491233,-3466322,21046227,-18379317,8790740,12136864,-26106799,16695030,9444212,-26859295,44536730,-4812129,-8983815,13190716,14871827,61519568],[386,-697,-598924,4096498,-11181393,19452106,36608445,-10065353,5740509,4380034,2676106,-9756125,8646441,-5791007,-1551611,2555947,-6078246,-2494436,-7845949,5887894,-4758547,4343065,-3693238,-6843472,-16432716,17715376,49021268],[73,-212,83750,972313,-3373428,-973700,-5541407,-1867488,2552859,9404235,-22230882,-1249046,-454746,-1625466,-8523515,-1423218,-306496,30665312,15835152,3373563,-12259652,-72869712,14739650,-25824470,-19968377,34596843,68751317],[344,-713,-1166739,2277611,-4491506,10119642,-11015235,10756413,-7698014,-36987007,-11851256,19816488,7196052,-14744840,-1189193,3407907,-8360147,-4320053,-20956498,14623226,-10656785,7728165,-3545741,197011,-22040209,24900955,73696593],[70,-170,88405,652010,-2948479,-1679319,-4700704,-329827,-549941,7365385,-4417418,-2780,-7159950,-13269750,47945263,1307449,-11781790,-13499366,16556573,-25422455,38726817,16710464,16988419,-29273578,4729669,23563758,101396100],[398,638,-4067274,2459346,8718065,3005672,-2595590,1934740,-6396031,-7955494,14304920,-19357720,1632659,10434393,-17672211,19406027,8588808,44149401,13600974,-29644342,-3635732,26898076,-8646357,-8142222,22159677,15661673,98282871],[107,-128,-60845,1410699,-2667221,-2566005,-5939915,-2137572,-3462782,2820144,8364760,-11054224,-1591394,14810897,6416584,-33234802,4041159,-14179948,-19989350,12413103,1539155,-17624330,-81969504,-741917,25993532,204700,90422926],[721,3762,-7288019,-875397,19077528,-2271583,3618634,-2706969,84933,7703172,1207610,-5297701,4089902,-16874605,-1933457,-2051658,-6648939,-22691678,-8659362,24497796,-4500094,-11100072,29330731,50604172,29245324,53111795,61136815],[165,-254,-759345,2441303,-2633141,-2765616,-7978121,-1410009,180905,2587855,9979010,-16723122,-3210671,25364268,9724739,-12075742,6446848,-983859,-14014424,11394113,-9787655,10747265,42740979,26365839,-96075753,-27264098,58629324],[4428,778468,11219265,-3939983,6543461,-4557805,6167805,111898,1380060,200577,3603925,6103152,-4392945,-2842056,-3129534,5608416,-1624752,6833431,-7339640,2061661,855343,2872535,-3233972,13177220,-8735311,16880130,48805900],[79,-196,141355,2041258,-3202586,-150758,2163236,-1651935,434640,4074800,-13560448,3017941,-713881,-16135068,33941907,-1342698,17857260,33473220,-6032710,1002932,-43221595,7359709,-3238281,45296287,34504658,-73252493,18771801],[79,-201,40908,1691206,-3239738,191687,-57661,-2075652,3817156,2440067,-17717834,3566881,7721081,2965111,-26941065,-15210285,-12807399,9006877,-30002717,-18540445,54102273,536161,24705464,24117593,28054252,-73983800,47299719],[862,-2073,3198498,-1597683,7790830,4873509,-3426651,19314712,32165308,-5919539,944402,-17083803,34230022,2411294,10163329,-12501235,823302,-3150399,-689623,2462072,-9576282,-1495244,12839995,-28535145,17347706,-15786930,-3129971],[863,-2110,3182350,-532087,2497538,-4636102,-4139760,-39097214,-1871492,-21483198,-5009714,-18172655,596181,-855612,2338621,-10632640,-6799466,-3873535,-4719229,5938256,-14261178,3525675,25733847,-31148628,29113694,-5578684,-14328045],[862,-2072,2956996,-3091598,5886393,4638300,6213804,11170615,-40247529,10206311,-9354144,-2666471,23553229,11993287,3847189,-14299341,-6366478,-4767281,1320381,5132629,-13387065,5097319,20154070,-27438796,12643538,-18538428,-2401569]],"denominator":100000000}],"bound":"6010434858910471/15000000000000000"}


==> anc/proofs/s3/rational/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.40069545713206167,
  "dual": 0.4006954709732295,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 2.935627733152276e-07,
  "dual_residual": 1.0377870646795598e-07,
  "seconds": 10.397224243,
  "numerical_max_score": 0.4006956589888608,
  "c": "199/100",
  "n": 4,
  "cuts": [
    "200/199",
    "7/6",
    "3/2",
    "199/100",
    "2",
    "199/99"
  ],
  "patterns": 1527,
  "exclusions": 11134,
  "blocks": [
    7,
    14,
    51,
    31,
    27,
    39,
    40,
    34,
    27
  ],
  "bound": "6010434858910471/15000000000000000",
  "upper_decimal": 0.40069565726069806,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_23-13_23-10_certificate.json <==
{"n":4,"c":"23/10","cuts":["23/20","13/10","23/13","23/10"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"factor":[[70,-1190418,-593581,-398819,178309],[0,61839,284073,-8637590,25803549],[0,-51774,-242566,10420492,21427217],[0,-314908,6208156,698525,-296960],[53,1563523,779178,523727,-235067]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,16,17,24,25,28,29,30,31],"factor":[[-130,185,0,-7,-15,56,-23,31,9,27],[-103,-108,0,28574,256546,14208,-19488,-9834,8378,21055],[0,0,0,39,-4276,-500155,-961037,-234575,493407,-129488],[0,0,0,112,-2170,-337299,392728,-351221,438566,1368382],[0,0,0,84,5725,-478926,-114995,605578,-1108584,380283],[0,0,0,138,9598,-383098,438364,857974,779562,-500220],[0,0,0,8,9737,-477574,491490,-802445,-339531,-809510],[0,0,0,76428,-178649,-7877,12762,5346,-6879,-16015],[-79,-82,-359,-18762,-168465,-9336,12797,6459,-5500,-13824],[-79,-82,359,-18763,-168463,-9340,12801,6453,-5503,-13831]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"factor":[[-4,-185,-513,159,1,17,68,74,33,28,75,31,88,24,-17,9,-50,-1,-4,22,-51,6,-11,6,-62,136,555],[51,123,41,723,2,16339,13341,-45714,138987,17340,20260,-11436,-17585,-811768,221124,-713830,223989,-1634926,17236,-600342,2236973,1067942,-976649,-2851357,-3721584,-7412686,-67581246],[82,-38,-22,-275,0,12258,-46437,-208652,88101,21661,22445,-18048,-27033,-820112,202876,-714212,284804,-1624515,37952,-618343,2246065,1062813,-976083,-2846234,-3680030,-7422482,-67524667],[0,0,0,0,0,-104,468,15334,-211114,719272,-114945,333186,-54114,-788622,223518,-702884,85854,-1662961,-13905,-555048,2184312,1098747,-1005188,-2880175,-3873743,-7299386,-67476722],[0,0,0,0,0,-276,-1160,7029,-131863,-249980,-481931,114537,929027,-783323,213653,-694059,143555,-1652899,6777,-580644,2213638,1086960,-991998,-2869554,-3793846,-7355346,-67463310],[0,0,0,0,0,43,1189,15883,-222049,39029,495996,-756037,249260,-787510,241762,-715347,95465,-1665311,-28984,-554618,2199248,1094207,-996292,-2877538,-3852075,-7340234,-67573538],[0,0,0,0,0,-18,339,11076,-185834,-371615,488986,665272,-192653,-782217,242291,-713641,33466,-1675082,-36427,-534297,2173013,1106711,-1010556,-2892956,-3923452,-7289190,-67597001],[0,0,0,0,0,148,2169,11680,-184366,-238069,-514441,-281209,-805620,-767570,217748,-714078,-383770,-1772331,-122126,-378198,1933933,1218871,-1149574,-3031789,-4567939,-6808058,-67650486],[0,0,0,0,0,-13041,-107184,130974,183230,12233,18650,-15947,-31992,-805013,229204,-714149,162128,-1647690,1094,-579927,2216028,1079072,-987159,-2864884,-3789478,-7376296,-67639524],[62,-28,-16,-210,1295,19024,52559,61394,171770,14334,18609,-7225,-11790,-806266,233001,-713582,183644,-1641891,3586,-588355,2230711,1071476,-977236,-2854941,-3749705,-7405651,-67618839],[63,-29,-17,-209,-1296,19025,52562,61385,171756,14325,18593,-7235,-11818,-806267,232998,-713582,183632,-1641895,3585,-588350,2230702,1071481,-977242,-2854948,-3749731,-7405632,-67618857],[0,0,0,0,0,-5,-30,-197,181,342,-452,428,1683,-4603120,10363338,-15362221,-8626969,-899282,14062193,-6921807,4209432,2409969,-2452812,-291174,3910038,12212274,33870271],[0,0,0,0,0,1,7,48,-116,127,-121,453,1089,-2407564,1087767,-8936656,15666524,2258080,-32498968,19653974,-17383604,595103,-912184,-2254558,-14982763,2269469,11173665],[0,0,0,0,0,5,29,173,-264,-84,376,33,34,-264765,-431819,829197,12838150,-6219576,33321994,31860406,-12416879,5829347,-6581876,-6597340,-12885666,5882788,-96844],[0,0,0,0,0,3,23,134,-196,-71,346,44,86,-248115,-612369,845449,6255892,16932000,4142125,-20125487,-21039930,40515720,-10326985,17426824,-5093217,18523450,-25533223],[0,0,0,0,0,3,19,110,-167,-36,283,54,113,190904,-442292,518046,5059556,11026668,299870,-6053172,1880527,-27538498,-47788323,-5802398,2405121,44088409,-27241623],[0,0,0,0,0,1,8,46,-56,-4,118,-4,-28,219014,-427692,471108,1320415,5953361,-1161158,-1044015,-4440781,6604542,23673768,-47542469,30299599,50798752,-29777080],[0,0,0,0,0,-3,-25,-144,123,160,160,250,1241,-9580911,9070496,13987843,-3225135,3962152,-5138025,4317867,-6803631,-2365335,-72314,-2489185,-4921690,-1033476,11489005],[0,0,0,0,0,9,55,342,-501,-96,1166,314,1067,-11036816,-12906959,-3203924,-5541104,-3195164,3330831,-2606854,1943849,220412,-481568,48128,-1232522,7460572,27620899],[0,0,0,0,0,3,15,108,-151,-97,100,63,-214,-231745,1429241,2266803,13495181,-36796610,-2906381,-20223249,5283654,6141965,-2477875,-6400864,-22785496,27732446,29578596],[0,0,0,0,0,-1,-7,-33,104,-15,-159,-42,-166,-261136,494829,1369617,325201,4179877,-8148301,18582629,41185390,29394843,-13319504,1782897,2173450,19310437,16936154],[0,0,0,0,0,-4,31,1173,-6620,-4500,-7654,-3195,-14969,-3078795,862184,-413706,28074160,6953735,6185317,-10174178,13803434,-7435154,8186249,8834521,40625799,-28297117,6393058],[0,0,0,0,0,102765,-31475,32321,-92202,-11138,-13964,7688,12236,533295,-144431,468733,-147389,1073927,-11511,394032,-1468359,-701749,642065,1873098,2445703,4866436,44381832],[0,0,0,0,0,2,14,93,-140,-65,152,19,-81,203231,-406588,-507422,6555554,21320396,5576507,-11735655,12544955,-3960170,8040392,-27575348,-55750139,-21161492,49210012],[210,-303,145,151,1,-10715,-8701,30037,-91094,-11329,-13204,7557,11690,533086,-145201,468761,-147182,1073597,-11341,394262,-1469007,-701275,641325,1872399,2443760,4867821,44379050],[183,345,-167,-106,-1,-10740,-8776,29932,-91007,-11320,-13230,7560,11708,533064,-145159,468754,-146985,1073649,-11316,394182,-1468866,-701342,641412,1872481,2444124,4867511,44378903],[0,0,0,0,0,0,-2,-14,114,17,-43,-51,-220,292772,-299148,-147254,-3324998,-7377423,-3085599,-3316168,-8239431,15555311,-31974747,-34606298,21903135,-56758414,52146183]],"denominator":100000000},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11544,11928,11929,11941],"factor":[[43656,23223,-8935,3924,-11296,-21402,-7026,-6520,10726,-7071,2323,3656,9948,3760,15617,12187,15019,522,-4511,78380,22937,74798,16557],[36,-18397047,-1059215,4999349,-2887131,-1142140,-816429,3800726,5516951,10673568,3343230,-1036961,-5294588,11341648,4612342,12376767,10370683,4380590,-9634837,-10896375,18835719,912115,-39945651],[10,-6590426,-19038359,-9458507,-5307450,-7639835,-394313,-8009061,-7228094,-13632877,-9113280,612635,-3300202,-16945586,-5538034,-9671956,-6971435,-6577954,15016131,-2468708,-26403640,-18764460,-1700383],[10,-2899313,5053845,2237990,4197220,2659609,1621015,10812524,-5756240,9619726,8363951,-4807636,14867815,-11260945,-4705298,17613407,-2848154,3153783,24700436,31394934,-62062014,-12595329,-51779979],[8,2477137,2167996,-461377,2484248,1844800,1413267,669692,-8270576,-20885303,11080516,-6208534,-37674700,10258342,-1030298,21117799,12587945,4995706,1600207,-15613073,-20224827,-4788719,-55724336],[7,1987324,1641034,1681098,-1882283,3094070,-2497958,2954697,1123807,-3875440,-18901327,1384629,10220995,-6406354,46620293,6432396,-64745,-13133981,-4403127,-31373382,-13321065,-24722249,-66092267],[6,1704335,2001242,688864,-425403,-1033440,-4244163,-8156469,9485867,-3428242,6189323,8829649,16093313,2665783,-22883406,-13553604,42477474,-10306781,9919307,-21769902,-2581114,-43426534,-64296220],[9,517231,-75391,-4973139,5672412,-1918759,-4566281,13816073,-5260126,-1401638,-6554154,9718090,1034943,11738868,-20359602,15741927,-26373962,-42372930,-2449810,2343405,28085453,-29925708,-51873367],[9,384661,367121,-4506050,5345691,-609673,3855531,-9852566,1062725,723728,12979698,-10898726,4545671,2454708,9636447,-3021156,-22253621,24544510,44598122,-8652756,42415899,-32019425,-54791894],[22,-270633,1139711,-975041,-1571577,12647914,1244905,-204017,945439,8711193,-7768601,-37346170,-6834414,-9081305,-14088346,-24323104,-4901654,-16284858,-11020709,-9376646,-1811912,12927727,-57576253],[22,-428771,1772425,-1292431,252284,11080061,4060759,-3427650,-7423728,14410281,6376042,32883483,-15192546,-21929284,-2869037,-17809885,-11854849,7644831,-6764194,-12319346,-1984661,12060125,-62505333],[13,1644508,-13073849,-13364044,11135354,10126975,1442071,7499682,-5200247,10704498,17272864,-2805682,10593367,17372814,7821812,957541,7301164,7007439,-23792756,-17413580,-12097542,-15112327,24951595],[8,-1784974,6933530,529901,9917083,-19029054,10799590,5011751,-17439124,2562163,9045242,-6541696,-3749818,-15351161,10490017,-20658999,10574200,-11137851,-17627896,2372782,9196395,-34171045,14044613],[6,-1214420,502031,7582749,-2307752,-479409,2687073,3274190,7595993,-6675328,1754638,5644365,-5101200,34879351,5902674,-37402897,-20357091,3494579,-4986837,16637451,-31068944,-36476536,-15601713],[4,1287865,242521,2659027,-1336013,-3566543,-3357480,87345,3750503,-6645248,-6554617,-4036084,7430693,-13578692,-16734149,12736174,-15457951,41586889,-43949857,-2585690,813370,-51125357,-33847152],[10,2887018,-3020824,2864086,8575053,-11474579,5794075,5456942,18834050,21652010,-12929410,-288320,-16554447,-508094,-8975020,5554060,-5091907,3965886,15824082,-35333690,-22873401,-11608956,32692341],[17,-501134,-5913023,16109377,781829,12671437,26513934,3795765,-8030555,-8444714,-6385480,1670706,7073534,-1723978,-8378127,6970756,3271511,-2795679,7935518,-10428353,12653089,-23738046,38991303],[17,-1074887,4291129,-7316442,-3388175,8214816,-9516814,17486263,-11566182,4625294,-21087993,1286207,-10998673,2138802,-1375041,-10161178,18426385,21739649,20127809,9293536,13798867,-48072887,47464713],[10,-1582278,6505942,-8326810,-2286301,6847583,7441111,-26275069,5135656,9972289,-2831396,-145584,-9189482,2259026,4471384,15996021,-1077130,-17384603,-9799895,20566900,-8992648,-61453958,47981699],[9,1788102,3391998,3110927,-20251241,-5055413,-3853720,-2243607,-20122521,12415144,11192717,-3884883,5852556,11002637,-6851339,5134649,-12635599,-2496699,3801309,-39303867,-12934170,-11400541,33258889],[30,-5182349,13179781,-15292785,-1867293,2784241,11050704,10099670,11831559,-18058324,3818957,2385206,8431440,-5394651,-5998743,-4572536,-10996566,859674,1530367,-30069074,-12614420,13965746,46995449],[30,-4824685,5354694,7551890,18742001,4897856,-16082917,-15533689,-12808612,-6587110,-8616489,504534,5615776,4431460,-6625982,-4047098,-9813580,1655222,3110006,-23840783,-15031690,8842668,48401408],[6,-510785,-2993776,9135160,-1415439,6998825,-15458722,9339289,13207905,-4963002,23907928,-2568797,-8435880,-24131610,6885562,-1944473,-7211644,-16086886,3520857,-3649459,5668273,-42291897,65293575]],"denominator":100000000},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9828,9829,9830,9835,9836,9838,9839,11172,11364,11365,11371,11374,11940,12132,12133,12139,12142],"factor":[[34663,-37754,11127,7893,11965,-8397,-8142,-11853,-9218,9526,2118,8741,2575,8686,-7209,-11180,-1772,-724,-6786,10270,3405,-2515,21804,-46095,16869,-81607,29868],[5,-3315486,417804,-679021,8529660,-589399,27387445,22070967,10827739,1947604,-5155826,-9536697,9802597,-496984,-1050815,13439158,-2331876,-12553297,4837578,-5408804,-4669097,2965427,-17717926,21474549,-6519207,-9004562,-10453754],[54,18178957,2364272,-4228328,-99456,6858493,-6656598,2933718,5932555,-1448351,-4643924,2444500,2361308,-5042443,2027758,5368017,-4639302,-7627183,-2459686,-9046,-6212530,7898585,-22126438,26220475,16168252,-21564146,4329270],[8,-3610746,-7610633,-12458048,-26040826,-1990048,-4520898,3182227,7474847,-8162740,-7068836,403785,8580177,-807931,-5221048,4643803,-5381582,724048,-2348384,2057978,-7221576,1548480,-13571868,5459427,-23710476,-24450355,-44086549],[6,-2395461,726898,-5531984,1683524,6003780,3919586,5976925,3695901,-31635755,2102384,10102717,-17230227,-19378609,21522491,-5381656,-7579292,2544357,-10228554,-11398532,13719290,798212,11490896,12263734,11896011,18727844,-3175211],[6,190061,490740,-3381590,8365774,7505398,-881354,-12881816,-5775353,-3284400,14898509,-7359566,-12850730,-6328396,6411345,6672336,4604631,-744370,25185655,3388732,-243921,-6558355,-24598689,4274580,-56631380,-23985264,-62034482],[5,-340798,-1570019,-11346725,-2639765,21567779,10080287,-8647101,18895305,22366837,-553976,6019842,-12607685,2693401,-4164883,-8324755,2537553,-1109015,988880,-1039574,2856229,-5277901,22664166,1693177,5024211,18075916,-3618812],[5,3479044,-1851371,971461,5106779,-1939235,394328,2252021,-9408249,4761213,-15405043,18700115,15032090,-6793963,-1167018,2630367,-20702418,-3425072,11999853,-16891946,6195379,-24633510,34613715,-4484385,-20911029,-4513479,-62483293],[5,530479,-1822672,6949486,-4852610,728356,-273999,-2821705,-1250709,3674251,-2451195,-14245579,5664826,-8868393,19362367,5380332,15209885,-25393596,-9079859,31989814,18517208,-9905208,17840494,11418157,20307307,13621563,-66558399],[3,-1531490,-534847,3722369,-1645825,-3818112,1082414,-2298126,-4481877,5751326,3384840,-2584771,-2304953,2796552,-11007582,-21494661,1928948,20537302,-1174784,-16541232,14295637,-21700652,-23396225,50467777,35060766,7112584,-60166008],[5,1535938,391542,1978276,2565719,-1594015,-8598961,5614814,9258756,-8453885,1472128,-1972398,-10017910,10581302,-20566447,-2404302,18945839,-32111824,-18637030,-26614290,2754949,-17711360,-3406915,-17573126,-17770751,27774674,-29980027],[5,1552835,134864,-165511,2897285,5874295,2880184,5861630,4837992,-5028664,-226312,10995551,11957406,19313156,19979622,-13722151,-2853633,11785133,-6765357,19277600,-9360273,-28234876,-31015849,-32440812,-3161239,45941727,-22763415],[5,732747,1050364,899567,4364273,1390527,-9293444,14862636,11426550,-5139371,-9451042,-7199884,-4161812,-19819706,-28200824,-3387329,2597829,19344485,17256674,27641997,11523568,-6943507,3107399,-9768111,-5637158,34068954,-3015026],[8,2303131,-1666843,-5379856,3832944,-2749060,7052977,-10080902,2011998,1762083,3373267,6927417,17539252,-9710297,-4624437,16644967,18834376,19801169,-17580213,-10591295,32237852,25421108,-11492594,-23229911,-1298717,25479023,-30869751],[8,1786124,-5399885,-7279460,2309706,1219424,5476562,5261067,-22280453,4275228,-10925596,-11888245,-17829769,4023564,-6707569,-10921158,-18146056,-6384684,-8577505,4381603,-1552470,29862471,-9236788,-23372104,10906298,32728699,-48223120],[18,5421848,-3285231,5336761,-701527,-8838802,8287104,-11844551,15226073,-14365028,-12759479,-17730458,-8544165,21798059,6508889,3515583,851058,19086910,12866258,-6830310,-3997846,6296904,23697155,-2332320,-2008021,7319073,-25124791],[18,4845225,-7632478,5538359,-4718059,-2105724,4845416,16119529,-546997,464620,34006626,9019684,351398,1493184,-4289888,-4979197,5018945,6276393,4993008,3485287,-16662558,16310333,25535219,963095,-1999838,13815193,-36952699],[7,184370,-2467375,23669428,-12112301,15851657,8667620,-4891096,-4208315,-2323553,-8618442,6648490,-5438507,-10906341,-5959458,8957689,-993483,746904,3568486,-9725401,-6452595,4141275,-18949848,-10905996,-2904123,21559900,6941149],[7,-65923,-1402376,-8074993,164236,-3203322,3186412,-3521658,-8776353,-3729298,-11427773,4714089,6040282,-12245241,4211930,-9554183,35753616,-5565855,24560755,-8755725,-35096146,965754,-392465,-218552,21359626,37672483,2153448],[7,-473877,-553331,-6970763,-341802,12685349,-2444941,-1382251,-12181037,-9374669,10814669,-17115250,9575703,6550682,-10331449,31282218,-8093722,7136027,-364310,-6414888,-10316036,-25881575,10850587,2089037,29479433,39278049,10584413],[5,-1221249,3980859,-835586,-5489249,-2081460,-11356196,17036322,-2783725,12715379,-5111262,9821578,-16237623,15195472,17925568,24368356,9089066,5522528,19555208,-8765679,18834225,8112698,-5394651,7736590,2591686,38851218,-6334938],[5,3039496,23144236,-2541723,-13287136,-4095589,11473775,-1033048,-5931341,-630422,5393094,-5798159,2716685,-2186264,-3801520,-8995896,-3428183,-825823,1006631,-246736,2957230,-417830,8704054,-3327760,-21053396,35258269,-5230285],[5,932055,-1880907,-812012,-1647027,-18623851,1747988,-7372140,12710397,13266536,8151503,-1053643,-13547925,-21502068,6567852,13040426,-18871028,-3219186,-1633906,-4810046,-16487856,-19686121,-15099787,-19341378,18231676,36212800,-3982926],[18,4062644,-8681598,-3525141,-2615680,-8780880,13463698,-4998389,-11681892,-3507810,-1760439,11518677,-10458125,5894962,-9422297,5214934,5993541,-4538496,-4531626,19152962,15977880,-21085711,-1171326,27075869,-30120620,35379505,67579810],[18,3191194,-7657990,17991,-3842021,3039340,-3589090,9262360,-2533487,9579290,1633916,-25120268,8836409,-11059857,18992913,-17016847,1804487,6528975,85196,-23433779,13934088,-9061460,1700284,-5958586,-32485742,21776424,55465778],[3,-2121576,-2670239,797434,1368012,-153648,-5795283,-10452110,8785405,-5984243,6809081,2355282,16708073,6041146,-3215721,-8850195,-20064272,-23740182,25004115,-1122279,15344031,24011034,-9046259,16057254,4055667,74547586,13411721],[3,-2379382,1792407,2861382,6281635,1102963,-9062591,-2530445,2309362,5725599,-7221233,-197645,2205961,-3016004,3926637,5308357,-1927061,11152649,-28266364,3143911,-31570781,15096084,8256485,41340851,-40614858,61075251,-16686491]],"denominator":100000000},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,9834,10754,10778,11162,11174,11366,11370,11372,11375,11470,11471,12138,12234,12235,12238],"factor":[[18806,1327,-156,1,-13298,1337,173,4324,2219,-1038,-1993,-2750,3314,-1657,-8831,4957,3779,21573,22105],[1,1,-2,0,-2590558,1952017,9530017,-10116723,-45625311,4146274,10747412,10056943,-3797131,-1909730,-543894,-6078298,-16174251,-6480733,16078671],[1,2,-2,0,489451,-4597159,16772804,-29784414,12918827,-13814942,-4774042,10088790,23722348,15335819,-837419,-12892324,-10001813,-13851514,16363026],[1,1,-1,0,2183161,-4754542,15665393,-17891568,6651507,-441401,5265024,-19040099,-36933591,-19808778,401442,17665307,2694959,32095144,-21402223],[1,2,-1,0,3809045,-29663937,2057762,13053068,-9176031,-19143467,-3384060,1573076,-6236446,14946748,-4034880,1658884,857797,6590832,-13385404],[205,-68709,22628,-12,6710835,-4919494,-1300068,1372642,5232684,6637403,6304388,-4206132,-6880630,-8711523,1923880,-13794981,-22399884,-40255420,56497465],[1,2,-3,1,5728144,6348666,-20986418,-9894838,423307,-18304182,5205611,12248049,-15088383,16601710,808984,38581321,-33305422,15676206,34467896],[2,3,-5,1,16226914,1142966,12098637,6512365,2401476,22393500,-10663146,22202872,1384535,5681219,-14457891,3015599,-9589773,56079307,17884195],[1,2,-4,0,11882696,8081064,678297,5419004,-7500319,-28210162,-709107,-18961859,18370450,-22068913,3068843,-21504029,-8415699,39476084,14231445],[1,1,-1,0,1910016,-12180535,-16759562,-11162193,3102653,10054956,25549873,12731444,20485241,-25132226,-6435256,-234982,433791,23989384,-41982028],[1,1,-1,0,-907707,2599021,-10381432,-5421726,3366373,-1274984,5828999,5703657,-24556898,18027095,-1042903,-66287563,5086515,30429750,-16931772],[1,1,-3,1,-79532,-2666143,-1337127,-1054848,-1828467,16949326,2531098,-29222446,12736969,23149227,24240930,1231268,-53923634,22096661,-39096476],[1,1,-7,-1,-4476579,1719944,7740602,9190623,7027883,-9152509,-5651514,27224004,-8114618,-19713081,33249459,-6475573,-47305489,-7459510,-54294751],[111,-39984,-78571,-174531,-4403838,3230313,853590,-902519,-3436836,-4358183,-4139471,2762384,4517572,5721504,-1261741,9057983,14709455,26430026,-37105816],[111,-39988,-78490,174570,-4403833,3230222,853651,-902484,-3436717,-4358432,-4139452,2762633,4517679,5721161,-1261367,9057735,14709888,26429507,-37105639],[0,1,-3,1,1128175,5137192,2848093,3410190,1785513,-4898964,2084455,-4533466,-2361638,916127,-58584833,-2413371,-37468835,-31035785,-68696052],[6,9,-6,0,14107793,7005655,9639272,5205647,1668245,-4171025,28667541,3150391,-1015562,17292438,19120496,6839785,28642805,-34707250,-53048837],[6,9,-7,0,12719607,-1265094,-13506456,-13887435,-10533197,5529708,-30596413,-1779507,-3559565,-6618152,10683615,-3056939,13426192,-37732832,-58977385],[82,-24671,191534,-56,-4402539,3230286,853899,-902582,-3436885,-4358603,-4139456,2763313,4517244,5720776,-1260446,9056975,14705655,26428709,-37107943]],"denominator":100000000},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11373,11469,11522,11546,11930,11942,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"factor":[[-23,576,-8,29,-2,-40,-7,-15,25,-59,46,126,74,-229,82,10,113,20,267,-12,566],[0,0,0,0,-1,-647351,-104966,117327,1181421,-1805833,21287288,25793324,17611416,30414036,-17876719,-32947252,-952463,982001,-2809236,2229281,21381435],[0,0,0,0,0,4692658,-18381818,440696,24712249,3721618,-3056462,-3490449,-1540278,3978484,-1172160,-617157,1691131,1626142,505671,4033076,24975041],[0,0,0,0,-1,-528950,294316,-360603,1196961,-1531866,12111445,11676612,6850274,21664202,6897186,61999651,-8989844,7381801,-2544347,15311911,18978795],[0,0,0,0,2,7874266,-16009300,7543710,-22171509,877732,1234530,7246989,8707269,-4765832,11600436,251380,5075435,-1713832,146480,4233849,-14540530],[0,0,0,0,-1,-1042396,754076,296021,1503171,3453105,2037678,-792350,1790987,-2318270,17823782,-10813574,-46994910,-33229474,18492031,87049669,-18779752],[0,0,0,0,2,5711654,-836590,607224,-1864427,-12550751,7206351,-20363093,-11485274,16102758,-23349652,2309296,-26876288,-13478220,-38693812,-5065067,-112113501],[-228,-33,1,0,62205,3818047,2063960,763093,-4119720,4810822,-5641008,-9421971,-7243916,12924258,-8419284,-1633708,-1394661,4853095,-2283403,16587361,102023942],[0,0,0,0,-2,-570378,149867,-2025614,1000781,-11807381,-31771206,17539128,18636340,-6661135,-11422985,3324200,-5774118,-4569472,-48976982,24640952,19421870],[0,0,0,0,-1,10483095,5444862,-16428644,2293041,-3149508,5940383,-10367415,19897574,2314816,29943116,-7017820,12895592,4828059,-14885471,-1085733,-206036],[0,0,0,0,-1,-117928,-487192,869455,18667,-24198623,-15326358,7850823,-20583177,27929730,24404935,-8291847,10795271,2612951,29487634,-2298059,-15083023],[0,0,0,0,3,11919528,11645413,18228023,8988955,-6989,-2502960,9770071,5778504,-8046032,-919356,2536041,328269,1662225,15962026,-4652543,-26457297],[0,0,0,0,-2,-860692,-1306449,-2373329,-2076492,-2750512,-13252418,-18681983,30083378,10722474,-22469539,5940001,1976656,6383801,59329537,3420366,-44836443],[0,0,0,0,0,166906,956806,88218,601712,197092,5343243,-1248506,-6587336,-225034,-11959284,4593084,66670284,-22799374,-5566227,68606240,-47157869],[0,0,0,0,-1,-18602,-400883,-435488,-186546,-2194931,3253834,717232,-5467929,-7322891,-2712682,-5954594,-6057252,88936059,-3324919,47051569,-43864846],[0,0,0,0,3,7268758,424020,-15287574,-2415009,11684998,-8341737,24758631,-19217458,-3610032,-18960514,5771609,-9831293,-5651297,26823742,-5399293,-48679278],[0,0,0,0,-1,-2457860,1518739,3957336,-60239,26440652,-16473346,-1233349,2506918,29434183,16428299,-4662155,5467180,7499421,-22635082,-6759007,-93423857],[0,0,0,0,217274,-2507574,-1355355,-501303,2705553,-3159313,3704080,6186956,4757685,-8486581,5529061,1072715,916062,-3186244,1499628,-10891226,-66995754],[-115,-27,365,677,-40847,-2507261,-1355354,-501118,2705345,-3159099,3704290,6187368,4757009,-8487251,5528922,1072808,916054,-3186821,1499813,-10892504,-66995782],[-116,-20,-764,-21,-40850,-2507207,-1355368,-501140,2705333,-3159353,3704443,6187245,4756919,-8487336,5528665,1072854,915844,-3186957,1499710,-10892486,-66995905],[-116,-2,401,-656,-40850,-2507219,-1355338,-501095,2705305,-3159055,3704244,6187172,4756898,-8486964,5528777,1072796,915893,-3186850,1499472,-10892451,-66996182]],"denominator":100000000}],"bound":"603477185246239/1250000000000000"}


==> anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_23-13_23-10_cover.json <==
{"n":4,"c":"23/10","cuts":["23/20","13/10","23/13","23/10"],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++---","++++++++--++++++-+++++++---","++++++++--++++++-+++-+++--+","++++++++--++++++-+++-+++---","++++++++--++++++--++++++---","++++++++--++++++--++-+++--+","++++++++--++++++--++-+++---","++++++++--++++++--++--++--+","++++++++--++++++--++--++---","++++++++---+++++--++--++--+","++++++++---+++++---+--++--+","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++--+","++++-+++--++++++-+++-+++---","++++-+++--++++++--++++++--+","++++-+++--++++++--++++++---","++++-+++--++++++--++-+++--+","++++-+++--++++++--++-+++---","++++-+++--++++++--++--++--+","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++--+","++++-+++--++-+++--++++++---","++++-+++--++-+++--++-+++--+","++++-+++--++-+++--++-+++---","++++-+++--++-+++--++--++--+","++++-+++---+++++--++--++--+","++++-+++---+++++---+--++--+","++++-+++---+++++---+---+--+","++++-+++---+-+++--++--++--+","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++---","++++--++--++++++--++++++--+","++++--++--++++++--++++++---","++++--++--++++++--++-+++--+","++++--++--++++++--++-+++---","++++--++--++++++--++--++--+","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++--+","++++--++--++-+++--++++++---","++++--++--++-+++--++-+++--+","++++--++--++-+++--++--++--+","++++--++--++--++--++++++-++","++++--++--++--++--++++++--+","++++--++--++--++--++++++---","++++--++--++--++--++-+++--+","++++--++--++--++--++--++--+","++++--++---+++++--++--++--+","++++--++---+++++---+--++--+","++++--++---+-+++--++-+++--+","++++--++---+-+++--++--++--+","++++--++---+-+++---+--++--+","++++--++---+--++--++++++-++","++++--++---+--++--++++++--+","++++--++---+--++--++-+++--+","++++--++---+--++--++--++--+","++++--++---+--++---+++++-++","++++--++---+--++---+++++--+","++++--++---+--++---+-+++-++","++++--++---+--++---+-+++--+","++++--++---+--++---+--++--+","++++--++----++++---+--++--+","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++-------+--+","++++--++------++----------+","++++---+---+--++--++++++-++","++++---+---+--++--++++++--+","++++---+---+--++---+++++-++","++++---+---+--++---+++++--+","++++---+---+--++---+-+++-++","++++---+---+--++---+-+++--+","++++---+---+---+---+++++-++","++++---+---+---+---+-+++-++","++++---+---+---+---+-+++--+","++++---+------++---+++++-++","++++---+------++---+-+++-++","++++---+------++---+-+++--+","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++-------+--+","++++---+------++----------+","++++---+-------+---+++++-++","++++---+-------+---+-+++-++","++++---+-------+---+-+++--+","++++---+-------+----++++-++","++++---+-------+-----+++-++","++++---+-------+-----+++--+","++++---+-------+------++-++","++++---+-------+------++--+","++++---+-------+-------+--+","++++---+-------+----------+","++++-----------+---+++++-++","++++-----------+----++++-++","++++-----------+-----+++-++","++++-----------+------++-++","++++-----------+------++--+","++++-----------+-------+--+","++++-----------+----------+","++++----------------++++-++","++++-----------------+++-++","++++------------------++-++","++++------------------++--+","++++-------------------+-++","++++-------------------+--+","++++----------------------+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++--+","-+++-+++--++++++-+++-+++---","-+++-+++--++++++--++-+++--+","-+++-+++--++++++--++-+++---","-+++-+++--++++++--++--++--+","-+++-+++---+++++--++--++--+","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++--+","-+++--++--++++++-+++++++---","-+++--++--++++++-+++-+++--+","-+++--++--++++++-+++-+++---","-+++--++--++++++--++++++--+","-+++--++--++++++--++++++---","-+++--++--++++++--++-+++--+","-+++--++--++++++--++-+++---","-+++--++--++++++--++--++--+","-+++--++--++-+++-+++++++--+","-+++--++--++-+++-+++++++---","-+++--++--++-+++--++++++--+","-+++--++--++-+++--++++++---","-+++--++--++-+++--++-+++--+","-+++--++--++-+++--++--++--+","-+++--++--++--++--++++++-++","-+++--++--++--++--++++++--+","-+++--++--++--++--++++++---","-+++--++--++--++--++-+++--+","-+++--++---+++++--++-+++--+","-+++--++---+++++--++--++--+","-+++--++---+++++---+--++--+","-+++--++---+-+++--++++++--+","-+++--++---+-+++--++-+++--+","-+++--++---+-+++--++--++--+","-+++--++---+-+++---+--++--+","-+++--++---+--++--++++++-++","-+++--++---+--++--++++++--+","-+++--++---+--++--++-+++--+","-+++--++---+--++--++--++--+","-+++--++---+--++---+-+++--+","-+++--++---+--++---+--++--+","-+++--++----++++---+--++--+","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++--++------++---+--++--+","-+++--++------++------++--+","-+++--++------++-------+--+","-+++--++------++----------+","-+++---+---+--++--++++++-++","-+++---+---+--++--++++++--+","-+++---+---+--++--++-+++--+","-+++---+---+--++---+++++-++","-+++---+---+--++---+++++--+","-+++---+---+--++---+-+++-++","-+++---+---+--++---+-+++--+","-+++---+---+---+---+++++-++","-+++---+------++---+++++-++","-+++---+------++---+-+++-++","-+++---+------++---+-+++--+","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++-------+--+","-+++---+------++----------+","-+++---+-------+---+++++-++","-+++---+-------+---+-+++-++","-+++---+-------+---+-+++--+","-+++---+-------+-----+++-++","-+++---+-------+-----+++--+","-+++---+-------+------++-++","-+++---+-------+------++--+","-+++---+-------+-------+--+","-+++---+-------+----------+","-+++-----------+---+++++-++","-+++-----------+---+-+++-++","-+++-----------+----++++-++","-+++-----------+-----+++-++","-+++-----------+------++-++","-+++-----------+------++--+","-+++-----------+-------+--+","-+++-----------+----------+","-+++----------------++++-++","-+++-----------------+++-++","-+++------------------++-++","-+++------------------++--+","-+++-------------------+-++","-+++-------------------+--+","-+++----------------------+","--++--++--++++++++++++++---","--++--++--++++++-+++++++--+","--++--++--++++++-+++++++---","--++--++--++++++-+++-+++--+","--++--++--++++++-+++-+++---","--++--++--++++++--++++++--+","--++--++--++++++--++-+++--+","--++--++--++++++--++--++--+","--++--++--++-+++-+++++++--+","--++--++--++-+++-+++++++---","--++--++--++-+++--++++++--+","--++--++--++-+++--++++++---","--++--++--++-+++--++-+++--+","--++--++--++--++--++++++--+","--++--++--++--++--++++++---","--++--++---+++++++++++++--+","--++--++---+++++++++++++---","--++--++---+++++-+++++++--+","--++--++---+++++-+++++++---","--++--++---+++++-+++-+++--+","--++--++---+++++-+++-+++---","--++--++---+++++--++++++--+","--++--++---+++++--++-+++--+","--++--++---+++++--++--++--+","--++--++---+-+++-+++++++--+","--++--++---+-+++-+++++++---","--++--++---+-+++--++++++--+","--++--++---+-+++--++++++---","--++--++---+-+++--++-+++--+","--++--++---+-+++--++--++--+","--++--++---+--++--++++++--+","--++--++---+--++--++++++---","--++--++---+--++--++-+++--+","--++--++---+--++--++--++--+","--++--++----++++--++--++--+","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++--++-----+++--++--++--+","--++--++-----+++---+--++--+","--++--++-----+++---+---+--+","--++--++-----+++-------+--+","--++--++-----+++----------+","--++--++------++--++--++--+","--++--++------++---+--++--+","--++--++------++------++--+","--++--++------++-------+--+","--++--++------++----------+","--++---+---+++++++++++++--+","--++---+---+++++++++++++---","--++---+---+++++-+++++++--+","--++---+---+++++-+++++++---","--++---+---+++++-+++-+++--+","--++---+---+++++--++++++--+","--++---+---+++++--++-+++--+","--++---+---+-+++-+++++++-++","--++---+---+-+++-+++++++--+","--++---+---+-+++-+++++++---","--++---+---+-+++--++++++-++","--++---+---+-+++--++++++--+","--++---+---+-+++--++++++---","--++---+---+-+++--++-+++--+","--++---+---+--++--++++++-++","--++---+---+--++--++++++--+","--++---+---+--++--++++++---","--++---+---+--++--++-+++--+","--++---+----++++--++++++--+","--++---+----++++--++-+++--+","--++---+----++++--++--++--+","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++-++","--++---+-----+++--++++++--+","--++---+-----+++--++-+++--+","--++---+-----+++--++--++--+","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++-++","--++---+------++--++++++--+","--++---+------++--++-+++-++","--++---+------++--++-+++--+","--++---+------++--++--++--+","--++---+------++---+++++-++","--++---+------++---+-+++-++","--++---+------++---+-+++--+","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++-++","--++----------++--++++++--+","--++----------++--++-+++-++","--++----------++--++-+++--+","--++----------++--++--++--+","--++----------++---+++++-++","--++----------++---+-+++-++","--++----------++---+-+++--+","--++----------++---+--++-++","--++----------++---+--++--+","--++----------++------++-++","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++-++","--++-----------+---+-+++-++","--++-----------+----++++-++","--++-----------+-----+++-++","--++-----------+------++-++","--++-----------+------++--+","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++-----------------+++-++","--++------------------++-++","--++------------------++--+","--++-------------------+-++","--++-------------------+--+","--++----------------------+","---+---+---+++++++++++++--+","---+---+---+++++++++++++---","---+---+---+++++-+++++++--+","---+---+---+++++-+++++++---","---+---+---+++++-+++-+++--+","---+---+---+-+++-+++++++-++","---+---+---+-+++-+++++++--+","---+---+---+-+++-+++++++---","---+---+----++++++++++++--+","---+---+----++++++++++++---","---+---+----++++-+++++++--+","---+---+----++++-+++++++---","---+---+----++++-+++-+++--+","---+---+----++++--++++++--+","---+---+----++++--++-+++--+","---+---+----++++--++--++--+","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++-++","---+---+-----+++-+++++++--+","---+---+-----+++-+++++++---","---+---+-----+++--++++++-++","---+---+-----+++--++++++--+","---+---+-----+++--++-+++--+","---+---+-----+++--++--++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------++++++++++++-++","---+--------++++++++++++--+","---+--------++++++++++++---","---+--------++++-+++++++-++","---+--------++++-+++++++--+","---+--------++++-+++++++---","---+--------++++-+++-+++--+","---+--------++++--++++++--+","---+--------++++--++-+++--+","---+--------++++--++--++--+","---+--------++++---+--++--+","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++-++","---+---------+++-+++++++--+","---+---------+++-+++++++---","---+---------+++--++++++-++","---+---------+++--++++++--+","---+---------+++--++-+++-++","---+---------+++--++-+++--+","---+---------+++--++--++--+","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++-++","---+----------++--++++++--+","---+----------++--++-+++-++","---+----------++--++-+++--+","---+----------++--++--++--+","---+----------++---+++++-++","---+----------++---+-+++-++","---+----------++---+-+++--+","---+----------++---+--++-++","---+----------++---+--++--+","---+----------++------++-++","---+----------++------++--+","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+-+++-++","---+-----------+----++++-++","---+-----------+-----+++-++","---+-----------+------++-++","---+-----------+------++--+","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+-----------------+++-++","---+------------------++-++","---+------------------++--+","---+-------------------+-++","---+-------------------+--+","---+----------------------+","------------+++++++++++++++","------------++++++++++++-++","------------++++++++++++--+","------------++++++++++++---","------------++++-++++++++++","------------++++-+++++++-++","------------++++-+++++++--+","------------++++-+++-++++++","------------++++-+++-+++-++","------------++++-+++-+++--+","------------++++--++++++-++","------------++++--++++++--+","------------++++--++-+++-++","------------++++--++-+++--+","------------++++--++--++-++","------------++++--++--++--+","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++-++","-------------+++-+++++++--+","-------------+++--++++++-++","-------------+++--++++++--+","-------------+++--++-+++-++","-------------+++--++-+++--+","-------------+++--++--++-++","-------------+++--++--++--+","-------------+++---+--++-++","-------------+++---+--++--+","-------------+++---+---+--+","-------------+++-------+--+","-------------+++----------+","--------------++--++++++-++","--------------++--++-+++-++","--------------++--++-+++--+","--------------++--++--++-++","--------------++--++--++--+","--------------++---+++++-++","--------------++---+-+++-++","--------------++---+-+++--+","--------------++---+--++-++","--------------++---+--++--+","--------------++------++-++","--------------++------++--+","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+-+++-++","---------------+----++++-++","---------------+-----+++-++","---------------+------++-++","---------------+------++--+","---------------+-------+-++","---------------+-------+--+","---------------+----------+","--------------------++++-++","---------------------+++-++","----------------------++-++","----------------------++--+","-----------------------+-++","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"6":"3/16","24":"13/16"},"++++++++++++++++++++++++-+":{"4":"39/301","10":"101/301","25":"23/43"},"++++++++++++++++++++++++--+":{"8":"100/531","12":"23/10620","16":"659/3540","22":"101/531","26":"230/531"},"+++++++++++++++++++++++-":{"8":"1/3","23":"2/3"},"++++++++++++++++++++++-":{"8":"13/33","22":"20/33"},"+++++++++++++++++++++-":{"16":"1/3","21":"2/3"},"++++++++++++++++++++-":{"16":"1/2","20":"1/2"},"+++++++++++++++++++-":{"9":"1/2","19":"1/2"},"++++++++++++++++++-":{"10":"1/2","18":"1/2"},"+++++++++++++++++-":{"9":"1/2","17":"1/2"},"++++++++++++++++-":{"8":"1/2","16":"1/2"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"6":"1/2","14":"1/2"},"+++++++++++++-":{"5":"1/2","13":"1/2"},"++++++++++++-":{"4":"1/2","12":"1/2"},"+++++++++++-":{"10":"10/23","11":"13/23"},"++++++++++-":{"9":"13/23","10":"10/23"},"+++++++++-":{"8":"1/2","9":"1/2"},"++++++++-++++++++++++++++":{"9":"3/13","13":"38/81","24":"3/10"},"++++++++-+++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++++++-+++++++++++++++--+":{"5":"3/13","13":"323/2600","16":"277/4600","20":"131/460","26":"3/10"},"++++++++-++++++++++++++-":{"20":"13/16","23":"3/16"},"++++++++-+++++++++++++-":{"21":"10/13","22":"3/13"},"++++++++-++++++++++++-":{"17":"1/2","21":"1/2"},"++++++++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++++++-++++++++++-":{"17":"13/16","19":"3/16"},"++++++++-+++++++++-":{"16":"10/13","18":"3/13"},"++++++++-++++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"++++++++-+++++++-++++++++":{"9":"3/13","13":"38/81","24":"3/10"},"++++++++-+++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++++++-+++++++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"++++++++-+++++++-++++++-":{"20":"13/16","23":"3/16"},"++++++++-+++++++-+++++-":{"21":"10/13","22":"3/13"},"++++++++-+++++++-++++-":{"17":"1/2","21":"1/2"},"++++++++-+++++++-+++-++++":{"9":"30/199","13":"191/398","20":"69/398","24":"39/199"},"++++++++-+++++++-+++-+++-+":{"9":"30/199","13":"191/398","20":"69/398","25":"39/199"},"++++++++-+++++++-+++-+++--+":{"9":"50/221","17":"50/221","20":"1/102","21":"19/78","26":"5/17"},"++++++++-+++++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++++++-+++++++-+++-+-":{"21":"10/13","22":"3/13"},"++++++++-+++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++-+++++++-++-":{"17":"13/16","19":"3/16"},"++++++++-+++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++++++-+++++++--":{"9":"1/2","17":"1/2"},"++++++++-++++++-":{"12":"13/16","15":"3/16"},"++++++++-+++++-":{"13":"10/13","14":"3/13"},"++++++++-++++-":{"12":"1/2","13":"1/2"},"++++++++-+++-":{"4":"1/2","12":"1/2"},"++++++++-++-":{"1":"5/8","9":"3/16","11":"3/16"},"++++++++-+-":{"9":"10/13","10":"3/13"},"++++++++--+++++++++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"++++++++--++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++++++--++++++++++++++--+":{"5":"3/13","13":"323/2600","16":"277/4600","20":"131/460","26":"3/10"},"++++++++--+++++++++++++-":{"20":"13/16","23":"3/16"},"++++++++--++++++++++++-":{"21":"10/13","22":"3/13"},"++++++++--+++++++++++-":{"17":"1/2","21":"1/2"},"++++++++--++++++++++-":{"16":"1/2","20":"1/2"},"++++++++--+++++++++-":{"17":"13/16","19":"3/16"},"++++++++--++++++++-":{"16":"10/13","18":"3/13"},"++++++++--+++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"++++++++--++++++-++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"++++++++--++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++++++--++++++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"++++++++--++++++-++++++-":{"20":"13/16","23":"3/16"},"++++++++--++++++-+++++-":{"21":"10/13","22":"3/13"},"++++++++--++++++-++++-":{"17":"1/2","21":"1/2"},"++++++++--++++++-+++-++++":{"5":"30/169","13":"161/338","20":"3/26","24":"3/13"},"++++++++--++++++-+++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++--++++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++++++--++++++-+++-+-":{"21":"10/13","22":"3/13"},"++++++++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++--++++++-++-":{"17":"13/16","19":"3/16"},"++++++++--++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++++++--++++++--+++++++":{"5":"15/364","13":"115/364","17":"23/56","20":"5/28","24":"3/56"},"++++++++--++++++--++++++-+":{"4":"195/4418","13":"3613/8836","17":"2923/8836","20":"1013/8836","25":"897/8836"},"++++++++--++++++--++++++--+":{"4":"450/13409","12":"6529/26818","17":"433/1166","20":"160/583","26":"45/583"},"++++++++--++++++--+++++-":{"20":"13/16","23":"3/16"},"++++++++--++++++--++++-":{"21":"10/13","22":"3/13"},"++++++++--++++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"++++++++--++++++--++-++++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++--++++++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++--++++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++++++--++++++--++-+-":{"21":"10/13","22":"3/13"},"++++++++--++++++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++--++++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++--++++++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"++++++++--++++++--++---":{"10":"1/2","22":"1/2"},"++++++++--++++++--+-":{"10":"10/23","17":"3/10","19":"61/230"},"++++++++--++++++---":{"10":"1/2","18":"1/2"},"++++++++--+++++-":{"12":"13/16","15":"3/16"},"++++++++--++++-":{"13":"10/13","14":"3/13"},"++++++++--+++-":{"12":"1/2","13":"1/2"},"++++++++--++-":{"4":"1/2","12":"1/2"},"++++++++--+-":{"5":"1/2","10":"5/23","11":"13/46"},"++++++++---++++++":{"0":"3/13","10":"3/13","16":"7/13"},"++++++++---+++++-+":{"0":"3/13","10":"3/13","12":"31/130","17":"3/10"},"++++++++---+++++--+++":{"4":"15/166","10":"15/166","13":"101/332","17":"101/332","20":"35/166"},"++++++++---+++++--++-+":{"4":"5/32","10":"5/32","13":"31/192","17":"31/192","21":"35/96"},"++++++++---+++++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++---+++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++---+++++--++--++---":{"10":"1/201","21":"139/201","26":"61/201"},"++++++++---+++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"++++++++---+++++--++---":{"18":"1/2","22":"1/2"},"++++++++---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"++++++++---+++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++++++---+++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++++++---+++++---+--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++---+++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++---+++++---+--++---":{"18":"1/201","21":"139/201","26":"61/201"},"++++++++---+++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++++++---+++++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++---+++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++---+++++---+---+---":{"21":"139/201","22":"1/201","26":"61/201"},"++++++++---+++++---+----":{"11":"1/2","23":"1/2"},"++++++++---+++++----":{"11":"1/2","19":"1/2"},"++++++++---++++-":{"11":"1/2","15":"1/2"},"++++++++---+++-":{"4":"3/20","11":"7/20","14":"1/2"},"++++++++---++-":{"1":"1/4","4":"1/4","13":"1/2"},"++++++++---+-":{"4":"1/2","12":"1/2"},"++++++++----+++++":{"5":"69/208","11":"3/16","16":"25/52"},"++++++++----++++-+":{"1":"69/208","11":"3/16","17":"25/52"},"++++++++----++++--+":{"5":"1/2","11":"13/46","18":"5/23"},"++++++++----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++++++----++++---+-+":{"4":"1/10","11":"1/10","13":"7/30","17":"7/30","21":"1/3"},"++++++++----++++---+--+":{"5":"1/2","11":"13/46","22":"5/23"},"++++++++----++++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++----++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++++++----++++---+----":{"19":"1/2","23":"1/2"},"++++++++----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"++++++++----++++-----+":{"0":"3/16","11":"3/16","12":"15/92","21":"85/184"},"++++++++----++++------+":{"4":"23/66","10":"5/33","11":"13/66","22":"10/33"},"++++++++----++++-------++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++++++----++++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++++++----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++++++----++++--------+":{"6":"3/16","24":"13/16"},"++++++++----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"++++++++----++++-----------":{"22":"7/17","26":"10/17"},"++++++++----+++-":{"5":"1/2","15":"1/2"},"++++++++----++-":{"6":"1/2","14":"1/2"},"++++++++----+-":{"5":"1/2","13":"1/2"},"++++++++-----":{"4":"1/2","12":"1/2"},"+++++++-":{"4":"1/3","7":"2/3"},"++++++-":{"4":"13/33","6":"20/33"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++":{"4":"1/2","8":"1/2"},"++++-+++-++++++++++++++++":{"9":"3/13","13":"38/81","24":"3/10"},"++++-+++-+++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++-+++-+++++++++++++++--+":{"5":"3/13","13":"323/2600","16":"277/4600","20":"131/460","26":"3/10"},"++++-+++-++++++++++++++-":{"20":"13/16","23":"3/16"},"++++-+++-+++++++++++++-":{"21":"10/13","22":"3/13"},"++++-+++-++++++++++++-":{"17":"1/2","21":"1/2"},"++++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++-++++++++++-":{"17":"13/16","19":"3/16"},"++++-+++-+++++++++-":{"16":"10/13","18":"3/13"},"++++-+++-++++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"++++-+++-+++++++-++++++++":{"9":"3/13","13":"38/81","24":"3/10"},"++++-+++-+++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++-+++-+++++++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"++++-+++-+++++++-++++++-":{"20":"13/16","23":"3/16"},"++++-+++-+++++++-+++++-":{"21":"10/13","22":"3/13"},"++++-+++-+++++++-++++-":{"17":"1/2","21":"1/2"},"++++-+++-+++++++-+++-":{"4":"1/4","9":"23/52","17":"3/52","20":"1/4"},"++++-+++-+++++++-++-":{"17":"13/16","19":"3/16"},"++++-+++-+++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++-+++-+++++++--":{"4":"13/72","9":"23/72","12":"13/72","17":"23/72"},"++++-+++-++++++-":{"12":"13/16","15":"3/16"},"++++-+++-+++++-":{"13":"10/13","14":"3/13"},"++++-+++-++++-":{"12":"1/2","13":"1/2"},"++++-+++-+++-++++":{"12":"1/2","16":"1/2"},"++++-+++-+++-+++-++++++++":{"9":"3/13","13":"38/81","24":"3/10"},"++++-+++-+++-+++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++-+++-+++-+++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"++++-+++-+++-+++-++++++-":{"20":"13/16","23":"3/16"},"++++-+++-+++-+++-+++++-":{"21":"10/13","22":"3/13"},"++++-+++-+++-+++-++++-":{"17":"1/2","21":"1/2"},"++++-+++-+++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++-+++-+++-+++-++-":{"17":"13/16","19":"3/16"},"++++-+++-+++-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++-+++-+++-+++--":{"9":"1/2","17":"1/2"},"++++-+++-+++-++-":{"12":"5/18","13":"23/36","15":"1/12"},"++++-+++-+++-+-":{"13":"10/13","14":"3/13"},"++++-+++-+++--":{"5":"1/2","13":"1/2"},"++++-+++-++-":{"1":"5/8","9":"3/16","11":"3/16"},"++++-+++-+-":{"9":"10/13","10":"3/13"},"++++-+++--+++++++++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"++++-+++--++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++-+++--++++++++++++++--+":{"5":"3/13","13":"323/2600","16":"277/4600","20":"131/460","26":"3/10"},"++++-+++--+++++++++++++-":{"20":"13/16","23":"3/16"},"++++-+++--++++++++++++-":{"21":"10/13","22":"3/13"},"++++-+++--+++++++++++-":{"17":"1/2","21":"1/2"},"++++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++--+++++++++-":{"17":"13/16","19":"3/16"},"++++-+++--++++++++-":{"16":"10/13","18":"3/13"},"++++-+++--+++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"++++-+++--++++++-++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"++++-+++--++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++-+++--++++++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"++++-+++--++++++-++++++-":{"20":"13/16","23":"3/16"},"++++-+++--++++++-+++++-":{"21":"10/13","22":"3/13"},"++++-+++--++++++-++++-":{"17":"1/2","21":"1/2"},"++++-+++--++++++-+++-++++":{"5":"30/169","13":"161/338","20":"3/26","24":"3/13"},"++++-+++--++++++-+++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++--++++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++-+++--++++++-+++-+-":{"21":"10/13","22":"3/13"},"++++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++-+++--++++++-++-":{"17":"13/16","19":"3/16"},"++++-+++--++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++-+++--++++++--+++++++":{"5":"15/364","13":"115/364","17":"23/56","20":"5/28","24":"3/56"},"++++-+++--++++++--++++++-+":{"5":"15/166","13":"131/332","17":"101/332","20":"31/332","25":"39/332"},"++++-+++--++++++--+++++-":{"20":"13/16","23":"3/16"},"++++-+++--++++++--++++-":{"21":"10/13","22":"3/13"},"++++-+++--++++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"++++-+++--++++++--++-++++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++--++++++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++--++++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++-+++--++++++--++-+-":{"21":"10/13","22":"3/13"},"++++-+++--++++++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++--++++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++--++++++--++--++---":{"4":"1/100","21":"69/100","26":"3/10"},"++++-+++--++++++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"++++-+++--++++++--++---":{"10":"1/2","22":"1/2"},"++++-+++--++++++--+-":{"10":"10/23","17":"3/10","19":"61/230"},"++++-+++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"++++-+++--+++++-":{"12":"13/16","15":"3/16"},"++++-+++--++++-":{"13":"10/13","14":"3/13"},"++++-+++--+++-":{"12":"1/2","13":"1/2"},"++++-+++--++-++++":{"12":"1/2","16":"1/2"},"++++-+++--++-+++-++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"++++-+++--++-+++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++-+++--++-+++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"++++-+++--++-+++-++++++-":{"20":"13/16","23":"3/16"},"++++-+++--++-+++-+++++-":{"21":"10/13","22":"3/13"},"++++-+++--++-+++-++++-":{"17":"1/2","21":"1/2"},"++++-+++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++-+++--++-+++-++-":{"17":"13/16","19":"3/16"},"++++-+++--++-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++-+++--++-+++--+++++++":{"5":"15/364","13":"115/364","17":"23/56","20":"5/28","24":"3/56"},"++++-+++--++-+++--++++++-+":{"5":"15/166","13":"131/332","17":"101/332","20":"31/332","25":"39/332"},"++++-+++--++-+++--+++++-":{"20":"13/16","23":"3/16"},"++++-+++--++-+++--++++-":{"21":"10/13","22":"3/13"},"++++-+++--++-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"++++-+++--++-+++--++-++++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++--++-+++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++--++-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++-+++--++-+++--++-+-":{"21":"10/13","22":"3/13"},"++++-+++--++-+++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++--++-+++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++--++-+++--++--++---":{"12":"1/100","21":"69/100","26":"3/10"},"++++-+++--++-+++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"++++-+++--++-+++--++---":{"10":"61/192","12":"61/192","21":"13/64","22":"31/192"},"++++-+++--++-+++--+-":{"10":"5/46","12":"1/4","13":"1/2","19":"13/92"},"++++-+++--++-+++---":{"10":"1/2","18":"1/2"},"++++-+++--++-++-":{"12":"5/18","13":"23/36","15":"1/12"},"++++-+++--++-+-":{"13":"10/13","14":"3/13"},"++++-+++--++--":{"5":"1/2","13":"1/2"},"++++-+++--+-":{"4":"1/4","5":"1/2","10":"5/46","11":"13/92"},"++++-+++---++++++":{"0":"3/13","10":"3/13","16":"7/13"},"++++-+++---+++++-+":{"0":"3/13","10":"3/13","12":"31/130","17":"3/10"},"++++-+++---+++++--+++":{"5":"345/1558","10":"195/1558","13":"713/3116","17":"713/3116","20":"305/1558"},"++++-+++---+++++--++-+":{"5":"115/316","10":"65/316","13":"103/1896","17":"103/1896","21":"305/948"},"++++-+++---+++++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++---+++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++---+++++--++--++---":{"10":"1/201","21":"139/201","26":"61/201"},"++++-+++---+++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"++++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"++++-+++---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"++++-+++---+++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++-+++---+++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++-+++---+++++---+--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++---+++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++---+++++---+--++---":{"18":"1/201","21":"139/201","26":"61/201"},"++++-+++---+++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++-+++---+++++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++---+++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++---+++++---+---+---":{"21":"139/201","22":"1/201","26":"61/201"},"++++-+++---+++++---+----":{"11":"1/2","23":"1/2"},"++++-+++---+++++----":{"11":"1/2","19":"1/2"},"++++-+++---++++-":{"11":"1/2","15":"1/2"},"++++-+++---+++-":{"6":"1/2","14":"1/2"},"++++-+++---++-":{"4":"13/72","5":"23/72","12":"13/72","13":"23/72"},"++++-+++---+-++++":{"0":"3/13","10":"3/13","16":"7/13"},"++++-+++---+-+++-+":{"0":"5/32","10":"5/32","12":"31/192","17":"101/192"},"++++-+++---+-+++--+++":{"5":"345/1558","10":"195/1558","13":"713/3116","17":"713/3116","20":"305/1558"},"++++-+++---+-+++--++-+":{"5":"115/316","10":"65/316","13":"103/1896","17":"103/1896","21":"305/948"},"++++-+++---+-+++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++---+-+++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++---+-+++--++--++---":{"10":"1/201","21":"139/201","26":"61/201"},"++++-+++---+-+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"++++-+++---+-+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"++++-+++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/46","19":"13/92"},"++++-+++---+-+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++-+++---+-+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++-+++---+-+++---+--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++---+-+++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++---+-+++---+--++---":{"18":"1/201","21":"139/201","26":"61/201"},"++++-+++---+-+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++-+++---+-+++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++---+-+++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++---+-+++---+---+---":{"21":"139/201","22":"1/201","26":"61/201"},"++++-+++---+-+++---+----":{"11":"1/2","23":"1/2"},"++++-+++---+-+++----":{"11":"1/2","19":"1/2"},"++++-+++---+-++-":{"11":"1/2","15":"1/2"},"++++-+++---+-+-":{"6":"1/2","14":"1/2"},"++++-+++---+--":{"5":"1/2","13":"1/2"},"++++-+++----+++++":{"5":"69/208","11":"3/16","16":"25/52"},"++++-+++----++++-+":{"1":"69/208","11":"3/16","17":"25/52"},"++++-+++----++++--+":{"5":"1/2","11":"13/46","18":"5/23"},"++++-+++----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++-+++----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++-+++----++++---+--+":{"5":"1/2","11":"13/46","22":"5/23"},"++++-+++----++++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++----++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++-+++----++++---+----":{"19":"1/2","23":"1/2"},"++++-+++----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"++++-+++----++++-----+":{"0":"3/16","11":"3/16","12":"15/92","21":"85/184"},"++++-+++----++++------+":{"12":"23/66","18":"5/33","19":"13/66","22":"10/33"},"++++-+++----++++-------++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++----++++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++-+++----++++--------+":{"23":"3/16","24":"13/16"},"++++-+++----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"++++-+++----++++-----------":{"22":"7/17","26":"10/17"},"++++-+++----+++-":{"12":"13/16","15":"3/16"},"++++-+++----++-":{"13":"10/13","14":"3/13"},"++++-+++----+-":{"12":"1/2","13":"1/2"},"++++-+++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++-----+++-+":{"1":"69/208","11":"3/16","17":"25/52"},"++++-+++-----+++--+":{"5":"1/2","11":"13/46","18":"5/23"},"++++-+++-----+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++-+++-----+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++-+++-----+++---+--+":{"5":"1/2","11":"13/46","22":"5/23"},"++++-+++-----+++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++-----+++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++-----+++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++-+++-----+++---+----":{"19":"1/2","23":"1/2"},"++++-+++-----+++----+":{"0":"3703/12860","5":"207/12860","11":"191/643","14":"161/643","20":"191/1286"},"++++-+++-----+++-----+":{"5":"69/208","11":"3/16","21":"25/52"},"++++-+++-----+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"++++-+++-----+++-------++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++-+++-----+++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++-+++-----+++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++-+++-----+++--------+":{"23":"3/16","24":"13/16"},"++++-+++-----+++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"++++-+++-----+++-----------":{"22":"7/17","26":"10/17"},"++++-+++-----++-":{"12":"5/18","13":"23/36","15":"1/12"},"++++-+++-----+-":{"13":"10/13","14":"3/13"},"++++-+++------":{"5":"1/2","13":"1/2"},"++++-++-":{"1":"5/8","5":"3/16","7":"3/16"},"++++-+-":{"5":"10/13","6":"3/13"},"++++--+++":{"5":"2/3","8":"1/3"},"++++--++-+":{"5":"1/2","9":"1/2"},"++++--++--+++++++++++++++":{"1":"3/13","13":"38/81","24":"3/10"},"++++--++--++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++--++--++++++++++++++--+":{"1":"3/13","13":"323/2600","16":"9601/59800","20":"1103/5980","26":"3/10"},"++++--++--+++++++++++++-":{"20":"13/16","23":"3/16"},"++++--++--++++++++++++-":{"21":"10/13","22":"3/13"},"++++--++--+++++++++++-":{"17":"1/2","21":"1/2"},"++++--++--++++++++++-":{"0":"13/66","5":"23/66","17":"10/33","20":"5/33"},"++++--++--+++++++++-":{"17":"13/16","19":"3/16"},"++++--++--++++++++-":{"16":"10/13","18":"3/13"},"++++--++--+++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"++++--++--++++++-++++++++":{"1":"3/13","13":"38/81","24":"3/10"},"++++--++--++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++--++--++++++-+++++++--+":{"0":"2701/23000","1":"23/1000","17":"987/2300","20":"3/23","26":"3/10"},"++++--++--++++++-++++++-":{"20":"13/16","23":"3/16"},"++++--++--++++++-+++++-":{"21":"10/13","22":"3/13"},"++++--++--++++++-++++-":{"17":"1/2","21":"1/2"},"++++--++--++++++-+++-":{"0":"13/66","5":"23/66","17":"10/33","20":"5/33"},"++++--++--++++++-++-":{"17":"13/16","19":"3/16"},"++++--++--++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++--++--++++++--+++++++":{"1":"195/4132","13":"1345/4132","17":"3287/8264","20":"695/4132","24":"507/8264"},"++++--++--++++++--++++++-+":{"0":"195/3218","13":"3013/6436","17":"1723/6436","20":"413/6436","25":"897/6436"},"++++--++--++++++--+++++-":{"20":"13/16","23":"3/16"},"++++--++--++++++--++++-":{"21":"10/13","22":"3/13"},"++++--++--++++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"++++--++--++++++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++--++++++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++--++++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++--++--++++++--++-+-":{"21":"10/13","22":"3/13"},"++++--++--++++++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++--++++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++--++++++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"++++--++--++++++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"++++--++--++++++--++---":{"5":"1403/3196","10":"793/3196","21":"897/3196","22":"103/3196"},"++++--++--++++++--+-":{"10":"10/23","17":"3/10","19":"61/230"},"++++--++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"++++--++--+++++-":{"12":"13/16","15":"3/16"},"++++--++--++++-":{"13":"10/13","14":"3/13"},"++++--++--+++-":{"12":"1/2","13":"1/2"},"++++--++--++-++++":{"12":"1/2","16":"1/2"},"++++--++--++-+++-++++++++":{"1":"3/13","13":"38/81","24":"3/10"},"++++--++--++-+++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"++++--++--++-+++-+++++++--+":{"0":"2701/23000","1":"23/1000","17":"987/2300","20":"3/23","26":"3/10"},"++++--++--++-+++-++++++-":{"20":"13/16","23":"3/16"},"++++--++--++-+++-+++++-":{"21":"10/13","22":"3/13"},"++++--++--++-+++-++++-":{"17":"1/2","21":"1/2"},"++++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++--++--++-+++-++-":{"17":"13/16","19":"3/16"},"++++--++--++-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"++++--++--++-+++--+++++++":{"1":"195/4132","13":"1345/4132","17":"3287/8264","20":"695/4132","24":"507/8264"},"++++--++--++-+++--++++++-+":{"0":"195/3218","13":"3013/6436","17":"1723/6436","20":"413/6436","25":"897/6436"},"++++--++--++-+++--+++++-":{"20":"13/16","23":"3/16"},"++++--++--++-+++--++++-":{"21":"10/13","22":"3/13"},"++++--++--++-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"++++--++--++-+++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++--++-+++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++--++-+++--++-+++---":{"5":"1150/5107","12":"650/5107","20":"10501/30642","21":"371/30642","26":"1495/5107"},"++++--++--++-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++--++--++-+++--++-+-":{"21":"10/13","22":"3/13"},"++++--++--++-+++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++--++-+++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++--++-+++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"++++--++--++-+++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"++++--++--++-+++--++---":{"5":"1403/3196","10":"793/3196","21":"897/3196","22":"103/3196"},"++++--++--++-+++--+-":{"10":"5/46","12":"1/4","13":"1/2","19":"13/92"},"++++--++--++-+++---":{"10":"1/2","18":"1/2"},"++++--++--++-++-":{"12":"5/18","13":"23/36","15":"1/12"},"++++--++--++-+-":{"13":"10/13","14":"3/13"},"++++--++--++--+++":{"13":"1/2","16":"1/2"},"++++--++--++--++-+":{"13":"1/2","17":"1/2"},"++++--++--++--++--+++++++":{"13":"2/3","24":"1/3"},"++++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++--++--+++++-":{"20":"13/16","23":"3/16"},"++++--++--++--++--++++-":{"21":"10/13","22":"3/13"},"++++--++--++--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++--++--++--++--++-++++":{"13":"2/3","24":"1/3"},"++++--++--++--++--++-+++-+":{"10":"5/51","18":"5/51","20":"6/17","21":"23/102","25":"23/102"},"++++--++--++--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++--++--++--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++--++--++--++--++-+-":{"21":"10/13","22":"3/13"},"++++--++--++--++--++--+++":{"13":"2/3","24":"1/3"},"++++--++--++--++--++--++-+":{"10":"155/1713","13":"115/571","18":"350/1713","20":"1013/3426","25":"713/3426"},"++++--++--++--++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--++--++--++--++--+-":{"10":"13/46","13":"1/2","20":"3/20","23":"31/460"},"++++--++--++--++--++---":{"10":"793/3196","13":"1403/3196","21":"897/3196","22":"103/3196"},"++++--++--++--++--+-":{"10":"7/26","12":"3/20","14":"3/13","19":"7/20"},"++++--++--++--++---":{"10":"1/2","18":"1/2"},"++++--++--++--+-":{"12":"3/20","14":"1/2","15":"7/20"},"++++--++--++---":{"6":"1/2","14":"1/2"},"++++--++--+-":{"10":"13/23","11":"10/23"},"++++--++---++++++":{"0":"3/13","10":"3/13","16":"7/13"},"++++--++---+++++-+":{"0":"3/13","10":"3/13","12":"31/130","17":"3/10"},"++++--++---+++++--+++":{"0":"45/1318","10":"45/1318","12":"713/2636","17":"1123/2636","20":"155/659"},"++++--++---+++++--++-+":{"0":"3/13","10":"3/13","12":"197/1300","13":"113/1300","21":"3/10"},"++++--++---+++++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++---+++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++---+++++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"++++--++---+++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"++++--++---+++++--++---":{"18":"1/2","22":"1/2"},"++++--++---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"++++--++---+++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++--++---+++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++--++---+++++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++---+++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++---+++++---+--++---":{"5":"230/889","18":"323/6223","20":"2197/6223","26":"299/889"},"++++--++---+++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++--++---+++++---+---":{"5":"1/2","11":"13/46","22":"5/23"},"++++--++---+++++----":{"11":"1/2","19":"1/2"},"++++--++---++++-":{"11":"1/2","15":"1/2"},"++++--++---+++-":{"6":"1/2","14":"1/2"},"++++--++---++-":{"0":"1/4","5":"23/52","12":"1/4","13":"3/52"},"++++--++---+-++++":{"0":"3/13","10":"3/13","16":"7/13"},"++++--++---+-+++-+":{"0":"5/32","10":"5/32","12":"31/192","17":"101/192"},"++++--++---+-+++--+++":{"0":"195/958","10":"195/958","13":"713/1916","17":"113/1916","20":"155/958"},"++++--++---+-+++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++---+-+++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++---+-+++--++-+++---":{"10":"50/459","12":"50/459","20":"887/2754","21":"577/2754","26":"115/459"},"++++--++---+-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++--++---+-+++--++-+-":{"21":"10/13","22":"3/13"},"++++--++---+-+++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++---+-+++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++---+-+++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"++++--++---+-+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"++++--++---+-+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"++++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/46","19":"13/92"},"++++--++---+-+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++--++---+-+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++--++---+-+++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++---+-+++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++---+-+++---+--++---":{"5":"230/889","18":"323/6223","20":"2197/6223","26":"299/889"},"++++--++---+-+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++--++---+-+++---+---":{"5":"1/2","11":"13/46","22":"5/23"},"++++--++---+-+++----":{"11":"1/2","19":"1/2"},"++++--++---+-++-":{"11":"1/2","15":"1/2"},"++++--++---+-+-":{"6":"1/2","14":"1/2"},"++++--++---+--+++":{"0":"3/13","10":"3/13","16":"7/13"},"++++--++---+--++-+":{"0":"5/32","10":"5/32","12":"31/192","17":"101/192"},"++++--++---+--++--+++++++":{"13":"2/3","24":"1/3"},"++++--++---+--++--++++++-+-":{"0":"103/1619","10":"413/1619","13":"390/1619","26":"713/1619"},"++++--++---+--++--++++++---":{"0":"103/1619","10":"413/1619","13":"390/1619","25":"11030/53427","26":"12499/53427"},"++++--++---+--++--+++++-":{"20":"13/16","23":"3/16"},"++++--++---+--++--++++-":{"21":"10/13","22":"3/13"},"++++--++---+--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++--++---+--++--++-++++":{"13":"2/3","24":"1/3"},"++++--++---+--++--++-+++-+":{"1":"5/23","18":"5/23","20":"13/46","25":"13/46"},"++++--++---+--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++--++---+--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++--++---+--++--++-+-":{"21":"10/13","22":"3/13"},"++++--++---+--++--++--+++":{"13":"2/3","24":"1/3"},"++++--++---+--++--++--++-+":{"0":"515/27834","13":"3295/9278","18":"3275/13917","21":"19399/55668","25":"2369/55668"},"++++--++---+--++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--++---+--++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"++++--++---+--++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"++++--++---+--++--+-":{"12":"3/20","14":"3/13","18":"7/26","19":"7/20"},"++++--++---+--++---++++++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+++++-+-":{"13":"39/131","18":"31/131","26":"61/131"},"++++--++---+--++---+++++---":{"13":"39/131","18":"31/131","25":"1000/4323","26":"1013/4323"},"++++--++---+--++---++++-":{"20":"13/16","23":"3/16"},"++++--++---+--++---+++-":{"21":"10/13","22":"3/13"},"++++--++---+--++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++--++---+--++---+-++++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++--++---+--++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++--++---+--++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++--++---+--++---+-+-":{"21":"10/13","22":"3/13"},"++++--++---+--++---+--+++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+--++-+":{"1":"5/28","19":"5/28","21":"23/56","25":"13/56"},"++++--++---+--++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--++---+--++---+--+-":{"11":"13/46","13":"1/2","20":"3/46","23":"7/46"},"++++--++---+--++---+---":{"11":"13/46","13":"1/2","22":"5/23"},"++++--++---+--++----":{"11":"1/2","19":"1/2"},"++++--++---+--+-":{"11":"1/2","15":"1/2"},"++++--++---+---":{"6":"1/2","14":"1/2"},"++++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++----++++-+":{"1":"69/208","11":"3/16","17":"25/52"},"++++--++----++++--+":{"0":"23/66","10":"5/33","11":"13/66","18":"10/33"},"++++--++----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++--++----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++--++----++++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++----++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++----++++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"++++--++----++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++--++----++++---+---++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++----++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++--++----++++---+----":{"19":"1/2","23":"1/2"},"++++--++----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"++++--++----++++-----+":{"0":"3/16","11":"3/16","12":"15/92","21":"85/184"},"++++--++----++++------+":{"12":"23/66","18":"5/33","19":"13/66","22":"10/33"},"++++--++----++++-------++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++----++++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++--++----++++--------+":{"23":"3/16","24":"13/16"},"++++--++----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"++++--++----++++-----------":{"22":"7/17","26":"10/17"},"++++--++----+++-":{"12":"13/16","15":"3/16"},"++++--++----++-":{"13":"10/13","14":"3/13"},"++++--++----+-":{"12":"1/2","13":"1/2"},"++++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++-----+++-+":{"1":"69/208","11":"3/16","17":"25/52"},"++++--++-----+++--+":{"0":"13/66","11":"13/66","12":"5/33","13":"10/33","18":"5/33"},"++++--++-----+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"++++--++-----+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"++++--++-----+++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++-----+++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++-----+++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"++++--++-----+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"++++--++-----+++---+---++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++-----+++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++-----+++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++--++-----+++---+----":{"19":"1/2","23":"1/2"},"++++--++-----+++----+":{"0":"122/415","11":"122/415","13":"9/415","14":"101/415","20":"61/415"},"++++--++-----+++-----+":{"0":"13/90","11":"13/90","13":"2/9","20":"31/270","21":"101/270"},"++++--++-----+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"++++--++-----+++-------++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"++++--++-----+++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"++++--++-----+++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"++++--++-----+++--------+":{"23":"3/16","24":"13/16"},"++++--++-----+++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"++++--++-----+++-----------":{"22":"7/17","26":"10/17"},"++++--++-----++-":{"12":"5/18","13":"23/36","15":"1/12"},"++++--++-----+-":{"13":"10/13","14":"3/13"},"++++--++------+++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++------++-+":{"1":"69/208","11":"3/16","17":"25/52"},"++++--++------++--+":{"0":"23/66","10":"5/33","11":"13/66","18":"10/33"},"++++--++------++---++":{"6":"1/3","11":"1/3","20":"1/3"},"++++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++---+--+++":{"13":"2/3","24":"1/3"},"++++--++------++---+--++-+":{"1":"5/28","19":"5/28","21":"23/56","25":"13/56"},"++++--++------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--++------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"++++--++------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"++++--++------++----+":{"0":"23/85","6":"3/85","11":"26/85","14":"4/17","20":"13/85"},"++++--++------++-----+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++------+++":{"13":"2/3","24":"1/3"},"++++--++------++------++-+":{"6":"35/111","13":"5/37","21":"61/222","25":"61/222"},"++++--++------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--++------++------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"++++--++------++-------++":{"13":"2/3","24":"1/3"},"++++--++------++-------+-+":{"6":"35/111","13":"5/37","21":"61/222","25":"61/222"},"++++--++------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--++------++--------+":{"6":"3/16","24":"13/16"},"++++--++------++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"++++--++------++-----------":{"22":"7/17","26":"10/17"},"++++--++------+-":{"6":"1/2","12":"3/20","15":"7/20"},"++++--++-------":{"6":"1/2","14":"1/2"},"++++--+-":{"1":"1/2","6":"5/23","7":"13/46"},"++++---++":{"5":"2/3","8":"1/3"},"++++---+-+":{"6":"3/13","9":"10/13"},"++++---+--+":{"6":"1/2","10":"1/2"},"++++---+---++":{"0":"69/400","6":"3/13","10":"101/520","11":"101/400","12":"3/20"},"++++---+---+-+":{"0":"39/200","6":"7/20","11":"31/200","13":"3/10"},"++++---+---+--+++":{"0":"3/13","6":"3/13","16":"7/13"},"++++---+---+--++-+":{"0":"5/32","10":"5/32","12":"31/192","17":"101/192"},"++++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"++++---+---+--++--++++++-+-":{"0":"103/1619","6":"413/1619","13":"390/1619","26":"713/1619"},"++++---+---+--++--++++++---":{"0":"103/1619","6":"413/1619","13":"390/1619","25":"16399/53427","26":"7130/53427"},"++++---+---+--++--+++++-":{"20":"13/16","23":"3/16"},"++++---+---+--++--++++-":{"21":"10/13","22":"3/13"},"++++---+---+--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++---+---+--++--++-":{"0":"23/79","6":"23/79","18":"20/79","20":"13/79"},"++++---+---+--++--+-":{"12":"3/20","14":"3/13","18":"7/26","19":"7/20"},"++++---+---+--++---++++++":{"13":"2/3","24":"1/3"},"++++---+---+--++---+++++-+-":{"6":"610/3013","13":"39/131","18":"103/3013","26":"61/131"},"++++---+---+--++---+++++---":{"6":"610/3013","13":"39/131","18":"103/3013","25":"10310/33143","26":"5123/33143"},"++++---+---+--++---++++-":{"20":"13/16","23":"3/16"},"++++---+---+--++---+++-":{"21":"10/13","22":"3/13"},"++++---+---+--++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++---+---+--++---+-++++":{"13":"2/3","24":"1/3"},"++++---+---+--++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++---+---+--++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++---+---+--++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++---+---+--++---+-+-":{"21":"10/13","22":"3/13"},"++++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+--++----":{"11":"1/2","19":"1/2"},"++++---+---+--+-":{"11":"1/2","15":"1/2"},"++++---+---+---++":{"14":"3/13","16":"10/13"},"++++---+---+---+-+":{"12":"61/252","14":"5/42","17":"23/36"},"++++---+---+---+--+":{"14":"1/2","18":"1/2"},"++++---+---+---+---++++++":{"13":"2/3","24":"1/3"},"++++---+---+---+---+++++-+-":{"13":"39/131","14":"31/131","26":"61/131"},"++++---+---+---+---+++++--":{"6":"1220/6739","13":"9/293","14":"1103/6739","20":"61/293","25":"122/293"},"++++---+---+---+---++++-":{"20":"13/16","23":"3/16"},"++++---+---+---+---+++-":{"21":"10/13","22":"3/13"},"++++---+---+---+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++---+---+---+---+-++++":{"13":"2/3","24":"1/3"},"++++---+---+---+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++---+---+---+---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++---+---+---+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++---+---+---+---+-+-":{"21":"10/13","22":"3/13"},"++++---+---+---+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+---+---+----":{"11":"1/2","19":"1/2"},"++++---+---+----":{"11":"1/2","15":"1/2"},"++++---+----+":{"0":"3/13","6":"3/13","12":"7/13"},"++++---+-----+":{"0":"5/32","6":"5/32","12":"31/192","13":"101/192"},"++++---+------+++":{"0":"3/16","11":"3/16","16":"5/8"},"++++---+------++-+":{"0":"3/16","11":"3/16","17":"5/8"},"++++---+------++--+":{"0":"23/66","10":"5/33","11":"13/66","18":"10/33"},"++++---+------++---++++++":{"13":"2/3","24":"1/3"},"++++---+------++---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"++++---+------++---+++++--":{"0":"713/7472","11":"1723/7472","13":"345/3736","20":"2023/7472","25":"2323/7472"},"++++---+------++---++++-":{"20":"13/16","23":"3/16"},"++++---+------++---+++-":{"21":"10/13","22":"3/13"},"++++---+------++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++---+------++---+-++++":{"13":"2/3","24":"1/3"},"++++---+------++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++---+------++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++---+------++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++---+------++---+-+-":{"21":"10/13","22":"3/13"},"++++---+------++---+--+++":{"13":"2/3","24":"1/3"},"++++---+------++---+--++-+":{"1":"5/28","19":"5/28","21":"23/56","25":"13/56"},"++++---+------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++---+------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"++++---+------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"++++---+------++----+":{"0":"23/85","11":"23/85","14":"23/85","19":"3/85","20":"13/85"},"++++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+------++------+++":{"13":"2/3","24":"1/3"},"++++---+------++------++-+":{"1":"5/23","14":"5/23","21":"13/46","25":"13/46"},"++++---+------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++---+------++------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"++++---+------++-------++":{"13":"2/3","24":"1/3"},"++++---+------++-------+-+":{"1":"5/23","14":"5/23","21":"13/46","25":"13/46"},"++++---+------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"++++---+------++--------+":{"23":"3/16","24":"13/16"},"++++---+------++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"++++---+------++-----------":{"22":"7/17","26":"10/17"},"++++---+------+-":{"12":"3/20","14":"1/2","15":"7/20"},"++++---+-------++":{"0":"3/16","11":"3/16","16":"5/8"},"++++---+-------+-+":{"0":"3/16","11":"3/16","17":"5/8"},"++++---+-------+--+":{"0":"23/66","6":"5/33","11":"13/66","18":"10/33"},"++++---+-------+---++++++":{"13":"2/3","24":"1/3"},"++++---+-------+---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"++++---+-------+---+++++--":{"11":"1220/7649","13":"897/7649","14":"713/7649","20":"2013/7649","25":"2806/7649"},"++++---+-------+---++++-":{"20":"13/16","23":"3/16"},"++++---+-------+---+++-":{"21":"10/13","22":"3/13"},"++++---+-------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++---+-------+---+-++++":{"13":"2/3","24":"1/3"},"++++---+-------+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++---+-------+---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++---+-------+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++---+-------+---+-+-":{"21":"10/13","22":"3/13"},"++++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+-------+----+++++":{"13":"2/3","24":"1/3"},"++++---+-------+----++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"++++---+-------+----++++--":{"13":"23/154","19":"101/462","20":"131/462","25":"23/66"},"++++---+-------+----+++-":{"20":"13/16","23":"3/16"},"++++---+-------+----++-":{"21":"10/13","22":"3/13"},"++++---+-------+----+-":{"20":"1/2","21":"1/2"},"++++---+-------+-----++++":{"13":"2/3","24":"1/3"},"++++---+-------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++---+-------+-----+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"++++---+-------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++---+-------+-----+-":{"0":"1403/7706","11":"1403/7706","15":"610/3853","21":"1345/3853","22":"495/3853"},"++++---+-------+------+++":{"13":"2/3","24":"1/3"},"++++---+-------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"++++---+-------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++---+-------+------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"++++---+-------+-------++":{"13":"2/3","24":"1/3"},"++++---+-------+-------+-+":{"1":"1013/1910","15":"207/1910","22":"30/191","25":"39/191"},"++++---+-------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"++++---+-------+--------+":{"23":"3/16","24":"13/16"},"++++---+-------+---------+":{"7":"3/13","22":"100/299","25":"10/23"},"++++---+-------+-----------":{"22":"7/17","26":"10/17"},"++++---+--------":{"7":"1/2","15":"1/2"},"++++----+":{"7":"3/16","8":"13/16"},"++++-----+":{"7":"3/16","9":"13/16"},"++++------+":{"7":"10/23","10":"13/23"},"++++-------+":{"7":"1/2","11":"1/2"},"++++--------+":{"0":"3/16","7":"3/16","12":"5/8"},"++++---------+":{"0":"3/16","7":"3/16","13":"5/8"},"++++----------+":{"0":"23/66","6":"5/33","7":"13/66","14":"10/33"},"++++-----------++":{"0":"3/16","7":"3/16","16":"5/8"},"++++-----------+-+":{"0":"3/16","11":"3/16","17":"5/8"},"++++-----------+--+":{"0":"23/66","6":"5/33","11":"13/66","18":"10/33"},"++++-----------+---++++++":{"13":"2/3","24":"1/3"},"++++-----------+---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"++++-----------+---+++++--":{"0":"323/8856","7":"1723/8856","13":"55/246","20":"805/4428","25":"805/2214"},"++++-----------+---++++-":{"20":"13/16","23":"3/16"},"++++-----------+---+++-":{"21":"10/13","22":"3/13"},"++++-----------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"++++-----------+---+-":{"0":"23/76","7":"23/76","19":"5/19","20":"5/38"},"++++-----------+----+++++":{"13":"2/3","24":"1/3"},"++++-----------+----++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"++++-----------+----++++--":{"7":"115/709","13":"2277/9926","19":"323/9926","20":"2013/9926","25":"529/1418"},"++++-----------+----+++-":{"20":"13/16","23":"3/16"},"++++-----------+----++-":{"21":"10/13","22":"3/13"},"++++-----------+----+-":{"20":"1/2","21":"1/2"},"++++-----------+-----++++":{"13":"2/3","24":"1/3"},"++++-----------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++-----------+-----+++--":{"0":"23/188","7":"43/188","20":"5/94","21":"33/94","25":"23/94"},"++++-----------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++-----------+-----+-":{"0":"1403/4716","7":"1403/4716","15":"305/1179","21":"65/786","22":"25/393"},"++++-----------+------+++":{"13":"2/3","24":"1/3"},"++++-----------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"++++-----------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++-----------+------+-":{"15":"3/22","18":"3/22","22":"199/506","23":"169/506"},"++++-----------+-------++":{"13":"2/3","24":"1/3"},"++++-----------+-------+-+":{"1":"1013/1910","15":"207/1910","22":"30/191","25":"39/191"},"++++-----------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"++++-----------+--------+":{"23":"3/16","24":"13/16"},"++++-----------+---------+":{"0":"4/87","15":"13/59","22":"15/47","25":"39/94"},"++++-----------+-----------":{"22":"7/17","26":"10/17"},"++++------------+":{"15":"3/16","16":"13/16"},"++++-------------+":{"0":"3/16","11":"3/16","17":"5/8"},"++++--------------+":{"3":"3/22","10":"3/22","15":"169/506","18":"199/506"},"++++---------------+":{"15":"1/2","19":"1/2"},"++++----------------+++++":{"14":"3/13","24":"10/13"},"++++----------------++++-+-":{"19":"7/20","26":"13/20"},"++++----------------++++--":{"7":"65/824","10":"25/412","15":"115/824","21":"659/1648","25":"529/1648"},"++++----------------+++-":{"20":"1/3","23":"2/3"},"++++----------------++-":{"20":"13/33","22":"20/33"},"++++----------------+-":{"20":"1/2","21":"1/2"},"++++-----------------++++":{"13":"2/3","24":"1/3"},"++++-----------------+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"++++-----------------+++--":{"15":"5/24","20":"5/48","21":"43/96","25":"23/96"},"++++-----------------++-":{"20":"5/18","21":"23/36","23":"1/12"},"++++-----------------+-":{"21":"10/13","22":"3/13"},"++++------------------+++":{"13":"2/3","24":"1/3"},"++++------------------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"++++------------------++---":{"13":"71/200","20":"69/200","26":"3/10"},"++++------------------+-":{"3":"69/446","10":"39/446","22":"169/446","23":"169/446"},"++++-------------------++":{"13":"2/3","24":"1/3"},"++++-------------------+-+-":{"20":"231/472","25":"71/472","26":"85/236"},"++++-------------------+---":{"13":"71/200","20":"69/200","26":"3/10"},"++++--------------------+":{"23":"3/16","24":"13/16"},"++++---------------------+":{"1":"10/13","23":"3/26","25":"3/26"},"++++-----------------------":{"22":"7/17","26":"10/17"},"+++-":{"0":"1/3","3":"2/3"},"++-":{"0":"13/33","2":"20/33"},"+-":{"0":"1/2","1":"1/2"},"-++++":{"0":"1/2","4":"1/2"},"-+++-++++":{"4":"1/2","8":"1/2"},"-+++-+++-++++++++++++++++":{"9":"3/13","13":"38/81","24":"3/10"},"-+++-+++-+++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"-+++-+++-+++++++++++++++--+":{"5":"3/13","13":"323/2600","16":"277/4600","20":"131/460","26":"3/10"},"-+++-+++-++++++++++++++-":{"20":"13/16","23":"3/16"},"-+++-+++-+++++++++++++-":{"21":"10/13","22":"3/13"},"-+++-+++-++++++++++++-":{"17":"1/2","21":"1/2"},"-+++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++-++++++++++-":{"17":"13/16","19":"3/16"},"-+++-+++-+++++++++-":{"16":"10/13","18":"3/13"},"-+++-+++-++++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"-+++-+++-+++++++-":{"0":"13/49","9":"23/49","13":"3/98","16":"23/98"},"-+++-+++-++++++-":{"12":"13/16","15":"3/16"},"-+++-+++-+++++-":{"13":"10/13","14":"3/13"},"-+++-+++-++++-":{"12":"1/2","13":"1/2"},"-+++-+++-+++-":{"0":"1403/5036","9":"2323/5036","10":"45/2518","12":"305/1259"},"-+++-+++-++-":{"1":"5/8","9":"3/16","11":"3/16"},"-+++-+++-+-":{"9":"10/13","10":"3/13"},"-+++-+++--+++++++++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"-+++-+++--++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"-+++-+++--++++++++++++++--+":{"5":"3/13","13":"323/2600","16":"277/4600","20":"131/460","26":"3/10"},"-+++-+++--+++++++++++++-":{"20":"13/16","23":"3/16"},"-+++-+++--++++++++++++-":{"21":"10/13","22":"3/13"},"-+++-+++--+++++++++++-":{"17":"1/2","21":"1/2"},"-+++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++--+++++++++-":{"17":"13/16","19":"3/16"},"-+++-+++--++++++++-":{"16":"10/13","18":"3/13"},"-+++-+++--+++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"-+++-+++--++++++-++++++++":{"5":"3/13","13":"38/81","24":"3/10"},"-+++-+++--++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"-+++-+++--++++++-+++++++--+":{"5":"3/13","13":"23/1300","17":"277/1300","20":"31/130","26":"3/10"},"-+++-+++--++++++-++++++-":{"20":"13/16","23":"3/16"},"-+++-+++--++++++-+++++-":{"21":"10/13","22":"3/13"},"-+++-+++--++++++-++++-":{"17":"1/2","21":"1/2"},"-+++-+++--++++++-+++-++++":{"5":"30/169","13":"161/338","20":"3/26","24":"3/13"},"-+++-+++--++++++-+++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++--++++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++-+++--++++++-+++-+-":{"21":"10/13","22":"3/13"},"-+++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++--++++++-++-":{"17":"13/16","19":"3/16"},"-+++-+++--++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"-+++-+++--++++++--+++":{"0":"13/66","5":"23/66","17":"10/33","20":"5/33"},"-+++-+++--++++++--++-++++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++--++++++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++--++++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++-+++--++++++--++-+-":{"21":"10/13","22":"3/13"},"-+++-+++--++++++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++--++++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++--++++++--++--++---":{"4":"1/100","21":"69/100","26":"3/10"},"-+++-+++--++++++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"-+++-+++--++++++--++---":{"10":"1/2","22":"1/2"},"-+++-+++--++++++--+-":{"10":"10/23","17":"3/10","19":"61/230"},"-+++-+++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"-+++-+++--+++++-":{"12":"13/16","15":"3/16"},"-+++-+++--++++-":{"13":"10/13","14":"3/13"},"-+++-+++--+++-":{"12":"1/2","13":"1/2"},"-+++-+++--++-":{"0":"1403/5036","5":"2323/5036","10":"45/2518","12":"305/1259"},"-+++-+++--+-":{"4":"1/4","5":"1/2","10":"5/46","11":"13/92"},"-+++-+++---++++++":{"5":"69/169","10":"3/13","16":"61/169"},"-+++-+++---+++++-+":{"5":"115/316","10":"65/316","16":"103/1896","17":"713/1896"},"-+++-+++---+++++--+++":{"5":"345/1558","10":"195/1558","13":"713/3116","17":"713/3116","20":"305/1558"},"-+++-+++---+++++--++-+":{"5":"115/316","10":"65/316","13":"103/1896","17":"103/1896","21":"305/948"},"-+++-+++---+++++--++--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++---+++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++---+++++--++--++---":{"10":"1/201","21":"139/201","26":"61/201"},"-+++-+++---+++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"-+++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"-+++-+++---+++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-+++-+++---+++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-+++-+++---+++++---+--+++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++---+++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++---+++++---+--++---":{"18":"1/201","21":"139/201","26":"61/201"},"-+++-+++---+++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"-+++-+++---+++++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++---+++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++---+++++---+---+---":{"21":"139/201","22":"1/201","26":"61/201"},"-+++-+++---+++++---+----":{"11":"1/2","23":"1/2"},"-+++-+++---+++++----":{"11":"1/2","19":"1/2"},"-+++-+++---++++-":{"11":"1/2","15":"1/2"},"-+++-+++---+++-":{"6":"1/2","14":"1/2"},"-+++-+++---++-":{"0":"13/46","1":"13/46","5":"5/23","13":"5/23"},"-+++-+++---+-":{"0":"1/4","5":"1/2","12":"1/4"},"-+++-+++----+++++":{"5":"69/208","11":"3/16","16":"25/52"},"-+++-+++----++++-+":{"1":"69/208","11":"3/16","17":"25/52"},"-+++-+++----++++--+":{"5":"1/2","11":"13/46","18":"5/23"},"-+++-+++----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-+++-+++----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-+++-+++----++++---+--+":{"5":"1/2","11":"13/46","22":"5/23"},"-+++-+++----++++---+---++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++----++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++-+++----++++---+----":{"19":"1/2","23":"1/2"},"-+++-+++----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"-+++-+++----++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"-+++-+++----++++------+":{"0":"299/1318","5":"529/1318","18":"65/659","19":"65/659","22":"115/659"},"-+++-+++----++++-------++":{"5":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++-+++----++++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++-+++----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++-+++----++++--------+":{"23":"3/16","24":"13/16"},"-+++-+++----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"-+++-+++----++++-----------":{"22":"7/17","26":"10/17"},"-+++-+++----+++-":{"12":"13/16","15":"3/16"},"-+++-+++----++-":{"13":"10/13","14":"3/13"},"-+++-+++----+-":{"12":"1/2","13":"1/2"},"-+++-+++-----":{"0":"1403/5036","5":"2323/5036","6":"45/2518","12":"305/1259"},"-+++-++-":{"1":"5/8","5":"3/16","7":"3/16"},"-+++-+-":{"5":"10/13","6":"3/13"},"-+++--+++":{"5":"2/3","8":"1/3"},"-+++--++-+":{"5":"1/2","9":"1/2"},"-+++--++--+++++++++++++++":{"1":"3/13","13":"38/81","24":"3/10"},"-+++--++--++++++++++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"-+++--++--++++++++++++++--+":{"1":"3/13","13":"323/2600","16":"9601/59800","20":"1103/5980","26":"3/10"},"-+++--++--+++++++++++++-":{"20":"13/16","23":"3/16"},"-+++--++--++++++++++++-":{"21":"10/13","22":"3/13"},"-+++--++--+++++++++++-":{"17":"1/2","21":"1/2"},"-+++--++--++++++++++-":{"1":"23/66","5":"23/66","16":"5/33","20":"5/33"},"-+++--++--+++++++++-":{"17":"13/16","19":"3/16"},"-+++--++--++++++++-":{"16":"10/13","18":"3/13"},"-+++--++--+++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"-+++--++--++++++-++++++++":{"1":"3/13","13":"38/81","24":"3/10"},"-+++--++--++++++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"-+++--++--++++++-++++++-":{"20":"13/16","23":"3/16"},"-+++--++--++++++-+++++-":{"21":"10/13","22":"3/13"},"-+++--++--++++++-++++-":{"17":"1/2","21":"1/2"},"-+++--++--++++++-+++-++++":{"1":"30/169","13":"161/338","20":"3/26","24":"3/13"},"-+++--++--++++++-+++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++--++++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++--++++++-+++-+-":{"21":"10/13","22":"3/13"},"-+++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++--++++++-++-":{"17":"13/16","19":"3/16"},"-+++--++--++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"-+++--++--++++++--+++++++":{"1":"195/4132","13":"1345/4132","17":"3287/8264","20":"695/4132","24":"507/8264"},"-+++--++--++++++--++++++-+":{"1":"195/1558","13":"1403/3116","17":"713/3116","20":"103/3116","25":"507/3116"},"-+++--++--++++++--+++++-":{"20":"13/16","23":"3/16"},"-+++--++--++++++--++++-":{"21":"10/13","22":"3/13"},"-+++--++--++++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"-+++--++--++++++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++--++++++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++--++++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++--++++++--++-+-":{"21":"10/13","22":"3/13"},"-+++--++--++++++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++--++++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++--++++++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"-+++--++--++++++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"-+++--++--++++++--++---":{"5":"1403/3196","10":"793/3196","21":"897/3196","22":"103/3196"},"-+++--++--++++++--+-":{"10":"10/23","17":"3/10","19":"61/230"},"-+++--++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"-+++--++--+++++-":{"12":"13/16","15":"3/16"},"-+++--++--++++-":{"13":"10/13","14":"3/13"},"-+++--++--+++-":{"12":"1/2","13":"1/2"},"-+++--++--++-++++":{"12":"1/2","16":"1/2"},"-+++--++--++-+++-++++++++":{"1":"3/13","13":"38/81","24":"3/10"},"-+++--++--++-+++-+++++++-+":{"1":"3/13","13":"38/81","25":"3/10"},"-+++--++--++-+++-++++++-":{"20":"13/16","23":"3/16"},"-+++--++--++-+++-+++++-":{"21":"10/13","22":"3/13"},"-+++--++--++-+++-++++-":{"17":"1/2","21":"1/2"},"-+++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++--++-+++-++-":{"17":"13/16","19":"3/16"},"-+++--++--++-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"-+++--++--++-+++--+++++++":{"1":"195/4132","13":"1345/4132","17":"3287/8264","20":"695/4132","24":"507/8264"},"-+++--++--++-+++--++++++-+":{"1":"195/1558","13":"1403/3116","17":"713/3116","20":"103/3116","25":"507/3116"},"-+++--++--++-+++--+++++-":{"20":"13/16","23":"3/16"},"-+++--++--++-+++--++++-":{"21":"10/13","22":"3/13"},"-+++--++--++-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"-+++--++--++-+++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++--++-+++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++--++-+++--++-+++---":{"5":"1150/5107","12":"650/5107","20":"10501/30642","21":"371/30642","26":"1495/5107"},"-+++--++--++-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++--++-+++--++-+-":{"21":"10/13","22":"3/13"},"-+++--++--++-+++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++--++-+++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++--++-+++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"-+++--++--++-+++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"-+++--++--++-+++--++---":{"5":"1403/3196","10":"793/3196","21":"897/3196","22":"103/3196"},"-+++--++--++-+++--+-":{"10":"5/46","12":"1/4","13":"1/2","19":"13/92"},"-+++--++--++-+++---":{"0":"1/6","10":"1/6","12":"1/6","13":"1/3","18":"1/6"},"-+++--++--++-++-":{"12":"5/18","13":"23/36","15":"1/12"},"-+++--++--++-+-":{"13":"10/13","14":"3/13"},"-+++--++--++--+++":{"13":"1/2","16":"1/2"},"-+++--++--++--++-+":{"13":"1/2","17":"1/2"},"-+++--++--++--++--+++++++":{"13":"2/3","24":"1/3"},"-+++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++--++--+++++-":{"20":"13/16","23":"3/16"},"-+++--++--++--++--++++-":{"21":"10/13","22":"3/13"},"-+++--++--++--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++--++--++--++--++-++++":{"13":"2/3","24":"1/3"},"-+++--++--++--++--++-+++-+":{"0":"115/1384","10":"215/1384","20":"889/2768","21":"759/2768","25":"115/692"},"-+++--++--++--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++--++--++--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++--++--++--++-+-":{"21":"10/13","22":"3/13"},"-+++--++--++--++--++--":{"0":"103/1300","10":"103/1300","13":"39/100","18":"197/1300","21":"3/10"},"-+++--++--++--++--+-":{"10":"7/26","12":"3/20","14":"3/13","19":"7/20"},"-+++--++--++--++---":{"10":"1/2","18":"1/2"},"-+++--++--++--+-":{"12":"3/20","14":"1/2","15":"7/20"},"-+++--++--++---":{"0":"61/192","6":"61/192","13":"13/64","14":"31/192"},"-+++--++--+-":{"0":"1/4","1":"1/2","10":"5/46","11":"13/92"},"-+++--++---++++++":{"1":"69/169","10":"3/13","16":"61/169"},"-+++--++---+++++-+":{"1":"115/316","10":"65/316","16":"103/1896","17":"713/1896"},"-+++--++---+++++--+++":{"1":"1035/5134","10":"585/5134","12":"2369/10268","17":"2599/10268","20":"515/2567"},"-+++--++---+++++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++---+++++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++---+++++--++-+++---":{"10":"650/5667","17":"1150/5667","20":"7631/34002","21":"6601/34002","26":"1495/5667"},"-+++--++---+++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++---+++++--++-+-":{"21":"10/13","22":"3/13"},"-+++--++---+++++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++---+++++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++---+++++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"-+++--++---+++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"-+++--++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++--++---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"-+++--++---+++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-+++--++---+++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-+++--++---+++++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++---+++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++---+++++---+--++---":{"5":"230/889","18":"323/6223","20":"2197/6223","26":"299/889"},"-+++--++---+++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"-+++--++---+++++---+---":{"5":"1/2","11":"13/46","22":"5/23"},"-+++--++---+++++----":{"11":"1/2","19":"1/2"},"-+++--++---++++-":{"11":"1/2","15":"1/2"},"-+++--++---+++-":{"6":"1/2","14":"1/2"},"-+++--++---++-":{"1":"1/4","5":"1/4","12":"1/4","13":"1/4"},"-+++--++---+-++++":{"12":"1/2","16":"1/2"},"-+++--++---+-+++-+":{"1":"115/316","10":"65/316","12":"103/1896","17":"713/1896"},"-+++--++---+-+++--+++++++":{"1":"195/4132","13":"1345/4132","17":"3287/8264","20":"695/4132","24":"507/8264"},"-+++--++---+-+++--++++++-+":{"1":"195/1558","13":"1403/3116","17":"713/3116","20":"103/3116","25":"507/3116"},"-+++--++---+-+++--++++++---":{"1":"1/5","10":"1/5","13":"1/5","17":"1/5","26":"1/5"},"-+++--++---+-+++--+++++-":{"20":"13/16","23":"3/16"},"-+++--++---+-+++--++++-":{"21":"10/13","22":"3/13"},"-+++--++---+-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"-+++--++---+-+++--++-++++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++---+-+++--++-+++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++---+-+++--++-+++---":{"10":"50/459","12":"50/459","20":"887/2754","21":"577/2754","26":"115/459"},"-+++--++---+-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++---+-+++--++-+-":{"21":"10/13","22":"3/13"},"-+++--++---+-+++--++--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++---+-+++--++--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++---+-+++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"-+++--++---+-+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"-+++--++---+-+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"-+++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/46","19":"13/92"},"-+++--++---+-+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-+++--++---+-+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-+++--++---+-+++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++---+-+++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++---+-+++---+--++---":{"5":"230/889","18":"323/6223","20":"2197/6223","26":"299/889"},"-+++--++---+-+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"-+++--++---+-+++---+---":{"5":"1/2","11":"13/46","22":"5/23"},"-+++--++---+-+++----":{"11":"1/2","19":"1/2"},"-+++--++---+-++-":{"11":"1/2","15":"1/2"},"-+++--++---+-+-":{"6":"1/2","14":"1/2"},"-+++--++---+--+++":{"13":"1/2","16":"1/2"},"-+++--++---+--++-+":{"13":"1/2","17":"1/2"},"-+++--++---+--++--+++++++":{"13":"2/3","24":"1/3"},"-+++--++---+--++--++++++-+-":{"1":"1/3","10":"1/3","26":"1/3"},"-+++--++---+--++--++++++---":{"1":"1/3","10":"1/3","25":"10/99","26":"23/99"},"-+++--++---+--++--+++++-":{"20":"13/16","23":"3/16"},"-+++--++---+--++--++++-":{"21":"10/13","22":"3/13"},"-+++--++---+--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++--++---+--++--++-++++":{"13":"2/3","24":"1/3"},"-+++--++---+--++--++-+++-+":{"1":"5/23","18":"5/23","20":"13/46","25":"13/46"},"-+++--++---+--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++--++---+--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++---+--++--++-+-":{"21":"10/13","22":"3/13"},"-+++--++---+--++--++--+++":{"13":"2/3","24":"1/3"},"-+++--++---+--++--++--++-+":{"1":"515/13354","13":"4485/13354","18":"1525/6677","21":"9269/26708","25":"1339/26708"},"-+++--++---+--++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++--++---+--++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"-+++--++---+--++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"-+++--++---+--++--+-":{"12":"3/20","14":"3/13","18":"7/26","19":"7/20"},"-+++--++---+--++---++":{"0":"23/79","6":"23/79","18":"20/79","20":"13/79"},"-+++--++---+--++---+-++++":{"13":"2/3","24":"1/3"},"-+++--++---+--++---+-+++-+":{"0":"23/165","6":"43/165","20":"1/5","21":"4/33","25":"46/165"},"-+++--++---+--++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++--++---+--++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++--++---+--++---+-+-":{"21":"10/13","22":"3/13"},"-+++--++---+--++---+--+++":{"13":"2/3","24":"1/3"},"-+++--++---+--++---+--++-+":{"1":"5/28","19":"5/28","21":"23/56","25":"13/56"},"-+++--++---+--++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++--++---+--++---+--+-":{"11":"13/46","13":"1/2","20":"3/46","23":"7/46"},"-+++--++---+--++---+---":{"11":"13/46","13":"1/2","22":"5/23"},"-+++--++---+--++----":{"11":"1/2","19":"1/2"},"-+++--++---+--+-":{"11":"1/2","15":"1/2"},"-+++--++---+---":{"6":"1/2","14":"1/2"},"-+++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++----++++-+":{"1":"69/208","11":"3/16","17":"25/52"},"-+++--++----++++--+":{"1":"1/2","11":"13/46","18":"5/23"},"-+++--++----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-+++--++----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-+++--++----++++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++----++++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++----++++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++--++----++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"-+++--++----++++---+---++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++----++++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++--++----++++---+----":{"19":"1/2","23":"1/2"},"-+++--++----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"-+++--++----++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"-+++--++----++++------+":{"12":"23/66","18":"5/33","19":"13/66","22":"10/33"},"-+++--++----++++-------++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++----++++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++--++----++++--------+":{"6":"3/16","24":"13/16"},"-+++--++----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"-+++--++----++++-----------":{"22":"7/17","26":"10/17"},"-+++--++----+++-":{"12":"13/16","15":"3/16"},"-+++--++----++-":{"13":"10/13","14":"3/13"},"-+++--++----+-":{"12":"1/2","13":"1/2"},"-+++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++-----+++-+":{"1":"69/208","11":"3/16","17":"25/52"},"-+++--++-----+++--+":{"1":"1/2","11":"13/46","18":"5/23"},"-+++--++-----+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-+++--++-----+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-+++--++-----+++---+--+++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++-----+++---+--++-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++-----+++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++--++-----+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"-+++--++-----+++---+---++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++-----+++---+---+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++-----+++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++--++-----+++---+----":{"19":"1/2","23":"1/2"},"-+++--++-----+++----+":{"13":"69/208","19":"3/16","20":"25/52"},"-+++--++-----+++-----+":{"13":"23/110","19":"13/110","20":"61/330","21":"161/330"},"-+++--++-----+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"-+++--++-----+++-------++":{"1":"15/104","13":"25/52","17":"3/16","24":"3/16"},"-+++--++-----+++-------+-+":{"1":"30/169","13":"161/338","20":"3/26","25":"3/13"},"-+++--++-----+++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"-+++--++-----+++--------+":{"23":"3/16","24":"13/16"},"-+++--++-----+++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"-+++--++-----+++-----------":{"22":"7/17","26":"10/17"},"-+++--++-----++-":{"12":"5/18","13":"23/36","15":"1/12"},"-+++--++-----+-":{"13":"10/13","14":"3/13"},"-+++--++------+++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++------++-+":{"1":"69/208","11":"3/16","17":"25/52"},"-+++--++------++--+":{"1":"1/2","11":"13/46","18":"5/23"},"-+++--++------++---++":{"6":"1/3","11":"1/3","20":"1/3"},"-+++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++------++---+--+++":{"13":"2/3","24":"1/3"},"-+++--++------++---+--++-+":{"1":"5/28","19":"5/28","21":"23/56","25":"13/56"},"-+++--++------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++--++------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"-+++--++------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"-+++--++------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++------++-----+":{"0":"23/125","6":"23/125","19":"4/25","20":"13/125","21":"46/125"},"-+++--++------++------+++":{"13":"2/3","24":"1/3"},"-+++--++------++------++-+":{"6":"35/111","13":"5/37","21":"61/222","25":"61/222"},"-+++--++------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++--++------++------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"-+++--++------++-------++":{"13":"2/3","24":"1/3"},"-+++--++------++-------+-+":{"6":"35/111","13":"5/37","21":"61/222","25":"61/222"},"-+++--++------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++--++------++--------+":{"6":"3/16","24":"13/16"},"-+++--++------++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"-+++--++------++-----------":{"22":"7/17","26":"10/17"},"-+++--++------+-":{"6":"1/2","12":"3/20","15":"7/20"},"-+++--++-------":{"0":"61/192","6":"61/192","13":"13/64","14":"31/192"},"-+++--+-":{"0":"1/4","1":"1/2","6":"5/46","7":"13/92"},"-+++---++":{"5":"2/3","8":"1/3"},"-+++---+-+":{"6":"3/13","9":"10/13"},"-+++---+--+":{"6":"1/2","10":"1/2"},"-+++---+---++":{"1":"69/200","6":"7/20","11":"31/200","12":"3/20"},"-+++---+---+-+":{"1":"39/100","6":"61/230","11":"103/2300","13":"3/10"},"-+++---+---+--+++":{"13":"1/2","16":"1/2"},"-+++---+---+--++-+":{"13":"1/2","17":"1/2"},"-+++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++--++++++-+-":{"1":"1/3","6":"1/3","26":"1/3"},"-+++---+---+--++--++++++---":{"1":"1/3","6":"1/3","25":"23/99","26":"10/99"},"-+++---+---+--++--+++++-":{"20":"13/16","23":"3/16"},"-+++---+---+--++--++++-":{"21":"10/13","22":"3/13"},"-+++---+---+--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++---+---+--++--++-++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++--++-+++-+":{"1":"5/23","18":"5/23","20":"13/46","25":"13/46"},"-+++---+---+--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++---+---+--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++---+---+--++--++-+-":{"21":"10/13","22":"3/13"},"-+++---+---+--++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+--++--+-":{"12":"3/20","14":"3/13","18":"7/26","19":"7/20"},"-+++---+---+--++---++++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++---+++++-+-":{"6":"610/3013","13":"39/131","18":"103/3013","26":"61/131"},"-+++---+---+--++---+++++---":{"6":"610/3013","13":"39/131","18":"103/3013","25":"10310/33143","26":"5123/33143"},"-+++---+---+--++---++++-":{"20":"13/16","23":"3/16"},"-+++---+---+--++---+++-":{"21":"10/13","22":"3/13"},"-+++---+---+--++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++---+---+--++---+-++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++---+---+--++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++---+---+--++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++---+---+--++---+-+-":{"21":"10/13","22":"3/13"},"-+++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+--++----":{"11":"1/2","19":"1/2"},"-+++---+---+--+-":{"11":"1/2","15":"1/2"},"-+++---+---+---++":{"14":"3/13","16":"10/13"},"-+++---+---+---+-+":{"12":"61/252","14":"5/42","17":"23/36"},"-+++---+---+---+--+":{"14":"1/2","18":"1/2"},"-+++---+---+---+---++++++":{"13":"2/3","24":"1/3"},"-+++---+---+---+---+++++-+-":{"13":"39/131","14":"31/131","26":"61/131"},"-+++---+---+---+---+++++--":{"6":"1220/6739","13":"9/293","14":"1103/6739","20":"61/293","25":"122/293"},"-+++---+---+---+---++++-":{"20":"13/16","23":"3/16"},"-+++---+---+---+---+++-":{"21":"10/13","22":"3/13"},"-+++---+---+---+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++---+---+---+---+-":{"0":"122/415","11":"122/415","13":"9/415","14":"101/415","20":"61/415"},"-+++---+---+---+----":{"11":"1/2","19":"1/2"},"-+++---+---+----":{"11":"1/2","15":"1/2"},"-+++---+----+":{"1":"69/169","6":"3/13","12":"61/169"},"-+++---+-----+":{"1":"115/316","6":"65/316","12":"103/1896","13":"713/1896"},"-+++---+------+++":{"1":"69/530","7":"161/530","11":"20/53","16":"10/53"},"-+++---+------++-+":{"1":"69/208","11":"3/16","17":"25/52"},"-+++---+------++--+":{"1":"1/2","11":"13/46","18":"5/23"},"-+++---+------++---++++++":{"13":"2/3","24":"1/3"},"-+++---+------++---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"-+++---+------++---+++++--":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"-+++---+------++---++++-":{"20":"13/16","23":"3/16"},"-+++---+------++---+++-":{"21":"10/13","22":"3/13"},"-+++---+------++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++---+------++---+-++++":{"13":"2/3","24":"1/3"},"-+++---+------++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++---+------++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++---+------++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++---+------++---+-+-":{"21":"10/13","22":"3/13"},"-+++---+------++---+--+++":{"13":"2/3","24":"1/3"},"-+++---+------++---+--++-+":{"1":"5/28","19":"5/28","21":"23/56","25":"13/56"},"-+++---+------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++---+------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"-+++---+------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"-+++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+------++------+++":{"13":"2/3","24":"1/3"},"-+++---+------++------++-+":{"1":"5/23","14":"5/23","21":"13/46","25":"13/46"},"-+++---+------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++---+------++------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"-+++---+------++-------++":{"13":"2/3","24":"1/3"},"-+++---+------++-------+-+":{"1":"5/23","14":"5/23","21":"13/46","25":"13/46"},"-+++---+------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++---+------++--------+":{"23":"3/16","24":"13/16"},"-+++---+------++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"-+++---+------++-----------":{"22":"7/17","26":"10/17"},"-+++---+------+-":{"12":"3/20","14":"1/2","15":"7/20"},"-+++---+-------++":{"14":"3/13","16":"10/13"},"-+++---+-------+-+":{"1":"69/208","11":"3/16","17":"25/52"},"-+++---+-------+--+":{"14":"1/2","18":"1/2"},"-+++---+-------+---++++++":{"13":"2/3","24":"1/3"},"-+++---+-------+---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"-+++---+-------+---+++++--":{"11":"1220/7649","13":"897/7649","14":"713/7649","20":"2013/7649","25":"2806/7649"},"-+++---+-------+---++++-":{"20":"13/16","23":"3/16"},"-+++---+-------+---+++-":{"21":"10/13","22":"3/13"},"-+++---+-------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++---+-------+---+-++++":{"13":"2/3","24":"1/3"},"-+++---+-------+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++---+-------+---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++---+-------+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++---+-------+---+-+-":{"21":"10/13","22":"3/13"},"-+++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-------+----+":{"0":"23/76","7":"23/76","19":"5/19","20":"5/38"},"-+++---+-------+-----++++":{"13":"2/3","24":"1/3"},"-+++---+-------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++---+-------+-----+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"-+++---+-------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++---+-------+-----+-":{"21":"10/13","22":"3/13"},"-+++---+-------+------+++":{"13":"2/3","24":"1/3"},"-+++---+-------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-+++---+-------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++---+-------+------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"-+++---+-------+-------++":{"13":"2/3","24":"1/3"},"-+++---+-------+-------+-+":{"1":"1013/1910","15":"207/1910","22":"30/191","25":"39/191"},"-+++---+-------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++---+-------+--------+":{"23":"3/16","24":"13/16"},"-+++---+-------+---------+":{"7":"3/13","22":"100/299","25":"10/23"},"-+++---+-------+-----------":{"22":"7/17","26":"10/17"},"-+++---+--------":{"7":"1/2","15":"1/2"},"-+++----+":{"7":"3/16","8":"13/16"},"-+++-----+":{"7":"3/16","9":"13/16"},"-+++------+":{"7":"10/23","10":"13/23"},"-+++-------+":{"7":"1/2","11":"1/2"},"-+++--------+":{"1":"69/208","7":"3/16","12":"25/52"},"-+++---------+":{"1":"69/208","7":"3/16","13":"25/52"},"-+++----------+":{"1":"1/2","7":"13/46","14":"5/23"},"-+++-----------++":{"14":"3/13","16":"10/13"},"-+++-----------+-+":{"14":"3/13","17":"10/13"},"-+++-----------+--+":{"14":"1/2","18":"1/2"},"-+++-----------+---++++++":{"13":"2/3","24":"1/3"},"-+++-----------+---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"-+++-----------+---+++++--":{"7":"1220/7339","13":"1587/7339","14":"323/7339","20":"1403/7339","25":"2806/7339"},"-+++-----------+---++++-":{"20":"13/16","23":"3/16"},"-+++-----------+---+++-":{"21":"10/13","22":"3/13"},"-+++-----------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"-+++-----------+---+-++++":{"13":"2/3","24":"1/3"},"-+++-----------+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++-----------+---+-+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++-----------+---+-+-":{"21":"10/13","22":"3/13"},"-+++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++-----------+----+++++":{"13":"2/3","24":"1/3"},"-+++-----------+----++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"-+++-----------+----++++--":{"7":"115/709","13":"2277/9926","19":"323/9926","20":"2013/9926","25":"529/1418"},"-+++-----------+----+++-":{"20":"13/16","23":"3/16"},"-+++-----------+----++-":{"21":"10/13","22":"3/13"},"-+++-----------+----+-":{"20":"1/2","21":"1/2"},"-+++-----------+-----++++":{"13":"2/3","24":"1/3"},"-+++-----------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++-----------+-----+++--":{"1":"1/4","7":"1/4","21":"1/4","25":"1/4"},"-+++-----------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++-----------+-----+-":{"21":"10/13","22":"3/13"},"-+++-----------+------+++":{"13":"2/3","24":"1/3"},"-+++-----------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-+++-----------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++-----------+------+-":{"15":"3/22","18":"3/22","22":"199/506","23":"169/506"},"-+++-----------+-------++":{"13":"2/3","24":"1/3"},"-+++-----------+-------+-+":{"1":"1013/1910","15":"207/1910","22":"30/191","25":"39/191"},"-+++-----------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++-----------+--------+":{"23":"3/16","24":"13/16"},"-+++-----------+---------+":{"1":"287/3277","15":"690/3277","22":"1000/3277","25":"1300/3277"},"-+++-----------+-----------":{"22":"7/17","26":"10/17"},"-+++------------+":{"15":"3/16","16":"13/16"},"-+++-------------+":{"14":"3/13","17":"10/13"},"-+++--------------+":{"3":"3/22","10":"3/22","15":"169/506","18":"199/506"},"-+++---------------+":{"15":"1/2","19":"1/2"},"-+++----------------+++++":{"18":"3/13","24":"10/13"},"-+++----------------++++-+-":{"19":"7/20","26":"13/20"},"-+++----------------++++--":{"7":"115/824","15":"65/824","18":"25/412","21":"659/1648","25":"529/1648"},"-+++----------------+++-":{"20":"1/3","23":"2/3"},"-+++----------------++-":{"20":"13/33","22":"20/33"},"-+++----------------+-":{"20":"1/2","21":"1/2"},"-+++-----------------++++":{"13":"2/3","24":"1/3"},"-+++-----------------+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-+++-----------------+++--":{"15":"5/24","20":"5/48","21":"43/96","25":"23/96"},"-+++-----------------++-":{"20":"5/18","21":"23/36","23":"1/12"},"-+++-----------------+-":{"21":"10/13","22":"3/13"},"-+++------------------+++":{"13":"2/3","24":"1/3"},"-+++------------------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-+++------------------++---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++------------------+-":{"22":"13/23","23":"10/23"},"-+++-------------------++":{"13":"2/3","24":"1/3"},"-+++-------------------+-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-+++-------------------+---":{"13":"71/200","20":"69/200","26":"3/10"},"-+++--------------------+":{"23":"3/16","24":"13/16"},"-+++---------------------+":{"1":"10/13","23":"3/26","25":"3/26"},"-+++-----------------------":{"22":"7/17","26":"10/17"},"-++-":{"1":"13/16","3":"3/16"},"-+-":{"1":"10/13","2":"3/13"},"--+++":{"1":"2/3","4":"1/3"},"--++-+":{"1":"1/2","5":"1/2"},"--++--+++":{"5":"2/3","8":"1/3"},"--++--++-+":{"5":"1/2","9":"1/2"},"--++--++--+++++++++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++--++--++++++++++++++-+":{"10":"3/16","13":"61/160","25":"69/160"},"--++--++--++++++++++++++--+":{"6":"23/2080","10":"367/2080","16":"3/16","20":"31/160","26":"69/160"},"--++--++--+++++++++++++-":{"20":"13/16","23":"3/16"},"--++--++--++++++++++++-":{"21":"10/13","22":"3/13"},"--++--++--+++++++++++-":{"17":"1/2","21":"1/2"},"--++--++--++++++++++-":{"16":"1/2","20":"1/2"},"--++--++--+++++++++-":{"17":"13/16","19":"3/16"},"--++--++--++++++++-":{"16":"10/13","18":"3/13"},"--++--++--+++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"--++--++--++++++-++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++--++--++++++-+++++++-+":{"10":"3/16","13":"61/160","25":"69/160"},"--++--++--++++++-++++++-":{"20":"13/16","23":"3/16"},"--++--++--++++++-+++++-":{"21":"10/13","22":"3/13"},"--++--++--++++++-++++-":{"17":"1/2","21":"1/2"},"--++--++--++++++-+++-++++":{"10":"15/134","13":"115/268","20":"27/134","24":"69/268"},"--++--++--++++++-+++-+++-+":{"10":"15/134","13":"115/268","20":"27/134","25":"69/268"},"--++--++--++++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++--++++++-+++-+-":{"21":"10/13","22":"3/13"},"--++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"--++--++--++++++-++-":{"17":"13/16","19":"3/16"},"--++--++--++++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"--++--++--++++++--+++++++":{"10":"195/7204","13":"4577/14408","17":"1541/3602","20":"595/3602","24":"897/14408"},"--++--++--++++++--++++++-+":{"10":"39/530","13":"23/53","17":"161/530","20":"103/5300","25":"897/5300"},"--++--++--++++++--++++++---":{"1":"150/937","12":"103/1874","13":"92/937","17":"897/1874","26":"195/937"},"--++--++--++++++--+++++-":{"20":"13/16","23":"3/16"},"--++--++--++++++--++++-":{"21":"10/13","22":"3/13"},"--++--++--++++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++--++--++++++--++-++++":{"10":"15/188","13":"169/376","17":"27/94","24":"69/376"},"--++--++--++++++--++-+++-+":{"10":"15/134","13":"115/268","20":"27/134","25":"69/268"},"--++--++--++++++--++-+++---":{"1":"23/1000","5":"2701/13000","17":"323/1300","20":"287/1300","26":"3/10"},"--++--++--++++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++--++++++--++-+-":{"21":"10/13","22":"3/13"},"--++--++--++++++--++--+++":{"10":"15/188","13":"169/376","17":"27/94","24":"69/376"},"--++--++--++++++--++--++-+":{"10":"15/134","13":"115/268","20":"27/134","25":"69/268"},"--++--++--++++++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"--++--++--++++++--++--+-":{"10":"5/23","13":"1/2","23":"13/46"},"--++--++--++++++--++---":{"5":"1403/3196","10":"793/3196","21":"897/3196","22":"103/3196"},"--++--++--++++++--+-":{"10":"10/23","17":"3/10","19":"61/230"},"--++--++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"--++--++--+++++-":{"12":"13/16","15":"3/16"},"--++--++--++++-":{"13":"10/13","14":"3/13"},"--++--++--+++-":{"12":"1/2","13":"1/2"},"--++--++--++-++++":{"12":"1/2","16":"1/2"},"--++--++--++-+++-++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++--++--++-+++-+++++++-+":{"10":"3/16","13":"61/160","25":"69/160"},"--++--++--++-+++-++++++-":{"20":"13/16","23":"3/16"},"--++--++--++-+++-+++++-":{"21":"10/13","22":"3/13"},"--++--++--++-+++-++++-":{"17":"1/2","21":"1/2"},"--++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++--++--++-+++-++-":{"17":"13/16","19":"3/16"},"--++--++--++-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"--++--++--++-+++--+++++++":{"10":"195/7204","13":"4577/14408","17":"1541/3602","20":"595/3602","24":"897/14408"},"--++--++--++-+++--++++++-+":{"10":"39/530","13":"23/53","17":"161/530","20":"103/5300","25":"897/5300"},"--++--++--++-+++--+++++-":{"20":"13/16","23":"3/16"},"--++--++--++-+++--++++-":{"21":"10/13","22":"3/13"},"--++--++--++-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++--++--++-+++--++-++++":{"10":"15/188","13":"169/376","17":"27/94","24":"69/376"},"--++--++--++-+++--++-+++-+":{"10":"15/134","13":"115/268","20":"27/134","25":"69/268"},"--++--++--++-+++--++-+++---":{"5":"1150/5107","12":"650/5107","20":"10501/30642","21":"371/30642","26":"1495/5107"},"--++--++--++-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++--++-+++--++-+-":{"21":"10/13","22":"3/13"},"--++--++--++-+++--++--":{"1":"1150/4327","10":"650/4327","12":"5561/25962","13":"4531/25962","21":"845/4327"},"--++--++--++-+++--+-":{"10":"5/46","12":"1/4","13":"1/2","19":"13/92"},"--++--++--++-+++---":{"0":"1/6","10":"1/6","12":"1/6","13":"1/3","18":"1/6"},"--++--++--++-++-":{"12":"5/18","13":"23/36","15":"1/12"},"--++--++--++-+-":{"13":"10/13","14":"3/13"},"--++--++--++--+++":{"13":"1/2","16":"1/2"},"--++--++--++--++-+":{"13":"1/2","17":"1/2"},"--++--++--++--++--+++++++":{"13":"2/3","24":"1/3"},"--++--++--++--++--++++++-+":{"1":"1/3","10":"1/3","25":"1/3"},"--++--++--++--++--+++++-":{"20":"13/16","23":"3/16"},"--++--++--++--++--++++-":{"21":"10/13","22":"3/13"},"--++--++--++--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++--++--++--++--++-":{"1":"713/2600","10":"3/13","13":"69/200","20":"3/20"},"--++--++--++--++--+-":{"10":"7/26","12":"3/20","14":"3/13","19":"7/20"},"--++--++--++--++---":{"10":"1/2","18":"1/2"},"--++--++--++--+-":{"12":"3/20","14":"1/2","15":"7/20"},"--++--++--++---":{"1":"1403/3196","6":"793/3196","13":"897/3196","14":"103/3196"},"--++--++--+-":{"1":"3/10","10":"10/23","11":"61/230"},"--++--++---++++++++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++--++---+++++++++++++-+":{"2":"3/16","13":"323/1600","16":"287/1600","25":"69/160"},"--++--++---++++++++++++-":{"20":"13/16","23":"3/16"},"--++--++---+++++++++++-":{"21":"10/13","22":"3/13"},"--++--++---++++++++++-":{"17":"1/2","21":"1/2"},"--++--++---+++++++++-":{"16":"1/2","20":"1/2"},"--++--++---++++++++-":{"17":"13/16","19":"3/16"},"--++--++---+++++++-":{"16":"10/13","18":"3/13"},"--++--++---++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"--++--++---+++++-++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++--++---+++++-+++++++-+":{"2":"3/16","12":"287/1600","13":"323/1600","25":"69/160"},"--++--++---+++++-++++++-":{"20":"13/16","23":"3/16"},"--++--++---+++++-+++++-":{"21":"10/13","22":"3/13"},"--++--++---+++++-++++-":{"17":"1/2","21":"1/2"},"--++--++---+++++-+++-++++":{"2":"11/84","13":"5/12","20":"11/73","24":"22/73"},"--++--++---+++++-+++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++---+++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++---+++++-+++-+-":{"21":"10/13","22":"3/13"},"--++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"--++--++---+++++-++-":{"17":"13/16","19":"3/16"},"--++--++---+++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"--++--++---+++++--+++++++":{"6":"195/6697","13":"55/181","17":"5657/13394","20":"1190/6697","24":"897/13394"},"--++--++---+++++--++++++-+":{"6":"195/2143","13":"1793/4286","17":"1103/4286","20":"103/4286","25":"897/4286"},"--++--++---+++++--++++++---":{"1":"150/937","12":"103/1874","13":"92/937","17":"897/1874","26":"195/937"},"--++--++---+++++--+++++-":{"20":"13/16","23":"3/16"},"--++--++---+++++--++++-":{"21":"10/13","22":"3/13"},"--++--++---+++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++--++---+++++--++-++++":{"11":"15/164","13":"65/164","17":"99/328","24":"69/328"},"--++--++---+++++--++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++---+++++--++-+++---":{"10":"650/5667","17":"1150/5667","20":"7631/34002","21":"6601/34002","26":"1495/5667"},"--++--++---+++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++---+++++--++-+-":{"21":"10/13","22":"3/13"},"--++--++---+++++--++--+++":{"11":"15/164","13":"65/164","17":"99/328","24":"69/328"},"--++--++---+++++--++--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++---+++++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"--++--++---+++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"--++--++---+++++--++---":{"18":"1/2","22":"1/2"},"--++--++---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"--++--++---+++++---":{"1":"1/2","11":"13/46","18":"5/23"},"--++--++---++++-":{"11":"1/2","15":"1/2"},"--++--++---+++-":{"6":"1/2","14":"1/2"},"--++--++---++-":{"1":"115/316","6":"65/316","12":"103/1896","13":"713/1896"},"--++--++---+-++++":{"12":"1/2","16":"1/2"},"--++--++---+-+++-++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++--++---+-+++-+++++++-+":{"2":"103/2080","6":"287/2080","13":"61/160","25":"69/160"},"--++--++---+-+++-++++++-":{"20":"13/16","23":"3/16"},"--++--++---+-+++-+++++-":{"21":"10/13","22":"3/13"},"--++--++---+-+++-++++-":{"17":"1/2","21":"1/2"},"--++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++--++---+-+++-++-":{"17":"13/16","19":"3/16"},"--++--++---+-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"--++--++---+-+++--+++++++":{"6":"195/6697","13":"55/181","17":"5657/13394","20":"1190/6697","24":"897/13394"},"--++--++---+-+++--++++++-+":{"6":"195/2143","13":"1793/4286","17":"1103/4286","20":"103/4286","25":"897/4286"},"--++--++---+-+++--+++++-":{"20":"13/16","23":"3/16"},"--++--++---+-+++--++++-":{"21":"10/13","22":"3/13"},"--++--++---+-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++--++---+-+++--++-++++":{"11":"15/164","13":"65/164","17":"99/328","24":"69/328"},"--++--++---+-+++--++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++---+-+++--++-+++---":{"10":"50/459","12":"50/459","20":"887/2754","21":"577/2754","26":"115/459"},"--++--++---+-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++---+-+++--++-+-":{"21":"10/13","22":"3/13"},"--++--++---+-+++--++--+++":{"11":"15/164","13":"65/164","17":"99/328","24":"69/328"},"--++--++---+-+++--++--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++---+-+++--++--++---":{"5":"3/13","20":"287/1300","21":"323/1300","26":"3/10"},"--++--++---+-+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"--++--++---+-+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"--++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/46","19":"13/92"},"--++--++---+-+++---":{"1":"1/2","11":"13/46","18":"5/23"},"--++--++---+-++-":{"11":"1/2","15":"1/2"},"--++--++---+-+-":{"6":"1/2","14":"1/2"},"--++--++---+--+++":{"13":"1/2","16":"1/2"},"--++--++---+--++-+":{"13":"1/2","17":"1/2"},"--++--++---+--++--+++++++":{"13":"2/3","24":"1/3"},"--++--++---+--++--++++++-+":{"1":"1/3","6":"1/3","25":"1/3"},"--++--++---+--++--+++++-":{"20":"13/16","23":"3/16"},"--++--++---+--++--++++-":{"21":"10/13","22":"3/13"},"--++--++---+--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++--++---+--++--++-++++":{"13":"2/3","24":"1/3"},"--++--++---+--++--++-+++-+":{"1":"1/5","6":"1/5","20":"1/5","21":"1/5","25":"1/5"},"--++--++---+--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"--++--++---+--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++--++---+--++--++-+-":{"21":"10/13","22":"3/13"},"--++--++---+--++--++--+++":{"13":"2/3","24":"1/3"},"--++--++---+--++--++--++-+":{"11":"515/22834","13":"7935/22834","18":"2500/11417","21":"16399/45668","25":"2369/45668"},"--++--++---+--++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++--++---+--++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"--++--++---+--++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"--++--++---+--++--+-":{"12":"3/20","14":"3/13","18":"7/26","19":"7/20"},"--++--++---+--++---":{"1":"1/2","11":"13/46","18":"5/23"},"--++--++---+--+-":{"11":"1/2","15":"1/2"},"--++--++---+---":{"6":"1/2","14":"1/2"},"--++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++----++++--+++":{"6":"3/55","11":"3/55","12":"13/55","17":"23/55","20":"13/55"},"--++--++----++++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++----++++--++--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++----++++--++--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++----++++--++--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++----++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"--++--++----++++--++---":{"18":"1/2","22":"1/2"},"--++--++----++++--+-":{"3":"3/22","10":"3/22","18":"199/506","19":"169/506"},"--++--++----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"--++--++----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"--++--++----++++---+--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++----++++---+--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++----++++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++----++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"--++--++----++++---+---++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++----++++---+---+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++----++++---+----":{"19":"1/2","23":"1/2"},"--++--++----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"--++--++----++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"--++--++----++++------+":{"1":"23/110","7":"13/110","12":"61/330","19":"91/330","22":"7/33"},"--++--++----++++-------++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++----++++-------+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++----++++--------+":{"6":"3/16","24":"13/16"},"--++--++----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"--++--++----++++-----------":{"22":"7/17","26":"10/17"},"--++--++----+++-":{"12":"13/16","15":"3/16"},"--++--++----++-":{"13":"10/13","14":"3/13"},"--++--++----+-":{"12":"1/2","13":"1/2"},"--++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++-----+++--+++":{"6":"1/5","11":"1/5","13":"1/5","17":"1/5","20":"1/5"},"--++--++-----+++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++-----+++--++--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++-----+++--++--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++-----+++--++--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++-----+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"--++--++-----+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"--++--++-----+++--+-":{"3":"3/22","10":"3/22","18":"199/506","19":"169/506"},"--++--++-----+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"--++--++-----+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"--++--++-----+++---+--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++-----+++---+--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++-----+++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++-----+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"--++--++-----+++---+---++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++-----+++---+---+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++-----+++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++-----+++---+----":{"19":"1/2","23":"1/2"},"--++--++-----+++----+":{"13":"69/208","19":"3/16","20":"25/52"},"--++--++-----+++-----+":{"1":"23/56","7":"13/56","19":"5/28","21":"5/28"},"--++--++-----+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"--++--++-----+++-------++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++--++-----+++-------+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++--++-----+++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++--++-----+++--------+":{"6":"3/16","24":"13/16"},"--++--++-----+++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"--++--++-----+++-----------":{"22":"7/17","26":"10/17"},"--++--++-----++-":{"12":"5/18","13":"23/36","15":"1/12"},"--++--++-----+-":{"13":"10/13","14":"3/13"},"--++--++------+++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++------++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++------++--+++":{"6":"1/3","11":"1/3","20":"1/3"},"--++--++------++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++------++--++--+++":{"13":"2/3","24":"1/3"},"--++--++------++--++--++-+":{"6":"515/22319","13":"7935/22319","18":"5000/22319","21":"15369/44638","25":"2369/44638"},"--++--++------++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++--++------++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"--++--++------++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"--++--++------++--+-":{"3":"3/22","10":"3/22","18":"199/506","19":"169/506"},"--++--++------++---++":{"6":"1/3","11":"1/3","20":"1/3"},"--++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++------++---+--+++":{"13":"2/3","24":"1/3"},"--++--++------++---+--++-+":{"6":"305/3053","13":"345/3053","19":"500/3053","21":"2403/6106","25":"1403/6106"},"--++--++------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++--++------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"--++--++------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"--++--++------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++--++------++-----+":{"1":"23/56","7":"13/56","19":"5/28","21":"5/28"},"--++--++------++------+++":{"13":"2/3","24":"1/3"},"--++--++------++------++-+":{"6":"35/111","13":"5/37","21":"61/222","25":"61/222"},"--++--++------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++--++------++------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"--++--++------++-------++":{"13":"2/3","24":"1/3"},"--++--++------++-------+-+":{"6":"35/111","13":"5/37","21":"61/222","25":"61/222"},"--++--++------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"--++--++------++--------+":{"23":"3/16","24":"13/16"},"--++--++------++---------+":{"6":"3/16","22":"65/184","25":"169/368"},"--++--++------++-----------":{"22":"7/17","26":"10/17"},"--++--++------+-":{"6":"1/2","12":"3/20","15":"7/20"},"--++--++-------":{"1":"1403/3196","6":"793/3196","13":"897/3196","14":"103/3196"},"--++--+-":{"5":"3/10","6":"10/23","7":"61/230"},"--++---++":{"5":"2/3","8":"1/3"},"--++---+-+":{"6":"3/13","9":"10/13"},"--++---+--+":{"6":"1/2","10":"1/2"},"--++---+---++++++++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++---+---+++++++++++++-+":{"2":"3/16","13":"323/1600","16":"287/1600","25":"69/160"},"--++---+---++++++++++++-":{"20":"13/16","23":"3/16"},"--++---+---+++++++++++-":{"21":"10/13","22":"3/13"},"--++---+---++++++++++-":{"17":"1/2","21":"1/2"},"--++---+---+++++++++-":{"16":"1/2","20":"1/2"},"--++---+---++++++++-":{"17":"13/16","19":"3/16"},"--++---+---+++++++-":{"16":"10/13","18":"3/13"},"--++---+---++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"--++---+---+++++-++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++---+---+++++-+++++++-+":{"2":"3/16","12":"287/1600","13":"323/1600","25":"69/160"},"--++---+---+++++-++++++-":{"20":"13/16","23":"3/16"},"--++---+---+++++-+++++-":{"21":"10/13","22":"3/13"},"--++---+---+++++-++++-":{"17":"1/2","21":"1/2"},"--++---+---+++++-+++-++++":{"2":"11/84","13":"5/12","20":"11/73","24":"22/73"},"--++---+---+++++-+++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+---+++++-+++-+++---":{"6":"50/389","20":"977/2334","21":"367/2334","26":"115/389"},"--++---+---+++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+---+++++-+++-+-":{"21":"10/13","22":"3/13"},"--++---+---+++++-+++--":{"17":"1/2","21":"1/2"},"--++---+---+++++-++-":{"17":"13/16","19":"3/16"},"--++---+---+++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"--++---+---+++++--+++++++":{"11":"195/6112","13":"115/382","17":"5267/12224","20":"995/6112","24":"897/12224"},"--++---+---+++++--++++++-+":{"11":"15/164","12":"7/80","13":"1013/3280","17":"99/328","25":"69/328"},"--++---+---+++++--++++++---":{"6":"150/1777","12":"103/3554","13":"437/1777","17":"1587/3554","26":"345/1777"},"--++---+---+++++--+++++-":{"20":"13/16","23":"3/16"},"--++---+---+++++--++++-":{"21":"10/13","22":"3/13"},"--++---+---+++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++---+---+++++--++-++++":{"11":"15/164","13":"65/164","17":"99/328","24":"69/328"},"--++---+---+++++--++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+---+++++--++-+++---":{"6":"650/7357","17":"1150/7357","20":"12701/44142","21":"11671/44142","26":"1495/7357"},"--++---+---+++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+---+++++--++-+-":{"21":"10/13","22":"3/13"},"--++---+---+++++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+++++--+-":{"17":"3/10","18":"10/23","19":"61/230"},"--++---+---+++++---":{"2":"713/3623","6":"1220/3623","11":"507/3623","12":"793/3623","18":"390/3623"},"--++---+---++++-":{"11":"1/2","15":"1/2"},"--++---+---+++-":{"11":"7/20","12":"3/20","14":"1/2"},"--++---+---++-":{"2":"5/23","6":"5/23","12":"13/46","13":"13/46"},"--++---+---+-++++":{"12":"1/2","16":"1/2"},"--++---+---+-+++-++++++++":{"2":"3/16","13":"61/160","24":"69/160"},"--++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+-+++-++++++-":{"20":"13/16","23":"3/16"},"--++---+---+-+++-+++++-":{"21":"10/13","22":"3/13"},"--++---+---+-+++-++++-":{"17":"1/2","21":"1/2"},"--++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++---+---+-+++-++-":{"17":"13/16","19":"3/16"},"--++---+---+-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"--++---+---+-+++--+++++++":{"11":"195/6112","13":"115/382","17":"5267/12224","20":"995/6112","24":"897/12224"},"--++---+---+-+++--++++++-+-":{"13":"33/86","17":"33/86","25":"5/43","26":"5/43"},"--++---+---+-+++--+++++-":{"20":"13/16","23":"3/16"},"--++---+---+-+++--++++-":{"21":"10/13","22":"3/13"},"--++---+---+-+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++---+---+-+++--++-++++":{"11":"15/164","13":"65/164","17":"99/328","24":"69/328"},"--++---+---+-+++--++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+---+-+++--++-+++---":{"6":"50/589","12":"50/589","20":"1277/3534","21":"967/3534","26":"115/589"},"--++---+---+-+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+---+-+++--++-+-":{"21":"10/13","22":"3/13"},"--++---+---+-+++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/46","19":"13/92"},"--++---+---+-+++---":{"2":"103/2403","6":"610/2403","11":"169/801","13":"793/2403","18":"130/801"},"--++---+---+-++-":{"11":"1/2","15":"1/2"},"--++---+---+-+-":{"11":"61/230","13":"3/10","14":"10/23"},"--++---+---+--+++":{"13":"1/2","16":"1/2"},"--++---+---+--++-+":{"13":"1/2","17":"1/2"},"--++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"--++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+--++--+++++-":{"20":"13/16","23":"3/16"},"--++---+---+--++--++++-":{"21":"10/13","22":"3/13"},"--++---+---+--++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++---+---+--++--++-++++":{"13":"2/3","24":"1/3"},"--++---+---+--++--++-+++-+":{"1":"1/4","11":"1/4","20":"1/4","25":"1/4"},"--++---+---+--++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"--++---+---+--++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+---+--++--++-+-":{"21":"10/13","22":"3/13"},"--++---+---+--++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+--++--+-":{"12":"3/20","14":"3/13","18":"7/26","19":"7/20"},"--++---+---+--++---":{"1":"1/2","11":"13/46","18":"5/23"},"--++---+---+--+-":{"11":"1/2","15":"1/2"},"--++---+---+---":{"1":"1/2","11":"13/46","14":"5/23"},"--++---+----+++++":{"2":"1/5","7":"1/5","11":"2/5","16":"1/5"},"--++---+----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+----++++--+++++++":{"2":"195/5917","13":"1840/5917","17":"4877/11834","20":"995/5917","24":"897/11834"},"--++---+----++++--++++++-+":{"2":"15/149","12":"287/2980","13":"1013/2980","17":"69/298","25":"69/298"},"--++---+----++++--++++++---":{"11":"1950/26891","13":"15571/53782","17":"22471/53782","20":"1435/26891","26":"4485/26891"},"--++---+----++++--+++++-":{"20":"13/16","23":"3/16"},"--++---+----++++--++++-":{"21":"10/13","22":"3/13"},"--++---+----++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++---+----++++--++-++++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+----++++--++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+----++++--++-+++---":{"11":"650/8007","17":"1150/8007","20":"12701/48042","21":"15571/48042","26":"1495/8007"},"--++---+----++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+----++++--++-+-":{"21":"10/13","22":"3/13"},"--++---+----++++--++--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+----++++--++--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+----++++--++--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+----++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"--++---+----++++--++---":{"18":"1/2","22":"1/2"},"--++---+----++++--+-":{"3":"5/28","6":"5/28","13":"13/56","18":"5/28","19":"13/56"},"--++---+----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"--++---+----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"--++---+----++++---+--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+----++++---+--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+----++++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+----++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"--++---+----++++---+---++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+----++++---+---+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+----++++---+----":{"2":"23/72","6":"23/72","19":"13/72","23":"13/72"},"--++---+----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"--++---+----++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"--++---+----++++------+":{"1":"23/110","7":"13/110","12":"61/330","19":"91/330","22":"7/33"},"--++---+----++++-------++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+----++++-------+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+----++++--------+":{"23":"3/16","24":"13/16"},"--++---+----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"--++---+----++++-----------":{"22":"7/17","26":"10/17"},"--++---+----+++-":{"12":"13/16","15":"3/16"},"--++---+----++-":{"13":"10/13","14":"3/13"},"--++---+----+-":{"12":"1/2","13":"1/2"},"--++---+-----++++":{"7":"1/3","11":"1/3","12":"1/6","16":"1/6"},"--++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+-----+++--+++++++":{"2":"195/5917","13":"1840/5917","17":"4877/11834","20":"995/5917","24":"897/11834"},"--++---+-----+++--++++++-+-":{"13":"33/86","17":"33/86","25":"5/43","26":"5/43"},"--++---+-----+++--++++++---":{"11":"1950/26891","13":"15571/53782","17":"22471/53782","20":"1435/26891","26":"4485/26891"},"--++---+-----+++--+++++-":{"20":"13/16","23":"3/16"},"--++---+-----+++--++++-":{"21":"10/13","22":"3/13"},"--++---+-----+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"--++---+-----+++--++-++++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+-----+++--++-+++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+-----+++--++-+++---":{"11":"50/639","12":"50/639","20":"1277/3834","21":"1267/3834","26":"115/639"},"--++---+-----+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+-----+++--++-+-":{"21":"10/13","22":"3/13"},"--++---+-----+++--++--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+-----+++--++--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+-----+++--++--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+-----+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"--++---+-----+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"--++---+-----+++--+-":{"3":"5/28","6":"5/28","13":"13/56","18":"5/28","19":"13/56"},"--++---+-----+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"--++---+-----+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"--++---+-----+++---+--+++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+-----+++---+--++-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+-----+++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+-----+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"--++---+-----+++---+---++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+-----+++---+---+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+-----+++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+-----+++---+----":{"2":"23/279","11":"23/279","12":"230/837","19":"269/837","23":"200/837"},"--++---+-----+++----+":{"13":"69/208","19":"3/16","20":"25/52"},"--++---+-----+++-----+":{"1":"23/56","7":"13/56","19":"5/28","21":"5/28"},"--++---+-----+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"--++---+-----+++-------++":{"2":"15/149","13":"65/149","17":"69/298","24":"69/298"},"--++---+-----+++-------+-+":{"2":"11/84","13":"5/12","20":"11/73","25":"22/73"},"--++---+-----+++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"--++---+-----+++--------+":{"23":"3/16","24":"13/16"},"--++---+-----+++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"--++---+-----+++-----------":{"22":"7/17","26":"10/17"},"--++---+-----++-":{"12":"5/18","13":"23/36","15":"1/12"},"--++---+-----+-":{"13":"10/13","14":"3/13"},"--++---+------+++":{"7":"1/3","11":"1/3","12":"1/6","16":"1/6"},"--++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+------++--+++++++":{"13":"2/3","24":"1/3"},"--++---+------++--++++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"--++---+------++--++++++---":{"1":"287/1690","11":"103/1690","13":"69/169","25":"100/429","26":"713/5577"},"--++---+------++--+++++-":{"20":"13/16","23":"3/16"},"--++---+------++--++++-":{"21":"10/13","22":"3/13"},"--++---+------++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++---+------++--++-++++":{"13":"2/3","24":"1/3"},"--++---+------++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++---+------++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"--++---+------++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+------++--++-+-":{"21":"10/13","22":"3/13"},"--++---+------++--++--+++":{"13":"2/3","24":"1/3"},"--++---+------++--++--++-+":{"7":"515/14384","13":"4485/14384","18":"1525/7192","21":"10299/28768","25":"2369/28768"},"--++---+------++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++---+------++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"--++---+------++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"--++---+------++--+-":{"3":"3/22","10":"3/22","18":"199/506","19":"169/506"},"--++---+------++---++++++":{"13":"2/3","24":"1/3"},"--++---+------++---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"--++---+------++---+++++--":{"1":"5/23","18":"5/23","20":"13/46","25":"13/46"},"--++---+------++---++++-":{"20":"13/16","23":"3/16"},"--++---+------++---+++-":{"21":"10/13","22":"3/13"},"--++---+------++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++---+------++---+-++++":{"13":"2/3","24":"1/3"},"--++---+------++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++---+------++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"--++---+------++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++---+------++---+-+-":{"21":"10/13","22":"3/13"},"--++---+------++---+--+++":{"13":"2/3","24":"1/3"},"--++---+------++---+--++-+":{"7":"5/38","19":"5/38","21":"33/76","25":"23/76"},"--++---+------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++---+------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"--++---+------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"--++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+------++-----+":{"1":"23/56","7":"13/56","19":"5/28","21":"5/28"},"--++---+------++------+++":{"13":"2/3","24":"1/3"},"--++---+------++------++-+":{"7":"5/33","14":"5/33","21":"23/66","25":"23/66"},"--++---+------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++---+------++------+-":{"7":"3/22","10":"3/22","22":"199/506","23":"169/506"},"--++---+------++-------++":{"13":"2/3","24":"1/3"},"--++---+------++-------+-+":{"7":"5/33","14":"5/33","21":"23/66","25":"23/66"},"--++---+------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"--++---+------++--------+":{"23":"3/16","24":"13/16"},"--++---+------++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"--++---+------++-----------":{"22":"7/17","26":"10/17"},"--++---+------+-":{"12":"3/20","14":"1/2","15":"7/20"},"--++---+-------":{"1":"1/2","7":"13/46","14":"5/23"},"--++----+":{"7":"3/16","8":"13/16"},"--++-----+":{"7":"3/16","9":"13/16"},"--++------+":{"7":"10/23","10":"13/23"},"--++-------+":{"7":"1/2","11":"1/2"},"--++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"--++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"--++----------+++":{"13":"1/2","16":"1/2"},"--++----------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++----------++--+++++++":{"13":"2/3","24":"1/3"},"--++----------++--++++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"--++----------++--++++++---":{"7":"195/1132","13":"345/1132","20":"287/2264","25":"26371/74712","26":"1615/37356"},"--++----------++--+++++-":{"20":"13/16","23":"3/16"},"--++----------++--++++-":{"21":"10/13","22":"3/13"},"--++----------++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++----------++--++-++++":{"13":"2/3","24":"1/3"},"--++----------++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++----------++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"--++----------++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++----------++--++-+-":{"21":"10/13","22":"3/13"},"--++----------++--++--+++":{"13":"2/3","24":"1/3"},"--++----------++--++--++-+":{"2":"515/13869","13":"3970/13869","18":"3050/13869","21":"3433/9246","25":"103/1206"},"--++----------++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++----------++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"--++----------++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"--++----------++--+-":{"3":"3/22","10":"3/22","18":"199/506","19":"169/506"},"--++----------++---++++++":{"13":"2/3","24":"1/3"},"--++----------++---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"--++----------++---+++++--":{"7":"115/709","13":"3450/21979","18":"1615/21979","20":"10299/43958","25":"529/1418"},"--++----------++---++++-":{"20":"13/16","23":"3/16"},"--++----------++---+++-":{"21":"10/13","22":"3/13"},"--++----------++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++----------++---+-++++":{"13":"2/3","24":"1/3"},"--++----------++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++----------++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"--++----------++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++----------++---+-+-":{"21":"10/13","22":"3/13"},"--++----------++---+--+++":{"13":"2/3","24":"1/3"},"--++----------++---+--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--++----------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++----------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"--++----------++---+---":{"2":"1/3","7":"1/3","19":"13/69","22":"10/69"},"--++----------++----+":{"2":"69/482","7":"69/482","14":"161/482","19":"61/241","20":"61/482"},"--++----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++----------++------+++":{"13":"2/3","24":"1/3"},"--++----------++------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--++----------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++----------++------+-":{"15":"3/22","18":"3/22","22":"199/506","23":"169/506"},"--++----------++-------++":{"13":"2/3","24":"1/3"},"--++----------++-------+-+":{"2":"115/809","14":"180/809","21":"399/1618","22":"50/809","25":"529/1618"},"--++----------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"--++----------++--------+":{"23":"3/16","24":"13/16"},"--++----------++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"--++----------++-----------":{"22":"7/17","26":"10/17"},"--++----------+-":{"3":"3/22","6":"3/22","14":"199/506","15":"169/506"},"--++-----------++":{"14":"3/13","16":"10/13"},"--++-----------+-+":{"14":"3/13","17":"10/13"},"--++-----------+--+":{"14":"1/2","18":"1/2"},"--++-----------+---++++++":{"13":"2/3","24":"1/3"},"--++-----------+---+++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"--++-----------+---+++++--":{"7":"1220/7339","13":"1587/7339","14":"323/7339","20":"1403/7339","25":"2806/7339"},"--++-----------+---++++-":{"20":"13/16","23":"3/16"},"--++-----------+---+++-":{"21":"10/13","22":"3/13"},"--++-----------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"--++-----------+---+-++++":{"13":"2/3","24":"1/3"},"--++-----------+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++-----------+---+-+++--":{"7":"5/33","14":"5/33","21":"23/66","25":"23/66"},"--++-----------+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++-----------+---+-+-":{"21":"10/13","22":"3/13"},"--++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"--++-----------+----+++++":{"13":"2/3","24":"1/3"},"--++-----------+----++++-+-":{"11":"12/89","13":"34/79","26":"10/23"},"--++-----------+----++++--":{"7":"115/709","13":"2277/9926","19":"323/9926","20":"2013/9926","25":"529/1418"},"--++-----------+----+++-":{"20":"13/16","23":"3/16"},"--++-----------+----++-":{"21":"10/13","22":"3/13"},"--++-----------+----+-":{"20":"1/2","21":"1/2"},"--++-----------+-----++++":{"13":"2/3","24":"1/3"},"--++-----------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++-----------+-----+++--":{"7":"5/38","19":"5/38","21":"33/76","25":"23/76"},"--++-----------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++-----------+-----+-":{"21":"10/13","22":"3/13"},"--++-----------+------+++":{"13":"2/3","24":"1/3"},"--++-----------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--++-----------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++-----------+------+-":{"15":"3/22","18":"3/22","22":"199/506","23":"169/506"},"--++-----------+-------++":{"13":"2/3","24":"1/3"},"--++-----------+-------+-+":{"1":"10299/37807","2":"9269/37807","15":"4209/37807","22":"6100/37807","25":"7930/37807"},"--++-----------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"--++-----------+--------+":{"23":"3/16","24":"13/16"},"--++-----------+---------+":{"2":"287/4174","15":"897/4174","22":"650/2087","25":"845/2087"},"--++-----------+-----------":{"22":"7/17","26":"10/17"},"--++------------+":{"15":"3/16","16":"13/16"},"--++-------------+":{"14":"3/13","17":"10/13"},"--++--------------+":{"3":"3/22","6":"3/22","15":"169/506","18":"199/506"},"--++---------------+":{"15":"1/2","19":"1/2"},"--++----------------+++++":{"14":"3/13","24":"10/13"},"--++----------------++++-+-":{"19":"7/20","26":"13/20"},"--++----------------++++--":{"1":"115/594","15":"65/594","18":"25/297","21":"13/36","25":"299/1188"},"--++----------------+++-":{"20":"1/3","23":"2/3"},"--++----------------++-":{"20":"13/33","22":"20/33"},"--++----------------+-":{"20":"1/2","21":"1/2"},"--++-----------------++++":{"13":"2/3","24":"1/3"},"--++-----------------+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--++-----------------+++--":{"15":"5/24","20":"5/48","21":"43/96","25":"23/96"},"--++-----------------++-":{"20":"5/18","21":"23/36","23":"1/12"},"--++-----------------+-":{"1":"529/1119","2":"299/1119","15":"61/1119","21":"130/1119","22":"100/1119"},"--++------------------+++":{"13":"2/3","24":"1/3"},"--++------------------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--++------------------++---":{"13":"71/200","20":"69/200","26":"3/10"},"--++------------------+-":{"22":"13/23","23":"10/23"},"--++-------------------++":{"13":"2/3","24":"1/3"},"--++-------------------+-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--++-------------------+---":{"13":"71/200","20":"69/200","26":"3/10"},"--++--------------------+":{"23":"3/16","24":"13/16"},"--++---------------------+":{"1":"1/3","23":"1/3","25":"1/3"},"--++-----------------------":{"22":"7/17","26":"10/17"},"--+-":{"1":"3/10","2":"10/23","3":"61/230"},"---++":{"1":"2/3","4":"1/3"},"---+-+":{"2":"3/13","5":"10/13"},"---+--+":{"2":"1/2","6":"1/2"},"---+---++":{"5":"2/3","8":"1/3"},"---+---+-+":{"2":"3/13","9":"10/13"},"---+---+--+":{"2":"1/2","10":"1/2"},"---+---+---++++++++++++++":{"11":"3/13","13":"31/130","24":"69/130"},"---+---+---+++++++++++++-+":{"3":"23/1300","7":"277/1300","16":"31/130","25":"69/130"},"---+---+---++++++++++++-":{"20":"13/16","23":"3/16"},"---+---+---+++++++++++-":{"21":"10/13","22":"3/13"},"---+---+---++++++++++-":{"17":"1/2","21":"1/2"},"---+---+---+++++++++-":{"16":"1/2","20":"1/2"},"---+---+---++++++++-":{"17":"13/16","19":"3/16"},"---+---+---+++++++-":{"16":"10/13","18":"3/13"},"---+---+---++++++-":{"12":"1/4","16":"1/4","17":"1/2"},"---+---+---+++++-++++++++":{"11":"3/13","13":"31/130","24":"69/130"},"---+---+---+++++-+++++++-+":{"3":"23/1300","7":"277/1300","12":"31/130","25":"69/130"},"---+---+---+++++-++++++-":{"20":"13/16","23":"3/16"},"---+---+---+++++-+++++-":{"21":"10/13","22":"3/13"},"---+---+---+++++-++++-":{"17":"1/2","21":"1/2"},"---+---+---+++++-+++-++++":{"11":"30/229","13":"161/458","20":"99/458","24":"69/229"},"---+---+---+++++-+++-+++-+":{"11":"30/229","13":"161/458","20":"99/458","25":"69/229"},"---+---+---+++++-+++-+++---":{"6":"50/389","20":"977/2334","21":"367/2334","26":"115/389"},"---+---+---+++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+---+---+++++-+++-+-":{"21":"10/13","22":"3/13"},"---+---+---+++++-+++--":{"17":"1/2","21":"1/2"},"---+---+---+++++-++-":{"17":"13/16","19":"3/16"},"---+---+---+++++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"---+---+---+++++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---++++-":{"11":"1/2","15":"1/2"},"---+---+---+++-":{"11":"7/20","12":"3/20","14":"1/2"},"---+---+---++-":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+---+-++++":{"12":"1/2","16":"1/2"},"---+---+---+-+++-++++++++":{"11":"3/13","13":"31/130","24":"69/130"},"---+---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---+-+++-++++++-":{"20":"13/16","23":"3/16"},"---+---+---+-+++-+++++-":{"21":"10/13","22":"3/13"},"---+---+---+-+++-++++-":{"17":"1/2","21":"1/2"},"---+---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+---+-+++-++-":{"17":"13/16","19":"3/16"},"---+---+---+-+++-+-":{"16":"61/252","17":"23/36","18":"5/42"},"---+---+---+-+++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---+-++-":{"11":"1/2","15":"1/2"},"---+---+---+-+-":{"2":"3/13","11":"10/23","14":"100/299"},"---+---+---+--":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+----+++++++++++++":{"3":"3/13","13":"31/130","24":"69/130"},"---+---+----++++++++++++-+":{"3":"23/1300","7":"277/1300","16":"31/130","25":"69/130"},"---+---+----+++++++++++-":{"20":"13/16","23":"3/16"},"---+---+----++++++++++-":{"21":"10/13","22":"3/13"},"---+---+----+++++++++-":{"17":"1/2","21":"1/2"},"---+---+----++++++++-":{"16":"1/2","20":"1/2"},"---+---+----+++++++-":{"17":"13/16","19":"3/16"},"---+---+----++++++-":{"16":"10/13","18":"3/13"},"---+---+----+++++-":{"7":"1/4","11":"1/4","16":"1/4","17":"1/4"},"---+---+----++++-++++++++":{"3":"3/13","13":"31/130","24":"69/130"},"---+---+----++++-+++++++-+":{"3":"23/1300","7":"277/1300","12":"31/130","25":"69/130"},"---+---+----++++-++++++-":{"20":"13/16","23":"3/16"},"---+---+----++++-+++++-":{"21":"10/13","22":"3/13"},"---+---+----++++-++++-":{"17":"1/2","21":"1/2"},"---+---+----++++-+++-++++":{"3":"30/199","13":"131/398","20":"69/398","24":"69/199"},"---+---+----++++-+++-+++-+":{"3":"195/1432","13":"713/2864","17":"277/2864","20":"587/2864","25":"897/2864"},"---+---+----++++-+++-+++---":{"11":"50/439","20":"977/2634","21":"667/2634","26":"115/439"},"---+---+----++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+---+----++++-+++-+-":{"21":"10/13","22":"3/13"},"---+---+----++++-+++--":{"17":"1/2","21":"1/2"},"---+---+----++++-++-":{"17":"13/16","19":"3/16"},"---+---+----++++-+-":{"17":"10/13","18":"3/13"},"---+---+----++++--+++++++":{"7":"3/88","13":"23/80","17":"26/61","20":"4/23","24":"4/51"},"---+---+----++++--++++++-+":{"7":"45/1828","12":"1013/3656","17":"1633/3656","20":"713/3656","25":"207/3656"},"---+---+----++++--++++++---":{"2":"1950/28841","13":"15571/57682","17":"26371/57682","20":"1435/28841","26":"4485/28841"},"---+---+----++++--+++++-":{"20":"13/16","23":"3/16"},"---+---+----++++--++++-":{"21":"10/13","22":"3/13"},"---+---+----++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"---+---+----++++--++-++++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+----++++--++-+++-+":{"3":"30/199","12":"277/3980","13":"1033/3980","20":"69/398","25":"69/199"},"---+---+----++++--++-+++---":{"11":"650/8007","17":"1150/8007","20":"12701/48042","21":"15571/48042","26":"1495/8007"},"---+---+----++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+---+----++++--++-+-":{"21":"10/13","22":"3/13"},"---+---+----++++--++--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+----++++--++--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+---+----++++--++--++---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+----++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"---+---+----++++--++---":{"18":"1/2","22":"1/2"},"---+---+----++++--+-":{"3":"5/28","6":"5/28","13":"13/56","18":"5/28","19":"13/56"},"---+---+----++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"---+---+----++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"---+---+----++++---+--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+----++++---+--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+---+----++++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+----++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"---+---+----++++---+---++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+----++++---+---+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+---+----++++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+----++++---+----":{"19":"1/2","23":"1/2"},"---+---+----++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"---+---+----++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"---+---+----++++------+":{"2":"1/3","7":"1/3","19":"13/69","22":"10/69"},"---+---+----++++-------++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+----++++-------+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+---+----++++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+----++++--------+":{"23":"3/16","24":"13/16"},"---+---+----++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"---+---+----++++-----------":{"22":"7/17","26":"10/17"},"---+---+----+++-":{"12":"13/16","15":"3/16"},"---+---+----++-":{"13":"10/13","14":"3/13"},"---+---+----+-":{"12":"1/2","13":"1/2"},"---+---+-----++++":{"7":"1/3","11":"1/3","12":"1/6","16":"1/6"},"---+---+-----+++-++++++++":{"3":"3/13","13":"31/130","24":"69/130"},"---+---+-----+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+-----+++-++++++-":{"20":"13/16","23":"3/16"},"---+---+-----+++-+++++-":{"21":"10/13","22":"3/13"},"---+---+-----+++-++++-":{"17":"1/2","21":"1/2"},"---+---+-----+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+-----+++-++-":{"17":"13/16","19":"3/16"},"---+---+-----+++-+-":{"17":"10/13","18":"3/13"},"---+---+-----+++--+++++++":{"7":"3/88","13":"23/80","17":"26/61","20":"4/23","24":"4/51"},"---+---+-----+++--++++++-+-":{"13":"33/86","17":"33/86","25":"5/43","26":"5/43"},"---+---+-----+++--++++++---":{"2":"1950/28841","13":"15571/57682","17":"26371/57682","20":"1435/28841","26":"4485/28841"},"---+---+-----+++--+++++-":{"20":"13/16","23":"3/16"},"---+---+-----+++--++++-":{"21":"10/13","22":"3/13"},"---+---+-----+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"---+---+-----+++--++-++++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+-----+++--++-+++-+":{"3":"323/3980","7":"277/3980","13":"131/398","20":"69/398","25":"69/199"},"---+---+-----+++--++-+++---":{"11":"50/639","12":"50/639","20":"1277/3834","21":"1267/3834","26":"115/639"},"---+---+-----+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+---+-----+++--++-+-":{"21":"10/13","22":"3/13"},"---+---+-----+++--++--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+-----+++--++--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+---+-----+++--++--++---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+-----+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"---+---+-----+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"---+---+-----+++--+-":{"3":"5/28","6":"5/28","13":"13/56","18":"5/28","19":"13/56"},"---+---+-----+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"---+---+-----+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"---+---+-----+++---+--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+-----+++---+--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+---+-----+++---+--++---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+-----+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"---+---+-----+++---+---++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+-----+++---+---+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+---+-----+++---+---+---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+-----+++---+----":{"19":"1/2","23":"1/2"},"---+---+-----+++----+":{"2":"69/277","7":"69/277","19":"39/277","20":"100/277"},"---+---+-----+++-----+":{"1":"23/56","7":"13/56","19":"5/28","21":"5/28"},"---+---+-----+++------+":{"2":"1/3","7":"1/3","19":"13/69","22":"10/69"},"---+---+-----+++-------++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---+-----+++-------+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+---+-----+++-------+---":{"11":"71/530","20":"229/530","26":"23/53"},"---+---+-----+++--------+":{"23":"3/16","24":"13/16"},"---+---+-----+++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"---+---+-----+++-----------":{"22":"7/17","26":"10/17"},"---+---+-----++-":{"12":"5/18","13":"23/36","15":"1/12"},"---+---+-----+-":{"13":"10/13","14":"3/13"},"---+---+------":{"2":"1/3","7":"1/3","13":"1/3"},"---+----+":{"6":"3/13","8":"10/13"},"---+-----+":{"7":"3/16","9":"13/16"},"---+------+":{"7":"10/23","10":"13/23"},"---+-------+":{"7":"1/2","11":"1/2"},"---+--------+++++++++++++":{"3":"23/56","11":"4313/12936","18":"5/6468","20":"125/1617","24":"575/3234"},"---+--------++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+--------+++++++++++-":{"20":"13/16","23":"3/16"},"---+--------++++++++++-":{"21":"10/13","22":"3/13"},"---+--------+++++++++-":{"17":"1/2","21":"1/2"},"---+--------++++++++-":{"16":"1/2","20":"1/2"},"---+--------+++++++-":{"17":"13/16","19":"3/16"},"---+--------++++++-":{"16":"10/13","18":"3/13"},"---+--------+++++-":{"16":"1/2","17":"1/2"},"---+--------++++-++++++++":{"3":"3/13","13":"31/130","24":"69/130"},"---+--------++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+--------++++-++++++-":{"20":"13/16","23":"3/16"},"---+--------++++-+++++-":{"21":"10/13","22":"3/13"},"---+--------++++-++++-":{"17":"1/2","21":"1/2"},"---+--------++++-+++-++++":{"3":"30/199","13":"131/398","20":"69/398","24":"69/199"},"---+--------++++-+++-+++-+":{"3":"195/1432","13":"713/2864","17":"277/2864","20":"587/2864","25":"897/2864"},"---+--------++++-+++-+++---":{"7":"50/539","20":"1277/3234","21":"967/3234","26":"115/539"},"---+--------++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+--------++++-+++-+-":{"21":"10/13","22":"3/13"},"---+--------++++-+++--":{"17":"1/2","21":"1/2"},"---+--------++++-++-":{"17":"13/16","19":"3/16"},"---+--------++++-+-":{"17":"10/13","18":"3/13"},"---+--------++++--+++++++":{"3":"15/394","13":"115/394","17":"329/788","20":"65/394","24":"69/788"},"---+--------++++--++++++-+":{"3":"45/1228","12":"713/2456","17":"1033/2456","20":"413/2456","25":"207/2456"},"---+--------++++--++++++---":{"7":"1950/30791","13":"19471/61582","17":"26371/61582","20":"35/751","26":"4485/30791"},"---+--------++++--+++++-":{"20":"13/16","23":"3/16"},"---+--------++++--++++-":{"21":"10/13","22":"3/13"},"---+--------++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"---+--------++++--++-++++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+--------++++--++-+++-+":{"3":"30/199","12":"277/3980","13":"1033/3980","20":"69/398","25":"69/199"},"---+--------++++--++-+++---":{"7":"50/539","20":"1277/3234","21":"967/3234","26":"115/539"},"---+--------++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+--------++++--++-+-":{"21":"10/13","22":"3/13"},"---+--------++++--++--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+--------++++--++--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+--------++++--++--++---":{"7":"71/630","20":"299/630","26":"26/63"},"---+--------++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"---+--------++++--++---":{"18":"1/2","22":"1/2"},"---+--------++++--+-":{"3":"10/43","6":"10/43","12":"13/86","18":"165/989","19":"429/1978"},"---+--------++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"---+--------++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"---+--------++++---+--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+--------++++---+--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+--------++++---+--++---":{"7":"71/630","20":"299/630","26":"26/63"},"---+--------++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"---+--------++++---+---++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+--------++++---+---+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+--------++++---+---+---":{"7":"71/630","20":"299/630","26":"26/63"},"---+--------++++---+----":{"19":"1/2","23":"1/2"},"---+--------++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"---+--------++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"---+--------++++------+":{"2":"1/5","3":"1/5","12":"1/5","19":"26/115","22":"4/23"},"---+--------++++-------++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+--------++++-------+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+--------++++-------+---":{"7":"71/630","20":"299/630","26":"26/63"},"---+--------++++--------+":{"23":"3/16","24":"13/16"},"---+--------++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"---+--------++++-----------":{"22":"7/17","26":"10/17"},"---+--------+++-":{"12":"13/16","15":"3/16"},"---+--------++-":{"13":"10/13","14":"3/13"},"---+--------+-":{"12":"1/2","13":"1/2"},"---+---------++++":{"12":"1/2","16":"1/2"},"---+---------+++-++++++++":{"3":"3/13","13":"31/130","24":"69/130"},"---+---------+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---------+++-++++++-":{"20":"13/16","23":"3/16"},"---+---------+++-+++++-":{"21":"10/13","22":"3/13"},"---+---------+++-++++-":{"17":"1/2","21":"1/2"},"---+---------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---------+++-++-":{"17":"13/16","19":"3/16"},"---+---------+++-+-":{"17":"10/13","18":"3/13"},"---+---------+++--+++++++":{"3":"15/394","13":"115/394","17":"329/788","20":"65/394","24":"69/788"},"---+---------+++--++++++-+-":{"13":"33/86","17":"33/86","25":"5/43","26":"5/43"},"---+---------+++--++++++---":{"7":"1950/30791","13":"19471/61582","17":"26371/61582","20":"35/751","26":"4485/30791"},"---+---------+++--+++++-":{"20":"13/16","23":"3/16"},"---+---------+++--++++-":{"21":"10/13","22":"3/13"},"---+---------+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"---+---------+++--++-++++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---------+++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---+---------+++--++-+++---":{"7":"50/539","20":"1277/3234","21":"967/3234","26":"115/539"},"---+---------+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+---------+++--++-+-":{"21":"10/13","22":"3/13"},"---+---------+++--++--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---------+++--++--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+---------+++--++--++---":{"7":"71/630","20":"299/630","26":"26/63"},"---+---------+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"---+---------+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"---+---------+++--+-":{"3":"5/28","6":"5/28","13":"13/56","18":"5/28","19":"13/56"},"---+---------+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"---+---------+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"---+---------+++---+--+++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---------+++---+--++-+":{"3":"195/1432","13":"495/1432","20":"155/1432","21":"277/2864","25":"897/2864"},"---+---------+++---+--++---":{"7":"71/630","20":"299/630","26":"26/63"},"---+---------+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"---+---------+++---+---++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---------+++---+---+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+---------+++---+---+---":{"7":"71/630","20":"299/630","26":"26/63"},"---+---------+++---+----":{"19":"1/2","23":"1/2"},"---+---------+++----+":{"2":"161/481","3":"161/481","13":"69/481","19":"60/481","20":"30/481"},"---+---------+++-----+":{"13":"23/110","19":"13/110","20":"61/330","21":"161/330"},"---+---------+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"---+---------+++-------++":{"3":"15/134","13":"25/67","17":"69/268","24":"69/268"},"---+---------+++-------+-+":{"3":"115/809","13":"3795/10517","20":"1713/11326","22":"1385/73619","25":"529/1618"},"---+---------+++-------+---":{"7":"71/630","20":"299/630","26":"26/63"},"---+---------+++--------+":{"23":"3/16","24":"13/16"},"---+---------+++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"---+---------+++-----------":{"22":"7/17","26":"10/17"},"---+---------++-":{"12":"5/18","13":"23/36","15":"1/12"},"---+---------+-":{"13":"10/13","14":"3/13"},"---+----------+++":{"13":"1/2","16":"1/2"},"---+----------++-+":{"13":"1/2","17":"1/2"},"---+----------++--+++++++":{"13":"2/3","24":"1/3"},"---+----------++--++++++-+-":{"2":"31/261","13":"130/261","26":"100/261"},"---+----------++--++++++---":{"2":"195/1327","13":"540/1327","20":"287/2654","25":"26371/87582","26":"1615/43791"},"---+----------++--+++++-":{"20":"13/16","23":"3/16"},"---+----------++--++++-":{"21":"10/13","22":"3/13"},"---+----------++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"---+----------++--++-++++":{"13":"2/3","24":"1/3"},"---+----------++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---+----------++--++-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"---+----------++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+----------++--++-+-":{"21":"10/13","22":"3/13"},"---+----------++--++--+++":{"13":"2/3","24":"1/3"},"---+----------++--++--++-+":{"3":"515/7884","13":"1435/7884","18":"775/3942","21":"237/584","25":"2369/15768"},"---+----------++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"---+----------++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"---+----------++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"---+----------++--+-":{"3":"3/22","10":"3/22","18":"199/506","19":"169/506"},"---+----------++---++++++":{"13":"2/3","24":"1/3"},"---+----------++---+++++-+-":{"2":"31/261","13":"130/261","26":"100/261"},"---+----------++---+++++--":{"2":"115/824","13":"7015/25544","18":"1615/25544","20":"10299/51088","25":"529/1648"},"---+----------++---++++-":{"20":"13/16","23":"3/16"},"---+----------++---+++-":{"21":"10/13","22":"3/13"},"---+----------++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"---+----------++---+-++++":{"13":"2/3","24":"1/3"},"---+----------++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---+----------++---+-+++---":{"13":"100/309","20":"587/1854","21":"277/1854","26":"65/309"},"---+----------++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+----------++---+-+-":{"21":"10/13","22":"3/13"},"---+----------++---+--+++":{"13":"2/3","24":"1/3"},"---+----------++---+--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---+----------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"---+----------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"---+----------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"---+----------++----+":{"2":"23/108","3":"23/108","14":"23/108","19":"13/54","20":"13/108"},"---+----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+----------++------+++":{"13":"2/3","24":"1/3"},"---+----------++------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---+----------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"---+----------++------+-":{"2":"23/75","3":"23/75","18":"1/25","22":"13/75","23":"13/75"},"---+----------++-------++":{"13":"2/3","24":"1/3"},"---+----------++-------+-+":{"3":"7015/47849","14":"10065/47849","21":"19269/95698","22":"5000/47849","25":"32269/95698"},"---+----------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"---+----------++--------+":{"23":"3/16","24":"13/16"},"---+----------++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"---+----------++-----------":{"22":"7/17","26":"10/17"},"---+----------+-":{"2":"1/3","3":"1/3","14":"10/69","15":"13/69"},"---+-----------++":{"14":"3/13","16":"10/13"},"---+-----------+-+":{"14":"3/13","17":"10/13"},"---+-----------+--+":{"14":"1/2","18":"1/2"},"---+-----------+---++++++":{"13":"2/3","24":"1/3"},"---+-----------+---+++++-+-":{"2":"31/261","13":"130/261","26":"100/261"},"---+-----------+---+++++--":{"2":"1220/8559","13":"2807/8559","14":"323/8559","20":"1403/8559","25":"2806/8559"},"---+-----------+---++++-":{"20":"13/16","23":"3/16"},"---+-----------+---+++-":{"21":"10/13","22":"3/13"},"---+-----------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"---+-----------+---+-++++":{"13":"2/3","24":"1/3"},"---+-----------+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---+-----------+---+-+++--":{"2":"115/1129","14":"180/1129","20":"305/3387","21":"2807/6774","25":"529/2258"},"---+-----------+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+-----------+---+-+-":{"21":"10/13","22":"3/13"},"---+-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---+-----------+----+++++":{"13":"2/3","24":"1/3"},"---+-----------+----++++-+-":{"2":"31/261","13":"130/261","26":"100/261"},"---+-----------+----++++--":{"2":"115/824","13":"3887/11536","19":"323/11536","20":"2013/11536","25":"529/1648"},"---+-----------+----+++-":{"20":"13/16","23":"3/16"},"---+-----------+----++-":{"21":"10/13","22":"3/13"},"---+-----------+----+-":{"20":"1/2","21":"1/2"},"---+-----------+-----++++":{"13":"2/3","24":"1/3"},"---+-----------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---+-----------+-----+++--":{"2":"115/1309","19":"180/1309","20":"305/3927","21":"3887/7854","25":"529/2618"},"---+-----------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+-----------+-----+-":{"21":"10/13","22":"3/13"},"---+-----------+------+++":{"13":"2/3","24":"1/3"},"---+-----------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---+-----------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"---+-----------+------+-":{"2":"23/62","3":"23/62","14":"3/62","22":"65/713","23":"169/1426"},"---+-----------+-------++":{"13":"2/3","24":"1/3"},"---+-----------+-------+-+":{"1":"6399/45568","3":"9269/45568","15":"1725/11392","22":"625/2848","25":"1625/5696"},"---+-----------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"---+-----------+--------+":{"23":"3/16","24":"13/16"},"---+-----------+---------+":{"15":"115/594","22":"250/891","23":"287/3564","25":"529/1188"},"---+-----------+-----------":{"22":"7/17","26":"10/17"},"---+------------+":{"15":"3/16","16":"13/16"},"---+-------------+":{"14":"3/13","17":"10/13"},"---+--------------+":{"2":"1/3","3":"1/3","15":"13/69","18":"10/69"},"---+---------------+":{"15":"1/2","19":"1/2"},"---+----------------+++++":{"14":"3/13","24":"10/13"},"---+----------------++++-+-":{"19":"7/20","26":"13/20"},"---+----------------++++--":{"1":"115/594","15":"65/594","18":"25/297","21":"13/36","25":"299/1188"},"---+----------------+++-":{"20":"1/3","23":"2/3"},"---+----------------++-":{"20":"13/33","22":"20/33"},"---+----------------+-":{"20":"1/2","21":"1/2"},"---+-----------------++++":{"13":"2/3","24":"1/3"},"---+-----------------+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---+-----------------+++--":{"2":"115/1669","15":"180/1669","20":"845/5007","21":"4967/10014","25":"529/3338"},"---+-----------------++-":{"20":"5/18","21":"23/36","23":"1/12"},"---+-----------------+-":{"21":"10/13","22":"3/13"},"---+------------------+++":{"13":"2/3","24":"1/3"},"---+------------------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---+------------------++---":{"13":"71/200","20":"69/200","26":"3/10"},"---+------------------+-":{"22":"13/23","23":"10/23"},"---+-------------------++":{"13":"2/3","24":"1/3"},"---+-------------------+-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---+-------------------+---":{"13":"71/200","20":"69/200","26":"3/10"},"---+--------------------+":{"23":"3/16","24":"13/16"},"---+---------------------+":{"2":"5/18","23":"13/36","25":"13/36"},"---+-----------------------":{"22":"7/17","26":"10/17"},"----+":{"3":"3/16","4":"13/16"},"-----+":{"3":"3/16","5":"13/16"},"------+":{"3":"10/23","6":"13/23"},"-------+":{"3":"1/2","7":"1/2"},"--------+":{"3":"3/16","8":"13/16"},"---------+":{"3":"3/16","9":"13/16"},"----------+":{"7":"10/23","10":"13/23"},"-----------+":{"7":"1/2","11":"1/2"},"------------++++++++++++++-":{"25":"1/2","26":"1/2"},"------------+++++++++++++-":{"24":"1/2","25":"1/2"},"------------++++++++++++-+-":{"25":"1/2","26":"1/2"},"------------+++++++++++-":{"17":"1/2","23":"1/2"},"------------++++++++++-":{"18":"1/2","22":"1/2"},"------------+++++++++-":{"17":"1/2","21":"1/2"},"------------++++++++-":{"16":"1/2","20":"1/2"},"------------+++++++-":{"6":"5/18","12":"13/72","16":"13/72","19":"13/36"},"------------++++++-":{"7":"7/27","12":"7/54","16":"13/54","18":"10/27"},"------------+++++-":{"16":"1/2","17":"1/2"},"------------++++-+++++++++-":{"16":"28/95","20":"28/95","24":"15/73","26":"15/73"},"------------++++-++++++++-":{"16":"28/95","20":"28/95","24":"15/73","25":"15/73"},"------------++++-+++++++-+-":{"12":"33/106","16":"33/106","25":"10/53","26":"10/53"},"------------++++-+++++++---":{"3":"23/1300","11":"277/1300","16":"31/130","25":"23/143","26":"529/1430"},"------------++++-++++++-":{"20":"13/16","23":"3/16"},"------------++++-+++++-":{"21":"10/13","22":"3/13"},"------------++++-++++-":{"17":"1/2","21":"1/2"},"------------++++-+++-+++++-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"------------++++-+++-++++-":{"24":"1/2","25":"1/2"},"------------++++-+++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"------------++++-+++-+++---":{"7":"50/539","20":"1277/3234","21":"967/3234","26":"115/539"},"------------++++-+++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"------------++++-+++-+-":{"21":"10/13","22":"3/13"},"------------++++-+++--":{"17":"1/2","21":"1/2"},"------------++++-++-":{"17":"13/16","19":"3/16"},"------------++++-+-":{"17":"10/13","18":"3/13"},"------------++++--+++++++":{"12":"5/23","17":"1/2","20":"5/23","24":"3/46"},"------------++++--++++++-+-":{"3":"1950/36791","13":"22471/73582","17":"32371/73582","20":"2935/36791","26":"4485/36791"},"------------++++--++++++---":{"3":"1950/36791","13":"22471/73582","17":"32371/73582","20":"2935/36791","26":"4485/36791"},"------------++++--+++++-":{"20":"13/16","23":"3/16"},"------------++++--++++-":{"21":"10/13","22":"3/13"},"------------++++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"------------++++--++-++++":{"17":"1/2","21":"5/23","24":"13/46"},"------------++++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"------------++++--++-+++---":{"7":"50/539","20":"1277/3234","21":"967/3234","26":"115/539"},"------------++++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"------------++++--++-+-":{"21":"10/13","22":"3/13"},"------------++++--++--+++":{"17":"1/2","24":"1/2"},"------------++++--++--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"------------++++--++--++---":{"7":"71/630","20":"299/630","26":"26/63"},"------------++++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"------------++++--++---":{"18":"1/2","22":"1/2"},"------------++++--+-":{"13":"1/2","18":"5/23","19":"13/46"},"------------++++---++":{"13":"69/169","18":"3/13","20":"61/169"},"------------++++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"------------++++---+--+++":{"13":"38/81","18":"3/13","24":"3/10"},"------------++++---+--++-+":{"12":"287/1300","13":"323/1300","18":"3/13","25":"3/10"},"------------++++---+--++---":{"7":"71/630","20":"299/630","26":"26/63"},"------------++++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"------------++++---+---++":{"13":"38/81","22":"3/13","24":"3/10"},"------------++++---+---+-+":{"13":"2013/5096","22":"495/2548","24":"31/392","25":"65/196"},"------------++++---+---+---":{"7":"71/630","20":"299/630","26":"26/63"},"------------++++---+----":{"19":"1/2","23":"1/2"},"------------++++----+":{"12":"3/16","19":"3/16","20":"5/8"},"------------++++-----+":{"12":"3/16","19":"3/16","21":"5/8"},"------------++++------+":{"12":"23/66","18":"5/33","19":"13/66","22":"10/33"},"------------++++-------++":{"13":"5/8","19":"3/16","24":"3/16"},"------------++++-------+-+":{"13":"5/8","19":"3/16","25":"3/16"},"------------++++-------+---":{"7":"71/630","20":"299/630","26":"26/63"},"------------++++--------+":{"23":"3/16","24":"13/16"},"------------++++---------+":{"12":"3/23","22":"200/529","25":"260/529"},"------------++++-----------":{"22":"7/17","26":"10/17"},"------------+++-":{"12":"1/3","15":"2/3"},"------------++-":{"12":"13/33","14":"20/33"},"------------+-":{"12":"1/2","13":"1/2"},"-------------++++":{"12":"1/2","16":"1/2"},"-------------+++-++++++++":{"12":"1/4","16":"1/4","24":"1/2"},"-------------+++-+++++++-+-":{"3":"50/309","13":"277/1854","16":"587/1854","26":"115/309"},"-------------+++-+++++++---":{"3":"23/1300","11":"277/1300","16":"31/130","25":"23/143","26":"529/1430"},"-------------+++-++++++-":{"20":"13/16","23":"3/16"},"-------------+++-+++++-":{"21":"10/13","22":"3/13"},"-------------+++-++++-":{"17":"1/2","21":"1/2"},"-------------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-------------+++-++-":{"17":"13/16","19":"3/16"},"-------------+++-+-":{"17":"10/13","18":"3/13"},"-------------+++--+++++++":{"13":"5/33","17":"1/2","20":"5/33","24":"13/66"},"-------------+++--++++++-+-":{"3":"1950/36791","13":"22471/73582","17":"32371/73582","20":"2935/36791","26":"4485/36791"},"-------------+++--++++++---":{"3":"1950/36791","13":"22471/73582","17":"32371/73582","20":"2935/36791","26":"4485/36791"},"-------------+++--+++++-":{"20":"13/16","23":"3/16"},"-------------+++--++++-":{"21":"10/13","22":"3/13"},"-------------+++--+++-":{"13":"1/4","17":"1/4","20":"1/4","21":"1/4"},"-------------+++--++-++++":{"17":"1/2","21":"5/23","24":"13/46"},"-------------+++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"-------------+++--++-+++---":{"7":"50/539","20":"1277/3234","21":"967/3234","26":"115/539"},"-------------+++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"-------------+++--++-+-":{"21":"10/13","22":"3/13"},"-------------+++--++--+++":{"12":"23/66","13":"23/66","21":"5/33","24":"5/33"},"-------------+++--++--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-------------+++--++--++---":{"7":"71/630","20":"299/630","26":"26/63"},"-------------+++--++--+-":{"13":"1/2","18":"5/23","23":"13/46"},"-------------+++--++---":{"12":"61/192","18":"61/192","21":"13/64","22":"31/192"},"-------------+++--+-":{"12":"1/4","13":"1/2","18":"5/46","19":"13/92"},"-------------+++---++":{"13":"69/169","18":"3/13","20":"61/169"},"-------------+++---+-+":{"13":"793/1896","17":"103/1896","18":"65/316","21":"305/948"},"-------------+++---+--+++":{"12":"23/66","13":"23/66","21":"5/33","24":"5/33"},"-------------+++---+--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-------------+++---+--++---":{"7":"71/630","20":"299/630","26":"26/63"},"-------------+++---+--+-":{"13":"1/2","22":"5/23","23":"13/46"},"-------------+++---+---++":{"12":"13/36","13":"115/234","22":"5/78","24":"1/12"},"-------------+++---+---+-+":{"13":"2013/5096","22":"495/2548","24":"31/392","25":"65/196"},"-------------+++---+---+---":{"7":"71/630","20":"299/630","26":"26/63"},"-------------+++---+----":{"19":"1/2","23":"1/2"},"-------------+++----+":{"13":"69/208","19":"3/16","20":"25/52"},"-------------+++-----+":{"13":"23/110","19":"13/110","20":"61/330","21":"161/330"},"-------------+++------+":{"13":"1/2","19":"13/46","22":"5/23"},"-------------+++-------++":{"12":"13/42","13":"23/42","19":"1/14","24":"1/14"},"-------------+++-------+-+":{"13":"5/8","19":"3/16","25":"3/16"},"-------------+++-------+---":{"7":"71/630","20":"299/630","26":"26/63"},"-------------+++--------+":{"23":"3/16","24":"13/16"},"-------------+++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"-------------+++-----------":{"22":"7/17","26":"10/17"},"-------------++-":{"12":"5/18","13":"23/36","15":"1/12"},"-------------+-":{"13":"10/13","14":"3/13"},"--------------+++":{"13":"1/2","16":"1/2"},"--------------++-+":{"13":"1/2","17":"1/2"},"--------------++--+++++++":{"13":"2/3","24":"1/3"},"--------------++--++++++-+-":{"3":"31/330","13":"169/330","26":"13/33"},"--------------++--++++++--":{"3":"11/86","13":"14/37","20":"13/79","25":"26/79"},"--------------++--+++++-":{"20":"13/16","23":"3/16"},"--------------++--++++-":{"21":"10/13","22":"3/13"},"--------------++--+++-":{"17":"1/13","20":"1/3","21":"23/39"},"--------------++--++-++++":{"13":"2/3","24":"1/3"},"--------------++--++-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--------------++--++-+++---":{"3":"650/13607","13":"150/1237","20":"26501/81642","21":"32371/81642","26":"1495/13607"},"--------------++--++-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--------------++--++-+-":{"21":"10/13","22":"3/13"},"--------------++--++--+++":{"13":"2/3","24":"1/3"},"--------------++--++--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--------------++--++--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--------------++--++--+-":{"13":"1/2","18":"13/46","20":"3/20","23":"31/460"},"--------------++--++---":{"13":"1403/3196","18":"793/3196","21":"897/3196","22":"103/3196"},"--------------++--+-":{"16":"3/20","18":"1/2","19":"7/20"},"--------------++---++++++":{"13":"2/3","24":"1/3"},"--------------++---+++++-+-":{"3":"31/330","13":"169/330","26":"13/33"},"--------------++---+++++--":{"3":"11/86","13":"14/37","20":"13/79","25":"26/79"},"--------------++---++++-":{"20":"13/16","23":"3/16"},"--------------++---+++-":{"21":"10/13","22":"3/13"},"--------------++---++-":{"17":"1/13","20":"1/3","21":"23/39"},"--------------++---+-++++":{"13":"2/3","24":"1/3"},"--------------++---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"--------------++---+-+++---":{"3":"650/13607","13":"150/1237","20":"26501/81642","21":"32371/81642","26":"1495/13607"},"--------------++---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"--------------++---+-+-":{"21":"10/13","22":"3/13"},"--------------++---+--+++":{"13":"2/3","24":"1/3"},"--------------++---+--++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--------------++---+--++---":{"13":"71/200","20":"69/200","26":"3/10"},"--------------++---+--+-":{"13":"1/2","19":"13/46","20":"3/46","23":"7/46"},"--------------++---+---":{"13":"1/2","19":"13/46","22":"5/23"},"--------------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--------------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--------------++------+++":{"13":"2/3","24":"1/3"},"--------------++------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"--------------++------++---":{"13":"71/200","20":"69/200","26":"3/10"},"--------------++------+-":{"15":"3/22","18":"3/22","22":"199/506","23":"169/506"},"--------------++-------++":{"13":"2/3","24":"1/3"},"--------------++-------+-+":{"13":"103/1909","14":"403/1909","22":"610/1909","25":"793/1909"},"--------------++-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"--------------++--------+":{"23":"3/16","24":"13/16"},"--------------++---------+":{"14":"3/16","22":"65/184","25":"169/368"},"--------------++-----------":{"22":"7/17","26":"10/17"},"--------------+-":{"13":"3/10","14":"10/23","15":"61/230"},"---------------++":{"14":"3/13","16":"10/13"},"---------------+-+":{"14":"3/13","17":"10/13"},"---------------+--+":{"14":"1/2","18":"1/2"},"---------------+---++++++":{"13":"2/3","24":"1/3"},"---------------+---+++++-+-":{"3":"31/330","13":"169/330","26":"13/33"},"---------------+---+++++--":{"3":"11/86","13":"14/37","20":"13/79","25":"26/79"},"---------------+---++++-":{"20":"13/16","23":"3/16"},"---------------+---+++-":{"21":"10/13","22":"3/13"},"---------------+---++-":{"17":"1/13","20":"1/3","21":"23/39"},"---------------+---+-++++":{"13":"2/3","24":"1/3"},"---------------+---+-+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---------------+---+-+++--":{"3":"305/2363","13":"500/2363","14":"155/2363","21":"1403/4726","25":"1403/4726"},"---------------+---+-++-":{"20":"5/18","21":"23/36","23":"1/12"},"---------------+---+-+-":{"21":"10/13","22":"3/13"},"---------------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---------------+----+++++":{"13":"2/3","24":"1/3"},"---------------+----++++-+-":{"3":"31/330","13":"169/330","26":"13/33"},"---------------+----++++--":{"3":"11/86","13":"14/37","20":"13/79","25":"26/79"},"---------------+----+++-":{"20":"13/16","23":"3/16"},"---------------+----++-":{"21":"10/13","22":"3/13"},"---------------+----+-":{"20":"1/2","21":"1/2"},"---------------+-----++++":{"13":"2/3","24":"1/3"},"---------------+-----+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---------------+-----+++--":{"3":"305/2518","13":"250/1259","19":"155/2518","21":"1713/5036","25":"1403/5036"},"---------------+-----++-":{"20":"5/18","21":"23/36","23":"1/12"},"---------------+-----+-":{"21":"10/13","22":"3/13"},"---------------+------+++":{"13":"2/3","24":"1/3"},"---------------+------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---------------+------++---":{"13":"71/200","20":"69/200","26":"3/10"},"---------------+------+-":{"15":"3/22","18":"3/22","22":"199/506","23":"169/506"},"---------------+-------++":{"13":"2/3","24":"1/3"},"---------------+-------+-+-":{"20":"231/472","25":"71/472","26":"85/236"},"---------------+-------+---":{"13":"71/200","20":"69/200","26":"3/10"},"---------------+--------+":{"23":"3/16","24":"13/16"},"---------------+---------+":{"15":"115/594","22":"250/891","23":"287/3564","25":"529/1188"},"---------------+-----------":{"22":"7/17","26":"10/17"},"----------------+":{"15":"3/16","16":"13/16"},"-----------------+":{"14":"3/13","17":"10/13"},"------------------+":{"15":"10/23","18":"13/23"},"-------------------+":{"15":"1/2","19":"1/2"},"--------------------+++++":{"14":"3/13","24":"10/13"},"--------------------++++-+-":{"19":"7/20","26":"13/20"},"--------------------++++--":{"3":"115/809","18":"165/809","20":"2703/11326","22":"500/5663","25":"529/1618"},"--------------------+++-":{"20":"1/3","23":"2/3"},"--------------------++-":{"20":"13/33","22":"20/33"},"--------------------+-":{"20":"1/2","21":"1/2"},"---------------------++++":{"13":"2/3","24":"1/3"},"---------------------+++-+-":{"20":"33/86","21":"33/86","25":"5/43","26":"5/43"},"---------------------+++--":{"3":"115/1804","15":"15/164","20":"995/5412","21":"5567/10824","25":"529/3608"},"---------------------++-":{"20":"5/18","21":"23/36","23":"1/12"},"---------------------+-":{"21":"10/13","22":"3/13"},"----------------------+++":{"13":"2/3","24":"1/3"},"----------------------++-+-":{"20":"231/472","25":"71/472","26":"85/236"},"----------------------++---":{"13":"71/200","20":"69/200","26":"3/10"},"----------------------+-":{"22":"13/23","23":"10/23"},"-----------------------++":{"13":"2/3","24":"1/3"},"-----------------------+-+-":{"20":"231/472","25":"71/472","26":"85/236"},"-----------------------+---":{"13":"71/200","20":"69/200","26":"3/10"},"------------------------+":{"23":"3/16","24":"13/16"},"-------------------------+":{"2":"5/18","23":"13/36","25":"13/36"},"---------------------------":{"22":"7/17","26":"10/17"}}}


==> anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_23-13_23-10_report.json <==
{
  "status": "Solved",
  "primal": 0.4827817465694779,
  "dual": 0.48278174657707656,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 9.165463061060704e-10,
  "dual_residual": 7.166850081889148e-11,
  "seconds": 1.402668555,
  "c": "23/10",
  "n": 4,
  "cuts": [
    "23/20",
    "13/10",
    "23/13",
    "23/10"
  ],
  "patterns": 502,
  "exclusions": 2526,
  "blocks": [
    5,
    10,
    27,
    23,
    27,
    19,
    21
  ],
  "bound": "603477185246239/1250000000000000",
  "upper_decimal": 0.4827817481969912,
  "exact_checks_passed": true,
  "numerical_max_score": 0.48278174670450524
}


==> anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_certificate.json <==
{"n":4,"c":"23/10","cuts":["23/20","13/10"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[691,-3949248,13232237],[0,-11046752,-44955764],[237,11517513,-38581055]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[785,624,-9,1172,-15,-365],[436,-894,22,-4349,69,-65],[0,0,0,0,5,27422411],[0,0,0,-3,-283949,436],[102,-481,2614,4758,-73,-1587],[103,-492,-2606,4731,-63,-270]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151,154],"factor":[[875,1282,-14,-74,2714,-5,-3109,211231,-659390,-1377667,20296,192411,-89662,2276626,-7576108],[584,-485,2364,164,-6274,15,7355,-502833,1570294,3276206,-47887,-457903,213215,-5416059,18023806],[571,-472,-2343,182,-6704,14,6437,-441477,1378689,2877268,-42349,-401880,187255,-4755201,15824494],[0,0,0,0,-1,-2,56,-42367,-22564164,-14303805,11510372,-8539748,-1059155,-23534681,76978542],[0,0,0,0,0,2,-59,4655429,6091833,12060827,279566,-1995029,818399,-21645142,71586317],[9,-9,-50,-12,3401,-45819,29775,-1984152,6197756,12913765,-180668,-1812217,840335,-21385233,71168463],[9,-9,-50,-12,3410,45809,29681,-1984411,6196607,12912491,-180123,-1812517,840256,-21385338,71168788],[0,0,0,0,3,0,32,58788,-11399225,52142750,-20342278,10304355,3728433,5938638,-27230839],[0,0,0,0,-16,16,257137,518609,-1608553,-3368175,50698,472557,-219252,5578316,-18558874],[0,0,0,0,0,0,-5,-2351,608375,13909511,21512668,-75481278,-8991625,-1880704,-29796969],[0,0,0,0,0,0,-11,-7394,283410,14505467,61389123,31605330,7180927,-8095394,-22339081],[341,-649,-30,2823,6759,-15,-7622,518146,-1617001,-3379193,50306,471486,-219932,5581856,-18575070],[427,-814,-47,-2570,6440,-11,-7635,518027,-1617541,-3376435,49294,471968,-219738,5581862,-18575457],[0,0,0,0,0,0,4,-4436,171681,-3307948,-8348671,4557441,-21161321,-102226718,-63709693],[0,0,0,0,0,0,1,-2541,86621,-2975198,-3401420,-8622447,98753601,-21361432,-14891017]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,130,131,150,174,175,178],"factor":[[126086,-177643,-31,25990,592919,549172,-1232224,-782948,-5541477,15251292,-2703152],[131110,126058,291,-87395,-2156509,-1985881,4459368,2837168,20052591,-55185479,9778597],[1,1,0,15,16640048,-16105046,-6374263,81473597,39446104,18663121,-49007626],[1,0,7,33,14189087,60378776,20053889,22699115,-45017380,-31295469,-54288772],[1,2,-12,43,-2469847,-53296061,-14479897,6099597,-63921294,-36528927,-58450515],[37558,68708,-527735,280617,2177886,2013726,-4512581,-2871328,-20311770,55906073,-9903289],[37589,68811,524508,286870,2180503,2012242,-4518012,-2873323,-20311039,55901322,-9902336],[0,0,2,27,-230208,-2034493,14649955,-49344887,39754298,5717908,-123553263],[11,5,1,-55,39588149,-26019083,59550224,-14854392,-5714286,3518689,32237347],[11,4,-41,33,39632809,7353583,-63797327,-26762722,6035229,-14842069,5657958],[19885,35388,3553,-660862,2179459,2014357,-4523156,-2871257,-20314408,55898320,-9918228]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,153,155,176,177,179,189,190,191],"factor":[[23,69,-96,10616,43073,1241190,1301102,5676841,5799791,-918739,-2344507,6695448,-12432657],[0,0,0,0,7,1466436,-3610485,7182582,16669723,-84216922,-137216,-106212308,-20216062],[0,0,0,0,-112,-3622567,29128447,-46994231,-35142697,-30043098,9995123,28449593,-101630281],[1884,-88,-143,617,-155880,-4493303,-4708813,-20548265,-20993500,3326355,8486421,-24237440,45007790],[0,0,0,0,13,882102,2727189,62122980,-69638270,9146291,12330584,-27904152,-32115379],[0,0,0,0,10,-120448,684900,-16301006,1457141,57211657,-71373857,-82527541,-64724673],[0,0,0,0,10,99602,3322929,-3893112,26134853,45198376,92152780,-53799731,-50642703],[0,0,0,0,-68,-40537320,1702501,18110704,14760105,-1850375,-5299370,6084429,-15382542],[0,0,0,0,330,-1322628,-51161432,-14032652,-12689972,-8617814,7169447,29352374,-84251626],[0,-3,0,0,-638931,4557209,4740273,20821834,21269758,-3367709,-8596051,24562916,-45626549],[663,4311,3337,-782,157613,4551145,4770977,20815501,21265897,-3367517,-8596495,24546718,-45578143],[582,276,-6158,-879,157845,4551008,4772923,20813986,21264800,-3368408,-8596222,24547219,-45580467],[609,-4690,2706,-625,158066,4551386,4767114,20813093,21263762,-3368397,-8595490,24548657,-45585187]],"denominator":100000000}],"bound":"15946614144393469/30000000000000000"}


==> anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_cover.json <==
{"n":4,"c":"23/10","cuts":["23/20","13/10"],"patterns":["++++++++++++---","++++-+++++++---","++++-+++-+++---","++++-+++-+-+---","++++--++++++---","++++--++-+++---","++++--++-+-+--+","++++--++-+-+---","++++--++--++---","++++--++---+--+","++++--++---+---","++++--++------+","++++--++-------","++-+-+++++++---","++-+-+++-+++---","++-+-+-+-+++---","++-+--++++++---","++-+--++-+++---","++-+--++-+-+--+","++-+--++-+-+---","++-+--++--++--+","++-+--++--++---","++-+--++---+--+","++-+--++---+---","++-+--++------+","++-+---+-+++---","++-+---+--++--+","++-+---+--++---","++-+---+---+--+","++-+---+---+---","++-+---+------+","++----++++++---","++----++-+++---","++----++--++--+","++----++--++---","++----++---+--+","++----++---+---","++----++------+","++-----+-+++---","++-----+--++--+","++-----+--++---","++-----+---+--+","++-----+------+","++--------++-++","++--------++--+","++--------++---","++---------+-++","++---------+--+","++-----------++","++------------+","-+-+-+++++++---","-+-+--++++++---","-+-+--++-+++---","-+-+--++-+-+--+","-+-+--++-+-+---","-+-+--++---+--+","-+-+--++---+---","-+-+--++------+","-+----++++++---","-+----++-+++--+","-+----++-+++---","-+----++-+-+--+","-+----++-+-+---","-+----++--++--+","-+----++--++---","-+----++---+--+","-+----++---+---","-+----++------+","-+-----+-+++--+","-+-----+-+++---","-+-----+--++--+","-+-----+--++---","-+-----+---+--+","-+-----+------+","-+--------++-++","-+--------++--+","-+--------++---","-+---------+-++","-+---------+--+","-+-----------++","-+------------+","------+++++++++","------++++++-++","------++++++--+","------++++++---","------++-++++++","------++-+++-++","------++-+++--+","------++-+++---","------++-+-++++","------++-+-+-++","------++-+-+--+","------++-+-+---","------++--++-++","------++--++--+","------++---+-++","------++---+--+","------++-----++","------++------+","-------+-+++-++","-------+-+++--+","-------+-+++---","-------+--++-++","-------+--++--+","-------+--++---","-------+---+-++","-------+---+--+","-------+-----++","-------+------+","----------++-++","----------++--+","----------++---","-----------+-++","-----------+--+","-------------++","--------------+"],"pruned":{"+++++++++++++":{"3":"3/13","12":"10/13"},"++++++++++++-+":{"4":"3/23","6":"200/759","13":"20/33"},"++++++++++++--+":{"2":"329/1189","10":"460/1189","14":"400/1189"},"+++++++++++-":{"8":"1/3","11":"2/3"},"++++++++++-":{"8":"1/2","10":"1/2"},"+++++++++-":{"5":"1/2","9":"1/2"},"++++++++-":{"4":"1/2","8":"1/2"},"+++++++-":{"3":"1/2","7":"1/2"},"++++++-":{"2":"1/2","6":"1/2"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++++++":{"5":"3/13","11":"38/81","12":"3/10"},"++++-+++++++-+":{"5":"3/13","6":"3/23","10":"21/62","13":"3/10"},"++++-+++++++--+":{"3":"3/13","6":"323/2600","8":"371/59800","10":"1013/2990","14":"3/10"},"++++-++++++-":{"10":"1/3","11":"2/3"},"++++-+++++-":{"8":"1/2","10":"1/2"},"++++-++++-":{"8":"1/3","9":"2/3"},"++++-+++-++++":{"5":"3/13","11":"38/81","12":"3/10"},"++++-+++-+++-+":{"5":"3/13","6":"3/23","10":"21/62","13":"3/10"},"++++-+++-+++--+":{"3":"6529/29900","5":"371/29900","6":"3/23","10":"1013/2990","14":"3/10"},"++++-+++-++-":{"10":"1/3","11":"2/3"},"++++-+++-+-++":{"5":"1/13","10":"1/3","11":"191/390","12":"1/10"},"++++-+++-+-+-+":{"5":"23/273","6":"1/21","10":"20/63","11":"3613/8190","13":"23/210"},"++++-+++-+-+--+":{"5":"50/221","9":"50/221","10":"1/102","11":"19/78","14":"5/17"},"++++-+++-+--":{"5":"1/2","11":"1/2"},"++++-+++--":{"5":"1/2","9":"1/2"},"++++-++-":{"5":"1/2","7":"1/2"},"++++-+-":{"2":"1/2","6":"1/2"},"++++--+++++++":{"1":"3/13","11":"38/81","12":"3/10"},"++++--++++++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++++--++++++--+":{"3":"3/13","6":"323/2600","8":"371/59800","10":"1013/2990","14":"3/10"},"++++--+++++-":{"10":"1/3","11":"2/3"},"++++--++++-":{"8":"1/2","10":"1/2"},"++++--+++-":{"8":"1/2","9":"1/2"},"++++--++-++++":{"1":"3/13","11":"38/81","12":"3/10"},"++++--++-+++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++++--++-+++--+":{"2":"371/46000","3":"433/2000","6":"3/23","10":"69/200","14":"3/10"},"++++--++-++-":{"10":"1/3","11":"2/3"},"++++--++-+-++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++++--++-+-+-+":{"3":"23/227","6":"13/227","10":"191/681","11":"2923/6810","13":"299/2270"},"++++--++-+--":{"9":"1/2","11":"1/2"},"++++--++--+++":{"1":"3/13","11":"38/81","12":"3/10"},"++++--++--++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++++--++--++--+":{"2":"371/46000","3":"433/2000","6":"3/23","10":"69/200","14":"3/10"},"++++--++--+-":{"10":"1/2","11":"1/2"},"++++--++---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++++--++---+-+":{"3":"23/227","6":"13/227","10":"191/681","11":"2923/6810","13":"299/2270"},"++++--++----+":{"3":"3/13","12":"10/13"},"++++--++-----+":{"2":"13/33","13":"20/33"},"++++--+-":{"3":"1/2","7":"1/2"},"++++---":{"2":"1/2","6":"1/2"},"+++-":{"2":"1/2","3":"1/2"},"++-++":{"2":"1/2","4":"1/2"},"++-+-++++++++":{"5":"3/13","11":"38/81","12":"3/10"},"++-+-+++++++-+":{"5":"3/13","6":"3/23","10":"21/62","13":"3/10"},"++-+-+++++++--+":{"3":"3/13","6":"323/2600","8":"371/59800","10":"1013/2990","14":"3/10"},"++-+-++++++-":{"10":"1/3","11":"2/3"},"++-+-+++++-":{"8":"1/2","10":"1/2"},"++-+-++++-":{"8":"1/3","9":"2/3"},"++-+-+++-++++":{"5":"3/13","11":"38/81","12":"3/10"},"++-+-+++-+++-+":{"5":"3/13","6":"3/23","10":"21/62","13":"3/10"},"++-+-+++-+++--+":{"3":"6529/29900","5":"371/29900","6":"3/23","10":"1013/2990","14":"3/10"},"++-+-+++-++-":{"10":"1/3","11":"2/3"},"++-+-+++-+-":{"2":"1/4","5":"1/2","10":"1/4"},"++-+-+++--":{"5":"1/2","9":"1/2"},"++-+-++-":{"5":"1/2","7":"1/2"},"++-+-+-++":{"6":"1/2","8":"1/2"},"++-+-+-+-++++":{"5":"3/13","11":"38/81","12":"3/10"},"++-+-+-+-+++-+":{"5":"6/13","10":"31/130","13":"3/10"},"++-+-+-+-+++--+":{"3":"323/1300","9":"277/1300","10":"31/130","14":"3/10"},"++-+-+-+-++-":{"10":"1/3","11":"2/3"},"++-+-+-+-+-":{"5":"1/2","6":"1/4","10":"1/4"},"++-+-+-+--":{"5":"1/2","9":"1/2"},"++-+-+--":{"5":"1/2","7":"1/2"},"++-+--+++++++":{"1":"3/13","11":"38/81","12":"3/10"},"++-+--++++++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++-+--++++++--+":{"3":"3/13","6":"323/2600","8":"371/59800","10":"1013/2990","14":"3/10"},"++-+--+++++-":{"10":"1/3","11":"2/3"},"++-+--++++-":{"8":"1/2","10":"1/2"},"++-+--+++-":{"8":"1/2","9":"1/2"},"++-+--++-++++":{"1":"3/13","11":"38/81","12":"3/10"},"++-+--++-+++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++-+--++-+++--+":{"3":"3/13","6":"23/300","9":"371/3900","10":"58/195","14":"3/10"},"++-+--++-++-":{"10":"1/3","11":"2/3"},"++-+--++-+-++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++-+--++-+-+-+":{"3":"23/227","6":"13/227","10":"191/681","11":"2923/6810","13":"299/2270"},"++-+--++-+--":{"9":"1/2","11":"1/2"},"++-+--++--+++":{"1":"3/13","11":"38/81","12":"3/10"},"++-+--++--++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++-+--++--+-":{"10":"1/2","11":"1/2"},"++-+--++---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++-+--++---+-+":{"3":"23/227","6":"13/227","10":"191/681","11":"2923/6810","13":"299/2270"},"++-+--++----+":{"3":"3/13","12":"10/13"},"++-+--++-----+":{"0":"3/23","6":"260/759","13":"400/759"},"++-+--++-------":{"2":"1/100","11":"69/100","14":"3/10"},"++-+--+-":{"6":"1/3","7":"2/3"},"++-+---++":{"6":"1/2","8":"1/2"},"++-+---+-++++":{"1":"3/13","11":"38/81","12":"3/10"},"++-+---+-+++-+":{"1":"3/13","9":"69/169","10":"103/1690","13":"3/10"},"++-+---+-+++--+":{"3":"323/1300","9":"277/1300","10":"31/130","14":"3/10"},"++-+---+-++-":{"10":"1/3","11":"2/3"},"++-+---+-+-":{"6":"1/4","8":"3/92","9":"1/2","10":"5/23"},"++-+---+--+++":{"1":"3/13","11":"38/81","12":"3/10"},"++-+---+--++-+":{"1":"3/13","7":"69/169","10":"103/1690","13":"3/10"},"++-+---+--+-":{"10":"1/2","11":"1/2"},"++-+---+---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++-+---+---+-+":{"3":"1/9","7":"1/9","10":"7/27","11":"101/270","13":"13/90"},"++-+---+----+":{"3":"3/13","12":"10/13"},"++-+---+-----+":{"3":"1/3","11":"1/3","13":"1/3"},"++-+---+-------":{"6":"6/23","11":"101/230","14":"3/10"},"++-+----":{"3":"1/2","7":"1/2"},"++--+":{"2":"1/2","4":"1/2"},"++---+":{"3":"1/2","5":"1/2"},"++----+++++++":{"1":"3/13","11":"38/81","12":"3/10"},"++----++++++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++----++++++--+":{"1":"3/13","6":"323/2600","8":"277/2600","10":"31/130","14":"3/10"},"++----+++++-":{"10":"1/3","11":"2/3"},"++----++++-":{"8":"1/2","10":"1/2"},"++----+++-":{"8":"1/2","9":"1/2"},"++----++-++++":{"1":"3/13","11":"38/81","12":"3/10"},"++----++-+++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++----++-+++--+":{"0":"3/23","6":"23/300","9":"2041/6900","10":"68/345","14":"3/10"},"++----++-++-":{"10":"1/3","11":"2/3"},"++----++-+-":{"0":"13/66","3":"23/66","9":"10/33","10":"5/33"},"++----++--+++":{"1":"3/13","11":"38/81","12":"3/10"},"++----++--++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"++----++--+-":{"10":"1/2","11":"1/2"},"++----++---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++----++---+-+":{"1":"1/9","6":"1/9","10":"7/27","11":"101/270","13":"13/90"},"++----++----+":{"0":"3/23","12":"20/23"},"++----++-----+":{"0":"3/23","6":"260/759","13":"400/759"},"++----++-------":{"3":"1/100","11":"69/100","14":"3/10"},"++----+-":{"6":"1/2","7":"1/2"},"++-----++":{"6":"1/2","8":"1/2"},"++-----+-++++":{"1":"3/13","11":"38/81","12":"3/10"},"++-----+-+++-+":{"1":"3/13","9":"69/169","10":"103/1690","13":"3/10"},"++-----+-+++--+":{"0":"2701/23000","1":"23/1000","9":"987/2300","10":"3/23","14":"3/10"},"++-----+-++-":{"10":"1/3","11":"2/3"},"++-----+-+-":{"0":"13/66","3":"23/66","9":"10/33","10":"5/33"},"++-----+--+++":{"1":"3/13","11":"38/81","12":"3/10"},"++-----+--++-+":{"1":"15/104","7":"25/52","9":"3/16","13":"3/16"},"++-----+--+-":{"10":"1/2","11":"1/2"},"++-----+---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++-----+---+-+":{"1":"13/97","7":"23/97","10":"61/291","11":"713/2910","13":"169/970"},"++-----+---+---":{"3":"1150/5107","6":"650/5107","10":"10501/30642","11":"371/30642","14":"1495/5107"},"++-----+----+":{"0":"3/23","12":"20/23"},"++-----+-----+":{"1":"1/11","7":"10/33","11":"10/33","13":"10/33"},"++-----+-------":{"6":"6/23","11":"101/230","14":"3/10"},"++------+":{"7":"1/2","8":"1/2"},"++-------+":{"7":"1/2","9":"1/2"},"++--------+++":{"0":"3/23","12":"20/23"},"++--------++-+-":{"13":"1/2","14":"1/2"},"++--------+-":{"10":"1/2","11":"1/2"},"++---------++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"++---------+-+-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"++---------+---":{"3":"1150/5107","6":"650/5107","10":"10501/30642","11":"371/30642","14":"1495/5107"},"++----------+":{"0":"3/23","12":"20/23"},"++-----------+-":{"11":"231/332","13":"1/332","14":"25/83"},"++-------------":{"6":"6/23","11":"101/230","14":"3/10"},"+-":{"0":"1/2","1":"1/2"},"-++":{"0":"1/2","2":"1/2"},"-+-++":{"0":"1/2","4":"1/2"},"-+-+-++++++++":{"5":"3/13","11":"38/81","12":"3/10"},"-+-+-+++++++-+":{"5":"3/13","6":"3/23","10":"21/62","13":"3/10"},"-+-+-+++++++--+":{"3":"3/13","6":"323/2600","8":"371/59800","10":"1013/2990","14":"3/10"},"-+-+-++++++-":{"10":"1/3","11":"2/3"},"-+-+-+++++-":{"8":"1/2","10":"1/2"},"-+-+-++++-":{"8":"1/3","9":"2/3"},"-+-+-+++-":{"0":"1/4","5":"1/2","8":"1/4"},"-+-+-++-":{"5":"1/2","7":"1/2"},"-+-+-+-":{"0":"1/4","5":"1/2","6":"1/4"},"-+-+--+++++++":{"1":"3/13","11":"38/81","12":"3/10"},"-+-+--++++++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"-+-+--++++++--+":{"3":"3/13","6":"323/2600","8":"371/59800","10":"1013/2990","14":"3/10"},"-+-+--+++++-":{"10":"1/3","11":"2/3"},"-+-+--++++-":{"8":"1/2","10":"1/2"},"-+-+--+++-":{"3":"23/118","4":"13/118","8":"18/59","9":"23/59"},"-+-+--++-++++":{"1":"3/13","11":"38/81","12":"3/10"},"-+-+--++-+++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"-+-+--++-+++--+":{"3":"3/13","6":"23/300","9":"371/3900","10":"58/195","14":"3/10"},"-+-+--++-++-":{"10":"1/3","11":"2/3"},"-+-+--++-+-++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"-+-+--++-+-+-+":{"3":"23/227","6":"13/227","10":"191/681","11":"2923/6810","13":"299/2270"},"-+-+--++-+--":{"9":"1/2","11":"1/2"},"-+-+--++--+":{"0":"13/66","3":"23/66","9":"10/33","10":"5/33"},"-+-+--++---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"-+-+--++---+-+":{"3":"23/227","6":"13/227","10":"191/681","11":"2923/6810","13":"299/2270"},"-+-+--++----+":{"3":"3/13","12":"10/13"},"-+-+--++-----+":{"3":"3/13","6":"100/429","13":"230/429"},"-+-+--++-------":{"2":"1/100","11":"69/100","14":"3/10"},"-+-+--+-":{"6":"1/3","7":"2/3"},"-+-+---":{"0":"13/46","3":"1/2","6":"5/23"},"-+--+":{"0":"1/2","4":"1/2"},"-+---+":{"3":"1/2","5":"1/2"},"-+----+++++++":{"1":"65/122","5":"129/488","10":"15/244","12":"69/488"},"-+----++++++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"-+----++++++--+":{"1":"3/13","6":"323/2600","8":"277/2600","10":"31/130","14":"3/10"},"-+----+++++-":{"10":"1/3","11":"2/3"},"-+----++++-":{"8":"1/2","10":"1/2"},"-+----+++-":{"8":"1/2","9":"1/2"},"-+----++-++++":{"1":"3/13","11":"38/81","12":"3/10"},"-+----++-+++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"-+----++-++-":{"10":"1/3","11":"2/3"},"-+----++-+-++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"-+----++-+-+-+":{"1":"1/9","6":"1/9","10":"7/27","11":"101/270","13":"13/90"},"-+----++-+--":{"9":"1/2","11":"1/2"},"-+----++--+++":{"1":"3/13","11":"38/81","12":"3/10"},"-+----++--++-+":{"1":"3/13","6":"3/13","10":"31/130","13":"3/10"},"-+----++--+-":{"10":"1/2","11":"1/2"},"-+----++---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"-+----++---+-+":{"1":"1/9","6":"1/9","10":"7/27","11":"101/270","13":"13/90"},"-+----++----+":{"1":"3/13","12":"10/13"},"-+----++-----+":{"1":"3/13","6":"10/33","13":"41/88"},"-+----++-------":{"3":"1/100","11":"69/100","14":"3/10"},"-+----+-":{"6":"1/2","7":"1/2"},"-+-----++":{"6":"1/2","8":"1/2"},"-+-----+-++++":{"1":"3/13","11":"38/81","12":"3/10"},"-+-----+-+++-+":{"1":"3/13","9":"69/169","10":"103/1690","13":"3/10"},"-+-----+-++-":{"10":"1/3","11":"2/3"},"-+-----+-+-":{"6":"1/4","8":"3/92","9":"1/2","10":"5/23"},"-+-----+--+++":{"1":"3/13","11":"38/81","12":"3/10"},"-+-----+--++-+":{"1":"15/104","7":"25/52","9":"3/16","13":"3/16"},"-+-----+--+-":{"0":"1/6","1":"1/3","5":"1/26","10":"1/6","11":"23/78"},"-+-----+---++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"-+-----+---+-+":{"1":"13/97","7":"23/97","10":"61/291","11":"713/2910","13":"169/970"},"-+-----+---+---":{"3":"1150/5107","6":"650/5107","10":"10501/30642","11":"371/30642","14":"1495/5107"},"-+-----+----+":{"1":"3/13","12":"10/13"},"-+-----+-----+":{"1":"1/11","7":"10/33","11":"10/33","13":"10/33"},"-+-----+-------":{"6":"6/23","11":"101/230","14":"3/10"},"-+------+":{"7":"1/2","8":"1/2"},"-+-------+":{"7":"1/2","9":"1/2"},"-+--------+++":{"1":"3/13","12":"10/13"},"-+--------++-+-":{"13":"1/2","14":"1/2"},"-+--------+-":{"10":"1/2","11":"1/2"},"-+---------++":{"1":"1/11","10":"10/33","11":"161/330","12":"13/110"},"-+---------+-+-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"-+---------+---":{"3":"1150/5107","6":"650/5107","10":"10501/30642","11":"371/30642","14":"1495/5107"},"-+----------+":{"1":"3/13","12":"10/13"},"-+-----------+-":{"11":"231/332","13":"1/332","14":"25/83"},"-+-------------":{"6":"6/23","11":"101/230","14":"3/10"},"--+":{"0":"1/2","2":"1/2"},"---+":{"1":"1/2","3":"1/2"},"----+":{"2":"1/2","4":"1/2"},"-----+":{"1":"1/2","5":"1/2"},"------++++++++-":{"12":"1/2","14":"1/2"},"------+++++++-":{"12":"1/2","13":"1/2"},"------++++++-+-":{"13":"1/2","14":"1/2"},"------+++++-":{"8":"1/3","11":"2/3"},"------++++-":{"8":"1/2","10":"1/2"},"------+++-":{"8":"1/2","9":"1/2"},"------++-+++++-":{"13":"1/2","14":"1/2"},"------++-++++-":{"12":"1/2","13":"1/2"},"------++-+++-+-":{"13":"1/2","14":"1/2"},"------++-++-":{"10":"1/3","11":"2/3"},"------++-+-+++-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"------++-+-++-":{"12":"1/2","13":"1/2"},"------++-+-+-+-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"------++-+--":{"9":"1/2","11":"1/2"},"------++--+++":{"6":"5/23","9":"1/2","10":"5/23","12":"3/46"},"------++--++-+-":{"6":"429/1778","9":"759/1778","11":"165/889","13":"65/889","14":"65/889"},"------++--++---":{"1":"450/6491","6":"2701/12982","9":"6371/12982","10":"920/6491","14":"585/6491"},"------++--+-":{"10":"1/2","11":"1/2"},"------++---++":{"9":"1/2","11":"5/23","12":"13/46"},"------++---+-+-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"------++---+---":{"1":"23/1000","3":"2701/13000","9":"323/1300","10":"287/1300","14":"3/10"},"------++----+":{"9":"1/2","12":"1/2"},"------++-----+-":{"11":"231/332","13":"1/332","14":"25/83"},"------++-------":{"1":"3/13","11":"61/130","14":"3/10"},"------+-":{"6":"1/2","7":"1/2"},"-------++":{"6":"1/2","8":"1/2"},"-------+-++++":{"6":"1/2","12":"1/2"},"-------+-+++-+-":{"13":"1/2","14":"1/2"},"-------+-++-":{"10":"1/3","11":"2/3"},"-------+-+-":{"6":"1/4","8":"3/92","9":"1/2","10":"5/23"},"-------+--+++":{"7":"5/33","9":"1/2","10":"5/33","12":"13/66"},"-------+--++-+-":{"7":"33/86","9":"33/86","13":"5/43","14":"5/43"},"-------+--+-":{"10":"1/2","11":"1/2"},"-------+---++":{"6":"1/4","10":"1/4","11":"1/4","12":"1/4"},"-------+---+-+-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"-------+---+---":{"3":"1150/5107","6":"650/5107","10":"10501/30642","11":"371/30642","14":"1495/5107"},"-------+----+":{"11":"1/2","12":"1/2"},"-------+-----+-":{"11":"231/332","13":"1/332","14":"25/83"},"-------+-------":{"1":"3/13","6":"3/13","11":"21/88","14":"3/10"},"--------+":{"7":"1/2","8":"1/2"},"---------+":{"7":"1/2","9":"1/2"},"----------+++":{"7":"1/2","12":"1/2"},"----------++-+-":{"13":"1/2","14":"1/2"},"----------+-":{"10":"1/2","11":"1/2"},"-----------++":{"7":"1/4","10":"1/4","11":"33/92","12":"13/92"},"-----------+-+-":{"10":"33/86","11":"33/86","13":"5/43","14":"5/43"},"-----------+---":{"3":"1150/5107","6":"650/5107","10":"10501/30642","11":"371/30642","14":"1495/5107"},"------------+":{"11":"1/2","12":"1/2"},"-------------+-":{"11":"231/332","13":"1/332","14":"25/83"},"---------------":{"1":"3/13","6":"3/13","11":"21/88","14":"3/10"}}}


==> anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_report.json <==
{
  "status": "Solved",
  "primal": 0.5315537974000586,
  "dual": 0.5315537974736806,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 4.891010300582765e-10,
  "dual_residual": 7.518505970207211e-10,
  "seconds": 0.175431524,
  "c": "23/10",
  "n": 4,
  "cuts": [
    "23/20",
    "13/10"
  ],
  "patterns": 116,
  "exclusions": 293,
  "blocks": [
    3,
    6,
    15,
    11,
    13
  ],
  "bound": "15946614144393469/30000000000000000",
  "upper_decimal": 0.5315538048131156,
  "exact_checks_passed": true,
  "numerical_max_score": 0.5315537987315686
}


==> anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_2-1_3-1_certificate.json <==
{"n":4,"c":"3/2","cuts":["4/3","3/2","2","3"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"factor":[[165,1968,16368,-559,5590],[0,0,36,12710495,-17126896],[0,0,53,-6484149,-33572847],[16,29560,-64595,916,-18091],[27,-29543,-63541,758,-17985]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,16,17,24,25,28,29,30,31],"factor":[[510,570,-2,3,19,-9,155,42,-88,-23],[377,-721,80,-205,-5018,-4178,-134,-85,53,39],[0,0,0,0,8,0,-646206,-1372216,-641521,6430],[0,0,0,0,5,-3,-849063,1124820,-260577,53222],[0,0,0,0,3,0,-169349,-176866,1544889,2658915],[0,0,0,0,3,-1,-213803,-179398,1750099,-2336860],[38,-72,-2377,-885,-4378,24362,-160,52,86,-22],[38,-72,3935,-2834,5790,13151,45,105,4,-42],[57,-110,-1761,-4137,20153,-2953,350,189,-117,-88],[57,-110,225,7927,11967,5771,204,158,-58,-68]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"factor":[[698,-1122,-346,-7,-16,-25,-62,-116,-89,-275,-258,-69,-115,-35,18,-9,15,-15,-6,4,3,-9,3,-2,6,-2,-1],[521,822,-1286,58,161,-50,259,1237,-405,-2228,-55713,-17709,-63993,-10417,-72089,-536831,635910,260853,917999,-841519,-72796,853857,241302,159659,-3921877,-2037183,37699210],[554,389,1406,109,387,200,1639,5744,-1600,320,-54653,-17384,-63563,-10255,-72070,-536881,635910,260836,918019,-841508,-72742,853849,241296,159642,-3921885,-2037179,37699200],[0,0,-1,0,0,-1,-6,-14,-20,-495,411258,945441,-552332,-3958,-70656,-567912,614353,278606,918329,-849004,-90040,859915,245498,163268,-3922166,-2041407,37698240],[0,0,-1,0,0,-1,-5,-12,-21,-456,536707,-827558,-250264,29505,-71039,-524741,643288,270839,896881,-843222,-99535,856317,235438,168970,-3910700,-2022822,37706740],[0,0,0,0,0,0,-3,-8,-13,-193,113993,131723,1032360,1874958,-19976,-644222,646479,187597,977420,-804894,111407,817270,224317,97886,-3927555,-2047679,37684874],[0,0,0,0,0,0,-3,-7,-13,-186,143595,133071,1161569,-1674404,-33687,-552175,684892,187708,958625,-816178,22316,830277,249504,135713,-3962767,-2047514,37720519],[57,39,138,17,-427,-4615,-342,-3629,16949,31345,-51006,-16439,-62771,-9822,-72081,-536987,635910,260875,918040,-841507,-72704,853858,241287,159625,-3921905,-2037164,37699247],[57,39,137,20,960,7561,2105,-7386,6975,9327,-54036,-17285,-63563,-10196,-72079,-536892,635921,260855,918011,-841513,-72762,853854,241298,159645,-3921887,-2037179,37699244],[79,62,241,-10,-607,-3169,5909,-11394,-6654,-27268,-59168,-18737,-64894,-10915,-72075,-536731,635939,260819,917961,-841523,-72861,853846,241319,159681,-3921856,-2037204,37699238],[79,62,241,-10,-301,11,-13868,-4182,-481,-18226,-57941,-18421,-64563,-10740,-72076,-536767,635936,260827,917973,-841520,-72837,853847,241314,159672,-3921864,-2037198,37699238],[0,0,0,0,0,0,0,0,0,-1,562,581,4587,1458,-15164078,-4413932,7770187,-3167657,-5276982,296691,-4401198,-5632184,732451,3522275,2900737,-442503,-7288519],[0,0,0,0,0,0,0,0,0,-1,907,2283,4785,7167,-2778110,24241841,4154922,1243828,1634675,845018,3472356,1086201,-282224,-1037102,-2549861,-617842,17003840],[0,0,0,0,0,0,0,0,0,0,250,-514,1333,-1487,-4082365,1448513,-28792283,-11189306,9627616,-5201337,6808847,-1140340,640825,-6395514,-1503644,-2244160,14164099],[0,0,0,0,0,0,0,0,0,0,28,-135,608,-1398,-1949535,-1336631,-3864797,13424966,-12643576,25278786,15094968,28697920,4275764,-28561622,3766524,-394196,7556000],[0,0,0,0,0,0,0,0,0,0,37,-262,54,-796,-1211356,-1110100,1402876,11856227,38168212,15688215,-6184102,-1878837,-9802401,496494,26946674,9720195,7321907],[0,0,0,0,0,0,0,0,0,0,36,-240,102,-947,-1156984,-1101661,2871012,9830304,7280972,-36623478,21540128,20453339,7801378,4044697,20788560,-4259883,-13960390],[0,0,0,0,0,0,0,0,0,-1,275,522,6291,1414,-605353,1100682,-8998517,27499302,-11354336,-7951874,-16413633,-21985524,19032618,-1664684,6191773,2638513,14726504],[0,0,0,0,0,0,0,0,0,-1,327,805,6490,3168,-625915,1377573,-4826797,1578326,-3261188,-5851974,-36988657,33497220,-13540439,15929094,-2192227,756188,-9130351],[0,0,0,0,0,0,0,0,0,0,20,-131,386,-649,-804873,-441661,-4930560,11358810,-3226078,11697865,19487073,45959,-14521764,50867747,-19146654,-7983282,-10773846],[0,0,0,0,0,0,0,0,0,0,8,-55,227,-865,-442399,-382632,-42303,8324971,-1612490,-10255836,927441,-9206236,-49478972,-24202361,-12281914,-31656374,-16019344],[136,143,86,-2205,1025,67,855,429,12550,-37525,106997,34161,127678,20269,144781,1078568,-1277418,-524026,-1844073,1690410,146167,-1715203,-484709,-320690,7878186,4092215,-75729298],[134,139,81,3675,2812,-383,-428,-2137,3758,-8939,109085,34744,127158,20503,143783,1071053,-1268632,-520380,-1831387,1678784,145168,-1703400,-481382,-318492,7823999,4064092,-75208468],[0,0,0,0,0,0,0,0,0,0,-20,-16,-16,-155,-826759,-706443,433470,4839314,3823379,-7742605,3737061,917969,-9783262,-8867319,-36643014,72493735,-10990654],[203,214,137,-1637,3783,-715,-2017,-5423,-8397,32761,112158,35603,126395,20847,142314,1060005,-1255716,-515019,-1812736,1661690,143699,-1686045,-476493,-315260,7744331,4022744,-74442726],[203,214,137,259,-7539,995,-601,-2789,-712,10307,110542,35151,126798,20666,143087,1065821,-1262514,-517840,-1822551,1670686,144472,-1695179,-479066,-316961,7786257,4044503,-74845704],[0,0,0,0,0,0,0,0,0,0,63,-421,-441,609,-775967,-730280,2131473,4419039,17529975,-48003,-4552988,4919434,25472777,-7950295,-50380972,-34096428,-60688107]],"denominator":100000000},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11179,11544,11928,11929,11941],"factor":[[52106,30719,-51260,-41264,47911,-3204,-15022,-15701,-19280,-6314,32091,2974,28798,-21241,-30478,33156,-30726,23669,30464,19415,-40325,64992,-57520,-38113],[113,-12276734,-2376104,11670545,3168229,1140769,-922695,-1847442,4962393,-1707334,-36173,-4471128,448348,1809466,-2030732,-2706807,689519,138325,-5647562,-3756283,978375,-4411716,14273849,-39208323],[71,2835041,18194814,13240818,11056170,481894,-1902472,-1366470,291430,1093586,-2453480,-585713,417069,5974358,-1133319,1656715,-7772044,2927466,57795,2389782,-11803892,-1741435,-1960150,-6933163],[71,-4820101,13735919,-17300190,-7337497,-1697983,-3365508,-1686564,-774948,2677716,298772,6719774,-146236,-1350606,2691725,1356248,4457958,1350671,-7823524,-6263486,5809907,-6067664,9719703,-45967402],[27,382325,1349800,796519,5026537,1027371,13002998,17659080,25339858,5437195,15151234,14592676,3942980,-12473471,8174929,-10960948,11192307,-407628,-9767231,-16045874,16439123,-19131747,-17473113,13115036],[23,198329,1036781,-873869,389035,686395,14623908,-1150799,-10595895,992099,15728678,-19321275,-24746336,16888670,-13180083,4667189,4344164,-13585332,-31210273,-16999025,7162717,-19684057,-11716207,12932547],[21,267162,859549,-55807,2220101,1256675,17338587,1493896,-14160945,-24909891,-19986890,2861842,20117958,-340572,6238094,-8923698,6104418,-4698239,-6826648,-25730555,10645985,-14784341,15043122,-1256165],[20,560997,1475441,-655696,3642460,-883335,-3721457,-16573621,14222483,-18634144,-1470121,-674419,-20960947,274074,15447081,-15359357,17876879,-27409389,11302477,13296587,23811990,18526629,3801388,7830310],[20,260948,1574457,-332117,4229219,201669,-12171947,13446716,-5405534,12026375,-9637533,-29466572,3745255,-7968460,903293,-9596574,28866361,3509723,9607793,-12820971,30238086,3321594,13704563,15587232],[72,1501593,1860347,7097644,-20167736,24610901,-3516060,1832678,1010817,-336340,-1085809,2412757,-544340,3191664,6725012,477902,5590141,-1718771,-9147397,-2202678,13513644,6299280,-6190916,-15408656],[72,1285516,1394245,9287979,-19101886,-24142947,1007510,-990530,247946,3385606,-5092847,3247883,-627020,-3362509,-1138870,-5108115,8303177,-1734463,-11209421,-2242022,12089510,-1108225,-12265304,-11446974],[22,800225,-1743342,-2874359,-705344,49086,4450812,1874480,19823229,11535406,-29942664,-9983368,-11694817,14650483,10429726,-3031978,-24582881,-3381935,-3695930,-21331235,-7300010,-5137520,856568,-20261478],[8,349221,-99256,-557594,-531613,14045,4001391,3240496,12919513,-1063343,-9263255,9203322,3681259,25929751,-30198507,21918021,32419508,1602524,9063749,10645384,-6007827,3370010,36713988,7885168],[10,352874,-121497,-1207392,-2803163,-2993272,106605,-3195641,7065603,-4239329,11626952,-15397310,15212382,22259334,33689902,-6427244,8982522,23891013,-17469527,16321154,-24078652,-4757839,30401957,22820926],[10,303949,-574748,-1250724,889336,2098936,-4788423,4812381,-4463664,6086347,-3620779,9147537,1515451,8732328,-19759372,-50612817,-2988960,-12059459,-21714846,23732546,-12928854,-2940118,26807888,6739351],[15,737948,-738100,287116,-1050133,1572028,-3640666,-1787735,1550832,-3488952,-6238569,-3637403,-5323268,-8510319,-96520,4287889,2711777,2594233,6723426,32302030,1379764,-100561118,-2855723,-14219159],[16,579449,433002,1446719,-5184638,-2462717,-524326,6519232,-2999320,1705240,16420988,-166586,4452167,15157352,5003441,-5322702,-14973857,-26839624,44238403,-21228818,5058631,-20051912,62874156,-15919994],[16,609440,636837,1363654,-3503886,1694578,7074924,-3812674,-405978,-2671695,45687,1572556,-24445134,-19192649,-4941765,-12138221,6865345,37227835,12972380,-20222340,-25542160,1790503,67040248,7401257],[9,370591,410295,728302,-746842,266012,-568638,2404101,2582073,3750142,-3143331,-4550427,3760513,-24503793,6470738,19924862,2882806,-39254072,-26918095,6110257,-32002849,5379540,64305105,19141722],[17,-644721,-2392814,2286915,6271271,-470267,-5759530,-146091,-16548301,15268469,-6693882,27252095,-13848068,12569191,28619866,6998642,15266912,-741799,-8081160,-11609457,5484621,-13049062,12407845,21585907],[13,-969454,905075,-240232,-1974601,825010,-14093357,-16591793,8134524,-747866,1369801,2809152,10710254,301459,-13413698,-1480807,-5507074,566182,-8574319,-41497062,2977076,-25255085,-2297307,105972232],[55,-3208319,2919662,-626019,-5049896,-2382029,-5832654,24976368,-2001928,-18037784,-4872897,1083172,-15505162,4509861,4059830,4403229,-10576815,69376,6013396,11672331,-12052181,5127556,-18074254,88510578],[55,-3181498,3558707,-120239,-4493056,2898227,21013925,-9560031,-4048598,18683608,-5582218,-3415449,5326964,-3710876,4719623,-5520744,1757513,-6714731,25390134,26276542,848386,4203352,-14621243,80834610],[5,318542,330900,287399,1805795,-948226,2209018,-6881,1378755,-15290,-209875,2373492,-624618,-692917,-2714066,10121224,-24295886,15991201,-17525022,23893820,63245639,8092613,68612802,25610115]],"denominator":100000000},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9838,9839,11172,11371,11374,11940,12132,12133,12139,12142],"factor":[[75652,-34742,-60057,71332,29821,-41273,6526,16165,15938,13032,-9861,-31118,-42038,14541,-22094,22527,-39773,46440,-6975,-118364],[70,-3551544,4524985,-38238277,-6320923,695621,-20544419,14815089,4862246,641272,-3634754,-14592995,-6586724,617075,6591321,-7217890,-7604428,15249540,-7237521,-21406527],[165,19138699,3969046,-6987808,-8848959,5172174,372329,2619747,1075935,-2159924,-1431386,1372046,9496901,8884229,5947604,-6022612,11923870,2999295,425156,-14777558],[57,100041,35024487,8174076,18168769,437119,-7858044,-1993741,6159525,2083701,-2082237,-3028582,-14422787,-460103,9903985,-19903748,4858576,-2637719,-9229584,231188],[29,-1328380,500443,-3882945,600444,-4889679,2423549,-6486471,14973083,1186077,-8523434,30143735,42687356,-29052218,5588271,-26949219,-7706070,-6443018,-65380084,-32563901],[29,-563056,1929127,-659074,-5829240,18618589,-5673996,-40566728,8858705,25474721,-12500134,-30787307,21078530,-2889081,6347060,16526090,-6483664,5575742,4745010,24817316],[22,-1125788,3731595,-5455938,-2317665,4404328,16871362,-11194838,-36600675,-16134168,-1204397,-19311212,-1484085,21895708,-10115795,-4425482,533393,-25388078,-73923874,-21714070],[22,-423752,9457264,-5408950,-9015579,5280371,38853219,16370885,26842862,-4379939,-4472620,-11073518,-4379827,-13687202,-9166102,26807657,-22980354,1226333,-6363287,37229933],[24,-1072608,10899479,13779640,-36884589,-4156197,-18440115,12464851,-15469736,-1281143,39238,-2703641,7588759,-19777066,-16235863,2820480,-13371037,-3363200,-5183868,28583267],[27,-863034,-1245559,3855081,10835608,44578330,-10235505,17498113,-6943187,-23068290,-7182929,9274447,14802581,-3767128,-1480710,10906691,-10733515,12019176,-78769,18514371],[58,-2201438,2261335,-6263668,-16556113,8849985,5858555,-29552053,8494366,-36280773,-460425,16850852,-19295548,-7872443,6429814,-29573536,23540677,-8208340,37470758,8225492],[58,-2253310,4694103,-7289191,-5082617,14923387,19151612,8076520,-23155130,35877303,18480446,16499879,9482601,1905698,7176458,-37447617,6749004,-2068490,37114239,21148430],[23,-1120091,1463227,-1066972,-10970139,10488740,-7359785,-2584019,12313640,17213084,9489193,34183358,-22847518,26976517,16723775,40103193,17536774,-28124816,-47030880,15799051],[45,3562367,-2119483,-7722491,10222464,1614982,-3512727,-7089078,-15815634,3093634,15489458,376771,-19977795,-56972751,7731842,22324755,-15838718,-53511250,905560,12839368],[21,2583737,-1354010,-6415067,6686453,-1411429,-6208386,-12000761,2249363,5623233,-5244506,17778250,-13274339,12052157,-55561837,-19702639,-46847120,3939199,-9157331,92368610],[13,-816558,-2611185,-692424,2509542,4628687,-5094421,12767728,16054928,3815722,-4824934,-16239101,11130701,1173095,-34419875,-16478643,59461699,-73922667,4025982,24163066],[50,-832182,7579523,-6452159,4481364,-8201124,-3342073,-7823767,2476678,-17498924,51742945,570443,35931394,12400384,-8654583,26168337,3316311,2297854,13793821,37666448],[50,-861537,8199601,-9606116,4628229,-13555056,3603775,-2254902,-20561706,-3187399,-41237095,21358733,19156995,4017413,3499,39385436,19942352,-10297480,37742614,35403962],[14,637087,-3704575,-1086859,3023212,-2983045,992805,1491253,-5883354,756006,2211879,-5435529,-8332587,-21109760,7100390,-3414420,58437302,59297758,-42546084,114675634],[12,208230,-4702957,2012175,-351820,-6896700,-2595457,7472014,2756009,-9347659,-6065873,-9796590,8733614,17083022,52169102,-23128506,-33278057,-41191773,-1824941,110631995]],"denominator":100000000},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,10754,10778,11162,11174,11178,11180,11370,11372,11375,11470,11471,12138,12234,12235,12238],"factor":[[-627,4068,-123,-266,4369,281,-58,-3,-85,-41,30,33,203,127,-107,-10,184,210,9],[0,0,0,0,17,-19005621,16569498,21300613,-9540658,10460639,6466080,25523507,20664235,-17233095,214557,-3357207,4761798,14004009,12322009],[0,0,0,0,15,-10452002,-2263812,2109337,-1980650,2593129,1013158,1789201,-58831876,-203457,-38357935,5598148,10044361,22311372,3135319],[0,0,0,0,7,-4860707,-797115,-2269682,-12358942,17475018,2091652,-2173776,-11419693,34579358,31553663,-9909793,-54436680,38801116,-6942834],[-2100,-1171,-225,-1128,35464,802105,-611539,-870656,977952,548825,-945340,3093068,-902595,-2667121,806197,562368,-2417920,1577024,29377134],[0,0,0,0,12,-13596622,15606644,-39250207,3644770,-13356049,1421494,3999542,10108626,9413997,-6403604,-4127958,4349708,5885810,19238390],[0,0,0,0,13,-16179055,-36693475,-4362222,6771257,2088176,17187157,-4291710,12754292,-7600295,5386582,6034092,-589557,-10378519,9429931],[0,0,0,0,8,-7776922,-8113044,-45728,-7853782,2464609,-50183903,10293612,-2406597,14236501,16163971,12621404,19816895,-28060532,-10600301],[0,0,0,0,12,-4602113,5949067,9012983,50331234,-2170647,-7817395,1798626,-4288011,6365594,13201081,7166532,-9411309,17719723,-47721326],[0,0,0,0,12,-4558953,3724869,-3316439,5171074,22525388,-19415347,-29034610,7462562,-26349748,-25140990,-33601731,-29838277,-21800398,9385160],[0,0,0,0,14,-4564810,1186356,3053336,-8517776,-36075694,-5526890,-4820536,-17816979,-35770796,28641035,-8185344,-30890144,-5016424,-47750333],[0,0,0,0,14,-2924162,12158061,-5958527,347391,21403847,12867215,-19050675,-19833958,-15607182,41144066,31176184,22436560,-36162062,30826363],[0,0,0,0,7,86757,964460,580936,6166242,1539872,12830773,24705869,-16377789,14707913,3879363,-42505220,-7584255,-82783184,-11642768],[-293,-103,12998,338,-73138,704931,-595857,-4989454,-2999975,7504421,2163735,2717481,1056310,-4878870,-482910,-1432827,7471126,4791518,-174743697],[-292,-104,-10880,16657,-96686,538288,-440824,-2696824,-1268180,3877795,858571,2083582,314117,-3064483,-51014,-583550,3162698,2762076,-80388660],[0,0,0,0,4,-187323,3838671,115103,-1854175,-1109429,1847291,7511724,6263199,3329621,-26613067,59756665,-49049075,-43821197,-33198899],[-176,-52,-2188,-17528,-139199,-1199,24740,1962881,1805906,-3267594,-1401525,18212,-871362,1162307,562312,901502,-4489326,-1581990,93620720],[-177,-52,6024,11725,-37571,-6968245,5417544,15045756,-1666504,-17202766,2913902,-26878764,4571157,27668079,-4897859,-1475511,4024563,-19732889,99796051],[-126,-108,-5981,-11298,28586,-6494644,4976939,8530075,-6588284,-6895848,6623196,-25077209,6680484,22511571,-6125319,-3889174,16269169,-13965192,-168362250]],"denominator":100000000},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11373,11469,11522,11546,11930,11942,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"factor":[[504,3471,-104,-228,157,278,-3729,-327,33,-35,-88,-7,-39,-14,43,-101,0,-39,70,-7,-10],[0,0,0,0,0,0,-14,2489539,-2620949,29677529,26326682,27332887,6856796,3267403,8620442,-15603195,8543294,-12604556,15133016,11513180,57982],[0,0,0,0,0,0,-51,18299760,19142046,3147217,-10550344,2787037,-3599420,367258,601920,-5578082,4756032,24462,9704,20912112,-19533068],[0,0,0,0,0,0,-7,1219228,-536798,6604990,3812693,8335327,-27964754,-22231678,-4993146,52975968,-37581929,35767017,27972753,29829812,6413342],[0,0,0,0,0,0,-18,4099316,2595553,-17410974,25765999,-12797798,42000909,-21525267,13167308,12403074,3063338,16596657,20063404,-1437334,-18493343],[0,0,0,0,0,0,-7,377567,576195,9174130,80440,-13404123,29950001,48809911,-23178402,29129362,-26341334,-3188729,-3216125,61789767,-11360304],[160,-56,8282,3115,-6132,-1042,20922,-2616239,4303843,-4351137,107754,2201923,405822,-2966494,2388611,-12405822,-1410658,-3238443,11825255,96196346,212700117],[1736,-982,-587,-420,244,657,-34187,40487,-458744,198176,14773,-283857,-398821,-617344,-331120,84598,1129427,581080,-1637014,4149315,-27292832],[0,0,0,0,0,0,-10,2279925,-3958280,20555382,3282965,-45899552,-11370675,-10215589,-6754064,-1263440,32067485,17317881,2668666,-5086814,64331508],[0,0,0,0,0,0,-45,13055565,-25623489,-6717022,-7900896,5367684,4274627,93385,521153,-2592948,-3815456,-4790644,1422635,25436623,53019177],[0,0,0,0,0,0,-5,974129,523069,8197797,4015153,-11740579,6511546,-26698335,6351056,-18793080,-57879668,-16738917,-62576256,909755,14757716],[0,0,0,0,0,0,-16,3746432,480926,-16307440,29377959,-5775260,-39455055,23966457,-18439158,-5349923,-2181190,-9499863,-22929485,-1259554,11507663],[0,0,0,0,0,0,-5,31904,922481,293148,509749,13748737,13496392,-27180181,-62715653,17380836,24331933,-14453660,-25895817,-10987290,40821787],[0,0,0,0,0,0,-4,1515,-411855,920659,719979,14288988,7421606,13019425,5885199,-5895126,13469445,75620938,-56016287,-4742381,48833603],[0,0,0,0,0,0,-4,168122,439944,859738,842535,2163142,-3113151,377949,37713437,54861924,29846899,-33907866,-45391419,21753451,39088008],[96,-26,-10877,8349,-9281,-4361,40619,-360984,2083688,-1093458,-49012,1253217,1551908,2124040,1448496,-1285728,-4416484,-2467496,7160662,-8364960,120573957],[69,-63,368,-7266,4823,-1785,-19352,1571709,2905504,803387,-302581,2177043,5277372,11142191,2691269,9053691,-14736324,-5507741,13282293,-137911748,208513586],[68,-62,-4655,-7665,6898,18034,85226,-1484073,1403375,-2129116,107210,587127,-817105,-3462848,573881,-7354184,2156634,-425399,2850342,69886541,57052711],[162,-47,4874,7351,-5388,14126,94953,2055354,-1404654,2761376,-168413,-470631,1662563,5682007,-393051,10298832,-4483071,-134175,-1958389,-104127826,-46102959],[162,-47,934,-9608,-11287,-13474,118291,354495,-1102207,755155,9850,-629762,-583228,-501617,-715566,1504541,1683459,1148069,-3536127,-5157439,-60664099],[162,-47,849,5744,20162,-11845,92576,-82890,106089,-132092,6220,50033,-22389,-159840,51508,-420911,55802,-57925,257137,3719532,4843455]],"denominator":100000000}],"bound":"9665856393768253/30000000000000000"}


==> anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_2-1_3-1_cover.json <==
{"n":4,"c":"3/2","cuts":["4/3","3/2","2","3"],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++---","++++++++--++++++-+++++++---","++++++++--++++++-+++-+++---","++++++++--++++++--++++++---","++++++++--++++++--++-+++---","++++++++--++++++--++--++---","++++++++---+++++--++--++--+","++++++++---+++++--++--++---","++++++++---+++++---+--++--+","++++++++---+++++---+--++---","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++---","++++-+++--++++++--++++++---","++++-+++--++++++--++-+++---","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++---","++++-+++--++-+++--++-+++---","++++-+++---+++++--++-+++---","++++-+++---+++++--++--++--+","++++-+++---+++++--++--++---","++++-+++---+++++---+--++--+","++++-+++---+++++---+--++---","++++-+++---+++++---+---+--+","++++-+++---+-+++--++-+++---","++++-+++---+-+++---+-+++---","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+--++---","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++---","++++--++--++++++--++++++---","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++---","++++--++--++--++--++++++---","++++--++---+++++--++++++---","++++--++---+++++--++-+++---","++++--++---+++++--++--++--+","++++--++---+++++--++--++---","++++--++---+++++---+--++--+","++++--++---+++++---+--++---","++++--++---+-+++--++++++---","++++--++---+-+++--++-+++---","++++--++---+-+++---+-+++--+","++++--++---+-+++---+-+++---","++++--++---+-+++---+--++--+","++++--++---+-+++---+--++---","++++--++---+--++--++++++---","++++--++---+--++---+++++---","++++--++---+--++---+-+++--+","++++--++---+--++---+-+++---","++++--++---+--++---+--++--+","++++--++---+--++---+--++---","++++--++----++++---+--++--+","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++-------+--+","++++--++------++----------+","++++---+---+--++--++++++---","++++---+---+--++---+++++--+","++++---+---+--++---+++++---","++++---+---+--++---+-+++--+","++++---+---+--++---+-+++---","++++---+---+---+---+++++--+","++++---+---+---+---+++++---","++++---+---+---+---+-+++--+","++++---+------++---+++++--+","++++---+------++---+++++---","++++---+------++---+-+++--+","++++---+------++---+-+++---","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++-------+--+","++++---+------++----------+","++++---+-------+---+++++--+","++++---+-------+---+++++---","++++---+-------+---+-+++--+","++++---+-------+----++++--+","++++---+-------+----++++---","++++---+-------+-----+++--+","++++---+-------+------++--+","++++---+-------+-------+--+","++++---+-------+----------+","++++-----------+---+++++--+","++++-----------+---+++++---","++++-----------+----++++--+","++++-----------+----++++---","++++-----------+-----+++--+","++++-----------+------++--+","++++-----------+-------+--+","++++-----------+----------+","++++----------------++++-++","++++----------------++++--+","++++----------------++++---","++++-----------------+++-++","++++-----------------+++--+","++++------------------++--+","++++-------------------+--+","++++----------------------+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++---","-+++-+++---+++++-+++-+++---","-+++-+++---+++++--++-+++---","-+++-+++---+++++--++--++--+","-+++-+++---+++++--++--++---","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++---","-+++--++--++-+++-+++++++---","-+++--++---+++++-+++++++---","-+++--++---+++++-+++-+++---","-+++--++---+++++--++++++---","-+++--++---+++++--++-+++---","-+++--++---+++++--++--++--+","-+++--++---+++++--++--++---","-+++--++---+++++---+--++--+","-+++--++---+++++---+--++---","-+++--++---+-+++-+++++++---","-+++--++---+-+++--++++++---","-+++--++---+-+++--++-+++---","-+++--++---+-+++---+-+++--+","-+++--++---+-+++---+-+++---","-+++--++---+-+++---+--++--+","-+++--++---+-+++---+--++---","-+++--++----++++---+--++--+","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++---+---+-+++-+++++++---","-+++---+---+-+++--++++++---","-+++---+---+-+++--++-+++---","-+++---+---+-+++---+-+++--+","-+++---+---+-+++---+-+++---","-+++---+---+--++--++++++---","-+++---+---+--++---+++++---","-+++---+---+--++---+-+++--+","-+++---+---+--++---+-+++---","-+++---+---+---+---+++++---","-+++---+-----+++---+-+++--+","-+++---+-----+++---+-+++---","-+++---+-----+++---+--++--+","-+++---+-----+++---+---+--+","-+++---+-----+++-------+--+","-+++---+-----+++----------+","-+++---+------++---+++++--+","-+++---+------++---+++++---","-+++---+------++---+-+++--+","-+++---+------++---+-+++---","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++-------+--+","-+++---+------++----------+","-+++---+-------+---+++++--+","-+++---+-------+---+++++---","-+++---+-------+---+-+++--+","-+++---+-------+-----+++--+","-+++---+-------+------++--+","-+++---+-------+-------+--+","-+++---+-------+----------+","-+++-----------+---+++++--+","-+++-----------+---+++++---","-+++-----------+---+-+++--+","-+++-----------+----++++--+","-+++-----------+----++++---","-+++-----------+-----+++--+","-+++-----------+------++--+","-+++-----------+-------+--+","-+++-----------+----------+","-+++----------------++++-++","-+++----------------++++--+","-+++----------------++++---","-+++-----------------+++-++","-+++-----------------+++--+","-+++------------------++--+","-+++-------------------+--+","-+++----------------------+","--++--++--++++++++++++++---","--++--++---+++++++++++++---","--++--++---+++++-+++++++---","--++--++---+++++-+++-+++---","--++--++---+++++--++++++---","--++--++---+++++--++-+++---","--++--++---+++++--++--++--+","--++--++---+++++--++--++---","--++--++----++++--++--++--+","--++--++----++++--++--++---","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++---+---+++++++++++++---","--++---+---+++++-+++++++---","--++---+---+++++-+++-+++---","--++---+---+++++--++++++---","--++---+---+++++--++-+++---","--++---+---+-+++-+++++++---","--++---+---+-+++--++++++---","--++---+---+-+++--++-+++---","--++---+---+--++--++++++---","--++---+----++++--++++++---","--++---+----++++--++-+++--+","--++---+----++++--++-+++---","--++---+----++++--++--++--+","--++---+----++++--++--++---","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++---","--++---+-----+++--++-+++--+","--++---+-----+++--++-+++---","--++---+-----+++---+-+++--+","--++---+-----+++---+-+++---","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++---","--++---+------++---+++++--+","--++---+------++---+++++---","--++---+------++---+-+++--+","--++---+------++---+-+++---","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++---","--++----------++---+++++--+","--++----------++---+++++---","--++----------++---+-+++--+","--++----------++---+--++--+","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++--+","--++-----------+---+++++---","--++-----------+---+-+++--+","--++-----------+----++++--+","--++-----------+----++++---","--++-----------+-----+++--+","--++-----------+------++--+","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++----------------++++--+","--++----------------++++---","--++-----------------+++-++","--++-----------------+++--+","--++------------------++--+","--++-------------------+--+","--++----------------------+","---+---+---+++++++++++++---","---+---+---+++++-+++++++---","---+---+---+++++-+++-+++---","---+---+---+-+++-+++++++---","---+---+----++++++++++++---","---+---+----++++-+++++++---","---+---+----++++-+++-+++---","---+---+----++++--++++++---","---+---+----++++--++-+++--+","---+---+----++++--++-+++---","---+---+----++++--++--++--+","---+---+----++++--++--++---","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++---","---+---+-----+++--++++++---","---+---+-----+++--++-+++--+","---+---+-----+++--++-+++---","---+---+-----+++---+-+++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------++++++++++++---","---+--------++++-+++++++---","---+--------++++-+++-+++---","---+--------++++--++++++---","---+--------++++--++-+++--+","---+--------++++--++-+++---","---+--------++++--++--++--+","---+--------++++--++--++---","---+--------++++---+--++--+","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++---","---+---------+++--++++++--+","---+---------+++--++++++---","---+---------+++--++-+++--+","---+---------+++--++-+++---","---+---------+++---+-+++--+","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++--+","---+----------++--++++++---","---+----------++---+++++--+","---+----------++---+++++---","---+----------++---+-+++--+","---+----------++---+--++--+","---+----------++------++--+","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+++++--+","---+-----------+---+++++---","---+-----------+---+-+++--+","---+-----------+----++++-++","---+-----------+----++++--+","---+-----------+-----+++--+","---+-----------+------++--+","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+----------------++++--+","---+-----------------+++-++","---+-----------------+++--+","---+------------------++--+","---+-------------------+--+","---+----------------------+","------------++++++++++++---","------------++++-+++++++--+","------------++++-+++++++---","------------++++-+++-+++--+","------------++++-+++-+++---","------------++++--++++++--+","------------++++--++++++---","------------++++--++-+++--+","------------++++--++-+++---","------------++++--++--++--+","------------++++--++--++---","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++---","-------------+++--++++++--+","-------------+++--++++++---","-------------+++--++-+++--+","-------------+++---+-+++--+","-------------+++---+--++--+","-------------+++---+---+--+","-------------+++-------+--+","-------------+++----------+","--------------++--++++++--+","--------------++--++++++---","--------------++---+++++--+","--------------++---+++++---","--------------++---+-+++--+","--------------++---+--++--+","--------------++------++--+","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+++++--+","---------------+---+++++---","---------------+---+-+++--+","---------------+----++++-++","---------------+----++++--+","---------------+-----+++--+","---------------+------++--+","---------------+-------+--+","---------------+----------+","--------------------++++-++","--------------------++++--+","---------------------+++-++","---------------------+++--+","----------------------++--+","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"24":"1"},"++++++++++++++++++++++++-+":{"12":"1/4","25":"3/4"},"++++++++++++++++++++++++--+":{"9":"3/5","26":"2/5"},"+++++++++++++++++++++++-":{"20":"1/4","23":"3/4"},"++++++++++++++++++++++-":{"16":"1/4","22":"3/4"},"+++++++++++++++++++++-":{"8":"2/5","21":"3/5"},"++++++++++++++++++++-":{"16":"1/2","20":"1/2"},"+++++++++++++++++++-":{"8":"1/4","19":"3/4"},"++++++++++++++++++-":{"16":"1/4","18":"3/4"},"+++++++++++++++++-":{"16":"2/5","17":"3/5"},"++++++++++++++++-":{"8":"1/2","16":"1/2"},"+++++++++++++++-":{"12":"1/4","15":"3/4"},"++++++++++++++-":{"4":"1/4","14":"3/4"},"+++++++++++++-":{"4":"2/5","13":"3/5"},"++++++++++++-":{"4":"1/2","12":"1/2"},"+++++++++++-":{"8":"1/4","11":"3/4"},"++++++++++-":{"8":"1/4","10":"3/4"},"+++++++++-":{"8":"1/2","9":"1/2"},"++++++++-++++++++++++++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++-+++++++++++++++-+":{"4":"5/72","16":"25/72","24":"2/9","25":"13/36"},"++++++++-+++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"++++++++-++++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++++++-+++++++++++++-":{"8":"3/10","9":"2/5","20":"1/10","22":"1/5"},"++++++++-++++++++++++-":{"4":"1/6","16":"1/3","21":"1/2"},"++++++++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++++++-++++++++++-":{"0":"5/19","8":"5/19","16":"6/19","19":"3/19"},"++++++++-+++++++++-":{"2":"1/3","16":"1/6","18":"1/2"},"++++++++-++++++++-":{"10":"1/4","16":"1/4","17":"1/2"},"++++++++-+++++++-++++++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++-+++++++-+++++++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++-+++++++-+++++++--+":{"9":"1/17","11":"7/17","20":"3/17","26":"6/17"},"++++++++-+++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++++++-+++++++-+++++-":{"8":"3/10","9":"2/5","20":"1/10","22":"1/5"},"++++++++-+++++++-++++-":{"4":"1/8","16":"1/8","20":"3/8","21":"3/8"},"++++++++-+++++++-+++-++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++-+++++++-+++-+++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++-+++++++-+++-+++--+":{"9":"1/9","11":"1/3","21":"2/9","26":"1/3"},"++++++++-+++++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++++++-+++++++-+++-+-":{"8":"1/4","9":"1/3","21":"1/6","22":"1/4"},"++++++++-+++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++-+++++++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++++++-+++++++-+-":{"2":"1/4","17":"1/4","18":"1/2"},"++++++++-+++++++--":{"9":"1/2","17":"1/2"},"++++++++-++++++-":{"3":"5/13","12":"2/13","15":"6/13"},"++++++++-+++++-":{"13":"1/2","14":"1/2"},"++++++++-++++-":{"4":"1/4","6":"1/4","13":"1/2"},"++++++++-+++-":{"4":"1/2","12":"1/2"},"++++++++-++-":{"4":"1/2","9":"1/6","11":"1/3"},"++++++++-+-":{"9":"1/2","10":"1/2"},"++++++++--+++++++++++++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++--++++++++++++++-+":{"4":"5/72","16":"25/72","24":"2/9","25":"13/36"},"++++++++--++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"++++++++--+++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++++++--++++++++++++-":{"4":"3/13","9":"4/13","20":"7/26","22":"5/26"},"++++++++--+++++++++++-":{"4":"1/6","9":"2/9","16":"1/3","21":"5/18"},"++++++++--++++++++++-":{"16":"1/2","20":"1/2"},"++++++++--+++++++++-":{"0":"5/19","8":"5/19","16":"6/19","19":"3/19"},"++++++++--++++++++-":{"2":"1/3","16":"1/6","18":"1/2"},"++++++++--+++++++-":{"9":"1/6","10":"1/4","16":"1/4","17":"1/3"},"++++++++--++++++-++++++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++--++++++-+++++++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++--++++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"++++++++--++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++++++--++++++-+++++-":{"4":"3/13","9":"4/13","20":"7/26","22":"5/26"},"++++++++--++++++-++++-":{"4":"1/8","16":"1/8","20":"3/8","21":"3/8"},"++++++++--++++++-+++-++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++--++++++-+++-+++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++--++++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"++++++++--++++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++++++--++++++-+++-+-":{"4":"3/20","9":"1/5","21":"7/20","22":"3/10"},"++++++++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++--++++++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++++++--++++++-+-":{"2":"1/4","17":"1/4","18":"1/2"},"++++++++--++++++--+++++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++--++++++--++++++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++--++++++--++++++--+":{"4":"1/16","11":"3/8","20":"7/32","26":"11/32"},"++++++++--++++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++++++--++++++--++++-":{"4":"3/13","9":"4/13","20":"7/26","22":"5/26"},"++++++++--++++++--+++-":{"4":"1/8","16":"1/8","20":"3/8","21":"3/8"},"++++++++--++++++--++-++++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++--++++++--++-+++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++--++++++--++-+++--+":{"4":"3/20","11":"1/5","21":"7/20","26":"3/10"},"++++++++--++++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++++++--++++++--++-+-":{"4":"3/20","9":"1/5","21":"7/20","22":"3/10"},"++++++++--++++++--++--+++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++--++++++--++--++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++--++++++--++--++--+":{"10":"1/4","18":"1/4","22":"1/4","26":"1/4"},"++++++++--++++++--++--+-":{"10":"1/3","14":"1/3","23":"1/3"},"++++++++--++++++--++---":{"10":"1/2","22":"1/2"},"++++++++--++++++--+-":{"8":"1/8","10":"5/8","19":"1/4"},"++++++++--++++++---":{"10":"1/2","18":"1/2"},"++++++++--+++++-":{"3":"5/13","12":"2/13","15":"6/13"},"++++++++--++++-":{"13":"1/2","14":"1/2"},"++++++++--+++-":{"4":"1/4","6":"1/4","13":"1/2"},"++++++++--++-":{"4":"1/2","12":"1/2"},"++++++++--+-":{"10":"2/3","11":"1/3"},"++++++++---++++++":{"5":"1/3","10":"1/2","16":"1/6"},"++++++++---+++++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++++++---+++++--+++":{"4":"2/7","8":"1/14","10":"3/7","20":"3/14"},"++++++++---+++++--++-+":{"4":"1/4","10":"1/2","21":"1/4"},"++++++++---+++++--++--+++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++---+++++--++--++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++---+++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"++++++++---+++++--++---":{"18":"1/2","22":"1/2"},"++++++++---+++++--+-":{"11":"1/2","19":"1/2"},"++++++++---+++++---++":{"4":"2/7","8":"1/14","10":"3/7","20":"3/14"},"++++++++---+++++---+-+":{"4":"1/4","18":"1/2","21":"1/4"},"++++++++---+++++---+--+++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++---+++++---+--++-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++---+++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"++++++++---+++++---+---++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++---+++++---+---+-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++---+++++---+---+---":{"22":"3/4","26":"1/4"},"++++++++---+++++---+----":{"11":"1/2","23":"1/2"},"++++++++---+++++----":{"11":"1/2","19":"1/2"},"++++++++---++++-":{"11":"1/2","15":"1/2"},"++++++++---+++-":{"4":"5/28","8":"1/14","11":"3/14","14":"15/28"},"++++++++---++-":{"9":"1/18","11":"1/9","12":"1/3","13":"1/2"},"++++++++---+-":{"4":"1/2","12":"1/2"},"++++++++----+++++":{"1":"2/5","9":"1/5","11":"1/5","16":"1/5"},"++++++++----++++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++++++----++++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++++++----++++---++":{"4":"1/4","11":"9/16","20":"3/16"},"++++++++----++++---+-+":{"4":"1/2","11":"1/3","21":"1/6"},"++++++++----++++---+--+":{"4":"6/23","9":"1/23","11":"7/23","22":"9/23"},"++++++++----++++---+---++":{"4":"2/11","19":"5/11","24":"4/11"},"++++++++----++++---+---+-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++----++++---+---+---":{"4":"1/4","11":"9/16","26":"3/16"},"++++++++----++++---+----":{"19":"1/2","23":"1/2"},"++++++++----++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"++++++++----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"++++++++----++++------+":{"4":"1/4","19":"1/3","22":"5/12"},"++++++++----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++++++----++++-------+-+":{"4":"5/72","12":"25/72","24":"2/9","25":"13/36"},"++++++++----++++-------+---":{"4":"1/4","11":"9/16","26":"3/16"},"++++++++----++++--------+":{"24":"1"},"++++++++----++++---------+":{"12":"1/4","25":"3/4"},"++++++++----++++-----------":{"23":"3/5","26":"2/5"},"++++++++----+++-":{"12":"1/4","15":"3/4"},"++++++++----++-":{"4":"1/4","14":"3/4"},"++++++++----+-":{"4":"2/5","13":"3/5"},"++++++++-----":{"4":"1/2","12":"1/2"},"+++++++-":{"4":"1/4","7":"3/4"},"++++++-":{"4":"1/4","6":"3/4"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++":{"4":"1/2","8":"1/2"},"++++-+++-++++++++++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++-+++++++++++++++-+":{"0":"5/66","16":"25/66","24":"13/66","25":"23/66"},"++++-+++-+++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"++++-+++-++++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++-+++++++++++++-":{"4":"1/12","8":"7/24","9":"1/2","22":"1/8"},"++++-+++-++++++++++++-":{"0":"2/7","4":"2/7","16":"3/14","21":"3/14"},"++++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++-++++++++++-":{"0":"5/19","8":"5/19","16":"6/19","19":"3/19"},"++++-+++-+++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"++++-+++-++++++++-":{"4":"1/10","10":"1/5","12":"1/10","16":"1/5","17":"2/5"},"++++-+++-+++++++-++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++-+++++++-+++++++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++-+++++++-+++++++--+":{"9":"1/17","11":"7/17","20":"3/17","26":"6/17"},"++++-+++-+++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++-+++++++-+++++-":{"4":"1/12","8":"7/24","9":"1/2","22":"1/8"},"++++-+++-+++++++-++++-":{"0":"2/11","4":"7/22","9":"2/11","12":"3/22","21":"2/11"},"++++-+++-+++++++-+++-":{"4":"12/37","9":"11/37","11":"5/37","20":"9/37"},"++++-+++-+++++++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++-+++-+++++++-+-":{"4":"3/14","9":"2/7","12":"3/14","16":"1/7","18":"1/7"},"++++-+++-+++++++--":{"4":"3/14","9":"2/7","12":"3/14","17":"2/7"},"++++-+++-++++++-":{"3":"5/13","12":"2/13","15":"6/13"},"++++-+++-+++++-":{"13":"1/2","14":"1/2"},"++++-+++-++++-":{"4":"1/10","6":"1/5","12":"3/10","13":"2/5"},"++++-+++-+++-++++":{"12":"1/2","16":"1/2"},"++++-+++-+++-+++-++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++-+++-+++-+++++++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++-+++-+++-+++++++--+":{"9":"1/17","11":"7/17","20":"3/17","26":"6/17"},"++++-+++-+++-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++-+++-+++-+++++-":{"4":"1/12","8":"7/24","9":"1/2","22":"1/8"},"++++-+++-+++-+++-++++-":{"0":"1/4","4":"1/4","17":"1/4","21":"1/4"},"++++-+++-+++-+++-+++-":{"4":"12/37","9":"11/37","11":"5/37","20":"9/37"},"++++-+++-+++-+++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++-+++-+++-+++-+-":{"2":"1/4","17":"1/4","18":"1/2"},"++++-+++-+++-+++--":{"9":"1/2","17":"1/2"},"++++-+++-+++-++-":{"3":"1/3","5":"2/9","15":"4/9"},"++++-+++-+++-+-":{"12":"1/4","13":"1/2","14":"1/4"},"++++-+++-+++--":{"5":"1/2","13":"1/2"},"++++-+++-++-":{"4":"1/3","5":"1/2","9":"1/18","11":"1/9"},"++++-+++-+-":{"9":"1/2","10":"1/2"},"++++-+++--+++++++++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++++++++++++++-+":{"0":"5/66","16":"25/66","24":"13/66","25":"23/66"},"++++-+++--++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"++++-+++--+++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++--++++++++++++-":{"0":"3/13","9":"4/13","16":"9/52","20":"5/52","22":"5/26"},"++++-+++--+++++++++++-":{"0":"2/7","4":"2/7","16":"3/14","21":"3/14"},"++++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++--+++++++++-":{"0":"5/19","8":"5/19","16":"6/19","19":"3/19"},"++++-+++--++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"++++-+++--+++++++-":{"4":"1/10","10":"1/5","12":"1/10","16":"1/5","17":"2/5"},"++++-+++--++++++-++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++++++-+++++++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++--++++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"++++-+++--++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++--++++++-+++++-":{"0":"12/79","9":"16/79","12":"9/79","20":"37/158","22":"47/158"},"++++-+++--++++++-++++-":{"0":"2/13","4":"2/13","12":"3/26","20":"3/13","21":"9/26"},"++++-+++--++++++-+++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++++++-+++-+++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++--++++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"++++-+++--++++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-+++--++++++-+++-+-":{"0":"3/29","9":"4/29","12":"9/116","21":"37/116","22":"21/58"},"++++-+++--++++++-+++--":{"0":"1/4","4":"1/4","17":"1/4","21":"1/4"},"++++-+++--++++++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++-+++--++++++-+-":{"2":"1/5","4":"1/10","12":"1/10","17":"1/5","18":"2/5"},"++++-+++--++++++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++++++--++++++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++--++++++--++++++--+":{"11":"3/8","12":"1/16","20":"7/32","26":"11/32"},"++++-+++--++++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++--++++++--++++-":{"0":"12/79","9":"16/79","12":"9/79","20":"37/158","22":"47/158"},"++++-+++--++++++--+++-":{"0":"2/13","4":"2/13","12":"3/26","20":"3/13","21":"9/26"},"++++-+++--++++++--++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++++++--++-+++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++--++++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"++++-+++--++++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-+++--++++++--++-+-":{"0":"3/29","9":"4/29","12":"9/116","21":"37/116","22":"21/58"},"++++-+++--++++++--++--":{"4":"1/4","10":"1/2","21":"1/4"},"++++-+++--++++++--+-":{"8":"1/8","10":"5/8","19":"1/4"},"++++-+++--++++++---":{"4":"1/6","10":"1/3","12":"1/6","18":"1/3"},"++++-+++--+++++-":{"3":"5/13","12":"2/13","15":"6/13"},"++++-+++--++++-":{"13":"1/2","14":"1/2"},"++++-+++--+++-":{"4":"1/10","6":"1/5","12":"3/10","13":"2/5"},"++++-+++--++-++++":{"12":"1/2","16":"1/2"},"++++-+++--++-+++-++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++-+++-+++++++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++--++-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"++++-+++--++-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++--++-+++-+++++-":{"5":"1/4","9":"1/4","20":"1/4","22":"1/4"},"++++-+++--++-+++-++++-":{"0":"1/4","4":"1/4","17":"1/4","21":"1/4"},"++++-+++--++-+++-+++-":{"4":"15/148","11":"5/37","12":"33/148","17":"11/37","20":"9/37"},"++++-+++--++-+++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++-+++--++-+++-+-":{"2":"1/4","17":"1/4","18":"1/2"},"++++-+++--++-+++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++-+++--++++++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++--++-+++--++++++--+":{"5":"1/9","11":"1/3","20":"2/9","26":"1/3"},"++++-+++--++-+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-+++--++-+++--++++-":{"5":"1/4","9":"1/4","20":"1/4","22":"1/4"},"++++-+++--++-+++--+++-":{"4":"1/4","5":"1/3","20":"1/6","21":"1/4"},"++++-+++--++-+++--++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++--++-+++--++-+++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++--++-+++--++-+++--+":{"5":"3/11","11":"1/11","21":"4/11","26":"3/11"},"++++-+++--++-+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-+++--++-+++--++-+-":{"5":"1/6","9":"1/6","21":"1/3","22":"1/3"},"++++-+++--++-+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"++++-+++--++-+++--+-":{"8":"1/8","10":"5/8","19":"1/4"},"++++-+++--++-+++---":{"10":"1/2","18":"1/2"},"++++-+++--++-++-":{"3":"1/3","5":"2/9","15":"4/9"},"++++-+++--++-+-":{"12":"1/4","13":"1/2","14":"1/4"},"++++-+++--++--":{"5":"1/2","13":"1/2"},"++++-+++--+-":{"10":"2/3","11":"1/3"},"++++-+++---++++++":{"5":"1/3","10":"1/2","16":"1/6"},"++++-+++---+++++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++-+++---+++++--+++":{"5":"1/3","10":"1/2","20":"1/6"},"++++-+++---+++++--++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+++++--++-+++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++---+++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"++++-+++---+++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-+++---+++++--++-+-":{"0":"3/29","9":"4/29","12":"9/116","21":"37/116","22":"21/58"},"++++-+++---+++++--++--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+++++--++--++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++---+++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"++++-+++---+++++--++---":{"0":"1/5","4":"1/5","18":"3/10","22":"3/10"},"++++-+++---+++++--+-":{"11":"1/2","19":"1/2"},"++++-+++---+++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"++++-+++---+++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"++++-+++---+++++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+++++---+--++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++---+++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"++++-+++---+++++---+---++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+++++---+---+-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++---+++++---+---+---":{"4":"1/5","11":"1/5","22":"1/2","26":"1/10"},"++++-+++---+++++---+----":{"11":"1/2","23":"1/2"},"++++-+++---+++++----":{"11":"1/2","19":"1/2"},"++++-+++---++++-":{"11":"1/2","15":"1/2"},"++++-+++---+++-":{"4":"5/66","8":"2/33","11":"2/11","12":"5/22","14":"5/11"},"++++-+++---++-":{"0":"1/8","4":"1/8","12":"3/8","13":"3/8"},"++++-+++---+-++++":{"5":"1/3","10":"1/2","16":"1/6"},"++++-+++---+-+++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++-+++---+-+++--+++":{"5":"1/3","10":"1/2","20":"1/6"},"++++-+++---+-+++--++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+-+++--++-+++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++---+-+++--++-+++--+":{"5":"3/11","11":"1/11","21":"4/11","26":"3/11"},"++++-+++---+-+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-+++---+-+++--++-+-":{"5":"1/6","9":"1/6","21":"1/3","22":"1/3"},"++++-+++---+-+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"++++-+++---+-+++--+-":{"11":"1/2","19":"1/2"},"++++-+++---+-+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"++++-+++---+-+++---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+-+++---+-+++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++---+-+++---+-+++--+":{"5":"3/11","11":"1/11","21":"4/11","26":"3/11"},"++++-+++---+-+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-+++---+-+++---+-+-":{"5":"1/6","9":"1/6","21":"1/3","22":"1/3"},"++++-+++---+-+++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+-+++---+--++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++---+-+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"++++-+++---+-+++---+---++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++---+-+++---+---+-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++---+-+++---+---+---":{"4":"7/32","11":"1/4","12":"1/32","22":"7/16","26":"1/16"},"++++-+++---+-+++---+----":{"11":"1/2","23":"1/2"},"++++-+++---+-+++----":{"11":"1/2","19":"1/2"},"++++-+++---+-++-":{"11":"1/2","15":"1/2"},"++++-+++---+-+-":{"4":"5/96","8":"1/24","11":"1/8","13":"5/16","14":"15/32"},"++++-+++---+--":{"5":"1/2","13":"1/2"},"++++-+++----+++++":{"1":"2/5","9":"1/5","11":"1/5","16":"1/5"},"++++-+++----++++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++-+++----++++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++-+++----++++---++":{"0":"1/4","11":"27/64","12":"3/16","20":"9/64"},"++++-+++----++++---+-+":{"0":"2/7","4":"1/14","11":"2/7","12":"3/14","21":"1/7"},"++++-+++----++++---+--+":{"5":"1/3","11":"1/3","22":"1/3"},"++++-+++----++++---+---++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++----++++---+---+-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++----++++---+---+---":{"0":"1/4","11":"27/56","12":"3/28","26":"9/56"},"++++-+++----++++---+----":{"0":"1/4","4":"1/4","19":"1/4","23":"1/4"},"++++-+++----++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"++++-+++----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"++++-+++----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"++++-+++----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++-+++----++++-------+-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++-+++----++++-------+---":{"0":"1/4","11":"27/56","12":"3/28","26":"9/56"},"++++-+++----++++--------+":{"24":"1"},"++++-+++----++++---------+":{"12":"1/4","25":"3/4"},"++++-+++----++++-----------":{"23":"3/5","26":"2/5"},"++++-+++----+++-":{"1":"5/9","12":"1/9","15":"1/3"},"++++-+++----++-":{"2":"1/4","4":"1/8","12":"1/4","14":"3/8"},"++++-+++----+-":{"2":"1/6","12":"1/3","13":"1/2"},"++++-+++-----++++":{"1":"2/5","9":"1/5","11":"1/5","16":"1/5"},"++++-+++-----+++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++-+++-----+++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++-+++-----+++---++":{"0":"1/4","11":"3/8","13":"1/4","20":"1/8"},"++++-+++-----+++---+-+":{"4":"1/4","5":"1/2","11":"1/6","21":"1/12"},"++++-+++-----+++---+--+":{"5":"1/3","11":"1/3","22":"1/3"},"++++-+++-----+++---+---++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-+++-----+++---+---+-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++-----+++---+---+---":{"0":"1/4","11":"9/20","13":"3/20","26":"3/20"},"++++-+++-----+++---+----":{"0":"3/20","11":"1/5","12":"3/20","19":"7/20","23":"3/20"},"++++-+++-----+++----+":{"5":"2/5","17":"1/5","19":"1/5","20":"1/5"},"++++-+++-----+++-----+":{"5":"1/3","19":"1/3","21":"1/3"},"++++-+++-----+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"++++-+++-----+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++-+++-----+++-------+-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++-+++-----+++-------+---":{"0":"1/4","11":"9/20","13":"3/20","26":"3/20"},"++++-+++-----+++--------+":{"24":"1"},"++++-+++-----+++---------+":{"13":"1/3","25":"2/3"},"++++-+++-----+++-----------":{"23":"3/5","26":"2/5"},"++++-+++-----++-":{"1":"1/2","13":"1/6","15":"1/3"},"++++-+++-----+-":{"4":"1/4","5":"1/2","14":"1/4"},"++++-+++------":{"5":"1/2","13":"1/2"},"++++-++-":{"2":"1/2","5":"1/6","7":"1/3"},"++++-+-":{"4":"1/4","5":"1/2","6":"1/4"},"++++--+++":{"4":"1/2","8":"1/2"},"++++--++-+":{"5":"1/2","9":"1/2"},"++++--++--+++++++++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++--++++++++++++++-+":{"0":"5/66","16":"25/66","24":"13/66","25":"23/66"},"++++--++--++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"++++--++--+++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++--++++++++++++-":{"0":"3/13","9":"4/13","16":"9/52","20":"5/52","22":"5/26"},"++++--++--+++++++++++-":{"0":"2/7","4":"2/7","16":"3/14","21":"3/14"},"++++--++--++++++++++-":{"16":"1/2","20":"1/2"},"++++--++--+++++++++-":{"0":"5/19","8":"5/19","16":"6/19","19":"3/19"},"++++--++--++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"++++--++--+++++++-":{"5":"1/6","10":"1/4","12":"1/9","16":"5/36","17":"1/3"},"++++--++--++++++-++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++--++++++-+++++++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++--++++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"++++--++--++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++--++++++-+++++-":{"0":"12/79","9":"16/79","12":"9/79","20":"37/158","22":"47/158"},"++++--++--++++++-++++-":{"0":"2/13","4":"2/13","12":"3/26","20":"3/13","21":"9/26"},"++++--++--++++++-+++-":{"0":"1/4","5":"1/3","17":"1/4","20":"1/6"},"++++--++--++++++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++--++--++++++-+-":{"2":"1/5","4":"1/10","12":"1/10","17":"1/5","18":"2/5"},"++++--++--++++++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++--++++++--++++++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++--++++++--++++++--+":{"11":"3/8","12":"1/16","20":"7/32","26":"11/32"},"++++--++--++++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++--++++++--++++-":{"0":"12/79","9":"16/79","12":"9/79","20":"37/158","22":"47/158"},"++++--++--++++++--+++-":{"0":"2/13","4":"2/13","12":"3/26","20":"3/13","21":"9/26"},"++++--++--++++++--++-":{"5":"1/3","10":"1/2","20":"1/6"},"++++--++--++++++--+-":{"8":"1/8","10":"5/8","19":"1/4"},"++++--++--++++++---":{"4":"1/6","10":"1/3","12":"1/6","18":"1/3"},"++++--++--+++++-":{"3":"5/13","12":"2/13","15":"6/13"},"++++--++--++++-":{"0":"3/20","5":"1/5","13":"7/20","14":"3/10"},"++++--++--+++-":{"4":"1/10","6":"1/5","12":"3/10","13":"2/5"},"++++--++--++-++++":{"12":"1/2","16":"1/2"},"++++--++--++-+++-++++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++--++-+++-+++++++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++--++-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"++++--++--++-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++--++-+++-+++++-":{"0":"21/116","9":"7/29","12":"3/29","17":"37/116","22":"9/58"},"++++--++--++-+++-++++-":{"0":"1/4","4":"1/4","17":"1/4","21":"1/4"},"++++--++--++-+++-+++-":{"4":"15/148","11":"5/37","12":"33/148","17":"11/37","20":"9/37"},"++++--++--++-+++-++-":{"0":"1/5","8":"1/5","17":"2/5","19":"1/5"},"++++--++--++-+++-+-":{"2":"1/4","17":"1/4","18":"1/2"},"++++--++--++-+++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++--++-+++--++++++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++--++-+++--++++++--+":{"11":"1/3","13":"1/9","20":"2/9","26":"1/3"},"++++--++--++-+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++--++-+++--++++-":{"0":"3/22","9":"2/11","13":"3/22","20":"5/22","22":"7/22"},"++++--++--++-+++--+++-":{"0":"1/8","4":"1/8","13":"1/8","20":"1/4","21":"3/8"},"++++--++--++-+++--++-":{"5":"1/3","10":"1/2","20":"1/6"},"++++--++--++-+++--+-":{"8":"1/8","10":"5/8","19":"1/4"},"++++--++--++-+++---":{"10":"1/2","18":"1/2"},"++++--++--++-++-":{"3":"1/3","13":"2/9","15":"4/9"},"++++--++--++-+-":{"0":"3/20","5":"1/5","13":"7/20","14":"3/10"},"++++--++--++--+++":{"0":"1/6","5":"2/9","13":"5/18","16":"1/3"},"++++--++--++--++-+":{"13":"1/2","17":"1/2"},"++++--++--++--++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++--++--++--++++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++--++--++--++++++--+":{"11":"1/3","18":"1/6","20":"1/6","26":"1/3"},"++++--++--++--++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++--++--++--++++-":{"6":"3/11","9":"2/11","20":"5/22","22":"7/22"},"++++--++--++--++--+++-":{"0":"1/11","4":"1/11","14":"3/22","20":"3/11","21":"9/22"},"++++--++--++--++--++-":{"10":"1/2","13":"1/3","20":"1/6"},"++++--++--++--++--+-":{"8":"1/8","10":"5/8","19":"1/4"},"++++--++--++--++---":{"10":"1/2","18":"1/2"},"++++--++--++--+-":{"3":"1/5","14":"2/5","15":"2/5"},"++++--++--++---":{"6":"1/2","14":"1/2"},"++++--++--+-":{"10":"2/3","11":"1/3"},"++++--++---++++++":{"0":"2/7","5":"1/7","10":"5/14","16":"3/14"},"++++--++---+++++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++--++---+++++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+++++--++++++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++---+++++--++++++--+":{"11":"3/8","12":"1/16","20":"7/32","26":"11/32"},"++++--++---+++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++---+++++--++++-":{"0":"12/79","9":"16/79","12":"9/79","20":"37/158","22":"47/158"},"++++--++---+++++--+++-":{"0":"2/13","4":"2/13","12":"3/26","20":"3/13","21":"9/26"},"++++--++---+++++--++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+++++--++-+++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++---+++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"++++--++---+++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++--++---+++++--++-+-":{"0":"3/29","9":"4/29","12":"9/116","21":"37/116","22":"21/58"},"++++--++---+++++--++--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+++++--++--++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++---+++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"++++--++---+++++--++---":{"0":"1/5","4":"1/5","18":"3/10","22":"3/10"},"++++--++---+++++--+-":{"11":"1/2","19":"1/2"},"++++--++---+++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"++++--++---+++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"++++--++---+++++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+++++---+--++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++---+++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"++++--++---+++++---+---":{"5":"1/3","11":"1/3","22":"1/3"},"++++--++---+++++----":{"11":"1/2","19":"1/2"},"++++--++---++++-":{"11":"1/2","15":"1/2"},"++++--++---+++-":{"4":"5/66","8":"2/33","11":"2/11","12":"5/22","14":"5/11"},"++++--++---++-":{"0":"1/6","5":"2/9","12":"1/3","13":"5/18"},"++++--++---+-++++":{"0":"2/7","5":"1/7","10":"5/14","16":"3/14"},"++++--++---+-+++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++--++---+-+++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+-+++--++++++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++---+-+++--++++++--+":{"11":"1/3","13":"1/9","20":"2/9","26":"1/3"},"++++--++---+-+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++---+-+++--++++-":{"0":"3/22","9":"2/11","13":"3/22","20":"5/22","22":"7/22"},"++++--++---+-+++--+++-":{"0":"1/8","4":"1/8","13":"1/8","20":"1/4","21":"3/8"},"++++--++---+-+++--++-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+-+++--++-+++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++---+-+++--++-+++--+":{"11":"1/5","18":"3/10","21":"1/5","26":"3/10"},"++++--++---+-+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++--++---+-+++--++-+-":{"0":"3/32","9":"1/8","13":"3/32","21":"5/16","22":"3/8"},"++++--++---+-+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"++++--++---+-+++--+-":{"11":"1/2","19":"1/2"},"++++--++---+-+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"++++--++---+-+++---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+-+++---+-+++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++---+-+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++--++---+-+++---+-+-":{"0":"3/32","9":"1/8","13":"3/32","21":"5/16","22":"3/8"},"++++--++---+-+++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+-+++---+--++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++---+-+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"++++--++---+-+++---+---":{"5":"1/3","11":"1/3","22":"1/3"},"++++--++---+-+++----":{"11":"1/2","19":"1/2"},"++++--++---+-++-":{"11":"1/2","15":"1/2"},"++++--++---+-+-":{"4":"5/96","8":"1/24","11":"1/8","13":"5/16","14":"15/32"},"++++--++---+--+++":{"0":"1/6","5":"2/9","13":"5/18","16":"1/3"},"++++--++---+--++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++--++---+--++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+--++--++++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++---+--++--++++++--+":{"11":"1/3","18":"1/6","20":"1/6","26":"1/3"},"++++--++---+--++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++---+--++--++++-":{"6":"3/11","9":"2/11","20":"5/22","22":"7/22"},"++++--++---+--++--+++-":{"0":"1/11","4":"1/11","14":"3/22","20":"3/11","21":"9/22"},"++++--++---+--++--++-":{"13":"1/3","18":"1/2","20":"1/6"},"++++--++---+--++--+-":{"11":"1/2","19":"1/2"},"++++--++---+--++---++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+--++---+++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++---+--++---+++++--+":{"6":"1/4","14":"1/4","20":"1/4","26":"1/4"},"++++--++---+--++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++--++---+--++---+++-":{"6":"3/11","9":"2/11","20":"5/22","22":"7/22"},"++++--++---+--++---++-":{"0":"1/11","4":"1/11","14":"3/22","20":"3/11","21":"9/22"},"++++--++---+--++---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+--++---+-+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++---+--++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++--++---+--++---+-+-":{"6":"3/16","9":"1/8","21":"5/16","22":"3/8"},"++++--++---+--++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++---+--++---+--++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++---+--++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"++++--++---+--++---+---":{"5":"1/3","11":"1/3","22":"1/3"},"++++--++---+--++----":{"11":"1/2","19":"1/2"},"++++--++---+--+-":{"11":"1/2","15":"1/2"},"++++--++---+---":{"6":"1/2","14":"1/2"},"++++--++----+++++":{"6":"12/23","9":"1/23","11":"7/23","16":"3/23"},"++++--++----++++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++--++----++++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++--++----++++---++":{"0":"1/4","11":"27/64","12":"3/16","20":"9/64"},"++++--++----++++---+-+":{"0":"2/7","4":"1/14","11":"2/7","12":"3/14","21":"1/7"},"++++--++----++++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++----++++---+--++-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++----++++---+--++---":{"0":"1/4","11":"27/56","12":"3/28","26":"9/56"},"++++--++----++++---+--+-":{"0":"2/15","11":"8/45","14":"1/5","22":"1/3","23":"7/45"},"++++--++----++++---+---++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++----++++---+---+-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++----++++---+---+---":{"0":"1/4","11":"27/56","12":"3/28","26":"9/56"},"++++--++----++++---+----":{"0":"1/4","5":"1/4","11":"1/12","19":"1/4","23":"1/6"},"++++--++----++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"++++--++----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"++++--++----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"++++--++----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++--++----++++-------+-+":{"0":"5/66","12":"25/66","24":"13/66","25":"23/66"},"++++--++----++++-------+---":{"0":"1/4","11":"27/56","12":"3/28","26":"9/56"},"++++--++----++++--------+":{"24":"1"},"++++--++----++++---------+":{"12":"1/4","25":"3/4"},"++++--++----++++-----------":{"23":"3/5","26":"2/5"},"++++--++----+++-":{"1":"5/9","12":"1/9","15":"1/3"},"++++--++----++-":{"2":"1/4","4":"1/8","12":"1/4","14":"3/8"},"++++--++----+-":{"2":"1/6","12":"1/3","13":"1/2"},"++++--++-----++++":{"5":"3/17","6":"9/17","11":"3/17","12":"1/17","16":"1/17"},"++++--++-----+++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++--++-----+++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++--++-----+++---++":{"0":"1/4","11":"3/8","13":"1/4","20":"1/8"},"++++--++-----+++---+-+":{"0":"1/4","11":"1/3","13":"1/4","21":"1/6"},"++++--++-----+++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++-----+++---+--++-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++-----+++---+--++---":{"0":"1/4","11":"9/20","13":"3/20","26":"3/20"},"++++--++-----+++---+--+-":{"0":"2/15","11":"8/45","14":"1/5","22":"1/3","23":"7/45"},"++++--++-----+++---+---++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++-----+++---+---+-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++-----+++---+---+---":{"0":"1/4","11":"9/20","13":"3/20","26":"3/20"},"++++--++-----+++---+----":{"0":"3/20","11":"1/5","12":"3/20","19":"7/20","23":"3/20"},"++++--++-----+++----+":{"13":"2/5","17":"1/5","19":"1/5","20":"1/5"},"++++--++-----+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"++++--++-----+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"++++--++-----+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++--++-----+++-------+-+":{"0":"5/56","13":"25/56","24":"1/7","25":"9/28"},"++++--++-----+++-------+---":{"0":"1/4","11":"9/20","13":"3/20","26":"3/20"},"++++--++-----+++--------+":{"24":"1"},"++++--++-----+++---------+":{"13":"1/3","25":"2/3"},"++++--++-----+++-----------":{"23":"3/5","26":"2/5"},"++++--++-----++-":{"1":"1/2","13":"1/6","15":"1/3"},"++++--++-----+-":{"2":"1/6","4":"1/12","13":"1/3","14":"5/12"},"++++--++------+++":{"13":"1/2","16":"1/2"},"++++--++------++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++--++------++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++--++------++---++":{"0":"1/17","6":"7/17","11":"6/17","15":"1/17","20":"2/17"},"++++--++------++---+-+":{"6":"1/2","11":"1/3","21":"1/6"},"++++--++------++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++--++------++---+--++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++------++---+--++---":{"0":"3/17","11":"7/17","20":"3/34","21":"1/17","26":"9/34"},"++++--++------++---+--+-":{"0":"2/15","11":"8/45","14":"1/5","22":"1/3","23":"7/45"},"++++--++------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"++++--++------++----+":{"14":"1/2","19":"1/3","20":"1/6"},"++++--++------++-----+":{"14":"1/2","19":"1/3","21":"1/6"},"++++--++------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"++++--++------++------++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++------++------++---":{"0":"15/79","11":"32/79","15":"3/79","21":"11/79","26":"18/79"},"++++--++------++------+-":{"22":"2/3","23":"1/3"},"++++--++------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++--++------++-------+-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++--++------++-------+---":{"0":"9/43","11":"17/43","15":"4/43","22":"11/86","26":"15/86"},"++++--++------++--------+":{"24":"1"},"++++--++------++---------+":{"23":"1/3","25":"2/3"},"++++--++------++-----------":{"23":"3/5","26":"2/5"},"++++--++------+-":{"1":"1/3","6":"1/3","15":"1/3"},"++++--++-------":{"6":"1/2","14":"1/2"},"++++--+-":{"6":"2/3","7":"1/3"},"++++---++":{"4":"1/2","8":"1/2"},"++++---+-+":{"6":"1/4","8":"1/4","9":"1/2"},"++++---+--+":{"6":"1/2","10":"1/2"},"++++---+---++":{"0":"2/7","5":"1/7","6":"5/14","12":"3/14"},"++++---+---+-+":{"0":"1/4","6":"1/2","13":"1/4"},"++++---+---+--+++":{"0":"1/6","5":"2/9","13":"5/18","16":"1/3"},"++++---+---+--++-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++---+---+--++--+++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+---+--++--++++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+---+--++--++++++--+":{"11":"1/3","18":"1/6","20":"1/6","26":"1/3"},"++++---+---+--++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++---+---+--++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++---+---+--++--+++-":{"0":"1/11","4":"1/11","14":"3/22","20":"3/11","21":"9/22"},"++++---+---+--++--++-":{"0":"1/5","6":"2/5","18":"3/10","20":"1/10"},"++++---+---+--++--+-":{"11":"1/2","19":"1/2"},"++++---+---+--++---++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+---+--++---+++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+---+--++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++---+---+--++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++---+---+--++---++-":{"0":"1/11","4":"1/11","14":"3/22","20":"3/11","21":"9/22"},"++++---+---+--++---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+---+--++---+-+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+---+--++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++---+---+--++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"++++---+---+--++---+--":{"6":"1/2","11":"1/3","21":"1/6"},"++++---+---+--++----":{"11":"1/2","19":"1/2"},"++++---+---+--+-":{"11":"1/2","15":"1/2"},"++++---+---+---++":{"0":"3/13","5":"4/13","14":"5/26","16":"7/26"},"++++---+---+---+-+":{"0":"1/4","10":"1/2","17":"1/4"},"++++---+---+---+--+":{"14":"1/2","18":"1/2"},"++++---+---+---+---++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+---+---+---+++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+---+---+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++---+---+---+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++---+---+---+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"++++---+---+---+---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+---+---+---+-+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+---+---+---+-+++---":{"14":"1/2","20":"1/4","26":"1/4"},"++++---+---+---+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++---+---+---+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"++++---+---+---+---+--":{"14":"1/2","19":"1/3","21":"1/6"},"++++---+---+---+----":{"11":"1/2","19":"1/2"},"++++---+---+----":{"11":"1/2","15":"1/2"},"++++---+----+":{"0":"2/7","4":"1/14","6":"3/7","12":"3/14"},"++++---+-----+":{"0":"1/4","6":"1/2","13":"1/4"},"++++---+------+++":{"13":"1/2","16":"1/2"},"++++---+------++-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++---+------++--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++---+------++---++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+------++---+++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+------++---++++-":{"0":"2/9","11":"8/27","14":"1/3","20":"1/9","23":"1/27"},"++++---+------++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++---+------++---++-":{"0":"1/11","4":"1/11","14":"3/22","20":"3/11","21":"9/22"},"++++---+------++---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+------++---+-+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+------++---+-++-":{"0":"1/5","11":"4/15","14":"3/10","21":"1/6","23":"1/15"},"++++---+------++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"++++---+------++---+--+++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+------++---+--++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+------++---+--++---":{"0":"3/17","11":"7/17","20":"3/34","21":"1/17","26":"9/34"},"++++---+------++---+--+-":{"0":"2/15","11":"8/45","14":"1/5","22":"1/3","23":"7/45"},"++++---+------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"++++---+------++----+":{"14":"1/2","19":"1/3","20":"1/6"},"++++---+------++-----+":{"14":"1/2","19":"1/3","21":"1/6"},"++++---+------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"++++---+------++------++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+------++------++---":{"0":"15/79","11":"32/79","15":"3/79","21":"11/79","26":"18/79"},"++++---+------++------+-":{"22":"2/3","23":"1/3"},"++++---+------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++---+------++-------+-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+------++-------+---":{"0":"9/43","11":"17/43","15":"4/43","22":"11/86","26":"15/86"},"++++---+------++--------+":{"24":"1"},"++++---+------++---------+":{"23":"1/3","25":"2/3"},"++++---+------++-----------":{"23":"3/5","26":"2/5"},"++++---+------+-":{"1":"1/3","14":"1/3","15":"1/3"},"++++---+-------++":{"13":"1/2","16":"1/2"},"++++---+-------+-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++---+-------+--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++---+-------+---++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+-------+---+++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+-------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++---+-------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++---+-------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"++++---+-------+---+-++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++---+-------+---+-+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+-------+---+-+++---":{"0":"1/9","11":"1/3","14":"1/9","20":"1/6","26":"5/18"},"++++---+-------+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++---+-------+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"++++---+-------+---+--":{"14":"1/2","19":"1/3","21":"1/6"},"++++---+-------+----+++++":{"19":"7/10","20":"1/10","24":"1/5"},"++++---+-------+----++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+-------+----+++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++---+-------+----++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++---+-------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"++++---+-------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"++++---+-------+-----+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+-------+-----+++---":{"0":"1/7","11":"8/21","19":"1/21","20":"1/7","26":"2/7"},"++++---+-------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++---+-------+-----+-":{"15":"1/7","18":"3/14","21":"2/7","22":"5/14"},"++++---+-------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"++++---+-------+------++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+-------+------++---":{"0":"15/79","11":"32/79","15":"3/79","21":"11/79","26":"18/79"},"++++---+-------+------+-":{"22":"2/3","23":"1/3"},"++++---+-------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++---+-------+-------+-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++---+-------+-------+---":{"0":"9/43","11":"17/43","15":"4/43","22":"11/86","26":"15/86"},"++++---+-------+--------+":{"24":"1"},"++++---+-------+---------+":{"23":"1/3","25":"2/3"},"++++---+-------+-----------":{"23":"3/5","26":"2/5"},"++++---+--------":{"7":"1/2","15":"1/2"},"++++----+":{"6":"1/2","8":"1/2"},"++++-----+":{"7":"1/3","9":"2/3"},"++++------+":{"7":"1/3","10":"2/3"},"++++-------+":{"7":"1/2","11":"1/2"},"++++--------+":{"0":"12/37","5":"11/37","7":"5/37","12":"9/37"},"++++---------+":{"0":"1/4","7":"1/3","13":"5/12"},"++++----------+":{"0":"1/4","7":"1/3","14":"5/12"},"++++-----------++":{"13":"1/2","16":"1/2"},"++++-----------+-+":{"0":"1/4","11":"1/3","17":"5/12"},"++++-----------+--+":{"0":"1/4","11":"1/3","18":"5/12"},"++++-----------+---++++++":{"0":"2/11","19":"5/11","24":"4/11"},"++++-----------+---+++++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++-----------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-----------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++-----------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"++++-----------+---+-":{"0":"3/11","7":"4/11","19":"3/11","20":"1/11"},"++++-----------+----+++++":{"19":"7/10","20":"1/10","24":"1/5"},"++++-----------+----++++-+":{"0":"2/11","15":"5/11","25":"4/11"},"++++-----------+----+++-":{"14":"5/9","20":"1/9","23":"1/3"},"++++-----------+----++-":{"9":"1/7","20":"2/7","22":"4/7"},"++++-----------+----+-":{"15":"1/4","19":"1/4","20":"1/4","21":"1/4"},"++++-----------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"++++-----------+-----+++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++-----------+-----+++---":{"0":"1/7","11":"8/21","19":"1/21","20":"1/7","26":"2/7"},"++++-----------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-----------+-----+-":{"0":"3/13","7":"4/13","15":"3/13","21":"1/13","22":"2/13"},"++++-----------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"++++-----------+------++-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++-----------+------++---":{"0":"15/79","11":"32/79","15":"3/79","21":"11/79","26":"18/79"},"++++-----------+------+-":{"22":"2/3","23":"1/3"},"++++-----------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++-----------+-------+-+":{"0":"10/57","15":"25/57","24":"1/57","25":"7/19"},"++++-----------+-------+---":{"0":"9/43","11":"17/43","15":"4/43","22":"11/86","26":"15/86"},"++++-----------+--------+":{"24":"1"},"++++-----------+---------+":{"23":"1/3","25":"2/3"},"++++-----------+-----------":{"23":"3/5","26":"2/5"},"++++------------+":{"13":"1/2","16":"1/2"},"++++-------------+":{"0":"1/4","11":"1/3","17":"5/12"},"++++--------------+":{"0":"1/4","7":"1/3","18":"5/12"},"++++---------------+":{"15":"1/2","19":"1/2"},"++++----------------+++++":{"24":"1"},"++++----------------++++-+-":{"25":"1/2","26":"1/2"},"++++----------------+++-":{"20":"1/4","23":"3/4"},"++++----------------++-":{"20":"1/4","22":"3/4"},"++++----------------+-":{"3":"3/19","19":"2/19","20":"6/19","21":"8/19"},"++++-----------------++++":{"19":"2/3","21":"2/15","24":"1/5"},"++++-----------------+++-+-":{"0":"5/29","11":"35/87","20":"25/174","25":"1/87","26":"47/174"},"++++-----------------+++---":{"0":"3/19","11":"15/38","15":"1/38","20":"11/76","26":"21/76"},"++++-----------------++-":{"14":"1/2","21":"1/6","23":"1/3"},"++++-----------------+-":{"21":"1/2","22":"1/2"},"++++------------------+++":{"19":"8/13","23":"2/13","24":"3/13"},"++++------------------++-+":{"21":"1/2","25":"1/2"},"++++------------------++---":{"0":"3/19","11":"15/38","15":"1/38","20":"11/76","26":"21/76"},"++++------------------+-":{"22":"2/3","23":"1/3"},"++++-------------------++":{"19":"8/13","23":"2/13","24":"3/13"},"++++-------------------+-+":{"22":"10/17","24":"1/17","25":"6/17"},"++++-------------------+---":{"0":"3/19","11":"15/38","15":"1/38","20":"11/76","26":"21/76"},"++++--------------------+":{"24":"1"},"++++---------------------+":{"23":"1/3","25":"2/3"},"++++-----------------------":{"23":"3/5","26":"2/5"},"+++-":{"0":"1/4","3":"3/4"},"++-":{"0":"1/4","2":"3/4"},"+-":{"0":"1/2","1":"1/2"},"-++++":{"0":"1/2","4":"1/2"},"-+++-++++":{"4":"1/2","8":"1/2"},"-+++-+++-++++++++++++++++":{"9":"4/17","19":"7/17","24":"6/17"},"-+++-+++-+++++++++++++++-+":{"5":"5/52","16":"35/104","24":"11/52","25":"37/104"},"-+++-+++-+++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"-+++-+++-++++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++-+++-+++++++++++++-":{"4":"1/12","8":"7/24","9":"1/2","22":"1/8"},"-+++-+++-++++++++++++-":{"1":"1/3","4":"1/4","16":"1/6","21":"1/4"},"-+++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++-++++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"-+++-+++-+++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"-+++-+++-++++++++-":{"0":"1/4","10":"1/2","17":"1/4"},"-+++-+++-+++++++-":{"0":"3/8","5":"5/16","9":"3/16","16":"1/8"},"-+++-+++-++++++-":{"3":"5/13","12":"2/13","15":"6/13"},"-+++-+++-+++++-":{"13":"1/2","14":"1/2"},"-+++-+++-++++-":{"0":"1/4","6":"1/2","13":"1/4"},"-+++-+++-+++-":{"0":"3/8","9":"1/2","12":"1/8"},"-+++-+++-++-":{"0":"1/3","1":"1/2","9":"1/18","11":"1/9"},"-+++-+++-+-":{"9":"1/2","10":"1/2"},"-+++-+++--+++++++++++++++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++--++++++++++++++-+":{"5":"5/52","16":"35/104","24":"11/52","25":"37/104"},"-+++-+++--++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"-+++-+++--+++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++-+++--++++++++++++-":{"1":"1/4","9":"1/4","16":"1/8","20":"1/8","22":"1/4"},"-+++-+++--+++++++++++-":{"1":"1/3","4":"1/4","16":"1/6","21":"1/4"},"-+++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++--+++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"-+++-+++--++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"-+++-+++--+++++++-":{"0":"1/4","10":"1/2","17":"1/4"},"-+++-+++--++++++-++++++++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++--++++++-+++++++-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++--++++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"-+++-+++--++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++-+++--++++++-+++++-":{"1":"2/11","9":"2/11","12":"1/11","20":"5/22","22":"7/22"},"-+++-+++--++++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"-+++-+++--++++++-+++-++++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++--++++++-+++-+++-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++--++++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"-+++-+++--++++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++-+++--++++++-+++-+-":{"1":"1/8","9":"1/8","12":"1/16","21":"5/16","22":"3/8"},"-+++-+++--++++++-+++--":{"4":"1/4","10":"1/2","21":"1/4"},"-+++-+++--++++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++-+++--++++++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++-+++--++++++--":{"0":"1/4","10":"1/2","17":"1/4"},"-+++-+++--+++++-":{"3":"5/13","12":"2/13","15":"6/13"},"-+++-+++--++++-":{"13":"1/2","14":"1/2"},"-+++-+++--+++-":{"0":"1/4","6":"1/2","13":"1/4"},"-+++-+++--++-":{"0":"3/8","5":"1/2","12":"1/8"},"-+++-+++--+-":{"10":"2/3","11":"1/3"},"-+++-+++---++++++":{"5":"1/3","10":"1/2","16":"1/6"},"-+++-+++---+++++-++++":{"5":"1/3","10":"1/2","20":"1/6"},"-+++-+++---+++++-+++-++++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++---+++++-+++-+++-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++---+++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"-+++-+++---+++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++-+++---+++++-+++-+-":{"1":"1/8","9":"1/8","12":"1/16","21":"5/16","22":"3/8"},"-+++-+++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++---+++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++-+++---+++++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++-+++---+++++--+++":{"0":"1/4","5":"1/3","17":"1/4","20":"1/6"},"-+++-+++---+++++--++-++++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++---+++++--++-+++-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++---+++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"-+++-+++---+++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++-+++---+++++--++-+-":{"1":"1/8","9":"1/8","12":"1/16","21":"5/16","22":"3/8"},"-+++-+++---+++++--++--+++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++---+++++--++--++-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++---+++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"-+++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++---+++++--+-":{"11":"1/2","19":"1/2"},"-+++-+++---+++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"-+++-+++---+++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"-+++-+++---+++++---+--+++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++---+++++---+--++-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++---+++++---+--++---":{"0":"2/9","5":"1/9","11":"1/9","18":"4/9","26":"1/9"},"-+++-+++---+++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"-+++-+++---+++++---+---++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++---+++++---+---+-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++---+++++---+---+---":{"4":"1/5","11":"1/5","22":"1/2","26":"1/10"},"-+++-+++---+++++---+----":{"11":"1/2","23":"1/2"},"-+++-+++---+++++----":{"11":"1/2","19":"1/2"},"-+++-+++---++++-":{"11":"1/2","15":"1/2"},"-+++-+++---+++-":{"4":"5/66","8":"2/33","11":"2/11","12":"5/22","14":"5/11"},"-+++-+++---++-":{"4":"1/26","9":"2/39","11":"4/39","12":"9/26","13":"6/13"},"-+++-+++---+-":{"0":"8/33","5":"3/11","10":"5/33","11":"5/33","12":"2/11"},"-+++-+++----+++++":{"1":"2/5","9":"1/5","11":"1/5","16":"1/5"},"-+++-+++----++++-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++-+++----++++--+":{"5":"1/3","11":"1/3","18":"1/3"},"-+++-+++----++++---++":{"1":"1/3","11":"3/8","12":"1/6","20":"1/8"},"-+++-+++----++++---+-+":{"5":"3/11","11":"3/11","12":"1/11","16":"1/11","21":"3/11"},"-+++-+++----++++---+--+":{"5":"1/3","11":"1/3","22":"1/3"},"-+++-+++----++++---+---++":{"5":"4/17","19":"7/17","24":"6/17"},"-+++-+++----++++---+---+-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++----++++---+---+---":{"5":"1/3","11":"1/2","26":"1/6"},"-+++-+++----++++---+----":{"19":"1/2","23":"1/2"},"-+++-+++----++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"-+++-+++----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"-+++-+++----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"-+++-+++----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++-+++----++++-------+-+":{"5":"5/52","12":"35/104","24":"11/52","25":"37/104"},"-+++-+++----++++-------+---":{"5":"1/3","11":"1/2","26":"1/6"},"-+++-+++----++++--------+":{"24":"1"},"-+++-+++----++++---------+":{"12":"1/4","25":"3/4"},"-+++-+++----++++-----------":{"23":"3/5","26":"2/5"},"-+++-+++----+++-":{"1":"5/9","12":"1/9","15":"1/3"},"-+++-+++----++-":{"0":"1/5","2":"2/5","12":"1/10","14":"3/10"},"-+++-+++----+-":{"2":"1/6","12":"1/3","13":"1/2"},"-+++-+++-----":{"0":"1/6","4":"5/24","5":"1/2","12":"1/8"},"-+++-++-":{"2":"1/2","5":"1/6","7":"1/3"},"-+++-+-":{"0":"1/4","5":"1/2","6":"1/4"},"-+++--+++":{"4":"1/2","8":"1/2"},"-+++--++-+":{"5":"1/2","9":"1/2"},"-+++--++--+++++++++++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++--++++++++++++++-+":{"1":"5/48","16":"35/96","24":"3/16","25":"11/32"},"-+++--++--++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"-+++--++--+++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++--++++++++++++-":{"1":"1/4","9":"1/4","16":"1/8","20":"1/8","22":"1/4"},"-+++--++--+++++++++++-":{"1":"1/3","4":"1/4","16":"1/6","21":"1/4"},"-+++--++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++--++--+++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"-+++--++--++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"-+++--++--+++++++-":{"0":"1/4","10":"1/2","17":"1/4"},"-+++--++--++++++-++++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++--++++++-+++++++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++--++++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"-+++--++--++++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++--++++++-+++++-":{"1":"2/11","9":"2/11","12":"1/11","20":"5/22","22":"7/22"},"-+++--++--++++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"-+++--++--++++++-+++-":{"5":"1/3","10":"1/2","20":"1/6"},"-+++--++--++++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++--++--++++++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++--++--++++++--":{"0":"1/4","10":"1/2","17":"1/4"},"-+++--++--+++++-":{"3":"5/13","12":"2/13","15":"6/13"},"-+++--++--++++-":{"13":"1/2","14":"1/2"},"-+++--++--+++-":{"0":"1/4","6":"1/2","13":"1/4"},"-+++--++--++-++++":{"12":"1/2","16":"1/2"},"-+++--++--++-+++-++++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++--++-+++-+++++++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++--++-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"-+++--++--++-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++--++-+++-+++++-":{"1":"7/34","9":"7/34","12":"2/17","17":"5/17","22":"3/17"},"-+++--++--++-+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"-+++--++--++-+++-+++-":{"4":"15/148","11":"5/37","12":"33/148","17":"11/37","20":"9/37"},"-+++--++--++-+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++--++--++-+++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++--++--++-+++--":{"0":"1/4","10":"1/2","17":"1/4"},"-+++--++--++-++-":{"3":"1/3","13":"2/9","15":"4/9"},"-+++--++--++-+-":{"12":"1/4","13":"1/2","14":"1/4"},"-+++--++--++--":{"0":"1/4","6":"1/2","13":"1/4"},"-+++--++--+-":{"10":"2/3","11":"1/3"},"-+++--++---++++++":{"1":"1/3","10":"1/2","16":"1/6"},"-+++--++---+++++-++++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+++++-+++++++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++---+++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"-+++--++---+++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++---+++++-+++++-":{"1":"2/11","9":"2/11","12":"1/11","20":"5/22","22":"7/22"},"-+++--++---+++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"-+++--++---+++++-+++-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+++++-+++-+++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++---+++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"-+++--++---+++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++--++---+++++-+++-+-":{"1":"1/8","9":"1/8","12":"1/16","21":"5/16","22":"3/8"},"-+++--++---+++++-+++--":{"1":"3/10","5":"3/10","17":"1/5","21":"1/5"},"-+++--++---+++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++--++---+++++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++--++---+++++--+++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+++++--++++++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++---+++++--++++++--+":{"11":"3/8","12":"1/16","20":"7/32","26":"11/32"},"-+++--++---+++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++---+++++--++++-":{"1":"2/11","9":"2/11","12":"1/11","20":"5/22","22":"7/22"},"-+++--++---+++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"-+++--++---+++++--++-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+++++--++-+++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++---+++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"-+++--++---+++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++--++---+++++--++-+-":{"1":"1/8","9":"1/8","12":"1/16","21":"5/16","22":"3/8"},"-+++--++---+++++--++--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+++++--++--++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++---+++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"-+++--++---+++++--++---":{"1":"1/4","5":"1/4","18":"1/4","22":"1/4"},"-+++--++---+++++--+-":{"11":"1/2","19":"1/2"},"-+++--++---+++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"-+++--++---+++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"-+++--++---+++++---+--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+++++---+--++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++---+++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"-+++--++---+++++---+---":{"5":"1/3","11":"1/3","22":"1/3"},"-+++--++---+++++----":{"11":"1/2","19":"1/2"},"-+++--++---++++-":{"11":"1/2","15":"1/2"},"-+++--++---+++-":{"4":"5/66","8":"2/33","11":"2/11","12":"5/22","14":"5/11"},"-+++--++---++-":{"5":"1/9","11":"1/9","12":"1/3","13":"4/9"},"-+++--++---+-++++":{"12":"1/2","16":"1/2"},"-+++--++---+-+++-++++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+-+++-+++++++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++---+-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"-+++--++---+-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++---+-+++-+++++-":{"1":"7/34","9":"7/34","12":"2/17","17":"5/17","22":"3/17"},"-+++--++---+-+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"-+++--++---+-+++-+++-":{"4":"15/148","11":"5/37","12":"33/148","17":"11/37","20":"9/37"},"-+++--++---+-+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++--++---+-+++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++--++---+-+++--+++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+-+++--++++++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++---+-+++--++++++--+":{"11":"1/3","13":"1/9","20":"2/9","26":"1/3"},"-+++--++---+-+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++--++---+-+++--++++-":{"1":"1/6","9":"1/6","13":"1/9","20":"2/9","22":"1/3"},"-+++--++---+-+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"-+++--++---+-+++--++-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+-+++--++-+++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++---+-+++--++-+++--+":{"11":"1/5","18":"3/10","21":"1/5","26":"3/10"},"-+++--++---+-+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++--++---+-+++--++-+-":{"1":"3/26","9":"3/26","13":"1/13","21":"4/13","22":"5/13"},"-+++--++---+-+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"-+++--++---+-+++--+-":{"11":"1/2","19":"1/2"},"-+++--++---+-+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"-+++--++---+-+++---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+-+++---+-+++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++---+-+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++--++---+-+++---+-+-":{"1":"3/26","9":"3/26","13":"1/13","21":"4/13","22":"5/13"},"-+++--++---+-+++---+--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++---+-+++---+--++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++---+-+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"-+++--++---+-+++---+---":{"0":"1/9","4":"5/36","11":"1/3","12":"1/12","22":"1/3"},"-+++--++---+-+++----":{"11":"1/2","19":"1/2"},"-+++--++---+-++-":{"11":"1/2","15":"1/2"},"-+++--++---+-+-":{"0":"3/14","11":"2/7","13":"1/14","14":"3/7"},"-+++--++---+--":{"0":"1/4","6":"1/2","13":"1/4"},"-+++--++----+++++":{"6":"12/23","9":"1/23","11":"7/23","16":"3/23"},"-+++--++----++++-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++--++----++++--+":{"1":"1/3","11":"1/3","18":"1/3"},"-+++--++----++++---++":{"1":"1/3","11":"3/8","12":"1/6","20":"1/8"},"-+++--++----++++---+-+":{"1":"1/3","11":"1/3","12":"1/6","21":"1/6"},"-+++--++----++++---+--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++----++++---+--++-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++----++++---+--++---":{"1":"1/3","11":"3/7","12":"2/21","26":"1/7"},"-+++--++----++++---+--+-":{"1":"1/6","11":"1/6","14":"1/6","22":"1/3","23":"1/6"},"-+++--++----++++---+---++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++----++++---+---+-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++----++++---+---+---":{"1":"1/3","11":"3/7","12":"2/21","26":"1/7"},"-+++--++----++++---+----":{"1":"3/10","5":"3/10","19":"1/5","23":"1/5"},"-+++--++----++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"-+++--++----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"-+++--++----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"-+++--++----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++--++----++++-------+-+":{"1":"5/48","12":"35/96","24":"3/16","25":"11/32"},"-+++--++----++++-------+---":{"11":"13/42","12":"1/7","19":"1/3","26":"3/14"},"-+++--++----++++--------+":{"24":"1"},"-+++--++----++++---------+":{"12":"1/4","25":"3/4"},"-+++--++----++++-----------":{"23":"3/5","26":"2/5"},"-+++--++----+++-":{"1":"5/9","12":"1/9","15":"1/3"},"-+++--++----++-":{"0":"1/5","2":"2/5","12":"1/10","14":"3/10"},"-+++--++----+-":{"2":"1/6","12":"1/3","13":"1/2"},"-+++--++-----++++":{"5":"1/11","6":"6/11","11":"3/11","16":"1/11"},"-+++--++-----+++-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++--++-----+++--+":{"1":"1/3","11":"1/3","18":"1/3"},"-+++--++-----+++---++":{"1":"1/3","11":"1/3","13":"2/9","20":"1/9"},"-+++--++-----+++---+-+":{"6":"1/2","11":"1/3","21":"1/6"},"-+++--++-----+++---+--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++-----+++---+--++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++-----+++---+--++---":{"1":"3/13","11":"5/13","21":"2/13","26":"3/13"},"-+++--++-----+++---+--+-":{"1":"1/6","11":"1/6","14":"1/6","22":"1/3","23":"1/6"},"-+++--++-----+++---+---++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++--++-----+++---+---+-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++-----+++---+---+---":{"1":"3/10","11":"2/5","13":"1/10","22":"1/20","26":"3/20"},"-+++--++-----+++---+----":{"1":"1/6","11":"1/6","12":"1/6","19":"1/3","23":"1/6"},"-+++--++-----+++----+":{"13":"2/5","17":"1/5","19":"1/5","20":"1/5"},"-+++--++-----+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"-+++--++-----+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"-+++--++-----+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++--++-----+++-------+-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++--++-----+++-------+---":{"11":"4/15","13":"1/5","19":"1/3","26":"1/5"},"-+++--++-----+++--------+":{"24":"1"},"-+++--++-----+++---------+":{"13":"1/3","25":"2/3"},"-+++--++-----+++-----------":{"23":"3/5","26":"2/5"},"-+++--++-----++-":{"1":"1/2","13":"1/6","15":"1/3"},"-+++--++-----+-":{"0":"1/6","2":"1/3","13":"1/6","14":"1/3"},"-+++--++------":{"0":"1/4","6":"1/2","13":"1/4"},"-+++--+-":{"6":"2/3","7":"1/3"},"-+++---++":{"4":"1/2","8":"1/2"},"-+++---+-+":{"6":"1/4","8":"1/4","9":"1/2"},"-+++---+--+":{"6":"1/2","10":"1/2"},"-+++---+---++":{"1":"1/3","6":"1/2","12":"1/6"},"-+++---+---+-++++":{"12":"1/2","16":"1/2"},"-+++---+---+-+++-++++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+-+++-+++++++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+---+-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"-+++---+---+-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++---+---+-+++-+++++-":{"1":"7/34","9":"7/34","12":"2/17","17":"5/17","22":"3/17"},"-+++---+---+-+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"-+++---+---+-+++-+++-":{"6":"15/38","11":"5/19","12":"3/38","17":"2/19","20":"3/19"},"-+++---+---+-+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-+++---+---+-+++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"-+++---+---+-+++--+++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+-+++--++++++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+---+-+++--++++++--+":{"11":"1/3","13":"1/9","20":"2/9","26":"1/3"},"-+++---+---+-+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++---+---+-+++--++++-":{"1":"1/6","9":"1/6","13":"1/9","20":"2/9","22":"1/3"},"-+++---+---+-+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"-+++---+---+-+++--++-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+-+++--++-+++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+---+-+++--++-+++--+":{"11":"1/5","18":"3/10","21":"1/5","26":"3/10"},"-+++---+---+-+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++---+---+-+++--++-+-":{"1":"3/26","9":"3/26","13":"1/13","21":"4/13","22":"5/13"},"-+++---+---+-+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"-+++---+---+-+++--+-":{"11":"1/2","19":"1/2"},"-+++---+---+-+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"-+++---+---+-+++---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+-+++---+-+++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+---+-+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++---+---+-+++---+-+-":{"1":"3/26","9":"3/26","13":"1/13","21":"4/13","22":"5/13"},"-+++---+---+-+++---+--":{"6":"1/2","11":"1/3","21":"1/6"},"-+++---+---+-+++----":{"11":"1/2","19":"1/2"},"-+++---+---+-++-":{"11":"1/2","15":"1/2"},"-+++---+---+-+-":{"0":"3/14","11":"2/7","13":"1/14","14":"3/7"},"-+++---+---+--+++":{"1":"1/6","5":"1/6","13":"1/3","16":"1/3"},"-+++---+---+--++-+":{"13":"1/2","17":"1/2"},"-+++---+---+--++--+++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+--++--++++++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+---+--++--++++++--+":{"0":"1/7","11":"3/7","20":"1/7","26":"2/7"},"-+++---+---+--++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++---+---+--++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++---+---+--++--+++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"-+++---+---+--++--++-":{"13":"1/3","18":"1/2","20":"1/6"},"-+++---+---+--++--+-":{"11":"1/2","19":"1/2"},"-+++---+---+--++---++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+--++---+++++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+---+--++---+++++--+":{"0":"1/7","11":"3/7","20":"1/7","26":"2/7"},"-+++---+---+--++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++---+---+--++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++---+---+--++---++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"-+++---+---+--++---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+--++---+-+++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+---+--++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++---+---+--++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"-+++---+---+--++---+--":{"0":"1/4","11":"1/3","13":"1/4","21":"1/6"},"-+++---+---+--++----":{"11":"1/2","19":"1/2"},"-+++---+---+--+-":{"11":"1/2","15":"1/2"},"-+++---+---+---++":{"1":"1/4","5":"1/4","14":"1/4","16":"1/4"},"-+++---+---+---+-+":{"1":"1/4","10":"3/8","14":"1/8","17":"1/4"},"-+++---+---+---+--+":{"14":"1/2","18":"1/2"},"-+++---+---+---+---++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+---+---+---+++++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+---+---+---+++++--+":{"0":"1/7","11":"3/7","20":"1/7","26":"2/7"},"-+++---+---+---+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++---+---+---+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++---+---+---+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"-+++---+---+---+---+-":{"0":"1/9","6":"5/18","11":"1/3","14":"1/6","20":"1/9"},"-+++---+---+---+----":{"11":"1/2","19":"1/2"},"-+++---+---+----":{"11":"1/2","15":"1/2"},"-+++---+----+":{"1":"1/3","6":"1/2","12":"1/6"},"-+++---+-----++++":{"12":"1/2","16":"1/2"},"-+++---+-----+++-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++---+-----+++--+":{"1":"1/3","11":"1/3","18":"1/3"},"-+++---+-----+++---++":{"1":"1/3","11":"1/3","13":"2/9","20":"1/9"},"-+++---+-----+++---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+-----+++---+-+++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+-----+++---+-++-":{"1":"1/4","11":"1/4","14":"1/4","21":"1/6","23":"1/12"},"-+++---+-----+++---+-+-":{"1":"3/11","11":"3/11","13":"2/11","21":"2/11","22":"1/11"},"-+++---+-----+++---+--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+-----+++---+--++-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+-----+++---+--++---":{"1":"3/13","11":"5/13","21":"2/13","26":"3/13"},"-+++---+-----+++---+--+-":{"1":"1/6","11":"1/6","14":"1/6","22":"1/3","23":"1/6"},"-+++---+-----+++---+---++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+-----+++---+---+-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+-----+++---+---+---":{"1":"3/10","11":"2/5","13":"1/10","22":"1/20","26":"3/20"},"-+++---+-----+++---+----":{"1":"1/6","11":"1/6","12":"1/6","19":"1/3","23":"1/6"},"-+++---+-----+++----+":{"13":"2/5","17":"1/5","19":"1/5","20":"1/5"},"-+++---+-----+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"-+++---+-----+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"-+++---+-----+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++---+-----+++-------+-+":{"1":"5/41","13":"35/82","24":"11/82","25":"13/41"},"-+++---+-----+++-------+---":{"11":"4/15","13":"1/5","19":"1/3","26":"1/5"},"-+++---+-----+++--------+":{"24":"1"},"-+++---+-----+++---------+":{"13":"1/3","25":"2/3"},"-+++---+-----+++-----------":{"23":"3/5","26":"2/5"},"-+++---+-----++-":{"1":"1/2","13":"1/6","15":"1/3"},"-+++---+-----+-":{"0":"1/6","2":"1/3","13":"1/6","14":"1/3"},"-+++---+------+++":{"12":"1/2","16":"1/2"},"-+++---+------++-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++---+------++--+":{"1":"1/3","11":"1/3","18":"1/3"},"-+++---+------++---++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+------++---+++++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+------++---++++-":{"1":"5/18","11":"5/18","14":"5/18","20":"1/9","23":"1/18"},"-+++---+------++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++---+------++---++-":{"1":"1/5","11":"1/5","14":"1/5","20":"1/5","21":"1/5"},"-+++---+------++---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+------++---+-+++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+------++---+-++-":{"1":"1/4","11":"1/4","14":"1/4","21":"1/6","23":"1/12"},"-+++---+------++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"-+++---+------++---+--+++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+------++---+--++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+------++---+--++---":{"1":"3/13","11":"5/13","21":"2/13","26":"3/13"},"-+++---+------++---+--+-":{"1":"1/6","11":"1/6","14":"1/6","22":"1/3","23":"1/6"},"-+++---+------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"-+++---+------++----+":{"14":"1/2","19":"1/3","20":"1/6"},"-+++---+------++-----+":{"14":"1/2","19":"1/3","21":"1/6"},"-+++---+------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++---+------++------++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+------++------++---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"-+++---+------++------+-":{"22":"2/3","23":"1/3"},"-+++---+------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++---+------++-------+-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+------++-------+---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"-+++---+------++--------+":{"24":"1"},"-+++---+------++---------+":{"23":"1/3","25":"2/3"},"-+++---+------++-----------":{"23":"3/5","26":"2/5"},"-+++---+------+-":{"1":"1/3","14":"1/3","15":"1/3"},"-+++---+-------++":{"12":"1/2","16":"1/2"},"-+++---+-------+-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++---+-------+--+":{"1":"1/3","11":"1/3","18":"1/3"},"-+++---+-------+---++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+-------+---+++++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+-------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++---+-------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++---+-------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"-+++---+-------+---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++---+-------+---+-+++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+-------+---+-+++---":{"1":"1/11","11":"3/11","14":"2/11","20":"2/11","26":"3/11"},"-+++---+-------+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++---+-------+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"-+++---+-------+---+--":{"14":"1/2","19":"1/3","21":"1/6"},"-+++---+-------+----+":{"0":"3/11","7":"4/11","19":"3/11","20":"1/11"},"-+++---+-------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"-+++---+-------+-----+++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+-------+-----+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++---+-------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++---+-------+-----+-":{"15":"1/7","18":"3/14","21":"2/7","22":"5/14"},"-+++---+-------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++---+-------+------++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+-------+------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++---+-------+------+-":{"22":"2/3","23":"1/3"},"-+++---+-------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++---+-------+-------+-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++---+-------+-------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++---+-------+--------+":{"24":"1"},"-+++---+-------+---------+":{"23":"1/3","25":"2/3"},"-+++---+-------+-----------":{"23":"3/5","26":"2/5"},"-+++---+--------":{"7":"1/2","15":"1/2"},"-+++----+":{"7":"1/3","8":"2/3"},"-+++-----+":{"7":"1/3","9":"2/3"},"-+++------+":{"7":"1/3","10":"2/3"},"-+++-------+":{"7":"1/2","11":"1/2"},"-+++--------+":{"1":"1/3","6":"1/2","12":"1/6"},"-+++---------+":{"1":"1/3","7":"1/3","13":"1/3"},"-+++----------+":{"1":"1/3","7":"1/3","14":"1/3"},"-+++-----------++":{"12":"1/2","16":"1/2"},"-+++-----------+-+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++-----------+--+":{"1":"1/3","11":"1/3","18":"1/3"},"-+++-----------+---++++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++-----------+---+++++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++-----------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++-----------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++-----------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"-+++-----------+---+-++++":{"1":"4/17","19":"7/17","24":"6/17"},"-+++-----------+---+-+++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++-----------+---+-+++---":{"1":"3/13","7":"2/13","11":"3/13","20":"2/13","26":"3/13"},"-+++-----------+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++-----------+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"-+++-----------+---+--":{"1":"1/3","7":"1/3","19":"2/9","21":"1/9"},"-+++-----------+----+++++":{"19":"7/10","20":"1/10","24":"1/5"},"-+++-----------+----++++-+":{"1":"4/17","15":"7/17","25":"6/17"},"-+++-----------+----+++-":{"14":"5/9","20":"1/9","23":"1/3"},"-+++-----------+----++-":{"9":"1/7","20":"2/7","22":"4/7"},"-+++-----------+----+-":{"1":"3/13","7":"3/13","15":"2/13","20":"2/13","21":"3/13"},"-+++-----------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"-+++-----------+-----+++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++-----------+-----+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++-----------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++-----------+-----+-":{"1":"3/11","7":"3/11","15":"2/11","21":"1/11","22":"2/11"},"-+++-----------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++-----------+------++-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++-----------+------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++-----------+------+-":{"22":"2/3","23":"1/3"},"-+++-----------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++-----------+-------+-+":{"1":"20/87","15":"35/87","24":"1/87","25":"31/87"},"-+++-----------+-------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++-----------+--------+":{"24":"1"},"-+++-----------+---------+":{"23":"1/3","25":"2/3"},"-+++-----------+-----------":{"23":"3/5","26":"2/5"},"-+++------------+":{"13":"1/2","16":"1/2"},"-+++-------------+":{"1":"1/3","11":"1/3","17":"1/3"},"-+++--------------+":{"15":"1/3","18":"2/3"},"-+++---------------+":{"15":"1/2","19":"1/2"},"-+++----------------+++++":{"24":"1"},"-+++----------------++++-+-":{"25":"1/2","26":"1/2"},"-+++----------------+++-":{"20":"1/4","23":"3/4"},"-+++----------------++-":{"20":"1/4","22":"3/4"},"-+++----------------+-":{"0":"3/17","3":"4/17","15":"5/51","20":"10/51","21":"5/17"},"-+++-----------------++++":{"19":"2/3","21":"2/15","24":"1/5"},"-+++-----------------+++-+-":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++-----------------+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++-----------------++-":{"14":"1/2","21":"1/6","23":"1/3"},"-+++-----------------+-":{"21":"1/2","22":"1/2"},"-+++------------------+++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++------------------++-+":{"21":"1/2","25":"1/2"},"-+++------------------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++------------------+-":{"22":"2/3","23":"1/3"},"-+++-------------------++":{"19":"8/13","23":"2/13","24":"3/13"},"-+++-------------------+-+":{"22":"10/17","24":"1/17","25":"6/17"},"-+++-------------------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"-+++--------------------+":{"24":"1"},"-+++---------------------+":{"23":"1/3","25":"2/3"},"-+++-----------------------":{"23":"3/5","26":"2/5"},"-++-":{"2":"2/3","3":"1/3"},"-+-":{"0":"1/4","1":"1/2","2":"1/4"},"--+++":{"0":"1/2","4":"1/2"},"--++-+":{"1":"1/2","5":"1/2"},"--++--+++":{"4":"1/2","8":"1/2"},"--++--++-+":{"5":"1/2","9":"1/2"},"--++--++--+++++++++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++--++++++++++++++-+":{"7":"5/39","16":"25/78","24":"7/39","25":"29/78"},"--++--++--++++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"--++--++--+++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++--++--++++++++++++-":{"3":"1/6","9":"1/6","16":"1/24","20":"5/24","22":"5/12"},"--++--++--+++++++++++-":{"3":"1/8","4":"3/32","16":"1/32","20":"9/32","21":"15/32"},"--++--++--++++++++++-":{"16":"1/2","20":"1/2"},"--++--++--+++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"--++--++--++++++++-":{"2":"1/4","4":"1/8","16":"1/4","18":"3/8"},"--++--++--+++++++-":{"0":"1/4","10":"1/2","17":"1/4"},"--++--++--++++++-":{"1":"1/3","10":"1/2","16":"1/6"},"--++--++--+++++-":{"3":"5/13","12":"2/13","15":"6/13"},"--++--++--++++-":{"13":"1/2","14":"1/2"},"--++--++--+++-":{"0":"1/4","6":"1/2","13":"1/4"},"--++--++--++-":{"1":"1/3","10":"1/2","12":"1/6"},"--++--++--+-":{"10":"2/3","11":"1/3"},"--++--++---++++++++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++---+++++++++++++-+":{"7":"5/39","16":"25/78","24":"7/39","25":"29/78"},"--++--++---+++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"--++--++---++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++--++---+++++++++++-":{"3":"1/6","9":"1/6","16":"1/24","20":"5/24","22":"5/12"},"--++--++---++++++++++-":{"3":"1/8","4":"3/32","16":"1/32","20":"9/32","21":"15/32"},"--++--++---+++++++++-":{"16":"1/2","20":"1/2"},"--++--++---++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"--++--++---+++++++-":{"2":"1/3","10":"1/3","16":"1/6","18":"1/6"},"--++--++---++++++-":{"2":"1/4","10":"1/4","16":"1/4","17":"1/4"},"--++--++---+++++-++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++---+++++-+++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++---+++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"--++--++---+++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++--++---+++++-+++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"--++--++---+++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"--++--++---+++++-+++-++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++---+++++-+++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++---+++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"--++--++---+++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++--++---+++++-+++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"--++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"--++--++---+++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"--++--++---+++++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"--++--++---+++++--+++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++---+++++--++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++---+++++--++++++--+":{"11":"3/8","12":"1/16","20":"7/32","26":"11/32"},"--++--++---+++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++--++---+++++--++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"--++--++---+++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"--++--++---+++++--++-++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++---+++++--++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++---+++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"--++--++---+++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++--++---+++++--++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"--++--++---+++++--++--+++":{"11":"4/15","19":"1/3","24":"2/5"},"--++--++---+++++--++--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++---+++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"--++--++---+++++--++---":{"5":"1/3","11":"1/3","22":"1/3"},"--++--++---+++++--+-":{"11":"1/2","19":"1/2"},"--++--++---+++++---":{"1":"1/3","11":"1/3","18":"1/3"},"--++--++---++++-":{"11":"1/2","15":"1/2"},"--++--++---+++-":{"1":"1/3","11":"1/3","14":"1/3"},"--++--++---++-":{"1":"1/5","11":"1/5","12":"1/5","13":"2/5"},"--++--++---+-":{"1":"1/3","6":"1/2","12":"1/6"},"--++--++----+++++":{"1":"1/11","6":"6/11","11":"3/11","16":"1/11"},"--++--++----++++-+":{"2":"1/2","11":"1/3","17":"1/6"},"--++--++----++++--+++":{"2":"2/9","6":"5/18","11":"1/3","12":"1/18","20":"1/9"},"--++--++----++++--++-+":{"6":"1/2","11":"1/3","21":"1/6"},"--++--++----++++--++--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++--++----++++--++--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++----++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"--++--++----++++--++---":{"18":"1/2","22":"1/2"},"--++--++----++++--+-":{"18":"2/3","19":"1/3"},"--++--++----++++---++":{"2":"3/11","11":"2/11","12":"2/11","18":"5/22","20":"3/22"},"--++--++----++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"--++--++----++++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++--++----++++---+--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++----++++---+--++---":{"11":"1/7","12":"1/7","18":"1/2","26":"3/14"},"--++--++----++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"--++--++----++++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"--++--++----++++---+---+-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++----++++---+---+---":{"11":"1/5","20":"1/10","22":"2/5","26":"3/10"},"--++--++----++++---+----":{"19":"1/2","23":"1/2"},"--++--++----++++----+":{"1":"24/85","6":"36/85","17":"11/85","19":"1/17","20":"9/85"},"--++--++----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"--++--++----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"--++--++----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++--++----++++-------+-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++--++----++++-------+---":{"11":"13/42","12":"1/7","19":"1/3","26":"3/14"},"--++--++----++++--------+":{"24":"1"},"--++--++----++++---------+":{"12":"1/4","25":"3/4"},"--++--++----++++-----------":{"23":"3/5","26":"2/5"},"--++--++----+++-":{"1":"5/13","12":"2/13","15":"6/13"},"--++--++----++-":{"1":"2/7","2":"3/7","12":"1/14","14":"3/14"},"--++--++----+-":{"2":"1/6","12":"1/3","13":"1/2"},"--++--++-----":{"1":"1/3","6":"1/2","12":"1/6"},"--++--+-":{"6":"2/3","7":"1/3"},"--++---++":{"4":"1/2","8":"1/2"},"--++---+-+":{"0":"1/4","6":"1/4","9":"1/2"},"--++---+--+":{"6":"1/2","10":"1/2"},"--++---+---++++++++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+++++++++++++-+":{"7":"5/39","16":"25/78","24":"7/39","25":"29/78"},"--++---+---+++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"--++---+---++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+---+++++++++++-":{"3":"1/6","9":"1/6","16":"1/24","20":"5/24","22":"5/12"},"--++---+---++++++++++-":{"3":"1/8","4":"3/32","16":"1/32","20":"9/32","21":"15/32"},"--++---+---+++++++++-":{"16":"1/2","20":"1/2"},"--++---+---++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"--++---+---+++++++-":{"2":"1/3","10":"1/3","16":"1/6","18":"1/6"},"--++---+---++++++-":{"2":"1/4","10":"1/4","16":"1/4","17":"1/4"},"--++---+---+++++-++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+++++-+++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+---+++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"--++---+---+++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+---+++++-+++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"--++---+---+++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"--++---+---+++++-+++-++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+++++-+++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+---+++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"--++---+---+++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+---+++++-+++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"--++---+---+++++-+++--":{"6":"1/2","11":"1/3","21":"1/6"},"--++---+---+++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"--++---+---+++++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"--++---+---+++++--+++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+++++--++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+---+++++--++++++--+":{"11":"3/8","12":"1/16","20":"7/32","26":"11/32"},"--++---+---+++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+---+++++--++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"--++---+---+++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"--++---+---+++++--++-++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+++++--++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+---+++++--++-+++--+":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"--++---+---+++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+---+++++--++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"--++---+---+++++--++--":{"6":"1/2","11":"1/3","21":"1/6"},"--++---+---+++++--+-":{"11":"1/2","19":"1/2"},"--++---+---+++++---":{"6":"3/8","11":"1/4","12":"1/8","18":"1/4"},"--++---+---++++-":{"11":"1/2","15":"1/2"},"--++---+---+++-":{"1":"1/3","11":"1/3","14":"1/3"},"--++---+---++-":{"1":"1/5","11":"1/5","12":"1/5","13":"2/5"},"--++---+---+-++++":{"12":"1/2","16":"1/2"},"--++---+---+-+++-++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+-+++-+++++++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+---+-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"--++---+---+-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+---+-+++-+++++-":{"12":"1/12","16":"7/24","17":"1/2","22":"1/8"},"--++---+---+-+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"--++---+---+-+++-+++-":{"6":"15/38","11":"5/19","12":"3/38","17":"2/19","20":"3/19"},"--++---+---+-+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"--++---+---+-+++-+-":{"0":"1/6","2":"1/3","17":"1/6","18":"1/3"},"--++---+---+-+++--+++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+-+++--++++++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+---+-+++--++++++--+":{"11":"1/3","13":"1/9","20":"2/9","26":"1/3"},"--++---+---+-+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+---+-+++--++++-":{"13":"2/9","16":"1/6","20":"5/18","22":"1/3"},"--++---+---+-+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"--++---+---+-+++--++-++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+-+++--++-+++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+---+-+++--++-+++--+":{"1":"3/13","11":"5/13","21":"2/13","26":"3/13"},"--++---+---+-+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+---+-+++--++-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"--++---+---+-+++--++--":{"1":"1/3","11":"1/3","12":"1/6","21":"1/6"},"--++---+---+-+++--+-":{"11":"1/2","19":"1/2"},"--++---+---+-+++---":{"1":"1/3","11":"1/3","18":"1/3"},"--++---+---+-++-":{"11":"1/2","15":"1/2"},"--++---+---+-+-":{"1":"1/3","11":"1/3","14":"1/3"},"--++---+---+--+++":{"12":"1/2","16":"1/2"},"--++---+---+--++-+":{"13":"1/2","17":"1/2"},"--++---+---+--++--+++++++":{"11":"4/15","19":"1/3","24":"2/5"},"--++---+---+--++--++++++-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+---+--++--++++++--+":{"0":"1/7","11":"3/7","20":"1/7","26":"2/7"},"--++---+---+--++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+---+--++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++---+---+--++--+++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--++---+---+--++--++-":{"1":"1/3","11":"1/3","13":"2/9","20":"1/9"},"--++---+---+--++--+-":{"11":"1/2","19":"1/2"},"--++---+---+--++---":{"1":"1/3","11":"1/3","18":"1/3"},"--++---+---+--+-":{"11":"1/2","15":"1/2"},"--++---+---+---":{"1":"1/3","11":"1/3","14":"1/3"},"--++---+----+++++":{"2":"2/5","6":"1/10","7":"1/10","11":"3/10","16":"1/10"},"--++---+----++++-+":{"2":"1/2","11":"1/3","17":"1/6"},"--++---+----++++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+----++++--++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+----++++--++++++--+":{"7":"7/26","11":"3/26","12":"3/26","20":"7/26","26":"3/13"},"--++---+----++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+----++++--++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"--++---+----++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"--++---+----++++--++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+----++++--++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+----++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+----++++--++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"--++---+----++++--++--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+----++++--++--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+----++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"--++---+----++++--++---":{"2":"1/3","6":"1/3","18":"1/6","22":"1/6"},"--++---+----++++--+-":{"18":"2/3","19":"1/3"},"--++---+----++++---++":{"2":"3/11","11":"2/11","12":"2/11","18":"5/22","20":"3/22"},"--++---+----++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"--++---+----++++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+----++++---+--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+----++++---+--++---":{"11":"1/7","12":"1/7","18":"1/2","26":"3/14"},"--++---+----++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"--++---+----++++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+----++++---+---+-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+----++++---+---+---":{"11":"1/5","20":"1/10","22":"2/5","26":"3/10"},"--++---+----++++---+----":{"2":"3/8","6":"3/8","19":"1/8","23":"1/8"},"--++---+----++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"--++---+----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"--++---+----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"--++---+----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++---+----++++-------+-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"--++---+----++++-------+---":{"11":"13/42","12":"1/7","19":"1/3","26":"3/14"},"--++---+----++++--------+":{"24":"1"},"--++---+----++++---------+":{"12":"1/4","25":"3/4"},"--++---+----++++-----------":{"23":"3/5","26":"2/5"},"--++---+----+++-":{"1":"5/13","12":"2/13","15":"6/13"},"--++---+----++-":{"1":"2/7","2":"3/7","12":"1/14","14":"3/14"},"--++---+----+-":{"2":"1/6","12":"1/3","13":"1/2"},"--++---+-----++++":{"12":"1/2","16":"1/2"},"--++---+-----+++-+":{"2":"1/2","11":"1/3","17":"1/6"},"--++---+-----+++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+-----+++--++++++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+-----+++--++++++--+":{"7":"1/5","13":"1/5","20":"3/10","26":"3/10"},"--++---+-----+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+-----+++--++++-":{"13":"2/9","16":"1/6","20":"5/18","22":"1/3"},"--++---+-----+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"--++---+-----+++--++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+-----+++--++-+++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+-----+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+-----+++--++-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"--++---+-----+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"--++---+-----+++--+-":{"18":"2/3","19":"1/3"},"--++---+-----+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"--++---+-----+++---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+-----+++---+-+++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+-----+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+-----+++---+-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"--++---+-----+++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+-----+++---+--++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+-----+++---+--++---":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"--++---+-----+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"--++---+-----+++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+-----+++---+---+-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+-----+++---+---+---":{"11":"1/5","12":"3/20","20":"7/40","22":"7/40","26":"3/10"},"--++---+-----+++---+----":{"3":"1/9","11":"1/9","12":"2/9","19":"1/3","23":"2/9"},"--++---+-----+++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"--++---+-----+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"--++---+-----+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"--++---+-----+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++---+-----+++-------+-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"--++---+-----+++-------+---":{"11":"4/15","13":"1/5","19":"1/3","26":"1/5"},"--++---+-----+++--------+":{"24":"1"},"--++---+-----+++---------+":{"13":"1/3","25":"2/3"},"--++---+-----+++-----------":{"23":"3/5","26":"2/5"},"--++---+-----++-":{"1":"1/3","13":"2/9","15":"4/9"},"--++---+-----+-":{"1":"1/4","2":"3/8","13":"1/8","14":"1/4"},"--++---+------+++":{"12":"1/2","16":"1/2"},"--++---+------++-+":{"7":"1/3","11":"1/3","13":"1/6","17":"1/6"},"--++---+------++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+------++--++++++-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+------++--++++++--+":{"7":"1/5","18":"3/10","20":"1/5","26":"3/10"},"--++---+------++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+------++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++---+------++--+++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--++---+------++--++-":{"13":"1/3","18":"1/2","20":"1/6"},"--++---+------++--+-":{"18":"2/3","19":"1/3"},"--++---+------++---++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+------++---+++++-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+------++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++---+------++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++---+------++---++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--++---+------++---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+------++---+-+++-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+------++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++---+------++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"--++---+------++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++---+------++---+--++-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+------++---+--++---":{"11":"1/5","13":"1/5","20":"1/10","21":"1/5","26":"3/10"},"--++---+------++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"--++---+------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"--++---+------++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"--++---+------++-----+":{"1":"1/3","7":"1/3","19":"2/9","21":"1/9"},"--++---+------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"--++---+------++------++-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+------++------++---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"--++---+------++------+-":{"22":"2/3","23":"1/3"},"--++---+------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++---+------++-------+-+":{"7":"20/81","15":"25/81","24":"1/27","25":"11/27"},"--++---+------++-------+---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"--++---+------++--------+":{"24":"1"},"--++---+------++---------+":{"23":"1/3","25":"2/3"},"--++---+------++-----------":{"23":"3/5","26":"2/5"},"--++---+------+-":{"1":"3/7","7":"2/7","15":"2/7"},"--++---+-------":{"1":"1/3","7":"1/3","14":"1/3"},"--++----+":{"7":"1/3","8":"2/3"},"--++-----+":{"7":"1/3","9":"2/3"},"--++------+":{"7":"1/3","10":"2/3"},"--++-------+":{"7":"1/2","11":"1/2"},"--++--------+":{"2":"1/2","6":"1/8","7":"1/4","12":"1/8"},"--++---------+":{"2":"1/2","7":"1/3","13":"1/6"},"--++----------+++":{"2":"1/2","7":"1/3","16":"1/6"},"--++----------++-+":{"13":"1/2","17":"1/2"},"--++----------++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++----------++--++++++-+":{"3":"1/4","15":"1/4","18":"1/8","25":"3/8"},"--++----------++--++++++--+":{"2":"1/4","18":"3/8","20":"1/8","26":"1/4"},"--++----------++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++----------++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++----------++--+++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--++----------++--++-":{"2":"3/7","7":"2/7","18":"3/14","20":"1/14"},"--++----------++--+-":{"18":"2/3","19":"1/3"},"--++----------++---++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++----------++---+++++-+":{"3":"1/4","14":"1/8","15":"1/4","25":"3/8"},"--++----------++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++----------++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++----------++---++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--++----------++---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++----------++---+-+++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"--++----------++---+-+++---":{"7":"1/5","13":"1/5","20":"3/10","26":"3/10"},"--++----------++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++----------++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"--++----------++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"--++----------++---+--++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"--++----------++---+--++---":{"7":"1/5","13":"1/5","20":"3/10","26":"3/10"},"--++----------++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"--++----------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"--++----------++----+":{"2":"1/5","7":"2/15","14":"2/5","19":"1/5","20":"1/15"},"--++----------++-----+":{"14":"1/2","19":"1/3","21":"1/6"},"--++----------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"--++----------++------++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"--++----------++------++---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"--++----------++------+-":{"22":"2/3","23":"1/3"},"--++----------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++----------++-------+-+":{"3":"1/4","15":"1/3","22":"1/24","25":"3/8"},"--++----------++-------+---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"--++----------++--------+":{"24":"1"},"--++----------++---------+":{"23":"1/3","25":"2/3"},"--++----------++-----------":{"23":"3/5","26":"2/5"},"--++----------+-":{"14":"2/3","15":"1/3"},"--++-----------++":{"12":"1/2","16":"1/2"},"--++-----------+-+":{"14":"1/4","16":"1/4","17":"1/2"},"--++-----------+--+":{"14":"1/2","18":"1/2"},"--++-----------+---++++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++-----------+---+++++-+":{"2":"1/3","15":"1/3","25":"1/3"},"--++-----------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++-----------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++-----------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"--++-----------+---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"--++-----------+---+-+++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"--++-----------+---+-+++---":{"11":"3/14","14":"2/7","20":"3/14","26":"2/7"},"--++-----------+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++-----------+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"--++-----------+---+--":{"14":"1/2","19":"1/3","21":"1/6"},"--++-----------+----+++++":{"19":"7/10","20":"1/10","24":"1/5"},"--++-----------+----++++-+":{"2":"1/3","15":"1/3","25":"1/3"},"--++-----------+----+++-":{"14":"5/9","20":"1/9","23":"1/3"},"--++-----------+----++-":{"9":"1/7","20":"2/7","22":"4/7"},"--++-----------+----+-":{"3":"3/17","7":"3/17","15":"1/17","20":"4/17","21":"6/17"},"--++-----------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"--++-----------+-----+++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"--++-----------+-----+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++-----------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++-----------+-----+-":{"21":"1/2","22":"1/2"},"--++-----------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"--++-----------+------++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"--++-----------+------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++-----------+------+-":{"22":"2/3","23":"1/3"},"--++-----------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++-----------+-------+-+":{"3":"1/4","15":"1/3","22":"1/24","25":"3/8"},"--++-----------+-------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++-----------+--------+":{"24":"1"},"--++-----------+---------+":{"23":"1/3","25":"2/3"},"--++-----------+-----------":{"23":"3/5","26":"2/5"},"--++------------+":{"13":"1/2","16":"1/2"},"--++-------------+":{"15":"1/3","17":"2/3"},"--++--------------+":{"15":"1/3","18":"2/3"},"--++---------------+":{"15":"1/2","19":"1/2"},"--++----------------+++++":{"24":"1"},"--++----------------++++-+-":{"25":"1/2","26":"1/2"},"--++----------------+++-":{"20":"1/4","23":"3/4"},"--++----------------++-":{"20":"1/4","22":"3/4"},"--++----------------+-":{"1":"1/4","3":"1/4","15":"1/12","20":"1/6","21":"1/4"},"--++-----------------++++":{"19":"2/3","21":"2/15","24":"1/5"},"--++-----------------+++-+-":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++-----------------+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++-----------------++-":{"14":"1/2","21":"1/6","23":"1/3"},"--++-----------------+-":{"21":"1/2","22":"1/2"},"--++------------------+++":{"19":"8/13","23":"2/13","24":"3/13"},"--++------------------++-+":{"21":"1/2","25":"1/2"},"--++------------------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++------------------+-":{"22":"2/3","23":"1/3"},"--++-------------------++":{"19":"8/13","23":"2/13","24":"3/13"},"--++-------------------+-+":{"22":"10/17","24":"1/17","25":"6/17"},"--++-------------------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"--++--------------------+":{"24":"1"},"--++---------------------+":{"23":"1/3","25":"2/3"},"--++-----------------------":{"23":"3/5","26":"2/5"},"--+-":{"2":"2/3","3":"1/3"},"---++":{"2":"3/4","4":"1/4"},"---+-+":{"2":"1/2","5":"1/2"},"---+--+":{"2":"1/2","6":"1/2"},"---+---++":{"4":"1/2","8":"1/2"},"---+---+-+":{"5":"1/2","9":"1/2"},"---+---+--+":{"2":"1/2","10":"1/2"},"---+---+---++++++++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"---+---+---+++++++++++++-+":{"7":"5/39","16":"25/78","24":"7/39","25":"29/78"},"---+---+---+++++++++++++--+":{"11":"3/7","16":"1/28","20":"5/28","26":"5/14"},"---+---+---++++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+---+++++++++++-":{"3":"1/6","9":"1/6","16":"1/24","20":"5/24","22":"5/12"},"---+---+---++++++++++-":{"3":"1/8","4":"3/32","16":"1/32","20":"9/32","21":"15/32"},"---+---+---+++++++++-":{"16":"1/2","20":"1/2"},"---+---+---++++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"---+---+---+++++++-":{"2":"3/7","7":"2/7","16":"1/14","18":"3/14"},"---+---+---++++++-":{"7":"1/8","10":"3/16","16":"5/16","17":"3/8"},"---+---+---+++++-++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"---+---+---+++++-+++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+---+++++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"---+---+---+++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+---+++++-+++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"---+---+---+++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"---+---+---+++++-+++-++++":{"11":"4/15","19":"1/3","24":"2/5"},"---+---+---+++++-+++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+---+++++-+++-+++--+":{"11":"1/3","17":"1/9","21":"2/9","26":"1/3"},"---+---+---+++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---+---+++++-+++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"---+---+---+++++-+++--":{"6":"1/2","11":"1/3","21":"1/6"},"---+---+---+++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"---+---+---+++++-+-":{"2":"1/2","11":"1/3","16":"1/12","18":"1/12"},"---+---+---+++++--":{"2":"1/2","11":"1/3","17":"1/6"},"---+---+---++++-":{"11":"1/2","15":"1/2"},"---+---+---+++-":{"1":"1/3","11":"1/3","14":"1/3"},"---+---+---++-":{"2":"1/2","11":"1/3","13":"1/6"},"---+---+---+-++++":{"12":"1/2","16":"1/2"},"---+---+---+-+++-++++++++":{"11":"4/15","19":"1/3","24":"2/5"},"---+---+---+-+++-+++++++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+---+-+++-+++++++--+":{"11":"7/17","17":"1/17","20":"3/17","26":"6/17"},"---+---+---+-+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+---+-+++-+++++-":{"12":"1/12","16":"7/24","17":"1/2","22":"1/8"},"---+---+---+-+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"---+---+---+-+++-+++-":{"2":"1/2","11":"1/3","12":"1/18","20":"1/9"},"---+---+---+-+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"---+---+---+-+++-+-":{"2":"1/2","11":"1/3","16":"1/12","18":"1/12"},"---+---+---+-+++--":{"2":"1/2","11":"1/3","17":"1/6"},"---+---+---+-++-":{"11":"1/2","15":"1/2"},"---+---+---+-+-":{"1":"1/3","11":"1/3","14":"1/3"},"---+---+---+--":{"2":"1/2","11":"1/3","13":"1/6"},"---+---+----+++++++++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++++++++++-+":{"7":"5/39","16":"25/78","24":"7/39","25":"29/78"},"---+---+----++++++++++++--+":{"7":"4/11","11":"3/11","16":"3/44","20":"7/44","26":"3/22"},"---+---+----+++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+----++++++++++-":{"3":"1/6","9":"1/6","16":"1/24","20":"5/24","22":"5/12"},"---+---+----+++++++++-":{"3":"1/8","4":"3/32","16":"1/32","20":"9/32","21":"15/32"},"---+---+----++++++++-":{"16":"1/2","20":"1/2"},"---+---+----+++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"---+---+----++++++-":{"2":"3/7","7":"2/7","16":"1/14","18":"3/14"},"---+---+----+++++-":{"6":"1/4","7":"1/6","16":"1/4","17":"1/3"},"---+---+----++++-++++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++-+++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++-+++++++--+":{"7":"1/3","11":"2/9","17":"1/9","20":"1/6","26":"1/6"},"---+---+----++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+----++++-+++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"---+---+----++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"---+---+----++++-+++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++-+++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++-+++-+++--+":{"7":"1/4","11":"1/12","17":"1/6","21":"1/4","26":"1/4"},"---+---+----++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---+----++++-+++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"---+---+----++++-+++--":{"17":"1/2","21":"1/2"},"---+---+----++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"---+---+----++++-+-":{"2":"3/8","7":"1/4","17":"1/8","18":"1/4"},"---+---+----++++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++--++++++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++--++++++--+":{"7":"7/26","11":"3/26","12":"3/26","20":"7/26","26":"3/13"},"---+---+----++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+----++++--++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"---+---+----++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"---+---+----++++--++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++--++-+++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---+----++++--++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"---+---+----++++--++--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++--++--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"---+---+----++++--++---":{"18":"1/2","22":"1/2"},"---+---+----++++--+-":{"18":"2/3","19":"1/3"},"---+---+----++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"---+---+----++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"---+---+----++++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++---+--++-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++---+--++---":{"11":"1/7","12":"1/7","18":"1/2","26":"3/14"},"---+---+----++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"---+---+----++++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+----++++---+---+-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++---+---+---":{"11":"1/5","20":"1/10","22":"2/5","26":"3/10"},"---+---+----++++---+----":{"19":"1/2","23":"1/2"},"---+---+----++++----+":{"2":"6/13","7":"4/13","17":"1/13","19":"1/13","20":"1/13"},"---+---+----++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"---+---+----++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"---+---+----++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+---+----++++-------+-+":{"7":"5/39","12":"25/78","24":"7/39","25":"29/78"},"---+---+----++++-------+---":{"11":"13/42","12":"1/7","19":"1/3","26":"3/14"},"---+---+----++++--------+":{"24":"1"},"---+---+----++++---------+":{"12":"1/4","25":"3/4"},"---+---+----++++-----------":{"23":"3/5","26":"2/5"},"---+---+----+++-":{"1":"5/13","12":"2/13","15":"6/13"},"---+---+----++-":{"2":"1/2","7":"1/3","14":"1/6"},"---+---+----+-":{"2":"1/2","7":"1/3","13":"1/6"},"---+---+-----++++":{"12":"1/2","16":"1/2"},"---+---+-----+++-++++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+-----+++-+++++++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++-+++++++--+":{"7":"7/22","11":"19/66","12":"3/22","17":"7/33","26":"1/22"},"---+---+-----+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+-----+++-+++++-":{"12":"1/12","16":"7/24","17":"1/2","22":"1/8"},"---+---+-----+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"---+---+-----+++-+++-":{"12":"1/6","17":"1/2","20":"1/3"},"---+---+-----+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"---+---+-----+++-+-":{"12":"1/4","17":"1/2","18":"1/4"},"---+---+-----+++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+-----+++--++++++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++--++++++--+":{"7":"1/5","13":"1/5","20":"3/10","26":"3/10"},"---+---+-----+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---+-----+++--++++-":{"13":"2/9","16":"1/6","20":"5/18","22":"1/3"},"---+---+-----+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"---+---+-----+++--++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+-----+++--++-+++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---+-----+++--++-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"---+---+-----+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"---+---+-----+++--+-":{"18":"2/3","19":"1/3"},"---+---+-----+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"---+---+-----+++---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+-----+++---+-+++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++---+-+++---":{"2":"1/4","18":"3/8","20":"1/8","26":"1/4"},"---+---+-----+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---+-----+++---+-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"---+---+-----+++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+-----+++---+--++-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++---+--++---":{"11":"1/5","12":"3/20","21":"7/20","26":"3/10"},"---+---+-----+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"---+---+-----+++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---+-----+++---+---+-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++---+---+---":{"11":"1/5","12":"3/20","20":"7/40","22":"7/40","26":"3/10"},"---+---+-----+++---+----":{"3":"1/9","11":"1/9","12":"2/9","19":"1/3","23":"2/9"},"---+---+-----+++----+":{"2":"6/13","7":"4/13","17":"1/13","19":"1/13","20":"1/13"},"---+---+-----+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"---+---+-----+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"---+---+-----+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+---+-----+++-------+-+":{"7":"5/34","13":"25/68","24":"9/68","25":"6/17"},"---+---+-----+++-------+---":{"11":"4/15","13":"1/5","19":"1/3","26":"1/5"},"---+---+-----+++--------+":{"24":"1"},"---+---+-----+++---------+":{"13":"1/3","25":"2/3"},"---+---+-----+++-----------":{"23":"3/5","26":"2/5"},"---+---+-----++-":{"1":"1/3","13":"2/9","15":"4/9"},"---+---+-----+-":{"2":"1/2","7":"1/3","12":"1/12","14":"1/12"},"---+---+------":{"2":"1/2","7":"1/3","13":"1/6"},"---+----+":{"2":"1/2","8":"1/2"},"---+-----+":{"7":"1/3","9":"2/3"},"---+------+":{"7":"1/3","10":"2/3"},"---+-------+":{"7":"1/2","11":"1/2"},"---+--------+++++++++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++++++++++-+":{"3":"5/37","16":"25/74","24":"6/37","25":"27/74"},"---+--------++++++++++++--+":{"16":"1/4","20":"1/4","26":"1/2"},"---+--------+++++++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+--------++++++++++-":{"3":"1/6","9":"1/6","16":"1/24","20":"5/24","22":"5/12"},"---+--------+++++++++-":{"3":"1/8","4":"3/32","16":"1/32","20":"9/32","21":"15/32"},"---+--------++++++++-":{"16":"1/2","20":"1/2"},"---+--------+++++++-":{"8":"5/26","16":"9/26","19":"6/13"},"---+--------++++++-":{"2":"1/3","16":"1/6","18":"1/2"},"---+--------+++++-":{"3":"1/4","7":"1/4","16":"1/4","17":"1/4"},"---+--------++++-++++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++-+++++++-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++-+++++++--+":{"3":"1/5","12":"1/5","20":"3/10","26":"3/10"},"---+--------++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+--------++++-+++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"---+--------++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"---+--------++++-+++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++-+++-+++-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++-+++-+++--+":{"3":"1/6","17":"2/9","20":"1/12","21":"5/18","26":"1/4"},"---+--------++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+--------++++-+++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"---+--------++++-+++--":{"3":"3/8","7":"3/8","17":"1/8","21":"1/8"},"---+--------++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"---+--------++++-+-":{"3":"1/4","7":"1/4","17":"1/4","18":"1/4"},"---+--------++++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++--++++++-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++--++++++--+":{"3":"1/5","12":"1/5","20":"3/10","26":"3/10"},"---+--------++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+--------++++--++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"---+--------++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"---+--------++++--++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++--++-+++-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+--------++++--++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"---+--------++++--++--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++--++--++-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"---+--------++++--++---":{"3":"1/3","7":"1/3","18":"1/6","22":"1/6"},"---+--------++++--+-":{"18":"2/3","19":"1/3"},"---+--------++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"---+--------++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"---+--------++++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++---+--++-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++---+--++---":{"11":"1/7","12":"1/7","18":"1/2","26":"3/14"},"---+--------++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"---+--------++++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"---+--------++++---+---+-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++---+---+---":{"11":"1/5","20":"1/10","22":"2/5","26":"3/10"},"---+--------++++---+----":{"3":"3/8","7":"3/8","19":"1/8","23":"1/8"},"---+--------++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"---+--------++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"---+--------++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"---+--------++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+--------++++-------+-+":{"3":"5/37","12":"25/74","24":"6/37","25":"27/74"},"---+--------++++-------+---":{"11":"13/42","12":"1/7","19":"1/3","26":"3/14"},"---+--------++++--------+":{"24":"1"},"---+--------++++---------+":{"12":"1/4","25":"3/4"},"---+--------++++-----------":{"23":"3/5","26":"2/5"},"---+--------+++-":{"1":"5/13","12":"2/13","15":"6/13"},"---+--------++-":{"2":"3/7","3":"2/7","12":"1/14","14":"3/14"},"---+--------+-":{"12":"1/2","13":"1/2"},"---+---------++++":{"12":"1/2","16":"1/2"},"---+---------+++-++++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---------+++-+++++++-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++-+++++++--+":{"3":"1/5","13":"1/6","17":"1/10","20":"7/30","26":"3/10"},"---+---------+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---------+++-+++++-":{"12":"1/12","16":"7/24","17":"1/2","22":"1/8"},"---+---------+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"---+---------+++-+++-":{"12":"1/6","17":"1/2","20":"1/3"},"---+---------+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"---+---------+++-+-":{"12":"1/4","17":"1/2","18":"1/4"},"---+---------+++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---------+++--++++++-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+---------+++--++++-":{"13":"2/9","16":"1/6","20":"5/18","22":"1/3"},"---+---------+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"---+---------+++--++-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---------+++--++-+++-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---------+++--++-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"---+---------+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"---+---------+++--+-":{"18":"2/3","19":"1/3"},"---+---------+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"---+---------+++---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---------+++---+-+++-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++---+-+++---":{"7":"1/5","18":"3/10","20":"1/5","26":"3/10"},"---+---------+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+---------+++---+-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"---+---------+++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---------+++---+--++-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++---+--++---":{"7":"1/5","12":"3/20","20":"1/5","21":"3/20","26":"3/10"},"---+---------+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"---+---------+++---+---++":{"3":"4/15","19":"1/3","24":"2/5"},"---+---------+++---+---+-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++---+---+---":{"11":"1/5","12":"3/20","20":"7/40","22":"7/40","26":"3/10"},"---+---------+++---+----":{"3":"3/8","7":"3/8","19":"1/8","23":"1/8"},"---+---------+++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"---+---------+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"---+---------+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"---+---------+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+---------+++-------+-+":{"3":"5/32","13":"25/64","24":"7/64","25":"11/32"},"---+---------+++-------+---":{"11":"4/15","13":"1/5","19":"1/3","26":"1/5"},"---+---------+++--------+":{"24":"1"},"---+---------+++---------+":{"23":"1/3","25":"2/3"},"---+---------+++-----------":{"23":"3/5","26":"2/5"},"---+---------++-":{"1":"1/3","13":"2/9","15":"4/9"},"---+---------+-":{"12":"1/4","13":"1/2","14":"1/4"},"---+----------+++":{"3":"1/4","7":"1/4","13":"1/4","16":"1/4"},"---+----------++-+":{"13":"1/2","17":"1/2"},"---+----------++--+++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+----------++--++++++-+":{"3":"1/4","15":"1/4","18":"1/8","25":"3/8"},"---+----------++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+----------++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"---+----------++--+++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"---+----------++--++-":{"13":"1/3","18":"1/2","20":"1/6"},"---+----------++--+-":{"18":"2/3","19":"1/3"},"---+----------++---++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+----------++---+++++-+":{"3":"1/4","14":"1/8","15":"1/4","25":"3/8"},"---+----------++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+----------++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"---+----------++---++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"---+----------++---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+----------++---+-+++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"---+----------++---+-+++---":{"7":"1/5","13":"1/5","20":"3/10","26":"3/10"},"---+----------++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+----------++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"---+----------++---+--+++":{"3":"4/15","19":"1/3","24":"2/5"},"---+----------++---+--++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"---+----------++---+--++---":{"7":"1/5","13":"1/5","20":"3/10","26":"3/10"},"---+----------++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"---+----------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"---+----------++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"---+----------++-----+":{"14":"1/2","19":"1/3","21":"1/6"},"---+----------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"---+----------++------++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"---+----------++------++---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"---+----------++------+-":{"22":"2/3","23":"1/3"},"---+----------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+----------++-------+-+":{"3":"1/4","15":"1/3","22":"1/24","25":"3/8"},"---+----------++-------+---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"---+----------++--------+":{"24":"1"},"---+----------++---------+":{"23":"1/3","25":"2/3"},"---+----------++-----------":{"23":"3/5","26":"2/5"},"---+----------+-":{"14":"2/3","15":"1/3"},"---+-----------++":{"12":"1/2","16":"1/2"},"---+-----------+-+":{"13":"1/2","17":"1/2"},"---+-----------+--+":{"14":"1/2","18":"1/2"},"---+-----------+---++++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"---+-----------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+-----------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"---+-----------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"---+-----------+---+-++++":{"3":"4/15","19":"1/3","24":"2/5"},"---+-----------+---+-+++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"---+-----------+---+-+++---":{"11":"3/14","14":"2/7","20":"3/14","26":"2/7"},"---+-----------+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+-----------+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"---+-----------+---+--":{"14":"1/2","19":"1/3","21":"1/6"},"---+-----------+----+++++":{"19":"7/10","20":"1/10","24":"1/5"},"---+-----------+----++++-+-":{"15":"5/12","19":"5/12","25":"1/12","26":"1/12"},"---+-----------+----++++---":{"2":"1/3","19":"1/3","25":"2/15","26":"1/5"},"---+-----------+----+++-":{"14":"5/9","20":"1/9","23":"1/3"},"---+-----------+----++-":{"9":"1/7","20":"2/7","22":"4/7"},"---+-----------+----+-":{"3":"3/17","7":"3/17","15":"1/17","20":"4/17","21":"6/17"},"---+-----------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"---+-----------+-----+++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"---+-----------+-----+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+-----------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+-----------+-----+-":{"21":"1/2","22":"1/2"},"---+-----------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"---+-----------+------++-+":{"3":"1/4","15":"1/3","20":"1/24","25":"3/8"},"---+-----------+------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+-----------+------+-":{"22":"2/3","23":"1/3"},"---+-----------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+-----------+-------+-+":{"3":"1/4","15":"1/3","22":"1/24","25":"3/8"},"---+-----------+-------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+-----------+--------+":{"24":"1"},"---+-----------+---------+":{"23":"1/3","25":"2/3"},"---+-----------+-----------":{"23":"3/5","26":"2/5"},"---+------------+":{"13":"1/2","16":"1/2"},"---+-------------+":{"15":"1/3","17":"2/3"},"---+--------------+":{"15":"1/3","18":"2/3"},"---+---------------+":{"15":"1/2","19":"1/2"},"---+----------------+++++":{"24":"1"},"---+----------------++++-+-":{"25":"1/2","26":"1/2"},"---+----------------++++---":{"2":"1/3","19":"1/3","25":"2/15","26":"1/5"},"---+----------------+++-":{"20":"1/4","23":"3/4"},"---+----------------++-":{"20":"1/4","22":"3/4"},"---+----------------+-":{"1":"1/4","3":"1/4","15":"1/12","20":"1/6","21":"1/4"},"---+-----------------++++":{"19":"2/3","21":"2/15","24":"1/5"},"---+-----------------+++-+-":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+-----------------+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+-----------------++-":{"14":"1/2","21":"1/6","23":"1/3"},"---+-----------------+-":{"21":"1/2","22":"1/2"},"---+------------------+++":{"19":"8/13","23":"2/13","24":"3/13"},"---+------------------++-+":{"21":"1/2","25":"1/2"},"---+------------------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+------------------+-":{"22":"2/3","23":"1/3"},"---+-------------------++":{"19":"8/13","23":"2/13","24":"3/13"},"---+-------------------+-+":{"22":"10/17","24":"1/17","25":"6/17"},"---+-------------------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---+--------------------+":{"24":"1"},"---+---------------------+":{"23":"1/3","25":"2/3"},"---+-----------------------":{"23":"3/5","26":"2/5"},"----+":{"2":"1/2","4":"1/2"},"-----+":{"3":"1/3","5":"2/3"},"------+":{"3":"1/3","6":"2/3"},"-------+":{"3":"1/2","7":"1/2"},"--------+":{"2":"1/2","8":"1/2"},"---------+":{"3":"1/3","9":"2/3"},"----------+":{"7":"1/3","10":"2/3"},"-----------+":{"7":"1/2","11":"1/2"},"------------+++++++++++++":{"24":"1"},"------------++++++++++++-+":{"16":"1/4","25":"3/4"},"------------++++++++++++--+":{"16":"1/4","20":"1/4","26":"1/2"},"------------+++++++++++-":{"16":"1/4","23":"3/4"},"------------++++++++++-":{"16":"1/4","22":"3/4"},"------------+++++++++-":{"16":"2/5","21":"3/5"},"------------++++++++-":{"16":"1/2","20":"1/2"},"------------+++++++-":{"16":"1/4","19":"3/4"},"------------++++++-":{"16":"1/4","18":"3/4"},"------------+++++-":{"16":"1/2","17":"1/2"},"------------++++-++++++++":{"16":"3/8","19":"1/4","20":"1/8","24":"1/4"},"------------++++-+++++++-+":{"12":"25/62","16":"5/31","24":"3/31","25":"21/62"},"------------++++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"------------++++-+++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"------------++++-++++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"------------++++-+++-++++":{"19":"1/3","20":"1/3","24":"1/3"},"------------++++-+++-+++-+":{"12":"25/78","20":"5/39","24":"7/39","25":"29/78"},"------------++++-+++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"------------++++-+++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"------------++++-+++--":{"17":"1/2","21":"1/2"},"------------++++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"------------++++-+-":{"16":"1/4","17":"1/2","18":"1/4"},"------------++++--+++++++":{"17":"5/11","19":"3/11","20":"1/11","24":"2/11"},"------------++++--++++++-+":{"12":"5/13","17":"5/26","24":"3/26","25":"4/13"},"------------++++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"------------++++--++++-":{"12":"1/5","16":"1/5","20":"3/10","22":"3/10"},"------------++++--+++-":{"12":"1/8","16":"1/8","20":"3/8","21":"3/8"},"------------++++--++-++++":{"17":"7/16","19":"1/4","21":"1/8","24":"3/16"},"------------++++--++-+++-+":{"12":"25/78","20":"5/39","24":"7/39","25":"29/78"},"------------++++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"------------++++--++-+-":{"12":"1/8","16":"1/8","21":"3/8","22":"3/8"},"------------++++--++--+++":{"17":"5/12","19":"1/3","24":"1/4"},"------------++++--++--++-+":{"12":"25/78","20":"5/39","24":"7/39","25":"29/78"},"------------++++--++--+-":{"14":"1/3","18":"1/3","23":"1/3"},"------------++++--++---":{"18":"1/2","22":"1/2"},"------------++++--+-":{"18":"2/3","19":"1/3"},"------------++++---++":{"12":"2/7","16":"1/14","18":"3/7","20":"3/14"},"------------++++---+-+":{"12":"1/4","18":"1/2","21":"1/4"},"------------++++---+--+++":{"17":"5/12","19":"1/3","24":"1/4"},"------------++++---+--++-+":{"12":"25/78","20":"5/39","24":"7/39","25":"29/78"},"------------++++---+--++---":{"3":"1/10","11":"1/10","18":"7/20","20":"3/20","26":"3/10"},"------------++++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"------------++++---+---++":{"17":"5/12","19":"1/3","24":"1/4"},"------------++++---+---+-+":{"12":"3/10","22":"1/5","24":"1/5","25":"3/10"},"------------++++---+---+---":{"11":"1/5","20":"1/10","22":"2/5","26":"3/10"},"------------++++---+----":{"19":"1/2","23":"1/2"},"------------++++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"------------++++-----+":{"12":"1/4","19":"1/3","21":"5/12"},"------------++++------+":{"12":"1/4","19":"1/3","22":"5/12"},"------------++++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"------------++++-------+-+":{"12":"25/64","19":"5/32","24":"3/16","25":"17/64"},"------------++++-------+---":{"11":"13/42","12":"1/7","19":"1/3","26":"3/14"},"------------++++--------+":{"24":"1"},"------------++++---------+":{"12":"1/4","25":"3/4"},"------------++++-----------":{"23":"3/5","26":"2/5"},"------------+++-":{"12":"1/4","15":"3/4"},"------------++-":{"12":"1/4","14":"3/4"},"------------+-":{"12":"1/2","13":"1/2"},"-------------++++":{"12":"1/2","16":"1/2"},"-------------+++-++++++++":{"16":"3/8","19":"1/4","20":"1/8","24":"1/4"},"-------------+++-+++++++-+":{"13":"25/52","16":"5/26","24":"1/52","25":"4/13"},"-------------+++-+++++++--+":{"12":"1/4","13":"1/8","17":"3/8","26":"1/4"},"-------------+++-++++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-------------+++-+++++-":{"12":"1/12","16":"7/24","17":"1/2","22":"1/8"},"-------------+++-++++-":{"12":"1/8","16":"1/4","17":"1/2","21":"1/8"},"-------------+++-+++-":{"12":"1/6","17":"1/2","20":"1/3"},"-------------+++-++-":{"8":"1/7","17":"3/7","19":"3/7"},"-------------+++-+-":{"12":"1/4","17":"1/2","18":"1/4"},"-------------+++--+++++++":{"17":"5/11","19":"3/11","20":"1/11","24":"2/11"},"-------------+++--++++++-+":{"13":"5/11","17":"5/22","24":"1/22","25":"3/11"},"-------------+++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"-------------+++--++++-":{"13":"2/9","16":"1/6","20":"5/18","22":"1/3"},"-------------+++--+++-":{"13":"2/15","16":"1/10","20":"11/30","21":"2/5"},"-------------+++--++-++++":{"17":"7/16","19":"1/4","21":"1/8","24":"3/16"},"-------------+++--++-+++-+":{"13":"25/68","20":"5/34","24":"9/68","25":"6/17"},"-------------+++--++-+++---":{"3":"1/5","12":"1/5","20":"3/10","26":"3/10"},"-------------+++--++-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-------------+++--++-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"-------------+++--++--":{"12":"1/4","18":"1/2","21":"1/4"},"-------------+++--+-":{"18":"2/3","19":"1/3"},"-------------+++---++":{"13":"1/3","18":"1/2","20":"1/6"},"-------------+++---+-++++":{"17":"7/16","19":"1/4","21":"1/8","24":"3/16"},"-------------+++---+-+++-+":{"13":"25/68","20":"5/34","24":"9/68","25":"6/17"},"-------------+++---+-+++---":{"3":"1/5","12":"1/5","20":"3/10","26":"3/10"},"-------------+++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"-------------+++---+-+-":{"13":"1/7","16":"3/28","21":"5/14","22":"11/28"},"-------------+++---+--+++":{"12":"1/8","17":"17/48","19":"1/3","24":"3/16"},"-------------+++---+--++-+":{"13":"25/68","20":"5/34","24":"9/68","25":"6/17"},"-------------+++---+--++---":{"3":"1/5","12":"1/5","20":"3/10","26":"3/10"},"-------------+++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"-------------+++---+---++":{"12":"1/8","17":"17/48","19":"1/3","24":"3/16"},"-------------+++---+---+-+":{"13":"15/44","22":"5/22","24":"7/44","25":"3/11"},"-------------+++---+---+---":{"11":"1/5","12":"3/20","20":"7/40","22":"7/40","26":"3/10"},"-------------+++---+----":{"19":"1/2","23":"1/2"},"-------------+++----+":{"13":"2/5","17":"1/5","19":"1/5","20":"1/5"},"-------------+++-----+":{"13":"1/3","19":"1/3","21":"1/3"},"-------------+++------+":{"13":"1/3","19":"1/3","22":"1/3"},"-------------+++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"-------------+++-------+-+":{"13":"25/54","19":"5/27","24":"7/54","25":"2/9"},"-------------+++-------+---":{"11":"4/15","13":"1/5","19":"1/3","26":"1/5"},"-------------+++--------+":{"24":"1"},"-------------+++---------+":{"23":"1/3","25":"2/3"},"-------------+++-----------":{"23":"3/5","26":"2/5"},"-------------++-":{"1":"1/3","13":"2/9","15":"4/9"},"-------------+-":{"12":"1/4","13":"1/2","14":"1/4"},"--------------+++":{"12":"1/2","16":"1/2"},"--------------++-+":{"13":"1/2","17":"1/2"},"--------------++--+++++++":{"13":"1/2","19":"1/3","24":"1/6"},"--------------++--++++++-+":{"18":"1/2","25":"1/2"},"--------------++--+++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--------------++--++++-":{"9":"1/7","20":"2/7","22":"4/7"},"--------------++--+++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--------------++--++-":{"13":"1/3","18":"1/2","20":"1/6"},"--------------++--+-":{"18":"2/3","19":"1/3"},"--------------++---++++++":{"13":"1/2","19":"1/3","24":"1/6"},"--------------++---+++++-+":{"14":"1/2","18":"1/3","25":"1/6"},"--------------++---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"--------------++---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"--------------++---++-":{"14":"1/7","16":"1/14","20":"5/14","21":"3/7"},"--------------++---+-++++":{"13":"1/2","19":"1/3","24":"1/6"},"--------------++---+-+++-+":{"15":"25/81","20":"20/81","24":"1/27","25":"11/27"},"--------------++---+-+++---":{"3":"1/10","11":"1/10","13":"7/30","20":"4/15","26":"3/10"},"--------------++---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"--------------++---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"--------------++---+--+++":{"13":"1/2","19":"1/3","24":"1/6"},"--------------++---+--++-+":{"15":"25/81","20":"20/81","24":"1/27","25":"11/27"},"--------------++---+--++---":{"3":"1/10","11":"1/10","13":"7/30","20":"4/15","26":"3/10"},"--------------++---+--+-":{"14":"1/3","22":"1/3","23":"1/3"},"--------------++---+---":{"13":"1/3","19":"1/3","22":"1/3"},"--------------++----+":{"14":"12/23","17":"1/23","19":"7/23","20":"3/23"},"--------------++-----+":{"14":"1/2","19":"1/3","21":"1/6"},"--------------++------+++":{"19":"8/13","23":"2/13","24":"3/13"},"--------------++------++-+":{"15":"25/81","20":"20/81","24":"1/27","25":"11/27"},"--------------++------++---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"--------------++------+-":{"22":"2/3","23":"1/3"},"--------------++-------++":{"19":"8/13","23":"2/13","24":"3/13"},"--------------++-------+-+":{"15":"3/11","22":"4/11","24":"1/11","25":"3/11"},"--------------++-------+---":{"11":"1/6","14":"1/3","19":"1/3","26":"1/6"},"--------------++--------+":{"24":"1"},"--------------++---------+":{"23":"1/3","25":"2/3"},"--------------++-----------":{"23":"3/5","26":"2/5"},"--------------+-":{"14":"2/3","15":"1/3"},"---------------++":{"12":"1/2","16":"1/2"},"---------------+-+":{"13":"1/2","17":"1/2"},"---------------+--+":{"14":"1/2","18":"1/2"},"---------------+---++++++":{"13":"1/2","19":"1/3","24":"1/6"},"---------------+---+++++-+-":{"25":"1/2","26":"1/2"},"---------------+---++++-":{"14":"5/9","20":"1/9","23":"1/3"},"---------------+---+++-":{"9":"1/7","20":"2/7","22":"4/7"},"---------------+---++-":{"4":"1/16","20":"3/8","21":"9/16"},"---------------+---+-++++":{"13":"1/2","19":"1/3","24":"1/6"},"---------------+---+-+++-+":{"15":"25/81","20":"20/81","24":"1/27","25":"11/27"},"---------------+---+-+++---":{"11":"3/14","14":"2/7","20":"3/14","26":"2/7"},"---------------+---+-++-":{"14":"1/2","21":"1/6","23":"1/3"},"---------------+---+-+-":{"9":"1/11","21":"4/11","22":"6/11"},"---------------+---+--":{"14":"1/2","19":"1/3","21":"1/6"},"---------------+----+++++":{"19":"7/10","20":"1/10","24":"1/5"},"---------------+----++++-+-":{"15":"5/12","19":"5/12","25":"1/12","26":"1/12"},"---------------+----++++---":{"3":"1/5","11":"1/15","19":"1/3","25":"4/25","26":"6/25"},"---------------+----+++-":{"14":"5/9","20":"1/9","23":"1/3"},"---------------+----++-":{"9":"1/7","20":"2/7","22":"4/7"},"---------------+----+-":{"20":"1/2","21":"1/2"},"---------------+-----++++":{"19":"2/3","21":"2/15","24":"1/5"},"---------------+-----+++-+":{"15":"25/81","20":"20/81","24":"1/27","25":"11/27"},"---------------+-----+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---------------+-----++-":{"14":"1/2","21":"1/6","23":"1/3"},"---------------+-----+-":{"21":"1/2","22":"1/2"},"---------------+------+++":{"19":"8/13","23":"2/13","24":"3/13"},"---------------+------++-+":{"15":"25/81","20":"20/81","24":"1/27","25":"11/27"},"---------------+------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---------------+------+-":{"22":"2/3","23":"1/3"},"---------------+-------++":{"19":"8/13","23":"2/13","24":"3/13"},"---------------+-------+-+":{"15":"3/11","22":"4/11","24":"1/11","25":"3/11"},"---------------+-------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---------------+--------+":{"24":"1"},"---------------+---------+":{"23":"1/3","25":"2/3"},"---------------+-----------":{"23":"3/5","26":"2/5"},"----------------+":{"13":"1/2","16":"1/2"},"-----------------+":{"15":"1/3","17":"2/3"},"------------------+":{"15":"1/3","18":"2/3"},"-------------------+":{"15":"1/2","19":"1/2"},"--------------------+++++":{"24":"1"},"--------------------++++-+-":{"25":"1/2","26":"1/2"},"--------------------++++---":{"3":"1/5","11":"1/15","19":"1/3","25":"4/25","26":"6/25"},"--------------------+++-":{"20":"1/4","23":"3/4"},"--------------------++-":{"20":"1/4","22":"3/4"},"--------------------+-":{"20":"1/2","21":"1/2"},"---------------------++++":{"19":"2/3","21":"2/15","24":"1/5"},"---------------------+++-+-":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---------------------+++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"---------------------++-":{"14":"1/2","21":"1/6","23":"1/3"},"---------------------+-":{"21":"1/2","22":"1/2"},"----------------------+++":{"19":"8/13","23":"2/13","24":"3/13"},"----------------------++-+":{"21":"1/2","25":"1/2"},"----------------------++---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"----------------------+-":{"22":"2/3","23":"1/3"},"-----------------------++":{"19":"8/13","23":"2/13","24":"3/13"},"-----------------------+-+":{"22":"10/17","24":"1/17","25":"6/17"},"-----------------------+---":{"11":"5/18","19":"2/9","20":"1/6","26":"1/3"},"------------------------+":{"24":"1"},"-------------------------+":{"23":"1/3","25":"2/3"},"---------------------------":{"11":"4/15","23":"1/3","26":"2/5"}}}


==> anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_2-1_3-1_report.json <==
{
  "status": "Solved",
  "primal": 0.32219521044629607,
  "dual": 0.32219521053964073,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 9.971597772081868e-10,
  "dual_residual": 5.169654800171844e-10,
  "seconds": 1.359784661,
  "numerical_max_score": 0.3221952119083642,
  "c": "3/2",
  "n": 4,
  "cuts": [
    "4/3",
    "3/2",
    "2",
    "3"
  ],
  "patterns": 408,
  "exclusions": 2229,
  "blocks": [
    5,
    10,
    27,
    24,
    20,
    19,
    21
  ],
  "bound": "9665856393768253/30000000000000000",
  "upper_decimal": 0.32219521312560845,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_certificate.json <==
{"n":4,"c":"3/2","cuts":["4/3","3/2"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[720,-1702,24488],[74,-29431,-98430],[111,30619,-93250]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[813,-904,1,0,166,311],[601,1149,-126,-326,6933,8939],[62,110,3792,-1424,14285,-39446],[62,109,-6272,-4548,-5666,-24525],[93,169,2809,-6604,-33945,-2994],[93,169,-364,12682,-17925,-14553]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151,154],"factor":[[-1126,1749,-268,-2,1,-5,-14,290,158,174,-298,-12,-198,468,184],[-842,-1271,-1913,104,277,-19,-254,3070,548,3156,2378952,1301983,2064879,-11848414,35943022],[-735,-745,2221,155,451,296,-1250,10437,2360,3003,2378786,1301975,2064764,-11848153,35943096],[-83,-73,194,29,-322,-7368,-668,-5637,-26899,-40076,2379703,1302039,2065368,-11849601,35942619],[-83,-72,192,33,1077,12181,-5348,-12358,-10958,-13822,2379480,1302016,2065233,-11849254,35942760],[-120,-113,315,0,-548,-5181,-11711,-20091,10836,27971,2379111,1301977,2065012,-11848669,35942988],[-120,-113,315,1,-231,42,21664,-12722,363,15504,2379206,1301987,2065069,-11848823,35942922],[-199,-241,134,-3512,1627,95,-961,-902,-22110,40144,-4778981,-2615427,-4147977,23801134,-72201501],[-197,-235,129,5858,4563,-387,191,-4130,-6475,8084,-4745910,-2597410,-4119345,23637122,-71704981],[0,0,0,0,0,0,0,0,0,1,56784432,13140768,14322587,49289988,-10471989],[0,0,0,0,0,0,0,0,0,0,13940962,-89269088,21848791,-55486698,-32657045],[-301,-362,202,-2603,6185,-750,1631,-8419,15259,-38332,-4697310,-2570939,-4077237,23396012,-70974979],[-301,-362,201,419,-12029,1014,384,-5352,1738,-12764,-4722876,-2584861,-4099400,23522882,-71359142],[0,0,0,0,0,0,0,0,0,0,16164835,31673238,-64713258,-93941676,-56592447],[0,0,0,0,0,0,0,0,0,0,-1971132,41287786,90901726,-55424550,-48633863]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,130,131,150,174,175,178],"factor":[[1928,-1426,-67,-149,-1532,-2078,-1669,-744,-1330,-8570,23],[703,3701,-389,1983,-43448,-4261491,1312715,1202983,2379115,204031,-29440024],[0,0,0,1,-216,19896660,36043149,45804923,52260605,18944457,26140309],[0,0,0,1,-202,14126416,41023522,-51708708,6436048,56391231,-43859142],[0,0,0,1,-167,-7016726,10059359,28703380,-64558202,89362261,4755997],[104,500,20722,-646,88344,-6927209,5974604,-7273429,474887,1495133,174944138],[97,508,-17256,-26764,116016,-4445022,3305610,-3345575,806370,861442,80473583],[0,0,0,1,-158,-2950018,-44264776,-5504983,47286794,90837803,12908194],[69,291,-3485,27458,170459,1500794,-2203061,3902389,795717,-429924,-93740930],[59,305,9633,-18679,44295,42650545,-19958385,4289368,-17826501,-4178291,-99701828],[42,227,-9564,17992,-33627,35596154,-12373091,-6873555,-18768650,-2377403,168784100]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,153,155,176,177,179,189,190,191],"factor":[[1263,3705,137,-85,44,-428,2747,-94,393,-385,6353,1488,-702],[0,0,0,0,0,0,150,47934724,2138856,64797870,-54711403,-61010250,14058174],[234,-143,-13221,4908,-9757,1570,-26895,985101,-2377150,-3901581,43450839,-84122614,214192867],[2516,-1796,945,-745,471,-1061,45154,-230314,-565385,-844591,-1742320,-5304020,-27113361],[0,0,0,0,0,0,144,-39127123,-65916657,19616614,-54245866,-11381286,44564798],[0,0,0,0,0,0,154,36124245,-14134344,-65568477,-79994185,-8773624,58280214],[0,0,0,0,0,-1,152,-42004193,52295294,198279,-80223102,-59144743,44593895],[138,-94,17272,13416,-14915,6820,-52343,953507,1976982,2913405,10084389,13721323,119997691],[100,-78,-542,-11589,7678,2925,24778,2423617,9950224,15090003,-10990842,144284437,204712815],[97,-89,7464,-12148,11096,-28561,-112886,-11472,-2973196,-4633425,21771984,-65623929,58458432],[235,-151,-7814,11705,-8476,-22558,-123990,310502,4913406,7634891,-28727080,99529151,-48304885],[239,-126,-1465,-15212,-18253,21404,-154809,-419482,-506866,-695250,-7350471,2214645,-60574604],[238,-129,-1363,9207,31893,19173,-121620,13954,-140252,-208176,1266980,-3426197,4920400]],"denominator":100000000}],"bound":"6443904288610679/20000000000000000"}


==> anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_cover.json <==
{"n":4,"c":"3/2","cuts":["4/3","3/2"],"patterns":["++++++++++++---","++++-+++++++---","++++-+++-+++---","++++-+++-+-+---","++++--++++++---","++++--++-+++---","++++--++-+-+---","++++--++--++---","++++--++---+---","++++--++------+","++++--++-------","++-+-+++++++---","++-+-+++-+++---","++-+-+-+-+++---","++-+--++++++---","++-+--++-+++---","++-+--++-+-+---","++-+--++--++---","++-+--++---+---","++-+--++------+","++-+--++-------","++-+---+-+++---","++-+---+--++---","++-+---+---+---","++-+---+------+","++-+---+-------","++----++++++---","++----++-+++---","++----++--++---","++----++---+---","++----++------+","++----++-------","++-----+-+++---","++-----+--++---","++-----+---+--+","++-----+---+---","++-----+------+","++-----+-------","++--------++-++","++--------++--+","++--------++---","++---------+-++","++---------+--+","++---------+---","++------------+","++-------------","-+-+-+++++++---","-+-+--++++++---","-+-+--++-+++---","-+-+--++-+-+---","-+-+--++---+---","-+-+--++------+","-+-+--++-------","-+----++++++---","-+----++-+++---","-+----++-+-+---","-+----++--++---","-+----++---+---","-+----++------+","-+----++-------","-+-----+-+++---","-+-----+--++---","-+-----+---+--+","-+-----+---+---","-+-----+------+","-+-----+-------","-+--------++-++","-+--------++--+","-+--------++---","-+---------+-++","-+---------+--+","-+---------+---","-+------------+","------++++++---","------++-+++--+","------++-+++---","------++-+-+--+","------++-+-+---","------++--++--+","------++--++---","------++---+--+","------++---+---","------++------+","------++-------","-------+-+++---","-------+--++--+","-------+--++---","-------+---+--+","-------+---+---","-------+------+","----------++-++","----------++--+","----------++---","-----------+-++","-----------+--+","-----------+---","--------------+"],"pruned":{"+++++++++++++":{"12":"1"},"++++++++++++-+":{"2":"1/4","13":"3/4"},"++++++++++++--+":{"0":"1/8","7":"3/8","8":"1/4","14":"1/4"},"+++++++++++-":{"4":"2/5","11":"3/5"},"++++++++++-":{"8":"1/2","10":"1/2"},"+++++++++-":{"4":"2/5","9":"3/5"},"++++++++-":{"4":"1/2","8":"1/2"},"+++++++-":{"6":"2/5","7":"3/5"},"++++++-":{"2":"1/2","6":"1/2"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++++++":{"0":"1/8","9":"5/8","12":"1/4"},"++++-+++++++-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++-+++++++--+":{"2":"5/58","8":"5/58","10":"10/29","13":"9/58","14":"19/58"},"++++-++++++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++++-+++++-":{"8":"1/2","10":"1/2"},"++++-++++-":{"5":"1/2","9":"1/2"},"++++-+++-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++++-+++-+++-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++-+++-+++--+":{"2":"5/52","6":"5/52","10":"5/13","13":"3/26","14":"4/13"},"++++-+++-++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++++-+++-+-++":{"0":"1/8","9":"5/8","12":"1/4"},"++++-+++-+-+-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++-+++-+-+--+":{"2":"5/44","6":"5/44","11":"5/11","13":"1/22","14":"3/11"},"++++-+++-+--":{"9":"1/2","11":"1/2"},"++++-+++--":{"5":"1/2","9":"1/2"},"++++-++-":{"5":"1/2","7":"1/2"},"++++-+-":{"2":"1/2","6":"1/2"},"++++--+++++++":{"0":"1/8","9":"5/8","12":"1/4"},"++++--++++++-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++--++++++--+":{"2":"5/58","8":"5/58","10":"10/29","13":"9/58","14":"19/58"},"++++--+++++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++++--++++-":{"8":"1/2","10":"1/2"},"++++--+++-":{"1":"1/6","5":"1/6","8":"1/3","9":"1/3"},"++++--++-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++++--++-+++-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++--++-+++--+":{"2":"5/52","6":"5/52","10":"5/13","13":"3/26","14":"4/13"},"++++--++-++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++++--++-+-++":{"0":"1/8","9":"5/8","12":"1/4"},"++++--++-+-+-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++--++-+-+--+":{"2":"5/44","6":"5/44","11":"5/11","13":"1/22","14":"3/11"},"++++--++-+--":{"9":"1/2","11":"1/2"},"++++--++--+++":{"9":"7/13","10":"2/13","12":"4/13"},"++++--++--++-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++--++--++--+":{"2":"5/52","6":"5/52","10":"5/13","13":"3/26","14":"4/13"},"++++--++--+-":{"2":"1/6","5":"2/9","10":"1/3","11":"5/18"},"++++--++---++":{"9":"1/2","11":"1/5","12":"3/10"},"++++--++---+-+":{"2":"1/8","6":"5/8","13":"1/4"},"++++--++---+--+":{"0":"1/8","6":"7/32","11":"13/32","14":"1/4"},"++++--++----+":{"12":"1"},"++++--++-----+":{"2":"1/4","13":"3/4"},"++++--+-":{"6":"2/5","7":"3/5"},"++++---":{"2":"1/2","6":"1/2"},"+++-":{"2":"1/2","3":"1/2"},"++-++":{"2":"1/2","4":"1/2"},"++-+-++++++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+-+++++++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+-+++++++--+":{"0":"5/58","8":"35/232","10":"65/232","13":"9/58","14":"19/58"},"++-+-++++++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++-+-+++++-":{"8":"1/2","10":"1/2"},"++-+-++++-":{"5":"1/2","9":"1/2"},"++-+-+++-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+-+++-+++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+-+++-+++--+":{"0":"2/19","6":"7/38","10":"13/38","13":"3/38","14":"11/38"},"++-+-+++-++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++-+-+++-+-":{"2":"1/6","5":"1/2","10":"1/3"},"++-+-+++--":{"5":"1/2","9":"1/2"},"++-+-++-":{"5":"1/2","7":"1/2"},"++-+-+-++":{"6":"1/2","8":"1/2"},"++-+-+-+-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+-+-+-+++-+":{"5":"4/7","6":"5/14","13":"1/14"},"++-+-+-+-+++--+":{"0":"3/32","9":"7/32","10":"1/4","13":"1/8","14":"5/16"},"++-+-+-+-++-":{"0":"1/14","4":"1/14","7":"1/14","10":"5/14","11":"3/7"},"++-+-+-+-+-":{"5":"1/2","6":"1/6","10":"1/3"},"++-+-+-+--":{"5":"1/2","9":"1/2"},"++-+-+--":{"5":"1/2","7":"1/2"},"++-+--+++++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+--++++++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+--++++++--+":{"0":"5/58","8":"35/232","10":"65/232","13":"9/58","14":"19/58"},"++-+--+++++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++-+--++++-":{"8":"1/2","10":"1/2"},"++-+--+++-":{"1":"1/6","5":"1/6","8":"1/3","9":"1/3"},"++-+--++-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+--++-+++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+--++-+++--+":{"0":"2/19","6":"7/38","10":"13/38","13":"3/38","14":"11/38"},"++-+--++-++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++-+--++-+-++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+--++-+-+-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+--++-+-+--+":{"0":"5/41","6":"35/164","11":"65/164","13":"1/82","14":"21/82"},"++-+--++-+--":{"9":"1/2","11":"1/2"},"++-+--++--+++":{"9":"7/13","10":"2/13","12":"4/13"},"++-+--++--++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+--++--++--+":{"0":"2/19","6":"7/38","10":"13/38","13":"3/38","14":"11/38"},"++-+--++--+-":{"0":"2/13","2":"2/13","6":"3/26","10":"3/13","11":"9/26"},"++-+--++---++":{"9":"1/2","11":"1/5","12":"3/10"},"++-+--++---+-+":{"0":"1/8","6":"5/8","13":"1/4"},"++-+--++---+--+":{"0":"1/8","6":"7/32","11":"13/32","14":"1/4"},"++-+--++----+":{"12":"1"},"++-+--++-----+":{"6":"1/4","13":"3/4"},"++-+--+-":{"0":"1/6","6":"1/3","7":"1/2"},"++-+---++":{"3":"3/10","5":"3/10","6":"1/5","8":"1/5"},"++-+---+-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-+---+-+++-+":{"0":"1/24","6":"1/3","9":"13/24","13":"1/12"},"++-+---+-+++--+":{"0":"3/32","9":"7/32","10":"1/4","13":"1/8","14":"5/16"},"++-+---+-++-":{"0":"1/14","4":"1/14","7":"1/14","10":"5/14","11":"3/7"},"++-+---+-+-":{"6":"1/6","8":"5/24","9":"1/2","10":"1/8"},"++-+---+--+++":{"9":"7/13","10":"2/13","12":"4/13"},"++-+---+--++-+":{"0":"1/24","6":"1/3","7":"13/24","13":"1/12"},"++-+---+--++--+":{"3":"5/18","10":"25/72","13":"1/12","14":"7/24"},"++-+---+--+-":{"10":"1/2","11":"1/2"},"++-+---+---++":{"9":"1/2","11":"1/5","12":"3/10"},"++-+---+---+-+":{"0":"1/24","6":"1/3","7":"13/24","13":"1/12"},"++-+---+---+--+":{"0":"1/16","3":"1/12","7":"11/48","11":"3/8","14":"1/4"},"++-+---+----+":{"12":"1"},"++-+---+-----+":{"7":"1/3","13":"2/3"},"++-+----":{"3":"1/2","7":"1/2"},"++--+":{"2":"1/2","4":"1/2"},"++---+":{"3":"1/2","5":"1/2"},"++----+++++++":{"0":"1/8","9":"5/8","12":"1/4"},"++----++++++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++----++++++--+":{"0":"5/58","8":"35/232","10":"65/232","13":"9/58","14":"19/58"},"++----+++++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++----++++-":{"8":"1/2","10":"1/2"},"++----+++-":{"0":"1/6","3":"2/9","8":"1/3","9":"5/18"},"++----++-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++----++-+++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++----++-+++--+":{"0":"2/19","6":"7/38","10":"13/38","13":"3/38","14":"11/38"},"++----++-++-":{"0":"2/25","4":"2/25","6":"3/50","10":"9/25","11":"21/50"},"++----++-+-":{"0":"1/4","3":"1/3","9":"1/4","10":"1/6"},"++----++--+++":{"9":"7/13","10":"2/13","12":"4/13"},"++----++--++-+":{"0":"1/8","6":"5/8","13":"1/4"},"++----++--++--+":{"0":"2/19","6":"7/38","10":"13/38","13":"3/38","14":"11/38"},"++----++--+-":{"0":"2/13","2":"2/13","6":"3/26","10":"3/13","11":"9/26"},"++----++---++":{"9":"1/2","11":"1/5","12":"3/10"},"++----++---+-+":{"0":"1/8","6":"5/8","13":"1/4"},"++----++---+--+":{"0":"1/8","6":"7/32","11":"13/32","14":"1/4"},"++----++----+":{"12":"1"},"++----++-----+":{"6":"1/4","13":"3/4"},"++----+-":{"0":"1/6","3":"2/9","6":"1/3","7":"5/18"},"++-----++":{"6":"1/2","8":"1/2"},"++-----+-++++":{"0":"1/8","9":"5/8","12":"1/4"},"++-----+-+++-+":{"0":"1/24","6":"1/3","9":"13/24","13":"1/12"},"++-----+-+++--+":{"0":"3/32","9":"7/32","10":"1/4","13":"1/8","14":"5/16"},"++-----+-++-":{"0":"1/14","4":"1/14","7":"1/14","10":"5/14","11":"3/7"},"++-----+-+-":{"0":"1/4","3":"1/3","9":"1/4","10":"1/6"},"++-----+--+++":{"9":"7/13","10":"2/13","12":"4/13"},"++-----+--++-+":{"0":"1/8","7":"5/8","13":"1/4"},"++-----+--++--+":{"0":"5/44","7":"35/132","10":"10/33","13":"1/22","14":"3/11"},"++-----+--+-":{"10":"1/2","11":"1/2"},"++-----+---++":{"9":"1/2","11":"1/5","12":"3/10"},"++-----+---+-+":{"0":"1/24","6":"1/3","7":"13/24","13":"1/12"},"++-----+----+":{"12":"1"},"++-----+-----+":{"7":"1/3","13":"2/3"},"++------+":{"7":"1/2","8":"1/2"},"++-------+":{"7":"1/2","9":"1/2"},"++--------+++":{"12":"1"},"++--------++-+-":{"13":"1/2","14":"1/2"},"++--------+-":{"10":"1/2","11":"1/2"},"++---------++":{"9":"1/2","11":"1/5","12":"3/10"},"++---------+-+-":{"13":"1/2","14":"1/2"},"++----------+":{"12":"1"},"++-----------+":{"11":"1/2","13":"1/2"},"+-":{"0":"1/2","1":"1/2"},"-++":{"0":"1/2","2":"1/2"},"-+-++":{"0":"1/2","4":"1/2"},"-+-+-++++++++":{"5":"1/6","9":"7/12","12":"1/4"},"-+-+-+++++++-+":{"5":"1/6","6":"7/12","13":"1/4"},"-+-+-+++++++--+":{"5":"5/46","8":"15/184","10":"55/184","13":"4/23","14":"31/92"},"-+-+-++++++-":{"1":"2/21","4":"1/14","6":"1/21","10":"5/14","11":"3/7"},"-+-+-+++++-":{"8":"1/2","10":"1/2"},"-+-+-++++-":{"5":"1/2","9":"1/2"},"-+-+-+++-":{"0":"1/6","5":"1/2","8":"1/3"},"-+-+-++-":{"5":"1/2","7":"1/2"},"-+-+-+-":{"0":"1/6","5":"1/2","6":"1/3"},"-+-+--+++++++":{"1":"1/6","9":"7/12","12":"1/4"},"-+-+--++++++-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+-+--++++++--+":{"3":"5/42","8":"5/56","10":"55/168","13":"1/7","14":"9/28"},"-+-+--+++++-":{"1":"2/21","4":"1/14","6":"1/21","10":"5/14","11":"3/7"},"-+-+--++++-":{"8":"1/2","10":"1/2"},"-+-+--+++-":{"1":"1/6","5":"1/6","8":"1/3","9":"1/3"},"-+-+--++-++++":{"1":"1/6","9":"7/12","12":"1/4"},"-+-+--++-+++-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+-+--++-+++--+":{"3":"2/15","6":"1/10","10":"11/30","13":"1/10","14":"3/10"},"-+-+--++-++-":{"1":"2/21","4":"1/14","6":"1/21","10":"5/14","11":"3/7"},"-+-+--++-+-++":{"1":"1/6","9":"7/12","12":"1/4"},"-+-+--++-+-+-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+-+--++-+-+--+":{"3":"5/32","6":"15/128","11":"55/128","13":"1/32","14":"17/64"},"-+-+--++-+--":{"9":"1/2","11":"1/2"},"-+-+--++--+":{"0":"1/4","3":"1/3","9":"1/4","10":"1/6"},"-+-+--++---++":{"9":"1/2","11":"1/5","12":"3/10"},"-+-+--++---+-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+-+--++---+--+":{"1":"1/6","6":"5/24","11":"3/8","14":"1/4"},"-+-+--++----+":{"12":"1"},"-+-+--++-----+":{"6":"1/4","13":"3/4"},"-+-+--+-":{"0":"3/8","3":"1/2","7":"1/8"},"-+-+---":{"0":"3/8","3":"1/2","6":"1/8"},"-+--+":{"0":"1/2","4":"1/2"},"-+---+":{"3":"1/2","5":"1/2"},"-+----+++++++":{"1":"1/6","9":"7/12","12":"1/4"},"-+----++++++-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+----++++++--+":{"1":"5/42","8":"25/168","10":"15/56","13":"1/7","14":"9/28"},"-+----+++++-":{"1":"2/21","4":"1/14","6":"1/21","10":"5/14","11":"3/7"},"-+----++++-":{"8":"1/2","10":"1/2"},"-+----+++-":{"1":"1/6","3":"1/6","8":"1/3","9":"1/3"},"-+----++-++++":{"1":"1/6","9":"7/12","12":"1/4"},"-+----++-+++-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+----++-+++--+":{"1":"10/69","6":"25/138","10":"15/46","13":"3/46","14":"13/46"},"-+----++-++-":{"1":"2/21","4":"1/14","6":"1/21","10":"5/14","11":"3/7"},"-+----++-+-++":{"1":"1/6","9":"7/12","12":"1/4"},"-+----++-+-+-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+----++-+-+--+":{"1":"1/6","6":"5/24","11":"3/8","14":"1/4"},"-+----++-+--":{"9":"1/2","11":"1/2"},"-+----++--+++":{"9":"7/13","10":"2/13","12":"4/13"},"-+----++--++-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+----++--++--+":{"1":"10/69","6":"25/138","10":"15/46","13":"3/46","14":"13/46"},"-+----++--+-":{"10":"1/2","11":"1/2"},"-+----++---++":{"9":"1/2","11":"1/5","12":"3/10"},"-+----++---+-+":{"1":"1/6","6":"7/12","13":"1/4"},"-+----++---+--+":{"1":"1/6","6":"5/24","11":"3/8","14":"1/4"},"-+----++----+":{"12":"1"},"-+----++-----+":{"6":"1/4","13":"3/4"},"-+----+-":{"1":"1/6","3":"1/6","6":"1/3","7":"1/3"},"-+-----++":{"6":"1/2","8":"1/2"},"-+-----+-++++":{"1":"1/6","9":"7/12","12":"1/4"},"-+-----+-+++-+":{"1":"1/17","6":"11/34","9":"9/17","13":"3/34"},"-+-----+-+++--+":{"1":"15/116","9":"25/116","10":"55/232","13":"13/116","14":"71/232"},"-+-----+-++-":{"1":"2/23","4":"3/46","7":"4/69","10":"49/138","11":"10/23"},"-+-----+-+-":{"6":"1/6","8":"5/24","9":"1/2","10":"1/8"},"-+-----+--+++":{"9":"7/13","10":"2/13","12":"4/13"},"-+-----+--++-+":{"1":"1/6","7":"7/12","13":"1/4"},"-+-----+--++--+":{"1":"5/32","7":"25/96","10":"55/192","13":"1/32","14":"17/64"},"-+-----+--+-":{"10":"1/2","11":"1/2"},"-+-----+---++":{"9":"1/2","11":"1/5","12":"3/10"},"-+-----+---+-+":{"1":"1/17","6":"11/34","7":"9/17","13":"3/34"},"-+-----+----+":{"12":"1"},"-+-----+-----+":{"7":"1/3","13":"2/3"},"-+------+":{"7":"1/2","8":"1/2"},"-+-------+":{"7":"1/2","9":"1/2"},"-+--------+++":{"12":"1"},"-+--------++-+-":{"13":"1/2","14":"1/2"},"-+--------+-":{"10":"1/2","11":"1/2"},"-+---------++":{"9":"1/2","11":"1/5","12":"3/10"},"-+---------+-+-":{"13":"1/2","14":"1/2"},"-+----------+":{"12":"1"},"-+-----------+":{"11":"1/2","13":"1/2"},"-+-------------":{"0":"1/16","7":"5/16","11":"3/8","14":"1/4"},"--+":{"0":"1/2","2":"1/2"},"---+":{"1":"1/2","3":"1/2"},"----+":{"2":"1/2","4":"1/2"},"-----+":{"3":"1/2","5":"1/2"},"------+++++++":{"12":"1"},"------++++++-+":{"8":"1/4","13":"3/4"},"------++++++--+":{"8":"1/2","14":"1/2"},"------+++++-":{"8":"2/5","11":"3/5"},"------++++-":{"8":"1/2","10":"1/2"},"------+++-":{"8":"1/2","9":"1/2"},"------++-++++":{"8":"2/5","9":"1/2","12":"1/10"},"------++-+++-+":{"6":"25/62","8":"5/31","12":"3/31","13":"21/62"},"------++-++-":{"4":"1/22","10":"9/22","11":"6/11"},"------++-+-++":{"9":"1/2","10":"2/5","12":"1/10"},"------++-+-+-+":{"6":"25/78","10":"5/39","12":"7/39","13":"29/78"},"------++-+--":{"9":"1/2","11":"1/2"},"------++--+++":{"9":"7/13","10":"2/13","12":"4/13"},"------++--++-+":{"6":"13/38","9":"7/19","10":"3/19","13":"5/38"},"------++--+-":{"6":"1/6","9":"2/9","10":"1/3","11":"5/18"},"------++---++":{"9":"1/2","11":"1/5","12":"3/10"},"------++---+-+":{"6":"25/78","10":"5/39","12":"7/39","13":"29/78"},"------++----+":{"12":"1"},"------++-----+":{"6":"1/4","13":"3/4"},"------+-":{"6":"1/2","7":"1/2"},"-------++":{"6":"1/2","8":"1/2"},"-------+-++++":{"6":"3/7","9":"1/2","12":"1/14"},"-------+-+++-+":{"6":"1/4","9":"1/2","13":"1/4"},"-------+-+++--+":{"6":"5/22","9":"5/11","13":"1/22","14":"3/11"},"-------+-++-":{"6":"3/8","7":"3/8","9":"1/8","11":"1/8"},"-------+-+-":{"6":"1/6","8":"5/24","9":"1/2","10":"1/8"},"-------+--+++":{"9":"7/13","10":"2/13","12":"4/13"},"-------+--++-+":{"6":"1/4","7":"1/2","13":"1/4"},"-------+--+-":{"10":"1/2","11":"1/2"},"-------+---++":{"9":"1/2","11":"1/5","12":"3/10"},"-------+---+-+":{"6":"9/28","7":"1/2","10":"1/14","13":"3/28"},"-------+----+":{"12":"1"},"-------+-----+":{"7":"1/3","13":"2/3"},"-------+-------":{"1":"1/6","6":"5/24","11":"3/8","14":"1/4"},"--------+":{"7":"1/2","8":"1/2"},"---------+":{"7":"1/2","9":"1/2"},"----------+++":{"12":"1"},"----------++-+-":{"13":"1/2","14":"1/2"},"----------+-":{"10":"1/2","11":"1/2"},"-----------++":{"9":"1/2","11":"1/5","12":"3/10"},"-----------+-+-":{"13":"1/2","14":"1/2"},"------------+":{"12":"1"},"-------------+":{"11":"1/2","13":"1/2"},"---------------":{"0":"1/8","7":"7/24","11":"1/3","14":"1/4"}}}


==> anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_report.json <==
{
  "status": "Solved",
  "primal": 0.32219521120422884,
  "dual": 0.3221952113274204,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 7.698057429608756e-10,
  "dual_residual": 5.205808567326251e-10,
  "seconds": 0.080262806,
  "numerical_max_score": 0.32219521309730315,
  "c": "3/2",
  "n": 4,
  "cuts": [
    "4/3",
    "3/2"
  ],
  "patterns": 97,
  "exclusions": 293,
  "blocks": [
    3,
    6,
    15,
    11,
    13
  ],
  "bound": "6443904288610679/20000000000000000",
  "upper_decimal": 0.32219521443053395,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c37-20_cuts40-37_37-20_certificate.json <==
{"n":4,"c":"37/20","cuts":["40/37","37/20"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[192,-2539986,-100123],[153,3177771,123615],[0,-14820,43666885]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[588,847,0,-4,182,-1],[462,-473,0,431818,11989,6458],[369,-378,1602,-270108,-7531,-4040],[369,-378,-1602,-270110,-7530,-4040],[0,0,0,2213,-1475961,2723598],[0,0,0,4045,-1478348,-2719106]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151],"factor":[[148,-2477,-21,214,-1,46,393,2,-541,-162,-207,-49,-251,-1904],[306,171,2,3537,0,-16604,327075,-153,6858379,-6502983,4511408,-762082,4741000,58463961],[311,16,0,-1396,1,-320313,322794,-5223,6833555,-6480990,4494845,-759123,4723598,58250972],[249,13,0,-1116,-5985,173438,328154,3009,6873855,-6516613,4521844,-763895,4751924,58597244],[249,13,0,-1116,5985,173479,328152,3015,6873859,-6516616,4521846,-763895,4751926,58597268],[0,0,0,2,0,1209,-779619,-1938235,6880882,-6417614,4550673,-745766,4780302,58517559],[0,0,0,2,0,-196,-780572,1936124,6887893,-6412695,4551126,-743042,4793365,58570368],[892,155,1861,-71,0,10357,-204052,97,-4289993,4067700,-2821980,476687,-2965580,-36570174],[892,183,-1859,-70,0,10357,-204054,97,-4289992,4067700,-2821980,476687,-2965580,-36570173],[0,0,0,0,0,-11,2405,-294,23904149,43539853,2997141,9235527,5036548,-28545003],[0,0,0,0,0,-1,196,129,2254572,-2380854,57448791,-56760584,-2499204,-38491212],[0,0,0,0,0,7,-1084,80,14976808,-18139841,-47958553,-48168383,-3292292,-48249392],[0,0,0,0,0,10,-817,185,14742096,-31047101,20671495,44766749,-23373569,-82181840],[0,0,0,0,0,1,287,-111,558163,-7762567,2980731,7008229,103280809,-37942952]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,126,127,128,130,131,150,174,175,178],"factor":[[-115,2854,0,0,-54,88,-220,-91,-569,1,899,-1388,1451,-1259],[-1029,-172,0,0,12724820,-11745356,-9269703,-825279,-11106717,3542043,11050109,-31873624,14306489,-51444742],[0,0,0,0,7322645,-42110779,20750953,3030039,4108132,6916064,-23508642,20315284,-26080584,17797347],[0,0,0,0,18012602,10161673,-24229792,3116357,21809461,220656,-29598213,29861943,-66315559,-23442540],[0,0,0,0,4318916,11400309,8591526,11010900,-63375511,31077468,-15799430,-22112913,-44251012,24241295],[-548,-92,3318,-727,-7959603,7346927,5798379,516232,6947487,-2215611,-6912099,19937614,-8949058,32179693],[-548,-92,-1030,3237,-7959603,7346927,5798379,516232,6947487,-2215611,-6912099,19937613,-8949058,32179693],[-548,-92,-2289,-2510,-7959603,7346927,5798379,516232,6947487,-2215611,-6912099,19937614,-8949058,32179693],[0,0,0,0,14408852,14857064,28820071,48765449,20179149,-10192062,-185051,-4860068,15640327,-20988703],[0,0,0,0,14569588,13832584,26639073,-56319217,5649447,3238009,-2409171,2402949,1911259,-15225700],[0,0,0,0,3741551,-1579573,-634347,-4017832,33105403,-11803755,17138002,-67899471,-44693972,61687290],[0,0,0,0,16965477,435648,-10127983,3617888,10119848,51787256,29336943,21620910,39345672,60711171],[0,0,0,0,16273127,-576726,-8537318,-2286960,-28520167,-59089864,-15563518,7662212,33990084,55198118],[0,0,0,0,2672109,-2516191,5067624,2138833,-17400140,-22451283,73745328,32967829,-47061324,-9173122]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,176,177,179,189,190,191],"factor":[[95323,30842,-58024,-100427,66780,7567,55446,24272,33256,-75277,114839],[33,2289065,-8491630,2295109,-1789211,9835489,18691263,-7792476,32249766,112355995,-40880472],[74,747030,18304516,12947572,4281679,-64152552,20180642,-8773875,-10674379,17356165,-18497071],[132,-28063870,2169490,7805363,-5449491,508630,-29737141,-11970440,-30287454,33513272,38866536],[27,-339490,-6192633,-8492029,7098688,-12077982,-67385553,-23739693,20398656,-10301243,-110445585],[73,-16218406,7209647,10992090,-10655903,8196049,40846196,19411836,43233369,-38145378,-87122767],[16,1019846,-6461426,-1373493,-2139843,13913615,34699850,-53855627,-68224925,-8324207,-71127458],[16,1324126,-4635839,1048343,3541979,-106246,-9101941,78748267,-54113851,18881903,-61480585],[104,5887518,26647207,-11478550,-51148652,5018823,-16495826,-199549,-7662912,10770411,-11393763],[105,6133140,-23535532,47752938,-23882232,-3357021,-15129288,-3343547,-136425,-11262182,5703689],[104,5142620,35325472,29991415,23850361,28293323,-16770714,-6308660,-3995199,7263471,-12892905]],"denominator":100000000}],"bound":"25652923184209933/60000000000000000"}


==> anc/proofs/s3/rational/n4_c37-20_cuts40-37_37-20_cover.json <==
{"n":4,"c":"37/20","cuts":["40/37","37/20"],"patterns":["++++++++++++---","++++-+++++++---","++++-+++-+++---","++++-+++-+-+--+","++++-+++-+-+---","++++--++-+-+--+","++++--++---+--+","++++--++------+","++-+-+++++++---","++-+-+++-+++---","++-+-+++-+-+--+","++-+-+++-+-+---","++-+-+-+-+++---","++-+-+-+-+-+--+","++-+-+-+-+-+---","++-+--++-+-+--+","++-+--++---+--+","++-+--++------+","++-+---+-+++---","++-+---+-+-+--+","++-+---+-+-+---","++-+---+--++---","++-+---+---+--+","++-+---+---+---","++-+---+------+","++-----+-+++---","++-----+--++---","++-----+---+--+","++-----+---+---","++-----+------+","++--------++-++","++--------++--+","++--------++---","++---------+-++","++---------+--+","++---------+---","++------------+","-+-+-+++++++---","-+-+-+++-+++---","-+-+-+++-+-+--+","-+-+-+++-+-+---","-+-+-+-+-+++---","-+-+-+-+-+-+--+","-+-+-+-+-+-+---","-+-+--++++++---","-+-+--++-+++---","-+-+--++-+-+--+","-+-+--++-+-+---","-+-+--++---+--+","-+-+--++------+","-+-+---+-+++---","-+-+---+-+-+--+","-+-+---+-+-+---","-+-+---+---+--+","-+-+---+---+---","-+-+---+------+","-+----++++++---","-+----++-+++---","-+----++-+-+--+","-+----++-+-+---","-+----++---+--+","-+----++------+","-+-----+-+++-++","-+-----+-+++--+","-+-----+-+++---","-+-----+-+-+--+","-+-----+-+-+---","-+-----+--++-++","-+-----+--++--+","-+-----+--++---","-+-----+---+--+","-+-----+---+---","-+-----+------+","-+--------++-++","-+--------++--+","-+--------++---","-+---------+-++","-+---------+--+","-+---------+---","-+------------+","------++++++---","------++-+++--+","------++-+++---","------++-+-+--+","------++-+-+---","------++---+--+","------++------+","-------+-+++-++","-------+-+++--+","-------+-+++---","-------+-+-+-++","-------+-+-+--+","-------+-+-+---","-------+--++-++","-------+--++--+","-------+---+-++","-------+---+--+","-------+------+","----------++-++","----------++--+","-----------+-++","-----------+--+","--------------+"],"pruned":{"+++++++++++++":{"12":"1"},"++++++++++++-+":{"6":"17/54","13":"37/54"},"++++++++++++--+":{"8":"1/2","14":"1/2"},"+++++++++++-":{"5":"1/2","11":"1/2"},"++++++++++-":{"8":"1/2","10":"1/2"},"+++++++++-":{"4":"20/57","9":"37/57"},"++++++++-":{"4":"1/2","8":"1/2"},"+++++++-":{"6":"20/57","7":"37/57"},"++++++-":{"2":"1/2","6":"1/2"},"+++++-":{"4":"17/20","5":"3/20"},"++++-++++++++":{"0":"3/52","10":"43/52","12":"3/26"},"++++-+++++++-+":{"2":"3/52","6":"3/52","10":"10/13","13":"3/26"},"++++-+++++++--+":{"2":"3/52","6":"3/52","10":"10/13","14":"3/26"},"++++-++++++-":{"10":"17/20","11":"3/20"},"++++-+++++-":{"8":"1/2","10":"1/2"},"++++-++++-":{"8":"17/20","9":"3/20"},"++++-+++-++++":{"0":"3/52","10":"43/52","12":"3/26"},"++++-+++-+++-+":{"2":"3/52","6":"3/52","10":"10/13","13":"3/26"},"++++-+++-+++--+":{"2":"3/52","6":"3/52","10":"10/13","14":"3/26"},"++++-+++-++-":{"10":"17/20","11":"3/20"},"++++-+++-+-++":{"0":"111/2164","6":"1711/2164","10":"30/541","12":"111/1082"},"++++-+++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"++++-+++-+--":{"5":"1/2","11":"1/2"},"++++-+++--":{"5":"1/2","9":"1/2"},"++++-++-":{"5":"1/2","7":"1/2"},"++++-+-":{"2":"1/2","6":"1/2"},"++++--+++":{"0":"111/800","5":"3/20","8":"569/800"},"++++--++-++":{"2":"111/800","5":"3/20","10":"569/800"},"++++--++-+-++":{"0":"111/2164","6":"1711/2164","10":"30/541","12":"111/1082"},"++++--++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"++++--++-+-+---":{"2":"8000/32943","5":"13690/32943","10":"3853/65886","14":"18653/65886"},"++++--++-+--":{"9":"1/2","11":"1/2"},"++++--++--+":{"2":"111/800","9":"3/20","10":"569/800"},"++++--++---++":{"0":"111/2164","6":"1711/2164","10":"30/541","12":"111/1082"},"++++--++---+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"++++--++---+---":{"6":"2310/26743","9":"12580/26743","10":"5053/53486","14":"18653/53486"},"++++--++----+":{"12":"1"},"++++--++-----+":{"11":"1/2","13":"1/2"},"++++--++-------":{"10":"169/1478","11":"370/739","14":"569/1478"},"++++--+-":{"6":"20/57","7":"37/57"},"++++---":{"2":"1/2","6":"1/2"},"+++-":{"2":"17/20","3":"3/20"},"++-++":{"2":"1/2","4":"1/2"},"++-+-++++++++":{"0":"3/52","10":"43/52","12":"3/26"},"++-+-+++++++-+":{"0":"3/52","6":"231/2080","10":"1489/2080","13":"3/26"},"++-+-+++++++--+":{"0":"3/52","6":"231/2080","10":"1489/2080","14":"3/26"},"++-+-++++++-":{"10":"17/20","11":"3/20"},"++-+-+++++-":{"8":"1/2","10":"1/2"},"++-+-++++-":{"8":"17/20","9":"3/20"},"++-+-+++-++++":{"0":"3/52","10":"43/52","12":"3/26"},"++-+-+++-+++-+":{"0":"3/52","6":"231/2080","10":"1489/2080","13":"3/26"},"++-+-+++-+++--+":{"0":"3/52","6":"231/2080","10":"1489/2080","14":"3/26"},"++-+-+++-++-":{"10":"17/20","11":"3/20"},"++-+-+++-+-++":{"0":"111/2164","6":"1711/2164","10":"30/541","12":"111/1082"},"++-+-+++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"++-+-+++-+--":{"5":"1/2","11":"1/2"},"++-+-+++--":{"5":"1/2","9":"1/2"},"++-+-++-":{"5":"1/2","7":"1/2"},"++-+-+-++":{"6":"1/2","8":"1/2"},"++-+-+-+-++++":{"0":"3/52","10":"43/52","12":"3/26"},"++-+-+-+-+++-+":{"0":"37/282","9":"77/282","10":"1/3","13":"37/141"},"++-+-+-+-+++--+":{"0":"37/362","9":"77/362","10":"47/181","13":"20/181","14":"57/181"},"++-+-+-+-++-":{"10":"17/20","11":"3/20"},"++-+-+-+-+-++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"++-+-+-+-+-+-+":{"5":"17/63","10":"20/57","13":"11/29"},"++-+-+-+-+--":{"5":"11380/32343","6":"21053/64686","10":"370/10781","11":"18653/64686"},"++-+-+-+--":{"5":"1/2","9":"1/2"},"++-+-+--":{"5":"1/2","7":"1/2"},"++-+--+++":{"0":"111/800","5":"3/20","8":"569/800"},"++-+--++-++":{"0":"111/800","5":"3/20","6":"4107/32000","10":"18653/32000"},"++-+--++-+-++":{"0":"111/2164","6":"1711/2164","10":"30/541","12":"111/1082"},"++-+--++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"++-+--++-+-+---":{"0":"278930/1194891","5":"462130/1194891","6":"36490/398297","10":"94561/2389782","14":"594161/2389782"},"++-+--++-+--":{"9":"1/2","11":"1/2"},"++-+--++--+":{"0":"111/800","5":"3/20","6":"4107/32000","10":"18653/32000"},"++-+--++---++":{"0":"111/2164","6":"1711/2164","10":"30/541","12":"111/1082"},"++-+--++---+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"++-+--++---+---":{"6":"2310/26743","9":"12580/26743","10":"5053/53486","14":"18653/53486"},"++-+--++----+":{"12":"1"},"++-+--++-----+":{"11":"1/2","13":"1/2"},"++-+--++-------":{"10":"169/1478","11":"370/739","14":"569/1478"},"++-+--+-":{"6":"17/20","7":"3/20"},"++-+---++":{"0":"111/800","5":"3/20","8":"569/800"},"++-+---+-++++":{"0":"3/52","10":"43/52","12":"3/26"},"++-+---+-+++-+":{"0":"37/282","9":"77/282","10":"1/3","13":"37/141"},"++-+---+-+++--+":{"0":"37/362","9":"77/362","10":"47/181","13":"20/181","14":"57/181"},"++-+---+-++-":{"10":"17/20","11":"3/20"},"++-+---+-+-++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"++-+---+-+-+-+":{"0":"5053/83086","9":"21053/83086","10":"13690/41543","13":"14800/41543"},"++-+---+-+--":{"9":"1/2","11":"1/2"},"++-+---+--+++":{"0":"3/52","10":"43/52","12":"3/26"},"++-+---+--++-+":{"0":"37/282","7":"77/282","10":"1/3","13":"37/141"},"++-+---+--++--+":{"0":"2109/17554","7":"4389/17554","10":"2679/8777","13":"370/8777","14":"37/131"},"++-+---+--+-":{"10":"17/20","11":"3/20"},"++-+---+---++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"++-+---+---+-+":{"0":"169/1878","7":"569/1878","10":"200/939","13":"370/939"},"++-+---+----+":{"12":"1"},"++-+---+-----+":{"11":"1/2","13":"1/2"},"++-+---+-------":{"6":"17/54","11":"10/27","14":"17/54"},"++-+----":{"3":"1/2","7":"1/2"},"++--+":{"3":"3/20","4":"17/20"},"++---+":{"3":"1/2","5":"1/2"},"++----+":{"0":"111/800","3":"3/20","6":"569/800"},"++-----++":{"0":"111/800","3":"3/20","8":"569/800"},"++-----+-++++":{"0":"3/52","10":"43/52","12":"3/26"},"++-----+-+++-+":{"0":"37/282","9":"77/282","10":"1/3","13":"37/141"},"++-----+-+++--+":{"0":"37/362","9":"77/362","10":"47/181","13":"20/181","14":"57/181"},"++-----+-++-":{"10":"17/20","11":"3/20"},"++-----+-+-":{"0":"37/134","3":"20/67","9":"37/134","10":"10/67"},"++-----+--+++":{"0":"3/52","10":"43/52","12":"3/26"},"++-----+--++-+":{"0":"120213/450166","5":"49580/225083","7":"151013/450166","10":"11400/225083","13":"28490/225083"},"++-----+--++--+":{"0":"2109/17554","7":"4389/17554","10":"2679/8777","13":"370/8777","14":"37/131"},"++-----+--+-":{"10":"17/20","11":"3/20"},"++-----+---++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"++-----+---+-+":{"0":"169/1878","7":"569/1878","10":"200/939","13":"370/939"},"++-----+----+":{"12":"1"},"++-----+-----+":{"11":"1/2","13":"1/2"},"++-----+-------":{"0":"210530/1456691","3":"438130/1456691","10":"710561/2913382","11":"63270/1456691","14":"778961/2913382"},"++------+":{"7":"3/20","8":"17/20"},"++-------+":{"7":"1/2","9":"1/2"},"++--------+++":{"12":"1"},"++--------++-+-":{"13":"1/2","14":"1/2"},"++--------+-":{"10":"17/20","11":"3/20"},"++---------++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"++---------+-+-":{"10":"27/61","13":"1/4","14":"4/13"},"++----------+":{"12":"1"},"++-----------+":{"11":"1/2","13":"1/2"},"++-------------":{"6":"17/54","11":"10/27","14":"17/54"},"+-":{"0":"17/20","1":"3/20"},"-++":{"0":"1/2","2":"1/2"},"-+-++":{"0":"1/2","4":"1/2"},"-+-+-++++++++":{"5":"30/341","10":"511/682","12":"111/682"},"-+-+-+++++++-+":{"5":"8/91","6":"7/86","10":"2/3","13":"7/43"},"-+-+-+++++++--+":{"3":"8/91","6":"7/86","10":"2/3","14":"7/43"},"-+-+-++++++-":{"10":"17/20","11":"3/20"},"-+-+-+++++-":{"8":"1/2","10":"1/2"},"-+-+-++++-":{"8":"17/20","9":"3/20"},"-+-+-+++-++++":{"5":"30/341","10":"511/682","12":"111/682"},"-+-+-+++-+++-+":{"5":"8/91","6":"7/86","10":"2/3","13":"7/43"},"-+-+-+++-+++--+":{"3":"8/91","6":"7/86","10":"2/3","14":"7/43"},"-+-+-+++-++-":{"10":"17/20","11":"3/20"},"-+-+-+++-+-++":{"5":"1110/16037","6":"22327/32074","10":"1710/16037","12":"4107/32074"},"-+-+-+++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"-+-+-+++-+--":{"5":"1/2","11":"1/2"},"-+-+-+++--":{"5":"1/2","9":"1/2"},"-+-+-++-":{"5":"1/2","7":"1/2"},"-+-+-+-++":{"6":"1/2","8":"1/2"},"-+-+-+-+-++++":{"5":"30/341","10":"511/682","12":"111/682"},"-+-+-+-+-+++-+":{"0":"370/3079","5":"770/3079","10":"2509/6158","13":"1369/6158"},"-+-+-+-+-+++--+":{"0":"370/3079","3":"770/3079","10":"2509/6158","14":"1369/6158"},"-+-+-+-+-++-":{"10":"17/20","11":"3/20"},"-+-+-+-+-+-++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-+-+-+-+-+-+-+":{"5":"17/63","10":"20/57","13":"11/29"},"-+-+-+-+-+--":{"5":"11380/32343","6":"21053/64686","10":"370/10781","11":"18653/64686"},"-+-+-+-+--":{"5":"1/2","9":"1/2"},"-+-+-+--":{"5":"1/2","7":"1/2"},"-+-+--+++++++":{"1":"30/341","10":"511/682","12":"111/682"},"-+-+--++++++-+":{"1":"30/341","6":"171/1364","10":"851/1364","13":"111/682"},"-+-+--++++++--+":{"3":"8/91","6":"7/86","10":"2/3","14":"7/43"},"-+-+--+++++-":{"10":"17/20","11":"3/20"},"-+-+--++++-":{"8":"1/2","10":"1/2"},"-+-+--+++-":{"8":"17/20","9":"3/20"},"-+-+--++-++++":{"1":"30/341","10":"511/682","12":"111/682"},"-+-+--++-+++-+":{"1":"30/341","6":"171/1364","10":"851/1364","13":"111/682"},"-+-+--++-+++--+":{"3":"8/91","6":"7/86","10":"2/3","14":"7/43"},"-+-+--++-++-":{"10":"17/20","11":"3/20"},"-+-+--++-+-++":{"1":"30/401","6":"571/802","10":"30/401","12":"111/802"},"-+-+--++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"-+-+--++-+--":{"9":"1/2","11":"1/2"},"-+-+--++--+":{"1":"18653/68106","5":"18653/68106","6":"6800/34053","9":"770/11351","10":"6290/34053"},"-+-+--++---++":{"1":"30/401","6":"571/802","10":"30/401","12":"111/802"},"-+-+--++---+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"-+-+--++---+---":{"6":"2310/26743","9":"12580/26743","10":"5053/53486","14":"18653/53486"},"-+-+--++----+":{"12":"1"},"-+-+--++-----+":{"11":"1/2","13":"1/2"},"-+-+--++-------":{"10":"169/1478","11":"370/739","14":"569/1478"},"-+-+--+-":{"6":"17/20","7":"3/20"},"-+-+---++":{"6":"1/2","8":"1/2"},"-+-+---+-++++":{"1":"30/341","10":"511/682","12":"111/682"},"-+-+---+-+++-+":{"0":"370/3079","3":"770/3079","10":"2509/6158","13":"1369/6158"},"-+-+---+-+++--+":{"0":"370/3079","3":"770/3079","10":"2509/6158","14":"1369/6158"},"-+-+---+-++-":{"10":"17/20","11":"3/20"},"-+-+---+-+-++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-+-+---+-+-+-+":{"3":"5053/70033","9":"14800/70033","10":"22800/70033","13":"27380/70033"},"-+-+---+-+--":{"9":"1/2","11":"1/2"},"-+-+---+--+":{"0":"37/134","3":"20/67","9":"37/134","10":"10/67"},"-+-+---+---++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-+-+---+---+-+":{"3":"9/91","7":"11/47","10":"11/47","13":"42/97"},"-+-+---+----+":{"12":"1"},"-+-+---+-----+":{"11":"1/2","13":"1/2"},"-+-+---+-------":{"6":"17/54","11":"10/27","14":"17/54"},"-+-+----":{"3":"1/2","7":"1/2"},"-+--+":{"3":"3/20","4":"17/20"},"-+---+":{"3":"1/2","5":"1/2"},"-+----+++++++":{"1":"30/341","10":"511/682","12":"111/682"},"-+----++++++-+":{"1":"30/341","6":"171/1364","10":"851/1364","13":"111/682"},"-+----++++++--+":{"1":"30/341","6":"171/1364","10":"851/1364","14":"111/682"},"-+----+++++-":{"10":"17/20","11":"3/20"},"-+----++++-":{"8":"1/2","10":"1/2"},"-+----+++-":{"8":"17/20","9":"3/20"},"-+----++-++++":{"1":"30/341","10":"511/682","12":"111/682"},"-+----++-+++-+":{"1":"30/341","6":"171/1364","10":"851/1364","13":"111/682"},"-+----++-+++--+":{"1":"30/341","6":"171/1364","10":"851/1364","14":"111/682"},"-+----++-++-":{"10":"17/20","11":"3/20"},"-+----++-+-++":{"1":"30/401","6":"571/802","10":"30/401","12":"111/802"},"-+----++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"-+----++-+--":{"9":"1/2","11":"1/2"},"-+----++--+":{"1":"18653/68106","5":"18653/68106","6":"6800/34053","9":"770/11351","10":"6290/34053"},"-+----++---++":{"1":"30/401","6":"571/802","10":"30/401","12":"111/802"},"-+----++---+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"-+----++---+---":{"3":"186530/1057091","6":"63270/1057091","9":"254930/1057091","10":"59223/302026","14":"690161/2114182"},"-+----++----+":{"12":"1"},"-+----++-----+":{"11":"1/2","13":"1/2"},"-+----++-------":{"3":"5690/30143","10":"13053/60286","11":"7400/30143","14":"21053/60286"},"-+----+-":{"6":"17/20","7":"3/20"},"-+-----++":{"6":"1/2","8":"1/2"},"-+-----+-++++":{"1":"30/341","10":"511/682","12":"111/682"},"-+-----+-+++-+-":{"13":"1/2","14":"1/2"},"-+-----+-++-":{"10":"17/20","11":"3/20"},"-+-----+-+-++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-+-----+-+-+-+":{"1":"3/28","9":"20/83","10":"26/83","13":"21/62"},"-+-----+-+--":{"9":"1/2","11":"1/2"},"-+-----+--+++":{"1":"30/341","10":"511/682","12":"111/682"},"-+-----+--++-+-":{"13":"1/2","14":"1/2"},"-+-----+--+-":{"10":"17/20","11":"3/20"},"-+-----+---++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-+-----+---+-+":{"1":"6253/40433","7":"11380/40433","10":"8000/40433","13":"14800/40433"},"-+-----+----+":{"12":"1"},"-+-----+-----+":{"11":"1/2","13":"1/2"},"-+-----+-------":{"3":"5690/30143","10":"13053/60286","11":"7400/30143","14":"21053/60286"},"-+------+":{"7":"3/20","8":"17/20"},"-+-------+":{"7":"1/2","9":"1/2"},"-+--------+++":{"12":"1"},"-+--------++-+-":{"13":"1/2","14":"1/2"},"-+--------+-":{"10":"17/20","11":"3/20"},"-+---------++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-+---------+-+-":{"10":"27/61","13":"1/4","14":"4/13"},"-+----------+":{"12":"1"},"-+-----------+":{"11":"1/2","13":"1/2"},"-+-------------":{"6":"17/54","11":"10/27","14":"17/54"},"--+":{"1":"3/20","2":"17/20"},"---+":{"1":"1/2","3":"1/2"},"----+":{"1":"3/20","4":"17/20"},"-----+":{"1":"1/2","5":"1/2"},"------+++++++":{"12":"1"},"------++++++-+":{"8":"17/54","13":"37/54"},"------++++++--+":{"8":"1/2","14":"1/2"},"------+++++-":{"9":"1/2","11":"1/2"},"------++++-":{"8":"1/2","10":"1/2"},"------+++-":{"8":"17/20","9":"3/20"},"------++-++++":{"6":"1140/5129","8":"3649/10258","10":"2849/10258","12":"740/5129"},"------++-+++-+":{"6":"57/151","8":"77/302","10":"37/302","13":"37/151"},"------++-++-":{"10":"17/20","11":"3/20"},"------++-+-++":{"6":"1/2","10":"10/57","12":"25/77"},"------++-+-+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"------++-+--":{"9":"1/2","11":"1/2"},"------++--+":{"6":"111/800","9":"3/20","10":"569/800"},"------++---++":{"6":"10/13","9":"3/26","12":"3/26"},"------++---+-+":{"6":"569/2678","10":"370/1339","13":"1369/2678"},"------++---+---":{"3":"186530/1057091","6":"63270/1057091","9":"254930/1057091","10":"59223/302026","14":"690161/2114182"},"------++----+":{"12":"1"},"------++-----+":{"11":"1/2","13":"1/2"},"------++-------":{"1":"5690/30143","10":"13053/60286","11":"7400/30143","14":"21053/60286"},"------+-":{"6":"17/20","7":"3/20"},"-------++":{"6":"1/2","8":"1/2"},"-------+-++++":{"6":"37/154","10":"1/2","12":"20/77"},"-------+-+++-+-":{"13":"1/2","14":"1/2"},"-------+-++-":{"10":"17/20","11":"3/20"},"-------+-+-++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-------+-+-+-+-":{"10":"27/61","13":"1/4","14":"4/13"},"-------+-+--":{"9":"1/2","11":"1/2"},"-------+--+++":{"9":"3/26","10":"10/13","12":"3/26"},"-------+--++-+-":{"13":"1/2","14":"1/2"},"-------+--++---":{"1":"111/511","9":"171/511","10":"473/10220","13":"5053/29127","14":"133039/582540"},"-------+--+-":{"10":"17/20","11":"3/20"},"-------+---++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-------+---+-+-":{"10":"27/61","13":"1/4","14":"4/13"},"-------+---+---":{"1":"6327/60286","3":"5053/60286","9":"7400/30143","10":"13053/60286","14":"21053/60286"},"-------+----+":{"12":"1"},"-------+-----+":{"11":"1/2","13":"1/2"},"-------+-------":{"1":"5690/30143","10":"13053/60286","11":"7400/30143","14":"21053/60286"},"--------+":{"7":"3/20","8":"17/20"},"---------+":{"7":"1/2","9":"1/2"},"----------+++":{"12":"1"},"----------++-+-":{"13":"1/2","14":"1/2"},"----------++---":{"1":"111/511","9":"171/511","10":"473/10220","13":"5053/29127","14":"133039/582540"},"----------+-":{"10":"17/20","11":"3/20"},"-----------++":{"6":"1540/3649","10":"740/3649","12":"1369/3649"},"-----------+-+-":{"10":"27/61","13":"1/4","14":"4/13"},"-----------+---":{"1":"1/18","3":"229/1998","7":"200/999","10":"17/54","14":"17/54"},"------------+":{"12":"1"},"-------------+":{"0":"10/47","11":"37/94","13":"37/94"},"---------------":{"1":"17/74","11":"511/1480","14":"17/40"}}}


==> anc/proofs/s3/rational/n4_c37-20_cuts40-37_37-20_report.json <==
{
  "status": "Solved",
  "primal": 0.4275487176753631,
  "dual": 0.427548717753367,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 5.214182729938588e-10,
  "dual_residual": 7.47702649562344e-10,
  "seconds": 0.089056733,
  "numerical_max_score": 0.42754871875178213,
  "c": "37/20",
  "n": 4,
  "cuts": [
    "40/37",
    "37/20"
  ],
  "patterns": 103,
  "exclusions": 293,
  "blocks": [
    3,
    6,
    14,
    14,
    11
  ],
  "bound": "25652923184209933/60000000000000000",
  "upper_decimal": 0.42754871973683223,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_certificate.json <==
{"n":4,"c":"37/20","cuts":["40/37","7/6","3/2","37/20","2","37/17"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,32,48,56,60,62,63],"factor":[[7253,-98428,-189111,1395867,1231468,513375,-165916],[8,26699,21559,-282119,-2468203,9428077,-16690809],[6,32696,61296,245302,1220231,-7289488,-22184675],[836,-1607813,952405,-4680790,656739,-214801,-364373],[1362,1648872,1222316,-4107571,-1075391,-713947,624193],[605,33133,-3016595,-2608156,-3926441,-1544711,120612],[615,-339218,1195101,1561398,-9157549,-2712641,1369081]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,64,65,96,97,112,113,120,121,124,125,126,127],"factor":[[8126,-9141,-58,-156,23,-1,-1281,1129,-2141,949,-4286,2207,3739,2442],[6675,9894,965,5116,34,-9,-292398,230943,-127598,289690,58546,-119964,-10509,-104083],[5,-12,-3,15,0,7,22222,-12399,175327,-368741,944217,-3921415,391297,-352314],[5,-11,4,11,-13,-6,-31676,-22658,-85992,-235282,3707591,1072747,-22180,135811],[4,-9,-2,12,-6,3,15009,-24871,170487,-115205,20007,263920,-1169596,-5183785],[4,-9,3,9,-2,-2,-5115,15132,15896,-39349,48636,-383768,-4660730,1284736],[772,1118,-29902,42373,304,-79,338985,-646160,-57986,-4221,-6516,23843,-18521,53538],[773,1111,21893,18972,211,-28,917632,462253,-293193,144798,108755,-13842,-20691,-50317],[1249,1886,-25255,-47682,-431,105,544948,229406,53011,-266819,-16515,117778,10067,71014],[1253,1847,18171,-22719,-186,46,203985,-1275266,-149682,204682,7564,-51401,-41719,34561],[558,827,3965,3152,74597,2415,-32560,-51733,-285781,-1515510,-389013,311863,41167,139175],[560,823,4016,3720,-74508,-2456,-32327,-51187,-285721,-1515965,-389744,311806,41411,139586],[566,818,3990,3449,1470,-126874,80769,-36040,1396226,-242455,-11635,317497,75695,355410],[566,818,3994,3540,-1392,126837,80650,-36076,1396427,-242822,-11614,317872,75645,355694]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,97,98,145,146,169,170,181,182,187,188,190,191,393216,393217,393313,393361,393385,393397,393403,393406,589824,589825,589921,589969,589993,590005,590011,688128,688129,688225,688273,688297,688309,737280,737281,737377,737425,737449,737461,761856,761857,761953,762001,774144,774145,774241],"factor":[[-23204,-17498,11226,963,1085,512,733,2431,135,14,65,6078,2692,7537,3020,2317,4164,3421,-22482,9848,-3807,7996,-3328,-2764,5375,-2550,822,-659,2577,139,678,559,-1425,-1305,52,1216,1946,-381,-112,-2142,2176,-2950,2422,-4596,3873,-371,947,-4800,-4496],[-3661,16413,34703,1117,1011,-1126,-3276,9508,425,575,145,151260,75622,126865,143337,-29804,126387,-32306,-484660,324856,193466,-1360166,-60062,151966,-114731,398964,8762,1195437,-280284,985983,-586750,-472347,692144,640458,-138710,851497,1333935,-787622,-47809,168943,-321477,1231653,-893838,709491,-1522739,881939,-909546,-1061050,49600366],[-13418,12485,-22674,-6584,9331,2413,8530,-15583,-676,-760,1044,516579,271542,198511,318633,-164065,133189,-153783,-259881,360127,250072,-1360370,-58443,186785,-158764,431265,6125,1204791,-287958,979767,-576982,-460354,696460,640029,-140613,846370,1325742,-790482,-47693,175839,-314540,1242804,-895262,712778,-1525996,851402,-919822,-1087513,49445140],[-56,-18,261,54,65,-20,-92,-970,-96,-356,-814,-71051,-15670,-329199,-494434,-2779291,345243,-1046259,1747354,83432,1074242,-1764569,466099,240469,-425679,785363,-27024,1364958,-513952,947724,-602730,-420769,814167,678987,-177812,827607,1219947,-843336,-84355,303300,-431366,1475860,-1023958,936000,-1718707,652573,-1086712,-1125026,49378863],[-31,11,212,55,-16,72,233,-741,-20,528,314,17017,-27879,75198,-174458,293202,-3685719,-653831,1232951,224115,1318551,-1704871,189951,-118914,-18501,599710,-63440,1474157,-288581,861790,-573972,-321678,832954,722098,-322311,837952,1307329,-862079,7199,291411,-475086,1643614,-1001514,888052,-1773898,408079,-1265942,-866200,49609754],[-46,-15,206,39,50,-26,-94,-674,-29,468,-362,-43062,-33422,-172710,156650,1475004,1207231,-2628801,3264093,-121639,1254522,-1918286,651824,904601,-564050,27953,-41383,1661008,-559983,902071,-647214,-302500,900135,736402,-299692,896482,1219101,-920415,-138570,347236,-559869,1700755,-1106444,1038616,-1798170,279306,-1338712,-830589,49333545],[-26,7,166,42,-1,54,164,-540,-17,-62,156,2262,18307,29316,42477,208393,308538,3769381,3162351,-57075,1603840,-1834521,375496,948917,174034,-220382,-137279,1713864,-354408,886331,-620025,-217264,868603,746133,-366743,848693,1274629,-865778,-21026,317467,-609225,1756270,-1118317,969166,-1800681,386217,-1320611,-1057995,49739527],[-1696,1274,-2205,-3344,12132,-16356,-99995,-124804,-11112,-4561,223,-286353,-464754,377502,182738,-40495,118698,18905,-518711,385301,289478,-1368457,-46449,178043,-82743,366267,457,1174520,-276816,992748,-577053,-504806,668553,628115,-117509,838742,1328433,-771720,-31594,153397,-295026,1200331,-891997,697291,-1536886,999814,-845314,-1201304,49768409],[-1449,1476,-1661,1736,-4108,13658,67954,-64103,-1197,-3174,32,-633514,780312,511372,174884,-23161,71810,-67389,-472121,454523,159781,-1381727,-101485,137688,-189351,495096,13384,1332597,-278097,960760,-583006,-389730,735559,682640,-229784,905185,1398851,-841765,-46851,199781,-368853,1374835,-892036,689741,-1518569,524400,-1151973,-1328188,49647381],[-2718,2309,-5897,-4304,6430,-15639,-72111,157392,6645,4770,-1872,-395924,377608,54944,-73153,118548,59007,63315,-589282,289931,128561,-1386361,-59938,109162,-112036,409948,14616,1259130,-280124,977479,-601841,-435863,720918,665103,-184610,881245,1364303,-814515,-54969,186074,-367130,1303419,-900992,716765,-1524149,717509,-1028207,-1062445,49709377],[-2457,2429,-4277,367,-4623,10411,61233,64329,5899,4041,-1826,-221414,-1107647,597536,399932,-178697,147970,-26847,-404869,456456,453874,-1359509,-20386,240428,-51425,319303,-14213,1098202,-276649,1007286,-556344,-568142,623073,593079,-53887,796878,1290485,-733333,-12447,125316,-230406,1106696,-887763,688723,-1552132,1264867,-673488,-1276359,49808290],[-1098,1052,-1646,-156,-224,2294,12752,-8011,1059,-281707,-2786,13614,-124301,-101557,-1399286,545730,288948,195202,-809674,-339132,7181,-1442878,53886,90691,-121291,326941,44431,1202168,-316569,975121,-660212,-482236,731289,661060,-156332,865209,1310720,-767676,-99682,172859,-439829,1239770,-941070,765297,-1547612,878312,-934936,-912067,49779088],[-1115,1046,-1698,-66,-215,2759,12255,-14425,-1382,280764,3966,11716,-114010,-105238,-1401709,541209,294057,201070,-817978,-338709,3376,-1441865,52488,89826,-122443,328196,44772,1202187,-316783,975160,-660372,-481730,731931,661077,-156753,865993,1311777,-768349,-100000,173013,-440053,1239996,-940466,764497,-1546466,875612,-936878,-915026,49780921],[-1153,1057,-1542,-114,-93,2420,12055,-12463,-207,-2775,448092,-133707,-114133,-1119605,458887,166795,-143135,315282,-908038,467971,3606,-1323286,-106617,-1938,110947,283310,-4840,1148667,-231919,1020619,-606029,-483582,686368,645599,-130155,862530,1358543,-805008,-38212,173534,-322666,1219135,-880002,730896,-1498239,930210,-885360,-455067,49834189],[-1159,1056,-1544,-94,-76,2537,12096,-13538,-571,1420,-447895,-129418,-110699,-1121111,456123,172108,-146481,320232,-913141,466516,2560,-1323164,-107018,-2277,110136,283853,-4643,1148242,-232408,1020312,-606309,-483688,686794,645256,-129757,863358,1359173,-805357,-38194,174011,-323076,1218888,-880217,730452,-1497941,930048,-887217,-457291,49836783],[-3,-3,3,-1,2,-2,3,4,0,0,-8,-2026,-1987,-5973,-7675,-26266,-33502,-31191,149589,-693189,-1795108,-3211005,-22886442,5397748,-7689129,-10813046,-531944,-2477590,1537107,-595160,1601705,-1230440,-1768900,437790,1428976,-1683556,-63193,1892420,2289523,-1422831,1916015,-2809625,2189846,-1569328,1090847,7679776,5712371,-15460125,1427058],[-3,-4,3,-1,0,2,3,-6,3,7,-8,-2029,-1706,3994,-10697,-19135,-118649,25805,301963,1031974,-11744096,-33642,7944336,16626917,-4221634,-928509,218994,-6617293,31897,2322171,1543097,-6774671,-3341155,-2318092,5669585,-4072958,-2478480,4008068,2131155,-2296961,5130477,-8307004,-189732,-1234804,-2101548,23141405,13745667,-16994112,19874801],[-1,-1,0,0,0,0,3,-6,-2,-5,11,-300,276,-376,-1707,8451,-3733,18769,-48140,263518,1543436,144310,-604979,4809145,-4828153,2872198,1757982,-37304924,-17231549,9707443,1125109,8046658,6882906,2573289,-3320723,5224557,714158,-5958855,-6332535,3211128,-5632512,5721469,-1876692,6755549,1108181,-12792929,-6801542,41480682,8446598],[0,0,0,0,0,0,2,-5,-1,-1,5,-213,-93,-741,271,4536,-2867,14414,-39753,283691,802068,-44265,-1103908,3589088,-4787473,4761009,2009094,3257991,545825,-16680092,-38016089,1010209,-1206409,-5234173,-4944673,22094016,-22485125,1783086,-2601409,84553,2136392,-3329721,-2661904,6921619,1324494,6763556,4946808,44153952,-2077022],[0,-1,0,0,0,0,3,-4,-1,0,2,-203,-507,305,-508,4580,-1462,12830,-40930,247666,591840,89979,-786348,2269497,-3404973,3176022,9167090,12582929,-7069819,25821,6336067,13901189,22684623,21692237,12542347,-11807799,-2826013,10526466,-4513697,20504848,1537240,-23835363,2364838,7941859,-6773210,3236878,7749893,52214499,-5234339],[0,0,0,0,0,0,0,1,0,0,-1,-33,-174,362,214,590,1678,2469,-13327,10893,274634,-315078,-175391,1249812,-2625401,2077149,154326,4378764,-884833,6118157,2055968,1674735,-2990290,-19796822,-30082767,1328876,17925766,-218218,24855269,5098035,-20264352,-20139368,1420532,-786914,-12562355,-2406947,20107585,43051492,-5983316],[0,0,0,0,0,0,0,2,0,0,-3,114,-58,348,822,-115,2146,465,-13293,144659,-51304,-1100370,-686541,398,627338,-181404,-838773,-128064,2683573,9498675,-5519825,-21015664,24274854,-13051539,-13037416,-10942210,-6666006,23695890,-21132625,2060813,4565764,12883484,-11917761,-16402359,-14202302,-13115779,14351698,1682787,-10481146],[0,0,0,0,0,0,0,2,0,1,4,105,-41,-77,955,13,1574,-1489,-18497,47423,-71662,-1807679,-307069,-55470,51573,149194,1400739,-458630,805820,524464,3031720,21587108,-12940364,-15470880,23378522,8244088,1492826,14352050,1571431,3736552,-5105716,926951,-37566853,-21345799,-21492016,-1261242,-6760844,8493789,-8230998],[-2,-2,2,-1,1,-2,1,2,-1,6,-4,-1278,-1320,-2904,1384,32209,29569,-185,156350,-573707,-1040324,-1618051,-8123190,1635307,14997054,27822199,-917922,-5745699,1657605,229311,2045255,-2821868,-1932760,-360118,2654695,-2471342,-180872,2881447,3240769,-12140,3464892,-4425580,2225172,-2296272,995240,9659980,6140689,-16264278,-3016673],[-2,-2,2,-1,1,1,4,-10,0,3,1,-1257,-1352,1603,-904,37896,19217,78061,273360,733827,-2938275,231406,368321,-22395500,-15954991,6305868,532989,-9278556,-904699,2406855,538247,-6862490,-3022101,-2486227,6117691,-3693733,-3136703,3496867,1084833,-2043455,4469960,-8376226,-149673,193028,-1514578,21274286,12992445,-4010508,17586079],[0,0,0,0,0,-1,2,-5,-1,-1,4,-120,-212,-532,-400,4356,-158,11608,-37238,138104,882767,-49213,-788823,3089157,-4068808,3606987,1565926,1993507,1418744,-10364421,-13120618,-10469984,-8555886,-13322986,18879405,-33394957,21607359,-14278211,-13510251,-4220362,-10412033,4235596,-2206681,9259020,2502146,-6037316,-1502531,45524910,-4557053],[0,0,0,0,0,0,1,-4,-2,0,1,-177,-102,-763,389,3345,-1743,11050,-30262,126069,622834,-96077,-842155,2529728,-3532667,3962336,1319386,7554059,2100982,-2461605,28378203,-12442200,-7429172,781186,232521,18006768,-11820262,2485829,-23164645,-21554879,-23454518,-1616728,-4210924,11192675,2732151,3079360,2997606,46090326,-1993219],[0,0,0,0,0,0,2,-4,-1,0,0,-127,-423,165,331,2091,349,7321,-28822,-142493,368002,-123426,-372269,1634427,-3090390,2891064,6441300,8466474,-6113976,4864105,6480768,5750890,10388174,-2666117,-3248386,-2606055,4119388,-2612318,20015344,-20278021,22911820,27834454,-17247454,-1817235,24766616,13833279,7478324,55948443,-13926322],[0,0,0,0,0,0,0,0,0,0,-1,-73,-115,106,29,448,1198,1848,-8794,-62035,171904,-219005,-85337,920076,-2172180,1902935,-806900,3863236,2117411,9050338,-1990853,15391404,-9367809,1864337,-11710836,-6892299,-1536307,-2626349,-16601961,1160388,-1890195,16109258,30389014,-29626848,-14638495,29621546,-17283049,40543508,-9308486],[0,0,0,0,0,0,0,2,1,1,0,131,-19,249,790,-308,1959,-293,-10327,59959,-91393,-1089388,-377723,-175291,654955,-5263,345656,-745981,110867,146928,-991101,-5811945,176007,15359151,-16158322,-16875962,-18815770,-30095274,1436123,-10826003,727333,-19341409,-30917427,-16943955,-11236819,2469514,-15369089,887822,-8520136],[-1421,2875,2901,-34082,54611,5063,25364,137,1781,397,-298,-180486,-93843,-138451,-161411,28152,-164123,46621,684514,-1288664,-4447248,1427696,-767665,-2810132,1858117,-672992,-20445,132272,8750,-1543154,-261990,2554418,401503,-34720,-1336378,428341,-827260,-620603,-1178475,608859,-1538690,1094675,885504,373615,2528490,-8496483,-3384302,14370677,-58001785],[-4623,6430,-2383,25970,21554,2178,1392,-293,4,-214,-178,-178549,-69614,-136228,-129760,19549,-137950,-5223,412343,-3971291,4012793,2406961,1401700,-1427375,10467888,-9370382,-1058612,-9591070,853078,980752,-74361,-4977781,-3817840,-3381688,6265112,-4172024,-5139679,3898371,-101035,-2418754,3749349,-10214115,182469,1501458,1027262,22996064,16807877,33289191,-38977172],[0,0,0,0,0,0,1,-4,0,-1,5,-91,-58,95,95,2483,-1368,9835,-26055,-216818,348821,-144151,-644754,1303039,-1860918,1125039,798463,4287519,-792460,3310497,14628231,-13454977,-11444095,-17184578,271235,7246769,-9974820,-19759646,-4301820,40251354,25266023,3221749,-1833177,3051152,836799,-3345139,-2708917,26216407,-1062317],[0,0,0,0,0,0,1,-3,0,0,-1,-70,-99,-222,769,1677,-1397,7830,-24191,-218928,443832,-187808,-421120,1352257,-1605408,1315174,-6404199,5253669,-6207999,19684972,-3908310,-7101579,-7223467,-1795943,17435588,-148157,-12449360,774230,14365711,-23035236,16935980,-9203236,20562271,2447660,-24989858,-27274874,-3179117,29663150,-448899],[-1,-1,0,0,0,-1,-3,3,2,0,2,221,53,799,1660,1870,6298,4676,-64585,-100311,553362,-2758778,1297512,1665224,-4599159,2057584,-34659961,-3926544,14522762,-8146563,4105159,874081,1342542,13518206,-1537353,-444914,6739153,7680070,3431408,5501532,7506732,-1038743,-6188385,-2890632,6064200,-2894552,-654184,45866197,-2864736],[-1,-1,1,0,-1,0,0,4,1,2,-1,990,506,2374,2390,1952,8020,4731,-78569,397081,418254,-9867306,1959138,-51369,-467581,-435518,9548119,-4489548,22619085,16105742,-2399000,8855869,-10751222,-4804787,-7592111,-12803989,-11518685,14469934,-1598146,299289,2711385,-9582472,-979122,18204349,22304947,-5917988,-15663723,9195014,-13502671],[-4439,5261,-333,-35888,-50777,-4311,-7589,-10553,-1292,-146,-290,-153286,-63196,-120895,-133485,30012,-110324,12896,358599,-1374013,3480698,1853190,990785,561604,3511834,-3941253,-429190,-5314715,661154,7360,756431,-2686761,-2523916,-2082971,3330230,-2858610,-3207908,2766448,565186,-1461044,2610343,-6061018,672356,-371050,958169,12331824,9447371,7986446,-44748153],[-6838,8665,-3647,17666,-26128,-2008,-11729,-6126,-1343,-419,-267,-205042,-116258,-151553,-178592,23765,-203492,67828,929539,-1330396,-10191343,1140277,-2031213,-5341270,931732,1488479,251880,3923209,-458119,-2631552,-1036042,6274419,2477617,1403025,-4612453,2766383,827041,-3038944,-2473590,2075692,-4510091,6132963,1020349,990602,3672788,-23218102,-12422489,20028663,-67395698],[0,0,0,0,0,0,1,-3,0,-1,3,209,190,573,393,1703,-7829,-59,-14595,127172,-130851,-46247,-876829,-89636,490020,506825,-15635879,12249973,-18223804,28896426,-12805274,752562,-580257,-2430970,4914156,1331926,-2420447,-4246590,-7889675,7599160,-17328381,-1691590,-11897131,9322196,20555573,14527690,-1150233,-25551941,-32327658],[0,0,0,0,0,0,0,-3,-1,-1,1,10,82,-304,319,152,999,-548,-7525,-33027,-266956,-189316,-426260,-502888,794821,31330,-6218458,1560845,-70824,-2380205,2956632,16404407,11738593,-16758913,-10085267,3251380,11770886,-7228839,-19111644,-13909791,22481873,-9367864,-4577964,32936725,-22901878,13873688,-10896346,-24741217,-21705585],[-2,-2,1,0,-3,1,3,4,2,0,8,2281,1868,4820,6078,5332,13464,13617,-162198,820004,-120120,-18139886,3233078,-2371187,2996829,-2663328,-1694523,190736,-16773089,-12549769,3211019,-2113289,3840347,-1899326,3829303,1415609,-2445281,-6904049,2181405,-733083,-3489357,4768409,9441694,-4019501,-5729482,2723016,12199288,-5944512,-67811920],[-1,-1,1,0,0,0,-2,8,3,3,-3,325,53,1477,1684,-337,8310,-3159,-42024,112686,-172272,918779,-625403,-30685,338998,140067,-235435,-168395,-1561478,-1312060,393723,-7803485,-8912223,13046013,-5626481,-11150259,-9678576,11171482,17383515,10487409,-11014413,29035028,-8531102,33136376,-31146515,13509874,-9992868,-41224,-27519388],[-2804,3719,-1045,4599,5830,-107648,22476,-4797,-4078,441,-302,-102400,-53367,-96754,-212651,68449,-38516,25581,398623,7677505,2400276,2222736,-1020474,1448816,-264502,220132,-418392,-1006502,1094488,-756427,1707868,-92717,-1493855,-886271,382398,-1086277,-901908,1064621,1334260,-547858,2099944,-1663029,1438394,-2154071,1392507,684133,1600150,-7902597,-51535562],[-2645,3731,-797,3270,3760,108798,-20743,1674,3904,-634,36,-101823,-53349,-97282,-212799,68204,-37669,24513,398896,7677108,2400921,2222701,-1020881,1449418,-264996,220553,-418388,-1006704,1094328,-756395,1708098,-93042,-1494014,-886492,382844,-1086649,-902142,1064687,1334167,-547903,2100182,-1663611,1438475,-2153967,1392496,685122,1600999,-7903052,-51537260],[0,0,0,0,0,0,-1,3,1,1,1,242,-17,1631,977,-669,2882,1105,-14145,20277,128402,-2382541,350028,336229,-985298,548548,5464168,-2504854,26093115,16149845,-6797738,-5509452,16053856,9325649,14200042,19340154,12619257,-23220620,2733353,2649328,-8117875,8488365,-1380556,1106433,-13841866,7029015,11499399,3586956,-50006205],[0,0,0,0,0,0,-1,2,1,1,0,261,112,413,991,-32,-3053,4979,-637,7025,87779,-2157738,167521,-108385,310918,-134249,7738462,1953472,-8373392,5490027,-8474468,-12318461,-22599387,24649271,-10246366,11869812,29181143,11638013,-13340078,-707560,18638624,-6253901,-10926198,-1670528,-3620654,-2346190,2387059,9689360,-31569410],[-2761,3737,-934,4030,4627,-2052,-1174,-9498,189324,1426,-454,-109470,-52320,-97276,-62876,28196,-90283,53273,87722,-2965211,4120179,-40734,2058517,5845671,-12435648,7020970,1307287,1886551,-230576,-1806349,2332232,565309,-249883,160258,-1493515,-1317804,-300667,1690117,1950370,84822,433316,458889,1287244,-4068130,113894,-3726713,-2040255,-49604753,-52711006],[-2721,3706,-896,3866,4986,3219,2996,6205,-189510,-1628,231,-109372,-50950,-96782,-63945,29164,-90354,53203,88030,-2965788,4119704,-40996,2058838,5845515,-12435201,7020351,1306918,1886410,-230276,-1806071,2332034,564964,-250114,160487,-1493601,-1318001,-300784,1690221,1950772,85163,433369,459105,1287180,-4067940,113428,-3726177,-2040190,-49603331,-52712048],[0,0,0,0,0,0,0,1,0,-2,11,175,87,619,1260,-714,-711,1679,-1780,-19472,166247,-919254,-131711,269250,-33571,-595339,2088531,-1293056,-3257400,-2923604,-16541,-21249096,14836856,-8356389,6046290,8978552,10065101,10944620,12583611,712599,-2879240,-12753596,2640757,-6143489,4156836,17736984,-56970424,16738269,-18487981]],"denominator":100000000},{"t":2,"f":3,"type":32,"flags":[96,393218,393312,393314,393362,393386,393398,393404,393407,399547,399548,399550,399551,589920,596149,596155,596158,688224,694453,694459,737376,743569,743593,743605,761952,768096,768097,768145,768169,774240,780384,780385,780433],"factor":[[251971,-167173,70614,42109,88489,-64846,-112968,-145050,-22413,124356,152666,15619,265824,-243812,-102630,-132175,-5476,153947,120614,4846,5118,18996,-172530,-31470,-48476,226415,-77069,12887,-120998,174502,-506709,316715,212087],[4368,8174741,-5862651,2406494,-5981433,-3283932,36340,-798133,2249464,-1555344,-1202505,408855,201561,127254,-159343,176188,-2002305,-1435968,-1355736,-2583850,4778915,-3386086,-3415865,-1977752,-2233769,-3316496,-1413752,14636534,-1183323,-433792,-5931930,-41798731,47410243],[677,-478598,7036652,-12350594,-15429532,-16643947,16201919,23280873,4308123,-8262221,-7708165,-9207796,7726938,-1021015,-2169099,1611091,300811,-6918804,-4371396,-1067276,4837503,5176917,1849285,4394282,3810773,-10724338,4897940,9406061,-12631040,35344,8966948,5901475,8151496],[675,-285931,-19541030,-7961008,9899819,9357766,14034917,6856380,-2194542,-2665635,533783,-4225594,8660277,17990353,-12840403,10027861,6787522,7221723,-11929520,-3434386,-7326292,-5045940,-11523348,16325192,-5239953,-5254024,-3828663,4597921,13972130,4490925,22408860,18478955,40653581],[502,-228549,-3685191,8369695,-3846715,12781782,2950165,7088622,31457875,2229819,-9225765,17307358,1579979,-6449402,6885587,-9808849,-6173740,-12954855,3278585,15858312,2299510,4477178,1505392,6545461,13170337,-1488310,2618264,-10667537,3655078,-5442161,36335805,17944661,47850069],[550,-288069,-2093090,19410698,-1896704,908937,-11417578,22631971,-20184443,-10391169,-2419815,5650462,-1905311,2008468,221668,5564642,12973769,-204827,-1966198,-11603583,725426,-2939399,10409911,-7865651,12038428,-12667669,-867194,-6959828,437597,-5292577,28558553,6666195,44407756],[469,-162620,544594,11861043,4955071,-6659933,25189160,-12916780,-4372037,-4114694,-2180911,-12133258,-20105687,-4417434,8312358,5407304,886352,8581318,5922432,13075456,-631808,10647463,5592570,-4213790,5639936,-12781301,2543487,-9015730,-15227999,29140057,35355368,-15633327,37271806],[214,-53500,2575940,-819728,1595015,870664,-2188585,5732138,-7013,13551653,10847890,-5819472,-6154312,-1102692,-13195300,12083203,-39021711,10435945,-14387943,-7751819,917418,12502543,-1006990,1962457,12351323,1819706,-15147898,-18610916,-13083287,-43812190,37203544,-40676298,8243393],[208,-36514,4328585,-2049156,3396721,-1312480,-1051460,2388774,2065521,14441801,22569676,-3935247,6295581,19998138,8012340,-6995884,32016927,-13119937,2791143,20345147,8244667,-2963040,9091863,8036469,2815863,-6945491,-11097164,-226940,-12883627,-19712584,29426949,-54687912,-1410718],[297,-80554,2103064,-2193982,1251649,-4512115,1577835,-1797668,-3160693,-11831617,-4432546,9519348,8044068,-24660,1444683,-5947494,-7170320,1977828,-37626460,24046665,2370074,-16894870,21870520,-16633634,-9744683,14052123,-17863482,-18376041,39782462,20347823,14029078,-33002005,-12696530],[300,-83756,1617965,-2750212,2373032,-4919488,3719884,-1369177,-3116799,999660,-11887767,2148299,3944392,12044830,-4670936,8060516,-9195121,-23822223,38043277,-10024141,-5474815,-20629123,-13433012,-13051697,15045146,3417139,-20580334,-23475033,34731968,6529361,17994864,-32121543,-12633970],[979,-71593,1413298,-7146203,-10644386,11268165,-4300203,687020,-5359948,20433129,-29470719,-10587252,-21456681,6769442,9374433,232390,13589095,14257357,-9338424,5076703,-2892739,-12054016,-1682412,1622992,2623618,-2573846,811120,-11083581,6692647,-9127392,1949554,-15224616,18670604],[983,-67586,1163413,-8688788,-8145326,10039075,-5267642,-1211109,7358304,-31774014,18971034,-7219972,-22921072,8410184,10585512,4589744,-474497,3202471,5795309,-1064127,-16656640,-9206455,140155,-1154450,6074012,1253645,5464424,-11184582,7773201,-14244562,3474421,-10411115,23504471],[461,-339580,3132972,-4778262,-5081399,-5164548,-891701,-8574912,-2046270,109652,-2038458,39723603,-14262849,21691809,-12021145,22464264,2570395,-1045534,-4900645,2710505,6199290,9913182,-2944890,-2898876,-2910115,-10216150,9560694,13688364,-15513294,7514837,11851535,3926459,8306716],[146,-92035,775751,491638,-1704300,-1509661,-1278052,-474413,-4075545,-1599213,1655808,8506066,-1662847,-3061561,8663061,-18213803,-7096892,-5895183,-5953565,-15280544,-1625481,-4420863,-20685685,30724057,-38581934,-41381647,5684974,-36049155,-3138141,16574313,12999598,-26134555,-32822337],[154,-75066,1605158,-889064,3417660,-1648929,-134512,40249,3942464,-5710705,-3062553,1973509,-7897314,-4035091,-2818029,1664774,5526406,13264174,9630391,-21960385,38977205,-7225494,19822344,39425899,1368965,32393459,8993031,4184238,19480219,8183553,23784494,-22689677,-20677838],[178,18216,1255891,-1903143,-3996385,5370217,1773528,-1552240,-7306198,3598690,-1753461,6695537,12667816,-4828485,-3441743,1367339,-5494111,7611411,16400689,5211827,-36012762,17264153,37518576,22280981,2959652,-15362793,18805883,14596023,29155416,-155423,-1530112,-41329884,-137088],[410,-272829,2577444,360601,-1293906,7342694,-10256739,-16630473,-1696134,-10181585,-12643031,-21660182,13335681,13450072,-2253998,7332084,-9544438,-28709533,-11966739,-3613214,17460562,10742298,12116209,5354412,1530837,-19798094,11658034,11036253,-6224387,252616,24429845,10902793,28939477],[1016,1743958,14664640,-8363208,16610468,21141076,10158227,8930613,-10144738,-5807466,-4251447,8905426,-3005127,-10237396,4475385,-3636277,-2390001,-5472732,2288128,355641,7560396,-1550132,-1735530,-7529966,-3627953,-10154413,-5787367,19470995,-8473444,-9910134,7171996,9043002,-8550225],[200,-70383,2012420,-1714886,6105429,-2343917,-1881855,833995,8375789,4335303,-1425885,-1317758,-1635439,-5235243,5117527,-986860,13840745,-10049323,-17824366,-31099139,-23515718,12407485,-11609060,-22190330,-727474,21526181,33663549,12308758,7956865,18774884,46204692,-39183651,-22558511],[434,85252,-15447403,-15104076,6765430,-9138221,-5667693,-990788,-11019505,-1867524,-4888702,7949717,-7758737,-14650247,14047624,-11870183,-3059777,-12969708,6297553,6632755,8007089,8086944,16870023,-8261924,16459048,-1702580,15881594,-16427581,-22789862,-23956372,14553540,2651381,-6976248],[161,-91065,-1758255,-649740,-4156526,-4683550,-2320264,-5183718,-3610610,1944619,3075865,2929632,-8703948,316198,15316762,-15255741,-5697267,-1579760,-8787323,-10258948,-8922120,1612706,-5105194,14926717,27670858,-10211603,-46242753,46804214,17257579,12729609,31022476,32036854,-52650591],[1575,3106471,7320809,-1801877,12571784,-10328624,-7974611,4398707,7858165,1524462,-3686776,-5909486,-5016404,12405957,-1186888,6970974,4920521,5615321,-2014970,6391179,-15470745,9879885,10548095,13857732,7166230,-5779793,3356288,-33565389,11953282,7445398,10791339,79749171,-59249792],[171,-163736,-1212154,3108707,1330983,-7372785,-4068164,299904,2615299,2680385,-7659,-4999222,-4264272,-5855057,-3157885,5640977,-9582301,4825074,9190888,17171322,-3971137,-38060829,27577,-5586070,-29211769,-10942235,25095675,36205625,5730808,-33920274,50002744,22752100,-47161611],[302,6380,1061192,8341607,4046905,-1684655,7430283,-2411738,-2116848,-9473056,-11476727,4486193,2928781,11077959,408068,-4704981,-2856474,-7423375,-14420416,3150412,-17119185,-21186239,-7559132,25206128,29345555,16033323,15921062,1514380,-37832380,-34004561,-28631443,-28654973,-80157858],[351,-62548,-3634362,1209073,933062,4695230,-5054760,11167462,759076,-3678274,-4447563,-6026039,-8594332,25694657,-12332446,-26784164,-15957785,8808327,12775389,11981663,5947252,14879345,2310573,-14306779,-5786253,5304039,8191711,13203871,-16181887,41877482,3681847,-26327995,-90170130],[351,-65407,-4714384,191443,230346,4926105,-6156087,10664497,-23511,3107992,2868384,-4232867,-4693764,-13498237,15113340,36851984,-4933405,-16512740,-2633778,19041332,1920651,2036047,-6646094,13965610,-881093,3158285,-3361494,6082458,-6112256,47945257,-13934770,-27914984,-92399937],[198,-55979,-2894854,-1936085,352972,4464689,2165708,-2551645,13875304,2547035,2422651,811705,5373028,-3853164,-5409571,6508005,5664206,13158932,-3174393,-23810582,5752853,-24696216,26848029,-21114514,19978568,-42103401,-4907794,-7349645,-23253241,19928074,-9951327,-11340638,-81885710],[548,1563409,300329,-1088625,-16654264,11802653,7141254,-6771877,-14097051,4258972,10808597,2104302,12611325,-5006260,-6425700,-1953578,2988040,-606676,2679373,2073882,93988,-4451534,-2446652,-1963355,6346018,24846784,10706734,-23802422,-15815721,14602682,48033296,47954771,-86021337],[166,36305,-2740726,1078249,-1457410,503886,-2301088,-4570779,5376872,-15783013,-15429134,-144071,8059464,-7974558,-3745191,8344850,18873841,13028098,7772980,2634480,-2724626,25787501,-7130951,-5246219,-21102626,426112,-35090542,-3084582,-11032665,-43469651,22995157,-24898767,-100514456],[836,190579,-2789601,4800928,-2460173,1641393,11506840,2759347,-330924,5175599,2023345,3071476,4985963,22789623,38366082,7810084,-12395328,1611015,311266,-15745934,9323880,9464907,13307824,-13603255,-18479563,5952924,7695255,-969710,17734624,-32013213,-17905411,18454531,-57037585],[834,187401,-3599660,4317872,-3223607,2664946,9304984,1789431,417058,4759706,3810789,-3418342,-26260788,-5195475,-24973902,-4954321,7421820,-34244781,-8104478,-7236938,-2504406,4719968,21101652,-292992,-17236251,985933,-8839998,-1061112,19748213,-23200372,-24721293,13062605,-60093541],[143,68465,-100240,1600442,-1031972,470819,2317810,-1110636,-2193087,-1938293,4946554,-1045209,69691,-4663422,-5851255,-1943560,5648063,7107644,-5617615,12418440,21684555,13271748,-27085674,-5941921,32039519,-27134745,30806556,-1004589,57601723,-21560139,-11463474,-12238266,-71065575]],"denominator":100000000},{"t":2,"f":3,"type":48,"flags":[144,393360,589826,589922,589968,589970,589994,590006,590012,596150,596156,596159,599230,599231,688272,697525,697531,697534,737424,743568,746665,746677,762000,768144,771241,780432,783504,783505,783529],"factor":[[295526,-175473,-9984,-57515,72797,152501,-42867,-127811,-138828,-264329,187890,148745,191443,85,40996,-184961,-97268,-85065,-35191,37767,23436,22628,-59119,87554,-304521,415667,-514758,224279,-347450],[721,-670070,12975462,-4904742,-14341784,-35146536,12385003,-4722117,-176593,12619500,14141099,6944901,-3259716,7734998,3167430,2378378,-1289744,11121630,4807216,1666510,-1688963,-2797315,1326854,-1145805,12220256,4459852,11357055,13241342,-8343423],[4422,10223037,-5142720,-3622778,-7178489,146861,592888,2141941,1249275,2218838,1923641,-817803,-16636,4431668,1135303,6433105,-1483048,-835076,8263874,-4328361,11222712,-3382266,-597127,1041186,8768659,93814,19446970,-27056091,-56186267],[668,-391360,-15960045,22939146,-10344229,-7439056,-445227,5741631,-29378103,9485227,-8054586,-7638180,-2078836,-4187705,-1285420,1046089,4997572,-2399686,-3762322,1527414,-1059875,2051494,8780585,753766,11322311,-22753012,17285984,41414901,-27459916],[570,-550799,6800090,-2678415,-5135735,-2565773,2205863,9508378,5117359,-12724733,-35451913,-25909280,18681916,20266096,4034156,-5189618,3869287,16528026,17051053,1305076,3915829,-2314187,-7577316,728110,18278949,3504806,16847187,15975167,-3822719],[571,-338987,-11047517,10750902,-7136123,-2311496,5892648,-8833352,40842228,-12098674,-652315,2788393,-9873479,2107247,1443008,-981108,-3833239,-7356592,-4126594,-3565536,-11080939,2578813,10447399,2148741,8530528,-26897677,21479555,45039554,-26399532],[520,-360706,-8354735,-15106508,11100839,1628198,13833350,-27420034,-2114686,23824230,-20136970,-7521109,-8954296,-10634107,-2580156,-623443,2244013,-127537,-998893,-5472730,1692277,4213914,3725739,-11447177,10753857,15186071,40768717,15676849,-8664028],[446,-186379,-7917372,-6431295,21749566,-17622033,-11380684,25514581,5930981,-480295,1211185,404170,2828868,-744886,-5343692,6093023,-5564667,-5854281,-13177466,10595554,2881257,15395368,14299261,15398375,4192220,18147468,59450298,4588171,-5523493],[219,-34509,3883848,790411,2028735,756456,-1374692,-7751968,-2026655,-6135348,7563538,5137969,25795138,1397872,-8843532,133499,36406236,-10851243,-2196010,-3436132,-20438687,5599496,33564936,-35236241,27500488,-25321457,36145325,-39638464,11570440],[209,-181534,1505292,662737,-177305,355189,-3704323,-7354674,-5415881,574042,-4588150,422134,-2452917,10750210,-12247579,26458280,-22850646,-11082472,38050063,14856398,-38051666,-2432268,9372515,12004301,-36531296,-17583226,34080715,-17107467,22323817],[223,-143690,2013287,2160624,3429020,-2153545,-8622117,-1003791,-2886857,5448476,2301831,-7908417,-662294,15176873,5462720,-15296310,-24190990,3324386,-17062977,-62326133,-13576610,-14389141,4802994,-1759013,-8018421,-16743648,25850109,-23707703,15877857],[253,62522,3799123,784096,261540,-1198169,15365251,4215089,-4710961,-17365578,-8474618,3785600,-2376137,-26649588,-18950215,-2708371,-24047116,5728177,-17144121,11329820,-7496570,-44525838,860423,3051962,26498300,-11065777,18575578,-36495378,-2790606],[1132,-306284,11158742,1518593,-6514876,2651359,-2079958,6221221,9794092,14804385,9995473,-42022570,-10718390,-14780252,-18210000,7533943,2896853,-14847518,-8993774,4754917,11154433,9266411,10302959,-836898,-7689446,-19100955,896755,-20382014,-6869728],[1134,-287286,12316701,4225555,-5504143,1572184,-931954,11575041,5655514,14106468,-31525035,27134887,-9129649,-4910545,3642943,20293837,11595957,-14950741,-11767072,-14058903,13533558,7000076,2031759,5565848,-9522433,-19556515,8796929,-22601392,-4179441],[545,-472789,2930376,4083744,6222349,18982189,17284451,19546810,4237771,19674939,13764548,3899040,72473,9958478,3104642,16126880,-4245409,34269240,2120691,1975415,-13855638,-168857,-2442343,-18485243,15062973,-9186287,23443198,22115665,-25500156],[1060,2090523,14351619,20223614,24586235,-5986510,-1232911,-12747737,-2971510,-11427879,-709083,-4821907,-20951320,-880941,2565073,6530859,10464351,9287597,10542127,-4545798,1249527,8408165,-10611317,4625585,19238733,1759919,-2478103,7411354,6480582],[283,-198613,-434456,3264181,654583,-1567059,-11175431,-1230207,5587016,5534371,452219,9090467,-286311,-12632237,-12828773,-29158628,3080085,31041207,25293158,6371319,33531717,-6002874,2727102,-14190946,-31754365,-34953966,42250056,-7907209,23136832],[215,-155435,-19754,-1430342,-1622965,1354184,1338079,-2411973,-2433365,-922929,5811360,-3552836,-3064282,7817396,16061205,-7032640,14260116,-11779948,-18450343,18785443,-8257788,-4577032,-68283385,6279982,-9452876,-29162853,64873582,-18876650,23775573],[388,152967,4800526,-11370136,-12272457,6595340,-19397836,5322061,-6819360,-11077492,-1319317,57041,-31191786,-10628255,19532862,-4150990,-1077935,8155865,1992129,5116193,-18974958,8014959,17456394,-25577664,23808439,8498168,31666439,25234155,23784872],[232,-137058,1583199,-1099347,2545316,5785233,7595198,11688937,175786,9524585,6835940,3986981,-5257287,3667787,205139,-21530304,1701973,-36853706,34823883,-7899839,11070062,-19038790,2209472,21378231,39640946,-2777401,8852195,24472929,78830280],[1436,3667183,8146618,2508430,3017101,-415868,-11947486,-4339545,5079698,18845838,-8021459,2359790,16208191,-3401063,-2956162,-13538071,-8567450,2769432,-22885050,21959772,-25301596,-7136369,3750527,5424387,618444,-11781734,-26275888,63833912,86803459],[240,-314063,-4508099,-7504934,261835,-909824,-10794029,-6212369,-1173665,-6289664,6301082,-2356735,2692639,5480393,-6051325,43963994,4332901,5927959,-5113704,-10143248,31689882,-31292760,-6829406,-8123225,12435931,-24629281,-235532,44932852,82610717],[314,103652,-2375201,15574089,-2571489,-442437,3689188,-1748951,6715942,5467079,-1620633,-4613027,-654624,8573038,20590416,3782659,-5745484,-5988021,-6427651,16528976,14567253,-22489275,19033176,-34089957,-15937798,58664281,23863166,-40681765,88053156],[283,-95860,-3882753,7067632,-10690877,53174,-7891888,697706,6964365,4020381,162518,4215356,6364161,-14561276,-28533935,7113874,-875472,8467438,8487486,-19842581,-13597573,22903126,-40993102,-2482423,23818132,50854838,14716894,-14245033,65637759],[621,2268278,560342,-4081476,-288405,-2319555,24489539,10811902,-6453422,-17176901,-575958,-2465078,-4716875,-6638408,-8291697,-2914362,12998331,-1736610,-5202908,-17668071,-5966442,16665873,5325745,-13285387,-49070342,1897961,8209774,46324199,96761853],[205,150422,-1237494,-480101,2263578,-2759677,6023280,-1196350,-3163299,-3408591,-2283573,2262856,4506689,3790744,5290092,97281,-38227488,-9445248,-179915,8821566,19308815,46046477,-8973868,-39622048,24344799,-40506740,-18818762,-21407552,51696497],[987,204418,-9777240,-2122549,4970998,-10889999,1285737,8852663,8041207,7172900,-3529210,-8892153,3673008,-27452890,30977039,9070134,10664651,10659346,18909014,-8860660,-22257198,-8282002,-6764414,537366,583700,-26699365,-43271417,-42044418,48636565],[984,190492,-9849162,-3808743,1748800,-5183116,-260399,6034781,1899947,4959515,-8131567,668815,-27613468,29699846,-26294853,-9397445,15805755,9318734,-7962692,10727951,-12069267,-7578998,-50380,-11670367,9138302,-13020318,-46881830,-44863703,45263959],[181,-54016,-1789707,176406,-6658351,6620716,6013893,-8485758,-2649393,-2302568,3343309,-696032,-104655,3967021,7979141,2065060,1782188,22881923,-11467149,4532504,8876622,24148498,28107544,68828447,14159704,-8044818,19840284,-38276904,88776352]],"denominator":100000000},{"t":2,"f":3,"type":56,"flags":[168,393384,589992,688130,688226,688274,688296,688298,688310,694454,694460,697526,697532,697535,699061,699062,699067,699068,699070,699071,737448,743592,746664,748200,748201,748213,748219,748222,768168,771240,772776,772777,772789,783528,785064,785065,785077],"factor":[[-6801,-56456,2267,314,2165,30,32049,11987,-17882,-11845,-1674,-34675,58816,15138,67814,-24344,-4452,-25831,16548,12852,6618,7086,11834,19118,-14264,2825,-13292,-18287,2635,-10950,5322,-59720,76272,-9984,770,-4622,-15155],[-1,-19,-5,-2,-17,10,-28528,24265,121377,260856,660210,3456857,-4685339,2836470,-12970455,-30529762,-6077264,-7834745,-4940797,20397777,5696310,9387878,-77609,1767892,-7255628,-540436,-4459753,-3433552,3019091,5293969,-2868360,-10924739,545538,-11115007,15934520,-6328827,-4426419],[0,-12,-3,-2,-10,5,-21340,49900,130246,84262,439520,2055691,-2218159,1527695,-4316411,-3005418,3267658,5964030,4853817,-10574642,-7059009,-25310699,26293687,16042756,-35670734,256828,-3627983,-7389355,-135975,2370973,-3778327,-8387012,-6547788,-11097217,10926965,-2944875,-133174],[-33056,10264,-28,64,-358,-138,-1530342,-196315,38120,-2517166,-1406261,-1744790,3016766,41178,1283430,-1082279,-1566007,-347241,624054,1168996,49207,-253568,56134,445023,-1234271,-332230,-140336,-1232755,715143,142164,1163034,3148666,-10152244,-17261984,-17304023,-6958923,-38290173],[0,-12,-4,-3,-10,-4,-23124,11204,-16421,947901,1895126,2515006,-1517565,5698122,1330246,-13976477,3259446,2462948,17525015,-23798210,-4251042,-10589027,-29500157,-16770234,-1957243,4762685,-2789333,3547557,1180892,788897,1183431,-11974211,-23525586,-28471073,18732431,-9449128,-2023489],[0,-11,-4,-3,-9,10,-30230,-1006,28603,1185756,2246381,2335832,-1623858,3225222,368538,-7792882,1782175,270806,6638167,-13810252,-3251349,6963414,22496754,21248433,37597859,-7112622,-5297961,7973881,-2257527,1974273,-6881128,-7500253,-38661091,-29574241,3001878,-14029796,3484059],[-1,-36,-8,-2,-24,7,28638,-369140,-835998,3013557,-2671945,7762376,1255525,7729996,-8892402,11454229,14733521,13513960,21004034,16461602,5726906,14200031,-896398,923375,-4862927,-6262967,1876371,7293049,180800,2615290,-1015740,-5906730,4737198,-50063825,14201470,-2421550,-59007608],[0,-31,-5,-2,-19,29,221470,141815,649033,5054877,18177118,661271,4699954,-13534801,-6832034,5034049,-4941704,3167243,1520470,6116500,-2839432,2160439,-3504947,-1691600,-4615406,2121449,-2637749,-9813762,2965365,-2773011,4229647,-898533,-56299758,-10689346,-28612733,-10462057,-21082121],[0,-29,-3,1,-15,-17,217822,115421,-122889,2391993,-2065901,-14719612,-5830300,483076,-10001489,-3012124,25134440,3905168,-13882927,-5928004,3723012,3903479,-4377744,601029,-1403042,-621969,3384542,-4064581,2770503,3231811,-6391525,14503452,-30267634,-6126978,-43721482,47566343,-17400924],[0,-20,0,2,-13,10,173210,20170,127094,1540687,-3248747,-8523452,-11896467,-1358110,-3444563,4081154,-18687995,171954,21537769,1445774,15641188,-2645881,-10027781,19630361,-629264,1281112,3783752,-6102311,-6783999,-4404000,-6124845,13729175,-6683826,22498217,-41856739,30879569,-6373661],[0,-5,-1,0,-5,4,-30276,39132,-23788,400335,55816,371473,-1524724,780408,-132439,-796320,730207,-1037426,-2779209,68735,3032010,2424673,2315477,-1653701,-5895599,5591912,-36869882,30816474,-37143985,-48456074,30942870,13447131,-5512065,-16550233,-17434121,19967432,12821076],[0,-15,0,4,-10,9,118556,36712,-53305,664841,-2393491,-4597660,-6255625,459057,-864394,-1825637,-5872600,784737,12562714,4065964,-31529691,11534543,18786776,-28684747,-194864,4487610,7021061,-5883331,-7161753,-6950853,-13193693,17763478,-7164710,9834783,-24073165,23178903,-3106138],[0,-6,-2,-1,-5,1,-7608,7133,-9112,220558,687434,435322,-1131752,987725,-214728,-2048360,920807,-2952318,759980,1615049,2293283,-8334186,371520,-4955786,508151,-51739244,25645014,-3029103,18674730,-45237229,8630101,6312524,-1599319,-6852609,-15234311,-17428055,33151591],[0,-5,-1,-1,-5,7,2,-23533,-9119,-135416,708440,939959,-195281,1480251,488354,-3477820,1367146,676460,429412,165004,3324704,1346953,5091463,2921477,-747115,26943700,56605093,11349043,-13114135,-2109909,50491279,1785201,-12593046,-5395540,-2951591,-4804019,24983915],[-3,-119,-5,-43,-91,16,-2234152,3253681,-1321904,6601052,159871,2701829,-1123491,-4886787,-12091411,2895147,-9587406,-472746,-8548084,-10549586,458220,-6400279,419949,-5140673,4684115,-4957400,11530838,20300285,-7124569,10038491,-12454597,31573817,39472999,-55268732,32797681,44035697,-32712088],[-2,-120,-35,-19,-150,-101,-131165,-1537878,10564785,-378833,-3418320,6428775,-1883655,1132269,-4577091,2315089,-1235195,6487666,-5492413,2605413,353136,-7797835,-3305562,-3524773,4593060,1660922,1255905,-2493172,-10569460,8229549,-12139224,21489236,-6201594,-32589524,-61619992,-29296239,93814633],[-2063,888,-2502,-84145,303530,9012,1900432,1431969,-2271703,2334193,-2118105,834109,2996486,1701398,-9243327,-408091,246145,890155,186287,-624476,-3373273,-8589332,-937944,-673206,6423028,4342082,-2499026,5272748,-81301,-9828,2184179,9273000,13136127,37746733,-52555607,-84206603,-14616890],[-2064,526,2522,84199,-303412,-8819,1904974,1434991,-2276587,2332317,-2118104,828815,3006074,1703230,-9235795,-411281,246762,884637,190340,-623435,-3372622,-8587933,-936322,-670011,6421119,4342804,-2501106,5269985,-80554,-12341,2185387,9264492,13145742,37755930,-52559836,-84210057,-14631213],[-2070,575,220,-978,5189,-526825,-141025,-27599,338338,5446310,-5196112,10497260,-7677226,-2703797,1295945,3039229,984584,-3225118,-6273896,-3664997,-940559,1790076,-1131558,-1286238,-194315,985461,-1630162,-6867778,7495051,-3327902,9416850,-12707042,-24439621,44013359,-4794428,24467232,-50656369],[-2077,573,-251,975,-5345,526902,-142032,-28961,340889,5442327,-5194747,10496961,-7678064,-2703554,1299462,3038570,987290,-3223620,-6274828,-3664618,-940876,1791686,-1134423,-1284231,-195868,983942,-1627734,-6869024,7490652,-3326646,9408871,-12698433,-24434235,43994401,-4793325,24490432,-50639253],[-2,-71,-12,-1,-39,-48,51895,540099,-1405246,-15890782,3144653,6779279,-11100086,-10551392,-11615015,4963370,6480763,-1265627,1904795,-3112354,-1763339,-1560101,-2803837,-1635059,5525130,615892,1346459,5598030,-316488,-387689,-953009,4902730,1590869,9604056,8745992,-2080130,-13629615],[-1,-38,-10,-6,-34,4,-128346,-703121,-945064,-2235623,7323579,-926021,-6203454,25304672,-6134869,13026781,-10633051,-5774637,-12566173,-430517,-3244449,-2033938,-1614614,-3186149,-537605,-376221,-2881527,-1640605,5742888,6278456,8150272,-367405,-23299243,-7441881,8792860,-5799323,-18630654],[-1,-26,-7,-2,-35,-6,-105421,-519444,-939492,-1510756,1316753,-1061693,-4126076,37110,3621400,-6548810,-10112922,39888533,-10570140,-965482,2328060,2085206,709655,-3825563,3496666,-4711879,-1706614,7255816,8215519,-922936,8096052,-12483348,9533973,20388384,-4893285,184293,-32648976],[-4,-124,-51,17,-103,-25,-1958748,-7755608,-6066041,3265657,-296678,2007699,-1501175,-3376160,-4855700,587511,932787,-137504,-1251456,-564607,-633559,-4805758,-1258487,-1235804,2958387,2106058,563854,1233991,-6320928,2967780,-7976828,10793311,5905925,5395506,-8120433,-21918391,88801622],[-3,-118,12,-52,-90,22,-3684577,3984831,-279395,2067184,-835143,-3684043,-5847476,-269711,-1238007,4049668,4370913,3516521,2661637,3420049,-116167,5683998,-543750,-936454,-1288688,2740113,-8787451,-6963388,2890876,-561194,8941301,-19216098,-12472906,27864878,41433734,-91226875,145258234],[-8503,2708,-14,72,-51,-3,3615745,-1767639,2926518,4951329,3288866,-5010432,-9675882,-4589746,-1950475,3981820,1753947,-1118998,-293114,-1331339,-860598,940750,1588265,-2239914,1914697,-1460928,-1299890,11569991,3883450,1604085,6949984,-8722528,28064879,-4130682,119260649,-29336776,41120808],[0,-9,-2,-4,-7,-19,-35562,-90010,391613,-489669,269260,3042927,2582180,3108690,-388793,-1726210,320578,4438694,-2148809,-5506984,5959181,8835212,-227023,5654308,-2306108,26057621,4996443,-16580501,20789961,-41414582,-31111206,62738715,-7454460,12099134,63385491,-29217331,-16443986],[0,-7,-1,-2,-2,-19,-2358,19066,253112,-621403,296633,1070997,2589112,1685715,1640437,-2869816,1782030,3331974,-291193,-151601,-127085,2541844,-3791828,1860550,-3726987,-25892231,5103674,-10136817,-50324698,22551639,2070537,47151423,-28241384,62075453,67002933,-24076498,-41144783],[-1,-13,-2,-3,-11,-22,-429250,451244,-93975,682385,-1029897,-615548,-26334,744410,810785,-655224,3522772,4171287,-2329922,19687970,-31229442,-20143001,-18025954,21078103,12207546,5723409,1892748,890533,-1053227,-12689190,486496,1339940,-2898536,-859591,37586597,42418254,-3798052],[0,-10,-1,-2,-7,27,-325242,351033,-74480,209726,315631,-1327664,822788,1269126,-297814,-837960,3741006,1147760,5675723,13884452,21828003,-30285531,13830888,-22540479,18654220,9872146,-6562863,-7819371,848925,-536961,1218362,3643563,-20106112,19924579,39173302,41011579,-14953764],[-3600,847,-185883,-8210,-6649,-800,2106166,1712793,-3531375,-282169,-2014213,4240244,1206226,669792,192349,1293712,-2630666,3925256,-3179310,493795,2167944,1937766,-1689795,-707795,-1485375,-833626,1155092,-9817741,-7034091,2130505,-8973320,814813,-20080481,-21649648,-1004071,50134902,124393000],[-3522,1546,185909,8283,6744,823,2104690,1709481,-3529731,-281157,-2013510,4244244,1201830,669236,187635,1294829,-2629848,3927239,-3181338,492937,2167331,1935539,-1690791,-709059,-1483505,-833855,1156430,-9815678,-7035080,2131852,-8974876,820869,-20083078,-21651069,-1007074,50139139,124395601],[-1,-29,-5,-11,-22,20,-349749,-1184209,2677374,-1798818,-5052974,-2853512,12946375,346815,-20772645,2391408,-6612783,2446436,3013211,-10879221,-3522317,5995426,129432,219243,4147946,-1960452,-2477591,-11535001,1921297,-11524877,17894039,-32989917,-1210084,47542332,43905209,59436732,25878030],[0,-3,-1,-2,-3,-1,-14874,-7579,25156,-25299,584978,1322255,437842,-81382,703040,-3021324,1253805,332410,6907804,-772543,-4213181,2082787,1674370,2718273,657643,-5690258,-20568430,-5651191,35798073,24207675,54181231,67087273,12302803,478157,-9001586,36435340,45450767],[-3566,1168,-5776,302375,84262,720,-367103,485947,996731,1535166,8837573,3263937,-968568,5177006,730527,-2528338,7069570,400941,4148745,-1840590,1126151,2042988,723859,2432115,1324032,1024534,3442603,2669567,-5215136,-2746916,-11427879,-2941271,40096529,59029827,-27750320,51581302,41959424],[-3581,1031,5762,-302387,-84355,-797,-363576,485465,993999,1534547,8836981,3261609,-965883,5176567,733691,-2529354,7069778,398801,4150179,-1838986,1126043,2042801,724463,2432734,1323264,1025113,3441554,2670265,-5214804,-2747381,-11428327,-2944136,40097827,59031917,-27747939,51575694,41963046],[0,-9,-1,6,-4,7,-27716,-90300,752681,-936082,-2013599,-422509,3778974,229382,255600,167640,-2286706,-1456276,2220162,4341585,320325,144625,257683,-92541,-9529284,-3203260,4692722,61216631,23565574,10947336,-22640858,9886685,-50572333,52959927,12491703,17263369,40329096]],"denominator":100000000},{"t":2,"f":3,"type":60,"flags":[180,393396,590004,596148,688308,694452,697524,699060,737282,737378,737426,737450,737460,737462,743570,743594,743604,743606,746666,746676,746678,748202,748212,748214,748220,748223,748980,748981,748982,748987,748988,748990,748991,772788,773556,773557,773563,773566,785076,785844,785845,785851,785854],"factor":[[-4328,61698,2681,511,115,571,473,-12552,-5467,-11515,12054,11329,-22125,-3154,13695,5661,4774,-5171,-7843,-3578,1815,4969,476,-2141,-4621,-2882,2227,825,1121,560,-4079,-3791,2240,-7363,1844,-7544,14331,-786,55513,16700,-38047,30071,-2380],[0,5,0,-1,-8,-2,-9,-56471,-148482,47143,146715,104983,561154,537393,-6071945,-7602820,1675752,12004656,-7441940,13407875,38710016,-15043417,-5030995,8277897,4875468,-11803201,-7602016,-3872115,-2947715,14550934,-4844749,-7427617,6283259,-3605858,-1959475,-6608102,7286980,-1147688,-4406447,-2246504,-16077821,27317399,20330717],[0,3,0,-1,-5,-2,-7,-25711,-121799,37537,-62189,-91944,155129,261754,-3396704,-10702479,10413889,10077377,-13815994,31313103,-24911556,12215172,-3925567,6871841,68839,-1514173,-6553873,2329518,-3403704,-2189801,311856,1135695,-2131303,-10665031,-2200488,-1339815,10517131,2573691,-9158771,-171101,-15609652,29119806,13759240],[0,2,0,-1,-4,0,-2,-1815,-30961,-106525,-184517,266883,-549458,-8497,-1023860,702447,-2516615,1257262,219292,605147,10608530,-1906441,-6549822,-2502048,2990489,14054632,8286010,-185696,-617218,-39348267,10362914,38036857,-28179266,-41409396,2306243,3964707,9905257,-7548404,-21053402,-6172610,8219235,44583532,17439419],[0,16,-1,9,9,3,11,-258788,-34430,49278,1807873,-1175337,1367031,-4951176,-17693175,8868244,-19180235,-6728468,13142958,13460936,-3624187,-314205,19360480,3905366,-5014654,-4126660,1523562,13218486,-4240344,9701937,6632646,-3067546,155411,-9428202,-6860904,-6680441,-7908883,-11390017,-32045407,-16335814,-9958543,29524255,52940176],[0,9,-2,5,5,1,-1,-85050,877921,969861,2225541,54264,4005350,-1317933,-8096855,-4251461,31087664,-19823934,12233017,376983,5792285,2544397,3391521,-9199465,167912,6421195,-3388732,-9188100,-719944,3924410,3443619,-3226456,3578543,-8049508,-1004955,2149457,-2882102,-2822510,-10982825,-28137391,3160938,10331111,60265965],[0,7,-2,1,3,2,-11,-41901,564603,804246,1697826,157126,1895516,345954,-3767627,-2369694,-13457658,1339402,3112988,-455976,6270340,31866851,-28227553,-23779983,3693209,3276845,-5873500,-13805654,3081020,8582187,-4600143,-2822150,10604343,-505044,-6852694,-4105809,3763110,328724,-7030551,-24743597,18465337,5278688,55664155],[-1,58,-13,-4,-14,-22,-26,985579,9281512,7797938,4233302,-2107973,8894968,-910355,1881677,4400294,-894488,3353568,-3254386,-372246,-1716343,-3031929,711745,3476202,2001858,-3405914,-346337,1667382,1281148,-1137914,-2314952,3309898,1691692,2103207,-283956,-971630,6745701,-6528413,-799693,14414258,35795232,30696315,-73886678],[-29622,-8187,104,-1413,-1380,325,287,1179854,-369123,951139,-699254,-1513953,-804376,1396173,3471592,-892214,-315711,25804,668127,-2163913,-544488,78512,1691337,220886,-1415050,161633,-1707728,801832,-620774,3431968,-60338,-2665904,1196173,-3752516,-2982258,1670112,2599134,291602,-13720693,7731521,-6013934,27438831,50423110],[0,4,0,-2,-8,-2,6,-110756,-125105,271850,175767,397394,1346454,3722899,-5547348,-6363807,4171571,14290023,-4723174,-19193984,5254596,26640982,23827237,18373452,-8470634,2048389,7196816,-7638000,-3061995,3458932,-1555346,4220010,934464,-7799212,606695,-10018115,7346812,-23529340,-17366353,-33872860,-15732955,-25753197,-33900730],[0,3,0,-1,-8,-3,-8,-23816,94394,204913,-573400,-137228,851718,221355,-3483255,-8120981,1169159,5222355,-9098089,-7583688,-3070153,-10130610,3039722,-39428919,-21285208,-13716619,-1811618,21160468,-10406133,-6427415,673692,-13614181,2255020,-18640529,168468,-2059432,-5159947,-32296304,-6257290,-3655969,-15366786,-15691608,-49609702],[0,34,5,-11,2,-4,-15,-397338,-649614,-356421,-5743842,414501,14919294,-5061927,10911577,-17153782,-8673834,-7624249,8876726,3856931,1889482,1018380,2297349,3862025,4411530,4226300,-3725508,1706711,-8175721,2109025,2321255,-2226108,-6543331,-7286075,-813521,-10019198,-8149067,11110028,-21128082,-10761032,-53274138,-28254286,-72773850],[0,6,0,-1,-3,-1,-4,-50069,-37179,-134493,263328,579276,-1030252,408344,2694208,-84596,4428318,-393913,-3063895,-668591,2093119,2404308,-14769008,9486054,-2970519,-3726228,-1326315,18410631,15424797,-812280,11747627,1599422,-19031219,30392313,-3752601,-13313702,-61741044,-38544316,-61244269,-37349398,6223120,31982381,-10783644],[0,6,-1,-1,-5,-1,-2,-41389,-12396,-123246,296898,798987,-1175822,485071,1233579,-990913,366633,-366397,-2089498,3550208,3345222,3062374,8390599,-9467706,2945849,-9103870,7440041,-3093629,-32424926,5807851,-21853963,14770698,-22526413,25174355,-25217239,49641657,-2211002,20287410,-45076143,-21326751,36767142,-4726182,-28042418],[0,2,0,-2,-6,-1,-2,-21610,56398,-76785,166484,113338,-408098,567336,38850,-1250066,228277,4881143,835608,4518025,5710444,-461266,-728069,-612184,-5632819,52517718,4496296,25635127,-19147184,1909257,-4602099,-7087725,20789360,15457486,15853726,8027425,2136688,-5897607,953871,-5004824,21469176,23110237,-19811223],[0,14,2,-15,-11,-5,-17,-179606,-162736,-740385,-1640705,2571091,5674436,20256621,-4909453,9138400,-3018413,-6225785,-11952402,-703076,-6038999,-13498509,-3249099,-1744413,-1982820,15343822,-1576864,-13429376,6579013,7835304,-7430434,-4976578,-3636454,-4666410,-20496729,-15000789,10702802,9665119,-37291315,-35854768,-21659051,-9646595,-31359276],[0,2,0,0,-6,-2,-3,-4265,983,-119970,-19473,284623,-193203,-448938,1175342,-2522701,-5812914,1883635,-2803930,5888883,2203830,-1604800,21655588,-12765013,-4204848,10319165,-34016720,-30860330,17003349,-21625260,2177216,442956,3413175,21730249,16309326,18920578,-19399793,-11418825,1037383,-7492178,-7126802,41476797,-12727084],[0,2,-1,-1,-7,-1,-6,-4676,18915,-67970,-23134,330534,-146355,1726662,603815,-5069020,90499,-745475,2107413,3104299,4793590,4582997,8207197,-3466242,3341157,-6412759,12812485,25658907,43742426,-17993876,-25939169,-9535523,12807974,-1776750,4786546,14637559,14264748,40109363,-27450218,-37490612,19388877,2133266,-16112109],[0,9,2,-8,-13,-7,-11,-187179,-178721,-197933,-113550,1189788,1355176,4096878,3076731,8100629,8202293,27914661,29685365,3776341,-4978918,-6092746,-1011761,-10403714,4110973,-851389,-3721358,-3085462,1581497,523009,6279742,-45623,-1877585,1249340,-6728570,-6743807,854795,8643330,-21492346,-12979166,-15283221,-15921101,-24409610],[0,2,0,0,-4,-2,-3,-12347,36418,-158717,61343,510232,-242524,-644426,946372,-5107487,-1903843,4383960,-3189685,2456074,-5306106,-7268705,5371320,-8505520,16269982,3172189,41111189,-25004507,2455945,11236955,-259481,-3202534,19334443,-16840948,10835113,3966181,-53501399,-4866638,-3650429,-2885972,17367907,43085599,-5978311],[0,2,-1,-1,-6,-1,-8,9023,86343,-217064,178885,526044,-286215,1248775,466786,-5501176,-1383788,-445044,-3774483,1132815,2178146,-433667,3592931,-8644408,-12270028,-1868133,11701837,-925982,9591079,21398738,56131068,11623883,-3986982,17252287,16788974,4442722,32318446,34596772,-17884096,-12472692,32198180,16051342,-31228594],[1,43,2,-30,-39,-7,0,5045672,-2217766,-4088966,-3231654,3652535,3107393,-4877201,-7619896,2800205,2839759,-817326,2970881,-2593326,-1481827,2305582,-4608945,702258,1187740,-2804647,-1014316,-3188984,3714531,2750032,-7244843,-562727,-389460,2934813,-3640579,-4223515,13766033,-10408355,7689413,20698354,46824278,81545216,-178561142],[-4179,-100,-113318,1117,-839,987,888,-1877358,694294,-1346297,200527,983547,43730,-3332788,-3782043,3625964,639833,-579458,-1644228,1695983,-396652,-944348,-3882604,479939,3809216,-3231276,1249209,-2044852,-4324140,-6254531,-250817,2419008,2391480,4697913,10999989,-3979494,1823898,1614360,17927582,-48316482,-3451289,-16220669,-85789206],[-4992,-2033,65702,-976,165,-479,-437,-2622832,1063149,-2124490,-2341653,724683,1218056,-4522856,-3465443,8478261,1337463,-452009,-3495834,1212959,-1628907,-1673615,-5431059,1676452,7656228,-9778182,-217239,-1414871,-11727745,-10559891,767050,2952395,9662515,5830985,23685926,-4358685,7091110,-488312,26992150,-102364375,8610945,-958911,-86002766],[0,4,-1,-1,3,2,-1,-53722,53138,-74691,760221,706926,-2383405,-2940271,-5952339,-3213818,523874,3078832,-8103718,-13115806,-4692708,-1804869,6523572,-6045329,40943440,5409379,-24374152,12771763,-5935421,5035629,9512602,-4229229,-3979079,-9994502,6490609,-16413596,-10471668,30388975,-40030690,17058329,40377719,-19334356,-3678842],[0,4,0,0,-1,0,-8,-32954,-10891,-58291,346239,302093,-785548,-1703028,-556061,1137207,342562,334819,1158752,223826,744609,-491037,-4834924,7822405,-29827445,-4432075,-3776784,-13773134,-15546350,-13556512,-11610862,-9965842,2643051,-8975137,26476186,-30131006,-24607531,51067424,-47635912,22291799,76793773,-16622131,2036795],[0,39,3,10,-9,-12,-16,-213659,-926685,10421267,-12417238,1452355,-6248472,-3472753,-8252449,1943092,1886457,-144140,350474,2032728,1515692,1437010,-1931001,-2542488,-1046915,5464668,3702390,-4219696,5472314,-26260,573229,-329349,-4635686,5056798,-5216303,-883583,-4806607,5359549,2638821,6457379,-8181138,-29820496,-32951479],[0,37,4,-15,17,-4,5,-504333,-814369,-2600902,-2233805,-14334462,6968310,-6846794,-10918600,-1388402,2202161,8360025,-4205574,-9635198,-5617714,-8817136,-9267164,1684032,-3956610,7659702,4141493,-7195909,10496461,-2658276,-3648108,3800429,-4360232,14074492,-8156870,13599302,1390656,10703889,-6907630,9153040,-1057633,-12883911,38891973],[0,37,-1,9,-14,-5,-2,2553622,-6119140,6536563,6791351,-2085344,2202386,5036723,-2633137,-10123852,-4793930,-253894,3952247,926078,-4546616,-9661246,-3393494,5767969,4675214,-3540379,-285607,-890225,-6079952,-12012078,2980411,4301913,2160690,7747984,5629529,-2298815,-544503,-6983727,27999485,-59108461,45722165,-52894268,-4002766],[-1803,-513,714,7940,-248016,-1108,-6779,-2083849,-1923309,-221999,-614333,2982350,5552462,-3471500,2180656,2932236,1434329,2269115,-3225687,4259905,1300319,-624786,5175941,-2100377,-1295784,2543342,-97499,382971,9384391,3900005,-989952,4526073,-240593,-1176667,-16674125,-6801854,4830880,-20563002,9948771,19597716,98809268,-30764912,27945699],[-1968,-576,247,-8096,247898,1158,6831,-2080853,-1921850,-222146,-616701,2983137,5551939,-3468094,2180894,2931286,1434629,2271920,-3225490,4261580,1301353,-625283,5177310,-2101364,-1295955,2542477,-97432,383923,9382748,3898101,-988348,4526271,-238957,-1176724,-16670588,-6800496,4829673,-20563756,9946899,19581581,98814934,-30770811,27955149],[-1875,-536,628,-179,-4246,-1516,408930,906259,2068838,-2247042,-2570081,3102414,4546525,7583449,-8081663,-1703546,-386698,1298593,1543919,2419737,1760543,3217165,-1381334,1135603,2708213,-5165030,2531140,6783096,-1735773,-9254707,6079459,5239278,-1316207,8538910,16328516,14874442,-20899283,2188170,27706030,31432643,8862612,-56532283,51345328],[-1907,-470,306,-43,4021,1528,-408951,905785,2067493,-2247445,-2568621,3102113,4545812,7581352,-8081524,-1701312,-386213,1297731,1543188,2418837,1760564,3218248,-1379481,1136499,2708135,-5164584,2531886,6783493,-1735372,-9253756,6078548,5239691,-1316785,8538467,16327226,14874050,-20898146,2186369,27708764,31438010,8856578,-56527886,51337722],[0,11,0,-10,-10,-7,-2,126185,94307,-1411001,-2388432,-12136101,-4080976,10861646,4741970,3148187,1666452,-6831517,3392137,13850217,9029484,11648493,9985391,-8973742,8391168,-3709102,944283,3435172,-3823759,996446,917370,3954014,-3144528,-2178055,4571568,-26089850,-6842088,-12120624,11278311,18541289,43214161,-25176260,-110830345],[-2902,-1051,12030,169556,11642,9737,523,-2693328,-2277686,1598989,4787457,1091516,1279452,2079033,-5719309,-1201660,619462,-1297871,1898289,-657083,1226124,3559866,-3763786,-236116,-3336,633546,2795685,392944,3397970,-1335924,-1981424,67504,-6648477,4318920,4007435,5237661,-6548323,7556405,4346509,60294894,-33303512,16936578,-121664980],[-2641,-773,10851,-170028,-11668,-9826,-587,-2696226,-2279098,1601389,4790306,1093034,1277403,2075761,-5720042,-1201105,619264,-1300245,1898288,-656018,1226529,3560861,-3763037,-235855,-3707,632226,2796451,393185,3398054,-1336500,-1981694,67646,-6648375,4319164,4007909,5236318,-6547715,7553338,4355935,60294479,-33298391,16936171,-121672960],[0,18,3,-5,-7,5,24,2385286,-3303811,1566458,2752378,-118047,6824008,-7200986,4562346,21837867,5696997,2499611,-14388028,7420978,8332803,9476662,5079610,-9706089,1115648,2161664,5136911,3610483,1125071,1003977,4357434,2073412,-185239,-2836917,13334780,979195,-13935732,15820757,-10553597,2107251,-66113190,-59918498,10825994],[0,4,0,0,-1,0,-2,27108,184078,-90083,184745,79768,-508859,-1121205,402554,771169,-1649735,-1003926,2150349,3268725,-1378203,-1716909,-3682398,937704,8880607,2137672,10043925,-11460234,2685277,1395202,-6154100,-35765412,-32549919,1597433,44292416,12915433,39330383,-41811599,-44557463,13632984,14099451,-44013810,17387032],[0,5,0,-3,-3,4,-2,11060,-9472,-243127,-159146,-1862355,-1693944,1010613,1703377,3950236,-610817,-471313,1109252,691142,1386630,1801346,-8139008,14082913,-6038263,1685005,-15519089,-6118,4962190,8781252,18779096,-16312148,12740833,-40080541,-9994241,58965981,-20756586,-4089203,-11546668,-15496588,32548166,-47331669,-99625285],[-2808,-828,11237,5600,1354,-281846,-2219,971793,2660702,-2059304,3058891,1447804,-4957085,-5748488,-2830886,-5220828,-1331175,-421759,65142,5288441,1358348,-3523643,-37461,-2153902,-3153810,11507703,3909852,-6731951,8516041,879918,-1665505,3036653,-9163313,1915866,-17443064,-12718167,-4127179,2599299,5421660,-7765022,-12913196,-90738815,-59570842],[-2751,-938,11711,-6130,-1489,281712,2100,972580,2661820,-2058571,3057858,1447351,-4956643,-5747481,-2831102,-5221789,-1331293,-420596,65638,5288848,1358161,-3524715,-36930,-2154096,-3153833,11507492,3910093,-6732115,8515787,879028,-1665537,3037335,-9163272,1917229,-17443125,-12719025,-4127890,2598569,5421350,-7768238,-12909531,-90742841,-59565964],[0,4,0,-1,0,0,-1,10288,-129884,-482085,-237290,363504,-844543,-878072,-302617,370157,399163,-3891863,-657616,1645212,1001155,-683233,-3030225,3439109,8092631,-7715661,7995112,-6946338,-9639313,-32759421,16724876,-760482,45937602,17274370,-20330633,-1485609,23619753,-22051839,-68553092,41389793,-15895088,-39046699,-17360770],[0,4,0,-1,-1,-1,-1,41311,-239704,219748,-366519,152427,-1412319,-154533,-52416,-1583223,-91898,-2311271,2494340,-54730,-4893438,-6502658,-4445816,-794633,-3338794,-3062054,-10400583,1460615,8542776,28285397,-22037138,49398501,21024161,-5444209,35566765,5115638,6816410,-22659291,-42042721,13341548,-11812466,-42947974,-15968954]],"denominator":100000000},{"t":2,"f":3,"type":62,"flags":[186,393402,399546,590010,596154,694458,697530,699066,748218,748986,761858,761954,762002,768098,768146,768170,771242,772778,772790,773558,773562,773564,773567,773950,773951,785850,786234,786235,786238],"factor":[[5856,88047,-9842,-6031,-157,-2847,-3657,-282,23387,2158,-16057,-7705,23688,1594,2867,1076,6552,2775,3245,-14240,-2043,14833,-3330,12655,-23796,54135,-66336,43436,-725],[0,7,1,3,9,-30,-123331,-46123,350675,555711,-4622523,-7081892,-29658281,-34073355,-26913747,-10478676,17545689,7071861,10029481,14021640,23216504,7844282,-29790019,-10793277,-20440478,-2702912,-27361316,-1565392,9404421],[0,10,2,8,7,-37,-112315,121203,484652,-427106,-4363380,8441921,-1786500,-16119762,-21832489,-651649,-51708868,-21897085,2058748,10205153,-6817641,17230970,27944875,13556172,22121048,-32679454,-49423534,-17217473,416307],[0,5,1,2,5,-35,-66974,5917,363525,-164479,-2525639,-3082148,-128223,-488133,8442250,-3906793,-9768544,-972,12479968,-16813866,-6614521,-26821359,11858995,-83887343,-24281175,-38966390,-58156609,-2897250,8536372],[0,5,1,3,3,-27,-100573,-41999,72868,251480,-1782499,107921,-8656796,-3825717,-18140292,5588926,41722733,-4996732,-32308441,-11245170,-27023423,1846309,47442927,-813139,21707938,-23810000,-36890408,-19892749,14399607],[0,6,1,2,6,-41,-62866,-181584,17317,836556,-3142112,-7456967,-3449517,-12661171,16974039,18504684,-418596,41460178,21942621,27187983,-3120514,-33007118,24985202,22311212,32090133,-10903833,-39150977,-10363875,39595974],[0,6,1,4,13,-41,-79422,-356041,268640,1602755,-2505913,-2993581,-12535295,-5743363,7856285,22525523,-23593380,6913381,-57100499,-3864891,1383898,-24010004,-32228000,-1271724,-6817585,8405077,-16181066,-21090670,41779467],[4133,781,119681,-182043,-1320,3395,-1532471,2343772,2359149,-5669903,-994567,-2870982,4268140,-4388319,-1752112,-1926956,-1803730,999161,1393344,1042523,-6245203,3710741,6478417,-4060500,-13024497,19280572,28991722,-42819839,95026351],[0,14,2,12,2,-7,-188151,490909,4170787,-3560560,-2562935,-2343251,-12954083,4764424,-495112,-18925178,815310,-12152854,11587525,-21847569,-19669247,-33284985,-30037940,31010349,24028537,-72093596,47407522,7114394,66348243],[6395,2123,102309,206029,1063,956,-1712374,-465430,-1373987,-1681456,-7398700,-3597604,3374792,-7047545,-2377167,37367,-2937886,2380048,-931201,-5249996,-6425695,2393966,3765162,-6222168,6973560,17139936,25961833,81793117,48069201],[45267,-10073,7821,-14847,-653,513,1991554,-651940,-832490,2248312,2769767,2083961,-1894835,4786652,2072731,546089,2198479,-1038921,-465140,741621,5811802,297030,-5207460,4244281,4039103,-14777850,-30258457,-2178589,-37182314],[0,10,2,7,-17,-27,-9030,-420936,685696,4262499,-2939084,-5061795,-31207644,12963247,18628889,-19140766,-14427056,33061797,-5395907,-12349205,-8259976,46411968,14463018,-5911767,4127568,-12601967,30883957,-14419541,-162740],[0,7,1,5,-13,-20,-23049,-73387,1122591,-2869847,-4391509,-8162609,-14838498,-16659924,38593727,22613075,9515792,-41902520,6126543,-875097,20069811,15505062,11853015,-3914368,15554983,-11178486,31747740,-6765908,5449930],[0,11,3,9,10,-41,-45425,-19593,1034085,1655433,-8775124,56076835,-10633209,2921841,6953904,-506685,7441228,1450609,50139,13545431,6759194,-6368010,1732279,-9633703,-1622258,1397513,19042737,15925168,58731841],[0,7,1,4,4,-29,-41459,-213685,711629,1876088,-4141426,-7853647,-20429406,37051100,-26486342,39060986,-2947090,-6961272,18792676,7525632,2332229,1530873,-2426336,-11935433,3443530,5794151,18562093,8802210,47973247],[0,15,1,3,-31,-55,-51291,969811,4010627,-4663431,38527907,10072561,-6881521,-14141901,-2112508,20185929,-3603968,9159631,4771367,-9228842,-13202576,10003799,-1051915,-4734881,-8007203,-14644583,20599602,67960921,5990825],[0,12,1,6,-25,-49,-47665,843085,3032034,-3159908,6720003,-11496980,-3645610,13454714,4393618,-19587024,321473,-10902548,-20502855,57562690,2848906,-8516942,15476133,-7095531,-25182390,-32770963,27038767,74680694,11886894],[6654,-3964,-85372,-80479,-447,-1242,-437200,-257402,-2963821,-4416301,-11654611,-6365723,7957187,-9086792,-2103211,-609200,-3193066,4119182,-1979324,-9656303,-6843858,11002019,2248529,-8184814,13381207,23302230,13115331,145873362,124431425],[0,39,-1,-3,29,-95,530009,-7168535,-8543424,23204461,14382822,-3783829,-1790883,-4586477,-655456,-10849789,-2226379,-13054882,3129934,914903,2267515,-11451736,10730096,-1614321,1968892,13755613,31622455,-26893448,120372594],[9121,-3109,-69808,99537,552,-1864,-1345411,4394678,5007318,-8684184,3491616,-2455666,5103974,-2538728,-1287852,-3381234,-989165,66144,3043156,5442058,-6135886,5012871,8392646,-2570081,-27317025,21098280,30696717,-130882196,132244059],[1,64,-15,-21,37,-86,334950,17046237,-15399684,214444,3675094,860799,-7223072,-651579,-1239567,-2128497,-2398466,-1505355,-796479,1447358,121245,-8711368,1357644,-5677507,14634026,-1809136,30222203,-3825325,-19683333],[0,64,-12,-31,73,-171,123956,-11226544,-15406162,-20644822,2283080,2926097,-5634026,1598268,-1412361,667616,-1622591,3363798,-413642,5064318,-4063856,-1642232,-405436,-2343129,-4775160,-12203606,26447327,-37852436,-11544842],[0,12,1,3,13,-7,-63311,-747302,-112828,4882035,-1973596,76083,17625138,-6207227,274271,8416037,7215130,4271511,-2157312,27668074,-28077431,28417540,-40645026,-35842902,53379115,-31588476,34289798,-42769653,195625],[4007,-1166,-15403,-13279,-331038,273860,-3570811,-1394395,3060173,-1425362,3850779,-154805,-7620854,-878915,-5218962,-8819288,-4394148,-1595130,-2355063,161618,6508497,-17798786,7351374,-16219926,42162033,34251605,39004458,-7844548,-65017299],[4091,-1517,-14303,-15137,333256,-271416,-3667481,-1390553,3016724,-1359948,3848179,-133757,-7568178,-822468,-5147263,-8737158,-4333642,-1599494,-2331376,160611,6505473,-17659367,7247147,-16023755,41812718,33836044,38456106,-7755381,-65087167],[0,13,1,8,-6,-7,-36378,-69172,882462,832255,-1312386,-463227,18041692,-1731824,-13308235,7580444,-385524,19269028,-11584544,-13228919,53760555,3197861,16896809,-5720292,7853071,-64727077,80831234,-10550615,18823510],[4043,-1569,-14247,-14286,-271274,-334904,-3570369,-532827,-1736522,6453746,-7259171,815611,1036649,-7680398,-420828,10933841,-917438,1532075,3148800,1114666,-18038750,-2371332,4148029,9009644,-43400412,-17813158,49193152,4748635,-64637466],[4055,-1120,-15463,-14132,268010,336798,-3474612,-527205,-1730568,6460865,-7352446,801838,1061550,-7797195,-444918,11031665,-945813,1565000,3175101,1126436,-18257318,-2364751,4228943,9044887,-43838821,-17876276,49835503,4774431,-64563303],[23,5,-41,-124,597,-5415,7418132,-587338,4199960,-598288,-7240015,-1902380,-3527661,-13461103,-7910709,1699001,-7027678,1985499,853668,531078,-17430134,-16371218,15200492,-11446970,-6290003,28725562,107018167,-4957082,-56560792]],"denominator":100000000},{"t":2,"f":3,"type":63,"flags":[189,393405,399549,596157,599229,697533,699069,748221,748989,773565,773949,774146,774242,780386,780434,783506,783530,785066,785078,785846,785852,785853,785855,786236,786237,786239,786429,786430,786431],"factor":[[8378,-83784,-3776,-10677,-703,-1187,-399,-4332,37716,-15653,14162,15891,-19471,-9514,-11934,-5358,28025,-6453,-30,-11919,3552,45,8670,-7461,10786,-10578,17277,-93480,-29942],[0,-6,0,6,-4,47,-8,-2999,-1229608,632185,5610826,4041606,-2699633,4465326,6723388,12093133,-16917527,35374162,15307968,-13611655,-42272031,-41880509,-6267792,-3162019,4353117,-22374736,82450,-34498734,-1072493],[1,-28,-2,28,-14,35,48,-14607,-1756216,16814065,-30552551,-1709376,-21824970,-3849097,15537364,-10947078,3219293,-5882720,3062429,-4873388,-7788170,-5283206,-3158996,2144202,5867702,206304,-15775274,-24487835,-13374068],[0,-5,0,6,-1,12,-17,-3526,-1266270,550831,1394278,226933,975523,3129713,11395954,685265,-7029980,14628677,5316424,18087979,13110062,18146912,-1672732,-77547973,12058352,20528184,-22519473,-37881897,10667724],[0,-23,-1,22,-10,48,43,-9690,-2047047,9623180,-4967608,2991646,19482123,-279196,-36466727,10153768,-18268383,-29354701,-2930717,-2759091,-13983534,-11242478,-12313950,-13178620,9192937,8168123,-27173280,-34616742,-8334642],[0,-4,0,4,0,6,2,-1908,336285,-845352,3304506,357246,-2771610,-1506616,11470328,6498432,-28960454,-4014320,-7513793,100591,-25507360,60121997,5461930,24329612,-5938036,-13531008,-16763043,-50298656,26295283],[3523,-1802,98411,197652,14026,-2911,2685,-104933,-8068620,2201066,6922262,-1298929,-2539460,-1216185,-3157637,-5608204,10472401,-82139,2919299,-4935681,4039764,303635,2439468,4494814,2505312,-3656768,-6650943,-33485460,67956624],[0,-10,0,3,-3,16,10,-1905,264167,-522907,3249315,-1984215,-8558377,-1670929,11529820,24252181,8542542,-6289802,-41195315,-18969415,-14413480,-11353863,-7077902,-8166139,-22961087,37418861,-46617477,33652702,82122981],[5618,2808,109392,-181834,-11195,2004,-720,-273299,-4966151,-2659420,-8785566,2984031,-827153,3177245,-10813124,4032297,2260018,9824170,-780794,-6024946,-1417664,9139959,7999088,-4051054,-4115311,-1387126,22765477,7788585,65405642],[0,-10,0,3,-4,31,-11,3382,-23429,-1032631,6979135,-1832000,-19395161,-12341410,-5882938,-20830553,-38915174,-7312041,9567961,-24367877,15120935,-11382346,16173794,-9186165,2397376,12845575,-3463228,54588920,59721756],[3770,1453,-14023,23300,-251380,-53,7634,-1174244,9508843,9038298,3815656,12046485,-3257212,5075,-9157582,-133787,7599910,9509435,-130694,-5164141,2217337,7952505,6779747,-1909926,-1488683,-2605488,9070443,-5949382,59614084],[41911,14751,7002,18877,1515,38,-2159,340652,4608591,-2405836,-1523976,-2188337,1000806,-715314,4708220,1036980,-5221963,-4470505,-602021,3520488,-1985571,-4038625,-3935880,-1071156,1077729,1888164,-5167031,7662077,-49375975],[0,-5,0,3,0,-18,-10,-403,-41784,85124,1530055,5434469,-8837391,17955254,9634810,30464230,742878,-19874978,38182986,4172514,7413771,264485,11778234,13283621,44463395,21843273,-1575796,21263786,45071660],[1,-24,-3,21,-9,40,30,-5102,4512491,9140217,2109194,-39458008,1542079,25421988,-7106505,-208626,-4831805,10263075,-1995818,3122327,1891152,2331127,1660687,2823684,-2712104,-2582739,8016836,11283713,45674455],[0,-4,0,4,-1,3,-10,-116,641478,446298,236180,2534493,-5196027,4502174,7439635,9128129,-4398598,-23365238,20966687,11886724,10138241,-7166876,-28499556,-15486090,-65853837,-43522198,15063672,3356800,67268057],[1,-20,-3,19,-12,38,9,-2758,1986562,4347962,-5847247,-12707930,26221202,-38125299,13027882,15321380,-674003,7684606,16795816,-3817445,10191046,-1415298,7882998,4726741,4170093,-2287437,4038204,9956562,73250242],[0,-4,0,3,-7,33,-9,889,208519,276383,1150336,1559603,-4272306,-5597907,5401119,-2894420,-7441517,-11183398,-32850736,45047006,-11059293,-17342240,206465,-3594020,42329199,-30852335,35550881,15399148,96629552],[6407,2436,-84697,63834,3545,-302,-465,163323,-8680146,-10713757,-17873548,-232884,-2190283,4422019,-17157902,6339697,3121498,11639608,-231100,-10729407,-4355962,11606284,11551745,-7773688,-4234310,-2381478,33991941,1834696,101901014],[1,-14,-2,8,5,-7,-48,10501,2059794,-2298519,-6260579,9320687,21259160,15561267,14865072,-21218535,-12550620,2373000,1392242,10081947,3523008,-15245218,-12752086,22096894,-14938660,52920578,12187166,-32308132,95207328],[8625,4774,-57661,-107978,-7631,1632,-1659,22418,-10495008,5421257,17977781,-4555711,-3828998,-4358493,2166430,-12526924,16466366,-7217306,5634560,-4325276,7890927,-6029394,-1468673,10566488,7314273,-5344056,-27613455,-63719417,71273572],[0,-11,0,7,1,-5,-14,3602,693125,-2319396,-6859114,6945857,14176565,15450041,8408729,-2402369,-5675128,6213973,-13658837,-27644284,32791440,523394,-16269555,2732270,28322728,-52470205,-55147954,20027479,32752026],[0,-13,-1,4,-4,16,1,894,219487,-2203382,229862,-1436525,-4779201,-7613254,-10677234,-10690227,7491077,11908365,19573290,12721114,-22562329,18926027,-62250829,5531362,16782198,10306315,-33670822,62214200,45554330],[0,-13,0,6,-1,11,-8,938,530990,-2159896,-3581131,2341475,8029001,4927206,-2465018,-12090418,7369584,-972157,13970369,24941230,-24191713,-4698865,51612311,-1896603,-19443165,-14963459,-77010409,42506662,31719587],[3737,1455,-15134,-183,252575,-1170,6280,-1177560,9507072,9047985,3827704,12041642,-3194010,31637,-9094661,-196951,7646373,9413745,-111250,-5303286,2058650,7999535,6790796,-2025068,-1435084,-2638234,9252258,-5796289,59655404],[65,-37,-196,-105,-610,5067,-9917,2098666,1021622,10787825,6548915,8212375,11455725,6269676,7693249,-10327343,10614318,-8327488,1898799,-24622057,-24515797,15068862,5972169,-19127392,5105133,-5994297,39957395,40127793,29069752],[65,-36,-202,-185,834,-3809,-10795,2098838,717330,8166317,596775,9480763,-9973433,-2958912,-14626937,12856330,-7179213,26065083,-5278605,24183749,29827497,-831425,2359663,20215678,-13968320,5365198,-20930313,-6427103,16248592],[2530,971,-9873,6364,170,-610714,281833,-635449,-8307354,8079360,2541438,3778312,5786824,3405205,4715869,2859618,-6631804,6231335,-3512041,6338877,2489525,4524233,-185104,3196680,-7273602,2967863,8506135,44445164,-33911592],[2480,873,-9712,8900,145,64261,-668224,-731097,-8234593,8068466,2527803,3811425,5673110,3356335,4588073,2933785,-6648144,6363338,-3527855,6486361,2698788,4470679,-180069,3333965,-7322712,2994453,8263607,44084554,-33700117],[2537,770,-9690,8124,840,546205,393786,-631517,-8301406,8058075,2503369,3792472,5619172,3333902,4547311,3032922,-6758191,6489369,-3564420,6711831,2913404,4402959,-213303,3502765,-7417003,3055655,8030092,44061560,-34023909]],"denominator":100000000}],"bound":"11216843345062183/30000000000000000"}


==> anc/proofs/s3/rational/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_cover.json <==
{"n":4,"c":"37/20","cuts":["40/37","7/6","3/2","37/20","2","37/17"],"patterns":["++++++++++++++++++++++++++++++++++++---","++++++++++++-+++++++++++++++++++++++---","++++++++++++-+++++++++++-+++++++++++---","++++++++++++-+++++++++++-+++++-+++++---","++++++++++++--++++++++++++++++++++++---","++++++++++++--++++++++++-+++++++++++---","++++++++++++--++++++++++-+++++-+++++---","++++++++++++--++++++++++--++++++++++---","++++++++++++--++++++++++--++++-+++++---","++++++++++++--++++++++++--++++--++++---","++++++++++++---+++++++++--++++--++++---","++++++++++++---+++++++++---+++--++++---","++++++++++++---+++++++++---+++---+++--+","++++++++++++---+++++++++---+++---+++---","++++++++++++----++++++++---+++---+++--+","++++++++++++----++++++++----++---+++--+","++++++++++++----++++++++----++----++--+","++++++++++++-----+++++++----++----++--+","++++++++++++-----+++++++-----+----++--+","++++++++++++-----+++++++-----+-----+--+","++++++++++++------++++++-----+-----+--+","++++++++++++------++++++-----------+--+","++++++++++++------++++++--------------+","++++++-+++++-+++++++++++++++++++++++---","++++++-+++++-+++++++++++-+++++++++++---","++++++-+++++-+++++-+++++-+++++++++++---","++++++-+++++--++++++++++++++++++++++---","++++++-+++++--++++++++++-+++++++++++---","++++++-+++++--++++++++++-+++++-+++++---","++++++-+++++--++++++++++--++++++++++---","++++++-+++++--++++++++++--++++-+++++---","++++++-+++++--++++++++++--++++--++++---","++++++-+++++--++++-+++++-+++++++++++---","++++++-+++++--++++-+++++--++++++++++---","++++++-+++++--++++-+++++--++++-+++++---","++++++-+++++--++++-+++++--++++--++++---","++++++-+++++---+++++++++--++++--++++---","++++++-+++++---+++++++++---+++--++++---","++++++-+++++---+++++++++---+++---+++--+","++++++-+++++---+++++++++---+++---+++---","++++++-+++++---+++-+++++--++++--++++---","++++++-+++++---+++-+++++---+++--++++--+","++++++-+++++---+++-+++++---+++--++++---","++++++-+++++---+++-+++++---+++---+++--+","++++++-+++++---+++-+++++---+++---+++---","++++++-+++++----++++++++---+++---+++--+","++++++-+++++----++++++++----++---+++--+","++++++-+++++----++-+++++---+++---+++--+","++++++-+++++----++-+++++----++---+++--+","++++++-+++++-----+++++++----++---+++--+","++++++-+++++-----+++++++----++----++--+","++++++-+++++-----+++++++-----+----++--+","++++++-+++++-----+++++++-----+-----+--+","++++++-+++++-----+-+++++----++---+++--+","++++++-+++++-----+-+++++-----+---+++--+","++++++-+++++-----+-+++++-----+----++--+","++++++-+++++-----+-+++++-----+-----+--+","++++++-+++++------++++++-----+----++--+","++++++-+++++------++++++-----+-----+--+","++++++-+++++------++++++-----------+--+","++++++-+++++------++++++--------------+","++++++-+++++-------+++++-----+----++--+","++++++-+++++-------+++++-----+-----+--+","++++++-+++++-------+++++----------++--+","++++++-+++++-------+++++-----------+--+","++++++-+++++-------+++++--------------+","++++++--++++--++++++++++++++++++++++---","++++++--++++--++++++++++-+++++++++++---","++++++--++++--++++++++++--++++++++++---","++++++--++++--++++++++++--++++-+++++---","++++++--++++--++++++++++--++++--++++---","++++++--++++--++++-+++++-+++++++++++---","++++++--++++--++++-+++++--++++++++++---","++++++--++++--++++-+++++--++++-+++++---","++++++--++++--++++-+++++--++++--++++---","++++++--++++--++++--++++--++++++++++---","++++++--++++--++++--++++--++++-+++++---","++++++--++++--++++--++++--++++--++++---","++++++--++++---+++++++++--++++--++++---","++++++--++++---+++++++++---+++--++++---","++++++--++++---+++++++++---+++---+++--+","++++++--++++---+++++++++---+++---+++---","++++++--++++---+++-+++++--++++--++++---","++++++--++++---+++-+++++---+++--++++--+","++++++--++++---+++-+++++---+++--++++---","++++++--++++---+++-+++++---+++---+++--+","++++++--++++---+++-+++++---+++---+++---","++++++--++++---+++--++++--++++++++++---","++++++--++++---+++--++++--++++-+++++---","++++++--++++---+++--++++--++++--++++---","++++++--++++---+++--++++---+++++++++---","++++++--++++---+++--++++---+++-+++++---","++++++--++++---+++--++++---+++--++++--+","++++++--++++---+++--++++---+++--++++---","++++++--++++---+++--++++---+++---+++--+","++++++--++++----++++++++---+++---+++--+","++++++--++++----++++++++----++---+++--+","++++++--++++----++-+++++---+++--++++--+","++++++--++++----++-+++++---+++---+++--+","++++++--++++----++-+++++----++---+++--+","++++++--++++----++--++++---+++--++++--+","++++++--++++----++--++++---+++--++++---","++++++--++++----++--++++---+++---+++--+","++++++--++++----++--++++----++--++++--+","++++++--++++----++--++++----++--++++---","++++++--++++----++--++++----++---+++--+","++++++--++++-----+++++++----++---+++--+","++++++--++++-----+++++++----++----++--+","++++++--++++-----+++++++-----+----++--+","++++++--++++-----+-+++++----++---+++--+","++++++--++++-----+-+++++-----+---+++--+","++++++--++++-----+-+++++-----+----++--+","++++++--++++-----+--++++----++--++++--+","++++++--++++-----+--++++----++---+++--+","++++++--++++-----+--++++-----+--++++--+","++++++--++++-----+--++++-----+---+++--+","++++++--++++-----+--++++-----+----++--+","++++++--++++------++++++-----+----++--+","++++++--++++------++++++-----+-----+--+","++++++--++++------++++++-----------+--+","++++++--++++------++++++--------------+","++++++--++++-------+++++-----+---+++--+","++++++--++++-------+++++-----+----++--+","++++++--++++-------+++++-----+-----+--+","++++++--++++-------+++++----------++--+","++++++--++++-------+++++-----------+--+","++++++--++++-------+++++--------------+","++++++--++++--------++++-----+--++++--+","++++++--++++--------++++-----+---+++--+","++++++--++++--------++++-----+----++--+","++++++--++++--------++++--------++++--+","++++++--++++--------++++---------+++--+","++++++--++++--------++++----------++--+","++++++--++++--------++++-----------+--+","++++++--++++--------++++--------------+","++++++---+++---+++--++++--++++++++++---","++++++---+++---+++--++++---+++++++++---","++++++---+++---+++--++++---+++-+++++---","++++++---+++---+++--++++---+++--++++---","++++++---+++---+++---+++---+++++++++---","++++++---+++---+++---+++---+++-+++++---","++++++---+++---+++---+++---+++--++++---","++++++---+++----++--++++---+++-+++++---","++++++---+++----++--++++---+++--++++--+","++++++---+++----++--++++---+++--++++---","++++++---+++----++--++++----++--++++--+","++++++---+++----++--++++----++--++++---","++++++---+++----++---+++---+++++++++---","++++++---+++----++---+++---+++-+++++---","++++++---+++----++---+++---+++--++++---","++++++---+++----++---+++----++++++++---","++++++---+++----++---+++----++-+++++---","++++++---+++----++---+++----++--++++--+","++++++---+++----++---+++----++--++++---","++++++---+++-----+--++++----++--++++--+","++++++---+++-----+--++++----++--++++---","++++++---+++-----+--++++-----+--++++--+","++++++---+++-----+---+++----++-+++++--+","++++++---+++-----+---+++----++-+++++---","++++++---+++-----+---+++----++--++++--+","++++++---+++-----+---+++----++--++++---","++++++---+++-----+---+++-----+-+++++--+","++++++---+++-----+---+++-----+-+++++---","++++++---+++-----+---+++-----+--++++--+","++++++---+++-----+---+++-----+--++++---","++++++---+++--------++++-----+--++++--+","++++++---+++--------++++-----+---+++--+","++++++---+++--------++++--------++++--+","++++++---+++--------++++---------+++--+","++++++---+++--------++++----------++--+","++++++---+++--------++++-----------+--+","++++++---+++--------++++--------------+","++++++---+++---------+++-----+--++++--+","++++++---+++---------+++--------++++--+","++++++---+++---------+++---------+++--+","++++++---+++---------+++----------++--+","++++++---+++---------+++-----------+--+","++++++---+++---------+++--------------+","++++++----++----++---+++---+++++++++---","++++++----++----++---+++----++++++++---","++++++----++----++----++----++++++++---","++++++----++-----+---+++----++++++++---","++++++----++-----+---+++----++-+++++--+","++++++----++-----+---+++----++-+++++---","++++++----++-----+---+++----++--++++--+","++++++----++-----+---+++-----+-+++++--+","++++++----++-----+---+++-----+-+++++---","++++++----++-----+---+++-----+--++++--+","++++++----++-----+----++----++++++++---","++++++----++-----+----++-----+++++++---","++++++----++-----+----++-----+-+++++--+","++++++----++-----+----++-----+-+++++---","++++++----++-----+----++-----+--++++--+","++++++----++---------+++-----+-+++++--+","++++++----++---------+++-----+-+++++---","++++++----++---------+++-----+--++++--+","++++++----++---------+++--------++++--+","++++++----++---------+++---------+++--+","++++++----++---------+++----------++--+","++++++----++---------+++-----------+--+","++++++----++---------+++--------------+","++++++----++----------++-----+-+++++--+","++++++----++----------++-----+-+++++---","++++++----++----------++-----+--++++--+","++++++----++----------++-------+++++--+","++++++----++----------++--------++++--+","++++++----++----------++---------+++--+","++++++----++----------++----------++--+","++++++----++----------++-----------+--+","++++++----++----------++--------------+","++++++-----+-----+----++----++++++++---","++++++-----+-----+----++-----+++++++--+","++++++-----+-----+----++-----+++++++---","++++++-----+-----+----++-----+-+++++--+","++++++-----+-----+----++-----+-+++++---","++++++-----+-----+-----+-----+++++++--+","++++++-----+-----+-----+-----+++++++---","++++++-----+-----+-----+-----+-+++++--+","++++++-----+----------++-----+++++++--+","++++++-----+----------++-----+++++++---","++++++-----+----------++-----+-+++++--+","++++++-----+----------++-----+-+++++---","++++++-----+----------++-----+--++++--+","++++++-----+----------++-------+++++--+","++++++-----+----------++--------++++--+","++++++-----+----------++---------+++--+","++++++-----+----------++----------++--+","++++++-----+----------++-----------+--+","++++++-----+----------++--------------+","++++++-----+-----------+-----+++++++--+","++++++-----+-----------+-----+++++++---","++++++-----+-----------+-----+-+++++--+","++++++-----+-----------+------++++++--+","++++++-----+-----------+------++++++---","++++++-----+-----------+-------+++++--+","++++++-----+-----------+--------++++--+","++++++-----+-----------+---------+++--+","++++++-----+-----------+----------++--+","++++++-----+-----------+-----------+--+","++++++-----+-----------+--------------+","++++++-----------------+-----+++++++--+","++++++-----------------+-----+++++++---","++++++-----------------+------++++++--+","++++++-----------------+------++++++---","++++++-----------------+-------+++++--+","++++++-----------------+--------++++--+","++++++-----------------+---------+++--+","++++++-----------------+----------++--+","++++++-----------------+-----------+--+","++++++-----------------+--------------+","++++++------------------------++++++-++","++++++------------------------++++++--+","++++++------------------------++++++---","++++++-------------------------+++++-++","++++++-------------------------+++++--+","++++++--------------------------++++-++","++++++--------------------------++++--+","++++++---------------------------+++-++","++++++---------------------------+++--+","++++++----------------------------++--+","++++++-----------------------------+--+","++++++--------------------------------+","-+++++-+++++-+++++++++++++++++++++++---","-+++++-+++++--++++++++++++++++++++++---","-+++++-+++++--++++++++++-+++++++++++---","-+++++-+++++--++++++++++-+++++-+++++---","-+++++-+++++--++++++++++--++++-+++++---","-+++++-+++++--++++++++++--++++--++++---","-+++++-+++++---+++++++++--++++--++++---","-+++++-+++++---+++++++++---+++--++++---","-+++++-+++++---+++++++++---+++---+++--+","-+++++-+++++---+++++++++---+++---+++---","-+++++-+++++----++++++++---+++---+++--+","-+++++-+++++-----+++++++---+++---+++--+","-+++++-+++++-----+++++++----++---+++--+","-+++++-+++++-----+++++++----++----++--+","-+++++-+++++-----+++++++-----+----++--+","-+++++-+++++-----+++++++-----+-----+--+","-+++++-+++++------++++++----++----++--+","-+++++-+++++------++++++-----+----++--+","-+++++-+++++------++++++-----+-----+--+","-+++++-+++++------++++++-----------+--+","-+++++-+++++------++++++--------------+","-+++++--++++--++++++++++++++++++++++---","-+++++--++++--++++++++++-+++++++++++---","-+++++--++++--++++++++++-+++++-+++++---","-+++++--++++--++++++++++--++++++++++---","-+++++--++++--++++++++++--++++-+++++---","-+++++--++++--++++++++++--++++--++++---","-+++++--++++--++++-+++++-+++++++++++---","-+++++--++++--++++-+++++--++++++++++---","-+++++--++++--++++-+++++--++++-+++++---","-+++++--++++--++++-+++++--++++--++++---","-+++++--++++--++++--++++--++++++++++---","-+++++--++++--++++--++++--++++-+++++---","-+++++--++++--++++--++++--++++--++++---","-+++++--++++---+++++++++--++++--++++---","-+++++--++++---+++++++++---+++--++++--+","-+++++--++++---+++++++++---+++--++++---","-+++++--++++---+++++++++---+++---+++--+","-+++++--++++---+++++++++---+++---+++---","-+++++--++++---+++-+++++--++++-+++++---","-+++++--++++---+++-+++++--++++--++++---","-+++++--++++---+++-+++++---+++--++++--+","-+++++--++++---+++-+++++---+++--++++---","-+++++--++++---+++-+++++---+++---+++--+","-+++++--++++---+++-+++++---+++---+++---","-+++++--++++---+++--++++--++++++++++---","-+++++--++++---+++--++++--++++-+++++---","-+++++--++++---+++--++++--++++--++++---","-+++++--++++---+++--++++---+++-+++++---","-+++++--++++---+++--++++---+++--++++--+","-+++++--++++---+++--++++---+++--++++---","-+++++--++++----++++++++---+++--++++--+","-+++++--++++----++++++++---+++--++++---","-+++++--++++----++++++++---+++---+++--+","-+++++--++++----++-+++++---+++--++++--+","-+++++--++++----++-+++++---+++--++++---","-+++++--++++----++-+++++---+++---+++--+","-+++++--++++----++--++++---+++--++++--+","-+++++--++++----++--++++---+++--++++---","-+++++--++++----++--++++---+++---+++--+","-+++++--++++-----+++++++---+++---+++--+","-+++++--++++-----+++++++----++---+++--+","-+++++--++++-----+++++++----++----++--+","-+++++--++++-----+++++++-----+----++--+","-+++++--++++-----+-+++++---+++--++++--+","-+++++--++++-----+-+++++---+++---+++--+","-+++++--++++-----+-+++++----++---+++--+","-+++++--++++-----+-+++++-----+---+++--+","-+++++--++++-----+-+++++-----+----++--+","-+++++--++++-----+--++++---+++--++++--+","-+++++--++++-----+--++++---+++---+++--+","-+++++--++++-----+--++++----++--++++--+","-+++++--++++-----+--++++----++---+++--+","-+++++--++++-----+--++++-----+--++++--+","-+++++--++++-----+--++++-----+---+++--+","-+++++--++++------++++++----++---+++--+","-+++++--++++------++++++----++----++--+","-+++++--++++------++++++-----+----++--+","-+++++--++++------++++++-----+-----+--+","-+++++--++++------++++++-----------+--+","-+++++--++++------++++++--------------+","-+++++--++++-------+++++----++---+++--+","-+++++--++++-------+++++-----+---+++--+","-+++++--++++-------+++++-----+----++--+","-+++++--++++-------+++++-----+-----+--+","-+++++--++++-------+++++----------++--+","-+++++--++++-------+++++-----------+--+","-+++++--++++-------+++++--------------+","-+++++--++++--------++++----++--++++--+","-+++++--++++--------++++----++---+++--+","-+++++--++++--------++++-----+--++++--+","-+++++--++++--------++++-----+---+++--+","-+++++--++++--------++++-----+----++--+","-+++++--++++--------++++---------+++--+","-+++++--++++--------++++----------++--+","-+++++--++++--------++++-----------+--+","-+++++--++++--------++++--------------+","-+++++---+++---+++--++++--++++++++++---","-+++++---+++---+++--++++--++++-+++++---","-+++++---+++---+++--++++---+++++++++---","-+++++---+++---+++--++++---+++-+++++---","-+++++---+++---+++--++++---+++--++++---","-+++++---+++---+++---+++---+++++++++---","-+++++---+++---+++---+++---+++-+++++---","-+++++---+++----++--++++---+++++++++---","-+++++---+++----++--++++---+++-+++++---","-+++++---+++----++--++++---+++--++++--+","-+++++---+++----++--++++---+++--++++---","-+++++---+++----++---+++---+++++++++---","-+++++---+++----++---+++---+++-+++++---","-+++++---+++----++---+++---+++--++++---","-+++++---+++-----+--++++---+++-+++++---","-+++++---+++-----+--++++---+++--++++--+","-+++++---+++-----+--++++---+++--++++---","-+++++---+++-----+--++++----++--++++--+","-+++++---+++-----+--++++----++--++++---","-+++++---+++-----+--++++-----+--++++--+","-+++++---+++-----+---+++---+++-+++++---","-+++++---+++-----+---+++---+++--++++--+","-+++++---+++-----+---+++---+++--++++---","-+++++---+++-----+---+++----++-+++++--+","-+++++---+++-----+---+++----++-+++++---","-+++++---+++-----+---+++----++--++++--+","-+++++---+++-----+---+++----++--++++---","-+++++---+++-----+---+++-----+--++++--+","-+++++---+++--------++++----++--++++--+","-+++++---+++--------++++----++---+++--+","-+++++---+++--------++++-----+--++++--+","-+++++---+++--------++++-----+---+++--+","-+++++---+++--------++++--------++++--+","-+++++---+++--------++++---------+++--+","-+++++---+++--------++++----------++--+","-+++++---+++--------++++-----------+--+","-+++++---+++--------++++--------------+","-+++++---+++---------+++----++--++++--+","-+++++---+++---------+++-----+--++++--+","-+++++---+++---------+++--------++++--+","-+++++---+++---------+++---------+++--+","-+++++---+++---------+++----------++--+","-+++++---+++---------+++-----------+--+","-+++++---+++---------+++--------------+","-+++++----++----++---+++---+++++++++---","-+++++----++-----+---+++---+++++++++---","-+++++----++-----+---+++---+++-+++++---","-+++++----++-----+---+++----++++++++---","-+++++----++-----+---+++----++-+++++--+","-+++++----++-----+---+++----++-+++++---","-+++++----++-----+---+++----++--++++--+","-+++++----++-----+---+++----++--++++---","-+++++----++-----+---+++-----+-+++++--+","-+++++----++-----+---+++-----+-+++++---","-+++++----++-----+---+++-----+--++++--+","-+++++----++---------+++----++-+++++--+","-+++++----++---------+++----++-+++++---","-+++++----++---------+++----++--++++--+","-+++++----++---------+++----++--++++---","-+++++----++---------+++-----+-+++++--+","-+++++----++---------+++-----+-+++++---","-+++++----++---------+++-----+--++++--+","-+++++----++---------+++--------++++--+","-+++++----++---------+++---------+++--+","-+++++----++---------+++----------++--+","-+++++----++---------+++-----------+--+","-+++++----++---------+++--------------+","-+++++-----+-----+---+++---+++++++++---","-+++++-----+-----+---+++----++++++++---","-+++++-----+-----+---+++----++-+++++---","-+++++-----+-----+---+++-----+-+++++---","-+++++-----+-----+----++----++++++++---","-+++++-----+-----+----++-----+++++++---","-+++++-----+-----+----++-----+-+++++---","-+++++-----+-----+-----+-----+++++++---","-+++++-----+---------+++----++++++++---","-+++++-----+---------+++----++-+++++--+","-+++++-----+---------+++----++-+++++---","-+++++-----+---------+++-----+-+++++--+","-+++++-----+---------+++-----+-+++++---","-+++++-----+---------+++-----+--++++--+","-+++++-----+---------+++--------++++--+","-+++++-----+---------+++---------+++--+","-+++++-----+---------+++----------++--+","-+++++-----+---------+++-----------+--+","-+++++-----+---------+++--------------+","-+++++-----+----------++----++++++++---","-+++++-----+----------++-----+++++++--+","-+++++-----+----------++-----+++++++---","-+++++-----+----------++-----+-+++++--+","-+++++-----+----------++-----+-+++++---","-+++++-----+----------++-----+--++++--+","-+++++-----+----------++-------+++++--+","-+++++-----+----------++--------++++--+","-+++++-----+----------++---------+++--+","-+++++-----+----------++----------++--+","-+++++-----+----------++-----------+--+","-+++++-----+----------++--------------+","-+++++-----+-----------+-----+++++++--+","-+++++-----+-----------+-----+++++++---","-+++++-----+-----------+-----+-+++++--+","-+++++-----+-----------+-------+++++--+","-+++++-----+-----------+--------++++--+","-+++++-----+-----------+---------+++--+","-+++++-----+-----------+----------++--+","-+++++-----+-----------+-----------+--+","-+++++-----+-----------+--------------+","-+++++----------------++----++++++++---","-+++++----------------++-----+++++++--+","-+++++----------------++-----+++++++---","-+++++----------------++-----+-+++++--+","-+++++----------------++-------+++++--+","-+++++----------------++--------++++--+","-+++++----------------++---------+++--+","-+++++----------------++----------++--+","-+++++----------------++-----------+--+","-+++++----------------++--------------+","-+++++-----------------+-----+++++++--+","-+++++-----------------+-----+++++++---","-+++++-----------------+-----+-+++++--+","-+++++-----------------+------++++++--+","-+++++-----------------+------++++++---","-+++++-----------------+-------+++++--+","-+++++-----------------+--------++++--+","-+++++-----------------+---------+++--+","-+++++-----------------+----------++--+","-+++++-----------------+-----------+--+","-+++++-----------------+--------------+","-+++++------------------------++++++-++","-+++++------------------------++++++--+","-+++++------------------------++++++---","-+++++-------------------------+++++-++","-+++++-------------------------+++++--+","-+++++--------------------------++++-++","-+++++--------------------------++++--+","-+++++---------------------------+++-++","-+++++---------------------------+++--+","-+++++----------------------------++--+","-+++++-----------------------------+--+","-+++++--------------------------------+","--++++--++++--++++++++++++++++++++++---","--++++--++++--++++++++++-+++++++++++---","--++++--++++--++++++++++-+++++-+++++---","--++++--++++--++++++++++--++++++++++---","--++++--++++--++++++++++--++++-+++++---","--++++--++++--++++++++++--++++--++++---","--++++--++++--++++-+++++-+++++++++++---","--++++--++++--++++-+++++--++++++++++---","--++++--++++--++++-+++++--++++-+++++---","--++++--++++--++++-+++++--++++--++++---","--++++--++++--++++--++++--++++++++++---","--++++--++++--++++--++++--++++-+++++---","--++++--++++---+++++++++++++++++++++---","--++++--++++---+++++++++-+++++++++++---","--++++--++++---+++++++++-+++++-+++++---","--++++--++++---+++++++++--++++++++++---","--++++--++++---+++++++++--++++-+++++---","--++++--++++---+++++++++--++++--++++---","--++++--++++---+++++++++---+++--++++--+","--++++--++++---+++++++++---+++--++++---","--++++--++++---+++++++++---+++---+++--+","--++++--++++---+++++++++---+++---+++---","--++++--++++---+++-+++++-+++++++++++---","--++++--++++---+++-+++++--++++++++++---","--++++--++++---+++-+++++--++++-+++++---","--++++--++++---+++-+++++--++++--++++---","--++++--++++---+++-+++++---+++--++++---","--++++--++++---+++--++++--++++++++++---","--++++--++++---+++--++++--++++-+++++---","--++++--++++---+++--++++--++++--++++---","--++++--++++---+++--++++---+++--++++---","--++++--++++----++++++++--++++--++++--+","--++++--++++----++++++++--++++--++++---","--++++--++++----++++++++---+++--++++--+","--++++--++++----++++++++---+++--++++---","--++++--++++----++++++++---+++---+++--+","--++++--++++----++++++++---+++---+++---","--++++--++++----++-+++++--++++--++++---","--++++--++++----++-+++++---+++--++++--+","--++++--++++----++-+++++---+++--++++---","--++++--++++----++-+++++---+++---+++--+","--++++--++++----++--++++--++++--++++---","--++++--++++----++--++++---+++--++++--+","--++++--++++----++--++++---+++--++++---","--++++--++++-----+++++++--++++--++++--+","--++++--++++-----+++++++--++++--++++---","--++++--++++-----+++++++---+++--++++--+","--++++--++++-----+++++++---+++--++++---","--++++--++++-----+++++++---+++---+++--+","--++++--++++-----+++++++----++---+++--+","--++++--++++-----+++++++----++----++--+","--++++--++++-----+-+++++--++++--++++---","--++++--++++-----+-+++++---+++--++++--+","--++++--++++-----+-+++++---+++--++++---","--++++--++++-----+-+++++---+++---+++--+","--++++--++++-----+-+++++----++---+++--+","--++++--++++-----+--++++---+++--++++--+","--++++--++++-----+--++++---+++--++++---","--++++--++++-----+--++++---+++---+++--+","--++++--++++-----+--++++----++--++++--+","--++++--++++-----+--++++----++---+++--+","--++++--++++------++++++--++++--++++--+","--++++--++++------++++++---+++--++++--+","--++++--++++------++++++---+++---+++--+","--++++--++++------++++++----++---+++--+","--++++--++++------++++++----++----++--+","--++++--++++------++++++-----+----++--+","--++++--++++------++++++-----+-----+--+","--++++--++++------++++++-----------+--+","--++++--++++------++++++--------------+","--++++--++++-------+++++---+++--++++--+","--++++--++++-------+++++---+++---+++--+","--++++--++++-------+++++----++---+++--+","--++++--++++-------+++++-----+---+++--+","--++++--++++-------+++++-----+----++--+","--++++--++++-------+++++-----+-----+--+","--++++--++++-------+++++----------++--+","--++++--++++-------+++++-----------+--+","--++++--++++-------+++++--------------+","--++++--++++--------++++---+++--++++--+","--++++--++++--------++++---+++---+++--+","--++++--++++--------++++----++--++++--+","--++++--++++--------++++----++---+++--+","--++++--++++--------++++-----+---+++--+","--++++--++++--------++++-----+----++--+","--++++--++++--------++++---------+++--+","--++++--++++--------++++----------++--+","--++++--++++--------++++-----------+--+","--++++--++++--------++++--------------+","--++++---+++---+++++++++++++++++++++---","--++++---+++---+++++++++-+++++++++++---","--++++---+++---+++++++++-+++++-+++++---","--++++---+++---+++++++++--++++++++++---","--++++---+++---+++++++++--++++-+++++---","--++++---+++---+++++++++--++++--++++---","--++++---+++---+++-+++++-+++++++++++---","--++++---+++---+++-+++++--++++++++++---","--++++---+++---+++-+++++--++++-+++++---","--++++---+++---+++-+++++--++++--++++---","--++++---+++---+++--++++--++++++++++---","--++++---+++---+++--++++--++++-+++++---","--++++---+++---+++--++++--++++--++++---","--++++---+++---+++--++++---+++++++++---","--++++---+++---+++--++++---+++-+++++---","--++++---+++---+++--++++---+++--++++---","--++++---+++---+++---+++---+++++++++---","--++++---+++----++++++++--++++-+++++---","--++++---+++----++++++++--++++--++++---","--++++---+++----++-+++++--++++++++++---","--++++---+++----++-+++++--++++-+++++---","--++++---+++----++-+++++--++++--++++---","--++++---+++----++-+++++---+++--++++---","--++++---+++----++--++++--++++++++++---","--++++---+++----++--++++--++++-+++++---","--++++---+++----++--++++--++++--++++---","--++++---+++----++--++++---+++++++++---","--++++---+++----++--++++---+++-+++++---","--++++---+++----++--++++---+++--++++--+","--++++---+++----++--++++---+++--++++---","--++++---+++----++---+++---+++++++++---","--++++---+++----++---+++---+++-+++++---","--++++---+++-----+++++++--++++--++++--+","--++++---+++-----+++++++--++++--++++---","--++++---+++-----+++++++---+++--++++--+","--++++---+++-----+++++++---+++--++++---","--++++---+++-----+-+++++--++++-+++++---","--++++---+++-----+-+++++--++++--++++--+","--++++---+++-----+-+++++--++++--++++---","--++++---+++-----+-+++++---+++--++++--+","--++++---+++-----+-+++++---+++--++++---","--++++---+++-----+--++++--++++-+++++---","--++++---+++-----+--++++--++++--++++---","--++++---+++-----+--++++---+++-+++++---","--++++---+++-----+--++++---+++--++++--+","--++++---+++-----+--++++---+++--++++---","--++++---+++-----+--++++----++--++++--+","--++++---+++-----+---+++---+++-+++++---","--++++---+++-----+---+++---+++--++++--+","--++++---+++-----+---+++---+++--++++---","--++++---+++-----+---+++----++--++++--+","--++++---+++-----+---+++----++--++++---","--++++---+++------++++++--++++--++++--+","--++++---+++------++++++--++++--++++---","--++++---+++------++++++---+++--++++--+","--++++---+++------++++++---+++---+++--+","--++++---+++------++++++----++---+++--+","--++++---+++------++++++----++----++--+","--++++---+++------++++++-----+----++--+","--++++---+++------++++++-----+-----+--+","--++++---+++------++++++-----------+--+","--++++---+++------++++++--------------+","--++++---+++-------+++++--++++--++++--+","--++++---+++-------+++++--++++--++++---","--++++---+++-------+++++---+++--++++--+","--++++---+++-------+++++---+++--++++---","--++++---+++-------+++++---+++---+++--+","--++++---+++-------+++++----++---+++--+","--++++---+++-------+++++-----+---+++--+","--++++---+++-------+++++-----+----++--+","--++++---+++-------+++++-----+-----+--+","--++++---+++-------+++++----------++--+","--++++---+++-------+++++-----------+--+","--++++---+++-------+++++--------------+","--++++---+++--------++++--++++--++++---","--++++---+++--------++++---+++--++++--+","--++++---+++--------++++---+++--++++---","--++++---+++--------++++---+++---+++--+","--++++---+++--------++++----++--++++--+","--++++---+++--------++++----++---+++--+","--++++---+++--------++++-----+--++++--+","--++++---+++--------++++-----+---+++--+","--++++---+++--------++++-----+----++--+","--++++---+++--------++++--------++++--+","--++++---+++--------++++---------+++--+","--++++---+++--------++++----------++--+","--++++---+++--------++++-----------+--+","--++++---+++--------++++--------------+","--++++---+++---------+++---+++--++++--+","--++++---+++---------+++---+++--++++---","--++++---+++---------+++----++--++++--+","--++++---+++---------+++-----+--++++--+","--++++---+++---------+++--------++++--+","--++++---+++---------+++---------+++--+","--++++---+++---------+++----------++--+","--++++---+++---------+++-----------+--+","--++++---+++---------+++--------------+","--++++----++----++--++++--++++++++++---","--++++----++----++--++++---+++++++++---","--++++----++----++---+++---+++++++++---","--++++----++-----+--++++--++++++++++---","--++++----++-----+--++++--++++-+++++---","--++++----++-----+--++++--++++--++++---","--++++----++-----+--++++---+++++++++---","--++++----++-----+--++++---+++-+++++---","--++++----++-----+--++++---+++--++++---","--++++----++-----+---+++---+++++++++---","--++++----++-----+---+++---+++-+++++---","--++++----++-----+---+++---+++--++++---","--++++----++-----+---+++----++++++++---","--++++----++-----+---+++----++-+++++---","--++++----++-----+---+++----++--++++--+","--++++----++-----+---+++----++--++++---","--++++----++--------++++--++++-+++++---","--++++----++--------++++--++++--++++---","--++++----++--------++++---+++-+++++---","--++++----++--------++++---+++--++++--+","--++++----++--------++++---+++--++++---","--++++----++--------++++----++--++++--+","--++++----++--------++++----++---+++--+","--++++----++--------++++-----+--++++--+","--++++----++--------++++-----+---+++--+","--++++----++--------++++--------++++--+","--++++----++--------++++---------+++--+","--++++----++--------++++----------++--+","--++++----++--------++++-----------+--+","--++++----++--------++++--------------+","--++++----++---------+++---+++-+++++--+","--++++----++---------+++---+++-+++++---","--++++----++---------+++---+++--++++--+","--++++----++---------+++---+++--++++---","--++++----++---------+++----++-+++++--+","--++++----++---------+++----++-+++++---","--++++----++---------+++----++--++++--+","--++++----++---------+++----++--++++---","--++++----++---------+++-----+--++++--+","--++++----++---------+++--------++++--+","--++++----++---------+++---------+++--+","--++++----++---------+++----------++--+","--++++----++---------+++-----------+--+","--++++----++---------+++--------------+","--++++-----+-----+--++++--++++++++++---","--++++-----+-----+--++++--++++-+++++---","--++++-----+-----+--++++---+++++++++---","--++++-----+-----+--++++---+++-+++++---","--++++-----+-----+---+++---+++++++++---","--++++-----+-----+---+++---+++-+++++---","--++++-----+-----+---+++----++++++++---","--++++-----+-----+---+++----++-+++++---","--++++-----+-----+----++----++++++++---","--++++-----+--------++++--++++++++++---","--++++-----+--------++++--++++-+++++---","--++++-----+--------++++---+++++++++---","--++++-----+--------++++---+++-+++++--+","--++++-----+--------++++---+++-+++++---","--++++-----+--------++++---+++--++++--+","--++++-----+--------++++---+++--++++---","--++++-----+--------++++----++--++++--+","--++++-----+--------++++-----+--++++--+","--++++-----+--------++++-----+---+++--+","--++++-----+--------++++--------++++--+","--++++-----+--------++++---------+++--+","--++++-----+--------++++----------++--+","--++++-----+--------++++-----------+--+","--++++-----+--------++++--------------+","--++++-----+---------+++---+++++++++---","--++++-----+---------+++---+++-+++++--+","--++++-----+---------+++---+++-+++++---","--++++-----+---------+++---+++--++++--+","--++++-----+---------+++---+++--++++---","--++++-----+---------+++----++++++++---","--++++-----+---------+++----++-+++++--+","--++++-----+---------+++----++-+++++---","--++++-----+---------+++----++--++++--+","--++++-----+---------+++-----+-+++++--+","--++++-----+---------+++-----+-+++++---","--++++-----+---------+++-----+--++++--+","--++++-----+---------+++--------++++--+","--++++-----+---------+++---------+++--+","--++++-----+---------+++----------++--+","--++++-----+---------+++-----------+--+","--++++-----+---------+++--------------+","--++++-----+----------++----++++++++---","--++++-----+----------++-----+++++++--+","--++++-----+----------++-----+++++++---","--++++-----+----------++-----+-+++++--+","--++++-----+----------++-----+-+++++---","--++++-----+----------++-----+--++++--+","--++++-----+----------++--------++++--+","--++++-----+----------++---------+++--+","--++++-----+----------++----------++--+","--++++-----+----------++-----------+--+","--++++-----+----------++--------------+","--++++--------------++++--++++++++++---","--++++--------------++++---+++++++++---","--++++--------------++++---+++-+++++--+","--++++--------------++++---+++-+++++---","--++++--------------++++---+++--++++--+","--++++--------------++++----++--++++--+","--++++--------------++++-----+--++++--+","--++++--------------++++--------++++--+","--++++--------------++++---------+++--+","--++++--------------++++----------++--+","--++++--------------++++-----------+--+","--++++--------------++++--------------+","--++++---------------+++---+++++++++--+","--++++---------------+++---+++++++++---","--++++---------------+++---+++-+++++--+","--++++---------------+++---+++-+++++---","--++++---------------+++---+++--++++--+","--++++---------------+++----++++++++--+","--++++---------------+++----++++++++---","--++++---------------+++----++-+++++--+","--++++---------------+++----++-+++++---","--++++---------------+++----++--++++--+","--++++---------------+++-----+-+++++--+","--++++---------------+++-----+--++++--+","--++++---------------+++--------++++--+","--++++---------------+++---------+++--+","--++++---------------+++----------++--+","--++++---------------+++-----------+--+","--++++---------------+++--------------+","--++++----------------++----++++++++-++","--++++----------------++----++++++++--+","--++++----------------++----++++++++---","--++++----------------++-----+++++++-++","--++++----------------++-----+++++++--+","--++++----------------++-----+++++++---","--++++----------------++-----+-+++++--+","--++++----------------++-----+--++++--+","--++++----------------++-------+++++--+","--++++----------------++--------++++--+","--++++----------------++---------+++--+","--++++----------------++----------++--+","--++++----------------++-----------+--+","--++++----------------++--------------+","--++++-----------------+-----+++++++-++","--++++-----------------+-----+++++++--+","--++++-----------------+-----+++++++---","--++++-----------------+-----+-+++++--+","--++++-----------------+------++++++-++","--++++-----------------+------++++++--+","--++++-----------------+------++++++---","--++++-----------------+-------+++++-++","--++++-----------------+-------+++++--+","--++++-----------------+--------++++--+","--++++-----------------+---------+++--+","--++++-----------------+----------++--+","--++++-----------------+-----------+--+","--++++-----------------+--------------+","--++++------------------------++++++-++","--++++------------------------++++++--+","--++++------------------------++++++---","--++++-------------------------+++++-++","--++++-------------------------+++++--+","--++++--------------------------++++-++","--++++--------------------------++++--+","--++++---------------------------+++-++","--++++---------------------------+++--+","--++++----------------------------++--+","--++++-----------------------------+--+","--++++--------------------------------+","---+++---+++---+++++++++++++++++++++---","---+++---+++---+++++++++-+++++++++++---","---+++---+++---+++++++++-+++++-+++++---","---+++---+++---+++++++++--++++++++++---","---+++---+++---+++++++++--++++-+++++---","---+++---+++---+++++++++--++++--++++---","---+++---+++---+++-+++++-+++++++++++---","---+++---+++---+++-+++++--++++++++++---","---+++---+++---+++-+++++--++++-+++++---","---+++---+++---+++--++++--++++++++++---","---+++---+++----++++++++++++++++++++---","---+++---+++----++++++++-+++++++++++---","---+++---+++----++++++++-+++++-+++++---","---+++---+++----++++++++--++++++++++---","---+++---+++----++++++++--++++-+++++---","---+++---+++----++++++++--++++--++++---","---+++---+++----++-+++++-+++++++++++---","---+++---+++----++-+++++--++++++++++---","---+++---+++----++-+++++--++++-+++++---","---+++---+++----++-+++++--++++--++++---","---+++---+++----++--++++--++++++++++---","---+++---+++----++--++++--++++-+++++---","---+++---+++-----+++++++-+++++-+++++---","---+++---+++-----+++++++--++++-+++++---","---+++---+++-----+++++++--++++--++++--+","---+++---+++-----+++++++--++++--++++---","---+++---+++-----+-+++++--++++-+++++---","---+++---+++-----+-+++++--++++--++++---","---+++---+++-----+--++++--++++-+++++---","---+++---+++-----+--++++--++++--++++---","---+++---+++------++++++--++++--++++--+","---+++---+++------++++++--++++--++++---","---+++---+++------++++++---+++--++++--+","---+++---+++------++++++---+++---+++--+","---+++---+++------++++++----++---+++--+","---+++---+++------++++++----++----++--+","---+++---+++------++++++-----+----++--+","---+++---+++------++++++-----+-----+--+","---+++---+++------++++++-----------+--+","---+++---+++------++++++--------------+","---+++---+++-------+++++--++++--++++--+","---+++---+++-------+++++--++++--++++---","---+++---+++-------+++++---+++--++++--+","---+++---+++-------+++++---+++--++++---","---+++---+++-------+++++---+++---+++--+","---+++---+++-------+++++----++---+++--+","---+++---+++-------+++++-----+---+++--+","---+++---+++-------+++++-----+----++--+","---+++---+++-------+++++-----+-----+--+","---+++---+++-------+++++----------++--+","---+++---+++-------+++++-----------+--+","---+++---+++-------+++++--------------+","---+++---+++--------++++--++++--++++---","---+++---+++--------++++---+++--++++--+","---+++---+++--------++++---+++--++++---","---+++---+++--------++++---+++---+++--+","---+++---+++--------++++----++---+++--+","---+++---+++--------++++-----+---+++--+","---+++---+++--------++++-----+----++--+","---+++---+++--------++++---------+++--+","---+++---+++--------++++----------++--+","---+++---+++--------++++-----------+--+","---+++---+++--------++++--------------+","---+++----++----++++++++++++++++++++---","---+++----++----++++++++-+++++++++++---","---+++----++----++++++++--++++++++++---","---+++----++----++-+++++-+++++++++++---","---+++----++----++-+++++--++++++++++---","---+++----++----++--++++--++++++++++---","---+++----++-----+++++++-+++++++++++---","---+++----++-----+++++++-+++++-+++++---","---+++----++-----+++++++--++++++++++---","---+++----++-----+++++++--++++-+++++---","---+++----++-----+++++++--++++--++++---","---+++----++-----+-+++++-+++++++++++---","---+++----++-----+-+++++--++++++++++---","---+++----++-----+-+++++--++++-+++++---","---+++----++-----+-+++++--++++--++++---","---+++----++-----+--++++--++++++++++---","---+++----++-----+--++++--++++-+++++---","---+++----++-----+--++++--++++--++++---","---+++----++------++++++--++++-+++++---","---+++----++------++++++--++++--++++--+","---+++----++------++++++--++++--++++---","---+++----++------++++++---+++--++++--+","---+++----++------++++++---+++---+++--+","---+++----++------++++++----++---+++--+","---+++----++------++++++----++----++--+","---+++----++------++++++-----+----++--+","---+++----++------++++++-----+-----+--+","---+++----++------++++++-----------+--+","---+++----++------++++++--------------+","---+++----++-------+++++--++++-+++++---","---+++----++-------+++++--++++--++++--+","---+++----++-------+++++--++++--++++---","---+++----++-------+++++---+++--++++--+","---+++----++-------+++++---+++--++++---","---+++----++-------+++++---+++---+++--+","---+++----++-------+++++----++---+++--+","---+++----++-------+++++-----+---+++--+","---+++----++-------+++++-----+----++--+","---+++----++-------+++++-----+-----+--+","---+++----++-------+++++----------++--+","---+++----++-------+++++-----------+--+","---+++----++-------+++++--------------+","---+++----++--------++++--++++-+++++---","---+++----++--------++++--++++--++++--+","---+++----++--------++++--++++--++++---","---+++----++--------++++---+++-+++++---","---+++----++--------++++---+++--++++--+","---+++----++--------++++---+++--++++---","---+++----++--------++++---+++---+++--+","---+++----++--------++++----++--++++--+","---+++----++--------++++----++---+++--+","---+++----++--------++++-----+---+++--+","---+++----++--------++++-----+----++--+","---+++----++--------++++---------+++--+","---+++----++--------++++----------++--+","---+++----++--------++++-----------+--+","---+++----++--------++++--------------+","---+++-----+-----+-+++++-+++++++++++---","---+++-----+-----+-+++++--++++++++++---","---+++-----+-----+-+++++--++++-+++++---","---+++-----+-----+--++++--++++++++++---","---+++-----+-----+--++++--++++-+++++---","---+++-----+-------+++++--++++++++++---","---+++-----+-------+++++--++++-+++++---","---+++-----+-------+++++--++++--++++--+","---+++-----+-------+++++--++++--++++---","---+++-----+-------+++++---+++--++++--+","---+++-----+-------+++++---+++---+++--+","---+++-----+-------+++++----++---+++--+","---+++-----+-------+++++-----+---+++--+","---+++-----+-------+++++-----+----++--+","---+++-----+-------+++++-----+-----+--+","---+++-----+-------+++++----------++--+","---+++-----+-------+++++-----------+--+","---+++-----+-------+++++--------------+","---+++-----+--------++++--++++++++++---","---+++-----+--------++++--++++-+++++---","---+++-----+--------++++--++++--++++--+","---+++-----+--------++++--++++--++++---","---+++-----+--------++++---+++++++++---","---+++-----+--------++++---+++-+++++--+","---+++-----+--------++++---+++-+++++---","---+++-----+--------++++---+++--++++--+","---+++-----+--------++++---+++--++++---","---+++-----+--------++++---+++---+++--+","---+++-----+--------++++----++--++++--+","---+++-----+--------++++----++---+++--+","---+++-----+--------++++-----+--++++--+","---+++-----+--------++++-----+---+++--+","---+++-----+--------++++-----+----++--+","---+++-----+--------++++---------+++--+","---+++-----+--------++++----------++--+","---+++-----+--------++++-----------+--+","---+++-----+--------++++--------------+","---+++--------------++++--++++++++++---","---+++--------------++++--++++-+++++---","---+++--------------++++--++++--++++--+","---+++--------------++++--++++--++++---","---+++--------------++++---+++++++++---","---+++--------------++++---+++-+++++--+","---+++--------------++++---+++-+++++---","---+++--------------++++---+++--++++--+","---+++--------------++++---+++--++++---","---+++--------------++++---+++---+++--+","---+++--------------++++----++--++++--+","---+++--------------++++----++---+++--+","---+++--------------++++-----+--++++--+","---+++--------------++++-----+---+++--+","---+++--------------++++--------++++--+","---+++--------------++++---------+++--+","---+++--------------++++----------++--+","---+++--------------++++-----------+--+","---+++--------------++++--------------+","---+++---------------+++---+++++++++-++","---+++---------------+++---+++++++++--+","---+++---------------+++---+++++++++---","---+++---------------+++---+++-+++++--+","---+++---------------+++---+++-+++++---","---+++---------------+++---+++--++++--+","---+++---------------+++----++++++++-++","---+++---------------+++----++++++++--+","---+++---------------+++----++++++++---","---+++---------------+++----++-+++++--+","---+++---------------+++----++--++++--+","---+++---------------+++-----+-+++++--+","---+++---------------+++-----+--++++--+","---+++---------------+++--------++++--+","---+++---------------+++---------+++--+","---+++---------------+++----------++--+","---+++---------------+++-----------+--+","---+++---------------+++--------------+","---+++----------------++----++++++++-++","---+++----------------++----++++++++--+","---+++----------------++----++++++++---","---+++----------------++-----+++++++-++","---+++----------------++-----+++++++--+","---+++----------------++-----+-+++++--+","---+++----------------++-----+--++++--+","---+++----------------++-------+++++--+","---+++----------------++--------++++--+","---+++----------------++---------+++--+","---+++----------------++----------++--+","---+++----------------++-----------+--+","---+++----------------++--------------+","---+++-----------------+-----+++++++-++","---+++-----------------+-----+++++++--+","---+++-----------------+-----+-+++++-++","---+++-----------------+-----+-+++++--+","---+++-----------------+------++++++-++","---+++-----------------+------++++++--+","---+++-----------------+-------+++++-++","---+++-----------------+-------+++++--+","---+++-----------------+--------++++--+","---+++-----------------+---------+++--+","---+++-----------------+----------++--+","---+++-----------------+-----------+--+","---+++-----------------+--------------+","---+++------------------------++++++-++","---+++-------------------------+++++-++","---+++-------------------------+++++--+","---+++--------------------------++++-++","---+++--------------------------++++--+","---+++---------------------------+++-++","---+++---------------------------+++--+","---+++----------------------------++--+","---+++-----------------------------+--+","---+++--------------------------------+","----++----++----++++++++++++++++++++---","----++----++-----+++++++++++++++++++---","----++----++-----+++++++-+++++++++++---","----++----++-----+++++++-+++++-+++++---","----++----++-----+++++++--++++++++++---","----++----++-----+++++++--++++-+++++---","----++----++-----+++++++--++++--++++---","----++----++------++++++-+++++-+++++---","----++----++------++++++--++++-+++++---","----++----++------++++++--++++--++++--+","----++----++------++++++--++++--++++---","----++----++------++++++---+++--++++--+","----++----++------++++++---+++---+++--+","----++----++------++++++----++---+++--+","----++----++------++++++----++----++--+","----++----++------++++++-----+----++--+","----++----++------++++++-----+-----+--+","----++----++------++++++-----------+--+","----++----++------++++++--------------+","----++-----+-----+++++++++++++++++++---","----++-----+-----+++++++-+++++++++++---","----++-----+-----+++++++-+++++-+++++---","----++-----+-----+++++++--++++++++++---","----++-----+-----+++++++--++++-+++++---","----++-----+-----+-+++++-+++++++++++---","----++-----+-----+-+++++--++++++++++---","----++-----+-----+-+++++--++++-+++++---","----++-----+-----+--++++--++++++++++---","----++-----+------++++++-+++++++++++---","----++-----+------++++++-+++++-+++++---","----++-----+------++++++--++++++++++---","----++-----+------++++++--++++-+++++---","----++-----+------++++++--++++--++++--+","----++-----+------++++++--++++--++++---","----++-----+------++++++---+++--++++--+","----++-----+------++++++---+++---+++--+","----++-----+------++++++----++---+++--+","----++-----+------++++++----++----++--+","----++-----+------++++++-----+----++--+","----++-----+------++++++-----+-----+--+","----++-----+------++++++-----------+--+","----++-----+------++++++--------------+","----++-----+-------+++++-+++++++++++---","----++-----+-------+++++--++++++++++---","----++-----+-------+++++--++++-+++++---","----++-----+-------+++++--++++--++++--+","----++-----+-------+++++--++++--++++---","----++-----+-------+++++---+++--++++--+","----++-----+-------+++++---+++---+++--+","----++-----+-------+++++----++---+++--+","----++-----+-------+++++-----+---+++--+","----++-----+-------+++++-----+----++--+","----++-----+-------+++++-----+-----+--+","----++-----+-------+++++----------++--+","----++-----+-------+++++-----------+--+","----++-----+-------+++++--------------+","----++-----+--------++++--++++++++++---","----++-----+--------++++--++++-+++++---","----++-----+--------++++--++++--++++--+","----++-----+--------++++--++++--++++---","----++-----+--------++++---+++--++++--+","----++-----+--------++++---+++---+++--+","----++-----+--------++++----++---+++--+","----++-----+--------++++-----+---+++--+","----++-----+--------++++-----+----++--+","----++-----+--------++++----------++--+","----++-----+--------++++-----------+--+","----++-----+--------++++--------------+","----++-------------+++++-+++++++++++---","----++-------------+++++--++++++++++---","----++-------------+++++--++++-+++++---","----++-------------+++++--++++--++++--+","----++-------------+++++--++++--++++---","----++-------------+++++---+++--++++--+","----++-------------+++++---+++---+++--+","----++-------------+++++----++---+++--+","----++-------------+++++-----+---+++--+","----++-------------+++++-----+----++--+","----++-------------+++++----------++--+","----++-------------+++++-----------+--+","----++-------------+++++--------------+","----++--------------++++--++++++++++---","----++--------------++++--++++-+++++---","----++--------------++++--++++--++++--+","----++--------------++++--++++--++++---","----++--------------++++---+++++++++---","----++--------------++++---+++-+++++--+","----++--------------++++---+++-+++++---","----++--------------++++---+++--++++--+","----++--------------++++---+++--++++---","----++--------------++++---+++---+++--+","----++--------------++++----++--++++--+","----++--------------++++----++---+++--+","----++--------------++++-----+--++++--+","----++--------------++++-----+---+++--+","----++--------------++++-----+----++--+","----++--------------++++--------++++--+","----++--------------++++---------+++--+","----++--------------++++----------++--+","----++--------------++++-----------+--+","----++--------------++++--------------+","----++---------------+++---+++++++++-++","----++---------------+++---+++++++++--+","----++---------------+++---+++++++++---","----++---------------+++---+++-+++++--+","----++---------------+++---+++-+++++---","----++---------------+++---+++--++++--+","----++---------------+++----++++++++-++","----++---------------+++----++++++++--+","----++---------------+++----++-+++++--+","----++---------------+++----++--++++--+","----++---------------+++-----+-+++++--+","----++---------------+++-----+--++++--+","----++---------------+++--------++++--+","----++---------------+++---------+++--+","----++---------------+++----------++--+","----++---------------+++-----------+--+","----++---------------+++--------------+","----++----------------++----++++++++-++","----++----------------++----++++++++--+","----++----------------++-----+++++++-++","----++----------------++-----+++++++--+","----++----------------++-----+-+++++-++","----++----------------++-----+-+++++--+","----++----------------++-----+--++++--+","----++----------------++-------+++++-++","----++----------------++-------+++++--+","----++----------------++--------++++--+","----++----------------++---------+++--+","----++----------------++----------++--+","----++----------------++-----------+--+","----++----------------++--------------+","----++-----------------+-----+++++++-++","----++-----------------+-----+++++++--+","----++-----------------+-----+-+++++-++","----++-----------------+-----+-+++++--+","----++-----------------+------++++++-++","----++-----------------+-------+++++-++","----++-----------------+-------+++++--+","----++-----------------+--------++++--+","----++-----------------+---------+++--+","----++-----------------+----------++--+","----++-----------------+-----------+--+","----++-----------------+--------------+","----++------------------------++++++-++","----++-------------------------+++++-++","----++-------------------------+++++--+","----++--------------------------++++-++","----++--------------------------++++--+","----++---------------------------+++-++","----++---------------------------+++--+","----++----------------------------++--+","----++-----------------------------+--+","----++--------------------------------+","-----+-----+-----+++++++++++++++++++---","-----+-----+-----+++++++-+++++++++++---","-----+-----+-----+++++++-+++++-+++++---","-----+-----+-----+-+++++-+++++++++++---","-----+-----+------++++++++++++++++++---","-----+-----+------++++++-+++++++++++---","-----+-----+------++++++-+++++-+++++---","-----+-----+------++++++--++++++++++---","-----+-----+------++++++--++++-+++++---","-----+-----+------++++++--++++--++++--+","-----+-----+------++++++--++++--++++---","-----+-----+------++++++---+++--++++--+","-----+-----+------++++++---+++---+++--+","-----+-----+------++++++----++---+++--+","-----+-----+------++++++----++----++--+","-----+-----+------++++++-----+----++--+","-----+-----+------++++++-----+-----+--+","-----+-----+------++++++-----------+--+","-----+-----+------++++++--------------+","-----+-----+-------+++++-+++++++++++---","-----+-----+-------+++++--++++++++++---","-----+-----+-------+++++--++++-+++++---","-----+-----+-------+++++--++++--++++--+","-----+-----+-------+++++--++++--++++---","-----+-----+-------+++++---+++--++++--+","-----+-----+-------+++++---+++---+++--+","-----+-----+-------+++++----++---+++--+","-----+-----+-------+++++-----+---+++--+","-----+-----+-------+++++-----+----++--+","-----+-----+-------+++++-----+-----+--+","-----+-----+-------+++++-----------+--+","-----+-----+-------+++++--------------+","-----+------------++++++++++++++++++---","-----+------------++++++-+++++++++++---","-----+------------++++++-+++++-+++++---","-----+------------++++++--++++++++++---","-----+------------++++++--++++-+++++---","-----+------------++++++--++++--++++--+","-----+------------++++++--++++--++++---","-----+------------++++++---+++--++++--+","-----+------------++++++---+++---+++--+","-----+------------++++++----++---+++--+","-----+------------++++++----++----++--+","-----+------------++++++-----+----++--+","-----+------------++++++-----+-----+--+","-----+------------++++++-----------+--+","-----+------------++++++--------------+","-----+-------------+++++-+++++++++++---","-----+-------------+++++--++++++++++---","-----+-------------+++++--++++-+++++---","-----+-------------+++++--++++--++++--+","-----+-------------+++++--++++--++++---","-----+-------------+++++---+++--++++--+","-----+-------------+++++---+++---+++--+","-----+-------------+++++----++---+++--+","-----+-------------+++++-----+---+++--+","-----+-------------+++++-----+----++--+","-----+-------------+++++-----+-----+--+","-----+-------------+++++----------++--+","-----+-------------+++++-----------+--+","-----+-------------+++++--------------+","-----+--------------++++--++++++++++---","-----+--------------++++--++++-+++++--+","-----+--------------++++--++++-+++++---","-----+--------------++++--++++--++++--+","-----+--------------++++--++++--++++---","-----+--------------++++---+++++++++--+","-----+--------------++++---+++++++++---","-----+--------------++++---+++-+++++--+","-----+--------------++++---+++-+++++---","-----+--------------++++---+++--++++--+","-----+--------------++++---+++--++++---","-----+--------------++++---+++---+++--+","-----+--------------++++----++--++++--+","-----+--------------++++----++---+++--+","-----+--------------++++-----+--++++--+","-----+--------------++++-----+---+++--+","-----+--------------++++-----+----++--+","-----+--------------++++--------++++--+","-----+--------------++++---------+++--+","-----+--------------++++----------++--+","-----+--------------++++-----------+--+","-----+--------------++++--------------+","-----+---------------+++---+++++++++-++","-----+---------------+++---+++++++++--+","-----+---------------+++---+++++++++---","-----+---------------+++---+++-+++++--+","-----+---------------+++---+++--++++--+","-----+---------------+++----++++++++-++","-----+---------------+++----++++++++--+","-----+---------------+++----++-+++++--+","-----+---------------+++----++--++++--+","-----+---------------+++-----+-+++++--+","-----+---------------+++-----+--++++--+","-----+---------------+++--------++++--+","-----+---------------+++---------+++--+","-----+---------------+++----------++--+","-----+---------------+++-----------+--+","-----+---------------+++--------------+","-----+----------------++----++++++++-++","-----+----------------++----++++++++--+","-----+----------------++-----+++++++-++","-----+----------------++-----+++++++--+","-----+----------------++-----+-+++++-++","-----+----------------++-----+-+++++--+","-----+----------------++-----+--++++--+","-----+----------------++-------+++++-++","-----+----------------++-------+++++--+","-----+----------------++--------++++--+","-----+----------------++---------+++--+","-----+----------------++----------++--+","-----+----------------++-----------+--+","-----+----------------++--------------+","-----+-----------------+-----+++++++-++","-----+-----------------+-----+-+++++-++","-----+-----------------+------++++++-++","-----+-----------------+-------+++++-++","-----+-----------------+-------+++++--+","-----+-----------------+--------++++-++","-----+-----------------+--------++++--+","-----+-----------------+---------+++--+","-----+-----------------+----------++--+","-----+-----------------+-----------+--+","-----+-----------------+--------------+","-----+------------------------++++++-++","-----+-------------------------+++++-++","-----+-------------------------+++++--+","-----+--------------------------++++-++","-----+--------------------------++++--+","-----+---------------------------+++-++","-----+---------------------------+++--+","-----+----------------------------++--+","-----+-----------------------------+--+","-----+--------------------------------+","------------------++++++++++++++++++---","------------------++++++-+++++++++++--+","------------------++++++-+++++++++++---","------------------++++++-+++++-+++++--+","------------------++++++-+++++-+++++---","------------------++++++--++++++++++--+","------------------++++++--++++++++++---","------------------++++++--++++-+++++--+","------------------++++++--++++-+++++---","------------------++++++--++++--++++--+","------------------++++++--++++--++++---","------------------++++++---+++--++++--+","------------------++++++---+++---+++--+","------------------++++++----++---+++--+","------------------++++++----++----++--+","------------------++++++-----+----++--+","------------------++++++-----+-----+--+","------------------++++++-----------+--+","------------------++++++--------------+","-------------------+++++-+++++++++++--+","-------------------+++++-+++++++++++---","-------------------+++++--++++++++++--+","-------------------+++++--++++++++++---","-------------------+++++--++++-+++++--+","-------------------+++++--++++-+++++---","-------------------+++++--++++--++++--+","-------------------+++++--++++--++++---","-------------------+++++---+++--++++--+","-------------------+++++---+++---+++--+","-------------------+++++----++---+++--+","-------------------+++++-----+---+++--+","-------------------+++++-----+----++--+","-------------------+++++-----+-----+--+","-------------------+++++----------++--+","-------------------+++++-----------+--+","-------------------+++++--------------+","--------------------++++--++++++++++-++","--------------------++++--++++++++++--+","--------------------++++--++++++++++---","--------------------++++--++++-+++++-++","--------------------++++--++++-+++++--+","--------------------++++--++++-+++++---","--------------------++++--++++--++++--+","--------------------++++--++++--++++---","--------------------++++---+++++++++-++","--------------------++++---+++++++++--+","--------------------++++---+++++++++---","--------------------++++---+++-+++++-++","--------------------++++---+++-+++++--+","--------------------++++---+++-+++++---","--------------------++++---+++--++++-++","--------------------++++---+++--++++--+","--------------------++++---+++---+++--+","--------------------++++----++--++++--+","--------------------++++----++---+++--+","--------------------++++-----+--++++--+","--------------------++++-----+---+++--+","--------------------++++-----+----++--+","--------------------++++--------++++--+","--------------------++++---------+++--+","--------------------++++----------++--+","--------------------++++-----------+--+","--------------------++++--------------+","---------------------+++---+++++++++-++","---------------------+++---+++++++++--+","---------------------+++---+++++++++---","---------------------+++---+++-+++++-++","---------------------+++---+++-+++++--+","---------------------+++---+++--++++-++","---------------------+++---+++--++++--+","---------------------+++----++++++++-++","---------------------+++----++++++++--+","---------------------+++----++-+++++-++","---------------------+++----++-+++++--+","---------------------+++----++--++++-++","---------------------+++----++--++++--+","---------------------+++-----+-+++++-++","---------------------+++-----+-+++++--+","---------------------+++-----+--++++-++","---------------------+++-----+--++++--+","---------------------+++--------++++-++","---------------------+++--------++++--+","---------------------+++---------+++--+","---------------------+++----------++--+","---------------------+++-----------+--+","---------------------+++--------------+","----------------------++----++++++++-++","----------------------++----++++++++--+","----------------------++-----+++++++-++","----------------------++-----+++++++--+","----------------------++-----+-+++++-++","----------------------++-----+-+++++--+","----------------------++-----+--++++-++","----------------------++-----+--++++--+","----------------------++-------+++++-++","----------------------++-------+++++--+","----------------------++--------++++-++","----------------------++--------++++--+","----------------------++---------+++--+","----------------------++----------++--+","----------------------++-----------+--+","----------------------++--------------+","-----------------------+-----+++++++-++","-----------------------+-----+-+++++-++","-----------------------+------++++++-++","-----------------------+-------+++++-++","-----------------------+-------+++++--+","-----------------------+--------++++-++","-----------------------+--------++++--+","-----------------------+---------+++--+","-----------------------+----------++--+","-----------------------+-----------+--+","-----------------------+--------------+","------------------------------++++++-++","-------------------------------+++++-++","--------------------------------++++-++","--------------------------------++++--+","---------------------------------+++-++","---------------------------------+++--+","----------------------------------++--+","-----------------------------------+--+","--------------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++++++++":{"36":"1"},"++++++++++++++++++++++++++++++++++++-+":{"14":"17/19","37":"2/19"},"++++++++++++++++++++++++++++++++++++--+":{"14":"37/39","38":"2/39"},"+++++++++++++++++++++++++++++++++++-":{"17":"1/2","35":"1/2"},"++++++++++++++++++++++++++++++++++-":{"12":"1/38","34":"37/38"},"+++++++++++++++++++++++++++++++++-":{"15":"1/2","33":"1/2"},"++++++++++++++++++++++++++++++++-":{"30":"2/39","32":"37/39"},"+++++++++++++++++++++++++++++++-":{"30":"6/43","31":"37/43"},"++++++++++++++++++++++++++++++-":{"24":"1/2","30":"1/2"},"+++++++++++++++++++++++++++++-":{"17":"1/2","29":"1/2"},"++++++++++++++++++++++++++++-":{"24":"1/38","28":"37/38"},"+++++++++++++++++++++++++++-":{"12":"20/57","27":"37/57"},"++++++++++++++++++++++++++-":{"12":"2/39","26":"37/39"},"+++++++++++++++++++++++++-":{"12":"2/27","14":"19/54","25":"31/54"},"++++++++++++++++++++++++-":{"12":"1/2","24":"1/2"},"+++++++++++++++++++++++-":{"6":"17/54","23":"37/54"},"++++++++++++++++++++++-":{"18":"1/38","22":"37/38"},"+++++++++++++++++++++-":{"18":"20/57","21":"37/57"},"++++++++++++++++++++-":{"18":"2/39","20":"37/39"},"+++++++++++++++++++-":{"7":"1/2","19":"1/2"},"++++++++++++++++++-":{"6":"1/2","18":"1/2"},"+++++++++++++++++-":{"12":"17/54","17":"37/54"},"++++++++++++++++-":{"12":"1/38","16":"37/38"},"+++++++++++++++-":{"12":"20/57","15":"37/57"},"++++++++++++++-":{"12":"2/39","14":"37/39"},"+++++++++++++-":{"8":"19/62","12":"3/31","13":"37/62"},"++++++++++++-++++++++++++++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++-+++++++++++++++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++++++++-+++++++++++++++++++++++--+":{"6":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++++++++-++++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"++++++++++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++-++++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++++++++-+++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++++++++-++++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++++++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"++++++++++++-++++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++++++++-+++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"++++++++++++-++++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"++++++++++++-+++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"++++++++++++-++++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"++++++++++++-+++++++++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++-+++++++++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++++++++-+++++++++++-+++++++++++--+":{"6":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++++++++-+++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++++++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++-+++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++++++++-+++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++++++++-+++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++++++++-+++++++++++-+++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++-+++++++++++-+++++-+++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++++++++-+++++++++++-+++++-+++++--+":{"6":"1/46","28":"4/5","31":"31/230","38":"1/23"},"++++++++++++-+++++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"++++++++++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++-+++++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++++++++-+++++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++++++++-+++++++++++-+++++--":{"13":"1/2","31":"1/2"},"++++++++++++-+++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++++++++-+++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++++++++-+++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++++++++-+++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++++++++-+++++++++++--":{"13":"1/2","25":"1/2"},"++++++++++++-++++++++++-":{"20":"20/21","23":"1/21"},"++++++++++++-+++++++++-":{"10":"1/2","22":"1/2"},"++++++++++++-++++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++++++++-+++++++-":{"18":"2/39","20":"37/39"},"++++++++++++-++++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++++++++-+++++-":{"6":"1/2","18":"1/2"},"++++++++++++-++++-":{"10":"103/126","13":"17/126","17":"1/21"},"++++++++++++-+++-":{"14":"1/2","16":"1/2"},"++++++++++++-++-":{"14":"17/18","15":"1/18"},"++++++++++++-+-":{"13":"1/2","14":"1/2"},"++++++++++++--+++++++++++++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++--++++++++++++++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++++++++--++++++++++++++++++++++--+":{"6":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++++++++--+++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"++++++++++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++--+++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++++++++--++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++++++++--+++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++++++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"++++++++++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++++++++--++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"++++++++++++--+++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"++++++++++++--++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"++++++++++++--+++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"++++++++++++--++++++++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++--++++++++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++++++++--++++++++++-+++++++++++--+":{"6":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++++++++--++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++++++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++++++++--++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++++++++--++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++++++++--++++++++++-+++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++--++++++++++-+++++-+++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++++++++--++++++++++-+++++-+++++--+":{"6":"1/46","28":"4/5","31":"31/230","38":"1/23"},"++++++++++++--++++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"++++++++++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++++++++--++++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++++++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++++++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++++++++--++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++++++++--++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++++++++--++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++++++++--++++++++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++--++++++++++--++++++++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++++++++--++++++++++--++++++++++--+":{"6":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++++++++--++++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++++++++--++++++++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++++++++--++++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++++++++--++++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++++++++--++++++++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++--++++++++++--++++-+++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++++++++--++++++++++--++++-+++++--+":{"6":"1/46","28":"4/5","31":"31/230","38":"1/23"},"++++++++++++--++++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++++++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++++++++--++++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++++++++--++++++++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++--++++++++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++++++++--++++++++++--++++--++++--+":{"14":"140/501","18":"1/334","28":"60/167","32":"317/1002","38":"7/167"},"++++++++++++--++++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++++++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++--++++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++++++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++++++++--++++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++++++++--++++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++++++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++++++++--+++++++++-":{"20":"20/21","23":"1/21"},"++++++++++++--++++++++-":{"10":"1/2","22":"1/2"},"++++++++++++--+++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++++++++--++++++-":{"18":"2/39","20":"37/39"},"++++++++++++--+++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++++++++--++++-":{"6":"1/2","18":"1/2"},"++++++++++++--+++-":{"10":"23/42","14":"17/42","17":"1/21"},"++++++++++++--++-":{"14":"1/2","16":"1/2"},"++++++++++++--+-":{"14":"17/18","15":"1/18"},"++++++++++++---++++++++++":{"6":"10/77","13":"907/1232","14":"17/1232","24":"37/308"},"++++++++++++---+++++++++-+":{"0":"3/74","14":"20/37","22":"53/222","25":"20/111"},"++++++++++++---+++++++++--+++++":{"6":"51/49280","14":"17/1232","18":"907/7040","25":"907/1232","30":"37/308"},"++++++++++++---+++++++++--++++-+":{"6":"7/314","14":"82/157","16":"53/157","31":"37/314"},"++++++++++++---+++++++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++---+++++++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++++++++---+++++++++--++++--++++--+":{"6":"7/314","18":"2/157","28":"30/157","32":"229/314","38":"7/157"},"++++++++++++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++++++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++++++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"++++++++++++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++++++++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++++++++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++++++++---+++++++++---++++":{"16":"907/2122","18":"20/1061","26":"569/1061","30":"37/2122"},"++++++++++++---+++++++++---+++-+":{"6":"7/314","14":"82/157","16":"53/157","31":"37/314"},"++++++++++++---+++++++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++---+++++++++---+++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++++++++---+++++++++---+++--++++--+":{"6":"7/314","18":"2/157","28":"30/157","32":"229/314","38":"7/157"},"++++++++++++---+++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++++++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++---+++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++++++++---+++++++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++---+++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++++++++---+++++++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++++++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++++++++---+++++++++---+++----":{"15":"1/2","33":"1/2"},"++++++++++++---+++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++++++++---+++++++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++++++++---+++++++++----":{"15":"1/2","27":"1/2"},"++++++++++++---++++++++-":{"20":"20/21","23":"1/21"},"++++++++++++---+++++++-":{"10":"1/2","22":"1/2"},"++++++++++++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++++++++---+++++-":{"18":"2/39","20":"37/39"},"++++++++++++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++++++++---+++-":{"6":"1/2","18":"1/2"},"++++++++++++---++-":{"10":"1/7","16":"17/21","17":"1/21"},"++++++++++++---+-":{"15":"1/18","16":"17/18"},"++++++++++++----+++++++++":{"6":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++++++++----++++++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++++++++----++++++++--+":{"6":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++++++++----++++++++---++++":{"6":"20/3337","15":"569/10011","16":"18653/20022","30":"37/6674"},"++++++++++++----++++++++---+++-+":{"6":"7/970","15":"82/1455","16":"1307/1455","31":"37/970"},"++++++++++++----++++++++---+++--+":{"0":"338/11951","6":"693/23902","15":"20/323","28":"169/323","32":"231/646"},"++++++++++++----++++++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++----++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++++++++----++++++++---+++---+++---":{"6":"229/2581","15":"310/2581","28":"3853/5162","38":"231/5162"},"++++++++++++----++++++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++++++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++---+++----":{"27":"1/2","33":"1/2"},"++++++++++++----++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++++++++----++++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++++++++----++++++++----+++":{"15":"5/99","16":"68/73","18":"1/100","27":"1/100","30":"1/100"},"++++++++++++----++++++++----++-+":{"15":"2614/53835","16":"1307/1455","18":"7/970","27":"28/3589","31":"37/970"},"++++++++++++----++++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"++++++++++++----++++++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++----++++++++----++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++++++++----++++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++++++++----++++++++----++---++-":{"28":"20/21","35":"1/21"},"++++++++++++----++++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"++++++++++++----++++++++----++----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++----++++++++----++----++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++++++++----++++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++++++++----++++++++----++----+-":{"28":"20/21","35":"1/21"},"++++++++++++----++++++++----++-----":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++----+-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++++++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++++++++----+++++++-":{"20":"20/21","23":"1/21"},"++++++++++++----++++++-":{"10":"1/2","22":"1/2"},"++++++++++++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++++++++----++++-":{"18":"2/39","20":"37/39"},"++++++++++++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++++++++----++-":{"6":"1/2","18":"1/2"},"++++++++++++----+-":{"16":"20/21","17":"1/21"},"++++++++++++-----++++++++":{"6":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++++++++-----+++++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++++++++-----+++++++--+":{"6":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++++++++-----+++++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++++++++-----+++++++----+++":{"6":"1/36","16":"89/94","30":"1/39"},"++++++++++++-----+++++++----++-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++++++++-----+++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"++++++++++++-----+++++++----++---+":{"6":"1/22","16":"10/11","33":"1/22"},"++++++++++++-----+++++++----++----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++-----+++++++----++----++-+":{"6":"7/1404","19":"10/351","32":"541/1404","34":"401/702","37":"7/702"},"++++++++++++-----+++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++++++++-----+++++++----++----+-":{"28":"20/21","35":"1/21"},"++++++++++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"++++++++++++-----+++++++----+-":{"26":"1/9","28":"23/27","29":"1/27"},"++++++++++++-----+++++++-----++":{"6":"1/36","16":"89/94","30":"1/39"},"++++++++++++-----+++++++-----+-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++++++++-----+++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"++++++++++++-----+++++++-----+---+":{"6":"1/22","28":"10/11","33":"1/22"},"++++++++++++-----+++++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++-----+++++++-----+----++-+":{"6":"7/1404","19":"10/351","32":"541/1404","34":"401/702","37":"7/702"},"++++++++++++-----+++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++++++++-----+++++++-----+----+-":{"17":"1/39","28":"37/78","34":"37/78","35":"1/39"},"++++++++++++-----+++++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++-----+++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++++++++-----+++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++++++++-----+++++++-----+------":{"17":"1/2","35":"1/2"},"++++++++++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++++++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++++++++-----+++++-":{"6":"1/242","16":"289/363","17":"17/363","22":"37/242"},"++++++++++++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"++++++++++++-----+++-":{"16":"527/675","17":"31/675","18":"2/225","20":"37/225"},"++++++++++++-----++-":{"16":"323/471","17":"19/471","18":"6/157","19":"37/157"},"++++++++++++-----+-":{"6":"1/2","18":"1/2"},"++++++++++++------+++++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++++++++------++++++-+":{"0":"3/74","14":"20/37","25":"31/74"},"++++++++++++------++++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++++++++------++++++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++++++++------++++++----+":{"0":"37/766","17":"20/383","28":"689/766"},"++++++++++++------++++++-----++":{"6":"1/36","16":"89/94","30":"1/39"},"++++++++++++------++++++-----+-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++++++++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"++++++++++++------++++++-----+---+":{"6":"1/22","28":"10/11","33":"1/22"},"++++++++++++------++++++-----+----+":{"6":"5/104","17":"25/481","31":"9/3848","34":"1727/1924"},"++++++++++++------++++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++++++++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++++++++------++++++-----+------":{"29":"1/2","35":"1/2"},"++++++++++++------++++++------+":{"6":"9/160","26":"3/4","30":"31/160"},"++++++++++++------++++++-------+":{"6":"37/766","17":"20/383","31":"689/766"},"++++++++++++------++++++--------+":{"6":"37/766","17":"20/383","32":"689/766"},"++++++++++++------++++++---------+":{"6":"37/228","17":"10/57","18":"37/228","27":"10/57","33":"37/114"},"++++++++++++------++++++----------+":{"6":"37/766","29":"20/383","34":"689/766"},"++++++++++++------++++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++++++++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++++++++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++++++++------++++++------------+":{"36":"1"},"++++++++++++------++++++-------------+":{"35":"17/37","37":"20/37"},"++++++++++++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++++++++------+++++-":{"6":"17/54","23":"37/54"},"++++++++++++------++++-":{"18":"1/38","22":"37/38"},"++++++++++++------+++-":{"18":"20/57","21":"37/57"},"++++++++++++------++-":{"18":"2/39","20":"37/39"},"++++++++++++------+-":{"7":"1/2","19":"1/2"},"++++++++++++-------":{"6":"1/2","18":"1/2"},"+++++++++++-":{"6":"17/54","11":"37/54"},"++++++++++-":{"6":"1/38","10":"37/38"},"+++++++++-":{"6":"20/57","9":"37/57"},"++++++++-":{"6":"2/39","8":"37/39"},"+++++++-":{"4":"19/62","6":"3/31","7":"37/62"},"++++++-++++++":{"6":"1/2","12":"1/2"},"++++++-+++++-++++++++++++++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-+++++++++++++++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++-+++++++++++++++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++-++++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-++++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++-+++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++-++++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++-+++++++++++++++++-":{"6":"10/77","13":"569/770","16":"17/1540","30":"37/308"},"++++++-+++++-++++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++-+++++-+++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"++++++-+++++-++++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"++++++-+++++-+++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"++++++-+++++-++++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"++++++-+++++-+++++++++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-+++++++++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++-+++++++++++-+++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++-+++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++-+++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++-+++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++-+++++++++++-+++++-":{"6":"10/77","13":"569/770","16":"17/1540","30":"37/308"},"++++++-+++++-+++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++-+++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++-+++++-+++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++-+++++-+++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++-+++++-+++++++++++--":{"13":"1/2","25":"1/2"},"++++++-+++++-++++++++++-":{"20":"20/21","23":"1/21"},"++++++-+++++-+++++++++-":{"10":"1/2","22":"1/2"},"++++++-+++++-++++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++-+++++-+++++++-":{"18":"2/39","20":"37/39"},"++++++-+++++-++++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++-+++++-+++++-++++++":{"18":"1/2","24":"1/2"},"++++++-+++++-+++++-+++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-+++++-+++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++-+++++-+++++-+++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++-+++++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++-+++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++-+++++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++-+++++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++-+++++-+++++-+++++-":{"16":"17/1540","18":"10/77","25":"569/770","30":"37/308"},"++++++-+++++-+++++-+++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++-+++++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++-+++++-+++++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++-+++++-+++++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++-+++++-+++++-+++++--":{"13":"1/2","25":"1/2"},"++++++-+++++-+++++-++++-":{"20":"20/21","23":"1/21"},"++++++-+++++-+++++-+++-":{"10":"1/2","22":"1/2"},"++++++-+++++-+++++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++-+++++-+++++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++-+++++--":{"7":"1/2","19":"1/2"},"++++++-+++++-++++-":{"10":"103/126","13":"17/126","17":"1/21"},"++++++-+++++-+++-":{"14":"1/2","16":"1/2"},"++++++-+++++-++-":{"14":"17/18","15":"1/18"},"++++++-+++++-+-":{"13":"1/2","14":"1/2"},"++++++-+++++--+++++++++++++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++++++++++++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++++++++++++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++--+++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--+++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++--++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++--+++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++--++++++++++++++++-":{"0":"20/77","6":"20/77","24":"19/79","30":"19/79"},"++++++-+++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"++++++-+++++--+++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"++++++-+++++--++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"++++++-+++++--+++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"++++++-+++++--++++++++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++++++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++++++++-+++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++--++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++--++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++--++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++--++++++++++-+++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++++++++-+++++-+++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++++++++-+++++-+++++--+":{"0":"1/46","25":"17/1610","28":"4/5","31":"20/161","38":"1/23"},"++++++-+++++--++++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++-+++++--++++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++-+++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++-+++++--++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++-+++++--++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++-+++++--++++++++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++++++++--++++++++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++++++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++--++++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++++++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++--++++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++--++++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++--++++++++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++++++++--++++-+++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++++++++--++++-+++++--+":{"0":"1/46","19":"17/1058","28":"413/529","31":"73/529","38":"1/23"},"++++++-+++++--++++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++-+++++--++++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++-+++++--++++++++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++++++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++++++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"++++++-+++++--++++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++--++++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++-+++++--++++++++++--++++---":{"6":"3/110","14":"4/11","28":"9/55","32":"49/110"},"++++++-+++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++-+++++--++++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++-+++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++-+++++--+++++++++-":{"20":"20/21","23":"1/21"},"++++++-+++++--++++++++-":{"10":"1/2","22":"1/2"},"++++++-+++++--+++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++-+++++--++++++-":{"18":"2/39","20":"37/39"},"++++++-+++++--+++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++-+++++--++++-++++++":{"7":"37/86","13":"37/86","18":"3/43","24":"3/43"},"++++++-+++++--++++-+++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++-+++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++-+++++-+++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++--++++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++--++++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++--++++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++--++++-+++++-+++++-":{"13":"17/5424","16":"119/10848","18":"175/1356","25":"250/339","30":"1295/10848"},"++++++-+++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++-+++++--++++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++-+++++--++++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++-+++++--++++-+++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++-+++++--++++++++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++-+++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-+++++--++++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-+++++--++++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++-+++++--++++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++-+++++--++++-+++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++-+++++--++++-+++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++-+++++--++++-+++++--+":{"0":"1/46","19":"17/1058","28":"413/529","31":"73/529","38":"1/23"},"++++++-+++++--++++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++-+++++--++++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++-+++++--++++-+++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++--++++-+++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++--++++-+++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"++++++-+++++--++++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++-+++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++--++++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++-+++++--++++-+++++--++++---":{"14":"14/43","18":"3/86","28":"9/43","32":"37/86"},"++++++-+++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++-+++++--++++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++-+++++--++++-+++++---":{"14":"1/2","26":"1/2"},"++++++-+++++--++++-++++-":{"20":"20/21","23":"1/21"},"++++++-+++++--++++-+++-":{"10":"1/2","22":"1/2"},"++++++-+++++--++++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++-+++++--++++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++--++++--":{"7":"1/2","19":"1/2"},"++++++-+++++--+++-":{"10":"23/42","14":"17/42","17":"1/21"},"++++++-+++++--++-":{"14":"1/2","16":"1/2"},"++++++-+++++--+-":{"14":"17/18","15":"1/18"},"++++++-+++++---++++++++++":{"0":"10/77","13":"907/1232","14":"17/1232","24":"37/308"},"++++++-+++++---+++++++++-+":{"0":"3/74","14":"20/37","22":"53/222","25":"20/111"},"++++++-+++++---+++++++++--+++++":{"0":"51/32852","14":"170/8213","18":"1060/8213","25":"23959/32852","30":"1961/16426"},"++++++-+++++---+++++++++--++++-+":{"0":"140/4689","14":"2614/4689","16":"1121/4689","18":"259/9378","31":"1369/9378"},"++++++-+++++---+++++++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++---+++++++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++---+++++++++--++++--++++--+":{"0":"14/591","18":"53/1182","28":"3/197","32":"1027/1182","38":"28/591"},"++++++-+++++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++-+++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++-+++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"++++++-+++++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++-+++++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++-+++++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++-+++++---+++++++++---++++":{"16":"907/2122","18":"20/1061","26":"569/1061","30":"37/2122"},"++++++-+++++---+++++++++---+++-+":{"0":"140/4689","14":"2614/4689","16":"1121/4689","18":"259/9378","31":"1369/9378"},"++++++-+++++---+++++++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++---+++++++++---+++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++---+++++++++---+++--++++--+":{"0":"14/591","18":"53/1182","28":"3/197","32":"1027/1182","38":"28/591"},"++++++-+++++---+++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++-+++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++-+++++---+++++++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++---+++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++-+++++---+++++++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++---+++++++++---+++----":{"6":"37/894","15":"20/447","28":"370/447","33":"77/894"},"++++++-+++++---+++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++-+++++---+++++++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++-+++++---+++++++++----":{"6":"37/154","15":"20/77","18":"37/154","27":"20/77"},"++++++-+++++---++++++++-":{"20":"20/21","23":"1/21"},"++++++-+++++---+++++++-":{"10":"1/2","22":"1/2"},"++++++-+++++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++-+++++---+++++-":{"18":"2/39","20":"37/39"},"++++++-+++++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++-+++++---+++-++++++":{"0":"10/77","13":"907/1232","14":"17/1232","24":"37/308"},"++++++-+++++---+++-+++++-+":{"0":"153/3880","14":"51/97","18":"53/7760","22":"1961/7760","25":"17/97"},"++++++-+++++---+++-+++++--+++++":{"7":"5/13","14":"63/208","25":"53/208","30":"3/52"},"++++++-+++++---+++-+++++--++++-+":{"7":"7/46","14":"1/2","16":"5/23","31":"3/23"},"++++++-+++++---+++-+++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++---+++-+++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++---+++-+++++--++++--++++--+":{"0":"1/46","19":"3/23","26":"35/138","32":"38/69","38":"1/23"},"++++++-+++++---+++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++-+++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++-+++++---+++-+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"++++++-+++++---+++-+++++--+++-":{"26":"20/21","29":"1/21"},"++++++-+++++---+++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++-+++++---+++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++-+++++---+++-+++++---++++":{"7":"10/79","16":"53/158","26":"41/79","30":"3/158"},"++++++-+++++---+++-+++++---+++-+":{"7":"7/46","14":"1/2","16":"5/23","31":"3/23"},"++++++-+++++---+++-+++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++---+++-+++++---+++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++-+++++---+++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++-+++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++-+++++---+++-+++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++---+++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++-+++++---+++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++---+++-+++++---+++----":{"6":"37/894","15":"20/447","28":"370/447","33":"77/894"},"++++++-+++++---+++-+++++---++-":{"15":"323/5476","18":"9/74","19":"3/4","29":"95/1369"},"++++++-+++++---+++-+++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++-+++++---+++-+++++----":{"15":"1/2","27":"1/2"},"++++++-+++++---+++-++++-":{"20":"20/21","23":"1/21"},"++++++-+++++---+++-+++-":{"10":"1/2","22":"1/2"},"++++++-+++++---+++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++-+++++---+++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++---+++--":{"7":"1/2","19":"1/2"},"++++++-+++++---++-":{"10":"1/7","16":"17/21","17":"1/21"},"++++++-+++++---+-":{"15":"1/18","16":"17/18"},"++++++-+++++----+++++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++-+++++----++++++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++-+++++----++++++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++-+++++----++++++++---++++":{"0":"800/107469","15":"18653/322407","16":"594161/644814","18":"740/107469","30":"1369/214938"},"++++++-+++++----++++++++---+++-+":{"0":"28/3029","15":"2614/45435","16":"39959/45435","18":"259/30290","31":"1369/30290"},"++++++-+++++----++++++++---+++--+":{"0":"74/1193","15":"80/1193","18":"99/2386","28":"379/1193","32":"1221/2386"},"++++++-+++++----++++++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++----++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++-+++++----++++++++---+++---+++---":{"0":"502/4513","15":"730/4513","19":"1155/4513","28":"3559/9026","38":"693/9026"},"++++++-+++++----++++++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"++++++-+++++----++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++-+++++----++++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++-+++++----++++++++----+++":{"15":"5/99","16":"68/73","18":"1/100","27":"1/100","30":"1/100"},"++++++-+++++----++++++++----++-+":{"15":"2614/53835","16":"1307/1455","18":"7/970","27":"28/3589","31":"37/970"},"++++++-+++++----++++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"++++++-+++++----++++++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++----++++++++----++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++-+++++----++++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++-+++++----++++++++----++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++----++++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"++++++-+++++----++++++++----++----":{"6":"1/22","16":"10/11","33":"1/22"},"++++++-+++++----++++++++----+-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++-+++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++-+++++----+++++++-":{"20":"20/21","23":"1/21"},"++++++-+++++----++++++-":{"10":"1/2","22":"1/2"},"++++++-+++++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++-+++++----++++-":{"18":"2/39","20":"37/39"},"++++++-+++++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++-+++++----++-++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++-+++++----++-+++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++-+++++----++-+++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++-+++++----++-+++++---++++":{"7":"10/243","15":"41/729","16":"1307/1458","30":"1/162"},"++++++-+++++----++-+++++---+++-+":{"7":"7/138","15":"1/18","16":"176/207","31":"1/23"},"++++++-+++++----++-+++++---+++--+":{"0":"8/533","7":"231/1066","15":"61/1066","28":"148/533","32":"231/533"},"++++++-+++++----++-+++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++----++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++-+++++----++-+++++---+++---+++---":{"0":"502/4513","15":"730/4513","19":"1155/4513","28":"3559/9026","38":"693/9026"},"++++++-+++++----++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++----++-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"++++++-+++++----++-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++-+++++----++-+++++----+++":{"7":"10/243","15":"41/729","16":"1307/1458","30":"1/162"},"++++++-+++++----++-+++++----++-+":{"7":"7/138","15":"1/18","16":"176/207","31":"1/23"},"++++++-+++++----++-+++++----++--+":{"7":"1/6","27":"1/18","28":"4/9","32":"1/3"},"++++++-+++++----++-+++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++----++-+++++----++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++-+++++----++-+++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++-+++++----++-+++++----++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++----++-+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"++++++-+++++----++-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++----++-+++++----+-":{"16":"323/471","18":"6/157","19":"37/157","29":"19/471"},"++++++-+++++----++-+++++-----":{"16":"1/2","28":"1/2"},"++++++-+++++----++-++++-":{"20":"20/21","23":"1/21"},"++++++-+++++----++-+++-":{"10":"1/2","22":"1/2"},"++++++-+++++----++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++-+++++----++-+-":{"19":"1/4","20":"3/4"},"++++++-+++++----++--":{"7":"1/2","19":"1/2"},"++++++-+++++----+-":{"16":"20/21","17":"1/21"},"++++++-+++++-----++++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++-+++++-----+++++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++-+++++-----+++++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++-+++++-----+++++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-+++++-----+++++++----+++":{"0":"800/27551","16":"50653/55102","18":"740/27551","30":"1369/55102"},"++++++-+++++-----+++++++----++-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++-+++++-----+++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"++++++-+++++-----+++++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+++++++----++---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-----+++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++-+++++-----+++++++----++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++-----+++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"++++++-+++++-----+++++++----++----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+++++++----++----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-----+++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++-+++++-----+++++++----++----+-":{"28":"20/21","35":"1/21"},"++++++-+++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"++++++-+++++-----+++++++----+-":{"26":"1/9","28":"23/27","29":"1/27"},"++++++-+++++-----+++++++-----++":{"0":"800/27551","16":"50653/55102","18":"740/27551","30":"1369/55102"},"++++++-+++++-----+++++++-----+-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++-+++++-----+++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"++++++-+++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++-----+++++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+++++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-----+++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-----+++++++-----+----+-":{"6":"1/21","17":"2/21","28":"17/21","35":"1/21"},"++++++-+++++-----+++++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++-+++++-----+++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-----+++++++-----+------":{"6":"1/21","17":"2/21","28":"17/21","35":"1/21"},"++++++-+++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++-+++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++-+++++-----+++++-":{"6":"17/4874","16":"5780/7311","17":"340/7311","18":"37/4874","22":"370/2437"},"++++++-+++++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"++++++-+++++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"++++++-+++++-----++-":{"6":"19/6318","16":"6460/9477","17":"380/9477","18":"259/6318","19":"740/3159"},"++++++-+++++-----+-++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++-+++++-----+-+++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++-+++++-----+-+++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++-+++++-----+-+++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-+++++-----+-+++++----+++":{"0":"70/2549","16":"4107/5098","19":"370/2549","30":"111/5098"},"++++++-+++++-----+-+++++----++-+":{"0":"1/38","16":"666/931","19":"37/266","31":"111/931"},"++++++-+++++-----+-+++++----++--+":{"7":"1/6","27":"1/18","28":"4/9","32":"1/3"},"++++++-+++++-----+-+++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+-+++++----++---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-----+-+++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++-+++++-----+-+++++----++---++-":{"28":"20/21","35":"1/21"},"++++++-+++++-----+-+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"++++++-+++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++-----+-+++++----+-":{"18":"6/157","19":"37/157","28":"323/471","29":"19/471"},"++++++-+++++-----+-+++++-----++":{"0":"70/2549","16":"4107/5098","19":"370/2549","30":"111/5098"},"++++++-+++++-----+-+++++-----+-+":{"0":"1/38","16":"666/931","19":"37/266","31":"111/931"},"++++++-+++++-----+-+++++-----+--+":{"7":"1/7","28":"4/7","32":"2/7"},"++++++-+++++-----+-+++++-----+---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+-+++++-----+---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-----+-+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-----+-+++++-----+---++-":{"7":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"++++++-+++++-----+-+++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"++++++-+++++-----+-+++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+-+++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-----+-+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-----+-+++++-----+----+-":{"7":"1/14","28":"1/4","34":"55/84","35":"1/42"},"++++++-+++++-----+-+++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-----+-+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++-+++++-----+-+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-----+-+++++-----+------":{"6":"1/21","17":"2/21","28":"17/21","35":"1/21"},"++++++-+++++-----+-+++++------":{"17":"1/2","29":"1/2"},"++++++-+++++-----+-++++-":{"17":"1/2","23":"1/2"},"++++++-+++++-----+-+++-":{"7":"1/37","16":"85/111","17":"5/111","22":"6/37"},"++++++-+++++-----+-++-":{"14":"697/1078","17":"41/539","19":"115/539","21":"69/1078"},"++++++-+++++-----+-+-":{"7":"1/16","16":"17/24","17":"1/24","20":"3/16"},"++++++-+++++-----+--":{"7":"1/2","19":"1/2"},"++++++-+++++------+++++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++-+++++------++++++-+":{"0":"3/74","14":"20/37","25":"31/74"},"++++++-+++++------++++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++-+++++------++++++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++-+++++------++++++----+":{"0":"37/766","17":"20/383","28":"689/766"},"++++++-+++++------++++++-----++":{"0":"800/27551","16":"50653/55102","18":"740/27551","30":"1369/55102"},"++++++-+++++------++++++-----+-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++-+++++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"++++++-+++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++------++++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++------++++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"++++++-+++++------++++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++-+++++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++------++++++-----+------":{"0":"1/4","6":"1/4","29":"1/4","35":"1/4"},"++++++-+++++------++++++------+":{"0":"21053/474366","16":"210530/237183","18":"370/79061","21":"18653/474366","30":"5690/237183"},"++++++-+++++------++++++-------+":{"0":"5/94","17":"5/87","18":"3/61","31":"58/69"},"++++++-+++++------++++++--------+":{"0":"5/94","17":"5/87","18":"3/61","32":"58/69"},"++++++-+++++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"++++++-+++++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"++++++-+++++------++++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++-+++++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++------++++++------------+":{"36":"1"},"++++++-+++++------++++++-------------+":{"35":"17/37","37":"20/37"},"++++++-+++++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++-+++++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"++++++-+++++------++++-":{"20":"1/2","22":"1/2"},"++++++-+++++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"++++++-+++++------++-":{"19":"1/2","20":"1/2"},"++++++-+++++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"++++++-+++++-------++++++":{"7":"111/235","17":"21/235","24":"103/235"},"++++++-+++++-------+++++-+":{"0":"3/74","14":"20/37","25":"31/74"},"++++++-+++++-------+++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++-+++++-------+++++---+":{"7":"1369/2090","15":"397/6270","17":"2/33","18":"111/1045","27":"24/209"},"++++++-+++++-------+++++----+":{"0":"37/766","17":"20/383","28":"689/766"},"++++++-+++++-------+++++-----++":{"0":"70/2549","16":"4107/5098","19":"370/2549","30":"111/5098"},"++++++-+++++-------+++++-----+-+":{"0":"1/38","16":"666/931","19":"37/266","31":"111/931"},"++++++-+++++-------+++++-----+--+":{"7":"1/7","28":"4/7","32":"2/7"},"++++++-+++++-------+++++-----+---+":{"7":"3/5","17":"19/185","28":"1/5","33":"18/185"},"++++++-+++++-------+++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-------+++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-------+++++-----+----+-":{"7":"1/14","28":"1/4","34":"55/84","35":"1/42"},"++++++-+++++-------+++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++-+++++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-------+++++-----+------":{"3":"1/20","17":"1/20","18":"17/60","29":"1/3","35":"17/60"},"++++++-+++++-------+++++------+":{"0":"41/1062","7":"5/177","16":"925/1062","21":"41/1062","30":"25/1062"},"++++++-+++++-------+++++-------+":{"0":"2/365","10":"3991/5110","17":"123/2555","19":"74/2555","31":"697/5110"},"++++++-+++++-------+++++--------+":{"7":"37/147","17":"1/21","32":"103/147"},"++++++-+++++-------+++++---------+":{"7":"37/50","15":"1/150","17":"2/15","33":"3/25"},"++++++-+++++-------+++++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-------+++++----------++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++-+++++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"++++++-+++++-------+++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-+++++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++-+++++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++-+++++-------+++++------------+":{"36":"1"},"++++++-+++++-------+++++-------------+":{"35":"17/37","37":"20/37"},"++++++-+++++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++-+++++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"++++++-+++++-------+++-":{"20":"1/2","22":"1/2"},"++++++-+++++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"++++++-+++++-------+-":{"19":"1/2","20":"1/2"},"++++++-+++++--------":{"7":"1/2","19":"1/2"},"++++++-++++-":{"1":"103/126","7":"17/126","11":"1/21"},"++++++-+++-":{"2":"5/12","7":"1/12","10":"1/2"},"++++++-++-":{"2":"41/54","7":"5/27","9":"1/18"},"++++++-+-":{"7":"1/2","8":"1/2"},"++++++--+++++":{"1":"19/62","7":"37/62","12":"3/31"},"++++++--++++-+":{"7":"1/2","13":"1/2"},"++++++--++++--+++++++++++++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++++++++++++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++++++++++++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++--+++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--+++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++--++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++--+++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++--++++++++++++++++-":{"0":"820/11637","7":"5690/11637","16":"3515/11637","24":"1517/23274","30":"569/7758"},"++++++--++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"++++++--++++--+++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"++++++--++++--++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"++++++--++++--+++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"++++++--++++--++++++++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++++++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++++++++-+++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++--++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++--++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++--++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++--++++++++++-+++++-":{"0":"7/90","7":"4/9","25":"37/90","30":"1/15"},"++++++--++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++--++++--++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++--++++--++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++--++++--++++++++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++++++++--++++++++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++++++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++--++++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++++++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++--++++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++--++++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++--++++++++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++++++++--++++-+++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++++++++--++++-+++++--+":{"0":"1/46","19":"17/1058","28":"413/529","31":"73/529","38":"1/23"},"++++++--++++--++++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++--++++--++++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++--++++--++++++++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++++++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++++++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"++++++--++++--++++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++--++++++++++--++++---":{"7":"3/26","14":"7/26","28":"3/13","32":"5/13"},"++++++--++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++--++++--+++++++++-":{"20":"20/21","23":"1/21"},"++++++--++++--++++++++-":{"10":"1/2","22":"1/2"},"++++++--++++--+++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++--++++--++++++-":{"18":"2/39","20":"37/39"},"++++++--++++--+++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"++++++--++++--++++-+++++-++++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++-+++++-+++++++++++-+":{"0":"1/46","25":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++-+++++-+++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++--++++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++--++++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++--++++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++--++++-+++++-+++++-":{"0":"7/90","7":"4/9","25":"37/90","30":"1/15"},"++++++--++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"++++++--++++--++++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"++++++--++++--++++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"++++++--++++--++++-+++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++-+++++--++++++++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++-+++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++--++++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++--++++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++--++++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++--++++-+++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++-+++++--++++-+++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++-+++++--++++-+++++--+":{"0":"1/46","19":"17/1058","28":"413/529","31":"73/529","38":"1/23"},"++++++--++++--++++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++--++++--++++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++--++++--++++-+++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++-+++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++--++++-+++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"++++++--++++--++++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++--++++-+++++--++++---":{"7":"3/26","14":"7/26","28":"3/13","32":"5/13"},"++++++--++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"++++++--++++--++++-++++-":{"20":"20/21","23":"1/21"},"++++++--++++--++++-+++-":{"10":"1/2","22":"1/2"},"++++++--++++--++++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++--++++--++++-+-":{"19":"1/4","20":"3/4"},"++++++--++++--++++--+++++":{"19":"37/43","24":"6/43"},"++++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"++++++--++++--++++--++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++--++++--++++++++++-+":{"0":"1/46","26":"77/138","32":"26/69","37":"1/23"},"++++++--++++--++++--++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++--++++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++--++++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++--++++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++--++++--++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++--++++--++++-+++++-+":{"0":"1/46","26":"77/138","32":"26/69","37":"1/23"},"++++++--++++--++++--++++--++++-+++++--+":{"0":"73/3970","14":"17/397","28":"6131/7940","31":"49/397","38":"343/7940"},"++++++--++++--++++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++--++++--++++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++--++++--++++--++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--++++--++++--++++--++++-+":{"0":"1/109","26":"77/327","31":"63/218","32":"293/654","37":"2/109"},"++++++--++++--++++--++++--++++--++++--+":{"7":"9/161","14":"8/23","19":"17/322","28":"47/92","38":"3/92"},"++++++--++++--++++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++--++++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++--++++--++++--++++---":{"7":"1/14","14":"1/6","19":"2/21","28":"1/3","32":"1/3"},"++++++--++++--++++--++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"++++++--++++--++++--+++-":{"20":"20/21","23":"1/21"},"++++++--++++--++++--++-":{"10":"1/2","22":"1/2"},"++++++--++++--++++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"++++++--++++--++++---":{"8":"1/2","20":"1/2"},"++++++--++++--+++-":{"10":"23/42","14":"17/42","17":"1/21"},"++++++--++++--++-":{"14":"1/2","16":"1/2"},"++++++--++++--+-":{"14":"17/18","15":"1/18"},"++++++--++++---++++++++++":{"0":"10/77","13":"907/1232","14":"17/1232","24":"37/308"},"++++++--++++---+++++++++-+":{"0":"347/2694","7":"1961/2694","14":"17/898","18":"53/449","25":"17/2694"},"++++++--++++---+++++++++--+++++":{"0":"51/32852","14":"170/8213","18":"1060/8213","25":"23959/32852","30":"1961/16426"},"++++++--++++---+++++++++--++++-+":{"0":"140/4689","14":"2614/4689","16":"1121/4689","18":"259/9378","31":"1369/9378"},"++++++--++++---+++++++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++++++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++---+++++++++--++++--++++--+":{"0":"14/591","18":"53/1182","28":"3/197","32":"1027/1182","38":"28/591"},"++++++--++++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++---+++++++++--++++---":{"0":"7/226","7":"20/113","26":"61/226","28":"19/113","32":"40/113"},"++++++--++++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++--++++---+++++++++---++++":{"16":"907/2122","18":"20/1061","26":"569/1061","30":"37/2122"},"++++++--++++---+++++++++---+++-+":{"0":"140/4689","14":"2614/4689","16":"1121/4689","18":"259/9378","31":"1369/9378"},"++++++--++++---+++++++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++++++++---+++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++---+++++++++---+++--++++--+":{"0":"14/591","18":"53/1182","28":"3/197","32":"1027/1182","38":"28/591"},"++++++--++++---+++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++---+++++++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++---+++++++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++++++++---+++----":{"7":"37/310","15":"7/310","28":"74/93","33":"29/465"},"++++++--++++---+++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++--++++---+++++++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++--++++---+++++++++----":{"7":"4107/19570","15":"17/19570","16":"74/103","18":"333/9785","27":"72/1957"},"++++++--++++---++++++++-":{"20":"20/21","23":"1/21"},"++++++--++++---+++++++-":{"10":"1/2","22":"1/2"},"++++++--++++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++--++++---+++++-":{"18":"2/39","20":"37/39"},"++++++--++++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++--++++---+++-++++++":{"0":"10/77","13":"907/1232","14":"17/1232","24":"37/308"},"++++++--++++---+++-+++++-+":{"0":"153/3880","14":"51/97","18":"53/7760","22":"1961/7760","25":"17/97"},"++++++--++++---+++-+++++--+++++":{"0":"189/6268","14":"630/1567","19":"530/1567","25":"1121/6268","30":"159/3134"},"++++++--++++---+++-+++++--++++-+":{"0":"49/1310","14":"352/655","16":"38/655","19":"259/1310","31":"111/655"},"++++++--++++---+++-+++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++-+++++--++++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++---+++-+++++--++++--++++--+":{"0":"1/46","19":"3/23","26":"35/138","32":"38/69","38":"1/23"},"++++++--++++---+++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++---+++-+++++--++++---":{"0":"7/226","7":"20/113","26":"61/226","28":"19/113","32":"40/113"},"++++++--++++---+++-+++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++---+++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++--++++---+++-+++++---++++":{"16":"53/158","19":"10/79","26":"41/79","30":"3/158"},"++++++--++++---+++-+++++---+++-+":{"0":"49/1310","14":"352/655","16":"38/655","19":"259/1310","31":"111/655"},"++++++--++++---+++-+++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++-+++++---+++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++---+++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++---+++-+++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++---+++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++-+++++---+++----":{"7":"37/310","15":"7/310","28":"74/93","33":"29/465"},"++++++--++++---+++-+++++---++-":{"15":"323/5476","18":"9/74","19":"3/4","29":"95/1369"},"++++++--++++---+++-+++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++--++++---+++-+++++----":{"7":"37/88","15":"7/88","19":"37/88","27":"7/88"},"++++++--++++---+++-++++-":{"20":"20/21","23":"1/21"},"++++++--++++---+++-+++-":{"10":"1/2","22":"1/2"},"++++++--++++---+++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++--++++---+++-+-":{"19":"1/4","20":"3/4"},"++++++--++++---+++--+++++":{"19":"37/43","24":"6/43"},"++++++--++++---+++--++++-+":{"19":"1/2","25":"1/2"},"++++++--++++---+++--++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++--++++++++++-+":{"0":"1/46","26":"77/138","32":"26/69","37":"1/23"},"++++++--++++---+++--++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++---+++--++++--++++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++--++++-+++++-+":{"0":"1/46","26":"77/138","32":"26/69","37":"1/23"},"++++++--++++---+++--++++--++++-+++++--+":{"0":"1/46","26":"17/322","28":"122/161","31":"20/161","38":"1/23"},"++++++--++++---+++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++--++++---+++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++--++++---+++--++++--++++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++--++++--++++-+":{"0":"1/109","26":"77/327","31":"63/218","32":"293/654","37":"2/109"},"++++++--++++---+++--++++--++++--++++--+":{"0":"3/178","19":"10/89","26":"73/178","28":"38/89","38":"3/89"},"++++++--++++---+++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++---+++--++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"++++++--++++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++--++++---+++--++++---++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++---+++++++++-+":{"0":"1/46","20":"77/138","32":"26/69","37":"1/23"},"++++++--++++---+++--++++---+++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++--++++---+++--++++---++++++++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++--++++---+++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++--++++---+++--++++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++--++++---+++--++++---+++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++---+++-+++++-+":{"0":"1/46","20":"77/138","32":"26/69","37":"1/23"},"++++++--++++---+++--++++---+++-+++++--+":{"0":"247/16190","15":"17/1619","28":"25309/32380","31":"231/1619","38":"1617/32380"},"++++++--++++---+++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++--++++---+++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++--++++---+++--++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++---+++--++++-+":{"0":"37/2262","27":"77/2262","31":"448/1131","32":"589/1131","37":"37/1131"},"++++++--++++---+++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++---+++--++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++---+++--++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++---+++--++++---+++---+++---":{"19":"11/53","28":"17/106","32":"32/53","38":"3/106"},"++++++--++++---+++--++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++--++++---+++--++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++--++++---+++----":{"7":"37/310","15":"7/310","28":"74/93","33":"29/465"},"++++++--++++---+++--++++---++-":{"15":"17/259","19":"3/14","20":"9/14","29":"20/259"},"++++++--++++---+++--++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++--++++---+++--++++----":{"15":"1/2","27":"1/2"},"++++++--++++---+++--+++-":{"20":"20/21","23":"1/21"},"++++++--++++---+++--++-":{"10":"1/2","22":"1/2"},"++++++--++++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"++++++--++++---+++---":{"8":"1/2","20":"1/2"},"++++++--++++---++-":{"7":"3/26","10":"9/13","15":"85/962","17":"50/481"},"++++++--++++---+-":{"15":"1/18","16":"17/18"},"++++++--++++----+++++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++--++++----++++++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++--++++----++++++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++--++++----++++++++---++++":{"0":"800/107469","15":"18653/322407","16":"594161/644814","18":"740/107469","30":"1369/214938"},"++++++--++++----++++++++---+++-+":{"0":"28/3029","15":"2614/45435","16":"39959/45435","18":"259/30290","31":"1369/30290"},"++++++--++++----++++++++---+++--+":{"0":"74/1193","15":"80/1193","18":"99/2386","28":"379/1193","32":"1221/2386"},"++++++--++++----++++++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++----++++++++---+++---+++---":{"0":"502/4513","15":"730/4513","19":"1155/4513","28":"3559/9026","38":"693/9026"},"++++++--++++----++++++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++++++++---+++----":{"0":"777/20014","7":"2220/10007","27":"17/20014","28":"7030/10007","33":"360/10007"},"++++++--++++----++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++--++++----++++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++--++++----++++++++----+++":{"15":"5/99","16":"68/73","18":"1/100","27":"1/100","30":"1/100"},"++++++--++++----++++++++----++-+":{"15":"2614/53835","16":"1307/1455","18":"7/970","27":"28/3589","31":"37/970"},"++++++--++++----++++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"++++++--++++----++++++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++++++++----++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++----++++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++--++++----++++++++----++---++-":{"28":"20/21","35":"1/21"},"++++++--++++----++++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"++++++--++++----++++++++----++----":{"0":"19/508","7":"111/508","16":"17/1016","28":"703/1016","33":"9/254"},"++++++--++++----++++++++----+-":{"16":"23/27","26":"1/9","29":"1/27"},"++++++--++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----+++++++-":{"20":"20/21","23":"1/21"},"++++++--++++----++++++-":{"10":"1/2","22":"1/2"},"++++++--++++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"++++++--++++----++++-":{"18":"2/39","20":"37/39"},"++++++--++++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"++++++--++++----++-++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++--++++----++-+++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++--++++----++-+++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++--++++----++-+++++---++++":{"0":"70/7591","15":"1307/22773","16":"39959/45546","19":"370/7591","30":"111/15182"},"++++++--++++----++-+++++---+++-+":{"0":"49/4126","15":"352/6189","16":"5042/6189","19":"259/4126","31":"111/2063"},"++++++--++++----++-+++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++-+++++---+++--++++-+":{"0":"1/46","19":"11/46","32":"16/23","37":"1/23"},"++++++--++++----++-+++++---+++--++++---":{"0":"502/4513","15":"730/4513","19":"1155/4513","28":"3559/9026","38":"693/9026"},"++++++--++++----++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++----++-+++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++----++-+++++---+++---+++---":{"0":"502/4513","15":"730/4513","19":"1155/4513","28":"3559/9026","38":"693/9026"},"++++++--++++----++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++-+++++---+++----":{"0":"777/20014","7":"2220/10007","27":"17/20014","28":"7030/10007","33":"360/10007"},"++++++--++++----++-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"++++++--++++----++-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++--++++----++-+++++----+++":{"15":"1307/26973","16":"1307/1458","19":"10/243","27":"70/8991","30":"1/162"},"++++++--++++----++-+++++----++-+":{"15":"352/7659","16":"176/207","19":"7/138","27":"49/5106","31":"1/23"},"++++++--++++----++-+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"++++++--++++----++-+++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++-+++++----++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++----++-+++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++--++++----++-+++++----++---++-":{"28":"20/21","35":"1/21"},"++++++--++++----++-+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"++++++--++++----++-+++++----++----":{"0":"19/508","7":"111/508","16":"17/1016","28":"703/1016","33":"9/254"},"++++++--++++----++-+++++----+-":{"16":"323/471","18":"6/157","19":"37/157","29":"19/471"},"++++++--++++----++-+++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----++-++++-":{"20":"20/21","23":"1/21"},"++++++--++++----++-+++-":{"10":"1/2","22":"1/2"},"++++++--++++----++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"++++++--++++----++-+-":{"19":"1/4","20":"3/4"},"++++++--++++----++--+++++":{"19":"37/43","24":"6/43"},"++++++--++++----++--++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++--++++----++--++++--+":{"0":"37/815","15":"8/163","19":"169/1630","20":"507/1630","26":"80/163"},"++++++--++++----++--++++---++++":{"0":"30/917","15":"169/2751","16":"379/786","20":"370/917","30":"37/1834"},"++++++--++++----++--++++---+++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"++++++--++++----++--++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++--++++---+++--++++-+":{"0":"37/2262","27":"77/2262","31":"448/1131","32":"589/1131","37":"37/1131"},"++++++--++++----++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++----++--++++---+++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++--++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++----++--++++---+++---+++---":{"15":"30/1961","19":"317/1961","28":"1109/3922","32":"1004/1961","38":"3/106"},"++++++--++++----++--++++---+++---++-":{"28":"20/21","35":"1/21"},"++++++--++++----++--++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++--++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"++++++--++++----++--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"++++++--++++----++--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"++++++--++++----++--++++----+++":{"15":"169/4551","16":"169/246","20":"10/41","27":"30/1517","30":"1/82"},"++++++--++++----++--++++----++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"++++++--++++----++--++++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++--++++----++--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++--++++----++--++++----++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++----++--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++----++--++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++----++--++++----++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"++++++--++++----++--++++----++---+++---":{"27":"11/159","28":"227/318","32":"10/53","38":"3/106"},"++++++--++++----++--++++----++---++-":{"28":"20/21","35":"1/21"},"++++++--++++----++--++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"++++++--++++----++--++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"++++++--++++----++--++++----+-":{"16":"17/24","19":"1/16","20":"3/16","29":"1/24"},"++++++--++++----++--++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----++--+++-":{"20":"20/21","23":"1/21"},"++++++--++++----++--++-":{"10":"1/2","22":"1/2"},"++++++--++++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"++++++--++++----++---":{"8":"1/2","20":"1/2"},"++++++--++++----+-":{"16":"20/21","17":"1/21"},"++++++--++++-----++++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++--++++-----+++++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++--++++-----+++++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++--++++-----+++++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++--++++-----+++++++----+++":{"0":"800/27551","16":"50653/55102","18":"740/27551","30":"1369/55102"},"++++++--++++-----+++++++----++-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++--++++-----+++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"++++++--++++-----+++++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+++++++----++---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-----+++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++--++++-----+++++++----++---++-":{"28":"20/21","35":"1/21"},"++++++--++++-----+++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"++++++--++++-----+++++++----++----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+++++++----++----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-----+++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++--++++-----+++++++----++----+-":{"28":"20/21","35":"1/21"},"++++++--++++-----+++++++----++-----":{"0":"21/557","7":"120/557","28":"777/1114","33":"19/557","34":"17/1114"},"++++++--++++-----+++++++----+-":{"26":"1/9","28":"23/27","29":"1/27"},"++++++--++++-----+++++++-----++":{"0":"800/27551","16":"50653/55102","18":"740/27551","30":"1369/55102"},"++++++--++++-----+++++++-----+-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++--++++-----+++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"++++++--++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++-----+++++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+++++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-----+++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-----+++++++-----+----+-":{"7":"37/271","17":"55/813","28":"629/813","35":"6/271"},"++++++--++++-----+++++++-----+-----":{"7":"1/7","17":"1/21","34":"17/21"},"++++++--++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+++++-":{"6":"17/4874","16":"5780/7311","17":"340/7311","18":"37/4874","22":"370/2437"},"++++++--++++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"++++++--++++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"++++++--++++-----++-":{"17":"19/811","18":"103/811","19":"689/811"},"++++++--++++-----+-++++++":{"0":"1369/22302","15":"740/11151","19":"18653/22302","24":"400/11151"},"++++++--++++-----+-+++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++--++++-----+-+++++--+":{"0":"37/646","15":"20/323","20":"169/646","26":"200/323"},"++++++--++++-----+-+++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++--++++-----+-+++++----+++":{"0":"70/2549","16":"4107/5098","19":"370/2549","30":"111/5098"},"++++++--++++-----+-+++++----++-+":{"0":"1/38","16":"666/931","19":"37/266","31":"111/931"},"++++++--++++-----+-+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"++++++--++++-----+-+++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+-+++++----++---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-----+-+++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"++++++--++++-----+-+++++----++---++-":{"28":"20/21","35":"1/21"},"++++++--++++-----+-+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"++++++--++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++-----+-+++++----+-":{"18":"6/157","19":"37/157","28":"323/471","29":"19/471"},"++++++--++++-----+-+++++-----++":{"0":"70/2549","16":"4107/5098","19":"370/2549","30":"111/5098"},"++++++--++++-----+-+++++-----+-+":{"0":"1/38","16":"666/931","19":"37/266","31":"111/931"},"++++++--++++-----+-+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"++++++--++++-----+-+++++-----+---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+-+++++-----+---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-----+-+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-----+-+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"++++++--++++-----+-+++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"++++++--++++-----+-+++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+-+++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-----+-+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-----+-+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"++++++--++++-----+-+++++-----+-----":{"7":"1/7","17":"1/21","34":"17/21"},"++++++--++++-----+-+++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+-+++-":{"6":"5/1538","16":"1700/2307","17":"100/2307","19":"37/769","22":"259/1538"},"++++++--++++-----+-++-":{"14":"697/1078","17":"41/539","19":"115/539","21":"69/1078"},"++++++--++++-----+-+-":{"6":"2/667","16":"1360/2001","17":"80/2001","19":"111/1334","20":"259/1334"},"++++++--++++-----+--+++++":{"19":"37/43","24":"6/43"},"++++++--++++-----+--++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++--++++-----+--++++--+":{"0":"37/815","15":"8/163","19":"169/1630","20":"507/1630","26":"80/163"},"++++++--++++-----+--++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++--++++-----+--++++----+++":{"0":"30/1103","16":"1369/2206","20":"370/1103","30":"37/2206"},"++++++--++++-----+--++++----++-+":{"0":"1/62","8":"20/93","16":"20/31","21":"1/62","31":"10/93"},"++++++--++++-----+--++++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+--++++----++--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++--++++-----+--++++----++--++++---":{"0":"1/37","8":"1/222","16":"3/4","20":"22/111","38":"3/148"},"++++++--++++-----+--++++----++--+++-":{"28":"20/21","35":"1/21"},"++++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++-----+--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++--++++-----+--++++----++---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+--++++----++---+++-+":{"0":"37/5919","29":"77/5919","32":"2840/5919","34":"2891/5919","37":"74/5919"},"++++++--++++-----+--++++----++---+++---":{"27":"11/159","28":"227/318","32":"10/53","38":"3/106"},"++++++--++++-----+--++++----++---++-":{"28":"20/21","35":"1/21"},"++++++--++++-----+--++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"++++++--++++-----+--++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"++++++--++++-----+--++++----+-":{"19":"1/16","20":"3/16","28":"17/24","29":"1/24"},"++++++--++++-----+--++++-----++":{"0":"30/1103","16":"1369/2206","20":"370/1103","30":"37/2206"},"++++++--++++-----+--++++-----+-+":{"0":"1/62","8":"20/93","16":"20/31","21":"1/62","31":"10/93"},"++++++--++++-----+--++++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+--++++-----+--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++--++++-----+--++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++-----+--++++-----+--+++-":{"17":"46/1017","28":"851/1017","32":"37/339","35":"1/113"},"++++++--++++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++-----+--++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++--++++-----+--++++-----+---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+--++++-----+---+++-+":{"0":"37/5919","29":"77/5919","32":"2840/5919","34":"2891/5919","37":"74/5919"},"++++++--++++-----+--++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++-----+--++++-----+---++-":{"17":"2/41","28":"37/41","33":"1/41","35":"1/41"},"++++++--++++-----+--++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"++++++--++++-----+--++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-----+--++++-----+----++-+":{"0":"37/5919","29":"77/5919","32":"2840/5919","34":"2891/5919","37":"74/5919"},"++++++--++++-----+--++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++-----+--++++-----+----+-":{"7":"37/271","17":"55/813","28":"629/813","35":"6/271"},"++++++--++++-----+--++++-----+-----":{"17":"1/21","19":"1/7","34":"17/21"},"++++++--++++-----+--++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+--++-":{"6":"1/426","16":"340/639","17":"20/639","20":"37/213","22":"37/142"},"++++++--++++-----+--+-":{"9":"1/2","21":"1/2"},"++++++--++++-----+---":{"8":"1/2","20":"1/2"},"++++++--++++------+++++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++--++++------++++++-+":{"0":"3/74","14":"20/37","25":"31/74"},"++++++--++++------++++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++--++++------++++++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++--++++------++++++----+":{"0":"37/766","17":"20/383","28":"689/766"},"++++++--++++------++++++-----++":{"0":"800/27551","16":"50653/55102","18":"740/27551","30":"1369/55102"},"++++++--++++------++++++-----+-+":{"0":"20/723","16":"1369/1687","18":"37/1446","31":"1369/10122"},"++++++--++++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"++++++--++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++------++++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++------++++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++------++++++-----+----+-":{"0":"259/6437","7":"1480/6437","28":"11951/19311","29":"1423/19311","35":"240/6437"},"++++++--++++------++++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++--++++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++------++++++-----+------":{"0":"1/4","6":"1/4","29":"1/4","35":"1/4"},"++++++--++++------++++++------+":{"0":"21053/474366","16":"210530/237183","18":"370/79061","21":"18653/474366","30":"5690/237183"},"++++++--++++------++++++-------+":{"0":"5/94","17":"5/87","18":"3/61","31":"58/69"},"++++++--++++------++++++--------+":{"0":"5/94","17":"5/87","18":"3/61","32":"58/69"},"++++++--++++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"++++++--++++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"++++++--++++------++++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++--++++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++------++++++------------+":{"36":"1"},"++++++--++++------++++++-------------+":{"35":"17/37","37":"20/37"},"++++++--++++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++--++++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"++++++--++++------++++-":{"20":"1/2","22":"1/2"},"++++++--++++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"++++++--++++------++-":{"19":"1/2","20":"1/2"},"++++++--++++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"++++++--++++-------++++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++--++++-------+++++-+":{"0":"3/74","14":"20/37","25":"31/74"},"++++++--++++-------+++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++--++++-------+++++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++--++++-------+++++----+":{"0":"37/766","17":"20/383","28":"689/766"},"++++++--++++-------+++++-----++":{"0":"70/2549","16":"4107/5098","19":"370/2549","30":"111/5098"},"++++++--++++-------+++++-----+-+":{"0":"1/38","16":"666/931","19":"37/266","31":"111/931"},"++++++--++++-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"++++++--++++-------+++++-----+---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-------+++++-----+---+++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"++++++--++++-------+++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"++++++--++++-------+++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-------+++++-----+----++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"++++++--++++-------+++++-----+-----++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++--++++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-------+++++-----+------":{"3":"1/20","17":"1/20","18":"17/60","29":"1/3","35":"17/60"},"++++++--++++-------+++++------+":{"0":"1517/35094","16":"15170/17547","19":"185/5849","21":"1307/35094","30":"410/17547"},"++++++--++++-------+++++-------+":{"0":"2/365","10":"3991/5110","17":"123/2555","19":"74/2555","31":"697/5110"},"++++++--++++-------+++++--------+":{"0":"37/766","17":"20/383","19":"1369/5362","32":"1727/2681"},"++++++--++++-------+++++---------+":{"19":"37/50","27":"1/150","29":"2/15","33":"3/25"},"++++++--++++-------+++++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-------+++++----------++-+":{"0":"1/190","19":"11/190","32":"36/95","34":"52/95","37":"1/95"},"++++++--++++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"++++++--++++-------+++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"++++++--++++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"++++++--++++-------+++++------------+":{"36":"1"},"++++++--++++-------+++++-------------+":{"35":"17/37","37":"20/37"},"++++++--++++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++--++++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"++++++--++++-------+++-":{"20":"1/2","22":"1/2"},"++++++--++++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"++++++--++++-------+-":{"19":"1/2","20":"1/2"},"++++++--++++--------+++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++--++++--------++++-+":{"0":"3/74","14":"20/37","25":"31/74"},"++++++--++++--------++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++--++++--------++++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++--++++--------++++----+":{"0":"37/766","17":"20/383","28":"689/766"},"++++++--++++--------++++-----++":{"0":"30/1103","16":"1369/2206","20":"370/1103","30":"37/2206"},"++++++--++++--------++++-----+-+":{"0":"1/62","8":"20/93","16":"20/31","21":"1/62","31":"10/93"},"++++++--++++--------++++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++-----+--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++--++++--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"++++++--++++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--------++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++--++++--------++++-----+---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++-----+---+++-+":{"0":"37/5919","29":"77/5919","32":"2840/5919","34":"2891/5919","37":"74/5919"},"++++++--++++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"++++++--++++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"++++++--++++--------++++-----+----+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++-----+----++-+":{"0":"37/5919","29":"77/5919","32":"2840/5919","34":"2891/5919","37":"74/5919"},"++++++--++++--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"++++++--++++--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"++++++--++++--------++++------+":{"0":"259/6858","16":"2590/3429","20":"185/1143","21":"169/6858","30":"70/3429"},"++++++--++++--------++++-------+":{"0":"2/143","10":"179/286","17":"7/143","20":"74/429","31":"119/858"},"++++++--++++--------++++--------+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++--------++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++--++++--------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++--++++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--------++++--------+-":{"32":"17/18","33":"1/18"},"++++++--++++--------++++---------++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++---------+++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++--++++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"++++++--++++--------++++---------+-":{"23":"1/143","27":"1/143","33":"23/429","34":"400/429"},"++++++--++++--------++++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++----------++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++--++++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++----------+-":{"34":"20/21","35":"1/21"},"++++++--++++--------++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++--++++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"++++++--++++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++--++++--------++++------------+":{"36":"1"},"++++++--++++--------++++-------------+":{"35":"17/37","37":"20/37"},"++++++--++++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++--++++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"++++++--++++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"++++++--++++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"++++++--++++---------":{"8":"1/2","20":"1/2"},"++++++--+++-":{"1":"23/42","8":"17/42","11":"1/21"},"++++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"++++++--+-":{"8":"17/18","9":"1/18"},"++++++---++++":{"1":"31/70","8":"37/70","12":"1/35"},"++++++---+++-+":{"7":"1/2","13":"1/2"},"++++++---+++--+":{"8":"1/2","14":"1/2"},"++++++---+++---++++":{"0":"20/1061","8":"569/1061","16":"907/2122","18":"37/2122"},"++++++---+++---+++-+":{"0":"5/194","4":"53/194","8":"51/97","19":"17/97"},"++++++---+++---+++--+++++":{"19":"37/43","24":"6/43"},"++++++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"++++++---+++---+++--++++--+++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++--++++--++++++++++-+":{"0":"1/46","26":"77/138","32":"26/69","37":"1/23"},"++++++---+++---+++--++++--++++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++---+++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++---+++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++---+++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++---+++---+++--++++--++++-":{"0":"3/82","8":"20/41","26":"37/82","30":"1/41"},"++++++---+++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"++++++---+++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"++++++---+++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"++++++---+++---+++--++++---++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++--++++---+++++++++-+":{"0":"1/46","20":"77/138","32":"26/69","37":"1/23"},"++++++---+++---+++--++++---+++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++---+++---+++--++++---++++++++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++---+++---+++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++---+++---+++--++++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++---+++---+++--++++---+++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++--++++---+++-+++++-+":{"0":"1/46","20":"77/138","32":"26/69","37":"1/23"},"++++++---+++---+++--++++---+++-+++++--+":{"0":"247/16190","15":"17/1619","28":"25309/32380","31":"231/1619","38":"1617/32380"},"++++++---+++---+++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++---+++---+++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++---+++---+++--++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++--++++---+++--++++-+":{"0":"37/2262","27":"77/2262","31":"448/1131","32":"589/1131","37":"37/1131"},"++++++---+++---+++--++++---+++--++++--+":{"0":"1/2600","8":"231/520","15":"31/520","28":"2347/5200","38":"231/5200"},"++++++---+++---+++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---+++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++---+++--++++---+++---":{"0":"3/136","8":"5/17","28":"31/68","32":"31/136"},"++++++---+++---+++--++++---++-":{"15":"17/259","19":"3/14","20":"9/14","29":"20/259"},"++++++---+++---+++--++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++---+++---+++--++++----":{"8":"37/80","15":"3/80","20":"37/80","27":"3/80"},"++++++---+++---+++--+++-":{"20":"20/21","23":"1/21"},"++++++---+++---+++--++-":{"10":"1/2","22":"1/2"},"++++++---+++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"++++++---+++---+++---++++":{"19":"37/43","24":"6/43"},"++++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"++++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"++++++---+++---+++---+++---++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++---+++---+++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++---+++---+++---+++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++---+++---+++---+++---++++++++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++---+++---+++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"++++++---+++---+++---+++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"++++++---+++---+++---+++---+++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++---+++---+++-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++---+++---+++---+++-+++++--+":{"0":"247/16190","15":"17/1619","28":"25309/32380","31":"231/1619","38":"1617/32380"},"++++++---+++---+++---+++---+++-++++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++---+++---+++---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"++++++---+++---+++---+++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---+++---+++---+++--++++-+":{"0":"37/2262","27":"77/2262","31":"448/1131","32":"589/1131","37":"37/1131"},"++++++---+++---+++---+++---+++--++++--+":{"15":"15/629","20":"15/34","27":"22/629","28":"31/68","38":"3/68"},"++++++---+++---+++---+++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++---+++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---+++---+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++---+++---+++---+++---":{"0":"3/136","8":"5/17","28":"31/68","32":"31/136"},"++++++---+++---+++---+++---++-":{"10":"3/5","15":"17/370","20":"3/10","29":"2/37"},"++++++---+++---+++---+++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"++++++---+++---+++---+++----":{"15":"1/2","27":"1/2"},"++++++---+++---+++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"++++++---+++---+++---+-":{"10":"1/2","22":"1/2"},"++++++---+++---+++----":{"9":"1/2","21":"1/2"},"++++++---+++---++-":{"8":"3/10","10":"3/5","15":"17/370","17":"2/37"},"++++++---+++---+-":{"8":"1/6","15":"1/18","16":"7/9"},"++++++---+++----+++":{"0":"5/492","8":"1369/7872","15":"907/23616","16":"4535/5904","18":"37/3936"},"++++++---+++----++-+":{"0":"5/194","4":"53/194","8":"51/97","19":"17/97"},"++++++---+++----++--+++++":{"19":"37/43","24":"6/43"},"++++++---+++----++--++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++---+++----++--++++--+":{"0":"37/815","15":"8/163","19":"169/1630","20":"507/1630","26":"80/163"},"++++++---+++----++--++++---++++":{"0":"30/917","15":"169/2751","16":"379/786","20":"370/917","30":"37/1834"},"++++++---+++----++--++++---+++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++--++++---+++-+++++-+":{"0":"1/46","20":"77/138","32":"26/69","37":"1/23"},"++++++---+++----++--++++---+++-+++++--+":{"0":"1/46","20":"17/138","28":"15/23","31":"11/69","38":"1/23"},"++++++---+++----++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"++++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++---+++----++--++++---+++-+-":{"0":"148/4201","15":"160/4201","28":"2738/4201","31":"693/8402","32":"1617/8402"},"++++++---+++----++--++++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++--++++---+++--++++-+":{"0":"37/2262","27":"77/2262","31":"448/1131","32":"589/1131","37":"37/1131"},"++++++---+++----++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++----++--++++---+++---":{"0":"4/151","8":"693/2416","15":"13/2416","28":"74/151","32":"231/1208"},"++++++---+++----++--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"++++++---+++----++--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"++++++---+++----++--++++----+++":{"15":"169/4551","16":"169/246","20":"10/41","27":"30/1517","30":"1/82"},"++++++---+++----++--++++----++-+":{"15":"8/333","16":"4/9","20":"7/18","27":"7/222","31":"1/9"},"++++++---+++----++--++++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++--++++----++--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++---+++----++--++++----++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++----++--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++----++--++++----++---":{"0":"9/460","8":"6/23","27":"13/1380","28":"37/69","32":"4/23"},"++++++---+++----++--++++----+-":{"16":"17/24","19":"1/16","20":"3/16","29":"1/24"},"++++++---+++----++--++++-----":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"++++++---+++----++--+++-":{"20":"20/21","23":"1/21"},"++++++---+++----++--++-":{"10":"1/2","22":"1/2"},"++++++---+++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"++++++---+++----++---++++":{"19":"37/43","24":"6/43"},"++++++---+++----++---+++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"++++++---+++----++---+++---++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++---+++---+++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++----++---+++---+++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++---+++----++---+++---++++++++-":{"28":"20/21","35":"1/21"},"++++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++---+++----++---+++---+++++-":{"0":"1147/28573","15":"1240/28573","28":"42439/57146","30":"693/57146","32":"4620/28573"},"++++++---+++----++---+++---++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"++++++---+++----++---+++---+++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++---+++---+++-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++----++---+++---+++-+++++--+":{"0":"21/694","27":"17/694","28":"247/347","31":"60/347","38":"21/347"},"++++++---+++----++---+++---+++-++++-":{"28":"20/21","35":"1/21"},"++++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++---+++----++---+++---+++-+-":{"0":"148/4201","15":"160/4201","28":"2738/4201","31":"693/8402","32":"1617/8402"},"++++++---+++----++---+++---+++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++---+++---+++--++++-+":{"0":"37/2262","27":"77/2262","31":"448/1131","32":"589/1131","37":"37/1131"},"++++++---+++----++---+++---+++--++++--+":{"16":"15/34","20":"15/34","27":"1/17","28":"1/68","38":"3/68"},"++++++---+++----++---+++---+++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++----++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++---+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++----++---+++---+++---":{"0":"37/2956","15":"10/739","20":"693/2956","28":"431/739","32":"231/1478"},"++++++---+++----++---+++---++-":{"10":"3/5","20":"3/10","27":"17/370","29":"2/37"},"++++++---+++----++---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++---+++----++---+++----+++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++---+++----++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++----++---+++----++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++---+++----++---+++----+++++++-":{"28":"20/21","35":"1/21"},"++++++---+++----++---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++---+++----++---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"++++++---+++----++---+++----+++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"++++++---+++----++---+++----++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++---+++----++-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++----++---+++----++-+++++--+":{"0":"1/250","16":"17/50","28":"247/500","31":"3/25","38":"21/500"},"++++++---+++----++---+++----++-++++-":{"28":"20/21","35":"1/21"},"++++++---+++----++---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++---+++----++---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"++++++---+++----++---+++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++----++---+++----++--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++---+++----++---+++----++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++----++---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++---+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++----++---+++----++---":{"0":"9/460","8":"6/23","27":"13/1380","28":"37/69","32":"4/23"},"++++++---+++----++---+++----+-":{"10":"2/9","16":"17/27","20":"1/9","29":"1/27"},"++++++---+++----++---+++-----":{"16":"1/2","28":"1/2"},"++++++---+++----++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"++++++---+++----++---+-":{"10":"1/2","22":"1/2"},"++++++---+++----++----":{"9":"1/2","21":"1/2"},"++++++---+++----+-":{"16":"20/21","17":"1/21"},"++++++---+++-----++":{"0":"920/26131","8":"23453/26131","17":"907/26131","18":"851/26131"},"++++++---+++-----+-+":{"0":"7/473","8":"111/473","16":"901/1419","17":"53/1419","19":"37/473"},"++++++---+++-----+--+++++":{"19":"37/43","24":"6/43"},"++++++---+++-----+--++++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++---+++-----+--++++--+":{"0":"37/815","15":"8/163","19":"169/1630","20":"507/1630","26":"80/163"},"++++++---+++-----+--++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++---+++-----+--++++----+++":{"0":"30/1103","16":"1369/2206","20":"370/1103","30":"37/2206"},"++++++---+++-----+--++++----++-+":{"0":"7/234","16":"70/117","20":"185/702","21":"1/117","31":"35/351"},"++++++---+++-----+--++++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++-----+--++++----++--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++---+++-----+--++++----++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++-----+--++++----++---":{"0":"9/460","8":"6/23","27":"13/1380","28":"37/69","32":"4/23"},"++++++---+++-----+--++++----+-":{"19":"1/16","20":"3/16","28":"17/24","29":"1/24"},"++++++---+++-----+--++++-----++":{"0":"30/1103","16":"1369/2206","20":"370/1103","30":"37/2206"},"++++++---+++-----+--++++-----+-+":{"0":"7/234","16":"70/117","20":"185/702","21":"1/117","31":"35/351"},"++++++---+++-----+--++++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++-----+--++++-----+--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++---+++-----+--++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++-----+--++++-----+--+++-":{"17":"46/1017","28":"851/1017","32":"37/339","35":"1/113"},"++++++---+++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+--++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++---+++-----+--++++-----+---":{"8":"3/7","17":"9/259","28":"5/21","29":"10/777","32":"2/7"},"++++++---+++-----+--++++------":{"17":"1/2","29":"1/2"},"++++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"++++++---+++-----+--++-":{"6":"1/426","16":"340/639","17":"20/639","20":"37/213","22":"37/142"},"++++++---+++-----+--+-":{"9":"1/2","21":"1/2"},"++++++---+++-----+---++++":{"19":"37/43","24":"6/43"},"++++++---+++-----+---+++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"++++++---+++-----+---+++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++---+++-----+---+++----+++":{"9":"1/20","16":"37/40","30":"1/40"},"++++++---+++-----+---+++----++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++-----+---+++----++-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"++++++---+++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++---+++-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"++++++---+++-----+---+++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++-----+---+++----++--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++---+++-----+---+++----++--+++-":{"28":"20/21","35":"1/21"},"++++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+---+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"++++++---+++-----+---+++----++---":{"0":"9/460","8":"6/23","27":"13/1380","28":"37/69","32":"4/23"},"++++++---+++-----+---+++----+-":{"10":"2/9","20":"1/9","28":"17/27","29":"1/27"},"++++++---+++-----+---+++-----++":{"9":"1/20","16":"37/40","30":"1/40"},"++++++---+++-----+---+++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++-----+---+++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++---+++-----+---+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++---+++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++---+++-----+---+++-----+-++-":{"9":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"++++++---+++-----+---+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"++++++---+++-----+---+++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++-----+---+++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++---+++-----+---+++-----+--+++-":{"17":"46/1017","28":"851/1017","32":"37/339","35":"1/113"},"++++++---+++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+---+++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++---+++-----+---+++-----+---":{"8":"3/7","17":"9/259","28":"5/21","29":"10/777","32":"2/7"},"++++++---+++-----+---+++------":{"17":"1/2","29":"1/2"},"++++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"++++++---+++-----+---+-":{"9":"1/18","20":"1/6","22":"7/9"},"++++++---+++-----+----":{"9":"1/2","21":"1/2"},"++++++---+++------+":{"0":"1/19","8":"80/89","18":"2/41"},"++++++---+++-------+":{"0":"7/314","8":"82/157","10":"53/157","19":"37/314"},"++++++---+++--------+++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++---+++--------++++-+":{"0":"3/74","8":"20/37","25":"31/74"},"++++++---+++--------++++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++---+++--------++++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++---+++--------++++----+":{"0":"1/21","8":"1/21","17":"1/21","20":"1/21","28":"17/21"},"++++++---+++--------++++-----++":{"0":"30/1103","16":"1369/2206","20":"370/1103","30":"37/2206"},"++++++---+++--------++++-----+-+":{"0":"7/234","16":"70/117","20":"185/702","21":"1/117","31":"35/351"},"++++++---+++--------++++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++--------++++-----+--++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++---+++--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"++++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++--------++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++---+++--------++++-----+---++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++--------++++-----+---+++-+":{"0":"37/5919","29":"77/5919","32":"2840/5919","34":"2891/5919","37":"74/5919"},"++++++---+++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"++++++---+++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"++++++---+++--------++++-----+----":{"0":"407/3090","8":"629/1030","17":"287/3090","29":"407/3090","33":"17/515"},"++++++---+++--------++++------+":{"0":"259/6858","16":"2590/3429","20":"185/1143","21":"169/6858","30":"70/3429"},"++++++---+++--------++++-------+":{"0":"2/143","10":"179/286","17":"7/143","20":"74/429","31":"119/858"},"++++++---+++--------++++--------+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++--------++++--------++++-+":{"0":"3/250","20":"77/250","31":"28/125","32":"54/125","37":"3/125"},"++++++---+++--------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++--------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++--------++++--------+-":{"32":"17/18","33":"1/18"},"++++++---+++--------++++---------++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++--------++++---------+++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++---+++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"++++++---+++--------++++---------+-":{"23":"1/143","27":"1/143","33":"23/429","34":"400/429"},"++++++---+++--------++++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++--------++++----------++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++---+++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++--------++++----------+-":{"0":"3/220","8":"2/11","23":"3/220","34":"493/660","35":"29/660"},"++++++---+++--------++++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"++++++---+++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"++++++---+++--------++++------------+":{"36":"1"},"++++++---+++--------++++-------------+":{"35":"17/37","37":"20/37"},"++++++---+++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++---+++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"++++++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"++++++---+++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"++++++---+++---------++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++---+++---------+++-+":{"0":"3/74","8":"20/37","25":"31/74"},"++++++---+++---------+++--+":{"0":"37/766","17":"20/383","26":"689/766"},"++++++---+++---------+++---+":{"0":"37/114","15":"10/57","17":"10/57","27":"37/114"},"++++++---+++---------+++----+":{"0":"46/955","8":"9/955","17":"49/955","28":"851/955"},"++++++---+++---------+++-----++":{"9":"1/20","16":"37/40","30":"1/40"},"++++++---+++---------+++-----+-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"++++++---+++---------+++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---------+++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++---+++---------+++-----+--++++---":{"17":"1/233","28":"383/466","31":"30/233","38":"21/466"},"++++++---+++---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"++++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---------+++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++---+++---------+++-----+---":{"9":"5/688","17":"5/688","20":"407/688","29":"33/688","32":"119/344"},"++++++---+++---------+++------+":{"9":"1/20","16":"37/40","30":"1/40"},"++++++---+++---------+++-------+":{"9":"8/61","10":"37/122","17":"9/61","31":"51/122"},"++++++---+++---------+++--------+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---------+++--------++++-+":{"0":"37/1492","21":"77/1492","31":"511/1492","32":"793/1492","37":"37/746"},"++++++---+++---------+++--------++++---":{"28":"383/466","29":"1/233","31":"30/233","38":"21/466"},"++++++---+++---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---------+++--------+-":{"32":"17/18","33":"1/18"},"++++++---+++---------+++---------++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---------+++---------+++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++---+++---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"++++++---+++---------+++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"++++++---+++---------+++---------+-":{"23":"1/143","27":"1/143","33":"23/429","34":"400/429"},"++++++---+++---------+++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---------+++----------++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++---+++---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"++++++---+++---------+++----------+-":{"0":"3/220","8":"2/11","23":"3/220","34":"493/660","35":"29/660"},"++++++---+++---------+++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++---+++---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"++++++---+++---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"++++++---+++---------+++------------+":{"36":"1"},"++++++---+++---------+++-------------+":{"35":"17/37","37":"20/37"},"++++++---+++---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++---+++---------++-":{"4":"1/7","10":"17/21","23":"1/21"},"++++++---+++---------+-":{"10":"1/2","22":"1/2"},"++++++---+++----------":{"9":"1/2","21":"1/2"},"++++++---++-":{"1":"1/7","10":"17/21","11":"1/21"},"++++++---+-":{"7":"1/30","9":"1/18","10":"41/45"},"++++++----+++":{"1":"569/626","9":"37/626","12":"10/313"},"++++++----++-+":{"9":"1/18","13":"17/18"},"++++++----++--+":{"9":"1/18","14":"17/18"},"++++++----++---+":{"9":"1/2","15":"1/2"},"++++++----++----+++":{"0":"20/3337","9":"569/10011","16":"18653/20022","18":"37/6674"},"++++++----++----++-+":{"0":"29/1778","4":"1307/1778","9":"51/889","19":"170/889"},"++++++----++----++--+":{"0":"37/646","9":"20/323","20":"569/646"},"++++++----++----++---++++":{"19":"37/43","24":"6/43"},"++++++----++----++---+++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"++++++----++----++---+++---++++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----++---+++---+++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++----++---+++---+++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++----++----++---+++---++++++++-":{"28":"20/21","35":"1/21"},"++++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++----++----++---+++---+++++-":{"0":"37/877","9":"40/877","28":"1369/1754","32":"231/1754"},"++++++----++----++---+++---++++-":{"9":"1/21","16":"37/42","31":"1/14"},"++++++----++----++---+++---+++-":{"9":"1/20","16":"37/40","30":"1/40"},"++++++----++----++---+++---++-":{"9":"1/22","10":"10/11","27":"17/814","29":"10/407"},"++++++----++----++---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"++++++----++----++---+++----+++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----++---+++----++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++----++---+++----++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++----++----++---+++----+++++++-":{"28":"20/21","35":"1/21"},"++++++----++----++---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++----++----++---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"++++++----++----++---+++----+++-":{"9":"1/21","16":"37/42","31":"1/14"},"++++++----++----++---+++----++-":{"9":"1/20","16":"37/40","30":"1/40"},"++++++----++----++---+++----+-":{"9":"1/39","10":"20/39","16":"17/39","29":"1/39"},"++++++----++----++---+++-----":{"16":"1/2","28":"1/2"},"++++++----++----++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"++++++----++----++---+-":{"9":"1/39","10":"37/78","21":"1/39","22":"37/78"},"++++++----++----++----+++":{"19":"37/43","24":"6/43"},"++++++----++----++----++-+":{"21":"1/18","22":"41/45","25":"1/30"},"++++++----++----++----++--+":{"20":"1/2","26":"1/2"},"++++++----++----++----++---+":{"21":"1/2","27":"1/2"},"++++++----++----++----++----+++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----++----++----++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++----++----++----++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++----++----++----++----+++++++-":{"28":"20/21","35":"1/21"},"++++++----++----++----++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++----++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++----++----++----++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"++++++----++----++----++----+++-":{"9":"1/21","16":"37/42","31":"1/14"},"++++++----++----++----++----++-":{"9":"1/20","16":"37/40","30":"1/40"},"++++++----++----++----++----+-":{"9":"1/39","10":"20/39","16":"17/39","29":"1/39"},"++++++----++----++----++-----":{"16":"1/2","28":"1/2"},"++++++----++----++----+-":{"10":"23/27","20":"1/9","23":"1/27"},"++++++----++----++-----":{"10":"1/2","22":"1/2"},"++++++----++----+-":{"9":"1/39","16":"37/39","17":"1/39"},"++++++----++-----++":{"0":"41200/364323","9":"141007/728646","13":"317101/728646","17":"18653/121441","18":"38110/364323"},"++++++----++-----+-+":{"0":"10/1199","9":"111/8393","16":"22219/25179","17":"1307/25179","19":"370/8393"},"++++++----++-----+--+":{"0":"30/1451","9":"37/1451","16":"2873/4353","17":"169/4353","20":"370/1451"},"++++++----++-----+---++++":{"19":"37/43","24":"6/43"},"++++++----++-----+---+++-+":{"0":"37/646","15":"20/323","22":"1307/1938","25":"200/969"},"++++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"++++++----++-----+---+++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++----++-----+---+++----+++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+---+++----++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++-----+---+++----++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++----++-----+---+++----+++++++-":{"28":"20/21","35":"1/21"},"++++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++----++-----+---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"++++++----++-----+---+++----+++-":{"0":"19/498","16":"190/249","21":"19/498","30":"10/249","31":"10/83"},"++++++----++-----+---+++----++-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+---+++----++-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"++++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"++++++----++-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"++++++----++-----+---+++----++--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+---+++----++--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++----++-----+---+++----++--++++---":{"0":"9/211","9":"10/211","28":"323/422","31":"30/211","38":"1/422"},"++++++----++-----+---+++----++--+++-":{"28":"20/21","35":"1/21"},"++++++----++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++-----+---+++----++--+-":{"0":"37/4060","9":"2/203","28":"569/609","33":"569/12180"},"++++++----++-----+---+++----++---":{"0":"111/8980","9":"6/449","27":"907/26940","28":"1147/1347","32":"40/449"},"++++++----++-----+---+++----+-":{"9":"1/39","10":"20/39","28":"17/39","29":"1/39"},"++++++----++-----+---+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"++++++----++-----+---+++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+---+++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++-----+---+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++----++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"++++++----++-----+---+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"++++++----++-----+---+++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+---+++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++----++-----+---+++-----+--++++---":{"9":"1/212","28":"343/424","31":"15/106","38":"19/424"},"++++++----++-----+---+++-----+--+++-":{"9":"37/3851","17":"689/11553","28":"10693/11553","35":"20/3851"},"++++++----++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++-----+---+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++----++-----+---+++-----+---":{"9":"3/169","17":"3/169","28":"407/507","29":"22/507","32":"20/169"},"++++++----++-----+---+++------":{"17":"1/2","29":"1/2"},"++++++----++-----+---++-":{"17":"1/2","23":"1/2"},"++++++----++-----+---+-":{"20":"1/6","21":"1/18","22":"7/9"},"++++++----++-----+----+++":{"19":"37/43","24":"6/43"},"++++++----++-----+----++-+":{"21":"1/18","22":"41/45","25":"1/30"},"++++++----++-----+----++--+":{"20":"1/2","26":"1/2"},"++++++----++-----+----++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++----++-----+----++----+++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+----++----++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++-----+----++----++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++----++-----+----++----+++++++-":{"28":"20/21","35":"1/21"},"++++++----++-----+----++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++----++-----+----++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"++++++----++-----+----++----+++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++----++-----+----++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"++++++----++-----+----++----+-":{"9":"1/39","10":"20/39","28":"17/39","29":"1/39"},"++++++----++-----+----++-----++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+----++-----+++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++-----+----++-----+++++++--+":{"10":"10/11","30":"1/22","38":"1/22"},"++++++----++-----+----++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++----++-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++----++-----+----++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++----++-----+----++-----++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++----++-----+----++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+----++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++-----+----++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++----++-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++----++-----+----++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"++++++----++-----+----++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++-----+----++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++----++-----+----++-----+--++++---":{"21":"1/212","28":"343/424","31":"15/106","38":"19/424"},"++++++----++-----+----++-----+--+++-":{"17":"689/11553","21":"37/3851","28":"10693/11553","35":"20/3851"},"++++++----++-----+----++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++-----+----++-----+--+-":{"9":"1/83","17":"1/83","28":"229/249","29":"458/9213","33":"20/3071"},"++++++----++-----+----++-----+---":{"21":"3/169","28":"407/507","29":"31/507","32":"20/169"},"++++++----++-----+----++------":{"17":"1/2","29":"1/2"},"++++++----++-----+----+-":{"17":"1/2","23":"1/2"},"++++++----++-----+-----":{"10":"1/2","22":"1/2"},"++++++----++------+":{"0":"1/19","8":"80/89","18":"2/41"},"++++++----++-------+":{"0":"7/970","9":"82/1455","10":"1307/1455","19":"37/970"},"++++++----++--------+":{"0":"37/815","9":"8/163","19":"169/1630","20":"1307/1630"},"++++++----++---------++++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++----++---------+++-+":{"0":"37/646","9":"20/323","25":"569/646"},"++++++----++---------+++--+":{"0":"37/646","9":"20/323","26":"569/646"},"++++++----++---------+++---+":{"0":"17/74","9":"170/1369","11":"200/1369","17":"10/37","27":"17/74"},"++++++----++---------+++----+":{"0":"74/1523","9":"3/1523","17":"77/1523","28":"1369/1523"},"++++++----++---------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"++++++----++---------+++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++---------+++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++---------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++----++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++---------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"++++++----++---------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"++++++----++---------+++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++---------+++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++----++---------+++-----+--++++---":{"17":"1/233","28":"383/466","31":"30/233","38":"21/466"},"++++++----++---------+++-----+--+++-":{"0":"1369/130767","9":"1480/130767","28":"357901/392301","29":"23453/392301","35":"800/130767"},"++++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++---------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"++++++----++---------+++-----+---":{"0":"407/2274","9":"51/758","17":"287/2274","29":"407/2274","32":"170/379"},"++++++----++---------+++------+":{"0":"1/25","16":"4/5","21":"2/25","29":"1/25","30":"1/25"},"++++++----++---------+++-------+":{"10":"37/122","17":"1/61","21":"8/61","29":"8/61","31":"51/122"},"++++++----++---------+++--------+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++---------+++--------++++-+":{"0":"37/1492","21":"77/1492","31":"511/1492","32":"793/1492","37":"37/746"},"++++++----++---------+++--------++++---":{"28":"383/466","29":"1/233","31":"30/233","38":"21/466"},"++++++----++---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++---------+++--------+-":{"32":"17/18","33":"1/18"},"++++++----++---------+++---------++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++---------+++---------+++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++----++---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"++++++----++---------+++---------++-":{"9":"1/20","10":"37/40","33":"17/1480","35":"1/74"},"++++++----++---------+++---------+-":{"0":"37/534","9":"20/267","21":"37/534","33":"10/267","34":"200/267"},"++++++----++---------+++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++---------+++----------++-+":{"0":"37/3994","21":"77/3994","32":"881/1997","34":"1022/1997","37":"37/1997"},"++++++----++---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"++++++----++---------+++----------+-":{"34":"20/21","35":"1/21"},"++++++----++---------+++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"++++++----++---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"++++++----++---------+++------------+":{"36":"1"},"++++++----++---------+++-------------+":{"35":"17/37","37":"20/37"},"++++++----++---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++----++---------++-":{"4":"1/7","10":"17/21","23":"1/21"},"++++++----++---------+-":{"10":"1/2","22":"1/2"},"++++++----++----------+++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++----++----------++-+":{"21":"1/18","25":"17/18"},"++++++----++----------++--+":{"21":"1/18","26":"17/18"},"++++++----++----------++---+":{"21":"1/2","27":"1/2"},"++++++----++----------++----+":{"0":"37/820","17":"2/41","21":"3/820","28":"37/41"},"++++++----++----------++-----++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"++++++----++----------++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++----------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++----++----------++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++----------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++----++----------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"++++++----++----------++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++----++----------++-----+--++++---":{"17":"1/233","28":"383/466","31":"30/233","38":"21/466"},"++++++----++----------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"++++++----++----------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++----------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"++++++----++----------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"++++++----++----------++------+":{"0":"3/1657","16":"60/1657","22":"1480/1657","29":"77/1657","30":"37/1657"},"++++++----++----------++-------++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++-------+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++----++----------++-------+++++---":{"10":"10/13","28":"3/26","29":"1/13","38":"1/26"},"++++++----++----------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++----++----------++-------+++-":{"31":"1/2","34":"1/2"},"++++++----++----------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++----++----------++-------+-":{"9":"2/45","10":"37/45","31":"1/30","32":"1/10"},"++++++----++----------++--------+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++--------++++-+":{"0":"2/141","22":"77/141","31":"49/282","32":"67/282","37":"4/141"},"++++++----++----------++--------++++---":{"28":"383/466","29":"1/233","31":"30/233","38":"21/466"},"++++++----++----------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++----++----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++----------++--------+-":{"32":"17/18","33":"1/18"},"++++++----++----------++---------++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++---------+++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++----++----------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"++++++----++----------++---------++-":{"10":"37/40","21":"1/20","33":"17/1480","35":"1/74"},"++++++----++----------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++----++----------++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++----------++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++----++----------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++----++----------++----------+-":{"34":"20/21","35":"1/21"},"++++++----++----------++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++----++----------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"++++++----++----------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++----++----------++------------+":{"36":"1"},"++++++----++----------++-------------+":{"35":"17/37","37":"20/37"},"++++++----++----------++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++----++----------+-":{"4":"1/7","10":"17/21","23":"1/21"},"++++++----++-----------":{"10":"1/2","22":"1/2"},"++++++----+-":{"10":"20/21","11":"1/21"},"++++++-----++":{"1":"569/626","9":"37/626","12":"10/313"},"++++++-----+-+":{"9":"1/18","13":"17/18"},"++++++-----+--+":{"9":"1/18","14":"17/18"},"++++++-----+---+":{"8":"1/6","10":"7/9","15":"1/18"},"++++++-----+----+":{"10":"1/2","16":"1/2"},"++++++-----+-----++":{"0":"41200/364323","9":"141007/728646","13":"317101/728646","17":"18653/121441","18":"38110/364323"},"++++++-----+-----+-+":{"0":"10/1199","9":"111/8393","16":"22219/25179","17":"1307/25179","19":"370/8393"},"++++++-----+-----+--+":{"0":"1/94","10":"349/423","17":"14/423","20":"37/282"},"++++++-----+-----+---+":{"0":"1/22","10":"10/11","21":"1/22"},"++++++-----+-----+----+++":{"19":"37/43","24":"6/43"},"++++++-----+-----+----++-+":{"21":"1/18","22":"41/45","25":"1/30"},"++++++-----+-----+----++--+":{"20":"1/2","26":"1/2"},"++++++-----+-----+----++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-----+-----+----++----+++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+-----+----++----++++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++-----+-----+----++----++++++++--+":{"0":"17/751","28":"1369/1502","30":"31/1502","38":"34/751"},"++++++-----+-----+----++----+++++++-":{"28":"20/21","35":"1/21"},"++++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"++++++-----+-----+----++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"++++++-----+-----+----++----+++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++-----+-----+----++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"++++++-----+-----+----++----+-":{"21":"1/39","22":"20/39","28":"17/39","29":"1/39"},"++++++-----+-----+----++-----++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+-----+----++-----+++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++-----+-----+----++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----+-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----+-----+----++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----+-----+----++-----++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++-----+-----+----++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+-----+----++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++-----+-----+----++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----+-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----+-----+----++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"++++++-----+-----+----++-----+--":{"0":"8/221","10":"21/26","17":"1/221","29":"8/221","31":"3/26"},"++++++-----+-----+----++------":{"17":"1/2","29":"1/2"},"++++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"++++++-----+-----+-----++":{"19":"37/43","24":"6/43"},"++++++-----+-----+-----+-+":{"22":"6/7","25":"1/7"},"++++++-----+-----+-----+--+":{"20":"1/2","26":"1/2"},"++++++-----+-----+-----+---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-----+-----+-----+----+":{"22":"1/2","28":"1/2"},"++++++-----+-----+-----+-----++++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----+-----+-----+++++++-+":{"11":"1/37","22":"17/20","23":"27/370","37":"1/20"},"++++++-----+-----+-----+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----+-----+-----+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+-----+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----+-----+-----+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----+-----+-----+-----++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++-----+-----+-----+-----+-++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----+-----+-----+-+++++-+":{"0":"1147/18973","29":"2387/18973","30":"2891/18973","32":"10254/18973","37":"2294/18973"},"++++++-----+-----+-----+-----+-+++++---":{"10":"5/11","22":"5/11","30":"1/22","38":"1/22"},"++++++-----+-----+-----+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----+-----+-----+-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+-----+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----+-----+-----+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"++++++-----+-----+-----+-----+--":{"0":"8/641","16":"160/641","22":"777/1282","29":"29/641","31":"111/1282"},"++++++-----+-----+-----+------":{"17":"1/2","29":"1/2"},"++++++-----+-----+------":{"17":"1/2","23":"1/2"},"++++++-----+------+":{"0":"1/19","8":"80/89","18":"2/41"},"++++++-----+-------+":{"0":"1/38","10":"111/133","19":"37/266"},"++++++-----+--------+":{"0":"37/815","9":"8/163","19":"169/1630","20":"1307/1630"},"++++++-----+---------+":{"0":"1/22","10":"10/11","21":"1/22"},"++++++-----+----------+++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++-----+----------++-+":{"21":"1/18","25":"17/18"},"++++++-----+----------++--+":{"21":"1/18","26":"17/18"},"++++++-----+----------++---+":{"21":"1/2","27":"1/2"},"++++++-----+----------++----+":{"0":"37/820","17":"2/41","21":"3/820","28":"37/41"},"++++++-----+----------++-----++++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++-----+++++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++-----+----------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----+----------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----+----------++-----++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++-----+----------++-----+-++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++-----+-+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++-----+----------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----+----------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"++++++-----+----------++-----+--+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++-----+--++++-+":{"0":"74/3369","29":"154/3369","31":"2891/6738","32":"3095/6738","37":"148/3369"},"++++++-----+----------++-----+--++++---":{"17":"1/233","28":"383/466","31":"30/233","38":"21/466"},"++++++-----+----------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"++++++-----+----------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+----------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"++++++-----+----------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"++++++-----+----------++------+":{"0":"3/857","10":"60/857","22":"740/857","29":"37/857","30":"17/857"},"++++++-----+----------++-------++++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++-------+++++-+":{"0":"1/46","22":"77/92","32":"9/92","37":"1/23"},"++++++-----+----------++-------+++++---":{"10":"10/13","28":"3/52","29":"1/26","30":"3/52","38":"1/13"},"++++++-----+----------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----+----------++-------+++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----+----------++-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"++++++-----+----------++--------+++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++--------++++-+":{"0":"2/141","22":"77/141","31":"49/282","32":"67/282","37":"4/141"},"++++++-----+----------++--------++++---":{"28":"383/466","29":"1/233","31":"30/233","38":"21/466"},"++++++-----+----------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+----------++--------+-":{"32":"17/18","33":"1/18"},"++++++-----+----------++---------++++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++---------+++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++-----+----------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"++++++-----+----------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"++++++-----+----------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++-----+----------++----------+++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++----------++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++-----+----------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++-----+----------++----------+-":{"34":"20/21","35":"1/21"},"++++++-----+----------++-----------++":{"0":"1/46","22":"43/46","36":"1/23"},"++++++-----+----------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"++++++-----+----------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++-----+----------++------------+":{"36":"1"},"++++++-----+----------++-------------+":{"35":"17/37","37":"20/37"},"++++++-----+----------++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++-----+----------+-":{"4":"1/7","22":"17/21","23":"1/21"},"++++++-----+-----------++":{"1":"111/235","17":"21/235","24":"103/235"},"++++++-----+-----------+-+":{"0":"37/646","9":"20/323","25":"569/646"},"++++++-----+-----------+--+":{"21":"1/18","26":"17/18"},"++++++-----+-----------+---+":{"21":"1/2","27":"1/2"},"++++++-----+-----------+----+":{"0":"37/820","17":"2/41","21":"3/820","28":"37/41"},"++++++-----+-----------+-----++++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-----+++++++-+":{"11":"1/37","22":"17/20","23":"27/370","37":"1/20"},"++++++-----+-----------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----+-----------+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----+-----------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----+-----------+-----++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++-----+-----------+-----+-++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-----+-+++++-+":{"0":"1147/18973","29":"2387/18973","30":"2891/18973","32":"10254/18973","37":"2294/18973"},"++++++-----+-----------+-----+-+++++---":{"10":"5/11","22":"5/11","30":"1/22","38":"1/22"},"++++++-----+-----------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----+-----------+-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----+-----------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"++++++-----+-----------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"++++++-----+-----------+------+++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+------++++++-+":{"11":"1/37","22":"17/20","23":"27/370","37":"1/20"},"++++++-----+-----------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----+-----------+------++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----+-----------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----+-----------+------+-":{"0":"1/33","16":"20/33","23":"1/33","30":"2/33","31":"3/11"},"++++++-----+-----------+-------++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-------+++++-+":{"0":"1147/13737","23":"2387/13737","30":"1582/13737","32":"111/241","37":"2294/13737"},"++++++-----+-----------+-------+++++---":{"10":"10/13","28":"3/52","29":"1/26","30":"3/52","38":"1/13"},"++++++-----+-----------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----+-----------+-------+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----+-----------+-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"++++++-----+-----------+--------+++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+--------++++-+":{"0":"37/1030","23":"77/1030","31":"791/2060","32":"893/2060","37":"37/515"},"++++++-----+-----------+--------++++---":{"28":"383/466","29":"1/233","31":"30/233","38":"21/466"},"++++++-----+-----------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++-----+-----------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+-----------+--------+-":{"32":"17/18","33":"1/18"},"++++++-----+-----------+---------++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+---------+++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++-----+-----------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"++++++-----+-----------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"++++++-----+-----------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++-----+-----------+----------+++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+----------++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++-----+-----------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++-----+-----------+----------+-":{"34":"20/21","35":"1/21"},"++++++-----+-----------+-----------++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"++++++-----+-----------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++-----+-----------+------------+":{"36":"1"},"++++++-----+-----------+-------------+":{"35":"17/37","37":"20/37"},"++++++-----+-----------+---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"++++++-----+------------":{"11":"1/2","23":"1/2"},"++++++------+":{"11":"3/23","12":"20/23"},"++++++-------+":{"11":"1/21","13":"20/21"},"++++++--------+":{"11":"1/21","14":"20/21"},"++++++---------+":{"11":"17/37","15":"20/37"},"++++++----------+":{"11":"1/21","16":"20/21"},"++++++-----------+":{"11":"1/2","17":"1/2"},"++++++------------+":{"0":"9/160","8":"3/4","18":"31/160"},"++++++-------------+":{"0":"3/74","8":"20/37","19":"31/74"},"++++++--------------+":{"0":"37/766","11":"20/383","20":"689/766"},"++++++---------------+":{"0":"37/114","9":"10/57","11":"10/57","21":"37/114"},"++++++----------------+":{"0":"37/766","11":"20/383","22":"689/766"},"++++++-----------------++":{"0":"9/160","8":"3/4","24":"31/160"},"++++++-----------------+-+":{"0":"37/766","11":"20/383","25":"689/766"},"++++++-----------------+--+":{"0":"37/766","11":"20/383","26":"689/766"},"++++++-----------------+---+":{"21":"1/2","27":"1/2"},"++++++-----------------+----+":{"0":"37/766","11":"20/383","28":"689/766"},"++++++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"++++++-----------------+-----+++++++-+":{"0":"1/23","22":"17/23","23":"3/23","37":"2/23"},"++++++-----------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----------------+-----++-":{"0":"19/559","16":"380/559","29":"19/559","30":"21/559","31":"120/559"},"++++++-----------------+-----+-":{"0":"37/131","11":"40/131","29":"37/131","30":"17/131"},"++++++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"++++++-----------------+------++++++-+":{"0":"37/151","11":"20/151","23":"57/151","37":"37/151"},"++++++-----------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"++++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"++++++-----------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"++++++-----------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"++++++-----------------+------+-":{"0":"1/33","16":"20/33","23":"1/33","30":"2/33","31":"3/11"},"++++++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"++++++-----------------+-------+++++-+":{"0":"1147/13737","23":"2387/13737","30":"1582/13737","32":"111/241","37":"2294/13737"},"++++++-----------------+-------+++++---":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"++++++-----------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"++++++-----------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-----------------+-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"++++++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"++++++-----------------+--------++++-+":{"0":"37/1030","23":"77/1030","31":"791/2060","32":"893/2060","37":"37/515"},"++++++-----------------+--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"++++++-----------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----------------+--------+-":{"32":"17/18","33":"1/18"},"++++++-----------------+---------++++":{"22":"40/41","36":"1/41"},"++++++-----------------+---------+++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++-----------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"++++++-----------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"++++++-----------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++-----------------+----------+++":{"22":"40/41","36":"1/41"},"++++++-----------------+----------++-+":{"0":"37/3301","23":"77/3301","32":"1531/3301","34":"1582/3301","37":"74/3301"},"++++++-----------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++-----------------+----------+-":{"34":"20/21","35":"1/21"},"++++++-----------------+-----------++":{"22":"40/41","36":"1/41"},"++++++-----------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"++++++-----------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++-----------------+------------+":{"36":"1"},"++++++-----------------+-------------+":{"35":"17/37","37":"20/37"},"++++++-----------------+---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"++++++------------------+":{"0":"9/160","8":"3/4","24":"31/160"},"++++++-------------------+":{"0":"37/766","11":"20/383","25":"689/766"},"++++++--------------------+":{"23":"1/21","26":"20/21"},"++++++---------------------+":{"5":"3/29","15":"3/29","23":"400/1073","27":"451/1073"},"++++++----------------------+":{"23":"1/21","28":"20/21"},"++++++-----------------------+":{"23":"1/2","29":"1/2"},"++++++------------------------+++++++":{"36":"1"},"++++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"++++++------------------------+++++-":{"30":"17/54","35":"37/54"},"++++++------------------------++++-":{"30":"1/38","34":"37/38"},"++++++------------------------+++-":{"3":"21053/47199","11":"9673/47199","30":"5780/47199","33":"10693/47199"},"++++++------------------------++-":{"30":"2/39","32":"37/39"},"++++++------------------------+-":{"5":"19/679","16":"190/679","30":"10/97","31":"400/679"},"++++++-------------------------++++++":{"22":"40/41","36":"1/41"},"++++++-------------------------+++++-+-":{"28":"570/647","30":"57/1294","37":"10/647","38":"77/1294"},"++++++-------------------------+++++---":{"23":"10/227","28":"185/227","30":"27/454","38":"37/454"},"++++++-------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"++++++-------------------------+++-":{"31":"1/2","34":"1/2"},"++++++-------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"++++++-------------------------+-":{"2":"37/72","11":"1/72","31":"17/144","32":"17/48"},"++++++--------------------------+++++":{"22":"40/41","36":"1/41"},"++++++--------------------------++++-+-":{"28":"114/137","31":"171/1370","37":"1/1370","38":"29/685"},"++++++--------------------------++++---":{"23":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"++++++--------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"++++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--------------------------+-":{"32":"17/18","33":"1/18"},"++++++---------------------------++++":{"22":"40/41","36":"1/41"},"++++++---------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"++++++---------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"++++++---------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"++++++---------------------------+-":{"5":"37/2857","9":"20/2857","33":"400/8571","34":"8000/8571"},"++++++----------------------------+++":{"22":"40/41","36":"1/41"},"++++++----------------------------++-+":{"4":"20/21","33":"1/42","37":"1/42"},"++++++----------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++----------------------------+-":{"34":"20/21","35":"1/21"},"++++++-----------------------------++":{"22":"40/41","36":"1/41"},"++++++-----------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"++++++-----------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"++++++------------------------------+":{"36":"1"},"++++++-------------------------------+":{"35":"17/37","37":"20/37"},"++++++---------------------------------":{"5":"42119/1312109","14":"1096581/1312109","23":"27441/1312109","35":"191/4219","38":"86567/1312109"},"+++++-":{"0":"17/54","5":"37/54"},"++++-":{"0":"1/38","4":"37/38"},"+++-":{"0":"20/57","3":"37/57"},"++-":{"0":"2/39","2":"37/39"},"+-":{"0":"1/4","1":"3/4"},"-++++++":{"0":"1/2","6":"1/2"},"-+++++-++++++":{"6":"1/2","12":"1/2"},"-+++++-+++++-++++++++++++++++++++++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++-+++++++++++++++++++++++-+":{"13":"5/42","25":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++-+++++++++++++++++++++++--+":{"13":"5/42","28":"47/56","38":"1/24"},"-+++++-+++++-++++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"-+++++-+++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-++++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-+++++-+++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++-+++++-++++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++-+++++-+++++++++++++++++-":{"6":"10/77","13":"569/770","16":"17/1540","30":"37/308"},"-+++++-+++++-++++++++++++++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++-+++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"-+++++-+++++-++++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"-+++++-+++++-+++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"-+++++-+++++-++++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"-+++++-+++++-+++++++++++-":{"0":"19/148","6":"51/36926","13":"370/499","19":"17/1996","24":"60/499"},"-+++++-+++++-++++++++++-":{"20":"20/21","23":"1/21"},"-+++++-+++++-+++++++++-":{"10":"1/2","22":"1/2"},"-+++++-+++++-++++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++-+++++-+++++++-":{"18":"2/39","20":"37/39"},"-+++++-+++++-++++++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++-+++++-+++++-":{"0":"10/77","7":"569/770","16":"17/1540","18":"37/308"},"-+++++-+++++-++++-":{"10":"103/126","13":"17/126","17":"1/21"},"-+++++-+++++-+++-":{"14":"1/2","16":"1/2"},"-+++++-+++++-++-":{"14":"17/18","15":"1/18"},"-+++++-+++++-+-":{"13":"1/2","14":"1/2"},"-+++++-+++++--+++++++++++++++++++++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++--++++++++++++++++++++++-+":{"7":"5/42","25":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++--++++++++++++++++++++++--+":{"7":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-+++++--+++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"-+++++-+++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--+++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-+++++--++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++-+++++--+++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++-+++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"-+++++-+++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"-+++++-+++++--+++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"-+++++-+++++--++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"-+++++-+++++--+++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"-+++++-+++++--++++++++++-++++++++++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++--++++++++++-+++++++++++-+":{"7":"5/42","25":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++--++++++++++-+++++++++++--+":{"7":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-+++++--++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"-+++++-+++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-+++++--++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++-+++++--++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++-+++++--++++++++++-+++++-++++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++--++++++++++-+++++-+++++-+":{"7":"5/42","25":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++--++++++++++-+++++-+++++--+":{"7":"5/42","28":"587/840","31":"59/420","38":"1/24"},"-+++++-+++++--++++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"-+++++-+++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++-+++++--++++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++-+++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++--++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"-+++++-+++++--++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"-+++++-+++++--++++++++++--+++++":{"0":"7/90","7":"4/9","25":"37/90","30":"1/15"},"-+++++-+++++--++++++++++--++++-++++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++--++++++++++--++++-+++++-+":{"7":"5/42","19":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++--++++++++++--++++-+++++--+":{"7":"5/42","28":"587/840","31":"59/420","38":"1/24"},"-+++++-+++++--++++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++-+++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++-+++++--++++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++-+++++--++++++++++--++++--+++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++--++++++++++--++++--++++-+":{"7":"5/42","19":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++--++++++++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"-+++++-+++++--++++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++-+++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++--++++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++-+++++--++++++++++--++++---":{"0":"3/110","14":"4/11","28":"9/55","32":"49/110"},"-+++++-+++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++--++++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++-+++++--++++++++++---":{"14":"1/2","26":"1/2"},"-+++++-+++++--+++++++++-":{"20":"20/21","23":"1/21"},"-+++++-+++++--++++++++-":{"10":"1/2","22":"1/2"},"-+++++-+++++--+++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++-+++++--++++++-":{"18":"2/39","20":"37/39"},"-+++++-+++++--+++++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++-+++++--++++-":{"0":"600/4637","7":"6845/9274","13":"17/9274","16":"51/4637","18":"555/4637"},"-+++++-+++++--+++-":{"10":"23/42","14":"17/42","17":"1/21"},"-+++++-+++++--++-":{"14":"1/2","16":"1/2"},"-+++++-+++++--+-":{"14":"17/18","15":"1/18"},"-+++++-+++++---++++++++++":{"1":"5/13","13":"53/208","14":"63/208","24":"3/52"},"-+++++-+++++---+++++++++-+":{"1":"3/14","14":"1/2","22":"5/42","25":"1/6"},"-+++++-+++++---+++++++++--+++++":{"7":"51/5846","14":"119/5846","18":"371/2923","25":"2120/2923","30":"347/2923"},"-+++++-+++++---+++++++++--++++-+":{"1":"70/331","14":"176/331","16":"19/331","18":"21/662","31":"111/662"},"-+++++-+++++---+++++++++--++++--+++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++---+++++++++--++++--++++-+":{"7":"5/42","19":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++---+++++++++--++++--++++--+":{"0":"47/2384","7":"265/1192","28":"91/4768","32":"835/1192","38":"183/4768"},"-+++++-+++++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++-+++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++-+++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"-+++++-+++++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"-+++++-+++++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++-+++++---+++++++++---++++":{"16":"907/2122","18":"20/1061","26":"569/1061","30":"37/2122"},"-+++++-+++++---+++++++++---+++-+":{"1":"70/331","14":"176/331","16":"19/331","18":"21/662","31":"111/662"},"-+++++-+++++---+++++++++---+++--+++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++---+++++++++---+++--++++-+":{"7":"5/42","19":"5/42","32":"121/168","37":"1/24"},"-+++++-+++++---+++++++++---+++--++++--+":{"0":"47/2384","7":"265/1192","28":"91/4768","32":"835/1192","38":"183/4768"},"-+++++-+++++---+++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++-+++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++-+++++---+++++++++---+++---++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++---+++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++-+++++---+++++++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++-+++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++---+++++++++---+++----":{"6":"37/894","15":"20/447","28":"370/447","33":"77/894"},"-+++++-+++++---+++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"-+++++-+++++---+++++++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"-+++++-+++++---+++++++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++-+++++---++++++++-":{"20":"20/21","23":"1/21"},"-+++++-+++++---+++++++-":{"10":"1/2","22":"1/2"},"-+++++-+++++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++-+++++---+++++-":{"18":"2/39","20":"37/39"},"-+++++-+++++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++-+++++---+++-":{"0":"120/941","7":"1369/1882","14":"17/1882","16":"17/941","18":"111/941"},"-+++++-+++++---++-":{"10":"1/7","16":"17/21","17":"1/21"},"-+++++-+++++---+-":{"15":"1/18","16":"17/18"},"-+++++-+++++----+++++++++":{"1":"1369/4382","15":"37/626","19":"1307/2191","24":"10/313"},"-+++++-+++++----++++++++-+":{"1":"37/126","15":"1/18","22":"88/189","25":"5/27"},"-+++++-+++++----++++++++--+":{"7":"37/126","15":"1/18","20":"2/21","26":"5/9"},"-+++++-+++++----++++++++---++++":{"1":"400/7611","15":"1307/22833","16":"39959/45666","18":"20/2537","30":"37/5074"},"-+++++-+++++----++++++++---+++-+":{"1":"14/207","15":"176/3105","16":"2521/3105","18":"7/690","31":"37/690"},"-+++++-+++++----++++++++---+++--+":{"1":"40/177","7":"31/354","15":"7/118","18":"2/59","32":"35/59"},"-+++++-+++++----++++++++---+++---++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++----++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++-+++++----++++++++---+++---+++---":{"7":"53/314","15":"23/314","32":"107/157","38":"12/157"},"-+++++-+++++----++++++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++-+++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++----++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"-+++++-+++++----++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"-+++++-+++++----++++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++-+++++----++++++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++-+++++----+++++++-":{"20":"20/21","23":"1/21"},"-+++++-+++++----++++++-":{"10":"1/2","22":"1/2"},"-+++++-+++++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++-+++++----++++-":{"18":"2/39","20":"37/39"},"-+++++-+++++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++-+++++----++-":{"0":"8/65","7":"1369/1950","15":"17/5850","16":"34/585","18":"37/325"},"-+++++-+++++----+-":{"16":"20/21","17":"1/21"},"-+++++-+++++-----++++++++":{"1":"1369/4382","15":"37/626","19":"1307/2191","24":"10/313"},"-+++++-+++++-----+++++++-+":{"1":"37/126","15":"1/18","22":"88/189","25":"5/27"},"-+++++-+++++-----+++++++--+":{"7":"37/126","15":"1/18","20":"2/21","26":"5/9"},"-+++++-+++++-----+++++++---++++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++-+++++-----+++++++---+++-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++-+++++-----+++++++---+++--+":{"1":"40/177","7":"31/354","15":"7/118","18":"2/59","32":"35/59"},"-+++++-+++++-----+++++++---+++---++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++-----+++++++---+++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++-+++++-----+++++++---+++---+++---":{"15":"1/92","16":"53/184","32":"15/23","38":"9/184"},"-+++++-+++++-----+++++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++-+++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++---+++----":{"27":"1/2","33":"1/2"},"-+++++-+++++-----+++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"-+++++-+++++-----+++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++-+++++-----+++++++----+++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++-+++++-----+++++++----++-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++-+++++-----+++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"-+++++-+++++-----+++++++----++---++++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++-----+++++++----++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++-+++++-----+++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"-+++++-+++++-----+++++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++-+++++-----+++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"-+++++-+++++-----+++++++----++----+++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++-----+++++++----++----++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++-+++++-----+++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"-+++++-+++++-----+++++++----++----+-":{"28":"20/21","35":"1/21"},"-+++++-+++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++----+-":{"26":"1/9","28":"23/27","29":"1/27"},"-+++++-+++++-----+++++++-----++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++-+++++-----+++++++-----+-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++-+++++-----+++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"-+++++-+++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++-----+++++++-----+----+++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++-----+++++++-----+----++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++-+++++-----+++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++-+++++-----+++++++-----+----+-":{"6":"1/21","17":"2/21","28":"17/21","35":"1/21"},"-+++++-+++++-----+++++++-----+-----++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++-----+++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++-+++++-----+++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++-+++++-----+++++++-----+------":{"6":"1/21","17":"2/21","28":"17/21","35":"1/21"},"-+++++-+++++-----+++++++------":{"17":"1/2","29":"1/2"},"-+++++-+++++-----++++++-":{"17":"1/2","23":"1/2"},"-+++++-+++++-----+++++-":{"6":"17/4874","16":"5780/7311","17":"340/7311","18":"37/4874","22":"370/2437"},"-+++++-+++++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"-+++++-+++++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"-+++++-+++++-----++-":{"0":"19/6170","16":"1292/1851","17":"76/1851","18":"111/3085","19":"1369/6170"},"-+++++-+++++-----+-":{"0":"240/1933","7":"1369/1933","16":"289/5799","17":"17/5799","18":"222/1933"},"-+++++-+++++------+++++++":{"1":"185/1011","9":"53/2022","14":"1517/2022","24":"41/1011"},"-+++++-+++++------++++++-+":{"7":"37/126","15":"1/18","25":"41/63"},"-+++++-+++++------++++++--+":{"7":"37/147","17":"1/21","26":"103/147"},"-+++++-+++++------++++++---+":{"1":"37/50","15":"1/150","17":"2/15","27":"3/25"},"-+++++-+++++------++++++----+++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++-+++++------++++++----++-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++-+++++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"-+++++-+++++------++++++----++---+":{"7":"37/63","17":"1/9","27":"2/189","28":"37/189","33":"2/21"},"-+++++-+++++------++++++----++----+++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++------++++++----++----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++-+++++------++++++----++----++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"-+++++-+++++------++++++----++----+-":{"28":"20/21","35":"1/21"},"-+++++-+++++------++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++----+-":{"28":"20/21","29":"1/21"},"-+++++-+++++------++++++-----++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++-+++++------++++++-----+-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++-+++++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"-+++++-+++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++------++++++-----+----+++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++------++++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++-+++++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++-+++++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"-+++++-+++++------++++++-----+-----++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++-+++++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++-+++++------++++++-----+------":{"29":"1/2","35":"1/2"},"-+++++-+++++------++++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++-+++++------++++++-------+":{"1":"370/1359","17":"70/1359","18":"37/906","31":"1727/2718"},"-+++++-+++++------++++++--------+":{"1":"370/1359","17":"70/1359","18":"37/906","32":"1727/2718"},"-+++++-+++++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"-+++++-+++++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"-+++++-+++++------++++++-----------++":{"7":"5/42","22":"47/56","36":"1/24"},"-+++++-+++++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++-+++++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++-+++++------++++++------------+":{"36":"1"},"-+++++-+++++------++++++-------------+":{"35":"17/37","37":"20/37"},"-+++++-+++++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++-+++++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"-+++++-+++++------++++-":{"20":"1/2","22":"1/2"},"-+++++-+++++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"-+++++-+++++------++-":{"19":"1/2","20":"1/2"},"-+++++-+++++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"-+++++-+++++-------":{"0":"10/77","7":"907/1232","8":"17/1232","18":"37/308"},"-+++++-++++-":{"1":"103/126","7":"17/126","11":"1/21"},"-+++++-+++-":{"2":"5/12","7":"1/12","10":"1/2"},"-+++++-++-":{"2":"41/54","7":"5/27","9":"1/18"},"-+++++-+-":{"7":"1/2","8":"1/2"},"-+++++--+++++":{"1":"19/62","7":"37/62","12":"3/31"},"-+++++--++++-+":{"7":"1/2","13":"1/2"},"-+++++--++++--+++++++++++++++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++++++++++++++++++++-+":{"1":"5/42","25":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++++++++++++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++--+++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--+++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++--++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++--+++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++--++++++++++++++++-":{"1":"10/23","7":"10/23","24":"3/46","30":"3/46"},"-+++++--++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"-+++++--++++--+++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"-+++++--++++--++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"-+++++--++++--+++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"-+++++--++++--++++++++++-++++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++++++++-+++++++++++-+":{"1":"5/42","25":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++++++++-+++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++--++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++--++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++--++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++--++++++++++-+++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++++++++-+++++-+++++-+":{"1":"5/42","25":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++++++++-+++++-+++++--+":{"1":"5/42","25":"3/140","28":"587/840","31":"5/42","38":"1/24"},"-+++++--++++--++++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++--++++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++--++++++++++-+++++--":{"1":"7/26","7":"7/26","25":"3/13","31":"3/13"},"-+++++--++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"-+++++--++++--++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"-+++++--++++--++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"-+++++--++++--++++++++++--+++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++++++++--++++++++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++++++++--++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++--++++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++++++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++--++++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++--++++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++--++++++++++--++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++++++++--++++-+++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++++++++--++++-+++++--+":{"1":"5/42","19":"3/92","28":"2549/3864","31":"71/483","38":"1/24"},"-+++++--++++--++++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++--++++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++--++++++++++--++++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++++++++--++++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++++++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"-+++++--++++--++++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++--++++++++++--++++---":{"7":"3/26","14":"7/26","28":"3/13","32":"5/13"},"-+++++--++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--+++++++++-":{"20":"20/21","23":"1/21"},"-+++++--++++--++++++++-":{"10":"1/2","22":"1/2"},"-+++++--++++--+++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++--++++--++++++-":{"18":"2/39","20":"37/39"},"-+++++--++++--+++++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"-+++++--++++--++++-+++++-++++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++-+++++-+++++++++++-+":{"1":"5/42","25":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++-+++++-+++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++--++++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++--++++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++--++++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++--++++-+++++-+++++-":{"1":"17/922","7":"17/922","18":"57/461","25":"333/461","30":"54/461"},"-+++++--++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"-+++++--++++--++++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"-+++++--++++--++++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"-+++++--++++--++++-+++++--+++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++-+++++--++++++++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++-+++++--++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++--++++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++--++++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++--++++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++--++++-+++++--++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++-+++++--++++-+++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++-+++++--++++-+++++--+":{"1":"5/42","19":"3/92","28":"2549/3864","31":"71/483","38":"1/24"},"-+++++--++++--++++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++--++++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++--++++-+++++--++++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++-+++++--++++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++--++++-+++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"-+++++--++++--++++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++--++++-+++++--++++---":{"7":"3/26","14":"7/26","28":"3/13","32":"5/13"},"-+++++--++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--++++-++++-":{"20":"20/21","23":"1/21"},"-+++++--++++--++++-+++-":{"10":"1/2","22":"1/2"},"-+++++--++++--++++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"-+++++--++++--++++-+-":{"19":"1/4","20":"3/4"},"-+++++--++++--++++--+++++":{"19":"37/43","24":"6/43"},"-+++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++--++++--++++--+++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++--++++--++++++++++-+":{"1":"5/42","26":"65/126","32":"163/504","37":"1/24"},"-+++++--++++--++++--++++--++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++--++++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++--++++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++--++++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++--++++--++++--++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++--++++--++++-+++++-+":{"1":"5/42","26":"65/126","32":"163/504","37":"1/24"},"-+++++--++++--++++--++++--++++-+++++--+":{"1":"73/840","14":"3/40","28":"569/840","31":"5/42","38":"1/24"},"-+++++--++++--++++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++--++++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++--++++--++++--++++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--++++--++++--++++--++++-+":{"15":"20/1649","26":"740/4947","31":"1081/3298","32":"4829/9894","37":"37/1649"},"-+++++--++++--++++--++++--++++--++++--+":{"0":"9/1163","14":"365/1163","19":"245/2326","28":"2519/4652","38":"147/4652"},"-+++++--++++--++++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++--++++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++--++++--++++--++++---":{"7":"1/14","14":"1/6","19":"2/21","28":"1/3","32":"1/3"},"-+++++--++++--++++--++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--++++--+++-":{"20":"20/21","23":"1/21"},"-+++++--++++--++++--++-":{"10":"1/2","22":"1/2"},"-+++++--++++--++++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"-+++++--++++--++++---":{"0":"3/86","8":"14/43","10":"9/43","20":"37/86"},"-+++++--++++--+++-":{"10":"23/42","14":"17/42","17":"1/21"},"-+++++--++++--++-":{"14":"1/2","16":"1/2"},"-+++++--++++--+-":{"14":"17/18","15":"1/18"},"-+++++--++++---++++++++++":{"1":"5/13","13":"53/208","14":"63/208","24":"3/52"},"-+++++--++++---+++++++++-+":{"1":"347/1066","7":"185/1066","14":"189/533","18":"15/533","25":"63/533"},"-+++++--++++---+++++++++--+++++":{"1":"51/3182","14":"119/3182","18":"200/1591","25":"1121/1591","30":"5/43"},"-+++++--++++---+++++++++--++++-+":{"1":"70/331","14":"176/331","16":"19/331","18":"21/662","31":"111/662"},"-+++++--++++---+++++++++--++++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++++++++--++++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++---+++++++++--++++--++++--+":{"1":"60/481","18":"23/962","26":"320/1443","32":"1691/2886","38":"21/481"},"-+++++--++++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++---+++++++++--++++---":{"1":"1/6","7":"1/6","26":"1/3","32":"1/3"},"-+++++--++++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++--++++---+++++++++---++++":{"16":"907/2122","18":"20/1061","26":"569/1061","30":"37/2122"},"-+++++--++++---+++++++++---+++-+":{"1":"70/331","14":"176/331","16":"19/331","18":"21/662","31":"111/662"},"-+++++--++++---+++++++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++++++++---+++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++---+++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++---+++++++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++--++++---+++++++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++++++++---+++----":{"7":"37/310","15":"7/310","28":"74/93","33":"29/465"},"-+++++--++++---+++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"-+++++--++++---+++++++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"-+++++--++++---+++++++++----":{"7":"4107/19570","15":"17/19570","16":"74/103","18":"333/9785","27":"72/1957"},"-+++++--++++---++++++++-":{"20":"20/21","23":"1/21"},"-+++++--++++---+++++++-":{"10":"1/2","22":"1/2"},"-+++++--++++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++--++++---+++++-":{"18":"2/39","20":"37/39"},"-+++++--++++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++--++++---+++-++++++":{"1":"5/13","13":"53/208","14":"63/208","24":"3/52"},"-+++++--++++---+++-+++++-+":{"1":"153/724","14":"357/724","18":"5/1448","22":"185/1448","25":"119/724"},"-+++++--++++---+++-+++++--+++++":{"1":"189/898","14":"441/898","19":"100/449","25":"19/449","30":"15/449"},"-+++++--++++---+++-+++++--++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++-+++++--++++-+++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++---+++-+++++--++++-+++++--+":{"1":"5/42","19":"3/92","28":"2549/3864","31":"71/483","38":"1/24"},"-+++++--++++---+++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++---+++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++---+++-+++++--++++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++-+++++--++++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++---+++-+++++--++++--++++--+":{"1":"5/42","19":"23/336","26":"359/1008","32":"209/504","38":"1/24"},"-+++++--++++---+++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++---+++-+++++--++++---":{"7":"111/674","15":"21/674","18":"6/337","26":"80/337","32":"185/337"},"-+++++--++++---+++-+++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++---+++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++--++++---+++-+++++---++++":{"16":"53/158","19":"10/79","26":"41/79","30":"3/158"},"-+++++--++++---+++-+++++---+++-+":{"1":"5/36","14":"35/108","19":"7/36","26":"19/108","31":"1/6"},"-+++++--++++---+++-+++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++-+++++---+++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++---+++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++---+++-+++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++--++++---+++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++-+++++---+++----":{"7":"37/310","15":"7/310","28":"74/93","33":"29/465"},"-+++++--++++---+++-+++++---++-":{"15":"323/5476","18":"9/74","19":"3/4","29":"95/1369"},"-+++++--++++---+++-+++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"-+++++--++++---+++-+++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++---+++-++++-":{"20":"20/21","23":"1/21"},"-+++++--++++---+++-+++-":{"10":"1/2","22":"1/2"},"-+++++--++++---+++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"-+++++--++++---+++-+-":{"19":"1/4","20":"3/4"},"-+++++--++++---+++--+++++":{"19":"37/43","24":"6/43"},"-+++++--++++---+++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++---+++--++++--+++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++--++++--++++++++++-+":{"1":"5/42","26":"65/126","32":"163/504","37":"1/24"},"-+++++--++++---+++--++++--++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++--++++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++--++++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++--++++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++--++++---+++--++++--++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++--++++--++++-+++++-+":{"1":"5/42","26":"65/126","32":"163/504","37":"1/24"},"-+++++--++++---+++--++++--++++-+++++--+":{"1":"5/42","26":"3/28","28":"103/168","31":"5/42","38":"1/24"},"-+++++--++++---+++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++---+++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++---+++--++++--++++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++--++++--++++--++++-+":{"15":"20/1649","26":"740/4947","31":"1081/3298","32":"4829/9894","37":"37/1649"},"-+++++--++++---+++--++++--++++--++++--+":{"1":"15/161","19":"5/46","26":"71/161","28":"209/644","38":"3/92"},"-+++++--++++---+++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++---+++--++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++--++++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++--++++---+++--++++---++++":{"0":"3/82","8":"20/41","26":"37/82","30":"1/41"},"-+++++--++++---+++--++++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++--++++---+++-+++++-+":{"1":"5/42","20":"65/126","32":"163/504","37":"1/24"},"-+++++--++++---+++--++++---+++-+++++--+":{"1":"247/3864","15":"3/184","28":"2771/3864","31":"145/966","38":"29/552"},"-+++++--++++---+++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++--++++---+++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++--++++---+++--++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++---+++--++++---+++--++++-+":{"15":"20/1189","27":"20/1189","31":"941/2378","32":"1283/2378","37":"37/1189"},"-+++++--++++---+++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++---+++--++++---+++---":{"0":"37/894","15":"20/447","19":"77/298","28":"62/447","32":"77/149"},"-+++++--++++---+++--++++---++-":{"15":"17/259","19":"3/14","20":"9/14","29":"20/259"},"-+++++--++++---+++--++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"-+++++--++++---+++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++---+++--+++-":{"20":"20/21","23":"1/21"},"-+++++--++++---+++--++-":{"10":"1/2","22":"1/2"},"-+++++--++++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"-+++++--++++---+++---":{"0":"3/86","8":"14/43","10":"9/43","20":"37/86"},"-+++++--++++---++-":{"7":"3/26","10":"9/13","15":"85/962","17":"50/481"},"-+++++--++++---+-":{"15":"1/18","16":"17/18"},"-+++++--++++----+++++++++":{"1":"1369/4382","15":"37/626","19":"1307/2191","24":"10/313"},"-+++++--++++----++++++++-+":{"1":"37/126","15":"1/18","22":"88/189","25":"5/27"},"-+++++--++++----++++++++--+":{"1":"37/126","15":"1/18","20":"2/21","26":"5/9"},"-+++++--++++----++++++++---++++":{"1":"400/7611","15":"1307/22833","16":"39959/45666","18":"20/2537","30":"37/5074"},"-+++++--++++----++++++++---+++-+":{"1":"14/207","15":"176/3105","16":"2521/3105","18":"7/690","31":"37/690"},"-+++++--++++----++++++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++----++++++++---+++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++----++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++----++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++----++++++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++----++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++--++++----++++++++---+++---+++---":{"1":"53/314","15":"23/314","32":"107/157","38":"12/157"},"-+++++--++++----++++++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++++++++---+++----":{"7":"1/8","16":"7/16","28":"19/48","33":"1/24"},"-+++++--++++----++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"-+++++--++++----++++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++--++++----++++++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++----+++++++-":{"20":"20/21","23":"1/21"},"-+++++--++++----++++++-":{"10":"1/2","22":"1/2"},"-+++++--++++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"-+++++--++++----++++-":{"18":"2/39","20":"37/39"},"-+++++--++++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"-+++++--++++----++-++++++":{"1":"1369/4382","15":"37/626","19":"1307/2191","24":"10/313"},"-+++++--++++----++-+++++-+":{"1":"37/126","15":"1/18","22":"88/189","25":"5/27"},"-+++++--++++----++-+++++--+":{"1":"37/126","15":"1/18","20":"2/21","26":"5/9"},"-+++++--++++----++-+++++---++++":{"1":"35/519","15":"88/1557","16":"2521/3114","19":"10/173","30":"3/346"},"-+++++--++++----++-+++++---+++-+":{"1":"49/534","15":"1/18","16":"566/801","19":"7/89","31":"6/89"},"-+++++--++++----++-+++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++----++-+++++---+++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++----++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++----++-+++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++----++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++--++++----++-+++++---+++---+++---":{"15":"60/1651","18":"53/3302","32":"2907/3302","38":"111/1651"},"-+++++--++++----++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++----++-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"-+++++--++++----++-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++--++++----++-+++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++----++-++++-":{"20":"20/21","23":"1/21"},"-+++++--++++----++-+++-":{"10":"1/2","22":"1/2"},"-+++++--++++----++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"-+++++--++++----++-+-":{"19":"1/4","20":"3/4"},"-+++++--++++----++--+++++":{"19":"37/43","24":"6/43"},"-+++++--++++----++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++----++--++++--+":{"1":"37/138","15":"7/138","19":"1/23","20":"3/23","26":"35/69"},"-+++++--++++----++--++++---++++":{"8":"10/41","15":"7/123","16":"169/246","30":"1/82"},"-+++++--++++----++--++++---+++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"-+++++--++++----++--++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++----++--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"-+++++--++++----++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++----++--++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++----++--++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"-+++++--++++----++--++++---+++---+++---":{"15":"30/1961","19":"317/1961","28":"1109/3922","32":"1004/1961","38":"3/106"},"-+++++--++++----++--++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++----++--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++--++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"-+++++--++++----++--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"-+++++--++++----++--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"-+++++--++++----++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++----++--+++-":{"20":"20/21","23":"1/21"},"-+++++--++++----++--++-":{"10":"1/2","22":"1/2"},"-+++++--++++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"-+++++--++++----++---":{"0":"3/86","8":"14/43","10":"9/43","20":"37/86"},"-+++++--++++----+-":{"16":"20/21","17":"1/21"},"-+++++--++++-----++++++++":{"1":"1369/4382","15":"37/626","19":"1307/2191","24":"10/313"},"-+++++--++++-----+++++++-+":{"1":"37/126","15":"1/18","22":"88/189","25":"5/27"},"-+++++--++++-----+++++++--+":{"1":"37/126","15":"1/18","20":"2/21","26":"5/9"},"-+++++--++++-----+++++++---++++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++--++++-----+++++++---+++-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++--++++-----+++++++---+++--+":{"1":"6/25","15":"4/125","16":"31/125","18":"9/250","32":"111/250"},"-+++++--++++-----+++++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+++++++---+++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+++++++---+++---+++---":{"15":"1/92","16":"53/184","32":"15/23","38":"9/184"},"-+++++--++++-----+++++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+++++++---+++----":{"1":"37/86","7":"37/86","27":"3/43","33":"3/43"},"-+++++--++++-----+++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"-+++++--++++-----+++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++--++++-----+++++++----+++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++--++++-----+++++++----++-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++--++++-----+++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"-+++++--++++-----+++++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+++++++----++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"-+++++--++++-----+++++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"-+++++--++++-----+++++++----++----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+++++++----++----++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"-+++++--++++-----+++++++----++----+-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++--++++-----+++++++----+-":{"26":"1/9","28":"23/27","29":"1/27"},"-+++++--++++-----+++++++-----++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++--++++-----+++++++-----+-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++--++++-----+++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"-+++++--++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+++++++-----+----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+++++++-----+----++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-----+++++++-----+----+-":{"7":"37/271","17":"55/813","28":"629/813","35":"6/271"},"-+++++--++++-----+++++++-----+-----":{"7":"1/7","17":"1/21","34":"17/21"},"-+++++--++++-----+++++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+++++-":{"6":"17/4874","16":"5780/7311","17":"340/7311","18":"37/4874","22":"370/2437"},"-+++++--++++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"-+++++--++++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"-+++++--++++-----++-":{"17":"19/811","18":"103/811","19":"689/811"},"-+++++--++++-----+-++++++":{"1":"1369/4382","15":"37/626","19":"1307/2191","24":"10/313"},"-+++++--++++-----+-+++++-+":{"1":"37/126","15":"1/18","22":"88/189","25":"5/27"},"-+++++--++++-----+-+++++--+":{"1":"37/126","15":"1/18","20":"2/21","26":"5/9"},"-+++++--++++-----+-+++++---++++":{"1":"35/236","16":"333/472","19":"15/118","30":"9/472"},"-+++++--++++-----+-+++++---+++-+":{"1":"1/7","16":"216/343","19":"6/49","31":"36/343"},"-+++++--++++-----+-+++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+-+++++---+++--++++-+":{"1":"5/42","19":"65/294","32":"727/1176","37":"1/24"},"-+++++--++++-----+-+++++---+++--++++---":{"1":"16/109","16":"71/109","19":"5/109","28":"31/218","38":"3/218"},"-+++++--++++-----+-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++-----+-+++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+-+++++---+++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+-+++++---+++---+++---":{"15":"60/1651","18":"53/3302","32":"2907/3302","38":"111/1651"},"-+++++--++++-----+-+++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"-+++++--++++-----+-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++--++++-----+-+++++----+++":{"1":"35/236","16":"333/472","19":"15/118","30":"9/472"},"-+++++--++++-----+-+++++----++-+":{"1":"1/7","16":"216/343","19":"6/49","31":"36/343"},"-+++++--++++-----+-+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"-+++++--++++-----+-+++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+-+++++----++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+-+++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"-+++++--++++-----+-+++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+-+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-+++++--++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+-+++++----+-":{"18":"6/157","19":"37/157","28":"323/471","29":"19/471"},"-+++++--++++-----+-+++++-----++":{"1":"35/236","16":"333/472","19":"15/118","30":"9/472"},"-+++++--++++-----+-+++++-----+-+":{"1":"1/7","16":"216/343","19":"6/49","31":"36/343"},"-+++++--++++-----+-+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"-+++++--++++-----+-+++++-----+---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+-+++++-----+---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+-+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-----+-+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"-+++++--++++-----+-+++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"-+++++--++++-----+-+++++-----+----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+-+++++-----+----++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"-+++++--++++-----+-+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-----+-+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"-+++++--++++-----+-+++++-----+-----":{"7":"1/7","17":"1/21","34":"17/21"},"-+++++--++++-----+-+++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+-+++-":{"6":"5/1538","16":"1700/2307","17":"100/2307","19":"37/769","22":"259/1538"},"-+++++--++++-----+-++-":{"14":"697/1078","17":"41/539","19":"115/539","21":"69/1078"},"-+++++--++++-----+-+-":{"6":"2/667","16":"1360/2001","17":"80/2001","19":"111/1334","20":"259/1334"},"-+++++--++++-----+--+++++":{"19":"37/43","24":"6/43"},"-+++++--++++-----+--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++-----+--++++--+":{"1":"37/138","15":"7/138","19":"1/23","20":"3/23","26":"35/69"},"-+++++--++++-----+--++++---++++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++--++++-----+--++++---+++-+":{"1":"1/8","8":"133/888","16":"49/74","27":"3/148","31":"19/444"},"-+++++--++++-----+--++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"-+++++--++++-----+--++++---+++--++++---":{"1":"1/14","8":"5/28","16":"39/56","28":"1/28","38":"1/56"},"-+++++--++++-----+--++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++-----+--++++---+++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+--++++---+++---+++-+":{"17":"2/337","27":"2/337","32":"1591/3370","34":"851/1685","37":"37/3370"},"-+++++--++++-----+--++++---+++---+++---":{"15":"30/1961","19":"317/1961","28":"1109/3922","32":"1004/1961","38":"3/106"},"-+++++--++++-----+--++++---+++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+--++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"-+++++--++++-----+--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"-+++++--++++-----+--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"-+++++--++++-----+--++++----+++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++--++++-----+--++++----++-+":{"1":"37/536","8":"373/1608","16":"79/134","21":"3/268","31":"79/804"},"-+++++--++++-----+--++++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+--++++----++--++++-+":{"17":"60/3757","20":"740/3757","31":"2233/7514","32":"3459/7514","37":"111/3757"},"-+++++--++++-----+--++++----++--++++---":{"0":"31/802","8":"20/1203","20":"880/1203","27":"111/802","38":"30/401"},"-+++++--++++-----+--++++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++-----+--++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+--++++----++---+++-+":{"17":"2/307","29":"2/307","32":"1471/3070","34":"761/1535","37":"37/3070"},"-+++++--++++-----+--++++----++---+++---":{"27":"11/159","28":"227/318","32":"10/53","38":"3/106"},"-+++++--++++-----+--++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-----+--++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-+++++--++++-----+--++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"-+++++--++++-----+--++++----+-":{"19":"1/16","20":"3/16","28":"17/24","29":"1/24"},"-+++++--++++-----+--++++-----++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++--++++-----+--++++-----+-+":{"1":"37/536","8":"373/1608","16":"79/134","21":"3/268","31":"79/804"},"-+++++--++++-----+--++++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+--++++-----+--++++-+":{"17":"60/3757","20":"740/3757","31":"2233/7514","32":"3459/7514","37":"111/3757"},"-+++++--++++-----+--++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++-----+--++++-----+--+++-":{"17":"46/1017","28":"851/1017","32":"37/339","35":"1/113"},"-+++++--++++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++--++++-----+--++++-----+---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-----+--++++-----+---+++-+":{"17":"2/307","29":"2/307","32":"1471/3070","34":"761/1535","37":"37/3070"},"-+++++--++++-----+--++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++-----+--++++-----+---++-":{"17":"2/41","28":"37/41","33":"1/41","35":"1/41"},"-+++++--++++-----+--++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"-+++++--++++-----+--++++-----+----":{"0":"19/370","17":"76/1369","19":"9/370","28":"32/37","33":"27/6845"},"-+++++--++++-----+--++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+--++-":{"0":"4/409","8":"37/409","16":"833/1227","17":"49/1227","22":"74/409"},"-+++++--++++-----+--+-":{"9":"1/2","21":"1/2"},"-+++++--++++-----+---":{"0":"3/74","8":"20/37","19":"9/148","20":"53/148"},"-+++++--++++------+++++++":{"1":"185/1011","9":"53/2022","14":"1517/2022","24":"41/1011"},"-+++++--++++------++++++-+":{"1":"37/126","15":"1/18","25":"41/63"},"-+++++--++++------++++++--+":{"1":"37/147","17":"1/21","26":"103/147"},"-+++++--++++------++++++---+":{"1":"37/50","15":"1/150","17":"2/15","27":"3/25"},"-+++++--++++------++++++----+++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++--++++------++++++----++-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++--++++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"-+++++--++++------++++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++------++++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++------++++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"-+++++--++++------++++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"-+++++--++++------++++++----++----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++------++++++----++----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++------++++++----++----++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"-+++++--++++------++++++----++----+-":{"28":"20/21","35":"1/21"},"-+++++--++++------++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++----+-":{"28":"20/21","29":"1/21"},"-+++++--++++------++++++-----++":{"1":"400/2569","16":"4107/5138","18":"60/2569","30":"111/5138"},"-+++++--++++------++++++-----+-+":{"1":"10/67","16":"333/469","18":"3/134","31":"111/938"},"-+++++--++++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"-+++++--++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++------++++++-----+----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++------++++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"-+++++--++++------++++++-----+-----++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++--++++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++------++++++-----+------":{"1":"37/86","7":"37/86","29":"3/43","35":"3/43"},"-+++++--++++------++++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++--++++------++++++-------+":{"1":"370/1359","17":"70/1359","18":"37/906","31":"1727/2718"},"-+++++--++++------++++++--------+":{"1":"370/1359","17":"70/1359","18":"37/906","32":"1727/2718"},"-+++++--++++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"-+++++--++++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"-+++++--++++------++++++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++--++++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++------++++++------------+":{"36":"1"},"-+++++--++++------++++++-------------+":{"35":"17/37","37":"20/37"},"-+++++--++++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++--++++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"-+++++--++++------++++-":{"20":"1/2","22":"1/2"},"-+++++--++++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"-+++++--++++------++-":{"19":"1/2","20":"1/2"},"-+++++--++++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"-+++++--++++-------++++++":{"1":"185/1011","9":"53/2022","14":"1517/2022","24":"41/1011"},"-+++++--++++-------+++++-+":{"1":"79/412","9":"5/412","14":"123/206","25":"41/206"},"-+++++--++++-------+++++--+":{"1":"37/147","17":"1/21","26":"103/147"},"-+++++--++++-------+++++---+":{"1":"37/50","15":"1/150","17":"2/15","27":"3/25"},"-+++++--++++-------+++++----+++":{"1":"35/236","16":"333/472","19":"15/118","30":"9/472"},"-+++++--++++-------+++++----++-+":{"1":"1/7","16":"216/343","19":"6/49","31":"36/343"},"-+++++--++++-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"-+++++--++++-------+++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-------+++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++-------+++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"-+++++--++++-------+++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-+++++--++++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-------+++++----+-":{"28":"20/21","29":"1/21"},"-+++++--++++-------+++++-----++":{"1":"35/236","16":"333/472","19":"15/118","30":"9/472"},"-+++++--++++-------+++++-----+-+":{"1":"1/7","16":"216/343","19":"6/49","31":"36/343"},"-+++++--++++-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"-+++++--++++-------+++++-----+---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-------+++++-----+---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"-+++++--++++-------+++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"-+++++--++++-------+++++-----+----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-------+++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"-+++++--++++-------+++++-----+-----++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++--++++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-------+++++-----+------":{"3":"1/20","17":"1/20","18":"17/60","29":"1/3","35":"17/60"},"-+++++--++++-------+++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++--++++-------+++++-------+":{"10":"499/630","17":"499/11655","19":"8/315","29":"8/1665","31":"17/126"},"-+++++--++++-------+++++--------+":{"1":"37/147","17":"1/21","19":"74/343","32":"499/1029"},"-+++++--++++-------+++++---------+":{"19":"37/50","27":"1/150","29":"2/15","33":"3/25"},"-+++++--++++-------+++++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-------+++++----------++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"-+++++--++++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"-+++++--++++-------+++++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-+++++--++++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-+++++--++++-------+++++------------+":{"36":"1"},"-+++++--++++-------+++++-------------+":{"35":"17/37","37":"20/37"},"-+++++--++++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++--++++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"-+++++--++++-------+++-":{"20":"1/2","22":"1/2"},"-+++++--++++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"-+++++--++++-------+-":{"19":"1/2","20":"1/2"},"-+++++--++++--------+++++":{"1":"185/1011","9":"53/2022","14":"1517/2022","24":"41/1011"},"-+++++--++++--------++++-+":{"1":"147/916","9":"15/916","14":"132/229","19":"25/458","25":"44/229"},"-+++++--++++--------++++--+":{"1":"37/147","17":"1/21","26":"103/147"},"-+++++--++++--------++++---+":{"1":"37/50","15":"1/150","17":"2/15","27":"3/25"},"-+++++--++++--------++++----+++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++--++++--------++++----++-+":{"1":"37/536","8":"373/1608","16":"79/134","21":"3/268","31":"79/804"},"-+++++--++++--------++++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++----++--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"-+++++--++++--------++++----++--++++---":{"8":"185/1012","17":"25/1012","27":"149/3036","28":"4403/6072","38":"37/2024"},"-+++++--++++--------++++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++--++++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++--++++--------++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++----++---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"-+++++--++++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"-+++++--++++--------++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++--++++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-+++++--++++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"-+++++--++++--------++++----+-":{"28":"20/21","29":"1/21"},"-+++++--++++--------++++-----++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++--++++--------++++-----+-+":{"1":"37/536","8":"373/1608","16":"79/134","21":"3/268","31":"79/804"},"-+++++--++++--------++++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++-----+--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"-+++++--++++--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-+++++--++++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++--++++--------++++-----+---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++-----+---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"-+++++--++++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"-+++++--++++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"-+++++--++++--------++++-----+----+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++-----+----++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"-+++++--++++--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"-+++++--++++--------++++-----+-----":{"18":"16/367","19":"9/367","29":"19/367","34":"323/367"},"-+++++--++++--------++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++--++++--------++++-------+":{"8":"8/63","10":"29/42","17":"1/21","31":"17/126"},"-+++++--++++--------++++--------+":{"0":"5/272","8":"9/16","17":"7/272","29":"5/272","32":"3/8"},"-+++++--++++--------++++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"-+++++--++++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"-+++++--++++--------++++---------+-":{"0":"1/23","1":"40/161","29":"19/5957","33":"646/17871","34":"323/483"},"-+++++--++++--------++++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"-+++++--++++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++--------++++----------+-":{"34":"20/21","35":"1/21"},"-+++++--++++--------++++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++--++++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"-+++++--++++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++--++++--------++++------------+":{"36":"1"},"-+++++--++++--------++++-------------+":{"35":"17/37","37":"20/37"},"-+++++--++++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++--++++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"-+++++--++++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"-+++++--++++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"-+++++--++++---------":{"0":"3/86","8":"14/43","10":"9/43","20":"37/86"},"-+++++--+++-":{"1":"23/42","8":"17/42","11":"1/21"},"-+++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"-+++++--+-":{"8":"17/18","9":"1/18"},"-+++++---++++":{"1":"31/70","8":"37/70","12":"1/35"},"-+++++---+++-+":{"7":"1/2","13":"1/2"},"-+++++---+++--+":{"8":"1/2","14":"1/2"},"-+++++---+++---++++":{"1":"10/79","8":"41/79","16":"53/158","18":"3/158"},"-+++++---+++---+++-+":{"1":"1/6","4":"1/6","8":"1/2","19":"1/6"},"-+++++---+++---+++--+++++":{"19":"37/43","24":"6/43"},"-+++++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"-+++++---+++---+++--++++--+++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++--++++--++++++++++-+":{"1":"5/42","26":"65/126","32":"163/504","37":"1/24"},"-+++++---+++---+++--++++--++++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++---+++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++---+++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++---+++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++---+++---+++--++++--++++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++--++++--++++-+++++-+":{"1":"5/42","26":"65/126","32":"163/504","37":"1/24"},"-+++++---+++---+++--++++--++++-+++++--+":{"1":"5/42","26":"3/28","28":"103/168","31":"5/42","38":"1/24"},"-+++++---+++---+++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++---+++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++---+++--++++--++++--":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"-+++++---+++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"-+++++---+++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-+++++---+++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"-+++++---+++---+++--++++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++--++++---+++++++++-+":{"1":"5/42","20":"65/126","32":"163/504","37":"1/24"},"-+++++---+++---+++--++++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++---+++---+++--++++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++---+++---+++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++---+++---+++--++++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++---+++---+++--++++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++--++++---+++-+++++-+":{"1":"5/42","20":"65/126","32":"163/504","37":"1/24"},"-+++++---+++---+++--++++---+++-+++++--+":{"1":"247/3864","15":"3/184","28":"2771/3864","31":"145/966","38":"29/552"},"-+++++---+++---+++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++---+++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++---+++--++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++--++++---+++--++++-+":{"15":"20/1189","27":"20/1189","31":"941/2378","32":"1283/2378","37":"37/1189"},"-+++++---+++---+++--++++---+++--++++--+":{"1":"1/652","8":"145/326","15":"39/652","28":"293/652","38":"29/652"},"-+++++---+++---+++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---+++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++---+++--++++---+++---":{"8":"37/118","15":"3/118","28":"16/59","32":"23/59"},"-+++++---+++---+++--++++---++-":{"15":"17/259","19":"3/14","20":"9/14","29":"20/259"},"-+++++---+++---+++--++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"-+++++---+++---+++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++---+++--+++-":{"20":"20/21","23":"1/21"},"-+++++---+++---+++--++-":{"10":"1/2","22":"1/2"},"-+++++---+++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"-+++++---+++---+++---++++":{"19":"37/43","24":"6/43"},"-+++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++---+++---+++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++---+++---+++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++---+++---+++---+++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++---+++---+++---+++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++---+++---+++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++---+++---+++---+++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"-+++++---+++---+++---+++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---+++---+++---+++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++---+++---+++---+++---+++-+++++--+":{"1":"247/3864","15":"3/184","28":"2771/3864","31":"145/966","38":"29/552"},"-+++++---+++---+++---+++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++---+++---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++---+++---+++---+++--":{"0":"21/494","15":"8/247","16":"62/247","20":"259/494","31":"37/247"},"-+++++---+++---+++---+++---++-":{"10":"3/5","15":"17/370","20":"3/10","29":"2/37"},"-+++++---+++---+++---+++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"-+++++---+++---+++---+++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++---+++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"-+++++---+++---+++---+-":{"10":"1/2","22":"1/2"},"-+++++---+++---+++----":{"0":"1/22","16":"10/11","21":"1/22"},"-+++++---+++---++-":{"8":"3/10","10":"3/5","15":"17/370","17":"2/37"},"-+++++---+++---+-":{"8":"1/6","15":"1/18","16":"7/9"},"-+++++---+++----+++":{"1":"5/66","8":"37/176","15":"53/1584","16":"265/396","18":"1/88"},"-+++++---+++----++-+":{"1":"1/6","4":"1/6","8":"1/2","19":"1/6"},"-+++++---+++----++--+++++":{"19":"37/43","24":"6/43"},"-+++++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"-+++++---+++----++--++++--+":{"1":"37/138","15":"7/138","19":"1/23","20":"3/23","26":"35/69"},"-+++++---+++----++--++++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++----++--++++---+++++++++-+":{"1":"5/42","20":"65/126","32":"163/504","37":"1/24"},"-+++++---+++----++--++++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++---+++----++--++++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++---+++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++---+++----++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++---+++----++--++++---++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"-+++++---+++----++--++++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++----++--++++---+++-+++++-+":{"1":"5/42","20":"65/126","32":"163/504","37":"1/24"},"-+++++---+++----++--++++---+++-+++++--+":{"1":"5/42","20":"1/4","28":"67/168","31":"4/21","38":"1/24"},"-+++++---+++----++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++----++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++----++--++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++----++--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"-+++++---+++----++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++----++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++----++--++++---+++---":{"8":"3/7","17":"9/259","19":"10/259","28":"5/37","32":"94/259"},"-+++++---+++----++--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"-+++++---+++----++--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"-+++++---+++----++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++----++--+++-":{"20":"20/21","23":"1/21"},"-+++++---+++----++--++-":{"10":"1/2","22":"1/2"},"-+++++---+++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"-+++++---+++----++---++++":{"19":"37/43","24":"6/43"},"-+++++---+++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++----++---+++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++----++---+++---+++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++---+++----++---+++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++---+++----++---+++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++---+++----++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++---+++----++---+++---++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"-+++++---+++----++---+++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++----++---+++---+++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++---+++----++---+++---+++-+++++--+":{"1":"1/84","16":"3/8","28":"19/42","31":"5/42","38":"1/24"},"-+++++---+++----++---+++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++----++---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++----++---+++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++----++---+++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"-+++++---+++----++---+++---+++--++++--+":{"0":"1/37","16":"55/74","20":"15/74","28":"1/148","38":"3/148"},"-+++++---+++----++---+++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++----++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++----++---+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++----++---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++----++---+++---++-":{"10":"3/5","20":"3/10","27":"17/370","29":"2/37"},"-+++++---+++----++---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++---+++----++---+++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++----++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"-+++++---+++----++---+-":{"10":"1/2","22":"1/2"},"-+++++---+++----++----":{"0":"1/22","16":"10/11","21":"1/22"},"-+++++---+++----+-":{"16":"20/21","17":"1/21"},"-+++++---+++-----++":{"1":"140/841","8":"1307/1682","9":"53/1682","18":"21/841"},"-+++++---+++-----+-+":{"1":"7/61","8":"18/61","16":"85/183","17":"5/183","19":"6/61"},"-+++++---+++-----+--+++++":{"19":"37/43","24":"6/43"},"-+++++---+++-----+--++++-+":{"19":"1/2","25":"1/2"},"-+++++---+++-----+--++++--+":{"1":"37/138","15":"7/138","19":"1/23","20":"3/23","26":"35/69"},"-+++++---+++-----+--++++---++++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++---+++-----+--++++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+--++++---+++-+++++-+":{"1":"5/42","20":"65/126","32":"163/504","37":"1/24"},"-+++++---+++-----+--++++---+++-+++++--+":{"1":"5/42","20":"1/4","28":"67/168","31":"4/21","38":"1/24"},"-+++++---+++-----+--++++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++-----+--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++-----+--++++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"-+++++---+++-----+--++++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++-----+--++++---+++---":{"8":"3/7","17":"9/259","19":"10/259","28":"5/37","32":"94/259"},"-+++++---+++-----+--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"-+++++---+++-----+--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"-+++++---+++-----+--++++----+++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++---+++-----+--++++----++-+":{"1":"8/65","16":"28/65","20":"133/390","27":"1/130","31":"19/195"},"-+++++---+++-----+--++++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+--++++----++--++++-+":{"17":"60/3757","20":"740/3757","31":"2233/7514","32":"3459/7514","37":"111/3757"},"-+++++---+++-----+--++++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++-----+--++++----++---":{"8":"3/7","17":"9/259","27":"10/777","28":"5/21","32":"2/7"},"-+++++---+++-----+--++++----+-":{"19":"1/16","20":"3/16","28":"17/24","29":"1/24"},"-+++++---+++-----+--++++-----++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++---+++-----+--++++-----+-+":{"1":"8/65","16":"28/65","20":"133/390","27":"1/130","31":"19/195"},"-+++++---+++-----+--++++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+--++++-----+--++++-+":{"17":"60/3757","20":"740/3757","31":"2233/7514","32":"3459/7514","37":"111/3757"},"-+++++---+++-----+--++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++-----+--++++-----+--+++-":{"17":"46/1017","28":"851/1017","32":"37/339","35":"1/113"},"-+++++---+++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++---+++-----+--++++-----+---":{"0":"10/253","8":"27/253","17":"13/253","28":"185/253","32":"18/253"},"-+++++---+++-----+--++++------":{"17":"1/2","29":"1/2"},"-+++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"-+++++---+++-----+--++-":{"6":"1/426","16":"340/639","17":"20/639","20":"37/213","22":"37/142"},"-+++++---+++-----+--+-":{"9":"1/2","21":"1/2"},"-+++++---+++-----+---++++":{"19":"37/43","24":"6/43"},"-+++++---+++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++-----+---+++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++-----+---+++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+---+++---+++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++---+++-----+---+++---+++-+++++--+":{"1":"5/18","27":"1/12","28":"19/72","31":"5/18","38":"7/72"},"-+++++---+++-----+---+++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++-----+---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++---+++-----+---+++---+++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+---+++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"-+++++---+++-----+---+++---+++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++-----+---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++-----+---+++---++-":{"10":"3/5","20":"3/10","27":"17/370","29":"2/37"},"-+++++---+++-----+---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++---+++-----+---+++----+++":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++-----+---+++----++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+---+++----++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++---+++-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++---+++-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"-+++++---+++-----+---+++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+---+++----++--++++-+":{"17":"20/889","29":"20/889","31":"761/1778","32":"863/1778","37":"37/889"},"-+++++---+++-----+---+++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++-----+---+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"-+++++---+++-----+---+++----+-":{"10":"2/9","20":"1/9","28":"17/27","29":"1/27"},"-+++++---+++-----+---+++-----++":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++-----+---+++-----+-+":{"0":"19/460","9":"21/460","16":"17/920","28":"703/920","31":"3/23"},"-+++++---+++-----+---+++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++-----+---+++-----+--++++-+":{"17":"20/889","29":"20/889","31":"761/1778","32":"863/1778","37":"37/889"},"-+++++---+++-----+---+++-----+--++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++---+++-----+---+++-----+--+++-":{"17":"46/1017","28":"851/1017","32":"37/339","35":"1/113"},"-+++++---+++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++---+++-----+---+++-----+---":{"0":"37/766","17":"20/383","20":"27/766","28":"322/383","32":"9/383"},"-+++++---+++-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"-+++++---+++-----+---+-":{"0":"37/646","9":"20/323","20":"231/646","22":"169/323"},"-+++++---+++-----+----":{"9":"1/2","21":"1/2"},"-+++++---+++------+":{"1":"40/157","8":"111/157","18":"6/157"},"-+++++---+++-------+":{"1":"7/46","8":"1/2","10":"5/23","19":"3/23"},"-+++++---+++--------+++++":{"1":"140/841","8":"1307/1682","9":"53/1682","24":"21/841"},"-+++++---+++--------++++-+":{"1":"79/412","3":"5/412","8":"123/206","25":"41/206"},"-+++++---+++--------++++--+":{"1":"37/147","17":"1/21","26":"103/147"},"-+++++---+++--------++++---+":{"1":"37/50","15":"1/150","17":"2/15","27":"3/25"},"-+++++---+++--------++++----+++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++---+++--------++++----++-+":{"1":"21/131","16":"55/131","17":"1/131","20":"42/131","31":"12/131"},"-+++++---+++--------++++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++----++--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"-+++++---+++--------++++----++--++++---":{"17":"10/427","20":"185/427","27":"104/1281","28":"1073/2562","38":"37/854"},"-+++++---+++--------++++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++--------++++----++---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++----++---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"-+++++---+++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"-+++++---+++--------++++----++---++-":{"28":"20/21","35":"1/21"},"-+++++---+++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-+++++---+++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"-+++++---+++--------++++----+-":{"1":"1/28","8":"1/12","28":"53/63","29":"5/126"},"-+++++---+++--------++++-----++":{"1":"5/34","16":"37/68","20":"5/17","30":"1/68"},"-+++++---+++--------++++-----+-+":{"1":"21/131","16":"55/131","17":"1/131","20":"42/131","31":"12/131"},"-+++++---+++--------++++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++-----+--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"-+++++---+++--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-+++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++---+++--------++++-----+---++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++-----+---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"-+++++---+++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"-+++++---+++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"-+++++---+++--------++++-----+----":{"0":"13/337","1":"287/674","8":"323/674","29":"380/12469","33":"323/12469"},"-+++++---+++--------++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++--------++++-------+":{"0":"8/221","10":"21/26","17":"1/221","29":"8/221","31":"3/26"},"-+++++---+++--------++++--------+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++--------++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"-+++++---+++--------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++--------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++--------+-":{"32":"17/18","33":"1/18"},"-+++++---+++--------++++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"-+++++---+++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"-+++++---+++--------++++---------+-":{"0":"1/23","1":"37/138","8":"19/414","33":"19/621","34":"380/621"},"-+++++---+++--------++++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"-+++++---+++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++--------++++----------+-":{"8":"37/178","11":"3/178","34":"391/534","35":"23/534"},"-+++++---+++--------++++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"-+++++---+++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"-+++++---+++--------++++------------+":{"36":"1"},"-+++++---+++--------++++-------------+":{"35":"17/37","37":"20/37"},"-+++++---+++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++---+++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"-+++++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"-+++++---+++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"-+++++---+++---------++++":{"1":"140/841","8":"1307/1682","9":"53/1682","24":"21/841"},"-+++++---+++---------+++-+":{"3":"1/35","8":"37/105","20":"79/210","25":"17/70"},"-+++++---+++---------+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++---------+++---+":{"1":"37/50","15":"1/150","17":"2/15","27":"3/25"},"-+++++---+++---------+++----+++":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++---------+++----++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"-+++++---+++---------+++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---------+++----++--++++-+":{"9":"20/839","29":"20/839","31":"651/1678","32":"873/1678","37":"37/839"},"-+++++---+++---------+++----++--++++---":{"1":"370/893","9":"41/893","17":"9/47","31":"200/893","38":"111/893"},"-+++++---+++---------+++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++---+++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-+++++---+++---------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"-+++++---+++---------+++----+-":{"1":"1/28","8":"1/12","28":"53/63","29":"5/126"},"-+++++---+++---------+++-----++":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++---------+++-----+-+":{"0":"19/460","9":"21/460","16":"17/920","28":"703/920","31":"3/23"},"-+++++---+++---------+++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---------+++-----+--++++-+":{"9":"20/839","29":"20/839","31":"651/1678","32":"873/1678","37":"37/839"},"-+++++---+++---------+++-----+--++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++---+++---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-+++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++---+++---------+++-----+---":{"0":"35/1926","1":"100/963","20":"323/642","29":"38/963","32":"323/963"},"-+++++---+++---------+++------+":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++---+++---------+++-------+":{"0":"8/221","10":"21/26","17":"1/221","29":"8/221","31":"3/26"},"-+++++---+++---------+++--------+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---------+++--------++++-+":{"9":"20/789","21":"20/789","31":"541/1578","32":"883/1578","37":"37/789"},"-+++++---+++---------+++--------++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++---+++---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++--------+-":{"32":"17/18","33":"1/18"},"-+++++---+++---------+++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---------+++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"-+++++---+++---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"-+++++---+++---------+++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"-+++++---+++---------+++---------+-":{"0":"7/142","1":"20/71","20":"19/426","33":"19/639","34":"380/639"},"-+++++---+++---------+++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---------+++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"-+++++---+++---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-+++++---+++---------+++----------+-":{"8":"37/178","11":"3/178","34":"391/534","35":"23/534"},"-+++++---+++---------+++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++---+++---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"-+++++---+++---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-+++++---+++---------+++------------+":{"36":"1"},"-+++++---+++---------+++-------------+":{"35":"17/37","37":"20/37"},"-+++++---+++---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++---+++---------++-":{"4":"1/7","10":"17/21","23":"1/21"},"-+++++---+++---------+-":{"10":"1/2","22":"1/2"},"-+++++---+++----------":{"0":"1/22","10":"10/11","21":"1/22"},"-+++++---++-":{"1":"1/7","10":"17/21","11":"1/21"},"-+++++---+-":{"8":"1/6","9":"1/18","10":"7/9"},"-+++++----+++":{"1":"569/626","9":"37/626","12":"10/313"},"-+++++----++-+":{"9":"1/18","13":"17/18"},"-+++++----++--+":{"9":"1/18","14":"17/18"},"-+++++----++---+":{"9":"1/2","15":"1/2"},"-+++++----++----+++":{"1":"10/243","9":"41/729","16":"1307/1458","18":"1/162"},"-+++++----++----++-+":{"1":"10/93","4":"58/89","9":"1/18","19":"5/27"},"-+++++----++----++--+":{"1":"37/138","9":"7/138","19":"1/23","20":"44/69"},"-+++++----++----++---++++":{"19":"37/43","24":"6/43"},"-+++++----++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"-+++++----++----++---+++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++----++---+++---+++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++----++---+++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++----++----++---+++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++----++----++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++----++----++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++----++----++---+++---++++-":{"9":"1/21","16":"37/42","31":"1/14"},"-+++++----++----++---+++---+++-":{"9":"1/20","16":"37/40","30":"1/40"},"-+++++----++----++---+++---++-":{"9":"1/22","10":"10/11","27":"17/814","29":"10/407"},"-+++++----++----++---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++----++----++---+++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++----++----++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"-+++++----++----++---+-":{"0":"1/59","9":"1/59","10":"77/118","22":"37/118"},"-+++++----++----++----":{"0":"1/22","16":"10/11","21":"1/22"},"-+++++----++----+-":{"9":"1/39","16":"37/39","17":"1/39"},"-+++++----++-----++":{"1":"4600/18983","9":"2553/37966","14":"22219/37966","17":"1307/18983","18":"690/18983"},"-+++++----++-----+-+":{"1":"5/86","9":"9/602","16":"748/903","17":"44/903","19":"15/301"},"-+++++----++-----+--+":{"1":"5/28","9":"1/28","16":"17/42","17":"1/42","20":"5/14"},"-+++++----++-----+---++++":{"19":"37/43","24":"6/43"},"-+++++----++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++----++-----+---+++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++---+++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++-----+---+++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++----++-----+---+++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++----++-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++----++-----+---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++----++-----+---+++---++++-":{"1":"703/4204","16":"4921/8408","21":"57/2102","30":"373/8408","31":"185/1051"},"-+++++----++-----+---+++---+++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++---+++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++-----+---+++---+++-+++++--+":{"1":"5/18","27":"1/12","28":"19/72","31":"5/18","38":"7/72"},"-+++++----++-----+---+++---+++-++++-":{"28":"20/21","35":"1/21"},"-+++++----++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++----++-----+---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-+++++----++-----+---+++---+++--":{"1":"37/70","9":"1/10","27":"3/35","31":"2/7"},"-+++++----++-----+---+++---++-":{"9":"1/22","10":"10/11","27":"17/814","29":"10/407"},"-+++++----++-----+---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++----++-----+---+++----+++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++----++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++-----+---+++----++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++----++-----+---+++----+++++++-":{"28":"20/21","35":"1/21"},"-+++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++----++-----+---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"-+++++----++-----+---+++----+++-":{"1":"703/4204","16":"4921/8408","21":"57/2102","30":"373/8408","31":"185/1051"},"-+++++----++-----+---+++----++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++----++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"-+++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++----++-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"-+++++----++-----+---+++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++----++--++++-+":{"17":"20/889","29":"20/889","31":"761/1778","32":"863/1778","37":"37/889"},"-+++++----++-----+---+++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++----++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++-----+---+++----++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"-+++++----++-----+---+++----++---":{"9":"3/169","17":"3/169","27":"22/507","28":"407/507","32":"20/169"},"-+++++----++-----+---+++----+-":{"0":"1/24","9":"1/24","10":"5/6","17":"1/24","29":"1/24"},"-+++++----++-----+---+++-----++":{"0":"1/40","10":"1/2","28":"37/80","30":"1/80"},"-+++++----++-----+---+++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++-----+---+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++----++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"-+++++----++-----+---+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"-+++++----++-----+---+++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++-----+---+++-----+--++++-+":{"17":"20/889","29":"20/889","31":"761/1778","32":"863/1778","37":"37/889"},"-+++++----++-----+---+++-----+--++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++----++-----+---+++-----+--+++-":{"9":"37/3851","17":"689/11553","28":"10693/11553","35":"20/3851"},"-+++++----++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++-----+---+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++----++-----+---+++-----+---":{"9":"3/169","17":"3/169","28":"407/507","29":"22/507","32":"20/169"},"-+++++----++-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++----++-----+---++-":{"17":"1/2","23":"1/2"},"-+++++----++-----+---+-":{"20":"1/6","21":"1/18","22":"7/9"},"-+++++----++-----+----":{"0":"1/22","10":"10/11","21":"1/22"},"-+++++----++------+":{"1":"40/157","8":"111/157","18":"6/157"},"-+++++----++-------+":{"1":"7/138","9":"1/18","10":"176/207","19":"1/23"},"-+++++----++--------+":{"1":"37/138","9":"7/138","19":"1/23","20":"44/69"},"-+++++----++---------++++":{"1":"460/2309","8":"1727/2309","11":"53/2309","24":"69/2309"},"-+++++----++---------+++-+":{"20":"1/2","25":"1/2"},"-+++++----++---------+++--+":{"20":"1/2","26":"1/2"},"-+++++----++---------+++---+":{"1":"51/70","9":"17/2590","11":"2/259","17":"36/259","27":"153/1295"},"-+++++----++---------+++----+++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"-+++++----++---------+++----++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++----++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++---------+++----++-++++-":{"28":"20/21","35":"1/21"},"-+++++----++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++----++---------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"-+++++----++---------+++----++--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++----++--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"-+++++----++---------+++----++--+++-":{"28":"20/21","35":"1/21"},"-+++++----++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++----++--+-":{"1":"37/618","9":"7/618","28":"820/927","33":"41/927"},"-+++++----++---------+++----++---":{"1":"111/1294","9":"21/1294","27":"53/1941","28":"1480/1941","32":"70/647"},"-+++++----++---------+++----+-":{"1":"37/532","9":"1/76","28":"37/42","29":"29/798"},"-+++++----++---------+++-----++":{"0":"1/40","10":"1/2","28":"37/80","30":"1/80"},"-+++++----++---------+++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----++---------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++----++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"-+++++----++---------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"-+++++----++---------+++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++-----+--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"-+++++----++---------+++-----+--++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++----++---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-+++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++----++---------+++-----+---":{"0":"481/9885","1":"10619/19770","9":"323/6590","29":"76/1977","32":"646/1977"},"-+++++----++---------+++------+":{"11":"20/491","16":"370/491","21":"37/491","29":"37/491","30":"27/491"},"-+++++----++---------+++-------+":{"0":"1/27","9":"1/243","10":"397/486","29":"1/27","31":"17/162"},"-+++++----++---------+++--------+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++--------++++-+":{"11":"20/669","21":"20/669","31":"481/1338","32":"703/1338","37":"37/669"},"-+++++----++---------+++--------++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++----++---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++--------+-":{"32":"17/18","33":"1/18"},"-+++++----++---------+++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"-+++++----++---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"-+++++----++---------+++---------++-":{"9":"1/20","10":"37/40","33":"17/1480","35":"1/74"},"-+++++----++---------+++---------+-":{"0":"111/2135","1":"1369/4270","9":"19/4270","33":"38/1281","34":"760/1281"},"-+++++----++---------+++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"-+++++----++---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-+++++----++---------+++----------+-":{"34":"20/21","35":"1/21"},"-+++++----++---------+++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----++---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"-+++++----++---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-+++++----++---------+++------------+":{"36":"1"},"-+++++----++---------+++-------------+":{"35":"17/37","37":"20/37"},"-+++++----++---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++----++---------++-":{"4":"1/7","10":"17/21","23":"1/21"},"-+++++----++---------+-":{"10":"1/2","22":"1/2"},"-+++++----++----------":{"0":"1/22","10":"10/11","21":"1/22"},"-+++++----+-":{"10":"20/21","11":"1/21"},"-+++++-----++":{"1":"569/626","9":"37/626","12":"10/313"},"-+++++-----+-+":{"9":"1/18","13":"17/18"},"-+++++-----+--+":{"9":"1/18","14":"17/18"},"-+++++-----+---+":{"8":"1/6","10":"7/9","15":"1/18"},"-+++++-----+----+":{"10":"1/2","16":"1/2"},"-+++++-----+-----++":{"1":"4600/18983","9":"2553/37966","14":"22219/37966","17":"1307/18983","18":"690/18983"},"-+++++-----+-----+-+":{"1":"5/86","9":"9/602","16":"748/903","17":"44/903","19":"15/301"},"-+++++-----+-----+--+":{"1":"1/13","10":"29/39","17":"1/39","20":"2/13"},"-+++++-----+-----+---++++":{"19":"37/43","24":"6/43"},"-+++++-----+-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++-----+-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+---+++---++++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+---+++---+++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+---+++---+++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-----+-----+---+++---++++++++-":{"28":"20/21","35":"1/21"},"-+++++-----+-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-----+-----+---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-+++++-----+-----+---+++---++++-":{"1":"703/4204","16":"4921/8408","21":"57/2102","30":"373/8408","31":"185/1051"},"-+++++-----+-----+---+++---+++-":{"1":"111/527","10":"380/527","16":"1/62","27":"18/527","30":"19/1054"},"-+++++-----+-----+---+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"-+++++-----+-----+---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"-+++++-----+-----+---+++----+++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+---+++----++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+---+++----++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-----+-----+---+++----+++++++-":{"28":"20/21","35":"1/21"},"-+++++-----+-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-----+-----+---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"-+++++-----+-----+---+++----+++-":{"1":"703/4204","16":"4921/8408","21":"57/2102","30":"373/8408","31":"185/1051"},"-+++++-----+-----+---+++----++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+---+++----++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+---+++----++-+++++--+":{"1":"21/341","10":"160/341","17":"9/341","28":"13/31","38":"8/341"},"-+++++-----+-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"-+++++-----+-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++-----+-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"-+++++-----+-----+---+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+-----+---+++----+-":{"0":"37/968","9":"37/968","17":"7/88","22":"185/242","29":"7/88"},"-+++++-----+-----+---+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"-+++++-----+-----+---+++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+---+++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+---+++-----+-+++++--+":{"0":"7/163","10":"30/163","17":"10/163","28":"229/326","38":"3/326"},"-+++++-----+-----+---+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"-+++++-----+-----+---+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"-+++++-----+-----+---+++-----+--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"-+++++-----+-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+---++-":{"17":"1/2","23":"1/2"},"-+++++-----+-----+---+-":{"20":"1/6","21":"1/18","22":"7/9"},"-+++++-----+-----+----+++":{"19":"37/43","24":"6/43"},"-+++++-----+-----+----++-+":{"21":"1/18","22":"41/45","25":"1/30"},"-+++++-----+-----+----++--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+----++---+":{"21":"1/2","27":"1/2"},"-+++++-----+-----+----++----+++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+----++----++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+----++----++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-----+-----+----++----+++++++-":{"28":"20/21","35":"1/21"},"-+++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-----+-----+----++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"-+++++-----+-----+----++----+++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----+-----+----++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"-+++++-----+-----+----++----+-":{"0":"37/894","17":"20/447","21":"37/894","22":"370/447","29":"20/447"},"-+++++-----+-----+----++-----++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+----++-----+++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+----++-----+++++++--+":{"0":"17/326","17":"10/163","28":"569/652","30":"3/652","38":"3/326"},"-+++++-----+-----+----++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++-----+-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++-----+-----+----++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++-----+-----+----++-----++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----+-----+----++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+-----+----++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+-----+----++-----+-+++++--+":{"0":"1/16","17":"5/68","21":"3/272","28":"229/272","38":"3/272"},"-+++++-----+-----+----++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----+-----+----++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-+++++-----+-----+----++-----+--":{"0":"1/22","16":"160/231","17":"20/231","21":"1/22","31":"10/77"},"-+++++-----+-----+----++------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"-+++++-----+-----+-----++":{"19":"37/43","24":"6/43"},"-+++++-----+-----+-----+-+":{"22":"6/7","25":"1/7"},"-+++++-----+-----+-----+--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+-----+---+":{"1":"1/8","16":"7/16","22":"19/48","27":"1/24"},"-+++++-----+-----+-----+----+":{"22":"1/2","28":"1/2"},"-+++++-----+-----+-----+-----++++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----+-----+-----+++++++-+":{"11":"1/37","22":"17/20","23":"27/370","37":"1/20"},"-+++++-----+-----+-----+-----+++++++--+":{"0":"17/326","17":"10/163","28":"569/652","30":"3/652","38":"3/326"},"-+++++-----+-----+-----+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++-----+-----+-----+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+-----+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++-----+-----+-----+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++-----+-----+-----+-----++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----+-----+-----+-----+-":{"0":"2/75","16":"1249/3000","17":"77/1500","22":"37/75","30":"37/3000"},"-+++++-----+-----+-----+------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+------":{"17":"1/2","23":"1/2"},"-+++++-----+------+":{"1":"40/157","8":"111/157","18":"6/157"},"-+++++-----+-------+":{"1":"1/7","10":"36/49","19":"6/49"},"-+++++-----+--------+":{"1":"37/138","9":"7/138","19":"1/23","20":"44/69"},"-+++++-----+---------++++":{"1":"460/2309","8":"1727/2309","11":"53/2309","24":"69/2309"},"-+++++-----+---------+++-+":{"20":"1/2","25":"1/2"},"-+++++-----+---------+++--+":{"20":"1/2","26":"1/2"},"-+++++-----+---------+++---+":{"1":"51/70","9":"17/2590","11":"2/259","17":"36/259","27":"153/1295"},"-+++++-----+---------+++----+++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++----++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+---------+++----++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-----+---------+++----+++++++-":{"28":"20/21","35":"1/21"},"-+++++-----+---------+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-----+---------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"-+++++-----+---------+++----+++-":{"1":"703/4204","16":"4921/8408","21":"57/2102","30":"373/8408","31":"185/1051"},"-+++++-----+---------+++----++-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++----++-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+---------+++----++-++++-":{"28":"20/21","35":"1/21"},"-+++++-----+---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-+++++-----+---------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"-+++++-----+---------+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+---------+++----+-":{"1":"37/532","9":"1/76","28":"37/42","29":"29/798"},"-+++++-----+---------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"-+++++-----+---------+++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+---------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"-+++++-----+---------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"-+++++-----+---------+++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++-----+--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"-+++++-----+---------+++-----+--++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++-----+---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-+++++-----+---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+---------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-+++++-----+---------+++-----+---":{"0":"481/9885","1":"10619/19770","9":"323/6590","29":"76/1977","32":"646/1977"},"-+++++-----+---------+++------+":{"10":"740/871","11":"40/871","21":"37/871","29":"37/871","30":"17/871"},"-+++++-----+---------+++-------+":{"21":"21/137","28":"37/137","29":"19/137","31":"60/137"},"-+++++-----+---------+++--------+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++--------++++-+":{"11":"20/669","21":"20/669","31":"481/1338","32":"703/1338","37":"37/669"},"-+++++-----+---------+++--------++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++-----+---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++-----+---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+---------+++--------+-":{"32":"17/18","33":"1/18"},"-+++++-----+---------+++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"-+++++-----+---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"-+++++-----+---------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"-+++++-----+---------+++---------+-":{"0":"111/2135","1":"1369/4270","9":"19/4270","33":"38/1281","34":"760/1281"},"-+++++-----+---------+++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"-+++++-----+---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-+++++-----+---------+++----------+-":{"34":"20/21","35":"1/21"},"-+++++-----+---------+++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"-+++++-----+---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-+++++-----+---------+++------------+":{"36":"1"},"-+++++-----+---------+++-------------+":{"35":"17/37","37":"20/37"},"-+++++-----+---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++-----+---------++-":{"4":"1/7","22":"17/21","23":"1/21"},"-+++++-----+---------+-":{"20":"1/6","21":"1/18","22":"7/9"},"-+++++-----+----------+++":{"8":"569/663","11":"569/8177","21":"920/24531","24":"23/663"},"-+++++-----+----------++-+":{"21":"1/18","25":"17/18"},"-+++++-----+----------++--+":{"21":"1/18","26":"17/18"},"-+++++-----+----------++---+":{"21":"1/2","27":"1/2"},"-+++++-----+----------++----+++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++----++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+----------++----++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++-----+----------++----+++++++-":{"28":"20/21","35":"1/21"},"-+++++-----+----------++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++-----+----------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"-+++++-----+----------++----+++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----+----------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"-+++++-----+----------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"-+++++-----+----------++-----++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++-----+++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+----------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++-----+----------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++-----+----------++-----++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----+----------++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+----------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----+----------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-+++++-----+----------++-----+--+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++-----+--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"-+++++-----+----------++-----+--++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++-----+----------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"-+++++-----+----------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+----------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"-+++++-----+----------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"-+++++-----+----------++------+":{"10":"111/1594","11":"3/797","22":"1369/1594","29":"37/797","30":"17/797"},"-+++++-----+----------++-------++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++-------+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++-----+----------++-------+++++---":{"0":"1/25","28":"4/5","29":"1/25","30":"1/25","38":"2/25"},"-+++++-----+----------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+----------++-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----+----------++-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-+++++-----+----------++--------+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++--------++++-+":{"1":"20/249","22":"130/249","31":"27/166","32":"103/498","37":"7/249"},"-+++++-----+----------++--------++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++-----+----------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+----------++--------+-":{"32":"17/18","33":"1/18"},"-+++++-----+----------++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++---------+++-+":{"11":"2/171","23":"2/171","32":"791/1710","34":"421/855","37":"37/1710"},"-+++++-----+----------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-+++++-----+----------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"-+++++-----+----------++---------+-":{"0":"37/534","11":"20/267","21":"37/534","33":"10/267","34":"200/267"},"-+++++-----+----------++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++----------++-+":{"11":"2/171","23":"2/171","32":"791/1710","34":"421/855","37":"37/1710"},"-+++++-----+----------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++-----+----------++----------+-":{"34":"20/21","35":"1/21"},"-+++++-----+----------++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++-----+----------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-+++++-----+----------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++-----+----------++------------+":{"36":"1"},"-+++++-----+----------++-------------+":{"35":"17/37","37":"20/37"},"-+++++-----+----------++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++-----+----------+-":{"4":"1/7","22":"17/21","23":"1/21"},"-+++++-----+-----------++":{"8":"569/663","11":"569/8177","21":"920/24531","24":"23/663"},"-+++++-----+-----------+-+":{"21":"1/18","25":"17/18"},"-+++++-----+-----------+--+":{"21":"1/18","26":"17/18"},"-+++++-----+-----------+---+":{"21":"1/2","27":"1/2"},"-+++++-----+-----------+----+":{"22":"1/2","28":"1/2"},"-+++++-----+-----------+-----++++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-----+++++++-+":{"11":"1/37","22":"17/20","23":"27/370","37":"1/20"},"-+++++-----+-----------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++-----+-----------+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++-----+-----------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++-----+-----------+-----++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----+-----------+-----+-++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-----+-+++++-+":{"11":"155/2174","29":"155/2174","30":"591/4348","32":"5127/8696","37":"1147/8696"},"-+++++-----+-----------+-----+-+++++---":{"0":"1/43","22":"20/43","28":"37/86","30":"3/86","38":"2/43"},"-+++++-----+-----------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+-----------+-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----+-----------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-+++++-----+-----------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"-+++++-----+-----------+------+":{"0":"37/131","11":"40/131","29":"37/131","30":"17/131"},"-+++++-----+-----------+-------++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-------+++++-+":{"11":"155/1834","23":"155/1834","30":"421/3668","32":"4107/7336","37":"1147/7336"},"-+++++-----+-----------+-------+++++---":{"0":"1/25","28":"4/5","29":"1/25","30":"1/25","38":"2/25"},"-+++++-----+-----------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----+-----------+-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----+-----------+-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-+++++-----+-----------+--------+++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+--------++++-+":{"11":"20/549","23":"20/549","31":"421/1098","32":"523/1098","37":"37/549"},"-+++++-----+-----------+--------++++---":{"0":"1/250","28":"417/500","31":"3/25","38":"21/500"},"-+++++-----+-----------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++-----+-----------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+-----------+--------+-":{"32":"17/18","33":"1/18"},"-+++++-----+-----------+---------++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+---------+++-+":{"11":"2/171","23":"2/171","32":"791/1710","34":"421/855","37":"37/1710"},"-+++++-----+-----------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-+++++-----+-----------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"-+++++-----+-----------+---------+-":{"0":"37/534","11":"20/267","21":"37/534","33":"10/267","34":"200/267"},"-+++++-----+-----------+----------+++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+----------++-+":{"11":"2/171","23":"2/171","32":"791/1710","34":"421/855","37":"37/1710"},"-+++++-----+-----------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++-----+-----------+----------+-":{"34":"20/21","35":"1/21"},"-+++++-----+-----------+-----------++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-+++++-----+-----------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++-----+-----------+------------+":{"36":"1"},"-+++++-----+-----------+-------------+":{"35":"17/37","37":"20/37"},"-+++++-----+-----------+---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-+++++-----+------------":{"11":"1/2","23":"1/2"},"-+++++------+":{"11":"3/23","12":"20/23"},"-+++++-------+":{"11":"1/21","13":"20/21"},"-+++++--------+":{"11":"1/21","14":"20/21"},"-+++++---------+":{"11":"17/37","15":"20/37"},"-+++++----------+":{"11":"1/21","16":"20/21"},"-+++++-----------+":{"11":"1/2","17":"1/2"},"-+++++------------+":{"1":"185/1011","3":"53/2022","8":"1517/2022","18":"41/1011"},"-+++++-------------+":{"1":"79/412","3":"5/412","8":"123/206","19":"41/206"},"-+++++--------------+":{"1":"37/147","11":"1/21","20":"103/147"},"-+++++---------------+":{"1":"37/50","9":"1/150","11":"2/15","21":"3/25"},"-+++++----------------+++":{"3":"569/8346","8":"21053/25038","21":"370/12519","24":"769/12519"},"-+++++----------------++-+":{"21":"1/18","25":"17/18"},"-+++++----------------++--+":{"21":"1/18","26":"17/18"},"-+++++----------------++---+":{"21":"1/2","27":"1/2"},"-+++++----------------++----+++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++----++++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----------------++----++++++++--+":{"1":"170/1369","28":"30/37","30":"59/2738","38":"119/2738"},"-+++++----------------++----+++++++-":{"28":"20/21","35":"1/21"},"-+++++----------------++----++++++-":{"31":"1/2","34":"1/2"},"-+++++----------------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-+++++----------------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"-+++++----------------++----+++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++----------------++----++-":{"1":"111/491","11":"20/491","16":"37/982","28":"333/491","30":"17/982"},"-+++++----------------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"-+++++----------------++-----++++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++-----+++++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----------------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++----------------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++----------------++-----++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++----------------++-----+-++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++-----+-+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----------------++-----+-+++++---":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"-+++++----------------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++----------------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-+++++----------------++-----+--":{"1":"37/67","11":"7/67","29":"6/67","31":"17/67"},"-+++++----------------++------+":{"1":"9/806","10":"63/1612","22":"1423/1612","29":"37/806","30":"17/806"},"-+++++----------------++-------++++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++-------+++++-+":{"1":"5/42","22":"65/84","32":"11/168","37":"1/24"},"-+++++----------------++-------+++++---":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"-+++++----------------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++----------------++-------+++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++----------------++-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-+++++----------------++--------+++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++--------++++-+":{"1":"20/249","22":"130/249","31":"27/166","32":"103/498","37":"7/249"},"-+++++----------------++--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"-+++++----------------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----------------++--------+-":{"32":"17/18","33":"1/18"},"-+++++----------------++---------++++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++---------+++-+":{"1":"74/1167","23":"26/1167","32":"5197/11670","34":"869/1945","37":"259/11670"},"-+++++----------------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-+++++----------------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"-+++++----------------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"-+++++----------------++----------+++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++----------++-+":{"1":"74/1167","23":"26/1167","32":"5197/11670","34":"869/1945","37":"259/11670"},"-+++++----------------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++----------------++----------+-":{"34":"20/21","35":"1/21"},"-+++++----------------++-----------++":{"1":"5/42","22":"47/56","36":"1/24"},"-+++++----------------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-+++++----------------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++----------------++------------+":{"36":"1"},"-+++++----------------++-------------+":{"35":"17/37","37":"20/37"},"-+++++----------------++---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"-+++++----------------+-":{"1":"1/7","11":"1/37","22":"17/21","23":"16/777"},"-+++++-----------------++":{"3":"569/8346","8":"21053/25038","21":"370/12519","24":"769/12519"},"-+++++-----------------+-+":{"21":"1/18","25":"17/18"},"-+++++-----------------+--+":{"21":"1/18","26":"17/18"},"-+++++-----------------+---+":{"21":"1/2","27":"1/2"},"-+++++-----------------+----+":{"22":"1/2","28":"1/2"},"-+++++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-----+++++++-+":{"1":"1/2","22":"17/120","23":"11/60","37":"7/40"},"-+++++-----------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++-----------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++-----------------+-----++-":{"1":"703/4570","16":"4921/9140","29":"57/2285","30":"77/1828","31":"110/457"},"-+++++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-----+-+++++-+":{"1":"5735/19523","29":"2015/19523","30":"4817/39046","32":"29429/78092","37":"1147/11156"},"-+++++-----------------+-----+-+++++---":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"-+++++-----------------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----------------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-+++++-----------------+-----+--":{"1":"37/67","11":"7/67","29":"6/67","31":"17/67"},"-+++++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+------++++++-+":{"1":"510/1423","23":"777/2846","28":"289/2846","29":"403/2846","37":"357/2846"},"-+++++-----------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-+++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"-+++++-----------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-+++++-----------------+------+-":{"1":"37/262","16":"259/524","23":"3/131","30":"31/524","31":"37/131"},"-+++++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-------+++++-+":{"1":"5735/15103","23":"2015/15103","30":"237/2746","32":"16169/60412","37":"8029/60412"},"-+++++-----------------+-------+++++---":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"-+++++-----------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-----------------+-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-+++++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+--------++++-+":{"1":"740/3883","23":"260/3883","31":"237/706","32":"2641/7766","37":"259/3883"},"-+++++-----------------+--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"-+++++-----------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----------------+--------+-":{"32":"17/18","33":"1/18"},"-+++++-----------------+---------++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+---------+++-+":{"1":"74/1167","23":"26/1167","32":"5197/11670","34":"869/1945","37":"259/11670"},"-+++++-----------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-+++++-----------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"-+++++-----------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"-+++++-----------------+----------+++":{"22":"40/41","36":"1/41"},"-+++++-----------------+----------++-+":{"1":"74/1167","23":"26/1167","32":"5197/11670","34":"869/1945","37":"259/11670"},"-+++++-----------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++-----------------+----------+-":{"34":"20/21","35":"1/21"},"-+++++-----------------+-----------++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-+++++-----------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++-----------------+------------+":{"36":"1"},"-+++++-----------------+-------------+":{"35":"17/37","37":"20/37"},"-+++++-----------------+---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"-+++++------------------+":{"3":"689/10006","8":"25493/30018","23":"370/15009","24":"859/15009"},"-+++++-------------------+":{"21":"1/18","25":"17/18"},"-+++++--------------------+":{"23":"1/21","26":"20/21"},"-+++++---------------------+":{"5":"3/29","15":"3/29","23":"400/1073","27":"451/1073"},"-+++++----------------------+":{"23":"1/21","28":"20/21"},"-+++++-----------------------+":{"23":"1/2","29":"1/2"},"-+++++------------------------+++++++":{"36":"1"},"-+++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"-+++++------------------------+++++-":{"30":"17/54","35":"37/54"},"-+++++------------------------++++-":{"30":"1/38","34":"37/38"},"-+++++------------------------+++-":{"3":"21053/47199","11":"9673/47199","30":"5780/47199","33":"10693/47199"},"-+++++------------------------++-":{"30":"2/39","32":"37/39"},"-+++++------------------------+-":{"5":"19/679","16":"190/679","30":"10/97","31":"400/679"},"-+++++-------------------------++++++":{"22":"40/41","36":"1/41"},"-+++++-------------------------+++++-+-":{"28":"570/647","30":"57/1294","37":"10/647","38":"77/1294"},"-+++++-------------------------+++++---":{"23":"10/227","28":"185/227","30":"27/454","38":"37/454"},"-+++++-------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-+++++-------------------------+++-":{"31":"1/2","34":"1/2"},"-+++++-------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-+++++-------------------------+-":{"2":"37/72","11":"1/72","31":"17/144","32":"17/48"},"-+++++--------------------------+++++":{"22":"40/41","36":"1/41"},"-+++++--------------------------++++-+-":{"28":"114/137","31":"171/1370","37":"1/1370","38":"29/685"},"-+++++--------------------------++++---":{"23":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"-+++++--------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-+++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--------------------------+-":{"32":"17/18","33":"1/18"},"-+++++---------------------------++++":{"22":"40/41","36":"1/41"},"-+++++---------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"-+++++---------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-+++++---------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"-+++++---------------------------+-":{"0":"259/4019","1":"1480/4019","23":"19/4019","33":"323/12057","34":"6460/12057"},"-+++++----------------------------+++":{"22":"40/41","36":"1/41"},"-+++++----------------------------++-+":{"4":"20/21","33":"1/42","37":"1/42"},"-+++++----------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++----------------------------+-":{"34":"20/21","35":"1/21"},"-+++++-----------------------------++":{"22":"40/41","36":"1/41"},"-+++++-----------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"-+++++-----------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-+++++------------------------------+":{"36":"1"},"-+++++-------------------------------+":{"35":"17/37","37":"20/37"},"-+++++---------------------------------":{"5":"42119/1312109","14":"1096581/1312109","23":"27441/1312109","35":"191/4219","38":"86567/1312109"},"-++++-":{"2":"20/21","5":"1/21"},"-+++-":{"2":"1/2","4":"1/2"},"-++-":{"2":"17/18","3":"1/18"},"-+-":{"1":"1/2","2":"1/2"},"--+++++":{"1":"17/29","4":"19/58","6":"5/58"},"--++++-+":{"1":"1/2","7":"1/2"},"--++++--+++++":{"1":"31/54","8":"19/54","12":"2/27"},"--++++--++++-+":{"7":"1/2","13":"1/2"},"--++++--++++--+++++++++++++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++++++++++++++++++++-+":{"14":"5/18","25":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++++++++++++++++++++--+":{"14":"170/601","28":"400/601","30":"11/1202","38":"51/1202"},"--++++--++++--+++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--+++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++--++++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++--+++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"--++++--++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"--++++--++++--+++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"--++++--++++--++++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"--++++--++++--+++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"--++++--++++--++++++++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++++++++-+++++++++++-+":{"14":"5/18","25":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++++++++-+++++++++++--+":{"14":"170/601","28":"400/601","30":"11/1202","38":"51/1202"},"--++++--++++--++++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++--++++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++--++++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++--++++++++++-+++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++++++++-+++++-+++++-+":{"14":"5/18","25":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++++++++-+++++-+++++--+":{"14":"5/18","28":"223/360","31":"11/180","38":"1/24"},"--++++--++++--++++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++--++++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"--++++--++++--++++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"--++++--++++--++++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"--++++--++++--++++++++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++++++++--++++++++++-+":{"14":"5/18","19":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++++++++--++++++++++--+":{"14":"170/601","28":"400/601","30":"11/1202","38":"51/1202"},"--++++--++++--++++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++++++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++--++++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++--++++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++--++++++++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++++++++--++++-+++++-+":{"14":"5/18","19":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++++++++--++++-+++++--+":{"14":"5/18","28":"223/360","31":"11/180","38":"1/24"},"--++++--++++--++++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++--++++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++--++++++++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++++++++--++++--++++-+":{"14":"5/18","19":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++++++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"--++++--++++--++++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--++++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++--++++++++++--++++---":{"1":"3/26","14":"7/26","28":"3/13","32":"5/13"},"--++++--++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"--++++--++++--+++++++++-":{"20":"20/21","23":"1/21"},"--++++--++++--++++++++-":{"10":"1/2","22":"1/2"},"--++++--++++--+++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"--++++--++++--++++++-":{"18":"2/39","20":"37/39"},"--++++--++++--+++++-":{"4":"19/62","18":"3/31","19":"37/62"},"--++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"--++++--++++--++++-+++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++-+++++-+++++++++++-+":{"14":"5/18","25":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++-+++++-+++++++++++--+":{"14":"170/601","28":"400/601","30":"11/1202","38":"51/1202"},"--++++--++++--++++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++--++++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++--++++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++--++++-+++++-+++++-":{"1":"17/3576","16":"119/7152","18":"115/894","25":"1307/1788","30":"851/7152"},"--++++--++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"--++++--++++--++++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"--++++--++++--++++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"--++++--++++--++++-+++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++-+++++--++++++++++-+":{"14":"5/18","19":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++-+++++--++++++++++--+":{"14":"170/601","28":"400/601","30":"11/1202","38":"51/1202"},"--++++--++++--++++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++--++++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++--++++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++--++++-+++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++-+++++--++++-+++++-+":{"14":"5/18","19":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++-+++++--++++-+++++--+":{"14":"5/18","28":"223/360","31":"11/180","38":"1/24"},"--++++--++++--++++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++--++++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++--++++-+++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++-+++++--++++--++++-+":{"14":"5/18","19":"5/42","32":"32/57","37":"1/24"},"--++++--++++--++++-+++++--++++--++++--+":{"6":"11/632","14":"155/316","28":"573/1264","38":"49/1264"},"--++++--++++--++++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--++++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++--++++-+++++--++++---":{"1":"3/26","14":"7/26","28":"3/13","32":"5/13"},"--++++--++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"--++++--++++--++++-++++-":{"20":"20/21","23":"1/21"},"--++++--++++--++++-+++-":{"10":"1/2","22":"1/2"},"--++++--++++--++++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"--++++--++++--++++-+-":{"19":"1/4","20":"3/4"},"--++++--++++--++++--+++++":{"19":"37/43","24":"6/43"},"--++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++--++++--++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++--++++--++++++++++-+":{"14":"5/18","26":"5/18","32":"29/72","37":"1/24"},"--++++--++++--++++--++++--++++++++++--+":{"14":"170/601","28":"400/601","30":"11/1202","38":"51/1202"},"--++++--++++--++++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++--++++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++--++++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++--++++--++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++--++++--++++--++++-+++++-+":{"14":"5/18","26":"5/18","32":"29/72","37":"1/24"},"--++++--++++--++++--++++--++++-+++++--+":{"14":"5/18","28":"223/360","31":"11/180","38":"1/24"},"--++++--++++--++++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++--++++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++--++++--++++--++++--":{"1":"49/254","14":"89/254","16":"19/127","19":"21/127","31":"18/127"},"--++++--++++--++++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++--++++--++++--++++---":{"1":"3/23","14":"7/23","19":"3/46","20":"9/46","26":"7/23"},"--++++--++++--++++--+++-":{"20":"20/21","23":"1/21"},"--++++--++++--++++--++-":{"10":"1/2","22":"1/2"},"--++++--++++--++++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"--++++--++++--++++---":{"1":"1/6","8":"1/6","10":"1/3","20":"1/3"},"--++++--++++--+++-":{"10":"23/42","14":"17/42","17":"1/21"},"--++++--++++--++-":{"14":"1/2","16":"1/2"},"--++++--++++--+-":{"14":"17/18","15":"1/18"},"--++++--++++---++++++++++++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++++++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++++++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++--++++---++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++---+++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++---++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++---+++++++++++++++-":{"24":"1/2","30":"1/2"},"--++++--++++---++++++++++++++-":{"26":"20/21","29":"1/21"},"--++++--++++---+++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"--++++--++++---++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"--++++--++++---+++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"--++++--++++---++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"--++++--++++---+++++++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++-+++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++--++++---+++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++---+++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++---+++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++---+++++++++-+++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++-+++++-+++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++-+++++-+++++--+":{"9":"5/142","25":"153/9940","28":"1697/2840","31":"285/994","38":"37/568"},"--++++--++++---+++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++---+++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++---+++++++++-++++-":{"26":"20/21","29":"1/21"},"--++++--++++---+++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"--++++--++++---+++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"--++++--++++---+++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"--++++--++++---+++++++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++--++++++++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++--++++---+++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++---+++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++---+++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++---+++++++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++--++++-+++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++--++++---+++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++---+++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++---+++++++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++--++++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++--++++--++++--+":{"15":"60/1651","18":"53/3302","26":"1160/4953","32":"6401/9906","38":"111/1651"},"--++++--++++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++--++++---+++++++++---++++":{"16":"907/2122","18":"20/1061","26":"569/1061","30":"37/2122"},"--++++--++++---+++++++++---+++-+":{"1":"106/895","16":"371/895","18":"21/1790","26":"352/895","31":"111/1790"},"--++++--++++---+++++++++---+++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++---+++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++---+++++++++---+++---++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"--++++--++++---+++++++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++---+++++++++---+++----":{"7":"37/310","15":"7/310","28":"74/93","33":"29/465"},"--++++--++++---+++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"--++++--++++---+++++++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"--++++--++++---+++++++++----":{"1":"1/8","16":"5/6","27":"1/24"},"--++++--++++---++++++++-":{"20":"20/21","23":"1/21"},"--++++--++++---+++++++-":{"10":"1/2","22":"1/2"},"--++++--++++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"--++++--++++---+++++-":{"18":"2/39","20":"37/39"},"--++++--++++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"--++++--++++---+++-++++++":{"8":"37/78","14":"37/78","18":"1/39","24":"1/39"},"--++++--++++---+++-+++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++-+++++-+++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++-+++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++--++++---+++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++---+++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++---+++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++---+++-+++++-+++++-":{"1":"17/3576","16":"119/7152","18":"115/894","25":"1307/1788","30":"851/7152"},"--++++--++++---+++-+++++-++++-":{"26":"20/21","29":"1/21"},"--++++--++++---+++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"--++++--++++---+++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"--++++--++++---+++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"--++++--++++---+++-+++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++-+++++--++++++++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++-+++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++--++++---+++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++---+++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++---+++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++---+++-+++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++-+++++--++++-+++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++--++++---+++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++---+++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++---+++-+++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++-+++++--++++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++-+++++--++++--++++--+":{"15":"5/142","19":"53/1136","26":"1109/3408","32":"899/1704","38":"37/568"},"--++++--++++---+++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++---+++-+++++--++++---":{"1":"37/118","15":"7/118","18":"2/59","32":"35/59"},"--++++--++++---+++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++---+++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++--++++---+++-+++++---++++":{"16":"53/158","19":"10/79","26":"41/79","30":"3/158"},"--++++--++++---+++-+++++---+++-+":{"1":"10/109","16":"35/109","19":"21/218","26":"89/218","31":"9/109"},"--++++--++++---+++-+++++---+++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++-+++++---+++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++--++++---+++-+++++---+++--++++--+":{"1":"290/497","15":"80/497","18":"81/1988","32":"241/1988","38":"93/994"},"--++++--++++---+++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++---+++-+++++---+++---":{"1":"37/118","15":"7/118","18":"2/59","32":"35/59"},"--++++--++++---+++-+++++---++-":{"15":"323/5476","18":"9/74","19":"3/4","29":"95/1369"},"--++++--++++---+++-+++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"--++++--++++---+++-+++++----":{"1":"1/8","16":"5/6","27":"1/24"},"--++++--++++---+++-++++-":{"20":"20/21","23":"1/21"},"--++++--++++---+++-+++-":{"10":"1/2","22":"1/2"},"--++++--++++---+++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"--++++--++++---+++-+-":{"19":"1/4","20":"3/4"},"--++++--++++---+++--+++++":{"19":"37/43","24":"6/43"},"--++++--++++---+++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++---+++--++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++--++++--++++++++++-+":{"15":"3/85","26":"33/76","32":"27/58","37":"3/46"},"--++++--++++---+++--++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++--++++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--++++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--++++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++--++++---+++--++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++--++++--++++-+++++-+":{"15":"3/85","26":"33/76","32":"27/58","37":"3/46"},"--++++--++++---+++--++++--++++-+++++--+":{"9":"5/142","26":"153/1988","28":"2131/3976","31":"285/994","38":"37/568"},"--++++--++++---+++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--++++---+++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--++++---+++--++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++--++++--++++--++++-+":{"15":"20/1649","26":"740/4947","31":"1081/3298","32":"4829/9894","37":"37/1649"},"--++++--++++---+++--++++--++++--++++--+":{"15":"15/611","19":"185/1222","26":"251/611","28":"899/2444","38":"111/2444"},"--++++--++++---+++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++---+++--++++--++++---":{"1":"37/310","15":"7/310","19":"29/155","28":"46/155","32":"58/155"},"--++++--++++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++--++++---+++--++++---++++":{"1":"7/41","8":"10/41","16":"19/82","26":"14/41","30":"1/82"},"--++++--++++---+++--++++---+++-+":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"--++++--++++---+++--++++---+++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++--++++---+++--++++---+++--++++-+":{"15":"20/1189","27":"20/1189","31":"941/2378","32":"1283/2378","37":"37/1189"},"--++++--++++---+++--++++---+++--++++--+":{"1":"251/700","15":"71/700","19":"29/140","28":"379/1400","38":"87/1400"},"--++++--++++---+++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++---+++--++++---+++---":{"1":"37/310","15":"7/310","19":"29/155","28":"46/155","32":"58/155"},"--++++--++++---+++--++++---++-":{"15":"17/259","19":"3/14","20":"9/14","29":"20/259"},"--++++--++++---+++--++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"--++++--++++---+++--++++----":{"1":"1/8","16":"5/6","27":"1/24"},"--++++--++++---+++--+++-":{"20":"20/21","23":"1/21"},"--++++--++++---+++--++-":{"10":"1/2","22":"1/2"},"--++++--++++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"--++++--++++---+++---":{"1":"1/6","8":"1/6","10":"1/3","20":"1/3"},"--++++--++++---++-":{"7":"3/26","10":"9/13","15":"85/962","17":"50/481"},"--++++--++++---+-":{"1":"1/18","8":"1/6","15":"1/27","16":"20/27"},"--++++--++++----+++++++++":{"2":"231/626","4":"169/313","15":"37/626","24":"10/313"},"--++++--++++----++++++++-+":{"8":"7/18","15":"1/18","16":"4/9","25":"1/9"},"--++++--++++----++++++++--+++++":{"8":"10/41","15":"7/123","16":"169/246","30":"1/82"},"--++++--++++----++++++++--++++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"--++++--++++----++++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++----++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++----++++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++----++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++----++++++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++--++++----++++++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"--++++--++++----++++++++---++++":{"15":"907/20433","16":"33559/40866","18":"60/6811","26":"800/6811","30":"111/13622"},"--++++--++++----++++++++---+++-+":{"15":"106/2685","16":"1961/2685","18":"21/1790","26":"28/179","31":"111/1790"},"--++++--++++----++++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++----++++++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++----++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++----++++++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++++++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"--++++--++++----++++++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++----++++++++---+++----":{"7":"1/8","16":"7/16","28":"19/48","33":"1/24"},"--++++--++++----++++++++---++-":{"16":"23/27","26":"1/9","29":"1/27"},"--++++--++++----++++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++--++++----++++++++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++--++++----+++++++-":{"20":"20/21","23":"1/21"},"--++++--++++----++++++-":{"10":"1/2","22":"1/2"},"--++++--++++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"--++++--++++----++++-":{"18":"2/39","20":"37/39"},"--++++--++++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"--++++--++++----++-++++++":{"8":"26011/54746","15":"2109/54746","18":"2383/27373","19":"10360/27373","24":"570/27373"},"--++++--++++----++-+++++-+":{"8":"259/1154","15":"61/1154","16":"370/577","18":"7/577","25":"40/577"},"--++++--++++----++-+++++--+++++":{"8":"10/41","15":"7/123","16":"169/246","30":"1/82"},"--++++--++++----++-+++++--++++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"--++++--++++----++-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++----++-+++++--++++--++++--+":{"7":"83/2506","16":"2411/5012","18":"18/1253","26":"545/1253","38":"183/5012"},"--++++--++++----++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++----++-+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"--++++--++++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++----++-+++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++--++++----++-+++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"--++++--++++----++-+++++---++++":{"15":"53/1347","16":"1961/2694","19":"30/449","26":"70/449","30":"9/898"},"--++++--++++----++-+++++---+++-+":{"15":"10/327","16":"185/327","19":"21/218","26":"49/218","31":"9/109"},"--++++--++++----++-+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++-+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++----++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++----++-+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++-+++++---+++---+++-+":{"16":"3/5","32":"34/87","37":"1/100"},"--++++--++++----++-+++++---+++---+++---":{"15":"60/1651","18":"53/3302","32":"2907/3302","38":"111/1651"},"--++++--++++----++-+++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++----++-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"--++++--++++----++-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++--++++----++-+++++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++--++++----++-++++-":{"20":"20/21","23":"1/21"},"--++++--++++----++-+++-":{"10":"1/2","22":"1/2"},"--++++--++++----++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"--++++--++++----++-+-":{"19":"1/4","20":"3/4"},"--++++--++++----++--+++++":{"19":"37/43","24":"6/43"},"--++++--++++----++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++----++--++++--+++++":{"8":"10/41","15":"7/123","16":"169/246","30":"1/82"},"--++++--++++----++--++++--++++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"--++++--++++----++--++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++--++++--++++--++++-+":{"17":"20/1499","26":"740/4497","31":"991/2998","32":"4199/8994","37":"37/1499"},"--++++--++++----++--++++--++++--++++--+":{"16":"15/46","19":"5/46","26":"8/23","28":"17/92","38":"3/92"},"--++++--++++----++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++----++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++----++--++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++--++++----++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++----++--++++--++-":{"19":"1/10","20":"3/10","26":"1/5","28":"2/5"},"--++++--++++----++--++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"--++++--++++----++--++++---++++":{"8":"10/41","15":"7/123","16":"169/246","30":"1/82"},"--++++--++++----++--++++---+++-+":{"8":"7/18","15":"1/18","16":"4/9","31":"1/9"},"--++++--++++----++--++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++----++--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++--++++----++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++----++--++++---+++---":{"1":"1/8","16":"7/16","19":"1/8","28":"1/16","32":"1/4"},"--++++--++++----++--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++--++++----++--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"--++++--++++----++--++++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++--++++----++--+++-":{"20":"20/21","23":"1/21"},"--++++--++++----++--++-":{"10":"1/2","22":"1/2"},"--++++--++++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"--++++--++++----++---":{"1":"1/6","8":"1/6","10":"1/3","20":"1/3"},"--++++--++++----+-":{"16":"20/21","17":"1/21"},"--++++--++++-----++++++++":{"9":"1/20","16":"37/40","24":"1/40"},"--++++--++++-----+++++++-+":{"3":"1/40","8":"19/120","16":"7/10","25":"7/60"},"--++++--++++-----+++++++--+++++":{"3":"7/214","8":"111/856","16":"1369/1712","18":"7/428","30":"37/1712"},"--++++--++++-----+++++++--++++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++-----+++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++-----+++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++-----+++++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++--++++-----+++++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++--++++-----+++++++---++++":{"3":"907/21100","16":"33559/42200","18":"31/1055","26":"111/1055","30":"1147/42200"},"--++++--++++-----+++++++---+++-+":{"9":"106/2929","16":"1961/2929","18":"57/5858","26":"380/2929","31":"907/5858"},"--++++--++++-----+++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++-----+++++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-----+++++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+++++++---+++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"--++++--++++-----+++++++---+++---+++---":{"15":"1/92","16":"53/184","32":"15/23","38":"9/184"},"--++++--++++-----+++++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+++++++---+++----":{"27":"1/2","33":"1/2"},"--++++--++++-----+++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"--++++--++++-----+++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++--++++-----+++++++----+++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"--++++--++++-----+++++++----++-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"--++++--++++-----+++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"--++++--++++-----+++++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+++++++----++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"--++++--++++-----+++++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"--++++--++++-----+++++++----++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"--++++--++++-----+++++++----++----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+++++++----++----++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"--++++--++++-----+++++++----++----++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"--++++--++++-----+++++++----++----+-":{"28":"20/21","35":"1/21"},"--++++--++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"--++++--++++-----+++++++----+-":{"26":"1/9","28":"23/27","29":"1/27"},"--++++--++++-----+++++++-----":{"1":"3/5","17":"21/185","27":"16/185","28":"1/5"},"--++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+++++-":{"7":"629/2470","9":"119/2470","18":"41/1235","22":"164/247"},"--++++--++++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"--++++--++++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"--++++--++++-----++-":{"1":"703/3802","9":"133/3802","18":"176/1901","19":"1307/1901"},"--++++--++++-----+-++++++":{"9":"1/20","16":"37/40","24":"1/40"},"--++++--++++-----+-+++++-+":{"3":"183/6104","8":"703/6104","16":"555/763","18":"19/3052","25":"185/1526"},"--++++--++++-----+-+++++--+++++":{"3":"49/2060","8":"37/206","16":"2923/4120","19":"7/103","30":"79/4120"},"--++++--++++-----+-+++++--++++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++-----+-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++-----+-+++++--++++--++++--+":{"8":"37/653","17":"17/653","18":"22/653","26":"540/653","38":"37/653"},"--++++--++++-----+-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-----+-+++++--++++---":{"16":"37/79","17":"2/79","18":"3/158","26":"20/79","32":"37/158"},"--++++--++++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++-----+-+++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++--++++-----+-+++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++--++++-----+-+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"--++++--++++-----+-+++++---+++-+":{"9":"10/343","16":"185/343","19":"57/686","26":"19/98","31":"53/343"},"--++++--++++-----+-+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+-+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++-----+-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-----+-+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+-+++++---+++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"--++++--++++-----+-+++++---+++---+++---":{"15":"60/1651","18":"53/3302","32":"2907/3302","38":"111/1651"},"--++++--++++-----+-+++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-----+-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"--++++--++++-----+-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++--++++-----+-+++++----+++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"--++++--++++-----+-+++++----++-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"--++++--++++-----+-+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"--++++--++++-----+-+++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+-+++++----++---+++-+":{"17":"14/2351","19":"74/2351","32":"9977/23510","34":"6197/11755","37":"259/23510"},"--++++--++++-----+-+++++----++---+++---":{"19":"5/63","27":"16/189","28":"307/378","38":"1/42"},"--++++--++++-----+-+++++----++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+-+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++--++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-----+-+++++----+-":{"1":"703/2560","17":"133/2560","18":"111/1280","19":"1369/2560","29":"133/2560"},"--++++--++++-----+-+++++-----":{"1":"3/5","17":"21/185","27":"16/185","28":"1/5"},"--++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+-+++-":{"18":"5/58","19":"17/29","22":"19/58"},"--++++--++++-----+-++-":{"14":"697/1078","17":"41/539","19":"115/539","21":"69/1078"},"--++++--++++-----+-+-":{"6":"2/667","16":"1360/2001","17":"80/2001","19":"111/1334","20":"259/1334"},"--++++--++++-----+--+++++":{"19":"37/43","24":"6/43"},"--++++--++++-----+--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++-----+--++++--+":{"8":"53/222","9":"1/222","16":"49/111","19":"7/74","26":"49/222"},"--++++--++++-----+--++++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++--++++-----+--++++---+++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++-----+--++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++--++++-----+--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-----+--++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+--++++---+++---+++-+":{"17":"2/337","27":"2/337","32":"1591/3370","34":"851/1685","37":"37/3370"},"--++++--++++-----+--++++---+++---+++---":{"15":"30/1961","19":"317/1961","28":"1109/3922","32":"1004/1961","38":"3/106"},"--++++--++++-----+--++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+--++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+--++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++--++++-----+--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++--++++-----+--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"--++++--++++-----+--++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++--++++-----+--++++----++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++-----+--++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+--++++----++--++++-+":{"17":"60/3757","20":"740/3757","31":"2233/7514","32":"3459/7514","37":"111/3757"},"--++++--++++-----+--++++----++--++++---":{"1":"25/207","8":"35/207","27":"13/207","28":"29/46","38":"7/414"},"--++++--++++-----+--++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-----+--++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-----+--++++----++---+++-+":{"17":"2/307","29":"2/307","32":"1471/3070","34":"761/1535","37":"37/3070"},"--++++--++++-----+--++++----++---+++---":{"27":"11/159","28":"227/318","32":"10/53","38":"3/106"},"--++++--++++-----+--++++----++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-----+--++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++--++++-----+--++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++--++++-----+--++++----+-":{"1":"37/125","17":"7/125","19":"37/250","20":"111/250","29":"7/125"},"--++++--++++-----+--++++-----":{"1":"3/5","17":"21/185","27":"16/185","28":"1/5"},"--++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+--++-":{"1":"37/126","9":"1/18","19":"29/315","22":"176/315"},"--++++--++++-----+--+-":{"9":"1/2","21":"1/2"},"--++++--++++-----+---":{"1":"3/14","8":"1/2","19":"3/28","20":"5/28"},"--++++--++++------+++++++":{"8":"460/841","14":"349/841","17":"9/841","24":"23/841"},"--++++--++++------++++++-+":{"8":"37/54","15":"1/18","25":"7/27"},"--++++--++++------++++++--+++++":{"3":"7/214","8":"111/856","16":"1369/1712","18":"7/428","30":"37/1712"},"--++++--++++------++++++--++++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++------++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++------++++++--++++--++++---":{"2":"77/163","8":"50/163","17":"13/163","26":"18/163","38":"5/163"},"--++++--++++------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++------++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++------++++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++------++++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"--++++--++++------++++++--+-":{"2":"259/486","17":"7/162","26":"407/972","27":"5/972"},"--++++--++++------++++++---++++":{"3":"907/21100","16":"33559/42200","18":"31/1055","26":"111/1055","30":"1147/42200"},"--++++--++++------++++++---+++-+":{"9":"106/2929","16":"1961/2929","18":"57/5858","26":"380/2929","31":"907/5858"},"--++++--++++------++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++------++++++---+++--++++---":{"17":"380/11347","18":"359/11347","19":"37/3242","26":"2793/3242","38":"703/11347"},"--++++--++++------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++------++++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++---+++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++------++++++---+++---+++---":{"17":"10/381","28":"1/6","32":"289/381","38":"37/762"},"--++++--++++------++++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++------++++++---+++----":{"27":"1/2","33":"1/2"},"--++++--++++------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"--++++--++++------++++++---+-":{"11":"1/143","15":"1/143","27":"23/429","28":"400/429"},"--++++--++++------++++++----+++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"--++++--++++------++++++----++-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"--++++--++++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"--++++--++++------++++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++------++++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"--++++--++++------++++++----++---++-":{"28":"20/21","35":"1/21"},"--++++--++++------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"--++++--++++------++++++----++----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++----++----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++------++++++----++----++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"--++++--++++------++++++----++----+-":{"28":"20/21","35":"1/21"},"--++++--++++------++++++----++-----":{"28":"1/2","34":"1/2"},"--++++--++++------++++++----+-":{"28":"20/21","29":"1/21"},"--++++--++++------++++++-----++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"--++++--++++------++++++-----+-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"--++++--++++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"--++++--++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++------++++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"--++++--++++------++++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++--++++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++------++++++-----+------":{"29":"1/2","35":"1/2"},"--++++--++++------++++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++--++++------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"--++++--++++------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"--++++--++++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"--++++--++++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"--++++--++++------++++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++--++++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++------++++++------------+":{"36":"1"},"--++++--++++------++++++-------------+":{"35":"17/37","37":"20/37"},"--++++--++++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++--++++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"--++++--++++------++++-":{"20":"1/2","22":"1/2"},"--++++--++++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"--++++--++++------++-":{"19":"1/2","20":"1/2"},"--++++--++++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"--++++--++++-------++++++":{"9":"851/6396","14":"1369/2132","17":"259/3198","18":"115/1599","24":"115/1599"},"--++++--++++-------+++++-+":{"8":"5957/12784","14":"4551/12784","17":"57/6392","18":"161/6392","25":"115/799"},"--++++--++++-------+++++--+":{"2":"259/796","8":"185/796","17":"9/199","18":"5/398","26":"153/398"},"--++++--++++-------+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"--++++--++++-------+++++---+++-+":{"9":"10/343","16":"185/343","19":"57/686","26":"19/98","31":"53/343"},"--++++--++++-------+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++--++++-------+++++---+++--++++---":{"8":"359/1129","17":"61/1129","19":"77/1129","26":"573/1129","38":"59/1129"},"--++++--++++-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++-------+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++---+++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++-------+++++---+++---+++---":{"17":"10/381","28":"1/6","32":"289/381","38":"37/762"},"--++++--++++-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"--++++--++++-------+++++---+-":{"11":"1/143","15":"1/143","27":"23/429","28":"400/429"},"--++++--++++-------+++++----+++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"--++++--++++-------+++++----++-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"--++++--++++-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"--++++--++++-------+++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++-------+++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"--++++--++++-------+++++----++---++-":{"28":"20/21","35":"1/21"},"--++++--++++-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++--++++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-------+++++----+-":{"28":"20/21","29":"1/21"},"--++++--++++-------+++++-----++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"--++++--++++-------+++++-----+-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"--++++--++++-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"--++++--++++-------+++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++-----+---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"--++++--++++-------+++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"--++++--++++-------+++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"--++++--++++-------+++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++--++++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++-------+++++-----+------":{"3":"1/20","17":"1/20","18":"17/60","29":"1/3","35":"17/60"},"--++++--++++-------+++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++--++++-------+++++-------+":{"1":"851/4631","11":"161/4631","19":"126/4631","28":"2994/4631","31":"499/4631"},"--++++--++++-------+++++--------+":{"19":"37/147","29":"1/21","32":"103/147"},"--++++--++++-------+++++---------+":{"19":"37/50","27":"1/150","29":"2/15","33":"3/25"},"--++++--++++-------+++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++----------++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++--++++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"--++++--++++-------+++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++--++++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++--++++-------+++++------------+":{"36":"1"},"--++++--++++-------+++++-------------+":{"35":"17/37","37":"20/37"},"--++++--++++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++--++++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"--++++--++++-------+++-":{"20":"1/2","22":"1/2"},"--++++--++++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"--++++--++++-------+-":{"19":"1/2","20":"1/2"},"--++++--++++--------+++++":{"9":"851/6396","14":"1369/2132","17":"259/3198","18":"115/1599","24":"115/1599"},"--++++--++++--------++++-+":{"9":"69/904","14":"333/904","17":"21/452","19":"115/452","25":"115/452"},"--++++--++++--------++++--+":{"2":"259/796","8":"185/796","17":"9/199","18":"5/398","26":"153/398"},"--++++--++++--------++++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++--++++--------++++---+++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++---+++--++++-+":{"9":"20/989","27":"20/989","31":"741/1978","32":"1083/1978","37":"37/989"},"--++++--++++--------++++---+++--++++---":{"8":"22/39","17":"68/1209","19":"149/1209","28":"191/806","38":"47/2418"},"--++++--++++--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++--------++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++---+++---+++-+":{"9":"2/287","27":"2/287","32":"1311/2870","34":"741/1435","37":"37/2870"},"--++++--++++--------++++---+++---+++---":{"17":"30/3131","19":"497/3131","28":"2369/6262","32":"44/101","38":"111/6262"},"--++++--++++--------++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++--++++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++--------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++--++++--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++--++++--------++++---+-":{"8":"1/3","17":"1/37","19":"1/9","27":"47/999","28":"13/27"},"--++++--++++--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++--++++--------++++----++-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++--------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++----++--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"--++++--++++--------++++----++--++++---":{"8":"185/1012","17":"25/1012","27":"149/3036","28":"4403/6072","38":"37/2024"},"--++++--++++--------++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++--++++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--++++--------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++----++---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"--++++--++++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"--++++--++++--------++++----++---++-":{"28":"20/21","35":"1/21"},"--++++--++++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++--++++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++--++++--------++++----+-":{"28":"20/21","29":"1/21"},"--++++--++++--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++--++++--------++++-----+-+":{"8":"19/120","9":"1/40","16":"7/10","31":"7/60"},"--++++--++++--------++++-----+--+":{"1":"7/52","8":"53/208","9":"1/208","28":"21/52","32":"21/104"},"--++++--++++--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++-----+---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"--++++--++++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--++++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"--++++--++++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"--++++--++++--------++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++-----+----++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"--++++--++++--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--++++--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"--++++--++++--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"--++++--++++--------++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++--++++--------++++-------+":{"1":"74/347","9":"7/347","11":"7/347","28":"222/347","31":"37/347"},"--++++--++++--------++++--------+":{"1":"5/94","8":"51/94","17":"59/1739","29":"15/1739","32":"17/47"},"--++++--++++--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"--++++--++++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--++++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++--++++--------++++---------+-":{"0":"37/4974","11":"20/2487","27":"37/4974","33":"400/7461","34":"6890/7461"},"--++++--++++--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"--++++--++++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--++++--------++++----------+-":{"34":"20/21","35":"1/21"},"--++++--++++--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--++++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"--++++--++++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--++++--------++++------------+":{"36":"1"},"--++++--++++--------++++-------------+":{"35":"17/37","37":"20/37"},"--++++--++++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++--++++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"--++++--++++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++--++++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"--++++--++++---------":{"1":"1/6","8":"1/6","10":"1/3","20":"1/3"},"--++++--+++-":{"1":"23/130","8":"103/130","11":"2/65"},"--++++--++-":{"1":"1/10","2":"3/10","8":"1/5","10":"2/5"},"--++++--+-":{"8":"17/18","9":"1/18"},"--++++---++++":{"1":"31/202","2":"93/202","8":"37/101","12":"2/101"},"--++++---+++-+":{"7":"1/2","13":"1/2"},"--++++---+++--+":{"8":"1/2","14":"1/2"},"--++++---+++---++++++++++++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++++++++++++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++++++++++++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++++++++++++++-":{"2":"10/21","8":"10/21","24":"1/42","30":"1/42"},"--++++---+++---++++++++++++++-":{"26":"20/21","29":"1/21"},"--++++---+++---+++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"--++++---+++---++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"--++++---+++---+++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"--++++---+++---++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"--++++---+++---+++++++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++++++++-+++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++++++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++++++++-+++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++++++++-+++++-+++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++++++++-+++++-+++++--+":{"9":"5/142","25":"153/9940","28":"1697/2840","31":"285/994","38":"37/568"},"--++++---+++---+++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++---+++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++---+++++++++-+++++--":{"2":"7/18","8":"7/18","25":"1/9","31":"1/9"},"--++++---+++---+++++++++-++++-":{"26":"20/21","29":"1/21"},"--++++---+++---+++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"--++++---+++---+++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"--++++---+++---+++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"--++++---+++---+++++++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++++++++--++++++++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++++++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++++++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++++++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++++++++--++++-+++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++++++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++---+++---+++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++---+++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++---+++++++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++++++++--++++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++++++++--++++--++++--+":{"8":"29/250","15":"11/250","18":"4/125","32":"93/125","38":"8/125"},"--++++---+++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++---+++++++++--++++---":{"1":"2/9","8":"1/6","15":"1/18","32":"5/9"},"--++++---+++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++---+++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++---+++---+++++++++---":{"7":"37/336","8":"37/112","15":"1/21","18":"1/28","26":"10/21"},"--++++---+++---++++++++-":{"20":"20/21","23":"1/21"},"--++++---+++---+++++++-":{"10":"1/2","22":"1/2"},"--++++---+++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"--++++---+++---+++++-":{"18":"2/39","20":"37/39"},"--++++---+++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"--++++---+++---+++-++++++":{"18":"1/2","24":"1/2"},"--++++---+++---+++-+++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++-+++++-+++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++-+++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++-+++++-+++++-":{"8":"17/792","16":"17/528","18":"49/396","25":"70/99","30":"61/528"},"--++++---+++---+++-+++++-++++-":{"26":"20/21","29":"1/21"},"--++++---+++---+++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"--++++---+++---+++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"--++++---+++---+++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"--++++---+++---+++-+++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++-+++++--++++++++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++-+++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++-+++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++-+++++--++++-+++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++---+++---+++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++---+++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++---+++-+++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++-+++++--++++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"--++++---+++---+++-+++++--++++--++++--+":{"15":"5/142","19":"53/1136","26":"1109/3408","32":"899/1704","38":"37/568"},"--++++---+++---+++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++---+++-+++++--++++---":{"1":"37/118","15":"7/118","18":"2/59","32":"35/59"},"--++++---+++---+++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++---+++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++---+++---+++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++---+++---+++-+++++---":{"7":"11/372","8":"49/124","15":"7/186","19":"5/31","26":"35/93"},"--++++---+++---+++-++++-":{"20":"20/21","23":"1/21"},"--++++---+++---+++-+++-":{"10":"1/2","22":"1/2"},"--++++---+++---+++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"--++++---+++---+++-+-":{"19":"1/4","20":"3/4"},"--++++---+++---+++--+++++":{"19":"37/43","24":"6/43"},"--++++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"--++++---+++---+++--++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++--++++--++++++++++-+":{"15":"3/85","26":"33/76","32":"27/58","37":"3/46"},"--++++---+++---+++--++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++--++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++--++++--++++-+++++-+":{"15":"3/85","26":"33/76","32":"27/58","37":"3/46"},"--++++---+++---+++--++++--++++-+++++--+":{"9":"5/142","26":"153/1988","28":"2131/3976","31":"285/994","38":"37/568"},"--++++---+++---+++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++---+++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++---+++--++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++--++++--++++--++++-+":{"15":"20/1649","26":"740/4947","31":"1081/3298","32":"4829/9894","37":"37/1649"},"--++++---+++---+++--++++--++++--++++--+":{"15":"15/611","19":"185/1222","26":"251/611","28":"899/2444","38":"111/2444"},"--++++---+++---+++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++---+++--++++--++++---":{"1":"37/310","15":"7/310","19":"29/155","28":"46/155","32":"58/155"},"--++++---+++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--++++---+++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"--++++---+++---+++--++++---++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++--++++---+++++++++-+":{"15":"3/85","20":"33/76","32":"27/58","37":"3/46"},"--++++---+++---+++--++++---+++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++--++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++--++++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++--++++---+++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++--++++---+++-+++++-+":{"15":"3/85","20":"33/76","32":"27/58","37":"3/46"},"--++++---+++---+++--++++---+++-+++++--+":{"9":"247/11360","15":"153/11360","28":"185/284","31":"141/568","38":"37/568"},"--++++---+++---+++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++---+++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++---+++--++++---+++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++--++++---+++--++++-+":{"15":"20/1189","27":"20/1189","31":"941/2378","32":"1283/2378","37":"37/1189"},"--++++---+++---+++--++++---+++--++++--+":{"1":"251/700","15":"71/700","19":"29/140","28":"379/1400","38":"87/1400"},"--++++---+++---+++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++---+++--++++---+++---":{"1":"37/310","15":"7/310","19":"29/155","28":"46/155","32":"58/155"},"--++++---+++---+++--++++---++-":{"15":"17/259","19":"3/14","20":"9/14","29":"20/259"},"--++++---+++---+++--++++---+-":{"4":"1/8","15":"1/24","28":"5/6"},"--++++---+++---+++--++++----":{"1":"1/8","16":"5/6","27":"1/24"},"--++++---+++---+++--+++-":{"20":"20/21","23":"1/21"},"--++++---+++---+++--++-":{"10":"1/2","22":"1/2"},"--++++---+++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"--++++---+++---+++---++++":{"19":"37/43","24":"6/43"},"--++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++---+++---+++---++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"--++++---+++---+++---+++---+++++++++-+":{"15":"3/85","22":"43/66","32":"24/97","37":"3/46"},"--++++---+++---+++---+++---+++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++---+++---+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++---+++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++---+++---+++---++++-":{"16":"19/58","30":"5/58","31":"17/29"},"--++++---+++---+++---+++---+++-":{"1":"15/64","15":"1/32","16":"31/128","20":"15/32","30":"3/128"},"--++++---+++---+++---+++---++-":{"10":"3/5","15":"17/370","20":"3/10","29":"2/37"},"--++++---+++---+++---+++---+-":{"1":"37/126","15":"1/18","20":"29/63","28":"4/21"},"--++++---+++---+++---+++----":{"1":"1/8","16":"5/6","27":"1/24"},"--++++---+++---+++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"--++++---+++---+++---+-":{"10":"1/2","22":"1/2"},"--++++---+++---+++----":{"1":"37/84","4":"37/84","9":"5/84","21":"5/84"},"--++++---+++---++-":{"8":"3/10","10":"3/5","15":"17/370","17":"2/37"},"--++++---+++---+-":{"1":"1/18","2":"1/6","15":"1/27","16":"20/27"},"--++++---+++----+++++++++":{"2":"231/626","4":"169/313","15":"37/626","24":"10/313"},"--++++---+++----++++++++-+":{"2":"7/18","15":"1/18","16":"4/9","25":"1/9"},"--++++---+++----++++++++--+++++":{"2":"629/7834","15":"51/7834","18":"480/3917","25":"2653/3917","30":"444/3917"},"--++++---+++----++++++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++++++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++----++++++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++---+++----++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++----++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++----++++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++----++++++++--++++--++++--+":{"7":"1/29","8":"9/58","16":"71/116","26":"5/29","38":"3/116"},"--++++---+++----++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++----++++++++--++++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++----++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++----++++++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++---+++----++++++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"--++++---+++----++++++++---":{"7":"13/688","8":"183/688","16":"20/43","18":"3/172","26":"10/43"},"--++++---+++----+++++++-":{"20":"20/21","23":"1/21"},"--++++---+++----++++++-":{"10":"1/2","22":"1/2"},"--++++---+++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"--++++---+++----++++-":{"18":"2/39","20":"37/39"},"--++++---+++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"--++++---+++----++-++++++":{"2":"10/41","15":"7/123","16":"169/246","24":"1/82"},"--++++---+++----++-+++++-+":{"2":"7/18","15":"1/18","16":"4/9","25":"1/9"},"--++++---+++----++-+++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++-+++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++----++-+++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++----++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++----++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++----++-+++++--+++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"--++++---+++----++-+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++-+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++----++-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++---+++----++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++----++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++----++-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++----++-+++++--++++--++++--+":{"7":"83/2506","16":"2411/5012","18":"18/1253","26":"545/1253","38":"183/5012"},"--++++---+++----++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++----++-+++++--++++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++----++-+++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++---+++----++-+++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"--++++---+++----++-+++++---++++":{"15":"53/1347","16":"1961/2694","19":"30/449","26":"70/449","30":"9/898"},"--++++---+++----++-+++++---+++-+":{"15":"10/327","16":"185/327","19":"21/218","26":"49/218","31":"9/109"},"--++++---+++----++-+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++-+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++----++-+++++---+++--++++--+":{"1":"3/67","8":"31/134","16":"185/268","19":"1/67","38":"5/268"},"--++++---+++----++-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++----++-+++++---+++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++----++-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"--++++---+++----++-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++---+++----++-+++++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++---+++----++-++++-":{"20":"20/21","23":"1/21"},"--++++---+++----++-+++-":{"10":"1/2","22":"1/2"},"--++++---+++----++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"--++++---+++----++-+-":{"19":"1/4","20":"3/4"},"--++++---+++----++--+++++":{"19":"37/43","24":"6/43"},"--++++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"--++++---+++----++--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++---+++----++--++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++----++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++----++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++----++--++++--+++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"--++++---+++----++--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++---+++----++--++++--++++-+++++--+":{"9":"5/142","26":"153/1988","28":"2131/3976","31":"285/994","38":"37/568"},"--++++---+++----++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++----++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++----++--++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++--++++--++++--++++-+":{"17":"20/1499","26":"740/4497","31":"991/2998","32":"4199/8994","37":"37/1499"},"--++++---+++----++--++++--++++--++++--+":{"16":"15/46","19":"5/46","26":"8/23","28":"17/92","38":"3/92"},"--++++---+++----++--++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++----++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++----++--++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++---+++----++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++----++--++++--++-":{"19":"1/10","20":"3/10","26":"1/5","28":"2/5"},"--++++---+++----++--++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"--++++---+++----++--++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++--++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++---+++----++--++++---+++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++----++--++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++----++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++----++--++++---++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"--++++---+++----++--++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++--++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++---+++----++--++++---+++-+++++--+":{"9":"5/142","20":"51/284","28":"217/568","31":"24/71","38":"37/568"},"--++++---+++----++--++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++----++--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++----++--++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++---+++----++--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++----++--++++---+++---":{"1":"1/8","16":"7/16","19":"1/8","28":"1/16","32":"1/4"},"--++++---+++----++--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++---+++----++--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"--++++---+++----++--++++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++---+++----++--+++-":{"20":"20/21","23":"1/21"},"--++++---+++----++--++-":{"10":"1/2","22":"1/2"},"--++++---+++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"--++++---+++----++---++++":{"19":"37/43","24":"6/43"},"--++++---+++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++----++---+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++---+++---+++++++++-+":{"3":"141/5680","9":"59/5680","22":"511/568","37":"37/568"},"--++++---+++----++---+++---+++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"--++++---+++----++---+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---+++----++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---+++----++---+++---++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"--++++---+++----++---+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++----++---+++---+++-+++++-+":{"3":"141/5680","9":"59/5680","22":"511/568","37":"37/568"},"--++++---+++----++---+++---+++-+++++--+":{"9":"35/586","27":"51/1172","28":"703/2344","31":"285/586","38":"259/2344"},"--++++---+++----++---+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++----++---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++----++---+++---+++--":{"1":"1/8","15":"1/168","16":"23/42","20":"1/4","31":"1/14"},"--++++---+++----++---+++---++-":{"10":"3/5","20":"3/10","27":"17/370","29":"2/37"},"--++++---+++----++---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++---+++----++---+++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++---+++----++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"--++++---+++----++---+-":{"10":"1/2","22":"1/2"},"--++++---+++----++----":{"1":"37/84","4":"37/84","9":"5/84","21":"5/84"},"--++++---+++----+-":{"16":"20/21","17":"1/21"},"--++++---+++-----++++++++":{"9":"1/20","16":"37/40","24":"1/40"},"--++++---+++-----+++++++-+":{"2":"19/120","3":"1/40","16":"7/10","25":"7/60"},"--++++---+++-----+++++++--+++++":{"2":"111/634","3":"169/6340","16":"9583/12680","18":"7/317","30":"259/12680"},"--++++---+++-----+++++++--++++-+":{"2":"190/803","9":"12/803","16":"507/803","18":"19/1606","31":"169/1606"},"--++++---+++-----+++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-----+++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+++++++--++++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-----+++++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++---+++-----+++++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++---+++-----+++++++---++++":{"3":"907/21100","16":"33559/42200","18":"31/1055","26":"111/1055","30":"1147/42200"},"--++++---+++-----+++++++---+++-+":{"9":"106/2929","16":"1961/2929","18":"57/5858","26":"380/2929","31":"907/5858"},"--++++---+++-----+++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-----+++++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+++++++---+++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++-----+++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"--++++---+++-----+++++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++---+++-----+++++++----":{"8":"569/663","17":"569/8177","18":"23/663","27":"920/24531"},"--++++---+++-----++++++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+++++-":{"8":"629/974","9":"51/974","18":"7/487","22":"140/487"},"--++++---+++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"--++++---+++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"--++++---+++-----++-":{"1":"703/3802","9":"133/3802","18":"176/1901","19":"1307/1901"},"--++++---+++-----+-++++++":{"9":"1/20","16":"37/40","24":"1/40"},"--++++---+++-----+-+++++-+":{"2":"19/120","3":"1/40","16":"7/10","25":"7/60"},"--++++---+++-----+-+++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-----+-+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+-+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-----+-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"--++++---+++-----+-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++-----+-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++-----+-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-----+-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+-+++++--++++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-----+-+++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"--++++---+++-----+-+++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++---+++-----+-+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"--++++---+++-----+-+++++---+++-+":{"9":"10/343","16":"185/343","19":"57/686","26":"19/98","31":"53/343"},"--++++---+++-----+-+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+-+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-----+-+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+-+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+-+++++---+++---":{"8":"37/73","17":"3/73","28":"5/73","32":"28/73"},"--++++---+++-----+-+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"--++++---+++-----+-+++++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++---+++-----+-+++++----":{"8":"487/668","9":"13/668","17":"245/6179","19":"119/668","27":"833/24716"},"--++++---+++-----+-++++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+-+++-":{"8":"185/326","9":"15/326","19":"14/163","22":"49/163"},"--++++---+++-----+-++-":{"14":"697/1078","17":"41/539","19":"115/539","21":"69/1078"},"--++++---+++-----+-+-":{"6":"2/667","16":"1360/2001","17":"80/2001","19":"111/1334","20":"259/1334"},"--++++---+++-----+--+++++":{"19":"37/43","24":"6/43"},"--++++---+++-----+--++++-+":{"19":"1/2","25":"1/2"},"--++++---+++-----+--++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-----+--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++---+++-----+--++++--++++-+++++--+":{"9":"5/142","26":"153/1988","28":"2131/3976","31":"285/994","38":"37/568"},"--++++---+++-----+--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++-----+--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++-----+--++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+--++++--++++--++++-+":{"17":"20/1499","26":"740/4497","31":"991/2998","32":"4199/8994","37":"37/1499"},"--++++---+++-----+--++++--++++--++++--+":{"9":"5/237","19":"95/474","26":"167/237","28":"11/316","38":"37/948"},"--++++---+++-----+--++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+--++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++---+++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-----+--++++--++-":{"19":"1/10","20":"3/10","26":"1/5","28":"2/5"},"--++++---+++-----+--++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++---+++-----+--++++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-----+--++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+--++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++---+++-----+--++++---+++-+++++--+":{"9":"5/142","20":"51/284","28":"217/568","31":"24/71","38":"37/568"},"--++++---+++-----+--++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++-----+--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++-----+--++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++---+++-----+--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+--++++---+++---":{"8":"3/7","17":"9/259","19":"10/259","28":"5/37","32":"94/259"},"--++++---+++-----+--++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++---+++-----+--++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"--++++---+++-----+--++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++---+++-----+--++++----++-+":{"9":"8/339","16":"148/339","20":"703/2034","27":"19/678","31":"169/1017"},"--++++---+++-----+--++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+--++++----++--++++-+":{"17":"60/3757","20":"740/3757","31":"2233/7514","32":"3459/7514","37":"111/3757"},"--++++---+++-----+--++++----++--++++---":{"1":"10/87","20":"35/87","27":"8/87","28":"61/174","38":"7/174"},"--++++---+++-----+--++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+--++++----++---":{"8":"3/7","17":"9/259","27":"10/777","28":"5/21","32":"2/7"},"--++++---+++-----+--++++----+-":{"1":"37/125","17":"7/125","19":"37/250","20":"111/250","29":"7/125"},"--++++---+++-----+--++++-----":{"1":"3/5","17":"21/185","27":"16/185","28":"1/5"},"--++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+--++-":{"1":"7/45","8":"29/90","9":"1/18","22":"7/15"},"--++++---+++-----+--+-":{"9":"1/2","21":"1/2"},"--++++---+++-----+---++++":{"19":"37/43","24":"6/43"},"--++++---+++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++-----+---+++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-----+---+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+---+++---+++-+++++-+":{"3":"141/5680","9":"59/5680","22":"511/568","37":"37/568"},"--++++---+++-----+---+++---+++-+++++--+":{"9":"35/586","27":"51/1172","28":"703/2344","31":"285/586","38":"259/2344"},"--++++---+++-----+---+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---+++-----+---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---+++-----+---+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+---+++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++---+++-----+---+++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+---+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++-----+---+++---++-":{"10":"3/5","20":"3/10","27":"17/370","29":"2/37"},"--++++---+++-----+---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++---+++-----+---+++----+++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-----+---+++----++-+":{"1":"37/70","9":"1/10","27":"3/35","31":"2/7"},"--++++---+++-----+---+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-----+---+++----++--++++-+":{"17":"20/889","29":"20/889","31":"761/1778","32":"863/1778","37":"37/889"},"--++++---+++-----+---+++----++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+---+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-----+---+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"--++++---+++-----+---+++----+-":{"1":"37/154","10":"37/77","17":"3/154","20":"37/154","29":"3/154"},"--++++---+++-----+---+++-----":{"1":"3/5","17":"21/185","27":"16/185","28":"1/5"},"--++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+---+-":{"1":"37/126","9":"1/18","20":"29/63","22":"4/21"},"--++++---+++-----+----":{"9":"1/2","21":"1/2"},"--++++---+++------+++++++":{"2":"460/841","14":"349/841","17":"9/841","24":"23/841"},"--++++---+++------++++++-+":{"2":"37/54","15":"1/18","25":"7/27"},"--++++---+++------++++++--+++++":{"2":"111/634","3":"169/6340","16":"9583/12680","18":"7/317","30":"259/12680"},"--++++---+++------++++++--++++-+":{"2":"190/803","9":"12/803","16":"507/803","18":"19/1606","31":"169/1606"},"--++++---+++------++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++------++++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++------++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++------++++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"--++++---+++------++++++--+-":{"2":"259/486","17":"7/162","26":"407/972","27":"5/972"},"--++++---+++------++++++---++++":{"3":"907/21100","16":"33559/42200","18":"31/1055","26":"111/1055","30":"1147/42200"},"--++++---+++------++++++---+++-+":{"9":"106/2929","16":"1961/2929","18":"57/5858","26":"380/2929","31":"907/5858"},"--++++---+++------++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++------++++++---+++--++++---":{"17":"380/11347","18":"359/11347","19":"37/3242","26":"2793/3242","38":"703/11347"},"--++++---+++------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++------++++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++---+++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++------++++++---+++---+++---":{"17":"10/381","28":"1/6","32":"289/381","38":"37/762"},"--++++---+++------++++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++---+++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++------++++++---+++----":{"2":"37/78","8":"37/78","27":"1/39","33":"1/39"},"--++++---+++------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"--++++---+++------++++++---+-":{"11":"1/143","15":"1/143","27":"23/429","28":"400/429"},"--++++---+++------++++++----+++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"--++++---+++------++++++----++-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"--++++---+++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"--++++---+++------++++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++------++++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"--++++---+++------++++++----++---++-":{"28":"20/21","35":"1/21"},"--++++---+++------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"--++++---+++------++++++----++----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++----++----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++------++++++----++----++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"--++++---+++------++++++----++----+-":{"28":"20/21","35":"1/21"},"--++++---+++------++++++----++-----":{"28":"1/2","34":"1/2"},"--++++---+++------++++++----+-":{"28":"20/21","29":"1/21"},"--++++---+++------++++++-----++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"--++++---+++------++++++-----+-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"--++++---+++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"--++++---+++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++------++++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"--++++---+++------++++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++---+++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++------++++++-----+------":{"2":"37/78","8":"37/78","29":"1/39","35":"1/39"},"--++++---+++------++++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"--++++---+++------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"--++++---+++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"--++++---+++------++++++----------+":{"3":"27/14378","8":"333/14378","18":"349/7189","29":"370/7189","34":"6290/7189"},"--++++---+++------++++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++---+++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++------++++++------------+":{"36":"1"},"--++++---+++------++++++-------------+":{"35":"17/37","37":"20/37"},"--++++---+++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++---+++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"--++++---+++------++++-":{"20":"1/2","22":"1/2"},"--++++---+++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"--++++---+++------++-":{"19":"1/2","20":"1/2"},"--++++---+++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"--++++---+++-------++++++":{"8":"1369/1984","9":"851/5952","17":"259/2976","18":"119/2976","24":"119/2976"},"--++++---+++-------+++++-+":{"2":"161/300","8":"29/100","17":"1/50","25":"23/150"},"--++++---+++-------+++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-------+++++--++++-+":{"2":"49/131","16":"55/131","17":"1/131","19":"14/131","31":"12/131"},"--++++---+++-------+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"--++++---+++-------+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-------+++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"--++++---+++-------+++++--+-":{"26":"17/18","27":"1/18"},"--++++---+++-------+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"--++++---+++-------+++++---+++-+":{"9":"10/343","16":"185/343","19":"57/686","26":"19/98","31":"53/343"},"--++++---+++-------+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"--++++---+++-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++-------+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++---+++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++-------+++++---+++---+++---":{"17":"10/381","28":"1/6","32":"289/381","38":"37/762"},"--++++---+++-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++---+++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"--++++---+++-------+++++---+-":{"11":"1/143","15":"1/143","27":"23/429","28":"400/429"},"--++++---+++-------+++++----+++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"--++++---+++-------+++++----++-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"--++++---+++-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"--++++---+++-------+++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++-------+++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"--++++---+++-------+++++----++---++-":{"28":"20/21","35":"1/21"},"--++++---+++-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++---+++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-------+++++----+-":{"8":"111/421","9":"9/421","19":"7/421","28":"833/1263","29":"49/1263"},"--++++---+++-------+++++-----++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"--++++---+++-------+++++-----+-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"--++++---+++-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"--++++---+++-------+++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++-----+---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"--++++---+++-------+++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"--++++---+++-------+++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"--++++---+++-------+++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++---+++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++-------+++++-----+------":{"3":"1/20","17":"1/20","18":"17/60","29":"1/3","35":"17/60"},"--++++---+++-------+++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++-------+++++-------+":{"1":"851/4631","11":"161/4631","19":"126/4631","28":"2994/4631","31":"499/4631"},"--++++---+++-------+++++--------+":{"3":"87/2966","8":"1073/2966","19":"1208/4449","29":"158/4449","32":"1343/4449"},"--++++---+++-------+++++---------+":{"19":"37/50","27":"1/150","29":"2/15","33":"3/25"},"--++++---+++-------+++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++----------++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"--++++---+++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++-------+++++----------+-":{"8":"37/178","11":"3/178","34":"391/534","35":"23/534"},"--++++---+++-------+++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"--++++---+++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"--++++---+++-------+++++------------+":{"36":"1"},"--++++---+++-------+++++-------------+":{"35":"17/37","37":"20/37"},"--++++---+++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++---+++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"--++++---+++-------+++-":{"20":"1/2","22":"1/2"},"--++++---+++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"--++++---+++-------+-":{"19":"1/2","20":"1/2"},"--++++---+++--------+++++":{"8":"1369/1984","9":"851/5952","17":"259/2976","18":"119/2976","24":"119/2976"},"--++++---+++--------++++-+":{"19":"1/2","25":"1/2"},"--++++---+++--------++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++--------++++--++++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"--++++---+++--------++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++--++++--++++-+":{"3":"20/1449","26":"380/1449","31":"881/2898","32":"127/322","37":"37/1449"},"--++++---+++--------++++--++++--++++--+":{"9":"5/237","19":"95/474","26":"167/237","28":"11/316","38":"37/948"},"--++++---+++--------++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++--------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++---+++--------++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"--++++---+++--------++++--+-":{"26":"17/18","27":"1/18"},"--++++---+++--------++++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++--------++++---+++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"--++++---+++--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++---+++--++++-+":{"9":"20/989","27":"20/989","31":"741/1978","32":"1083/1978","37":"37/989"},"--++++---+++--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++--------++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++---+++---+++-+":{"9":"2/287","27":"2/287","32":"1311/2870","34":"741/1435","37":"37/2870"},"--++++---+++--------++++---+++---+++---":{"17":"30/3131","19":"497/3131","28":"2369/6262","32":"44/101","38":"111/6262"},"--++++---+++--------++++---+++---++-":{"28":"20/21","35":"1/21"},"--++++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++--------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++---+++--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++---+++--------++++---+-":{"9":"1/63","17":"1/63","19":"10/189","27":"32/567","28":"487/567"},"--++++---+++--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++---+++--------++++----++-+":{"9":"8/339","16":"148/339","20":"703/2034","27":"19/678","31":"169/1017"},"--++++---+++--------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++----++--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"--++++---+++--------++++----++--++++---":{"17":"10/427","20":"185/427","27":"104/1281","28":"1073/2562","38":"37/854"},"--++++---+++--------++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++--------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++----++---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"--++++---+++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"--++++---+++--------++++----++---++-":{"28":"20/21","35":"1/21"},"--++++---+++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++---+++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++---+++--------++++----+-":{"8":"1/6","9":"1/74","28":"7/9","29":"14/333"},"--++++---+++--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++---+++--------++++-----+-+":{"1":"19/166","9":"7/166","16":"63/166","28":"57/166","31":"10/83"},"--++++---+++--------++++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++-----+--++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"--++++---+++--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++---+++--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++-----+---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"--++++---+++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"--++++---+++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"--++++---+++--------++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++-----+----++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"--++++---+++--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"--++++---+++--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"--++++---+++--------++++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++--------++++-------+":{"1":"74/347","9":"7/347","11":"7/347","28":"222/347","31":"37/347"},"--++++---+++--------++++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++--------++++-+":{"9":"60/3607","20":"740/3607","31":"1903/7214","32":"3489/7214","37":"111/3607"},"--++++---+++--------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++--------+-":{"32":"17/18","33":"1/18"},"--++++---+++--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"--++++---+++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++---+++--------++++---------+-":{"0":"37/4974","11":"20/2487","27":"37/4974","33":"400/7461","34":"6890/7461"},"--++++---+++--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"--++++---+++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++----------+-":{"8":"37/178","11":"3/178","34":"391/534","35":"23/534"},"--++++---+++--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"--++++---+++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++---+++--------++++------------+":{"36":"1"},"--++++---+++--------++++-------------+":{"35":"17/37","37":"20/37"},"--++++---+++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++---+++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"--++++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++---+++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"--++++---+++---------++++":{"8":"1147/1842","9":"31/614","20":"280/921","24":"7/307"},"--++++---+++---------+++-+":{"3":"1/35","8":"37/105","20":"79/210","25":"17/70"},"--++++---+++---------+++--+":{"20":"1/2","26":"1/2"},"--++++---+++---------+++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++---------+++---+++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"--++++---+++---------+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++---+++--++++-+":{"9":"20/989","27":"20/989","31":"741/1978","32":"1083/1978","37":"37/989"},"--++++---+++---------+++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++---------+++---++-":{"10":"3/5","20":"3/10","27":"17/370","29":"2/37"},"--++++---+++---------+++---+-":{"9":"1/23","17":"1/23","20":"10/23","27":"4/69","28":"29/69"},"--++++---+++---------+++----+++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++---------+++----++-+":{"1":"37/70","9":"1/10","27":"3/35","31":"2/7"},"--++++---+++---------+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++----++--++++-+":{"9":"20/839","29":"20/839","31":"651/1678","32":"873/1678","37":"37/839"},"--++++---+++---------+++----++--++++---":{"9":"37/151","17":"57/151","27":"20/151","38":"37/151"},"--++++---+++---------+++----++--+++-":{"28":"20/21","35":"1/21"},"--++++---+++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---+++---------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"--++++---+++---------+++----+-":{"8":"1/6","9":"1/74","28":"7/9","29":"14/333"},"--++++---+++---------+++-----++":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++---------+++-----+-+":{"1":"19/166","9":"7/166","16":"63/166","28":"57/166","31":"10/83"},"--++++---+++---------+++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++-----+--++++-+":{"9":"20/839","29":"20/839","31":"651/1678","32":"873/1678","37":"37/839"},"--++++---+++---------+++-----+--++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++---+++---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++-----+--+-":{"9":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++---+++---------+++-----+---":{"0":"185/17426","9":"100/8713","20":"10619/17426","29":"338/8713","32":"2873/8713"},"--++++---+++---------+++------+":{"9":"1/20","16":"37/40","30":"1/40"},"--++++---+++---------+++-------+":{"1":"74/347","9":"7/347","11":"7/347","28":"222/347","31":"37/347"},"--++++---+++---------+++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++--------++++-+":{"9":"20/789","21":"20/789","31":"541/1578","32":"883/1578","37":"37/789"},"--++++---+++---------+++--------++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++---+++---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++--------+-":{"32":"17/18","33":"1/18"},"--++++---+++---------+++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"--++++---+++---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"--++++---+++---------+++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++---+++---------+++---------+-":{"0":"37/4974","11":"20/2487","27":"37/4974","33":"400/7461","34":"6890/7461"},"--++++---+++---------+++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"--++++---+++---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++---+++---------+++----------+-":{"8":"37/178","11":"3/178","34":"391/534","35":"23/534"},"--++++---+++---------+++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---+++---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"--++++---+++---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++---+++---------+++------------+":{"36":"1"},"--++++---+++---------+++-------------+":{"35":"17/37","37":"20/37"},"--++++---+++---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++---+++---------++-":{"4":"1/7","10":"17/21","23":"1/21"},"--++++---+++---------+-":{"1":"1/7","10":"1/2","20":"1/7","22":"3/14"},"--++++---+++----------":{"1":"1/8","10":"5/6","21":"1/24"},"--++++---++-":{"1":"3/14","2":"9/14","9":"17/259","11":"20/259"},"--++++---+-":{"1":"1/18","2":"1/6","9":"1/27","10":"20/27"},"--++++----+++":{"1":"569/2390","2":"1707/2390","9":"37/1195","12":"4/239"},"--++++----++-+":{"9":"1/18","13":"17/18"},"--++++----++--+":{"9":"1/18","14":"17/18"},"--++++----++---+":{"9":"1/2","15":"1/2"},"--++++----++----+++":{"2":"10/41","9":"7/123","16":"169/246","18":"1/82"},"--++++----++----++-+":{"2":"29/54","4":"2/9","9":"1/18","19":"5/27"},"--++++----++----++--+++++":{"19":"37/43","24":"6/43"},"--++++----++----++--++++-+":{"19":"1/2","25":"1/2"},"--++++----++----++--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++----++--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++----++----++--++++--++++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++----++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++----++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++----++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++----++----++--++++--+++++-":{"9":"1/21","16":"37/42","31":"1/14"},"--++++----++----++--++++--++++-":{"9":"1/20","16":"37/40","30":"1/40"},"--++++----++----++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++----++----++--++++--++-":{"4":"37/128","9":"1/64","20":"5/32","26":"23/128","28":"23/64"},"--++++----++----++--++++--+-":{"9":"1/60","15":"169/6660","16":"7/9","20":"1/6","27":"1/74"},"--++++----++----++--++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++----++--++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++----++----++--++++---+++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++----++--++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++----++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++----++--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++----++----++--++++---++++-":{"9":"1/21","16":"37/42","31":"1/14"},"--++++----++----++--++++---+++-":{"9":"1/20","16":"37/40","30":"1/40"},"--++++----++----++--++++---++-":{"9":"46/1715","16":"851/1715","20":"92/343","26":"349/1715","29":"9/1715"},"--++++----++----++--++++---+-":{"4":"148/903","9":"31/903","17":"23/903","20":"310/903","28":"391/903"},"--++++----++----++--++++----":{"9":"1/60","15":"169/6660","16":"7/9","20":"1/6","27":"1/74"},"--++++----++----++--+++-":{"20":"20/21","23":"1/21"},"--++++----++----++--++-":{"9":"1/27","10":"37/54","20":"1/9","22":"1/6"},"--++++----++----++--+-":{"4":"7/18","9":"7/333","20":"5/9","21":"23/666"},"--++++----++----++---++++":{"19":"37/43","24":"6/43"},"--++++----++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"--++++----++----++---+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++----++---+++---+++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++----++----++---+++---+++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++----++---+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++----++---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++----++----++---+++---++++-":{"9":"1/21","16":"37/42","31":"1/14"},"--++++----++----++---+++---+++-":{"9":"1/20","16":"37/40","30":"1/40"},"--++++----++----++---+++---++-":{"9":"1/22","10":"10/11","27":"17/814","29":"10/407"},"--++++----++----++---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++----++----++---+++----":{"1":"1/8","15":"19/888","16":"5/6","27":"3/148"},"--++++----++----++---++-":{"10":"23/27","20":"1/9","23":"1/27"},"--++++----++----++---+-":{"0":"1/59","9":"1/59","10":"77/118","22":"37/118"},"--++++----++----++----":{"1":"17/79","4":"19/158","16":"50/79","21":"5/158"},"--++++----++----+-":{"9":"1/39","16":"37/39","17":"1/39"},"--++++----++-----++":{"2":"4600/6861","9":"851/13722","14":"2873/13722","17":"169/6861","18":"230/6861"},"--++++----++-----+-+":{"2":"5/12","9":"1/28","16":"17/42","17":"1/42","19":"5/42"},"--++++----++-----+--+++++":{"19":"37/43","24":"6/43"},"--++++----++-----+--++++-+":{"19":"1/2","25":"1/2"},"--++++----++-----+--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++----++-----+--++++--++++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++-----+--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++-----+--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++----++-----+--++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++----++-----+--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++----++-----+--++++--++++-+++++--+":{"17":"5/127","26":"173/1778","28":"2071/3556","31":"185/889","38":"37/508"},"--++++----++-----+--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++-----+--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++----++-----+--++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+--++++--++++--++++-+":{"17":"20/1499","26":"740/4497","31":"991/2998","32":"4199/8994","37":"37/1499"},"--++++----++-----+--++++--++++--++++--+":{"17":"15/566","19":"185/1132","26":"341/566","28":"359/2264","38":"111/2264"},"--++++----++-----+--++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++----++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++-----+--++++--++++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"--++++----++-----+--++++--++++---":{"9":"1/27","17":"1/27","28":"11/27","32":"14/27"},"--++++----++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"--++++----++-----+--++++--++-":{"4":"37/128","9":"1/64","20":"5/32","26":"23/128","28":"23/64"},"--++++----++-----+--++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++----++-----+--++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+--++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++----++-----+--++++---+++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++-----+--++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++-----+--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++----++-----+--++++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++----++-----+--++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+--++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++----++-----+--++++---+++-+++++--+":{"17":"5/127","20":"173/762","28":"197/508","31":"104/381","38":"37/508"},"--++++----++-----+--++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++-----+--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++----++-----+--++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+--++++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++----++-----+--++++---+++--++++--+":{"9":"13/114","17":"3/19","20":"25/76","28":"145/456","38":"37/456"},"--++++----++-----+--++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++----++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++-----+--++++---+++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"--++++----++-----+--++++---+++---":{"9":"1/27","17":"1/27","28":"11/27","32":"14/27"},"--++++----++-----+--++++---++-":{"9":"23/404","17":"23/404","20":"115/202","26":"119/404","29":"9/404"},"--++++----++-----+--++++---+-":{"4":"148/903","9":"31/903","17":"23/903","20":"310/903","28":"391/903"},"--++++----++-----+--++++----":{"9":"4/63","17":"4/63","19":"29/630","20":"487/630","27":"17/315"},"--++++----++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++----++-----+--++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++----++-----+--+-":{"1":"7/10","17":"49/370","20":"1/20","21":"87/740"},"--++++----++-----+---++++":{"19":"37/43","24":"6/43"},"--++++----++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++----++-----+---+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+---+++---+++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++----++-----+---+++---+++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++-----+---+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++-----+---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++----++-----+---+++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++----++-----+---+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+---+++---+++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++----++-----+---+++---+++-+++++--+":{"17":"105/1283","27":"173/2566","28":"1369/5132","31":"555/1283","38":"777/5132"},"--++++----++-----+---+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++-----+---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++----++-----+---+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+---+++---+++--++++-+":{"17":"20/1039","27":"20/1039","31":"851/2078","32":"1073/2078","37":"37/1039"},"--++++----++-----+---+++---+++--++++--+":{"9":"37/151","17":"57/151","27":"20/151","38":"37/151"},"--++++----++-----+---+++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++----++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++-----+---+++---+++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"--++++----++-----+---+++---+++---":{"9":"1/27","17":"1/27","28":"11/27","32":"14/27"},"--++++----++-----+---+++---++-":{"9":"1/22","10":"10/11","27":"17/814","29":"10/407"},"--++++----++-----+---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++----++-----+---+++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+---+++----++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++----++-----+---+++----++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++----++-----+---+++----+++++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----++-----+---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"--++++----++-----+---+++----+++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++----++-----+---+++----++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+---+++----++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++----++-----+---+++----++-+++++--+":{"1":"173/493","17":"63/493","28":"41/493","31":"160/493","38":"56/493"},"--++++----++-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"--++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"--++++----++-----+---+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++-----+---+++----++--++++-+":{"17":"20/889","29":"20/889","31":"761/1778","32":"863/1778","37":"37/889"},"--++++----++-----+---+++----++--+++-":{"28":"20/21","35":"1/21"},"--++++----++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++-----+---+++----++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"--++++----++-----+---+++----++---":{"9":"3/169","17":"3/169","27":"22/507","28":"407/507","32":"20/169"},"--++++----++-----+---+++----+-":{"1":"3/25","9":"1/25","10":"4/5","17":"1/51","29":"1/51"},"--++++----++-----+---+++-----":{"0":"16/367","1":"9/367","17":"19/367","28":"323/367"},"--++++----++-----+---++-":{"17":"1/2","23":"1/2"},"--++++----++-----+---+-":{"20":"1/6","21":"1/18","22":"7/9"},"--++++----++-----+----":{"1":"3/5","10":"1/5","17":"19/185","21":"18/185"},"--++++----++------+":{"2":"231/626","4":"169/313","9":"37/626","18":"10/313"},"--++++----++-------+":{"2":"7/18","9":"1/18","10":"4/9","19":"1/9"},"--++++----++--------+++++":{"8":"703/1841","11":"57/1841","19":"920/1841","24":"23/263"},"--++++----++--------++++-+":{"19":"1/2","25":"1/2"},"--++++----++--------++++--+++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"--++++----++--------++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++----++--------++++--++++-+++++--+":{"10":"5/12","26":"3/28","28":"43/168","31":"5/28","38":"1/24"},"--++++----++--------++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++----++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++----++--------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++--------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++----++--------++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++--++++--++++-+":{"3":"20/1449","26":"380/1449","31":"881/2898","32":"127/322","37":"37/1449"},"--++++----++--------++++--++++--++++--+":{"2":"2/33","10":"7/33","19":"3/22","26":"37/66","38":"1/33"},"--++++----++--------++++--++++--+++-":{"28":"20/21","35":"1/21"},"--++++----++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++----++--------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++----++--------++++--+++-":{"26":"20/21","29":"1/21"},"--++++----++--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"--++++----++--------++++--+-":{"26":"17/18","27":"1/18"},"--++++----++--------++++---++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"--++++----++--------++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++----++--------++++---+++-+++++--+":{"10":"5/12","20":"1/4","28":"1/24","31":"1/4","38":"1/24"},"--++++----++--------++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++----++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++--------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++--------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++----++--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"--++++----++--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++----++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++----++--------++++---+++---":{"2":"37/62","9":"3/62","27":"1/31","32":"10/31"},"--++++----++--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++----++--------++++---+-":{"2":"37/182","9":"3/182","20":"15/91","27":"8/273","28":"160/273"},"--++++----++--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++----++--------++++----++-+":{"10":"4/17","16":"4/17","20":"37/102","27":"1/34","31":"7/51"},"--++++----++--------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++----++--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"--++++----++--------++++----++--++++---":{"17":"10/427","20":"185/427","27":"104/1281","28":"1073/2562","38":"37/854"},"--++++----++--------++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++----++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++----++--------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++----++---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"--++++----++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"--++++----++--------++++----++---++-":{"28":"20/21","35":"1/21"},"--++++----++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--++++----++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"--++++----++--------++++----+-":{"2":"37/376","9":"3/376","28":"481/564","29":"23/564"},"--++++----++--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++----++--------++++-----+-+":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"--++++----++--------++++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++-----+--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"--++++----++--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++----++--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++----++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++----++--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++-----+---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"--++++----++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++----++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"--++++----++--------++++-----+---+-":{"9":"1/30","10":"37/60","33":"1/60","34":"1/3"},"--++++----++--------++++-----+----":{"2":"37/122","9":"3/122","19":"29/61","29":"240/2257","33":"204/2257"},"--++++----++--------++++------+":{"11":"698/18553","16":"12913/18553","20":"4107/18553","29":"333/18553","30":"502/18553"},"--++++----++--------++++-------+":{"1":"37/289","11":"7/289","20":"42/289","28":"174/289","31":"29/289"},"--++++----++--------++++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++--------++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"--++++----++--------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++----++--------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++----++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++--------+-":{"32":"17/18","33":"1/18"},"--++++----++--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++----++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++----++--------++++---------++-":{"9":"1/20","10":"37/40","33":"17/1480","35":"1/74"},"--++++----++--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"--++++----++--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++----++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++----++--------++++----------+-":{"34":"20/21","35":"1/21"},"--++++----++--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"--++++----++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++----++--------++++------------+":{"36":"1"},"--++++----++--------++++-------------+":{"35":"17/37","37":"20/37"},"--++++----++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++----++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"--++++----++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++----++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"--++++----++---------++++":{"8":"1147/2229","11":"31/743","20":"920/2229","24":"23/743"},"--++++----++---------+++-+":{"20":"1/2","25":"1/2"},"--++++----++---------+++--+":{"20":"1/2","26":"1/2"},"--++++----++---------+++---++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"--++++----++---------+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++---+++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++----++---------+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++----++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++---------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++---------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++----++---------+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"--++++----++---------+++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++----++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++----++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++----++---------+++---++-":{"9":"1/22","10":"10/11","27":"17/814","29":"10/407"},"--++++----++---------+++---+-":{"9":"17/820","11":"1/41","15":"3/820","27":"2/41","28":"37/41"},"--++++----++---------+++----+++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"--++++----++---------+++----++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++----++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++----++---------+++----++-++++-":{"28":"20/21","35":"1/21"},"--++++----++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++----++---------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++----++---------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"--++++----++---------+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++----++--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"--++++----++---------+++----++--+++-":{"28":"20/21","35":"1/21"},"--++++----++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++----++---------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"--++++----++---------+++----+-":{"2":"37/376","9":"3/376","28":"481/564","29":"23/564"},"--++++----++---------+++-----++":{"1":"1/14","10":"10/21","16":"19/84","28":"3/14","30":"1/84"},"--++++----++---------+++-----+-+":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"--++++----++---------+++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++-----+--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"--++++----++---------+++-----+--++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++----++---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++----++---------+++-----+---":{"3":"1/170","9":"1/170","20":"46/85","29":"4/85","32":"2/5"},"--++++----++---------+++------+":{"11":"20/491","16":"370/491","21":"37/491","29":"37/491","30":"27/491"},"--++++----++---------+++-------+":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"--++++----++---------+++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++--------++++-+":{"11":"20/669","21":"20/669","31":"481/1338","32":"703/1338","37":"37/669"},"--++++----++---------+++--------++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++----++---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++--------+-":{"32":"17/18","33":"1/18"},"--++++----++---------+++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++----++---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"--++++----++---------+++---------++-":{"9":"1/20","10":"37/40","33":"17/1480","35":"1/74"},"--++++----++---------+++---------+-":{"20":"37/138","21":"1/46","33":"7/207","34":"140/207"},"--++++----++---------+++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++----++---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++----++---------+++----------+-":{"34":"20/21","35":"1/21"},"--++++----++---------+++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----++---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"--++++----++---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++----++---------+++------------+":{"36":"1"},"--++++----++---------+++-------------+":{"35":"17/37","37":"20/37"},"--++++----++---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++----++---------++-":{"4":"1/7","10":"17/21","23":"1/21"},"--++++----++---------+-":{"1":"1/7","10":"1/2","20":"1/7","22":"3/14"},"--++++----++----------":{"1":"1/8","10":"5/6","21":"1/24"},"--++++----+-":{"10":"20/21","11":"1/21"},"--++++-----++":{"1":"569/2390","2":"1707/2390","9":"37/1195","12":"4/239"},"--++++-----+-+":{"9":"1/18","13":"17/18"},"--++++-----+--+":{"9":"1/18","14":"17/18"},"--++++-----+---+":{"1":"1/18","2":"1/6","10":"20/27","15":"1/27"},"--++++-----+----+":{"10":"1/2","16":"1/2"},"--++++-----+-----++":{"2":"4600/6861","9":"851/13722","14":"2873/13722","17":"169/6861","18":"230/6861"},"--++++-----+-----+-+":{"2":"5/12","9":"1/28","16":"17/42","17":"1/42","19":"5/42"},"--++++-----+-----+--+++++":{"19":"37/43","24":"6/43"},"--++++-----+-----+--++++-+":{"19":"1/2","25":"1/2"},"--++++-----+-----+--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++-----+-----+--++++--++++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++-----+-----+--++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+-----+--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++-----+-----+--++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+-----+--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++-----+-----+--++++--++++-+++++--+":{"17":"5/127","26":"173/1778","28":"2071/3556","31":"185/889","38":"37/508"},"--++++-----+-----+--++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+-----+--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++-----+-----+--++++--++++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"--++++-----+-----+--++++--+++-":{"26":"20/21","29":"1/21"},"--++++-----+-----+--++++--++-":{"4":"37/128","9":"1/64","20":"5/32","26":"23/128","28":"23/64"},"--++++-----+-----+--++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"--++++-----+-----+--++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+--++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++-----+-----+--++++---+++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++-----+-----+--++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+-----+--++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++-----+-----+--++++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+-----+--++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+--++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++-----+-----+--++++---+++-+++++--+":{"17":"5/127","20":"173/762","28":"197/508","31":"104/381","38":"37/508"},"--++++-----+-----+--++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+-----+--++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++-----+-----+--++++---+++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"--++++-----+-----+--++++---++-":{"9":"23/404","17":"23/404","20":"115/202","26":"119/404","29":"9/404"},"--++++-----+-----+--++++---+-":{"4":"148/903","9":"31/903","17":"23/903","20":"310/903","28":"391/903"},"--++++-----+-----+--++++----":{"9":"4/63","17":"4/63","19":"29/630","20":"487/630","27":"17/315"},"--++++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"--++++-----+-----+--++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++-----+-----+--+-":{"1":"7/10","17":"49/370","20":"1/20","21":"87/740"},"--++++-----+-----+---++++":{"19":"37/43","24":"6/43"},"--++++-----+-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++-----+-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++-----+-----+---+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+---+++---+++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+-----+---+++---+++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++-----+-----+---+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+-----+---+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++-----+-----+---+++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+-----+---+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+---+++---+++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++-----+-----+---+++---+++-+++++--+":{"10":"173/388","17":"9/194","28":"40/97","31":"21/388","38":"4/97"},"--++++-----+-----+---+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+-----+---+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++-----+-----+---+++---+++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"--++++-----+-----+---+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"--++++-----+-----+---+++---+-":{"4":"1/8","27":"1/24","28":"5/6"},"--++++-----+-----+---+++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+---+++----++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+-----+---+++----++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++-----+-----+---+++----+++++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+-----+---+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"--++++-----+-----+---+++----+++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+-----+---+++----++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+---+++----++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++-----+-----+---+++----++-+++++--+":{"10":"173/388","17":"9/194","28":"40/97","31":"21/388","38":"4/97"},"--++++-----+-----+---+++----++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+-----+---+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"--++++-----+-----+---+++----++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"--++++-----+-----+---+++----+-":{"1":"111/1004","9":"37/1004","17":"29/502","22":"185/251","29":"29/502"},"--++++-----+-----+---+++-----":{"0":"16/367","1":"9/367","17":"19/367","28":"323/367"},"--++++-----+-----+---++-":{"17":"1/2","23":"1/2"},"--++++-----+-----+---+-":{"20":"1/6","21":"1/18","22":"7/9"},"--++++-----+-----+----+++":{"19":"37/43","24":"6/43"},"--++++-----+-----+----++-+":{"21":"1/18","22":"41/45","25":"1/30"},"--++++-----+-----+----++--+":{"20":"1/2","26":"1/2"},"--++++-----+-----+----++---+":{"21":"1/2","27":"1/2"},"--++++-----+-----+----++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+-----+----++----++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+-----+----++----++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"--++++-----+-----+----++----+++++++-":{"28":"20/21","35":"1/21"},"--++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+----++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+-----+----++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"--++++-----+-----+----++----+++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"--++++-----+-----+----++----++-":{"1":"37/157","16":"296/471","17":"37/471","21":"6/157","30":"3/157"},"--++++-----+-----+----++----+-":{"1":"37/310","17":"7/310","21":"37/930","22":"74/93","29":"7/310"},"--++++-----+-----+----++-----":{"1":"3/5","17":"21/185","21":"16/185","28":"1/5"},"--++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"--++++-----+-----+-----":{"1":"3/5","17":"21/185","21":"16/185","22":"1/5"},"--++++-----+------+":{"2":"1/12","4":"7/18","10":"37/72","18":"1/72"},"--++++-----+-------+":{"2":"19/120","3":"1/40","10":"7/10","19":"7/60"},"--++++-----+--------+++++":{"8":"703/1841","11":"57/1841","19":"920/1841","24":"23/263"},"--++++-----+--------++++-+":{"19":"1/2","25":"1/2"},"--++++-----+--------++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++-----+--------++++--++++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"--++++-----+--------++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+--------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++-----+--------++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+--------++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++-----+--------++++--++++-+++++--+":{"3":"5/142","26":"1153/1988","28":"531/3976","31":"185/994","38":"37/568"},"--++++-----+--------++++--++++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+--------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++-----+--------++++--++++--":{"2":"3/10","10":"7/20","16":"1/10","26":"1/5","31":"1/20"},"--++++-----+--------++++--+++-":{"26":"20/21","29":"1/21"},"--++++-----+--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"--++++-----+--------++++--+-":{"26":"17/18","27":"1/18"},"--++++-----+--------++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++-----+--------++++---+++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"--++++-----+--------++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++-----+--------++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+--------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++-----+--------++++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+--------++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++-----+--------++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+--------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++-----+--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"--++++-----+--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++-----+--------++++---+++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++-----+--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++-----+--------++++---+-":{"2":"37/182","9":"3/182","20":"15/91","27":"8/273","28":"160/273"},"--++++-----+--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++-----+--------++++----++-+":{"11":"8/639","16":"148/639","20":"2035/3834","27":"55/1278","31":"349/1917"},"--++++-----+--------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++----++--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"--++++-----+--------++++----++--++++---":{"10":"5/26","20":"15/52","27":"3/52","28":"23/52","38":"1/52"},"--++++-----+--------++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++-----+--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++-----+--------++++----++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++-----+--------++++----+-":{"2":"37/376","9":"3/376","28":"481/564","29":"23/564"},"--++++-----+--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++-----+--------++++-----+-+":{"11":"1/73","16":"37/146","20":"55/219","28":"55/146","31":"23/219"},"--++++-----+--------++++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++-----+--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"--++++-----+--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++-----+--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++-----+--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++-----+--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++-----+---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"--++++-----+--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++-----+--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"--++++-----+--------++++-----+---+-":{"3":"37/1113","10":"1369/2226","29":"20/1113","33":"1/742","34":"370/1113"},"--++++-----+--------++++-----+----":{"2":"37/122","9":"3/122","19":"29/61","29":"240/2257","33":"204/2257"},"--++++-----+--------++++------+":{"10":"25826/31815","11":"1396/31815","20":"1369/10605","29":"37/3535","30":"17/3535"},"--++++-----+--------++++-------+":{"1":"37/289","11":"7/289","20":"42/289","28":"174/289","31":"29/289"},"--++++-----+--------++++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++--------++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"--++++-----+--------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++-----+--------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++-----+--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++--------+-":{"32":"17/18","33":"1/18"},"--++++-----+--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++-----+--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++-----+--------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++-----+--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"--++++-----+--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++-----+--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++-----+--------++++----------+-":{"34":"20/21","35":"1/21"},"--++++-----+--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"--++++-----+--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++-----+--------++++------------+":{"36":"1"},"--++++-----+--------++++-------------+":{"35":"17/37","37":"20/37"},"--++++-----+--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++-----+--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"--++++-----+--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++-----+--------+-":{"3":"14/573","10":"259/573","20":"569/1146","21":"31/1146"},"--++++-----+---------++++":{"8":"1147/2229","11":"31/743","20":"920/2229","24":"23/743"},"--++++-----+---------+++-+":{"20":"1/2","25":"1/2"},"--++++-----+---------+++--+":{"20":"1/2","26":"1/2"},"--++++-----+---------+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++---+++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+---------+++---+++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"--++++-----+---------+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++-----+---------+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+---------+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++-----+---------+++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+---------+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++---+++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++-----+---------+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+---------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++-----+---------+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"--++++-----+---------+++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++-----+---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++-----+---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++-----+---------+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"--++++-----+---------+++---+-":{"9":"17/820","11":"1/41","15":"3/820","27":"2/41","28":"37/41"},"--++++-----+---------+++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++----++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+---------+++----++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"--++++-----+---------+++----+++++++-":{"28":"20/21","35":"1/21"},"--++++-----+---------+++----++++++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+---------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"--++++-----+---------+++----+++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++-----+---------+++----++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++----++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++-----+---------+++----++-++++-":{"28":"20/21","35":"1/21"},"--++++-----+---------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++-----+---------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"--++++-----+---------+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++----++--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"--++++-----+---------+++----++--++++---":{"10":"5/11","27":"3/77","28":"41/154","31":"15/77","38":"1/22"},"--++++-----+---------+++----++--+++-":{"28":"20/21","35":"1/21"},"--++++-----+---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++-----+---------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"--++++-----+---------+++----+-":{"2":"37/376","9":"3/376","28":"481/564","29":"23/564"},"--++++-----+---------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"--++++-----+---------+++-----+-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++-----+-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++-----+---------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++-----+---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"--++++-----+---------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"--++++-----+---------+++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++-----+--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"--++++-----+---------+++-----+--++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++-----+---------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++-----+---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++-----+---------+++-----+---":{"3":"1/170","9":"1/170","20":"46/85","29":"4/85","32":"2/5"},"--++++-----+---------+++------+":{"10":"740/871","11":"40/871","21":"37/871","29":"37/871","30":"17/871"},"--++++-----+---------+++-------+":{"1":"37/67","11":"7/67","29":"6/67","31":"17/67"},"--++++-----+---------+++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++--------++++-+":{"11":"20/669","21":"20/669","31":"481/1338","32":"703/1338","37":"37/669"},"--++++-----+---------+++--------++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++-----+---------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++-----+---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++--------+-":{"32":"17/18","33":"1/18"},"--++++-----+---------+++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++-----+---------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"--++++-----+---------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++-----+---------+++---------+-":{"20":"37/138","21":"1/46","33":"7/207","34":"140/207"},"--++++-----+---------+++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"--++++-----+---------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++-----+---------+++----------+-":{"34":"20/21","35":"1/21"},"--++++-----+---------+++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+---------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"--++++-----+---------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++-----+---------+++------------+":{"36":"1"},"--++++-----+---------+++-------------+":{"35":"17/37","37":"20/37"},"--++++-----+---------+++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++-----+---------++-":{"4":"1/7","22":"17/21","23":"1/21"},"--++++-----+---------+-":{"20":"1/6","21":"1/18","22":"7/9"},"--++++-----+----------+++":{"8":"569/663","11":"569/8177","21":"920/24531","24":"23/663"},"--++++-----+----------++-+":{"21":"1/18","25":"17/18"},"--++++-----+----------++--+":{"21":"1/18","26":"17/18"},"--++++-----+----------++---+":{"21":"1/2","27":"1/2"},"--++++-----+----------++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++----++++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+----------++----++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"--++++-----+----------++----+++++++-":{"28":"20/21","35":"1/21"},"--++++-----+----------++----++++++-":{"31":"1/2","34":"1/2"},"--++++-----+----------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++-----+----------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"--++++-----+----------++----+++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"--++++-----+----------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"--++++-----+----------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"--++++-----+----------++-----++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++-----+++++++-+":{"3":"81/3799","11":"59/3799","22":"3400/3799","37":"259/3799"},"--++++-----+----------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"--++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"--++++-----+----------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"--++++-----+----------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"--++++-----+----------++-----++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"--++++-----+----------++-----+-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++-----+-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++-----+----------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----+----------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"--++++-----+----------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"--++++-----+----------++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++-----+--++++-+":{"11":"20/719","29":"20/719","31":"591/1438","32":"693/1438","37":"37/719"},"--++++-----+----------++-----+--++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++-----+----------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"--++++-----+----------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+----------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"--++++-----+----------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"--++++-----+----------++------+":{"1":"1369/6151","10":"11951/18453","11":"1423/18453","29":"222/6151","30":"102/6151"},"--++++-----+----------++-------+":{"1":"37/67","11":"7/67","29":"6/67","31":"17/67"},"--++++-----+----------++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++--------++++-+":{"11":"20/959","22":"370/959","31":"451/1918","32":"613/1918","37":"37/959"},"--++++-----+----------++--------++++---":{"1":"1/84","28":"139/168","31":"5/42","38":"1/24"},"--++++-----+----------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+----------++--------+-":{"32":"17/18","33":"1/18"},"--++++-----+----------++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++---------+++-+":{"11":"2/171","23":"2/171","32":"791/1710","34":"421/855","37":"37/1710"},"--++++-----+----------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"--++++-----+----------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"--++++-----+----------++---------+-":{"0":"37/534","11":"20/267","21":"37/534","33":"10/267","34":"200/267"},"--++++-----+----------++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++----------++-+":{"11":"2/171","23":"2/171","32":"791/1710","34":"421/855","37":"37/1710"},"--++++-----+----------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++-----+----------++----------+-":{"34":"20/21","35":"1/21"},"--++++-----+----------++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++-----+----------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"--++++-----+----------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++-----+----------++------------+":{"36":"1"},"--++++-----+----------++-------------+":{"35":"17/37","37":"20/37"},"--++++-----+----------++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"--++++-----+----------+-":{"4":"1/7","22":"17/21","23":"1/21"},"--++++-----+-----------":{"1":"3/5","11":"21/185","21":"16/185","22":"1/5"},"--++++------+":{"11":"3/23","12":"20/23"},"--++++-------+":{"11":"1/21","13":"20/21"},"--++++--------+":{"11":"1/21","14":"20/21"},"--++++---------+":{"11":"17/37","15":"20/37"},"--++++----------+":{"11":"1/21","16":"20/21"},"--++++-----------+":{"11":"1/2","17":"1/2"},"--++++------------+":{"2":"460/841","8":"349/841","11":"9/841","18":"23/841"},"--++++-------------+":{"2":"161/300","8":"29/100","11":"1/50","19":"23/150"},"--++++--------------+++++":{"3":"57/1658","8":"703/1658","19":"370/829","24":"79/829"},"--++++--------------++++-+":{"19":"1/2","25":"1/2"},"--++++--------------++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"--++++--------------++++--++++++++++--+":{"3":"20/531","26":"229/531","28":"151/354","30":"37/1062","38":"37/531"},"--++++--------------++++--+++++++++-":{"28":"20/21","35":"1/21"},"--++++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--------------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--------------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--------------++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++--------------++++--++++-":{"2":"333/587","11":"27/587","20":"259/1174","26":"185/1174","30":"5/587"},"--++++--------------++++--+++-":{"26":"20/21","29":"1/21"},"--++++--------------++++--++-":{"4":"37/98","11":"1/49","20":"17/98","26":"1/7","28":"2/7"},"--++++--------------++++--+-":{"26":"17/18","27":"1/18"},"--++++--------------++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++--------------++++---+++++++++--+":{"3":"35/872","20":"1145/1744","28":"555/3488","30":"61/872","38":"259/3488"},"--++++--------------++++---++++++++-":{"28":"20/21","35":"1/21"},"--++++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++--------------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++--------------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++--------------++++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++--------------++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"--++++--------------++++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++--------------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++--------------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++--------------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++---+++--++++-+":{"3":"740/27393","27":"380/9131","31":"24617/54786","32":"23671/54786","37":"1369/27393"},"--++++--------------++++---+++--++++---":{"2":"1051/2103","11":"149/2103","26":"86/2103","31":"233/701","38":"118/2103"},"--++++--------------++++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--------------++++---+++---":{"2":"37/133","11":"3/133","19":"6/133","28":"58/133","32":"29/133"},"--++++--------------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--++++--------------++++---+-":{"5":"1/143","15":"1/143","27":"23/429","28":"400/429"},"--++++--------------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++--------------++++----++-+":{"20":"7/18","27":"1/18","28":"4/9","31":"1/9"},"--++++--------------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++----++--++++-+":{"3":"20/1069","20":"380/1069","31":"501/2138","32":"763/2138","37":"37/1069"},"--++++--------------++++----++--++++---":{"11":"10/397","27":"171/2779","28":"3737/5558","31":"540/2779","38":"37/794"},"--++++--------------++++----++--+++-":{"28":"20/21","35":"1/21"},"--++++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++--------------++++----++---":{"2":"37/133","11":"3/133","27":"2/133","28":"74/133","32":"17/133"},"--++++--------------++++----+-":{"2":"74/161","11":"6/161","20":"51/161","28":"85/483","29":"5/483"},"--++++--------------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"--++++--------------++++-----+-+":{"20":"19/120","21":"1/40","28":"7/10","31":"7/60"},"--++++--------------++++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++-----+--++++-+":{"3":"20/1069","20":"380/1069","31":"501/2138","32":"763/2138","37":"37/1069"},"--++++--------------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--------------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++--------------++++-----+---":{"2":"37/59","11":"3/59","29":"2/59","32":"17/59"},"--++++--------------++++------+":{"3":"1396/52349","10":"25826/52349","20":"23453/52349","29":"1147/52349","30":"527/52349"},"--++++--------------++++-------+":{"2":"1073/2037","11":"29/679","20":"2516/6111","29":"10/2037","31":"85/6111"},"--++++--------------++++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++--------++++-+":{"3":"20/1069","20":"380/1069","31":"501/2138","32":"763/2138","37":"37/1069"},"--++++--------------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--------------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++--------+-":{"32":"17/18","33":"1/18"},"--++++--------------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++---------+++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"--++++--------------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--------------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++--------------++++---------+-":{"5":"37/3248","9":"37/3248","23":"17/3248","33":"451/9744","34":"2255/2436"},"--++++--------------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++----------++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"--++++--------------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--------------++++----------+-":{"34":"20/21","35":"1/21"},"--++++--------------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++--------------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"--++++--------------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"--++++--------------++++------------+":{"36":"1"},"--++++--------------++++-------------+":{"35":"17/37","37":"20/37"},"--++++--------------++++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"--++++--------------+++-":{"4":"23/42","11":"23/777","20":"17/42","23":"2/111"},"--++++--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--++++--------------+-":{"20":"17/18","21":"1/18"},"--++++---------------++++":{"3":"31/694","8":"1147/2082","20":"370/1041","24":"17/347"},"--++++---------------+++-+":{"20":"1/2","25":"1/2"},"--++++---------------+++--+":{"20":"1/2","26":"1/2"},"--++++---------------+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++---+++++++++-+":{"2":"15/46","22":"113/184","27":"1/92","37":"9/184"},"--++++---------------+++---++++++++-":{"28":"20/21","35":"1/21"},"--++++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---------------+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---------------+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--++++---------------+++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++---------------+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++---+++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++---------------+++---+++-++++-":{"28":"20/21","35":"1/21"},"--++++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---------------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--++++---------------+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++---+++--++++-+":{"3":"740/27393","27":"380/9131","31":"24617/54786","32":"23671/54786","37":"1369/27393"},"--++++---------------+++---+++--++++---":{"11":"10/397","20":"171/397","28":"143/794","31":"126/397","38":"37/794"},"--++++---------------+++---+++--+++-":{"28":"20/21","35":"1/21"},"--++++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---------------+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"--++++---------------+++---+-":{"5":"1/143","15":"1/143","27":"23/429","28":"400/429"},"--++++---------------+++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++----++++++++-+":{"2":"15/46","21":"1/92","22":"113/184","37":"9/184"},"--++++---------------+++----+++++++-":{"28":"20/21","35":"1/21"},"--++++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"--++++---------------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++---------------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"--++++---------------+++----+++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"--++++---------------+++----++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++----++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++---------------+++----++-++++-":{"28":"20/21","35":"1/21"},"--++++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--++++---------------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"--++++---------------+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++----++--++++-+":{"3":"740/18843","29":"380/6281","31":"19487/37686","32":"11701/37686","37":"1369/18843"},"--++++---------------+++----++--++++---":{"11":"10/397","27":"171/2779","28":"3737/5558","31":"540/2779","38":"37/794"},"--++++---------------+++----++--+++-":{"28":"20/21","35":"1/21"},"--++++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--++++---------------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"--++++---------------+++----+-":{"2":"1/7","11":"3/259","28":"17/21","29":"4/111"},"--++++---------------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"--++++---------------+++-----+-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++-----+-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++---------------+++-----+-+++++---":{"11":"1/74","21":"27/740","28":"37/40","38":"1/40"},"--++++---------------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"--++++---------------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"--++++---------------+++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++-----+--++++-+":{"3":"740/18843","29":"380/6281","31":"19487/37686","32":"11701/37686","37":"1369/18843"},"--++++---------------+++-----+--++++---":{"11":"1/74","21":"27/740","28":"37/40","38":"1/40"},"--++++---------------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--++++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--++++---------------+++-----+---":{"3":"5/457","11":"5/457","20":"238/457","29":"22/457","32":"187/457"},"--++++---------------+++------+":{"3":"4440/140759","10":"82140/140759","21":"23453/140759","29":"21053/140759","30":"9673/140759"},"--++++---------------+++-------+":{"1":"111/2686","2":"259/2686","21":"14/79","29":"240/1343","31":"40/79"},"--++++---------------+++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++--------++++-+":{"3":"740/15993","21":"380/5331","31":"13217/31986","32":"12271/31986","37":"1369/15993"},"--++++---------------+++--------++++---":{"11":"1/74","21":"27/740","28":"37/40","38":"1/40"},"--++++---------------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++--------+-":{"32":"17/18","33":"1/18"},"--++++---------------+++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++---------+++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"--++++---------------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"--++++---------------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--++++---------------+++---------+-":{"5":"37/3248","9":"37/3248","23":"17/3248","33":"451/9744","34":"2255/2436"},"--++++---------------+++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++----------++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"--++++---------------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++---------------+++----------+-":{"34":"20/21","35":"1/21"},"--++++---------------+++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++---------------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"--++++---------------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"--++++---------------+++------------+":{"36":"1"},"--++++---------------+++-------------+":{"35":"17/37","37":"20/37"},"--++++---------------+++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"--++++---------------++-":{"4":"1/7","11":"2/259","22":"17/21","23":"31/777"},"--++++---------------+-":{"5":"1/143","9":"1/143","21":"23/429","22":"400/429"},"--++++----------------+++":{"3":"569/8346","8":"21053/25038","21":"370/12519","24":"769/12519"},"--++++----------------++-+":{"21":"1/18","25":"17/18"},"--++++----------------++--+":{"21":"1/18","26":"17/18"},"--++++----------------++---+":{"21":"1/2","27":"1/2"},"--++++----------------++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++----++++++++-+-":{"37":"1/2","38":"1/2"},"--++++----------------++----+++++++-":{"28":"20/21","35":"1/21"},"--++++----------------++----++++++-":{"31":"1/2","34":"1/2"},"--++++----------------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--++++----------------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"--++++----------------++----+++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"--++++----------------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"--++++----------------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"--++++----------------++-----++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++-----+++++++-+-":{"22":"29/59","28":"29/59","37":"1/100","38":"1/100"},"--++++----------------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"--++++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"--++++----------------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"--++++----------------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"--++++----------------++-----++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"--++++----------------++-----+-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++-----+-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++----------------++-----+-+++++---":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"--++++----------------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++----------------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"--++++----------------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"--++++----------------++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++-----+--++++-+":{"3":"740/18843","29":"380/6281","31":"19487/37686","32":"11701/37686","37":"1369/18843"},"--++++----------------++-----+--++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"--++++----------------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"--++++----------------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----------------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"--++++----------------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"--++++----------------++------+":{"21":"3/797","22":"740/797","29":"37/797","30":"17/797"},"--++++----------------++-------++++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++-------+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"--++++----------------++-------+++++---":{"1":"15/116","28":"743/928","29":"1/464","30":"21/928","38":"21/464"},"--++++----------------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++----------------++-------+++-":{"31":"1/2","34":"1/2"},"--++++----------------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"--++++----------------++-------+-":{"1":"37/178","2":"259/534","21":"2/267","31":"20/267","32":"20/89"},"--++++----------------++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++--------++++-+":{"3":"20/879","22":"190/293","31":"311/1758","32":"193/1758","37":"37/879"},"--++++----------------++--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"--++++----------------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----------------++--------+-":{"32":"17/18","33":"1/18"},"--++++----------------++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++---------+++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"--++++----------------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"--++++----------------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"--++++----------------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"--++++----------------++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++----------++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"--++++----------------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++----------------++----------+-":{"34":"20/21","35":"1/21"},"--++++----------------++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"--++++----------------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"--++++----------------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++----------------++------------+":{"36":"1"},"--++++----------------++-------------+":{"35":"17/37","37":"20/37"},"--++++----------------++---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"--++++----------------+-":{"22":"20/21","23":"1/21"},"--++++-----------------++":{"3":"569/8346","8":"21053/25038","21":"370/12519","24":"769/12519"},"--++++-----------------+-+":{"21":"1/18","25":"17/18"},"--++++-----------------+--+":{"21":"1/18","26":"17/18"},"--++++-----------------+---+":{"21":"1/2","27":"1/2"},"--++++-----------------+----+":{"22":"1/2","28":"1/2"},"--++++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+-----+++++++-+-":{"37":"1/2","38":"1/2"},"--++++-----------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"--++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"--++++-----------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"--++++-----------------+-----++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"--++++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+-----+-+++++-+":{"2":"1306/8025","4":"4841/8025","29":"569/8025","30":"629/8025","37":"136/1605"},"--++++-----------------+-----+-+++++---":{"1":"30/241","22":"10/241","28":"185/241","30":"11/482","38":"21/482"},"--++++-----------------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"--++++-----------------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"--++++-----------------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"--++++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+------++++++-+-":{"23":"57/148","29":"57/148","37":"17/148","38":"17/148"},"--++++-----------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"--++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"--++++-----------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"--++++-----------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"--++++-----------------+------+-":{"3":"703/31640","16":"26011/63280","23":"19/1582","30":"5503/63280","31":"370/791"},"--++++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+-------+++++-+-":{"23":"57/1214","28":"2109/2428","30":"57/2428","37":"37/1214","38":"37/1214"},"--++++-----------------+-------+++++---":{"1":"15/116","28":"743/928","29":"1/464","30":"21/928","38":"21/464"},"--++++-----------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"--++++-----------------+-------+-":{"1":"37/178","2":"259/534","21":"2/267","31":"20/267","32":"20/89"},"--++++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"--++++-----------------+--------++++-+":{"3":"740/9153","23":"380/3051","31":"9797/18306","32":"2011/18306","37":"1369/9153"},"--++++-----------------+--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"--++++-----------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----------------+--------+-":{"32":"17/18","33":"1/18"},"--++++-----------------+---------++++":{"22":"40/41","36":"1/41"},"--++++-----------------+---------+++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"--++++-----------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"--++++-----------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"--++++-----------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"--++++-----------------+----------+++":{"22":"40/41","36":"1/41"},"--++++-----------------+----------++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"--++++-----------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++-----------------+----------+-":{"34":"20/21","35":"1/21"},"--++++-----------------+-----------++":{"22":"40/41","36":"1/41"},"--++++-----------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"--++++-----------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++-----------------+------------+":{"36":"1"},"--++++-----------------+-------------+":{"35":"17/37","37":"20/37"},"--++++-----------------+---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"--++++------------------+":{"3":"689/10006","8":"25493/30018","23":"370/15009","24":"859/15009"},"--++++-------------------+":{"21":"1/18","25":"17/18"},"--++++--------------------+":{"23":"1/21","26":"20/21"},"--++++---------------------+":{"5":"3/29","15":"3/29","23":"400/1073","27":"451/1073"},"--++++----------------------+":{"23":"1/21","28":"20/21"},"--++++-----------------------+":{"23":"1/2","29":"1/2"},"--++++------------------------+++++++":{"36":"1"},"--++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"--++++------------------------+++++-":{"30":"17/54","35":"37/54"},"--++++------------------------++++-":{"30":"1/38","34":"37/38"},"--++++------------------------+++-":{"3":"21053/47199","11":"9673/47199","30":"5780/47199","33":"10693/47199"},"--++++------------------------++-":{"30":"2/39","32":"37/39"},"--++++------------------------+-":{"5":"19/679","16":"190/679","30":"10/97","31":"400/679"},"--++++-------------------------++++++":{"22":"40/41","36":"1/41"},"--++++-------------------------+++++-+-":{"28":"570/647","30":"57/1294","37":"10/647","38":"77/1294"},"--++++-------------------------+++++---":{"1":"1110/8737","23":"10/8737","28":"7030/8737","30":"397/17474","38":"777/17474"},"--++++-------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"--++++-------------------------+++-":{"31":"1/2","34":"1/2"},"--++++-------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"--++++-------------------------+-":{"1":"37/170","2":"259/510","23":"2/255","31":"1/15","32":"1/5"},"--++++--------------------------+++++":{"22":"40/41","36":"1/41"},"--++++--------------------------++++-+-":{"28":"114/137","31":"171/1370","37":"1/1370","38":"29/685"},"--++++--------------------------++++---":{"23":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"--++++--------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------------------+-":{"32":"17/18","33":"1/18"},"--++++---------------------------++++":{"22":"40/41","36":"1/41"},"--++++---------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"--++++---------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"--++++---------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"--++++---------------------------+-":{"0":"1369/85529","5":"1480/85529","23":"689/85529","33":"11713/256587","34":"234260/256587"},"--++++----------------------------+++":{"22":"40/41","36":"1/41"},"--++++----------------------------++-+":{"4":"20/21","33":"1/42","37":"1/42"},"--++++----------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++----------------------------+-":{"34":"20/21","35":"1/21"},"--++++-----------------------------++":{"22":"40/41","36":"1/41"},"--++++-----------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"--++++-----------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"--++++------------------------------+":{"36":"1"},"--++++-------------------------------+":{"35":"17/37","37":"20/37"},"--++++---------------------------------":{"5":"42119/1312109","14":"1096581/1312109","23":"27441/1312109","35":"191/4219","38":"86567/1312109"},"--+++-":{"2":"20/21","5":"1/21"},"--++-":{"2":"1/2","4":"1/2"},"--+-":{"2":"17/18","3":"1/18"},"---++++":{"2":"17/33","4":"31/66","6":"1/66"},"---+++-+":{"2":"1/2","7":"1/2"},"---+++--+":{"2":"1/2","8":"1/2"},"---+++---++++":{"1":"31/412","4":"93/206","8":"185/412","12":"5/206"},"---+++---+++-+":{"2":"1/2","13":"1/2"},"---+++---+++--+":{"8":"1/2","14":"1/2"},"---+++---+++---++++++++++++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++++++++++++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++++++++++++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++---++++++++++++++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---++++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++---+++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++---++++++++++++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"---+++---+++---+++++++++++++++-":{"24":"1/2","30":"1/2"},"---+++---+++---++++++++++++++-":{"26":"20/21","29":"1/21"},"---+++---+++---+++++++++++++-":{"4":"17/36","24":"1/72","28":"37/72"},"---+++---+++---++++++++++++-":{"16":"569/606","24":"1/202","27":"17/303"},"---+++---+++---+++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"---+++---+++---++++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"---+++---+++---+++++++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++++++++-+++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++++++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++---+++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++---+++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++---+++++++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"---+++---+++---+++++++++-+++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++++++++-+++++-+++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++++++++-+++++-+++++--+":{"9":"5/142","25":"153/9940","28":"1697/2840","31":"285/994","38":"37/568"},"---+++---+++---+++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++---+++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++---+++++++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++---+++++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"---+++---+++---+++++++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"---+++---+++---+++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++---+++---+++++++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++++++++--++++++++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++++++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++---+++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++++++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++---+++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++---+++++++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"---+++---+++---+++++++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++++++++--++++-+++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++++++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"---+++---+++---+++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++---+++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++---+++++++++--++++--+++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++++++++--++++--++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++++++++--++++--++++--+":{"2":"580/6651","15":"280/6651","18":"373/13302","32":"3449/4434","38":"431/6651"},"---+++---+++---+++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++---+++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++---+++++++++--++++---":{"2":"37/118","15":"3/118","28":"16/59","32":"23/59"},"---+++---+++---+++++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++---+++++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"---+++---+++---+++++++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"---+++---+++---+++++++++---":{"2":"37/134","7":"148/1005","15":"101/2010","18":"8/335","26":"101/201"},"---+++---+++---++++++++-":{"20":"20/21","23":"1/21"},"---+++---+++---+++++++-":{"10":"1/2","22":"1/2"},"---+++---+++---++++++-":{"4":"569/626","18":"10/313","21":"37/626"},"---+++---+++---+++++-":{"18":"2/39","20":"37/39"},"---+++---+++---++++-":{"4":"19/62","18":"3/31","19":"37/62"},"---+++---+++---+++-++++++":{"18":"1/2","24":"1/2"},"---+++---+++---+++-+++++-++++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++-+++++-+++++++++++-+":{"15":"5/142","25":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++-+++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++---+++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++---+++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++---+++-+++++-++++++-":{"16":"19/58","30":"5/58","31":"17/29"},"---+++---+++---+++-+++++-+++++-":{"8":"17/792","16":"17/528","18":"49/396","25":"70/99","30":"61/528"},"---+++---+++---+++-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++---+++-+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"---+++---+++---+++-+++++-++-":{"16":"41/45","25":"1/30","27":"1/18"},"---+++---+++---+++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++---+++---+++-+++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++-+++++--++++++++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++-+++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++---+++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++---+++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++---+++-+++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"---+++---+++---+++-+++++--++++-++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++-+++++--++++-+++++-+":{"15":"5/142","19":"185/994","32":"2837/3976","37":"37/568"},"---+++---+++---+++-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"---+++---+++---+++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++---+++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++---+++-+++++--++++--":{"2":"70/127","15":"4/127","16":"31/127","18":"7/254","31":"37/254"},"---+++---+++---+++-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++---+++-+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"---+++---+++---+++-+++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"---+++---+++---+++-+++++---":{"2":"49/158","7":"8/79","15":"7/158","19":"8/79","26":"35/79"},"---+++---+++---+++-++++-":{"20":"20/21","23":"1/21"},"---+++---+++---+++-+++-":{"10":"1/2","22":"1/2"},"---+++---+++---+++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"---+++---+++---+++-+-":{"19":"1/4","20":"3/4"},"---+++---+++---+++--+++++":{"19":"37/43","24":"6/43"},"---+++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++---+++--++++--+++++++++++":{"15":"3/85","22":"9/10","36":"3/46"},"---+++---+++---+++--++++--++++++++++-+":{"15":"3/85","26":"33/76","32":"27/58","37":"3/46"},"---+++---+++---+++--++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++---+++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++---+++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++---+++--++++--+++++-":{"16":"19/58","30":"5/58","31":"17/29"},"---+++---+++---+++--++++--++++-":{"2":"35/64","15":"1/32","16":"31/128","19":"5/32","30":"3/128"},"---+++---+++---+++--++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++---+++--++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"---+++---+++---+++--++++--+-":{"16":"7/9","26":"1/6","27":"1/18"},"---+++---+++---+++--++++---":{"2":"37/102","15":"1/34","19":"4/51","20":"4/17","26":"5/17"},"---+++---+++---+++--+++-":{"20":"20/21","23":"1/21"},"---+++---+++---+++--++-":{"10":"1/2","22":"1/2"},"---+++---+++---+++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"---+++---+++---+++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++---+++---++-":{"2":"3/10","10":"3/5","15":"17/370","17":"2/37"},"---+++---+++---+-":{"1":"1/30","15":"1/18","16":"41/45"},"---+++---+++----+++++++++++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++++++++++++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++++++++++++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++----+++++++++++++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----+++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++----++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++----+++++++++++++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"---+++---+++----++++++++++++++-":{"24":"1/2","30":"1/2"},"---+++---+++----+++++++++++++-":{"26":"20/21","29":"1/21"},"---+++---+++----++++++++++++-":{"4":"629/800","15":"17/400","24":"43/1600","28":"231/1600"},"---+++---+++----+++++++++++-":{"15":"569/11211","16":"569/606","24":"1/202","27":"20/3737"},"---+++---+++----++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"---+++---+++----+++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"---+++---+++----++++++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++++++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++++++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++----++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++----++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++----++++++++-++++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"---+++---+++----++++++++-+++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++++++++-+++++-+++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++++++++-+++++-+++++--+":{"9":"5/142","25":"153/9940","28":"1697/2840","31":"285/994","38":"37/568"},"---+++---+++----++++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++----++++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++----++++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++----++++++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++----++++++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++---+++----++++++++-++-":{"15":"82/1665","16":"41/45","25":"1/30","27":"7/1110"},"---+++---+++----++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++---+++----++++++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++++++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++++++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++----++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++++++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++----++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++----++++++++--+++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"---+++---+++----++++++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++++++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++++++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"---+++---+++----++++++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++----++++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++----++++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++++++++--++++--++++--+":{"2":"7/26","16":"31/52","28":"3/26","38":"1/52"},"---+++---+++----++++++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++----++++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++----++++++++--++++---":{"2":"37/73","17":"3/73","28":"5/73","32":"28/73"},"---+++---+++----++++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++----++++++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"---+++---+++----++++++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"---+++---+++----++++++++---":{"2":"183/832","7":"37/832","16":"101/208","18":"3/416","26":"101/416"},"---+++---+++----+++++++-":{"20":"20/21","23":"1/21"},"---+++---+++----++++++-":{"10":"1/2","22":"1/2"},"---+++---+++----+++++-":{"4":"569/626","18":"10/313","21":"37/626"},"---+++---+++----++++-":{"18":"2/39","20":"37/39"},"---+++---+++----+++-":{"4":"19/62","18":"3/31","19":"37/62"},"---+++---+++----++-++++++":{"18":"1/2","24":"1/2"},"---+++---+++----++-+++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++-+++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++-+++++-+++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++----++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++----++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++----++-+++++-++++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"---+++---+++----++-+++++-+++++-":{"15":"17/3540","16":"629/7080","18":"7/59","25":"40/59","30":"259/2360"},"---+++---+++----++-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++----++-+++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++---+++----++-+++++-++-":{"15":"82/1665","16":"41/45","25":"1/30","27":"7/1110"},"---+++---+++----++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++---+++----++-+++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++-+++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++-+++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++----++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++----++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++----++-+++++--+++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"---+++---+++----++-+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++-+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"---+++---+++----++-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++----++-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++----++-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++----++-+++++--++++--++++--+":{"2":"7/26","16":"31/52","28":"3/26","38":"1/52"},"---+++---+++----++-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++----++-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++----++-+++++--++++---":{"2":"37/73","17":"3/73","28":"5/73","32":"28/73"},"---+++---+++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++----++-+++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"---+++---+++----++-+++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"---+++---+++----++-+++++---":{"2":"7/30","7":"1/30","16":"7/15","19":"1/30","26":"7/30"},"---+++---+++----++-++++-":{"20":"20/21","23":"1/21"},"---+++---+++----++-+++-":{"10":"1/2","22":"1/2"},"---+++---+++----++-++-":{"4":"41/54","19":"5/27","21":"1/18"},"---+++---+++----++-+-":{"19":"1/4","20":"3/4"},"---+++---+++----++--+++++":{"19":"37/43","24":"6/43"},"---+++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++----++--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++---+++----++--++++--++++++++++--+":{"9":"170/4399","28":"3700/4399","30":"429/8798","38":"629/8798"},"---+++---+++----++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---+++----++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---+++----++--++++--+++++-":{"15":"19/441","16":"703/882","30":"1/42","31":"20/147"},"---+++---+++----++--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++----++--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++---+++----++--++++--++++-+++++--+":{"9":"5/142","26":"153/1988","28":"2131/3976","31":"285/994","38":"37/568"},"---+++---+++----++--++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++----++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++----++--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++----++--++++--++++--":{"2":"7/24","15":"1/168","16":"23/42","19":"1/12","31":"1/14"},"---+++---+++----++--++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++----++--++++--++-":{"19":"1/10","20":"3/10","26":"1/5","28":"2/5"},"---+++---+++----++--++++--+-":{"15":"14/333","16":"7/9","26":"1/6","27":"1/74"},"---+++---+++----++--++++---":{"2":"74/141","17":"2/47","19":"5/282","20":"5/94","26":"17/47"},"---+++---+++----++--+++-":{"20":"20/21","23":"1/21"},"---+++---+++----++--++-":{"10":"1/2","22":"1/2"},"---+++---+++----++--+-":{"4":"7/18","20":"5/9","21":"1/18"},"---+++---+++----++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++---+++----+-":{"16":"20/21","17":"1/21"},"---+++---+++-----++++++++":{"9":"1/20","16":"37/40","24":"1/40"},"---+++---+++-----+++++++-++++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++-----+++++++-+++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+++++++-+++++-+++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-----+++++++-+++++-+++++--+":{"9":"5/142","25":"153/9940","28":"1697/2840","31":"285/994","38":"37/568"},"---+++---+++-----+++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++-----+++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++-----+++++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+++++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++---+++-----+++++++-++-":{"3":"82/1893","16":"1517/1893","25":"569/3786","27":"19/3786"},"---+++---+++-----+++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++---+++-----+++++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++-----+++++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+++++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-----+++++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"---+++---+++-----+++++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++-----+++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++-----+++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-----+++++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++-----+++++++--++++---":{"2":"37/73","17":"3/73","28":"5/73","32":"28/73"},"---+++---+++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+++++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"---+++---+++-----+++++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++---+++-----+++++++---":{"2":"7/13","4":"5/52","17":"1/26","26":"17/52"},"---+++---+++-----++++++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+++++-":{"8":"629/974","9":"51/974","18":"7/487","22":"140/487"},"---+++---+++-----++++-":{"14":"9673/12122","17":"569/6061","18":"230/6061","21":"851/12122"},"---+++---+++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"---+++---+++-----++-":{"2":"703/1122","9":"19/374","18":"4/187","19":"169/561"},"---+++---+++-----+-++++++":{"9":"1/20","16":"37/40","24":"1/40"},"---+++---+++-----+-+++++-+":{"3":"17/16640","9":"703/16640","16":"333/416","18":"19/832","25":"111/832"},"---+++---+++-----+-+++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++-----+-+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+-+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-----+-+++++--++++-+++++--+":{"9":"5/142","19":"153/6532","28":"7439/13064","31":"501/1633","38":"37/568"},"---+++---+++-----+-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++-----+-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++-----+-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-----+-+++++--++++--++++--+":{"2":"37/437","17":"121/3059","18":"100/3059","26":"18/23","38":"185/3059"},"---+++---+++-----+-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+-+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++-----+-+++++--++++---":{"2":"37/73","17":"3/73","28":"5/73","32":"28/73"},"---+++---+++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+-+++++--++-":{"4":"37/128","15":"1/64","26":"43/128","28":"23/64"},"---+++---+++-----+-+++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++---+++-----+-+++++---":{"2":"10619/17326","9":"185/17326","17":"338/8663","18":"50/8663","26":"2873/8663"},"---+++---+++-----+-++++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+-+++-":{"8":"185/326","9":"15/326","19":"14/163","22":"49/163"},"---+++---+++-----+-++-":{"14":"697/1078","17":"41/539","19":"115/539","21":"69/1078"},"---+++---+++-----+-+-":{"6":"2/667","16":"1360/2001","17":"80/2001","19":"111/1334","20":"259/1334"},"---+++---+++-----+--+++++":{"19":"37/43","24":"6/43"},"---+++---+++-----+--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++-----+--++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++-----+--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++---+++-----+--++++--++++-+++++--+":{"9":"5/142","26":"153/1988","28":"2131/3976","31":"285/994","38":"37/568"},"---+++---+++-----+--++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---+++-----+--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---+++-----+--++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-----+--++++--++++--++++-+":{"17":"20/1499","26":"740/4497","31":"991/2998","32":"4199/8994","37":"37/1499"},"---+++---+++-----+--++++--++++--++++--+":{"9":"5/237","19":"95/474","26":"167/237","28":"11/316","38":"37/948"},"---+++---+++-----+--++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+--++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++-----+--++++--++++---":{"2":"1/5","17":"3/185","19":"28/185","28":"61/185","32":"56/185"},"---+++---+++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+--++++--++-":{"19":"1/10","20":"3/10","26":"1/5","28":"2/5"},"---+++---+++-----+--++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++---+++-----+--++++---":{"2":"481/774","9":"5/258","17":"4/129","19":"25/387","26":"34/129"},"---+++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+--++-":{"2":"629/872","9":"51/872","18":"23/872","22":"169/872"},"---+++---+++-----+--+-":{"9":"1/2","21":"1/2"},"---+++---+++-----+---":{"2":"1147/1610","9":"93/1610","18":"16/805","20":"169/805"},"---+++---+++------+++++++":{"9":"46/217","14":"111/217","17":"37/217","24":"23/217"},"---+++---+++------++++++-+":{"3":"21/137","16":"37/137","17":"19/137","25":"60/137"},"---+++---+++------++++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++------++++++--++++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"---+++---+++------++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++------++++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++------++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++------++++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++---+++------++++++--+-":{"9":"5/96","17":"5/96","26":"47/55","27":"3/73"},"---+++---+++------++++++---++++":{"3":"907/21100","16":"33559/42200","18":"31/1055","26":"111/1055","30":"1147/42200"},"---+++---+++------++++++---+++-+":{"9":"106/2929","16":"1961/2929","18":"57/5858","26":"380/2929","31":"907/5858"},"---+++---+++------++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++------++++++---+++--++++---":{"17":"380/11347","18":"359/11347","19":"37/3242","26":"2793/3242","38":"703/11347"},"---+++---+++------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++------++++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++---+++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++------++++++---+++---+++---":{"17":"10/381","28":"1/6","32":"289/381","38":"37/762"},"---+++---+++------++++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++---+++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++------++++++---+++----":{"27":"1/2","33":"1/2"},"---+++---+++------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"---+++---+++------++++++---+-":{"11":"1/143","15":"1/143","27":"23/429","28":"400/429"},"---+++---+++------++++++----+++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"---+++---+++------++++++----++-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"---+++---+++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"---+++---+++------++++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++------++++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++---+++------++++++----++---++-":{"28":"20/21","35":"1/21"},"---+++---+++------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"---+++---+++------++++++----++----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++----++----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++------++++++----++----++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++---+++------++++++----++----+-":{"28":"20/21","35":"1/21"},"---+++---+++------++++++----++-----":{"28":"1/2","34":"1/2"},"---+++---+++------++++++----+-":{"2":"37/124","3":"3/124","28":"119/186","29":"7/186"},"---+++---+++------++++++-----++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"---+++---+++------++++++-----+-+":{"9":"2614/61031","16":"48359/61031","18":"703/122062","27":"380/61031","31":"18653/122062"},"---+++---+++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"---+++---+++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++------++++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"---+++---+++------++++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++---+++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++------++++++-----+------":{"29":"1/2","35":"1/2"},"---+++---+++------++++++------+":{"2":"111/152","9":"9/152","29":"3/76","30":"13/76"},"---+++---+++------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"---+++---+++------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"---+++---+++------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"---+++---+++------++++++----------+":{"2":"333/10160","3":"27/10160","18":"119/2540","29":"259/5080","34":"4403/5080"},"---+++---+++------++++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++---+++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++------++++++------------+":{"36":"1"},"---+++---+++------++++++-------------+":{"35":"17/37","37":"20/37"},"---+++---+++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++---+++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"---+++---+++------++++-":{"20":"1/2","22":"1/2"},"---+++---+++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"---+++---+++------++-":{"19":"1/2","20":"1/2"},"---+++---+++------+-":{"10":"19/58","18":"5/58","19":"17/29"},"---+++---+++-------++++++":{"8":"1369/1984","9":"851/5952","17":"259/2976","18":"119/2976","24":"119/2976"},"---+++---+++-------+++++-+":{"8":"14689/33786","9":"1517/11262","17":"560/5631","18":"833/16893","25":"4760/16893"},"---+++---+++-------+++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++-------+++++--++++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"---+++---+++-------+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++-------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"---+++---+++-------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-------+++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++---+++-------+++++--+-":{"26":"17/18","27":"1/18"},"---+++---+++-------+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"---+++---+++-------+++++---+++-+":{"9":"10/343","16":"185/343","19":"57/686","26":"19/98","31":"53/343"},"---+++---+++-------+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++---+++-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++-------+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++---+++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++-------+++++---+++---+++---":{"17":"10/381","28":"1/6","32":"289/381","38":"37/762"},"---+++---+++-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++---+++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"---+++---+++-------+++++---+-":{"11":"1/143","15":"1/143","27":"23/429","28":"400/429"},"---+++---+++-------+++++----+++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"---+++---+++-------+++++----++-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"---+++---+++-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"---+++---+++-------+++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++----++---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++-------+++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++---+++-------+++++----++---++-":{"28":"20/21","35":"1/21"},"---+++---+++-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++---+++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++-------+++++----+-":{"8":"111/421","9":"9/421","19":"7/421","28":"833/1263","29":"49/1263"},"---+++---+++-------+++++-----++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"---+++---+++-------+++++-----+-+":{"9":"352/8589","16":"6512/8589","19":"703/17178","27":"19/2454","31":"1307/8589"},"---+++---+++-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"---+++---+++-------+++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++-----+---+++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"---+++---+++-------+++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"---+++---+++-------+++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++-----+----++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"---+++---+++-------+++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++---+++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++-------+++++-----+------":{"3":"1/20","17":"1/20","18":"17/60","29":"1/3","35":"17/60"},"---+++---+++-------+++++------+":{"2":"25493/29907","9":"689/9969","24":"1591/59814","29":"518/29907","30":"689/19938"},"---+++---+++-------+++++-------+":{"1":"851/4631","11":"161/4631","19":"126/4631","28":"2994/4631","31":"499/4631"},"---+++---+++-------+++++--------+":{"2":"851/1186","3":"333/11860","9":"357/11860","29":"14/593","32":"119/593"},"---+++---+++-------+++++---------+":{"19":"37/50","27":"1/150","29":"2/15","33":"3/25"},"---+++---+++-------+++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++----------++-+":{"9":"14/2001","19":"74/2001","32":"8017/20010","34":"1809/3335","37":"259/20010"},"---+++---+++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++-------+++++----------+-":{"2":"37/178","11":"3/178","29":"1/89","34":"391/534","35":"17/534"},"---+++---+++-------+++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++---+++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++---+++-------+++++------------+":{"36":"1"},"---+++---+++-------+++++-------------+":{"35":"17/37","37":"20/37"},"---+++---+++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++---+++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"---+++---+++-------+++-":{"20":"1/2","22":"1/2"},"---+++---+++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"---+++---+++-------+-":{"19":"1/2","20":"1/2"},"---+++---+++--------+++++":{"8":"1369/1984","9":"851/5952","17":"259/2976","18":"119/2976","24":"119/2976"},"---+++---+++--------++++-+":{"2":"111/178","9":"87/1246","17":"12/623","19":"145/623","25":"34/623"},"---+++---+++--------++++--+++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++--------++++--++++-+":{"9":"21/137","16":"37/137","17":"19/137","31":"60/137"},"---+++---+++--------++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++--++++--++++-+":{"3":"20/1449","26":"380/1449","31":"881/2898","32":"127/322","37":"37/1449"},"---+++---+++--------++++--++++--++++--+":{"9":"5/237","19":"95/474","26":"167/237","28":"11/316","38":"37/948"},"---+++---+++--------++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++--------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++--------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++---+++--------++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++---+++--------++++--+-":{"26":"17/18","27":"1/18"},"---+++---+++--------++++---++++":{"9":"1/20","16":"37/40","30":"1/40"},"---+++---+++--------++++---+++-+":{"2":"57/166","9":"7/166","16":"22/83","26":"19/83","31":"10/83"},"---+++---+++--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++---+++--++++-+":{"9":"20/989","27":"20/989","31":"741/1978","32":"1083/1978","37":"37/989"},"---+++---+++--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---+++--------++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++---+++---+++-+":{"9":"2/287","27":"2/287","32":"1311/2870","34":"741/1435","37":"37/2870"},"---+++---+++--------++++---+++---+++---":{"17":"30/3131","19":"497/3131","28":"2369/6262","32":"44/101","38":"111/6262"},"---+++---+++--------++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++--------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++---+++--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"---+++---+++--------++++---+-":{"2":"37/78","9":"1/26","19":"5/39","27":"2/117","28":"40/117"},"---+++---+++--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++---+++--------++++----++-+":{"2":"703/4538","9":"217/4538","16":"1480/2269","27":"19/2269","31":"310/2269"},"---+++---+++--------++++----++--+":{"2":"37/62","9":"3/62","27":"1/31","32":"10/31"},"---+++---+++--------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++----++---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"---+++---+++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"---+++---+++--------++++----++---++-":{"28":"20/21","35":"1/21"},"---+++---+++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++---+++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++---+++--------++++----+-":{"2":"7/124","8":"15/62","9":"3/124","28":"119/186","29":"7/186"},"---+++---+++--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++---+++--------++++-----+-+":{"2":"703/4538","9":"217/4538","16":"1480/2269","27":"19/2269","31":"310/2269"},"---+++---+++--------++++-----+--+":{"2":"31/94","9":"93/3478","21":"9/1739","28":"20/47","32":"10/47"},"---+++---+++--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++-----+---+++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"---+++---+++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++---+++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"---+++---+++--------++++-----+---+-":{"10":"1/6","17":"1/111","33":"31/666","34":"7/9"},"---+++---+++--------++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++-----+----++-+":{"9":"2/257","29":"2/257","32":"1191/2570","34":"651/1285","37":"37/2570"},"---+++---+++--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++---+++--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"---+++---+++--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"---+++---+++--------++++------+":{"2":"25493/29907","9":"689/9969","24":"1591/59814","29":"518/29907","30":"689/19938"},"---+++---+++--------++++-------+":{"1":"74/347","9":"7/347","11":"7/347","28":"222/347","31":"37/347"},"---+++---+++--------++++--------+":{"2":"851/1186","3":"333/11860","9":"357/11860","29":"14/593","32":"119/593"},"---+++---+++--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++---------+++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"---+++---+++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++---+++--------++++---------++-":{"10":"3/7","28":"3/7","33":"20/259","35":"17/259"},"---+++---+++--------++++---------+-":{"0":"37/4974","11":"20/2487","27":"37/4974","33":"400/7461","34":"6890/7461"},"---+++---+++--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++----------++-+":{"9":"2/207","21":"2/207","32":"911/2070","34":"541/1035","37":"37/2070"},"---+++---+++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++---+++--------++++----------+-":{"2":"37/178","11":"3/178","29":"1/89","34":"391/534","35":"17/534"},"---+++---+++--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---+++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"---+++---+++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++---+++--------++++------------+":{"36":"1"},"---+++---+++--------++++-------------+":{"35":"17/37","37":"20/37"},"---+++---+++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++---+++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"---+++---+++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++---+++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"---+++---+++---------":{"1":"1/16","2":"3/16","10":"1/2","20":"1/4"},"---+++---++-":{"1":"1/37","10":"103/111","11":"5/111"},"---+++---+-":{"1":"1/30","9":"1/18","10":"41/45"},"---+++----+++":{"1":"2/15","4":"4/5","9":"1/23","12":"2/85"},"---+++----++-+":{"9":"1/18","13":"17/18"},"---+++----++--+":{"9":"1/18","14":"17/18"},"---+++----++---+":{"9":"1/2","15":"1/2"},"---+++----++----+++++++++++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++----++++++++++++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++----++----++++++++++++++++++++--+":{"3":"20/531","25":"229/2655","28":"4097/5310","30":"37/1062","38":"37/531"},"---+++----++----+++++++++++++++++++-":{"28":"20/21","35":"1/21"},"---+++----++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----+++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++----++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++----+++++++++++++++-":{"9":"1/21","16":"37/42","31":"1/14"},"---+++----++----++++++++++++++-":{"9":"1/20","16":"37/40","30":"1/40"},"---+++----++----+++++++++++++-":{"26":"20/21","29":"1/21"},"---+++----++----++++++++++++-":{"4":"629/800","15":"17/400","24":"43/1600","28":"231/1600"},"---+++----++----+++++++++++-":{"15":"569/11211","16":"569/606","24":"1/202","27":"20/3737"},"---+++----++----++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"---+++----++----+++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"---+++----++----++++++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++----++++++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++----++----++++++++-+++++++++++--+":{"3":"20/531","25":"229/2655","28":"4097/5310","30":"37/1062","38":"37/531"},"---+++----++----++++++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++----++----++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++----++++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++----++++++++-++++++-":{"9":"1/21","16":"37/42","31":"1/14"},"---+++----++----++++++++-+++++-":{"9":"1/20","16":"37/40","30":"1/40"},"---+++----++----++++++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++----++++++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++----++----++++++++-++-":{"15":"82/1665","16":"41/45","25":"1/30","27":"7/1110"},"---+++----++----++++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++----++----++++++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++----++++++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++----++++++++--++++++++++--+":{"3":"205/5271","19":"1145/10542","28":"15355/21084","30":"551/10542","38":"1517/21084"},"---+++----++----++++++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++----++----++++++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++----++++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++----++++++++--+++++-":{"9":"1/21","16":"37/42","31":"1/14"},"---+++----++----++++++++--++++-":{"9":"1/20","16":"37/40","30":"1/40"},"---+++----++----++++++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++----++++++++--++-":{"4":"16946/22871","9":"1147/22871","17":"231/22871","18":"620/22871","28":"3927/22871"},"---+++----++----++++++++--+-":{"9":"37/4040","15":"18653/448440","16":"569/606","18":"1/202","27":"20/3737"},"---+++----++----++++++++---":{"9":"31/478","17":"31/478","18":"9/478","20":"287/956","26":"527/956"},"---+++----++----+++++++-":{"20":"20/21","23":"1/21"},"---+++----++----++++++-":{"9":"17/363","10":"629/726","18":"1/242","22":"10/121"},"---+++----++----+++++-":{"4":"569/626","9":"569/11581","18":"10/313","21":"231/23162"},"---+++----++----++++-":{"18":"2/39","20":"37/39"},"---+++----++----+++-":{"4":"703/1030","9":"19/515","18":"29/515","19":"231/1030"},"---+++----++----++-++++++":{"18":"1/2","24":"1/2"},"---+++----++----++-+++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++----++-+++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++----++----++-+++++-+++++++++++--+":{"3":"20/531","25":"229/2655","28":"4097/5310","30":"37/1062","38":"37/531"},"---+++----++----++-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++----++----++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++----++-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++----++-+++++-++++++-":{"9":"1/21","16":"37/42","31":"1/14"},"---+++----++----++-+++++-+++++-":{"9":"1/20","16":"37/40","30":"1/40"},"---+++----++----++-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++----++-+++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++----++----++-+++++-++-":{"15":"82/1665","16":"41/45","25":"1/30","27":"7/1110"},"---+++----++----++-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++----++----++-+++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++----++-+++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++----++-+++++--++++++++++--+":{"3":"205/5271","19":"1145/10542","28":"15355/21084","30":"551/10542","38":"1517/21084"},"---+++----++----++-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++----++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++----++-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++----++-+++++--+++++-":{"9":"1/21","16":"37/42","31":"1/14"},"---+++----++----++-+++++--++++-":{"9":"1/20","16":"37/40","30":"1/40"},"---+++----++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++----++-+++++--++-":{"4":"32/57","9":"31/703","17":"29/2109","19":"310/2109","28":"493/2109"},"---+++----++----++-+++++--+-":{"9":"1/100","15":"1307/33300","16":"41/45","19":"1/30","27":"7/1110"},"---+++----++----++-+++++---":{"9":"1/16","17":"1/16","19":"9/64","20":"13/64","26":"17/32"},"---+++----++----++-++++-":{"20":"20/21","23":"1/21"},"---+++----++----++-+++-":{"9":"5/111","10":"5/6","19":"1/37","22":"7/74"},"---+++----++----++-++-":{"4":"41/54","9":"41/999","19":"5/27","21":"29/1998"},"---+++----++----++-+-":{"19":"1/4","20":"3/4"},"---+++----++----++--+++++":{"19":"37/43","24":"6/43"},"---+++----++----++--++++-+":{"19":"1/2","25":"1/2"},"---+++----++----++--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++----++--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++----++----++--++++--++++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"---+++----++----++--++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++----++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++----++--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++----++--++++--+++++-":{"9":"1/21","16":"37/42","31":"1/14"},"---+++----++----++--++++--++++-":{"9":"1/20","16":"37/40","30":"1/40"},"---+++----++----++--++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++----++--++++--++-":{"4":"37/128","9":"1/64","20":"5/32","26":"23/128","28":"23/64"},"---+++----++----++--++++--+-":{"9":"1/60","15":"169/6660","16":"7/9","20":"1/6","27":"1/74"},"---+++----++----++--++++---":{"2":"9/68","9":"1/68","16":"8/17","20":"5/34","26":"4/17"},"---+++----++----++--+++-":{"20":"20/21","23":"1/21"},"---+++----++----++--++-":{"9":"1/27","10":"37/54","20":"1/9","22":"1/6"},"---+++----++----++--+-":{"4":"7/18","9":"7/333","20":"5/9","21":"23/666"},"---+++----++----++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++----++----+-":{"9":"1/39","16":"37/39","17":"1/39"},"---+++----++-----++++++++":{"3":"1/20","16":"37/40","24":"1/40"},"---+++----++-----+++++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+++++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+++++++-+++++++++++--+":{"3":"20/531","25":"229/2655","28":"4097/5310","30":"37/1062","38":"37/531"},"---+++----++-----+++++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++-----+++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++-----+++++++-++++++-":{"3":"19/454","16":"703/908","18":"19/908","30":"37/908","31":"111/908"},"---+++----++-----+++++++-+++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+++++++-+++++-+++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+++++++-+++++-+++++--+":{"3":"5/142","25":"1153/9940","28":"1697/2840","31":"185/994","38":"37/568"},"---+++----++-----+++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++-----+++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++-----+++++++-+++++--":{"3":"7/54","9":"7/54","25":"10/27","31":"10/27"},"---+++----++-----+++++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++-----+++++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++----++-----+++++++-++-":{"3":"82/1893","16":"1517/1893","25":"569/3786","27":"19/3786"},"---+++----++-----+++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++----++-----+++++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+++++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+++++++--++++++++++--+":{"3":"205/5271","19":"1145/10542","28":"15355/21084","30":"551/10542","38":"1517/21084"},"---+++----++-----+++++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+++++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++-----+++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++-----+++++++--+++++-":{"3":"19/454","16":"703/908","18":"19/908","30":"37/908","31":"111/908"},"---+++----++-----+++++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+++++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+++++++--++++-+++++--+":{"3":"5/142","19":"1153/6532","28":"5039/13064","31":"551/1633","38":"37/568"},"---+++----++-----+++++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++-----+++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++-----+++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+++++++--++++--++++--+":{"9":"35/513","10":"7273/8208","17":"37/1368","18":"17/2736","38":"17/1368"},"---+++----++-----+++++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++----++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-----+++++++--++++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"---+++----++-----+++++++--++++---":{"9":"1/27","17":"1/27","28":"11/27","32":"14/27"},"---+++----++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-----+++++++--++-":{"4":"16946/22871","9":"1147/22871","17":"231/22871","18":"620/22871","28":"3927/22871"},"---+++----++-----+++++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++----++-----+++++++---":{"9":"851/12122","17":"569/6061","18":"230/6061","26":"9673/12122"},"---+++----++-----++++++-":{"17":"1/2","23":"1/2"},"---+++----++-----+++++-":{"17":"17/363","18":"1/242","22":"689/726"},"---+++----++-----++++-":{"9":"13087/448514","14":"9673/12122","17":"569/6061","18":"230/6061","21":"9200/224257"},"---+++----++-----+++-":{"6":"31/9062","16":"10540/13593","17":"620/13593","18":"111/9062","20":"740/4531"},"---+++----++-----++-":{"2":"703/1362","3":"19/454","18":"14/227","19":"259/681"},"---+++----++-----+-++++++":{"3":"1/20","16":"37/40","24":"1/40"},"---+++----++-----+-+++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+-+++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+-+++++-+++++++++++--+":{"3":"20/531","25":"229/2655","28":"4097/5310","30":"37/1062","38":"37/531"},"---+++----++-----+-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++-----+-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++-----+-+++++-++++++-":{"3":"7/180","16":"259/360","25":"1/9","30":"7/360","31":"1/9"},"---+++----++-----+-+++++-+++++-":{"3":"17/3283","16":"629/6566","18":"380/3283","25":"2220/3283","30":"703/6566"},"---+++----++-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++-----+-+++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++----++-----+-+++++-++-":{"3":"82/1893","16":"1517/1893","25":"569/3786","27":"19/3786"},"---+++----++-----+-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++----++-----+-+++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+-+++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+-+++++--++++++++++--+":{"3":"205/5271","19":"1145/10542","28":"15355/21084","30":"551/10542","38":"1517/21084"},"---+++----++-----+-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++-----+-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++-----+-+++++--+++++-":{"3":"133/3900","16":"4921/7800","19":"19/195","30":"373/7800","31":"37/195"},"---+++----++-----+-+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+-+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+-+++++--++++-+++++--+":{"3":"5/142","19":"1153/6532","28":"5039/13064","31":"551/1633","38":"37/568"},"---+++----++-----+-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++-----+-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++-----+-+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+-+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-----+-+++++--++++--++++--+":{"9":"1637/23271","10":"19480/23271","17":"259/7757","19":"340/7757","38":"119/7757"},"---+++----++-----+-+++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++----++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-----+-+++++--++++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"---+++----++-----+-+++++--++++---":{"9":"1/27","17":"1/27","28":"11/27","32":"14/27"},"---+++----++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-----+-+++++--++-":{"4":"32/57","9":"31/703","17":"29/2109","19":"310/2109","28":"493/2109"},"---+++----++-----+-+++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++----++-----+-+++++---":{"9":"69/1078","17":"41/539","19":"115/539","26":"697/1078"},"---+++----++-----+-++++-":{"17":"1/2","23":"1/2"},"---+++----++-----+-+++-":{"17":"1/39","21":"1/39","22":"37/39"},"---+++----++-----+-++-":{"9":"943/39886","14":"697/1078","17":"41/539","19":"115/539","21":"115/2849"},"---+++----++-----+-+-":{"6":"2/667","16":"1360/2001","17":"80/2001","19":"111/1334","20":"259/1334"},"---+++----++-----+--+++++":{"19":"37/43","24":"6/43"},"---+++----++-----+--++++-+":{"19":"1/2","25":"1/2"},"---+++----++-----+--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++----++-----+--++++--++++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"---+++----++-----+--++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----++-----+--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++----++-----+--++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++----++-----+--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++----++-----+--++++--++++-+++++--+":{"17":"5/127","26":"173/1778","28":"2071/3556","31":"185/889","38":"37/508"},"---+++----++-----+--++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++-----+--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++-----+--++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-----+--++++--++++--++++-+":{"17":"20/1499","26":"740/4497","31":"991/2998","32":"4199/8994","37":"37/1499"},"---+++----++-----+--++++--++++--++++--+":{"17":"15/566","19":"185/1132","26":"341/566","28":"359/2264","38":"111/2264"},"---+++----++-----+--++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++----++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-----+--++++--++++--+-":{"9":"1/83","17":"1/83","28":"229/249","33":"14/249"},"---+++----++-----+--++++--++++---":{"9":"1/27","17":"1/27","28":"11/27","32":"14/27"},"---+++----++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-----+--++++--++-":{"4":"37/128","9":"1/64","20":"5/32","26":"23/128","28":"23/64"},"---+++----++-----+--++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++----++-----+--++++---":{"2":"333/692","9":"5/692","17":"8/173","20":"25/346","26":"68/173"},"---+++----++-----+--+++-":{"17":"1/2","23":"1/2"},"---+++----++-----+--++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++----++-----+--+-":{"1":"7/10","17":"49/370","20":"1/20","21":"87/740"},"---+++----++-----+---":{"2":"3/7","16":"5/21","17":"1/21","20":"2/7"},"---+++----++------+++++++":{"3":"46/217","14":"111/217","17":"37/217","24":"23/217"},"---+++----++------++++++-+":{"3":"21/137","16":"37/137","17":"19/137","25":"60/137"},"---+++----++------++++++--+++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"---+++----++------++++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++------++++++--++++-+++++--+":{"3":"5/142","19":"1153/6532","28":"5039/13064","31":"551/1633","38":"37/568"},"---+++----++------++++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++------++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++------++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++------++++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++----++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++------++++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++------++++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++------++++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++----++------++++++--+-":{"26":"17/18","27":"1/18"},"---+++----++------++++++---++++":{"3":"907/21100","16":"33559/42200","18":"31/1055","26":"111/1055","30":"1147/42200"},"---+++----++------++++++---+++-+":{"3":"106/3489","16":"1961/3489","18":"217/6978","26":"740/3489","31":"1147/6978"},"---+++----++------++++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++------++++++---+++--++++---":{"9":"380/17187","18":"33/5729","19":"5999/34374","26":"26011/34374","38":"703/17187"},"---+++----++------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++----++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++------++++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++---+++---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++------++++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"---+++----++------++++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++----++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++------++++++---+++----":{"3":"37/114","9":"37/114","27":"10/57","33":"10/57"},"---+++----++------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"---+++----++------++++++---+-":{"3":"37/514","9":"37/514","18":"10/257","27":"10/257","28":"200/257"},"---+++----++------++++++----+++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"---+++----++------++++++----++-+":{"3":"2614/64231","16":"48359/64231","18":"3983/128462","27":"740/64231","31":"21053/128462"},"---+++----++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"---+++----++------++++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++----++---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++------++++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++----++------++++++----++---++-":{"28":"20/21","35":"1/21"},"---+++----++------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"---+++----++------++++++----++----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++----++----++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++------++++++----++----++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++----++------++++++----++----+-":{"28":"20/21","35":"1/21"},"---+++----++------++++++----++-----":{"28":"1/2","34":"1/2"},"---+++----++------++++++----+-":{"28":"20/21","29":"1/21"},"---+++----++------++++++-----++":{"3":"18653/387860","16":"690161/775720","18":"569/19393","27":"111/19393","30":"21053/775720"},"---+++----++------++++++-----+-+":{"3":"2614/64231","16":"48359/64231","18":"3983/128462","27":"740/64231","31":"21053/128462"},"---+++----++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"---+++----++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++------++++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++-----+----++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"---+++----++------++++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++----++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++------++++++-----+------":{"3":"37/114","9":"37/114","29":"10/57","35":"10/57"},"---+++----++------++++++------+":{"2":"111/143","11":"9/143","29":"6/143","30":"17/143"},"---+++----++------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"---+++----++------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"---+++----++------++++++---------+":{"9":"1/5","11":"1/5","18":"1/5","29":"8/37","33":"34/185"},"---+++----++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"---+++----++------++++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++----++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++------++++++------------+":{"36":"1"},"---+++----++------++++++-------------+":{"35":"17/37","37":"20/37"},"---+++----++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++----++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"---+++----++------++++-":{"20":"1/2","22":"1/2"},"---+++----++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"---+++----++------++-":{"19":"1/2","20":"1/2"},"---+++----++------+-":{"9":"19/441","10":"703/882","18":"1/42","19":"20/147"},"---+++----++-------++++++":{"8":"9/761","10":"698/761","17":"37/761","24":"17/761"},"---+++----++-------+++++-+":{"10":"777/1030","16":"37/515","17":"19/515","18":"21/1030","25":"12/103"},"---+++----++-------+++++--+++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"---+++----++-------+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-------+++++--++++-+++++--+":{"3":"5/142","19":"1153/6532","28":"5039/13064","31":"551/1633","38":"37/568"},"---+++----++-------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++-------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++-------+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++----++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++-------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"---+++----++-------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-------+++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++----++-------+++++--+-":{"26":"17/18","27":"1/18"},"---+++----++-------+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"---+++----++-------+++++---+++-+":{"3":"10/583","16":"185/583","19":"217/1166","26":"373/1166","31":"93/583"},"---+++----++-------+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++----++-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++----++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++-------+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++---+++---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++-------+++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"---+++----++-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++----++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"---+++----++-------+++++---+-":{"3":"3/86","9":"3/86","19":"5/43","27":"5/129","28":"100/129"},"---+++----++-------+++++----+++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"---+++----++-------+++++----++-+":{"3":"352/10749","16":"6512/10749","19":"3983/21498","27":"373/21498","31":"569/3583"},"---+++----++-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"---+++----++-------+++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++----++---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++-------+++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++----++-------+++++----++---++-":{"28":"20/21","35":"1/21"},"---+++----++-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++----++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++-------+++++----+-":{"28":"20/21","29":"1/21"},"---+++----++-------+++++-----++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"---+++----++-------+++++-----+-+":{"3":"352/10749","16":"6512/10749","19":"3983/21498","27":"373/21498","31":"569/3583"},"---+++----++-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"---+++----++-------+++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++-----+---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"---+++----++-------+++++-----+---+-":{"9":"1/30","10":"37/60","33":"1/60","34":"1/3"},"---+++----++-------+++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++-----+----++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"---+++----++-------+++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++----++-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++-------+++++-----+------":{"3":"37/114","9":"37/114","29":"10/57","35":"10/57"},"---+++----++-------+++++------+":{"2":"509860/595539","11":"13780/198513","24":"19499/1191078","29":"740/25893","30":"11713/397026"},"---+++----++-------+++++-------+":{"1":"851/4631","11":"161/4631","19":"126/4631","28":"2994/4631","31":"499/4631"},"---+++----++-------+++++--------+":{"2":"37/59","11":"3/59","29":"2/59","32":"17/59"},"---+++----++-------+++++---------+":{"9":"1/83","11":"1/83","19":"60/83","29":"420/3071","33":"357/3071"},"---+++----++-------+++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++----------++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++----++-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++-------+++++----------+-":{"2":"37/178","11":"3/178","29":"1/89","34":"391/534","35":"17/534"},"---+++----++-------+++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++----++-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++----++-------+++++------------+":{"36":"1"},"---+++----++-------+++++-------------+":{"35":"17/37","37":"20/37"},"---+++----++-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++----++-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"---+++----++-------+++-":{"20":"1/2","22":"1/2"},"---+++----++-------++-":{"10":"41/45","19":"1/30","21":"1/18"},"---+++----++-------+-":{"19":"1/2","20":"1/2"},"---+++----++--------+++++":{"8":"703/1841","11":"57/1841","19":"920/1841","24":"23/263"},"---+++----++--------++++-+":{"19":"1/2","25":"1/2"},"---+++----++--------++++--+++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"---+++----++--------++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++----++--------++++--++++-+++++--+":{"10":"5/12","26":"3/28","28":"43/168","31":"5/28","38":"1/24"},"---+++----++--------++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++--------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++--------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++--------++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++--++++--++++-+":{"3":"20/1449","26":"380/1449","31":"881/2898","32":"127/322","37":"37/1449"},"---+++----++--------++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++--------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++----++--------++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++----++--------++++--+-":{"26":"17/18","27":"1/18"},"---+++----++--------++++---++++":{"2":"18/71","10":"27/71","20":"13/142","26":"37/142","30":"1/71"},"---+++----++--------++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"---+++----++--------++++---+++-+++++--+":{"10":"5/12","20":"1/4","28":"1/24","31":"1/4","38":"1/24"},"---+++----++--------++++---+++-++++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++----++--------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++----++--------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++----++--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"---+++----++--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++--------++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++---+++---+++-+":{"3":"74/10219","27":"114/10219","32":"49707/102190","34":"24617/51095","37":"1369/102190"},"---+++----++--------++++---+++---+++---":{"17":"30/3131","19":"497/3131","28":"2369/6262","32":"44/101","38":"111/6262"},"---+++----++--------++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++--------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++----++--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"---+++----++--------++++---+-":{"2":"37/138","3":"1/46","27":"7/207","28":"140/207"},"---+++----++--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++----++--------++++----++-+":{"2":"37/216","10":"217/432","16":"53/216","27":"1/108","31":"31/432"},"---+++----++--------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++----++--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"---+++----++--------++++----++--++++---":{"2":"10/53","27":"67/1113","28":"1429/2226","31":"30/371","38":"3/106"},"---+++----++--------++++----++--+++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++----++--------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++----++---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"---+++----++--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"---+++----++--------++++----++---++-":{"28":"20/21","35":"1/21"},"---+++----++--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++----++--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++----++--------++++----+-":{"28":"20/21","29":"1/21"},"---+++----++--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++----++--------++++-----+-+":{"2":"37/216","10":"217/432","16":"53/216","27":"1/108","31":"31/432"},"---+++----++--------++++-----+--+":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"---+++----++--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++-----+---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"---+++----++--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++----++--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"---+++----++--------++++-----+---+-":{"9":"1/30","10":"37/60","33":"1/60","34":"1/3"},"---+++----++--------++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++-----+----++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"---+++----++--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++----++--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"---+++----++--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"---+++----++--------++++------+":{"2":"509860/595539","11":"13780/198513","24":"19499/1191078","29":"740/25893","30":"11713/397026"},"---+++----++--------++++-------+":{"1":"47/362","2":"63/362","11":"7/181","28":"102/181","31":"17/181"},"---+++----++--------++++--------+":{"2":"37/59","11":"3/59","29":"2/59","32":"17/59"},"---+++----++--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"---+++----++--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++----++--------++++---------++-":{"9":"1/20","10":"37/40","33":"17/1480","35":"1/74"},"---+++----++--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"---+++----++--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"---+++----++--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++----++--------++++----------+-":{"2":"259/876","11":"7/292","19":"37/438","34":"493/876","35":"29/876"},"---+++----++--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----++--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"---+++----++--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++----++--------++++------------+":{"36":"1"},"---+++----++--------++++-------------+":{"35":"17/37","37":"20/37"},"---+++----++--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++----++--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"---+++----++--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++----++--------+-":{"10":"7/9","20":"1/6","21":"1/18"},"---+++----++---------":{"2":"3/16","9":"1/48","10":"2/3","20":"1/8"},"---+++----+-":{"10":"20/21","11":"1/21"},"---+++-----++":{"1":"2/15","4":"4/5","9":"1/23","12":"2/85"},"---+++-----+-+":{"9":"1/18","13":"17/18"},"---+++-----+--+":{"9":"1/18","14":"17/18"},"---+++-----+---+":{"1":"1/30","10":"41/45","15":"1/18"},"---+++-----+----+":{"10":"1/2","16":"1/2"},"---+++-----+-----++":{"3":"1/20","10":"37/40","18":"1/40"},"---+++-----+-----+-++++++":{"3":"1/20","16":"37/40","24":"1/40"},"---+++-----+-----+-+++++-++++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-----+-+++++-+++++++++++-+":{"3":"5/142","25":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-----+-+++++-+++++++++++--+":{"3":"20/531","25":"229/2655","28":"4097/5310","30":"37/1062","38":"37/531"},"---+++-----+-----+-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"---+++-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++-----+-----+-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++-----+-----+-+++++-++++++-":{"3":"7/180","16":"259/360","25":"1/9","30":"7/360","31":"1/9"},"---+++-----+-----+-+++++-+++++-":{"3":"21/479","10":"380/479","16":"17/958","25":"60/479","30":"19/958"},"---+++-----+-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++-----+-----+-+++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"---+++-----+-----+-+++++-++-":{"3":"82/1893","16":"1517/1893","25":"569/3786","27":"19/3786"},"---+++-----+-----+-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"---+++-----+-----+-+++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-----+-+++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-----+-+++++--++++++++++--+":{"3":"205/5271","19":"1145/10542","28":"15355/21084","30":"551/10542","38":"1517/21084"},"---+++-----+-----+-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++-----+-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++-----+-----+-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++-----+-----+-+++++--+++++-":{"3":"133/3900","16":"4921/7800","19":"19/195","30":"373/7800","31":"37/195"},"---+++-----+-----+-+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-----+-+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-----+-+++++--++++-+++++--+":{"3":"5/142","19":"1153/6532","28":"5039/13064","31":"551/1633","38":"37/568"},"---+++-----+-----+-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++-----+-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++-----+-----+-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++-----+-----+-+++++--++++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"---+++-----+-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+-----+-+++++--++-":{"4":"32/57","9":"31/703","17":"29/2109","19":"310/2109","28":"493/2109"},"---+++-----+-----+-+++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++-----+-----+-+++++---":{"9":"69/1078","17":"41/539","19":"115/539","26":"697/1078"},"---+++-----+-----+-++++-":{"17":"1/2","23":"1/2"},"---+++-----+-----+-+++-":{"17":"1/39","21":"1/39","22":"37/39"},"---+++-----+-----+-++-":{"9":"943/39886","14":"697/1078","17":"41/539","19":"115/539","21":"115/2849"},"---+++-----+-----+-+-":{"10":"74/93","17":"4/93","19":"3/62","20":"7/62"},"---+++-----+-----+--+++++":{"19":"37/43","24":"6/43"},"---+++-----+-----+--++++-+":{"19":"1/2","25":"1/2"},"---+++-----+-----+--++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-----+--++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++-----+-----+--++++--++++++++++--+":{"3":"17/2249","17":"229/6747","28":"5690/6747","30":"259/6747","38":"518/6747"},"---+++-----+-----+--++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++-----+-----+--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++-----+-----+--++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++-----+-----+--++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-----+--++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++-----+-----+--++++--++++-+++++--+":{"17":"5/127","26":"173/1778","28":"2071/3556","31":"185/889","38":"37/508"},"---+++-----+-----+--++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++-----+-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+--++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++-----+-----+--++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++-----+-----+--++++--++++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"---+++-----+-----+--++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+-----+--++++--++-":{"4":"37/128","9":"1/64","20":"5/32","26":"23/128","28":"23/64"},"---+++-----+-----+--++++--+-":{"3":"14/573","16":"259/573","26":"569/1146","27":"31/1146"},"---+++-----+-----+--++++---":{"2":"333/692","9":"5/692","17":"8/173","20":"25/346","26":"68/173"},"---+++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"---+++-----+-----+--++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++-----+-----+--+-":{"1":"7/10","17":"49/370","20":"1/20","21":"87/740"},"---+++-----+-----+---":{"2":"3/7","10":"5/21","17":"1/21","20":"2/7"},"---+++-----+------+":{"3":"1/20","10":"37/40","18":"1/40"},"---+++-----+-------++++++":{"18":"1/2","24":"1/2"},"---+++-----+-------+++++-+":{"3":"21/137","16":"37/137","17":"19/137","25":"60/137"},"---+++-----+-------+++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++--++++++++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-------+++++--++++++++++--+":{"3":"205/5271","19":"1145/10542","28":"15355/21084","30":"551/10542","38":"1517/21084"},"---+++-----+-------+++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++-----+-------+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++-----+-------+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++-----+-------+++++--+++++-":{"3":"133/3900","16":"4921/7800","19":"19/195","30":"373/7800","31":"37/195"},"---+++-----+-------+++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++--++++-+++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-------+++++--++++-+++++--+":{"3":"5/142","19":"1153/6532","28":"5039/13064","31":"551/1633","38":"37/568"},"---+++-----+-------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++-----+-------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++-----+-------+++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++--++++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+-------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++-----+-------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"---+++-----+-------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+-------+++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++-----+-------+++++--+-":{"26":"17/18","27":"1/18"},"---+++-----+-------+++++---++++":{"3":"53/1760","16":"1961/3520","19":"31/176","26":"37/176","30":"93/3520"},"---+++-----+-------+++++---+++-+":{"3":"10/583","16":"185/583","19":"217/1166","26":"373/1166","31":"93/583"},"---+++-----+-------+++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++---+++--++++-+":{"3":"5/142","19":"285/994","32":"2437/3976","37":"37/568"},"---+++-----+-------+++++---+++--++++---":{"9":"2/207","10":"11/69","19":"71/414","26":"259/414","38":"7/207"},"---+++-----+-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++-----+-------+++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++---+++---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++-----+-------+++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"---+++-----+-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-----+-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"---+++-----+-------+++++---+-":{"3":"3/86","9":"3/86","19":"5/43","27":"5/129","28":"100/129"},"---+++-----+-------+++++----+++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"---+++-----+-------+++++----++-+":{"3":"352/10749","16":"6512/10749","19":"3983/21498","27":"373/21498","31":"569/3583"},"---+++-----+-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"---+++-----+-------+++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++----++---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++-----+-------+++++----++---+++---":{"17":"10/1167","19":"185/3501","27":"682/10503","28":"18019/21006","38":"37/2334"},"---+++-----+-------+++++----++---++-":{"28":"20/21","35":"1/21"},"---+++-----+-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++-----+-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+-------+++++----+-":{"28":"20/21","29":"1/21"},"---+++-----+-------+++++-----++":{"3":"1307/32400","16":"48359/64800","19":"569/3240","27":"37/3240","30":"569/21600"},"---+++-----+-------+++++-----+-+":{"3":"352/10749","16":"6512/10749","19":"3983/21498","27":"373/21498","31":"569/3583"},"---+++-----+-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"---+++-----+-------+++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++-----+---+++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++-----+-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++-----+-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"---+++-----+-------+++++-----+---+-":{"3":"7/223","10":"259/446","19":"20/223","33":"19/1338","34":"190/669"},"---+++-----+-------+++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++-----+----++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++-----+-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++-----+-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"---+++-----+-------+++++-----+-----++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++-----+-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++-----+-------+++++-----+------":{"3":"37/114","9":"37/114","29":"10/57","35":"10/57"},"---+++-----+-------+++++------+":{"2":"509860/595539","11":"13780/198513","24":"19499/1191078","29":"740/25893","30":"11713/397026"},"---+++-----+-------+++++-------+":{"1":"851/4631","11":"161/4631","19":"126/4631","28":"2994/4631","31":"499/4631"},"---+++-----+-------+++++--------+":{"2":"37/59","11":"3/59","29":"2/59","32":"17/59"},"---+++-----+-------+++++---------+":{"9":"1/83","11":"1/83","19":"60/83","29":"420/3071","33":"357/3071"},"---+++-----+-------+++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++----------++-+":{"3":"14/1921","19":"114/1921","32":"7617/19210","34":"5027/9605","37":"259/19210"},"---+++-----+-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++-----+-------+++++----------+-":{"2":"37/178","11":"3/178","29":"1/89","34":"391/534","35":"17/534"},"---+++-----+-------+++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"---+++-----+-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"---+++-----+-------+++++------------+":{"36":"1"},"---+++-----+-------+++++-------------+":{"35":"17/37","37":"20/37"},"---+++-----+-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++-----+-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"---+++-----+-------+++-":{"20":"1/2","22":"1/2"},"---+++-----+-------++-":{"3":"82/1893","10":"1517/1893","19":"569/3786","21":"19/3786"},"---+++-----+-------+-":{"19":"1/2","20":"1/2"},"---+++-----+--------+++++":{"8":"703/1841","11":"57/1841","19":"920/1841","24":"23/263"},"---+++-----+--------++++-+":{"19":"1/2","25":"1/2"},"---+++-----+--------++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++-----+--------++++--++++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"---+++-----+--------++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++-----+--------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++-----+--------++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++-----+--------++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++-----+--------++++--++++-+++++--+":{"3":"5/142","26":"1153/1988","28":"531/3976","31":"185/994","38":"37/568"},"---+++-----+--------++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++-----+--------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++-----+--------++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++--++++--++++-+":{"3":"20/1449","26":"380/1449","31":"881/2898","32":"127/322","37":"37/1449"},"---+++-----+--------++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++-----+--------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++-----+--------++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"---+++-----+--------++++--+-":{"26":"17/18","27":"1/18"},"---+++-----+--------++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"---+++-----+--------++++---+++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"---+++-----+--------++++---++++++++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++---+++++++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++-----+--------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++-----+--------++++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++-----+--------++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"---+++-----+--------++++---+++-++++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++-----+--------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++-----+--------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"---+++-----+--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++-----+--------++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++---+++---+++-+":{"3":"74/10219","27":"114/10219","32":"49707/102190","34":"24617/51095","37":"1369/102190"},"---+++-----+--------++++---+++---+++---":{"17":"30/3131","19":"497/3131","28":"2369/6262","32":"44/101","38":"111/6262"},"---+++-----+--------++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-----+--------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++-----+--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"---+++-----+--------++++---+-":{"2":"37/138","3":"1/46","27":"7/207","28":"140/207"},"---+++-----+--------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++-----+--------++++----++-+":{"2":"2035/3851","11":"217/3851","16":"962/3851","27":"110/3851","31":"527/3851"},"---+++-----+--------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++----++--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"---+++-----+--------++++----++--++++---":{"2":"10/53","27":"67/1113","28":"1429/2226","31":"30/371","38":"3/106"},"---+++-----+--------++++----++--+++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++-----+--------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++----++---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"---+++-----+--------++++----++---+++---":{"17":"30/3131","27":"497/9393","28":"15059/18786","32":"370/3131","38":"111/6262"},"---+++-----+--------++++----++---++-":{"28":"20/21","35":"1/21"},"---+++-----+--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++-----+--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++-----+--------++++----+-":{"28":"20/21","29":"1/21"},"---+++-----+--------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++-----+--------++++-----+-+":{"11":"1/73","16":"37/146","20":"55/219","28":"55/146","31":"23/219"},"---+++-----+--------++++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++-----+--++++-+":{"11":"60/3247","20":"740/3247","31":"1723/6494","32":"2949/6494","37":"111/3247"},"---+++-----+--------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++-----+--------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"---+++-----+--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"---+++-----+--------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++-----+---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"---+++-----+--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++-----+--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"---+++-----+--------++++-----+---+-":{"3":"37/1113","10":"1369/2226","29":"20/1113","33":"1/742","34":"370/1113"},"---+++-----+--------++++-----+----+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++-----+----++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"---+++-----+--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++-----+--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"---+++-----+--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"---+++-----+--------++++------+":{"2":"509860/595539","11":"13780/198513","24":"19499/1191078","29":"740/25893","30":"11713/397026"},"---+++-----+--------++++-------+":{"1":"47/362","2":"63/362","11":"7/181","28":"102/181","31":"17/181"},"---+++-----+--------++++--------+":{"2":"37/59","11":"3/59","29":"2/59","32":"17/59"},"---+++-----+--------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++---------+++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"---+++-----+--------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++-----+--------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"---+++-----+--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"---+++-----+--------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"---+++-----+--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++-----+--------++++----------+-":{"2":"259/876","11":"7/292","19":"37/438","34":"493/876","35":"29/876"},"---+++-----+--------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++-----+--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"---+++-----+--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++-----+--------++++------------+":{"36":"1"},"---+++-----+--------++++-------------+":{"35":"17/37","37":"20/37"},"---+++-----+--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"---+++-----+--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"---+++-----+--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++-----+--------+-":{"3":"14/573","10":"259/573","20":"569/1146","21":"31/1146"},"---+++-----+---------":{"2":"7/13","4":"5/52","11":"1/26","20":"17/52"},"---+++------+":{"11":"3/23","12":"20/23"},"---+++-------+":{"11":"1/21","13":"20/21"},"---+++--------+":{"11":"1/21","14":"20/21"},"---+++---------+":{"11":"17/37","15":"20/37"},"---+++----------+":{"11":"1/21","16":"20/21"},"---+++-----------+":{"11":"1/2","17":"1/2"},"---+++------------+":{"2":"1110/1837","3":"349/1837","11":"259/1837","18":"119/1837"},"---+++-------------+":{"3":"21/137","10":"37/137","11":"19/137","19":"60/137"},"---+++--------------+++++":{"3":"57/1658","8":"703/1658","19":"370/829","24":"79/829"},"---+++--------------++++-+":{"19":"1/2","25":"1/2"},"---+++--------------++++--+++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++--++++++++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++--------------++++--++++++++++--+":{"3":"20/531","26":"229/531","28":"151/354","30":"37/1062","38":"37/531"},"---+++--------------++++--+++++++++-":{"28":"20/21","35":"1/21"},"---+++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++--------------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++--------------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++--------------++++--+++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++--------------++++--++++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++--++++-+++++-+":{"3":"5/142","26":"95/142","32":"131/568","37":"37/568"},"---+++--------------++++--++++-+++++--+":{"3":"5/142","26":"1153/1988","28":"531/3976","31":"185/994","38":"37/568"},"---+++--------------++++--++++-++++-":{"28":"20/21","35":"1/21"},"---+++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++--------------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++--------------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++--------------++++--++++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++--++++--++++-+":{"3":"20/1449","26":"380/1449","31":"881/2898","32":"127/322","37":"37/1449"},"---+++--------------++++--++++--+++-":{"28":"20/21","35":"1/21"},"---+++--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++--------------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++--------------++++--+++-":{"26":"20/21","29":"1/21"},"---+++--------------++++--++-":{"4":"37/98","11":"1/49","20":"17/98","26":"1/7","28":"2/7"},"---+++--------------++++--+-":{"26":"17/18","27":"1/18"},"---+++--------------++++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++---+++++++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"---+++--------------++++---+++++++++--+":{"3":"35/872","20":"1145/1744","28":"555/3488","30":"61/872","38":"259/3488"},"---+++--------------++++---++++++++-":{"28":"20/21","35":"1/21"},"---+++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"---+++--------------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++--------------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++--------------++++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++--------------++++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++---+++-+++++-+":{"3":"5/142","20":"95/142","32":"131/568","37":"37/568"},"---+++--------------++++---+++-++++-":{"28":"20/21","35":"1/21"},"---+++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++--------------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++--------------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++--------------++++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++---+++--++++-+":{"3":"740/27393","27":"380/9131","31":"24617/54786","32":"23671/54786","37":"1369/27393"},"---+++--------------++++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++--------------++++---+++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++---+++---+++-+":{"3":"74/10219","27":"114/10219","32":"49707/102190","34":"24617/51095","37":"1369/102190"},"---+++--------------++++---+++---+++---":{"11":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"---+++--------------++++---+++---++-":{"28":"20/21","35":"1/21"},"---+++--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++--------------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++--------------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"---+++--------------++++---+-":{"5":"1/143","15":"1/143","27":"23/429","28":"400/429"},"---+++--------------++++----+++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++--------------++++----++-+":{"20":"7/18","27":"1/18","28":"4/9","31":"1/9"},"---+++--------------++++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++----++--++++-+":{"3":"20/1069","20":"380/1069","31":"501/2138","32":"763/2138","37":"37/1069"},"---+++--------------++++----++--++++---":{"11":"10/397","27":"171/2779","28":"3737/5558","31":"540/2779","38":"37/794"},"---+++--------------++++----++--+++-":{"28":"20/21","35":"1/21"},"---+++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++--------------++++----++---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++----++---+++-+":{"3":"74/8509","29":"114/8509","32":"42867/85090","34":"19487/42545","37":"1369/85090"},"---+++--------------++++----++---+++---":{"11":"10/1837","27":"93/1837","28":"3071/3674","32":"180/1837","38":"37/3674"},"---+++--------------++++----++---++-":{"28":"20/21","35":"1/21"},"---+++--------------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"---+++--------------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"---+++--------------++++----+-":{"28":"20/21","29":"1/21"},"---+++--------------++++-----++":{"3":"169/9640","16":"6253/19280","20":"569/964","27":"37/964","30":"569/19280"},"---+++--------------++++-----+-+":{"20":"19/120","21":"1/40","28":"7/10","31":"7/60"},"---+++--------------++++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++-----+--++++-+":{"3":"20/1069","20":"380/1069","31":"501/2138","32":"763/2138","37":"37/1069"},"---+++--------------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++--------------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"---+++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"---+++--------------++++-----+---++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++-----+---+++-+":{"3":"74/8509","29":"114/8509","32":"42867/85090","34":"19487/42545","37":"1369/85090"},"---+++--------------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++--------------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"---+++--------------++++-----+---+-":{"3":"37/1113","10":"1369/2226","29":"20/1113","33":"1/742","34":"370/1113"},"---+++--------------++++-----+----":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"---+++--------------++++------+":{"2":"12913/19476","3":"349/6492","20":"1190/4869","29":"259/9738","30":"119/9738"},"---+++--------------++++-------+":{"2":"1073/1930","3":"87/1930","20":"833/2895","29":"28/965","31":"238/2895"},"---+++--------------++++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++--------++++-+":{"3":"20/1069","20":"380/1069","31":"501/2138","32":"763/2138","37":"37/1069"},"---+++--------------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++--------------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"---+++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++--------+-":{"2":"370/601","3":"37/601","11":"7/601","32":"170/601","33":"17/601"},"---+++--------------++++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++---------+++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"---+++--------------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++--------------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"---+++--------------++++---------+-":{"5":"37/3248","9":"37/3248","23":"17/3248","33":"451/9744","34":"2255/2436"},"---+++--------------++++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++----------++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"---+++--------------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++--------------++++----------+-":{"2":"185/564","3":"37/1128","11":"7/1128","34":"2023/3384","35":"119/3384"},"---+++--------------++++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++--------------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"---+++--------------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"---+++--------------++++------------+":{"36":"1"},"---+++--------------++++-------------+":{"35":"17/37","37":"20/37"},"---+++--------------++++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"---+++--------------+++-":{"4":"23/42","11":"23/777","20":"17/42","23":"2/111"},"---+++--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"---+++--------------+-":{"20":"17/18","21":"1/18"},"---+++---------------++++":{"3":"31/694","8":"1147/2082","20":"370/1041","24":"17/347"},"---+++---------------+++-+":{"20":"1/2","25":"1/2"},"---+++---------------+++--+":{"20":"1/2","26":"1/2"},"---+++---------------+++---++++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"---+++---------------+++---++++++++-":{"28":"20/21","35":"1/21"},"---+++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"---+++---------------+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---------------+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---+++---------------+++---++++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++---------------+++---+++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++---+++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"---+++---------------+++---+++-++++-":{"28":"20/21","35":"1/21"},"---+++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---------------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---+++---------------+++---+++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++---+++--++++-+":{"3":"740/27393","27":"380/9131","31":"24617/54786","32":"23671/54786","37":"1369/27393"},"---+++---------------+++---+++--++++---":{"11":"10/397","20":"171/397","28":"143/794","31":"126/397","38":"37/794"},"---+++---------------+++---+++--+++-":{"28":"20/21","35":"1/21"},"---+++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---+++---------------+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"---+++---------------+++---+-":{"5":"1/143","15":"1/143","27":"23/429","28":"400/429"},"---+++---------------+++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++----++++++++-+-":{"21":"37/100","27":"37/100","37":"10/77","38":"10/77"},"---+++---------------+++----+++++++-":{"28":"20/21","35":"1/21"},"---+++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"---+++---------------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++---------------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"---+++---------------+++----+++-":{"3":"703/29060","16":"26011/58120","21":"19/1453","30":"4783/58120","31":"629/1453"},"---+++---------------+++----++-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++----++-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"---+++---------------+++----++-+++++---":{"2":"10/23","27":"11/138","28":"107/276","30":"3/92","38":"3/46"},"---+++---------------+++----++-++++-":{"28":"20/21","35":"1/21"},"---+++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---+++---------------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"---+++---------------+++----++--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++----++--++++-+":{"3":"740/18843","29":"380/6281","31":"19487/37686","32":"11701/37686","37":"1369/18843"},"---+++---------------+++----++--++++---":{"11":"10/397","27":"171/2779","28":"3737/5558","31":"540/2779","38":"37/794"},"---+++---------------+++----++--+++-":{"28":"20/21","35":"1/21"},"---+++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---+++---------------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"---+++---------------+++----+-":{"28":"20/21","29":"1/21"},"---+++---------------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"---+++---------------+++-----+-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++-----+-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"---+++---------------+++-----+-+++++---":{"11":"1/74","21":"27/740","28":"37/40","38":"1/40"},"---+++---------------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---+++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"---+++---------------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"---+++---------------+++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++-----+--++++-+":{"3":"740/18843","29":"380/6281","31":"19487/37686","32":"11701/37686","37":"1369/18843"},"---+++---------------+++-----+--++++---":{"11":"1/74","21":"27/740","28":"37/40","38":"1/40"},"---+++---------------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"---+++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"---+++---------------+++-----+---":{"3":"5/457","11":"5/457","20":"238/457","29":"22/457","32":"187/457"},"---+++---------------+++------+":{"2":"4107/5672","3":"333/5672","21":"119/1418","29":"259/2836","30":"119/2836"},"---+++---------------+++-------+":{"2":"1369/9586","3":"111/9586","21":"833/4793","29":"840/4793","31":"2380/4793"},"---+++---------------+++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++--------++++-+":{"3":"740/15993","21":"380/5331","31":"13217/31986","32":"12271/31986","37":"1369/15993"},"---+++---------------+++--------++++---":{"11":"1/74","21":"27/740","28":"37/40","38":"1/40"},"---+++---------------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"---+++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++--------+-":{"2":"370/601","3":"37/601","11":"7/601","32":"170/601","33":"17/601"},"---+++---------------+++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++---------+++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"---+++---------------+++---------+++---":{"21":"11/570","28":"1027/1140","32":"1/19","38":"31/1140"},"---+++---------------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"---+++---------------+++---------+-":{"5":"37/3248","9":"37/3248","23":"17/3248","33":"451/9744","34":"2255/2436"},"---+++---------------+++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++----------++-+":{"3":"74/5659","21":"114/5659","32":"26907/56590","34":"13217/28295","37":"1369/56590"},"---+++---------------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"---+++---------------+++----------+-":{"2":"111/302","3":"9/302","20":"7/151","34":"238/453","35":"14/453"},"---+++---------------+++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++---------------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"---+++---------------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"---+++---------------+++------------+":{"36":"1"},"---+++---------------+++-------------+":{"35":"17/37","37":"20/37"},"---+++---------------+++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"---+++---------------++-":{"4":"1/7","11":"2/259","22":"17/21","23":"31/777"},"---+++---------------+-":{"5":"1/143","9":"1/143","21":"23/429","22":"400/429"},"---+++----------------+++":{"2":"21053/23558","3":"1707/23558","21":"259/11779","24":"140/11779"},"---+++----------------++-+":{"21":"1/18","25":"17/18"},"---+++----------------++--+":{"21":"1/18","26":"17/18"},"---+++----------------++---+":{"21":"1/2","27":"1/2"},"---+++----------------++----+++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++----++++++++-+-":{"37":"1/2","38":"1/2"},"---+++----------------++----+++++++-":{"28":"20/21","35":"1/21"},"---+++----------------++----++++++-":{"31":"1/2","34":"1/2"},"---+++----------------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---+++----------------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"---+++----------------++----+++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"---+++----------------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"---+++----------------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"---+++----------------++-----++++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++-----+++++++-+-":{"2":"10/43","28":"187/258","29":"1/129","38":"3/86"},"---+++----------------++-----+++++++---":{"2":"1/4","28":"17/24","37":"5/342","38":"37/1368"},"---+++----------------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"---+++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"---+++----------------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"---+++----------------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"---+++----------------++-----++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"---+++----------------++-----+-++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++-----+-+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"---+++----------------++-----+-+++++---":{"2":"3/23","28":"37/46","30":"1/46","38":"1/23"},"---+++----------------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---+++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"---+++----------------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"---+++----------------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"---+++----------------++-----+--+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++-----+--++++-+":{"3":"740/18843","29":"380/6281","31":"19487/37686","32":"11701/37686","37":"1369/18843"},"---+++----------------++-----+--++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"---+++----------------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"---+++----------------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----------------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"---+++----------------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"---+++----------------++------+":{"2":"333/10636","3":"27/10636","22":"2380/2659","29":"259/5318","30":"119/5318"},"---+++----------------++-------++++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++-------+++++-+":{"3":"3/97","22":"171/194","30":"59/1940","37":"111/1940"},"---+++----------------++-------+++++---":{"2":"3/23","28":"37/46","30":"1/46","38":"1/23"},"---+++----------------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---+++----------------++-------+++-":{"31":"1/2","34":"1/2"},"---+++----------------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"---+++----------------++-------+-":{"2":"1369/2054","3":"111/2054","21":"7/1027","31":"70/1027","32":"210/1027"},"---+++----------------++--------+++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++--------++++-+":{"3":"20/879","22":"190/293","31":"311/1758","32":"193/1758","37":"37/879"},"---+++----------------++--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"---+++----------------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"---+++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----------------++--------+-":{"2":"1369/1934","3":"111/1934","21":"7/967","32":"200/967","33":"20/967"},"---+++----------------++---------++++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++---------+++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"---+++----------------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"---+++----------------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"---+++----------------++---------+-":{"2":"1369/3454","3":"111/3454","21":"7/1727","33":"140/5181","34":"2800/5181"},"---+++----------------++----------+++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++----------++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"---+++----------------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"---+++----------------++----------+-":{"2":"1369/3174","3":"37/1058","21":"7/1587","34":"2380/4761","35":"140/4761"},"---+++----------------++-----------++":{"3":"3/85","22":"9/10","36":"3/46"},"---+++----------------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"---+++----------------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"---+++----------------++------------+":{"36":"1"},"---+++----------------++-------------+":{"35":"17/37","37":"20/37"},"---+++----------------++---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"---+++----------------+-":{"2":"37/124","3":"3/124","22":"119/186","23":"7/186"},"---+++-----------------++":{"2":"21053/23558","3":"1707/23558","21":"259/11779","24":"140/11779"},"---+++-----------------+-+":{"21":"1/18","25":"17/18"},"---+++-----------------+--+":{"21":"1/18","26":"17/18"},"---+++-----------------+---+":{"21":"1/2","27":"1/2"},"---+++-----------------+----+":{"22":"1/2","28":"1/2"},"---+++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+-----+++++++-+-":{"2":"10/43","28":"187/258","29":"1/129","38":"3/86"},"---+++-----------------+-----+++++++---":{"2":"1/4","28":"17/24","37":"5/342","38":"37/1368"},"---+++-----------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"---+++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"---+++-----------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"---+++-----------------+-----++-":{"3":"703/30280","16":"26011/60560","29":"19/1514","30":"4823/60560","31":"689/1514"},"---+++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+-----+-+++++-+-":{"28":"2109/2360","29":"57/1180","30":"57/2360","37":"1/59","38":"1/59"},"---+++-----------------+-----+-+++++---":{"2":"3/23","28":"37/46","30":"1/46","38":"1/23"},"---+++-----------------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---+++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"---+++-----------------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"---+++-----------------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"---+++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+------++++++-+-":{"2":"10/43","23":"1/129","28":"187/258","38":"3/86"},"---+++-----------------+------++++++---":{"2":"1/4","28":"17/24","37":"5/342","38":"37/1368"},"---+++-----------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"---+++-----------------+------++++-":{"31":"1/2","34":"1/2"},"---+++-----------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"---+++-----------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"---+++-----------------+------+-":{"2":"26011/40426","3":"2109/40426","21":"133/20213","30":"840/20213","31":"5180/20213"},"---+++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+-------+++++-+-":{"23":"57/1214","28":"2109/2428","30":"57/2428","37":"37/1214","38":"37/1214"},"---+++-----------------+-------+++++---":{"2":"3/23","28":"37/46","30":"1/46","38":"1/23"},"---+++-----------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---+++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"---+++-----------------+-------+-":{"2":"1369/2054","3":"111/2054","21":"7/1027","31":"70/1027","32":"210/1027"},"---+++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"---+++-----------------+--------++++-+":{"3":"740/9153","23":"380/3051","31":"9797/18306","32":"2011/18306","37":"1369/9153"},"---+++-----------------+--------++++---":{"11":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"---+++-----------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"---+++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----------------+--------+-":{"2":"1369/1934","3":"111/1934","21":"7/967","32":"200/967","33":"20/967"},"---+++-----------------+---------++++":{"22":"40/41","36":"1/41"},"---+++-----------------+---------+++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"---+++-----------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"---+++-----------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"---+++-----------------+---------+-":{"2":"1369/3454","3":"111/3454","21":"7/1727","33":"140/5181","34":"2800/5181"},"---+++-----------------+----------+++":{"22":"40/41","36":"1/41"},"---+++-----------------+----------++-+":{"3":"74/4633","23":"114/4633","32":"23487/46330","34":"9797/23165","37":"1369/46330"},"---+++-----------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"---+++-----------------+----------+-":{"2":"1369/3174","3":"37/1058","21":"7/1587","34":"2380/4761","35":"140/4761"},"---+++-----------------+-----------++":{"22":"40/41","36":"1/41"},"---+++-----------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"---+++-----------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"---+++-----------------+------------+":{"36":"1"},"---+++-----------------+-------------+":{"35":"17/37","37":"20/37"},"---+++-----------------+---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"---+++------------------+":{"2":"25493/28316","3":"2067/28316","23":"259/14158","24":"119/14158"},"---+++-------------------+":{"21":"1/18","25":"17/18"},"---+++--------------------+":{"23":"1/21","26":"20/21"},"---+++---------------------+":{"5":"3/29","15":"3/29","23":"400/1073","27":"451/1073"},"---+++----------------------+":{"23":"1/21","28":"20/21"},"---+++-----------------------+":{"23":"1/2","29":"1/2"},"---+++------------------------+++++++":{"36":"1"},"---+++------------------------++++++-+-":{"1":"11/20","2":"1/20","29":"1/5","38":"1/5"},"---+++------------------------++++++--":{"2":"8843/11956","3":"37/11956","23":"569/5978","30":"170/2989","37":"629/5978"},"---+++------------------------+++++-":{"30":"17/54","35":"37/54"},"---+++------------------------++++-":{"30":"1/38","34":"37/38"},"---+++------------------------+++-":{"3":"21053/47199","11":"9673/47199","30":"5780/47199","33":"10693/47199"},"---+++------------------------++-":{"30":"2/39","32":"37/39"},"---+++------------------------+-":{"2":"26011/38620","3":"2109/38620","23":"133/19310","30":"357/9655","31":"4403/19310"},"---+++-------------------------++++++":{"22":"40/41","36":"1/41"},"---+++-------------------------+++++-+-":{"28":"570/647","30":"57/1294","37":"10/647","38":"77/1294"},"---+++-------------------------+++++---":{"2":"3/23","28":"37/46","30":"1/46","38":"1/23"},"---+++-------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---+++-------------------------+++-":{"31":"1/2","34":"1/2"},"---+++-------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"---+++-------------------------+-":{"2":"1369/1970","3":"111/1970","23":"7/985","31":"119/1970","32":"357/1970"},"---+++--------------------------+++++":{"22":"40/41","36":"1/41"},"---+++--------------------------++++-+-":{"28":"114/137","31":"171/1370","37":"1/1370","38":"29/685"},"---+++--------------------------++++---":{"23":"1/641","28":"1063/1282","31":"81/641","38":"55/1282"},"---+++--------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"---+++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------------------+-":{"2":"1369/1868","3":"111/1868","23":"7/934","32":"85/467","33":"17/934"},"---+++---------------------------++++":{"22":"40/41","36":"1/41"},"---+++---------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"---+++---------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"---+++---------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"---+++---------------------------+-":{"0":"1369/85529","5":"1480/85529","23":"689/85529","33":"11713/256587","34":"234260/256587"},"---+++----------------------------+++":{"22":"40/41","36":"1/41"},"---+++----------------------------++-+":{"4":"20/21","33":"1/42","37":"1/42"},"---+++----------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"---+++----------------------------+-":{"2":"1369/2922","3":"37/974","23":"7/1461","34":"2023/4383","35":"119/4383"},"---+++-----------------------------++":{"22":"40/41","36":"1/41"},"---+++-----------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"---+++-----------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"---+++------------------------------+":{"36":"1"},"---+++-------------------------------+":{"35":"17/37","37":"20/37"},"---+++---------------------------------":{"5":"42119/1312109","14":"1096581/1312109","23":"27441/1312109","35":"191/4219","38":"86567/1312109"},"---++-":{"2":"1/9","4":"23/27","5":"1/27"},"---+-":{"2":"1/6","3":"1/18","4":"7/9"},"----+++":{"3":"17/303","4":"569/606","6":"1/202"},"----++-+":{"3":"1/18","7":"17/18"},"----++--+":{"3":"1/18","8":"17/18"},"----++---+":{"3":"1/2","9":"1/2"},"----++----+++":{"1":"2/15","4":"4/5","9":"1/23","12":"2/85"},"----++----++-+":{"3":"1/18","13":"17/18"},"----++----++--+":{"9":"1/18","14":"17/18"},"----++----++---+":{"3":"1/2","15":"1/2"},"----++----++----+++++++++++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++----++++++++++++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++----++----++++++++++++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++----++----+++++++++++++++++++-":{"28":"20/21","35":"1/21"},"----++----++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++----++----+++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++----++----++++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++----++----+++++++++++++++-":{"9":"1/21","16":"37/42","31":"1/14"},"----++----++----++++++++++++++-":{"3":"1/20","16":"37/40","30":"1/40"},"----++----++----+++++++++++++-":{"26":"20/21","29":"1/21"},"----++----++----++++++++++++-":{"4":"629/800","15":"17/400","24":"43/1600","28":"231/1600"},"----++----++----+++++++++++-":{"3":"17/333","16":"17/18","27":"1/222"},"----++----++----++++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"----++----++----+++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"----++----++----++++++++-":{"3":"1/20","16":"37/40","24":"1/40"},"----++----++----+++++++-":{"20":"20/21","23":"1/21"},"----++----++----++++++-":{"9":"17/363","10":"629/726","18":"1/242","22":"10/121"},"----++----++----+++++-":{"3":"569/11181","4":"21053/22362","18":"10/3727","21":"37/7454"},"----++----++----++++-":{"18":"2/39","20":"37/39"},"----++----++----+++-":{"3":"19/435","4":"703/870","18":"3/145","19":"37/290"},"----++----++----++-":{"3":"1/20","16":"37/40","18":"1/40"},"----++----++----+-":{"9":"1/39","16":"37/39","17":"1/39"},"----++----++-----++++++++++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++-----+++++++++++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++----++-----+++++++++++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++----++-----++++++++++++++++++-":{"28":"20/21","35":"1/21"},"----++----++-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++----++-----+++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++----++-----++++++++++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++----++-----+++++++++++++-":{"24":"1/2","30":"1/2"},"----++----++-----++++++++++++-":{"26":"20/21","29":"1/21"},"----++----++-----+++++++++++-":{"4":"629/800","15":"17/400","24":"43/1600","28":"231/1600"},"----++----++-----++++++++++-":{"5":"569/11551","16":"21053/23102","24":"689/23102","27":"111/11551"},"----++----++-----+++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"----++----++-----++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"----++----++-----+++++++-++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++-----+++++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++----++-----+++++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++----++-----+++++++-++++++++++-":{"28":"20/21","35":"1/21"},"----++----++-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++----++-----+++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++----++-----+++++++-++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++----++-----+++++++-+++++-++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++-----+++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++----++-----+++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"----++----++-----+++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"----++----++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++----++-----+++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++----++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"----++----++-----+++++++-++++-":{"26":"20/21","29":"1/21"},"----++----++-----+++++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"----++----++-----+++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++----++-----+++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"----++----++-----+++++++--+++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++-----+++++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++----++-----+++++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"----++----++-----+++++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++----++-----+++++++--++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++----++-----+++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++----++-----+++++++--+++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++----++-----+++++++--++++-++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++-----+++++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++----++-----+++++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++----++-----+++++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++----++-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++----++-----+++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++----++-----+++++++--++++--+++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++----++-----+++++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++----++-----+++++++--++++--++++--+":{"9":"341/3723","17":"167/1241","19":"50/1241","28":"2435/3723","38":"296/3723"},"----++----++-----+++++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++----++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++-----+++++++--++++--+-":{"3":"1/83","17":"1/83","28":"229/249","33":"14/249"},"----++----++-----+++++++--++++---":{"3":"1/27","17":"1/27","28":"11/27","32":"14/27"},"----++----++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"----++----++-----+++++++--++-":{"3":"31/603","4":"518/603","17":"1/201","28":"17/201"},"----++----++-----+++++++--+-":{"5":"14/639","16":"259/639","26":"689/1278","27":"43/1278"},"----++----++-----+++++++---":{"9":"111/4813","16":"10619/14439","17":"907/14439","18":"60/4813","26":"800/4813"},"----++----++-----++++++-":{"17":"1/2","23":"1/2"},"----++----++-----+++++-":{"3":"17/4171","16":"10693/12513","17":"629/12513","18":"10/4171","22":"370/4171"},"----++----++-----++++-":{"9":"13087/448514","14":"9673/12122","17":"569/6061","18":"230/6061","21":"9200/224257"},"----++----++-----+++-":{"3":"31/7693","16":"19499/23079","17":"1147/23079","18":"40/7693","20":"740/7693"},"----++----++-----++-":{"2":"703/1545","17":"19/515","18":"29/515","19":"698/1545"},"----++----++-----+-":{"3":"1/20","10":"37/40","18":"1/40"},"----++----++------+++++++":{"10":"920/1001","14":"9/1001","17":"7/143","24":"23/1001"},"----++----++------++++++-++++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"----++----++------++++++-+++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++----++------++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"----++----++------++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"----++----++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++----++------++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++----++------++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++----++------++++++-+++++--":{"25":"1/2","31":"1/2"},"----++----++------++++++-++++-":{"26":"20/21","29":"1/21"},"----++----++------++++++-+++-":{"4":"185/242","17":"5/121","25":"31/242","28":"8/121"},"----++----++------++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++----++------++++++-+-":{"25":"1/2","26":"1/2"},"----++----++------++++++--+++++":{"10":"20/23","16":"3/46","17":"1/23","30":"1/46"},"----++----++------++++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++----++------++++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++----++------++++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++----++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++----++------++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++----++------++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++----++------++++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++----++------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++----++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++----++------++++++--++++---":{"26":"1/2","32":"1/2"},"----++----++------++++++--+++-":{"26":"20/21","29":"1/21"},"----++----++------++++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"----++----++------++++++--+-":{"26":"17/18","27":"1/18"},"----++----++------++++++---++++":{"11":"907/23153","16":"33559/46306","18":"333/23153","26":"4440/23153","30":"1387/46306"},"----++----++------++++++---+++-+":{"5":"106/4419","16":"1961/4419","18":"301/8838","26":"1406/4419","31":"1591/8838"},"----++----++------++++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++----++------++++++---+++--++++---":{"3":"30/1523","19":"185/1523","26":"1102/1523","28":"301/3046","38":"111/3046"},"----++----++------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"----++----++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++----++------++++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++---+++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++----++------++++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"----++----++------++++++---+++---++-":{"28":"20/21","35":"1/21"},"----++----++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"----++----++------++++++---+++----":{"27":"1/2","33":"1/2"},"----++----++------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"----++----++------++++++---+-":{"3":"3/460","9":"17/460","11":"1/23","27":"1/23","28":"20/23"},"----++----++------++++++----+++":{"11":"18653/384007","16":"690161/768014","18":"4107/384007","27":"4440/384007","30":"23453/768014"},"----++----++------++++++----++-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"----++----++------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"----++----++------++++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++----++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++----++------++++++----++---+++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"----++----++------++++++----++---++-":{"28":"20/21","35":"1/21"},"----++----++------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"----++----++------++++++----++----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++----++----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++----++------++++++----++----++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"----++----++------++++++----++----+-":{"28":"20/21","35":"1/21"},"----++----++------++++++----++-----":{"28":"1/2","34":"1/2"},"----++----++------++++++----+-":{"28":"20/21","29":"1/21"},"----++----++------++++++-----++":{"11":"18653/384007","16":"690161/768014","18":"4107/384007","27":"4440/384007","30":"23453/768014"},"----++----++------++++++-----+-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"----++----++------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"----++----++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"----++----++------++++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++-----+----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++----++------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++----++------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"----++----++------++++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++----++------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++----++------++++++-----+------":{"29":"1/2","35":"1/2"},"----++----++------++++++------+":{"2":"111/143","11":"9/143","29":"6/143","30":"17/143"},"----++----++------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"----++----++------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"----++----++------++++++---------+":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"----++----++------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"----++----++------++++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----++------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++----++------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++----++------++++++------------+":{"36":"1"},"----++----++------++++++-------------+":{"35":"17/37","37":"20/37"},"----++----++------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"----++----++------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"----++----++------++++-":{"20":"1/2","22":"1/2"},"----++----++------+++-":{"10":"569/606","18":"1/202","21":"17/303"},"----++----++------++-":{"19":"1/2","20":"1/2"},"----++----++------+-":{"3":"1/21","10":"37/42","19":"1/14"},"----++----++-------":{"3":"1/20","10":"37/40","18":"1/40"},"----++----+-":{"3":"1/39","10":"37/39","11":"1/39"},"----++-----++":{"1":"2/15","4":"4/5","9":"1/23","12":"2/85"},"----++-----+-+":{"3":"1/18","13":"17/18"},"----++-----+--+":{"9":"1/18","14":"17/18"},"----++-----+---+":{"3":"1/2","15":"1/2"},"----++-----+----+":{"10":"1/2","16":"1/2"},"----++-----+-----++++++++++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+++++++++++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+++++++++++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++-----+-----++++++++++++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-----+++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-----++++++++++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++-----+-----+++++++++++++-":{"4":"20/41","10":"20/41","24":"1/82","30":"1/82"},"----++-----+-----++++++++++++-":{"26":"20/21","29":"1/21"},"----++-----+-----+++++++++++-":{"4":"629/800","15":"17/400","24":"43/1600","28":"231/1600"},"----++-----+-----++++++++++-":{"5":"569/11551","16":"21053/23102","24":"689/23102","27":"111/11551"},"----++-----+-----+++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"----++-----+-----++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"----++-----+-----+++++++-++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+++++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+++++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++-----+-----+++++++-++++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-----+++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-----+++++++-++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++-----+-----+++++++-+++++-++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"----++-----+-----+++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+-----+++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+-----+++++++-+++++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"----++-----+-----+++++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+-----+++++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"----++-----+-----+++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++-----+-----+++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"----++-----+-----+++++++--+++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+++++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+++++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"----++-----+-----+++++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+++++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-----+++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-----+++++++--+++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++-----+-----+++++++--++++-++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+++++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+++++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++-----+-----+++++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+-----+++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+-----+++++++--++++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"----++-----+-----+++++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+-----+++++++--++-":{"3":"31/603","4":"518/603","17":"1/201","28":"17/201"},"----++-----+-----+++++++--+-":{"5":"14/639","16":"259/639","26":"689/1278","27":"43/1278"},"----++-----+-----+++++++---":{"9":"111/4813","16":"10619/14439","17":"907/14439","18":"60/4813","26":"800/4813"},"----++-----+-----++++++-":{"17":"1/2","23":"1/2"},"----++-----+-----+++++-":{"3":"17/4171","16":"10693/12513","17":"629/12513","18":"10/4171","22":"370/4171"},"----++-----+-----++++-":{"9":"13087/448514","14":"9673/12122","17":"569/6061","18":"230/6061","21":"9200/224257"},"----++-----+-----+++-":{"10":"1147/1338","17":"31/669","18":"3/446","20":"20/223"},"----++-----+-----++-":{"2":"703/1545","17":"19/515","18":"29/515","19":"698/1545"},"----++-----+-----+-++++++":{"18":"1/2","24":"1/2"},"----++-----+-----+-+++++-++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+-+++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+-+++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++-----+-----+-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-----+-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-----+-+++++-++++++-":{"5":"133/4209","16":"4921/8418","25":"323/4209","30":"385/8418","31":"1100/4209"},"----++-----+-----+-+++++-+++++-":{"11":"17/6260","16":"629/12520","18":"777/6260","25":"222/313","30":"1423/12520"},"----++-----+-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+-----+-+++++-+++-":{"4":"5/8","15":"5/148","25":"43/296","28":"29/148"},"----++-----+-----+-+++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++-----+-----+-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"----++-----+-----+-+++++--+++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+-+++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+-+++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"----++-----+-----+-+++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-----+-+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-----+-+++++--+++++-":{"5":"7/243","16":"259/486","19":"17/243","30":"31/486","31":"74/243"},"----++-----+-----+-+++++--++++-++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+-+++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-----+-+++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++-----+-----+-+++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+-----+-+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+-----+-+++++--++++--":{"3":"1/20","16":"74/105","17":"37/420","18":"1/40","31":"37/280"},"----++-----+-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+-----+-+++++--++-":{"4":"32/57","9":"31/703","17":"29/2109","19":"310/2109","28":"493/2109"},"----++-----+-----+-+++++--+-":{"5":"14/639","16":"259/639","26":"689/1278","27":"43/1278"},"----++-----+-----+-+++++---":{"3":"3/169","16":"407/507","17":"31/507","26":"20/169"},"----++-----+-----+-++++-":{"17":"1/2","23":"1/2"},"----++-----+-----+-+++-":{"17":"1/39","21":"1/39","22":"37/39"},"----++-----+-----+-++-":{"3":"23/306","14":"229/306","17":"769/5661","21":"230/5661"},"----++-----+-----+-+-":{"3":"3/169","10":"407/507","17":"31/507","20":"20/169"},"----++-----+-----+--+++++":{"19":"37/43","24":"6/43"},"----++-----+-----+--++++-+":{"19":"1/2","25":"1/2"},"----++-----+-----+--++++--+++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"----++-----+-----+--++++--++++++++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"----++-----+-----+--++++--++++++++++--+":{"5":"1/157","17":"17/471","28":"791/942","30":"37/942","38":"37/471"},"----++-----+-----+--++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+--++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-----+--++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-----+--++++--+++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"----++-----+-----+--++++--++++-":{"3":"7/141","16":"296/423","17":"37/423","19":"20/141","30":"1/47"},"----++-----+-----+--++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+-----+--++++--++-":{"3":"31/603","4":"518/603","17":"1/201","28":"17/201"},"----++-----+-----+--++++--+-":{"3":"1/83","16":"229/249","17":"569/9213","27":"20/3071"},"----++-----+-----+--++++---":{"3":"3/169","16":"407/507","17":"31/507","26":"20/169"},"----++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"----++-----+-----+--++-":{"3":"1/5","17":"1/5","19":"14/25","22":"1/25"},"----++-----+-----+--+-":{"3":"23/306","14":"229/306","17":"769/5661","21":"230/5661"},"----++-----+-----+---":{"3":"3/169","10":"407/507","17":"31/507","20":"20/169"},"----++-----+------+++++++":{"4":"920/1001","14":"9/1001","17":"7/143","24":"23/1001"},"----++-----+------++++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+------++++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++-----+------++++++-++++++++++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+------++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+------++++++-++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++-----+------++++++-+++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+------++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"----++-----+------++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+------++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+------++++++-+++++--":{"4":"7/16","10":"7/16","25":"1/16","31":"1/16"},"----++-----+------++++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+------++++++-+++-":{"4":"185/242","17":"5/121","25":"31/242","28":"8/121"},"----++-----+------++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++-----+------++++++-+-":{"25":"1/2","26":"1/2"},"----++-----+------++++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+------++++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"----++-----+------++++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+------++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+------++++++--+++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"----++-----+------++++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+------++++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++-----+------++++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+------++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+------++++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-----+------++++++--++++---":{"4":"3/8","10":"3/8","26":"1/8","32":"1/8"},"----++-----+------++++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+------++++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"----++-----+------++++++--+-":{"26":"17/18","27":"1/18"},"----++-----+------++++++---++++":{"11":"907/23153","16":"33559/46306","18":"333/23153","26":"4440/23153","30":"1387/46306"},"----++-----+------++++++---+++-+":{"5":"106/4419","16":"1961/4419","18":"301/8838","26":"1406/4419","31":"1591/8838"},"----++-----+------++++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+------++++++---+++--++++---":{"3":"30/1523","19":"185/1523","26":"1102/1523","28":"301/3046","38":"111/3046"},"----++-----+------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-----+------++++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++---+++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+------++++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"----++-----+------++++++---+++---++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+------++++++---+++----":{"4":"37/76","10":"37/76","27":"1/76","33":"1/76"},"----++-----+------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"----++-----+------++++++---+-":{"3":"3/460","9":"17/460","11":"1/23","27":"1/23","28":"20/23"},"----++-----+------++++++----+++":{"11":"18653/384007","16":"690161/768014","18":"4107/384007","27":"4440/384007","30":"23453/768014"},"----++-----+------++++++----++-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"----++-----+------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"----++-----+------++++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++----++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+------++++++----++---+++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"----++-----+------++++++----++---++-":{"28":"20/21","35":"1/21"},"----++-----+------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"----++-----+------++++++----++----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++----++----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+------++++++----++----++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"----++-----+------++++++----++----+-":{"28":"20/21","35":"1/21"},"----++-----+------++++++----++-----":{"28":"1/2","34":"1/2"},"----++-----+------++++++----+-":{"28":"20/21","29":"1/21"},"----++-----+------++++++-----++":{"11":"18653/384007","16":"690161/768014","18":"4107/384007","27":"4440/384007","30":"23453/768014"},"----++-----+------++++++-----+-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"----++-----+------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"----++-----+------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+------++++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++-----+----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"----++-----+------++++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++-----+------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+------++++++-----+------":{"29":"1/2","35":"1/2"},"----++-----+------++++++------+":{"2":"111/143","11":"9/143","29":"6/143","30":"17/143"},"----++-----+------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"----++-----+------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"----++-----+------++++++---------+":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"----++-----+------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"----++-----+------++++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++-----+------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+------++++++------------+":{"36":"1"},"----++-----+------++++++-------------+":{"35":"17/37","37":"20/37"},"----++-----+------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"----++-----+------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"----++-----+------++++-":{"20":"1/2","22":"1/2"},"----++-----+------+++-":{"10":"569/606","11":"569/11211","18":"1/202","21":"20/3737"},"----++-----+------++-":{"19":"1/2","20":"1/2"},"----++-----+------+-":{"10":"703/882","11":"19/441","18":"1/42","19":"20/147"},"----++-----+-------++++++":{"18":"1/2","24":"1/2"},"----++-----+-------+++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-------+++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++-----+-------+++++-++++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-------+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-------+++++-++++++-":{"5":"133/4209","16":"4921/8418","25":"323/4209","30":"385/8418","31":"1100/4209"},"----++-----+-------+++++-+++++-":{"11":"17/6260","16":"629/12520","18":"777/6260","25":"222/313","30":"1423/12520"},"----++-----+-------+++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+-------+++++-+++-":{"4":"185/242","17":"5/121","25":"31/242","28":"8/121"},"----++-----+-------+++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++-----+-------+++++-+-":{"25":"1/2","26":"1/2"},"----++-----+-------+++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-------+++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"----++-----+-------+++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+-------+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+-------+++++--+++++-":{"5":"7/243","16":"259/486","19":"17/243","30":"31/486","31":"74/243"},"----++-----+-------+++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-------+++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++-----+-------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+-------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+-------+++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+-------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-----+-------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"----++-----+-------+++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+-------+++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"----++-----+-------+++++--+-":{"26":"17/18","27":"1/18"},"----++-----+-------+++++---++++":{"11":"53/1636","16":"1961/3272","19":"333/3272","26":"777/3272","30":"95/3272"},"----++-----+-------+++++---+++-+":{"5":"10/769","16":"185/769","19":"301/1538","26":"589/1538","31":"129/769"},"----++-----+-------+++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-----+-------+++++---+++--++++---":{"3":"30/1523","19":"185/1523","26":"1102/1523","28":"301/3046","38":"111/3046"},"----++-----+-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-----+-------+++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++---+++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+-------+++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"----++-----+-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"----++-----+-------+++++---+-":{"3":"37/511","11":"37/511","18":"17/511","27":"20/511","28":"400/511"},"----++-----+-------+++++----+++":{"11":"1307/28792","16":"48359/57584","19":"4107/57584","27":"777/57584","30":"1727/57584"},"----++-----+-------+++++----++-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"----++-----+-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"----++-----+-------+++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++----++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+-------+++++----++---+++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"----++-----+-------+++++----++---++-":{"28":"20/21","35":"1/21"},"----++-----+-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"----++-----+-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+-------+++++----+-":{"28":"20/21","29":"1/21"},"----++-----+-------+++++-----++":{"11":"1307/28792","16":"48359/57584","19":"4107/57584","27":"777/57584","30":"1727/57584"},"----++-----+-------+++++-----+-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"----++-----+-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"----++-----+-------+++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++-----+---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"----++-----+-------+++++-----+---+-":{"5":"7/346","10":"259/692","19":"17/346","33":"55/2076","34":"275/519"},"----++-----+-------+++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++-----+----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"----++-----+-------+++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++-----+-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+-------+++++-----+------":{"29":"1/2","35":"1/2"},"----++-----+-------+++++------+":{"2":"111/143","11":"9/143","29":"6/143","30":"17/143"},"----++-----+-------+++++-------+":{"3":"37/383","11":"37/383","29":"20/383","31":"289/383"},"----++-----+-------+++++--------+":{"3":"37/383","11":"37/383","29":"20/383","32":"289/383"},"----++-----+-------+++++---------+":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"----++-----+-------+++++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++----------++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"----++-----+-------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+-------+++++----------+-":{"34":"20/21","35":"1/21"},"----++-----+-------+++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++-----+-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-----+-------+++++------------+":{"36":"1"},"----++-----+-------+++++-------------+":{"35":"17/37","37":"20/37"},"----++-----+-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"----++-----+-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"----++-----+-------+++-":{"20":"1/2","22":"1/2"},"----++-----+-------++-":{"10":"41/63","19":"37/126","21":"1/18"},"----++-----+-------+-":{"19":"1/2","20":"1/2"},"----++-----+--------+++++":{"8":"703/1841","11":"57/1841","19":"920/1841","24":"23/263"},"----++-----+--------++++-+":{"19":"1/2","25":"1/2"},"----++-----+--------++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++--++++++++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"----++-----+--------++++--++++++++++--+":{"11":"10/227","28":"185/227","30":"27/454","38":"37/454"},"----++-----+--------++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-----+--------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-----+--------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-----+--------++++--+++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"----++-----+--------++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++--++++-+++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"----++-----+--------++++--++++-+++++--+":{"3":"513/15743","11":"1153/15743","28":"6710/15743","31":"6183/15743","38":"1184/15743"},"----++-----+--------++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+--------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-----+--------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-----+--------++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++--++++--++++-+":{"5":"20/1329","26":"120/443","31":"821/2658","32":"1003/2658","37":"37/1329"},"----++-----+--------++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++-----+--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+--------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-----+--------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"----++-----+--------++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+--------++++--++-":{"4":"37/98","17":"1/49","26":"31/98","28":"2/7"},"----++-----+--------++++--+-":{"26":"17/18","27":"1/18"},"----++-----+--------++++---++++":{"3":"333/8746","11":"310/4373","16":"10619/17492","26":"1110/4373","30":"527/17492"},"----++-----+--------++++---+++-+":{"3":"165/2971","11":"217/2971","16":"962/2971","26":"1100/2971","31":"527/2971"},"----++-----+--------++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++---+++--++++-+":{"11":"20/869","27":"20/869","31":"681/1738","32":"903/1738","37":"37/869"},"----++-----+--------++++---+++--++++---":{"3":"127/1911","4":"1459/3822","11":"20/637","26":"629/1274","38":"17/637"},"----++-----+--------++++---+++--+++-":{"28":"20/21","35":"1/21"},"----++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+--------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-----+--------++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++---+++---+++-+":{"11":"2/269","27":"2/269","32":"1251/2690","34":"681/1345","37":"37/2690"},"----++-----+--------++++---+++---+++---":{"3":"30/5561","19":"917/5561","28":"4709/11122","32":"2204/5561","38":"111/11122"},"----++-----+--------++++---+++---++-":{"28":"20/21","35":"1/21"},"----++-----+--------++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+--------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"----++-----+--------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"----++-----+--------++++---+-":{"3":"1/6","11":"1/6","19":"17/36","27":"1/108","28":"5/27"},"----++-----+--------++++----+++":{"3":"4107/157094","11":"5690/78547","16":"38443/44884","27":"1110/78547","30":"9673/314188"},"----++-----+--------++++----++-+":{"3":"2035/52829","11":"569/7547","16":"36038/52829","27":"1100/52829","31":"9673/52829"},"----++-----+--------++++----++--+":{"3":"1/15","11":"1/15","27":"8/135","28":"58/135","32":"17/45"},"----++-----+--------++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++----++---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"----++-----+--------++++----++---+++---":{"3":"30/5561","27":"917/16683","28":"28799/33366","32":"370/5561","38":"111/11122"},"----++-----+--------++++----++---++-":{"28":"20/21","35":"1/21"},"----++-----+--------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"----++-----+--------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"----++-----+--------++++----+-":{"28":"20/21","29":"1/21"},"----++-----+--------++++-----++":{"3":"4107/157094","11":"5690/78547","16":"38443/44884","27":"1110/78547","30":"9673/314188"},"----++-----+--------++++-----+-+":{"3":"2035/52829","11":"569/7547","16":"36038/52829","27":"1100/52829","31":"9673/52829"},"----++-----+--------++++-----+--+":{"3":"31/757","11":"31/757","21":"8/757","28":"458/757","32":"229/757"},"----++-----+--------++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++-----+---+++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"----++-----+--------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++-----+--------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"----++-----+--------++++-----+---+-":{"5":"37/1773","10":"1369/3546","29":"17/1773","33":"71/3546","34":"111/197"},"----++-----+--------++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++-----+----++-+":{"11":"2/239","29":"2/239","32":"1131/2390","34":"591/1195","37":"37/2390"},"----++-----+--------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++-----+--------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"----++-----+--------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"----++-----+--------++++------+":{"2":"111/143","11":"9/143","29":"6/143","30":"17/143"},"----++-----+--------++++-------+":{"3":"37/383","11":"37/383","29":"20/383","31":"289/383"},"----++-----+--------++++--------+":{"3":"37/383","11":"37/383","29":"20/383","32":"289/383"},"----++-----+--------++++---------+":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"----++-----+--------++++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++----------++-+":{"11":"2/189","21":"2/189","32":"851/1890","34":"481/945","37":"37/1890"},"----++-----+--------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++-----+--------++++----------+-":{"34":"20/21","35":"1/21"},"----++-----+--------++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-----+--------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"----++-----+--------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"----++-----+--------++++------------+":{"36":"1"},"----++-----+--------++++-------------+":{"35":"17/37","37":"20/37"},"----++-----+--------++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"----++-----+--------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"----++-----+--------++-":{"19":"1/10","20":"1/2","22":"2/5"},"----++-----+--------+-":{"10":"7/27","20":"37/54","21":"1/18"},"----++-----+---------":{"1":"407/2052","3":"29/684","11":"41/513","20":"697/1026"},"----++------+":{"11":"3/23","12":"20/23"},"----++-------+":{"3":"1/18","13":"17/18"},"----++--------+":{"3":"1/18","14":"17/18"},"----++---------+":{"11":"17/37","15":"20/37"},"----++----------+":{"11":"1/21","16":"20/21"},"----++-----------+":{"11":"1/2","17":"1/2"},"----++------------+":{"3":"3/797","4":"740/797","11":"37/797","18":"17/797"},"----++-------------++++++":{"3":"3/797","4":"740/797","11":"37/797","24":"17/797"},"----++-------------+++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"----++-------------+++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"----++-------------+++++-++++++++++-":{"28":"20/21","35":"1/21"},"----++-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-------------+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-------------+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-------------+++++-++++++-":{"5":"133/4209","16":"4921/8418","25":"323/4209","30":"385/8418","31":"1100/4209"},"----++-------------+++++-+++++-":{"4":"777/982","11":"20/491","16":"37/982","25":"111/982","30":"17/982"},"----++-------------+++++-++++-":{"26":"20/21","29":"1/21"},"----++-------------+++++-+++-":{"4":"185/242","17":"5/121","25":"31/242","28":"8/121"},"----++-------------+++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"----++-------------+++++-+-":{"25":"1/2","26":"1/2"},"----++-------------+++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-------------+++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"----++-------------+++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-------------+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++-------------+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++-------------+++++--+++++-":{"5":"7/243","16":"259/486","19":"17/243","30":"31/486","31":"74/243"},"----++-------------+++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-------------+++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"----++-------------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-------------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++-------------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++-------------+++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-------------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-------------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-------------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"----++-------------+++++--+++-":{"26":"20/21","29":"1/21"},"----++-------------+++++--++-":{"4":"111/158","11":"3/79","19":"17/158","26":"4/79","28":"8/79"},"----++-------------+++++--+-":{"26":"17/18","27":"1/18"},"----++-------------+++++---++++":{"5":"53/2231","16":"1961/4462","19":"430/2231","26":"703/2231","30":"129/4462"},"----++-------------+++++---+++-+":{"5":"10/769","16":"185/769","19":"301/1538","26":"589/1538","31":"129/769"},"----++-------------+++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"----++-------------+++++---+++--++++---":{"11":"10/541","19":"90/541","26":"369/541","28":"107/1082","38":"37/1082"},"----++-------------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"----++-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-------------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++-------------+++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++---+++---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"----++-------------+++++---+++---+++---":{"11":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"----++-------------+++++---+++---++-":{"28":"20/21","35":"1/21"},"----++-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-------------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"----++-------------+++++---+-":{"18":"3/88","19":"37/176","27":"19/528","28":"95/132"},"----++-------------+++++----+++":{"5":"1307/34113","16":"48359/68226","19":"6890/34113","27":"703/34113","30":"689/22742"},"----++-------------+++++----++-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"----++-------------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"----++-------------+++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++----++---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"----++-------------+++++----++---+++---":{"11":"10/2017","19":"90/2017","27":"123/2017","28":"3551/4034","38":"37/4034"},"----++-------------+++++----++---++-":{"28":"20/21","35":"1/21"},"----++-------------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"----++-------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-------------+++++----+-":{"28":"20/21","29":"1/21"},"----++-------------+++++-----++":{"5":"1307/34113","16":"48359/68226","19":"6890/34113","27":"703/34113","30":"689/22742"},"----++-------------+++++-----+-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"----++-------------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"----++-------------+++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++-----+---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"----++-------------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-------------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"----++-------------+++++-----+---+-":{"5":"7/346","10":"259/692","19":"17/346","33":"55/2076","34":"275/519"},"----++-------------+++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++-----+----++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"----++-------------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-------------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"----++-------------+++++-----+-----":{"4":"37/57","11":"2/57","29":"1/57","34":"17/57"},"----++-------------+++++------+":{"2":"63899/80626","5":"5181/80626","19":"3910/40313","29":"2553/80626","30":"1173/80626"},"----++-------------+++++-------+":{"3":"499/10116","4":"18463/20232","19":"119/6744","29":"3/562","31":"17/1124"},"----++-------------+++++--------+":{"19":"37/147","29":"1/21","32":"103/147"},"----++-------------+++++---------+":{"3":"1/71","5":"1/71","19":"51/71","29":"360/2627","33":"306/2627"},"----++-------------+++++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++----------++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"----++-------------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-------------+++++----------+-":{"34":"20/21","35":"1/21"},"----++-------------+++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++-------------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"----++-------------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"----++-------------+++++------------+":{"36":"1"},"----++-------------+++++-------------+":{"35":"17/37","37":"20/37"},"----++-------------+++++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"----++-------------++++-":{"4":"103/126","11":"103/2331","19":"17/126","23":"8/2331"},"----++-------------+++-":{"20":"1/2","22":"1/2"},"----++-------------++-":{"10":"41/63","19":"37/126","21":"1/18"},"----++-------------+-":{"19":"1/2","20":"1/2"},"----++--------------+++++":{"5":"57/2045","8":"703/2045","19":"1073/2045","24":"212/2045"},"----++--------------++++-+":{"19":"1/2","25":"1/2"},"----++--------------++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++--++++++++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"----++--------------++++--++++++++++--+":{"5":"20/471","26":"289/471","28":"71/314","30":"37/942","38":"37/471"},"----++--------------++++--+++++++++-":{"28":"20/21","35":"1/21"},"----++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"----++--------------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++--------------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++--------------++++--+++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"----++--------------++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++--++++-+++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"----++--------------++++--++++-+++++--+":{"4":"103/298","5":"1/149","26":"139/298","31":"20/149","38":"7/149"},"----++--------------++++--++++-++++-":{"28":"20/21","35":"1/21"},"----++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++--------------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++--------------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++--------------++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++--++++--++++-+":{"5":"20/1329","26":"120/443","31":"821/2658","32":"1003/2658","37":"37/1329"},"----++--------------++++--++++--+++-":{"28":"20/21","35":"1/21"},"----++--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++--------------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"----++--------------++++--+++-":{"26":"20/21","29":"1/21"},"----++--------------++++--++-":{"4":"37/98","11":"1/49","20":"17/98","26":"1/7","28":"2/7"},"----++--------------++++--+-":{"26":"17/18","27":"1/18"},"----++--------------++++---++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++---+++++++++-+":{"5":"5/127","20":"90/127","32":"91/508","37":"37/508"},"----++--------------++++---+++++++++--+":{"4":"5/11","20":"5/11","30":"1/22","38":"1/22"},"----++--------------++++---++++++++-":{"28":"20/21","35":"1/21"},"----++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"----++--------------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++--------------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++--------------++++---++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"----++--------------++++---+++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++---+++-+++++-+":{"5":"5/127","20":"90/127","32":"91/508","37":"37/508"},"----++--------------++++---+++-++++-":{"28":"20/21","35":"1/21"},"----++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"----++--------------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++--------------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++--------------++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++---+++--++++-+":{"5":"740/24333","27":"360/8111","31":"22817/48666","32":"19471/48666","37":"1369/24333"},"----++--------------++++---+++--+++-":{"28":"20/21","35":"1/21"},"----++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++--------------++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++---+++---+++-+":{"5":"74/9613","27":"108/9613","32":"47307/96130","34":"22817/48065","37":"1369/96130"},"----++--------------++++---+++---+++---":{"11":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"----++--------------++++---+++---++-":{"28":"20/21","35":"1/21"},"----++--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"----++--------------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"----++--------------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"----++--------------++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"----++--------------++++----+++":{"5":"13/847","16":"481/1694","20":"530/847","27":"37/847","30":"53/1694"},"----++--------------++++----++-+":{"20":"7/18","27":"1/18","28":"4/9","31":"1/9"},"----++--------------++++----++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++----++--++++-+":{"5":"20/969","20":"120/323","31":"461/1938","32":"643/1938","37":"37/969"},"----++--------------++++----++--++++---":{"3":"10/867","27":"1153/18207","28":"30691/36414","31":"370/6069","38":"37/1734"},"----++--------------++++----++--+++-":{"28":"20/21","35":"1/21"},"----++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++--------------++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++----++---+++-+":{"5":"74/7993","29":"108/7993","32":"40827/79930","34":"17957/39965","37":"1369/79930"},"----++--------------++++----++---+++---":{"3":"30/5561","27":"917/16683","28":"28799/33366","32":"370/5561","38":"111/11122"},"----++--------------++++----++---++-":{"28":"20/21","35":"1/21"},"----++--------------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"----++--------------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"----++--------------++++----+-":{"28":"20/21","29":"1/21"},"----++--------------++++-----++":{"5":"13/847","16":"481/1694","20":"530/847","27":"37/847","30":"53/1694"},"----++--------------++++-----+-+":{"20":"19/120","21":"1/40","28":"7/10","31":"7/60"},"----++--------------++++-----+--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++-----+--++++-+":{"5":"20/969","20":"120/323","31":"461/1938","32":"643/1938","37":"37/969"},"----++--------------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"----++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"----++--------------++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++-----+---+++-+":{"5":"74/7993","29":"108/7993","32":"40827/79930","34":"17957/39965","37":"1369/79930"},"----++--------------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"----++--------------++++-----+---+-":{"5":"37/1773","10":"1369/3546","29":"17/1773","33":"71/3546","34":"111/197"},"----++--------------++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++-----+----++-+":{"5":"74/7993","29":"108/7993","32":"40827/79930","34":"17957/39965","37":"1369/79930"},"----++--------------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"----++--------------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"----++--------------++++------+":{"2":"12913/23022","5":"349/7674","20":"3910/11511","29":"851/23022","30":"391/23022"},"----++--------------++++-------+":{"3":"29/648","4":"1073/1296","20":"119/1296","29":"1/108","31":"17/648"},"----++--------------++++--------+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++--------++++-+":{"5":"20/969","20":"120/323","31":"461/1938","32":"643/1938","37":"37/969"},"----++--------------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"----++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++--------+-":{"32":"17/18","33":"1/18"},"----++--------------++++---------++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++---------+++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"----++--------------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"----++--------------++++---------+-":{"3":"1/20","5":"1/20","29":"3/740","33":"17/370","34":"17/20"},"----++--------------++++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++----------++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"----++--------------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++----------+-":{"34":"20/21","35":"1/21"},"----++--------------++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++--------------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"----++--------------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"----++--------------++++------------+":{"36":"1"},"----++--------------++++-------------+":{"35":"17/37","37":"20/37"},"----++--------------++++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"----++--------------+++-":{"4":"23/42","11":"23/777","20":"17/42","23":"2/111"},"----++--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"----++--------------+-":{"20":"17/18","21":"1/18"},"----++---------------++++":{"5":"31/811","8":"1147/2433","20":"1073/2433","24":"40/811"},"----++---------------+++-+":{"20":"1/2","25":"1/2"},"----++---------------+++--+":{"20":"1/2","26":"1/2"},"----++---------------+++---++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"----++---------------+++---++++++++-":{"28":"20/21","35":"1/21"},"----++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"----++---------------+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++---------------+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"----++---------------+++---++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"----++---------------+++---+++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++---+++-+++++-+":{"5":"1155/26533","22":"85039/106132","27":"1073/53066","30":"1445/26533","37":"8547/106132"},"----++---------------+++---+++-++++-":{"28":"20/21","35":"1/21"},"----++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++---------------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"----++---------------+++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++---+++--++++-+":{"5":"740/24333","27":"360/8111","31":"22817/48666","32":"19471/48666","37":"1369/24333"},"----++---------------+++---+++--++++---":{"3":"10/867","20":"1153/2601","28":"583/1734","31":"488/2601","38":"37/1734"},"----++---------------+++---+++--+++-":{"28":"20/21","35":"1/21"},"----++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"----++---------------+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"----++---------------+++---+-":{"20":"1/10","22":"1/5","27":"1/30","28":"2/3"},"----++---------------+++----+++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++----++++++++-+-":{"3":"29/321","4":"473/642","27":"17/214","38":"10/107"},"----++---------------+++----++++++++---":{"3":"10/127","27":"59/381","28":"473/762","37":"370/7239","38":"1369/14478"},"----++---------------+++----+++++++-":{"28":"20/21","35":"1/21"},"----++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"----++---------------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++---------------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"----++---------------+++----+++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"----++---------------+++----++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++----++-+++++-+":{"4":"555/1228","21":"7/614","22":"1147/2456","30":"15/614","37":"111/2456"},"----++---------------+++----++-+++++---":{"3":"10/497","27":"229/2982","28":"5053/5964","30":"37/1988","38":"37/994"},"----++---------------+++----++-++++-":{"28":"20/21","35":"1/21"},"----++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"----++---------------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"----++---------------+++----++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++----++--++++-+":{"5":"740/16233","29":"360/5411","31":"17957/32466","32":"8131/32466","37":"1369/16233"},"----++---------------+++----++--++++---":{"3":"10/867","27":"1153/18207","28":"30691/36414","31":"370/6069","38":"37/1734"},"----++---------------+++----++--+++-":{"28":"20/21","35":"1/21"},"----++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"----++---------------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"----++---------------+++----+-":{"28":"20/21","29":"1/21"},"----++---------------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"----++---------------+++-----+-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++-----+-+++++-+":{"4":"555/1228","21":"7/614","22":"1147/2456","30":"15/614","37":"111/2456"},"----++---------------+++-----+-+++++---":{"3":"19/3073","21":"1153/30730","28":"53491/61460","31":"229/3073","38":"703/61460"},"----++---------------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"----++---------------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"----++---------------+++-----+--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++-----+--++++-+":{"5":"740/16233","29":"360/5411","31":"17957/32466","32":"8131/32466","37":"1369/16233"},"----++---------------+++-----+--++++---":{"3":"1/222","21":"17/666","28":"17/18","38":"17/666"},"----++---------------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"----++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"----++---------------+++-----+---":{"5":"5/724","11":"5/724","20":"391/724","29":"17/362","32":"289/724"},"----++---------------+++------+":{"2":"4107/6464","5":"333/6464","21":"391/3232","29":"851/6464","30":"391/6464"},"----++---------------+++-------+":{"3":"37/1590","4":"1369/3180","21":"119/1060","29":"6/53","31":"17/53"},"----++---------------+++--------+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++--------++++-+":{"5":"740/13533","21":"360/4511","31":"12017/27066","32":"667/2082","37":"1369/13533"},"----++---------------+++--------++++---":{"3":"1/222","21":"17/666","28":"17/18","38":"17/666"},"----++---------------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"----++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++--------+-":{"32":"17/18","33":"1/18"},"----++---------------+++---------++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++---------+++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"----++---------------+++---------+++---":{"3":"1/222","21":"17/666","28":"17/18","38":"17/666"},"----++---------------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"----++---------------+++---------+-":{"20":"37/138","21":"1/46","33":"7/207","34":"140/207"},"----++---------------+++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++----------++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"----++---------------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"----++---------------+++----------+-":{"20":"37/178","23":"3/178","34":"391/534","35":"23/534"},"----++---------------+++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++---------------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"----++---------------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"----++---------------+++------------+":{"36":"1"},"----++---------------+++-------------+":{"35":"17/37","37":"20/37"},"----++---------------+++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"----++---------------++-":{"3":"1/20","4":"37/40","21":"17/1480","23":"1/74"},"----++---------------+-":{"3":"1/23","5":"1/23","21":"1/23","22":"20/23"},"----++----------------+++":{"2":"21053/24071","5":"1707/24071","21":"851/24071","24":"460/24071"},"----++----------------++-+":{"21":"1/18","25":"17/18"},"----++----------------++--+":{"21":"1/18","26":"17/18"},"----++----------------++---+":{"21":"1/2","27":"1/2"},"----++----------------++----+++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++----++++++++-+-":{"3":"29/321","4":"473/642","27":"17/214","38":"10/107"},"----++----------------++----++++++++---":{"3":"10/127","27":"59/381","28":"473/762","37":"370/7239","38":"1369/14478"},"----++----------------++----+++++++-":{"28":"20/21","35":"1/21"},"----++----------------++----++++++-":{"31":"1/2","34":"1/2"},"----++----------------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----++----------------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"----++----------------++----+++-":{"5":"703/32620","16":"26011/65240","29":"323/32620","30":"791/9320","31":"113/233"},"----++----------------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"----++----------------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"----++----------------++-----++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++-----+++++++-+-":{"3":"10/697","28":"229/246","29":"59/2091","38":"37/1394"},"----++----------------++-----+++++++---":{"3":"3/97","28":"171/194","30":"59/1940","37":"229/5529","38":"1747/110580"},"----++----------------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"----++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"----++----------------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"----++----------------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"----++----------------++-----++-":{"5":"703/32620","16":"26011/65240","29":"323/32620","30":"791/9320","31":"113/233"},"----++----------------++-----+-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++-----+-+++++-+-":{"3":"10/1067","28":"11893/12804","29":"229/6402","30":"37/4268","38":"37/2134"},"----++----------------++-----+-+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"----++----------------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"----++----------------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"----++----------------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"----++----------------++-----+--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++-----+--++++-+":{"5":"740/16233","29":"360/5411","31":"17957/32466","32":"8131/32466","37":"1369/16233"},"----++----------------++-----+--++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"----++----------------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"----++----------------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----------------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"----++----------------++-----+---":{"3":"407/2107","5":"407/2107","21":"153/2107","29":"120/2107","32":"1020/2107"},"----++----------------++------+":{"2":"9/466","5":"27/17242","22":"7820/8621","29":"23/466","30":"391/17242"},"----++----------------++-------++++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++-------+++++-+-":{"3":"1110/79507","23":"2290/79507","28":"74000/79507","30":"107/159014","38":"4107/159014"},"----++----------------++-------+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"----++----------------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----++----------------++-------+++-":{"31":"1/2","34":"1/2"},"----++----------------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"----++----------------++-------+-":{"3":"37/783","4":"1369/1566","21":"1/522","31":"5/261","32":"5/87"},"----++----------------++--------+++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++--------++++-+":{"5":"20/789","22":"180/263","31":"281/1578","32":"103/1578","37":"37/789"},"----++----------------++--------++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"----++----------------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"----++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----------------++--------+-":{"32":"17/18","33":"1/18"},"----++----------------++---------++++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++---------+++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"----++----------------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"----++----------------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"----++----------------++---------+-":{"3":"37/497","5":"37/497","21":"3/497","33":"20/497","34":"400/497"},"----++----------------++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++----------++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"----++----------------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----++----------------++----------+-":{"34":"20/21","35":"1/21"},"----++----------------++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"----++----------------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"----++----------------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----++----------------++------------+":{"36":"1"},"----++----------------++-------------+":{"35":"17/37","37":"20/37"},"----++----------------++---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"----++----------------+-":{"22":"20/21","23":"1/21"},"----++-----------------++":{"2":"21053/24071","5":"1707/24071","21":"851/24071","24":"460/24071"},"----++-----------------+-+":{"21":"1/18","25":"17/18"},"----++-----------------+--+":{"21":"1/18","26":"17/18"},"----++-----------------+---+":{"21":"1/2","27":"1/2"},"----++-----------------+----+":{"22":"1/2","28":"1/2"},"----++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"----++-----------------+-----+++++++-+-":{"3":"10/697","28":"229/246","29":"59/2091","38":"37/1394"},"----++-----------------+-----+++++++---":{"3":"3/97","28":"171/194","30":"59/1940","37":"229/5529","38":"1747/110580"},"----++-----------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"----++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"----++-----------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"----++-----------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"----++-----------------+-----++-":{"5":"703/32620","16":"26011/65240","29":"323/32620","30":"791/9320","31":"113/233"},"----++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"----++-----------------+-----+-+++++-+-":{"3":"10/1067","28":"11893/12804","29":"229/6402","30":"37/4268","38":"37/2134"},"----++-----------------+-----+-+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"----++-----------------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"----++-----------------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"----++-----------------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"----++-----------------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"----++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"----++-----------------+------++++++-+-":{"3":"10/697","23":"59/2091","28":"229/246","38":"37/1394"},"----++-----------------+------++++++--":{"3":"1306/10701","4":"3761/10701","29":"569/3567","30":"629/3567","37":"680/3567"},"----++-----------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"----++-----------------+------++++-":{"31":"1/2","34":"1/2"},"----++-----------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"----++-----------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"----++-----------------+------+-":{"2":"26011/46934","5":"2109/46934","29":"437/46934","30":"2737/46934","31":"7820/23467"},"----++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"----++-----------------+-------+++++-+-":{"3":"1110/79507","23":"2290/79507","28":"74000/79507","30":"107/159014","38":"4107/159014"},"----++-----------------+-------+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"----++-----------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"----++-----------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"----++-----------------+-------+-":{"3":"37/783","4":"1369/1566","21":"1/522","31":"5/261","32":"5/87"},"----++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"----++-----------------+--------++++-+":{"4":"370/569","23":"30/569","31":"251/1138","32":"13/1138","37":"37/569"},"----++-----------------+--------++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"----++-----------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"----++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----------------+--------+-":{"32":"17/18","33":"1/18"},"----++-----------------+---------++++":{"22":"40/41","36":"1/41"},"----++-----------------+---------+++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"----++-----------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"----++-----------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"----++-----------------+---------+-":{"3":"37/497","5":"37/497","21":"3/497","33":"20/497","34":"400/497"},"----++-----------------+----------+++":{"22":"40/41","36":"1/41"},"----++-----------------+----------++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"----++-----------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----++-----------------+----------+-":{"34":"20/21","35":"1/21"},"----++-----------------+-----------++":{"22":"40/41","36":"1/41"},"----++-----------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"----++-----------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----++-----------------+------------+":{"36":"1"},"----++-----------------+-------------+":{"35":"17/37","37":"20/37"},"----++-----------------+---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"----++------------------+":{"2":"25493/28802","5":"2067/28802","23":"851/28802","24":"391/28802"},"----++-------------------+":{"21":"1/18","25":"17/18"},"----++--------------------+":{"23":"1/21","26":"20/21"},"----++---------------------+":{"3":"1/3","5":"1/3","23":"20/111","27":"17/111"},"----++----------------------+":{"23":"1/21","28":"20/21"},"----++-----------------------+":{"23":"1/2","29":"1/2"},"----++------------------------+++++++":{"36":"1"},"----++------------------------++++++-+-":{"3":"613/7484","14":"3893/7484","29":"315/1871","38":"859/3742"},"----++------------------------++++++--":{"2":"99641/135274","5":"259/135274","23":"13087/135274","30":"3910/67637","37":"14467/135274"},"----++------------------------+++++-":{"30":"17/54","35":"37/54"},"----++------------------------++++-":{"30":"1/38","34":"37/38"},"----++------------------------+++-":{"23":"569/1538","30":"170/769","33":"629/1538"},"----++------------------------++-":{"30":"2/39","32":"37/39"},"----++------------------------+-":{"2":"26011/46934","5":"2109/46934","29":"437/46934","30":"2737/46934","31":"7820/23467"},"----++-------------------------++++++":{"22":"40/41","36":"1/41"},"----++-------------------------+++++-+-":{"3":"1/52","28":"289/312","38":"17/312"},"----++-------------------------+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"----++-------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----++-------------------------+++-":{"31":"1/2","34":"1/2"},"----++-------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"----++-------------------------+-":{"2":"1369/2285","5":"111/2285","23":"23/2285","31":"391/4570","32":"1173/4570"},"----++--------------------------+++++":{"22":"40/41","36":"1/41"},"----++--------------------------++++-+-":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"----++--------------------------++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"----++--------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"----++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------------------+-":{"32":"17/18","33":"1/18"},"----++---------------------------++++":{"22":"40/41","36":"1/41"},"----++---------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"----++---------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"----++---------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"----++---------------------------+-":{"3":"37/434","5":"37/434","23":"3/434","33":"17/434","34":"170/217"},"----++----------------------------+++":{"22":"40/41","36":"1/41"},"----++----------------------------++-+":{"4":"20/21","33":"1/42","37":"1/42"},"----++----------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----++----------------------------+-":{"34":"20/21","35":"1/21"},"----++-----------------------------++":{"22":"40/41","36":"1/41"},"----++-----------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"----++-----------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----++------------------------------+":{"36":"1"},"----++-------------------------------+":{"35":"17/37","37":"20/37"},"----++---------------------------------":{"5":"42119/1312109","14":"1096581/1312109","23":"27441/1312109","35":"191/4219","38":"86567/1312109"},"----+-":{"4":"20/21","5":"1/21"},"-----++":{"4":"37/38","6":"1/38"},"-----+-+":{"3":"1/18","7":"17/18"},"-----+--+":{"3":"1/18","8":"17/18"},"-----+---+":{"1":"1/30","4":"41/45","9":"1/18"},"-----+----+":{"4":"1/2","10":"1/2"},"-----+-----++":{"1":"37/43","12":"6/43"},"-----+-----+-+":{"3":"1/18","13":"17/18"},"-----+-----+--+":{"3":"1/18","14":"17/18"},"-----+-----+---+":{"3":"1/2","15":"1/2"},"-----+-----+----+":{"10":"1/2","16":"1/2"},"-----+-----+-----++++++++++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"-----+-----+-----+++++++++++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-----+++++++++++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-----+-----++++++++++++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----++++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+-----+++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+-----++++++++++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+-----+-----+++++++++++++-":{"24":"1/2","30":"1/2"},"-----+-----+-----++++++++++++-":{"26":"20/21","29":"1/21"},"-----+-----+-----+++++++++++-":{"4":"37/42","17":"1/21","28":"1/14"},"-----+-----+-----++++++++++-":{"5":"569/11551","16":"21053/23102","24":"689/23102","27":"111/11551"},"-----+-----+-----+++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"-----+-----+-----++++++++-":{"22":"19/62","24":"3/31","25":"37/62"},"-----+-----+-----+++++++-++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"-----+-----+-----+++++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-----+++++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-----+-----+++++++-++++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+-----+++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+-----+++++++-++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+-----+-----+++++++-+++++-++++++":{"17":"5/127","22":"451/508","36":"37/508"},"-----+-----+-----+++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-----+++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"-----+-----+-----+++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"-----+-----+-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+-----+-----+++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+-----+-----+++++++-+++++--":{"10":"1/2","16":"8/21","17":"1/21","31":"1/14"},"-----+-----+-----+++++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+-----+++++++-+++-":{"4":"37/42","17":"1/21","28":"1/14"},"-----+-----+-----+++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"-----+-----+-----+++++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"-----+-----+-----+++++++--":{"4":"703/766","17":"19/383","24":"8/383","25":"9/766"},"-----+-----+-----++++++-":{"17":"1/2","23":"1/2"},"-----+-----+-----+++++-":{"3":"17/4171","16":"10693/12513","17":"629/12513","18":"10/4171","22":"370/4171"},"-----+-----+-----++++-":{"9":"13087/448514","14":"9673/12122","17":"569/6061","18":"230/6061","21":"9200/224257"},"-----+-----+-----+++-":{"4":"37/42","17":"1/21","20":"1/14"},"-----+-----+-----++-":{"2":"703/1545","17":"19/515","18":"29/515","19":"698/1545"},"-----+-----+-----+-++++++":{"18":"1/2","24":"1/2"},"-----+-----+-----+-+++++-++++++++++++":{"17":"5/127","22":"451/508","36":"37/508"},"-----+-----+-----+-+++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-----+-+++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-----+-----+-+++++-++++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+-+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+-----+-+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+-----+-+++++-++++++-":{"5":"133/4209","16":"4921/8418","25":"323/4209","30":"385/8418","31":"1100/4209"},"-----+-----+-----+-+++++-+++++-":{"11":"17/6260","16":"629/12520","18":"777/6260","25":"222/313","30":"1423/12520"},"-----+-----+-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+-----+-+++++-+++-":{"4":"37/42","17":"1/21","28":"1/14"},"-----+-----+-----+-+++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"-----+-----+-----+-+++++-+-":{"20":"1/3","25":"1/6","26":"1/2"},"-----+-----+-----+-+++++--":{"4":"703/766","17":"19/383","18":"8/383","25":"9/766"},"-----+-----+-----+-++++-":{"17":"1/2","23":"1/2"},"-----+-----+-----+-+++-":{"17":"1/39","21":"1/39","22":"37/39"},"-----+-----+-----+-++-":{"3":"23/306","14":"229/306","17":"769/5661","21":"230/5661"},"-----+-----+-----+-+-":{"4":"1147/1246","17":"31/623","18":"2/89","20":"9/1246"},"-----+-----+-----+--":{"3":"8/61","4":"37/122","17":"9/61","19":"51/122"},"-----+-----+------+++++++++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++++++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++++++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-----+------+++++++++++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------+++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+------++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+------+++++++++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+-----+------++++++++++++-":{"24":"1/2","30":"1/2"},"-----+-----+------+++++++++++-":{"26":"20/21","29":"1/21"},"-----+-----+------++++++++++-":{"4":"629/720","11":"17/360","24":"1/480","28":"37/480"},"-----+-----+------+++++++++-":{"5":"569/11551","16":"21053/23102","24":"689/23102","27":"111/11551"},"-----+-----+------++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"-----+-----+------+++++++-":{"8":"703/1841","11":"57/1841","24":"23/263","25":"920/1841"},"-----+-----+------++++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-----+------++++++-++++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+------++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+------++++++-++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+-----+------++++++-+++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"-----+-----+------++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+-----+------++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+-----+------++++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-----+------++++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+------++++++-+++-":{"4":"185/216","11":"5/108","25":"1/72","28":"1/12"},"-----+-----+------++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"-----+-----+------++++++-+-":{"25":"1/2","26":"1/2"},"-----+-----+------++++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"-----+-----+------++++++--+++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+------++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+------++++++--+++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+-----+------++++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"-----+-----+------++++++--++++-++++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+-----+------++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+-----+------++++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+-----+------++++++--++++---":{"26":"1/2","32":"1/2"},"-----+-----+------++++++--+++-":{"26":"20/21","29":"1/21"},"-----+-----+------++++++--++-":{"4":"37/48","11":"1/24","26":"1/16","28":"1/8"},"-----+-----+------++++++--+-":{"26":"17/18","27":"1/18"},"-----+-----+------++++++---++++":{"11":"907/23153","16":"33559/46306","18":"333/23153","26":"4440/23153","30":"1387/46306"},"-----+-----+------++++++---+++-+":{"5":"106/4419","16":"1961/4419","18":"301/8838","26":"1406/4419","31":"1591/8838"},"-----+-----+------++++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+------++++++---+++--++++---":{"3":"30/1523","19":"185/1523","26":"1102/1523","28":"301/3046","38":"111/3046"},"-----+-----+------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+-----+------++++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++---+++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+------++++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"-----+-----+------++++++---+++---++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-----+------++++++---+++----":{"27":"1/2","33":"1/2"},"-----+-----+------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"-----+-----+------++++++---+-":{"3":"3/460","9":"17/460","11":"1/23","27":"1/23","28":"20/23"},"-----+-----+------++++++----+++":{"11":"18653/384007","16":"690161/768014","18":"4107/384007","27":"4440/384007","30":"23453/768014"},"-----+-----+------++++++----++-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"-----+-----+------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"-----+-----+------++++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++----++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+------++++++----++---+++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"-----+-----+------++++++----++---++-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"-----+-----+------++++++----++----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++----++----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+------++++++----++----++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"-----+-----+------++++++----++----+-":{"28":"20/21","35":"1/21"},"-----+-----+------++++++----++-----":{"28":"1/2","34":"1/2"},"-----+-----+------++++++----+-":{"28":"20/21","29":"1/21"},"-----+-----+------++++++-----++":{"11":"18653/384007","16":"690161/768014","18":"4107/384007","27":"4440/384007","30":"23453/768014"},"-----+-----+------++++++-----+-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"-----+-----+------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"-----+-----+------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+------++++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++-----+----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"-----+-----+------++++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+-----+------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+------++++++-----+------":{"29":"1/2","35":"1/2"},"-----+-----+------++++++------+":{"4":"111/137","11":"6/137","29":"3/137","30":"17/137"},"-----+-----+------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"-----+-----+------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"-----+-----+------++++++---------+":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"-----+-----+------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"-----+-----+------++++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+-----+------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+------++++++------------+":{"36":"1"},"-----+-----+------++++++-------------+":{"35":"17/37","37":"20/37"},"-----+-----+------++++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-----+-----+------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"-----+-----+------++++-":{"20":"1/2","22":"1/2"},"-----+-----+------+++-":{"10":"569/606","11":"569/11211","18":"1/202","21":"20/3737"},"-----+-----+------++-":{"19":"1/2","20":"1/2"},"-----+-----+------+-":{"10":"703/882","11":"19/441","18":"1/42","19":"20/147"},"-----+-----+-------++++++":{"18":"1/2","24":"1/2"},"-----+-----+-------+++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-------+++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-----+-------+++++-++++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+-------+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+-------+++++-++++++-":{"5":"133/4209","16":"4921/8418","25":"323/4209","30":"385/8418","31":"1100/4209"},"-----+-----+-------+++++-+++++-":{"11":"17/6260","16":"629/12520","18":"777/6260","25":"222/313","30":"1423/12520"},"-----+-----+-------+++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+-------+++++-+++-":{"4":"185/216","11":"5/108","25":"1/72","28":"1/12"},"-----+-----+-------+++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"-----+-----+-------+++++-+-":{"25":"1/2","26":"1/2"},"-----+-----+-------+++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-------+++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"-----+-----+-------+++++--+++++++++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-----+-------+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-----+-------+++++--+++++-":{"5":"7/243","16":"259/486","19":"17/243","30":"31/486","31":"74/243"},"-----+-----+-------+++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-------+++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"-----+-----+-------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+-----+-------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+-----+-------+++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+-------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+-----+-------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"-----+-----+-------+++++--+++-":{"26":"20/21","29":"1/21"},"-----+-----+-------+++++--++-":{"4":"37/48","11":"1/24","26":"1/16","28":"1/8"},"-----+-----+-------+++++--+-":{"26":"17/18","27":"1/18"},"-----+-----+-------+++++---++++":{"11":"53/1636","16":"1961/3272","19":"333/3272","26":"777/3272","30":"95/3272"},"-----+-----+-------+++++---+++-+":{"5":"10/769","16":"185/769","19":"301/1538","26":"589/1538","31":"129/769"},"-----+-----+-------+++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-----+-------+++++---+++--++++---":{"3":"30/1523","19":"185/1523","26":"1102/1523","28":"301/3046","38":"111/3046"},"-----+-----+-------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+-------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+-----+-------+++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++---+++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+-------+++++---+++---+++---":{"9":"10/631","28":"347/1262","32":"429/631","38":"37/1262"},"-----+-----+-------+++++---+++---++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-----+-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+-------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"-----+-----+-------+++++---+-":{"3":"37/511","11":"37/511","18":"17/511","27":"20/511","28":"400/511"},"-----+-----+-------+++++----+++":{"11":"1307/28792","16":"48359/57584","19":"4107/57584","27":"777/57584","30":"1727/57584"},"-----+-----+-------+++++----++-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"-----+-----+-------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"-----+-----+-------+++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++----++---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+-------+++++----++---+++---":{"3":"10/1977","19":"185/5931","27":"1102/17793","28":"31759/35586","38":"37/3954"},"-----+-----+-------+++++----++---++-":{"28":"20/21","35":"1/21"},"-----+-----+-------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-----+-----+-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+-------+++++----+-":{"28":"20/21","29":"1/21"},"-----+-----+-------+++++-----++":{"11":"1307/28792","16":"48359/57584","19":"4107/57584","27":"777/57584","30":"1727/57584"},"-----+-----+-------+++++-----+-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"-----+-----+-------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"-----+-----+-------+++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++-----+---+++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+-------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+-------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"-----+-----+-------+++++-----+---+-":{"5":"7/346","10":"259/692","19":"17/346","33":"55/2076","34":"275/519"},"-----+-----+-------+++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++-----+----++-+":{"11":"14/1875","19":"74/1875","32":"7597/18750","34":"1669/3125","37":"259/18750"},"-----+-----+-------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+-------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"-----+-----+-------+++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+-----+-------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+-------+++++-----+------":{"29":"1/2","35":"1/2"},"-----+-----+-------+++++------+":{"4":"111/137","11":"6/137","29":"3/137","30":"17/137"},"-----+-----+-------+++++-------+":{"3":"37/383","11":"37/383","29":"20/383","31":"289/383"},"-----+-----+-------+++++--------+":{"3":"37/383","11":"37/383","29":"20/383","32":"289/383"},"-----+-----+-------+++++---------+":{"3":"1/3","11":"1/3","29":"20/111","33":"17/111"},"-----+-----+-------+++++----------+":{"4":"37/57","11":"2/57","29":"1/57","34":"17/57"},"-----+-----+-------+++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-----+-------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+-----+-------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-----+-------+++++------------+":{"36":"1"},"-----+-----+-------+++++-------------+":{"35":"17/37","37":"20/37"},"-----+-----+-------+++++---------------":{"11":"587/23924","14":"19713/23924","35":"1753/23924","38":"1871/23924"},"-----+-----+-------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"-----+-----+-------+++-":{"20":"1/2","22":"1/2"},"-----+-----+-------++-":{"10":"41/63","19":"37/126","21":"1/18"},"-----+-----+-------+-":{"19":"1/2","20":"1/2"},"-----+-----+--------":{"4":"1/2","10":"8/21","11":"1/21","19":"1/14"},"-----+------+":{"11":"3/23","12":"20/23"},"-----+-------+":{"3":"1/18","13":"17/18"},"-----+--------+":{"3":"1/18","14":"17/18"},"-----+---------+":{"11":"17/37","15":"20/37"},"-----+----------+":{"11":"1/21","16":"20/21"},"-----+-----------+":{"11":"1/2","17":"1/2"},"-----+------------+++++++++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++++++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++++++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+------------+++++++++++++++++-":{"28":"20/21","35":"1/21"},"-----+------------++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+------------+++++++++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+------------++++++++++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+------------+++++++++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+------------++++++++++++-":{"5":"20/57","11":"20/57","24":"10/67","30":"10/67"},"-----+------------+++++++++++-":{"26":"20/21","29":"1/21"},"-----+------------++++++++++-":{"4":"629/720","5":"17/360","24":"1/480","28":"37/480"},"-----+------------+++++++++-":{"5":"569/11551","16":"21053/23102","24":"689/23102","27":"111/11551"},"-----+------------++++++++-":{"20":"31/70","24":"1/35","26":"37/70"},"-----+------------+++++++-":{"5":"57/2045","8":"703/2045","24":"212/2045","25":"1073/2045"},"-----+------------++++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+------------++++++-++++++++++-":{"28":"20/21","35":"1/21"},"-----+------------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+------------++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+------------++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+------------++++++-++++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+------------++++++-+++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++-+++++-+++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++-+++++-+++++--+":{"5":"5/127","25":"1363/8890","28":"1337/2540","31":"185/889","38":"37/508"},"-----+------------++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"-----+------------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+------------++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+------------++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+------------++++++-+++++--":{"5":"7/48","11":"7/48","25":"17/48","31":"17/48"},"-----+------------++++++-++++-":{"26":"20/21","29":"1/21"},"-----+------------++++++-+++-":{"4":"185/216","5":"5/108","25":"1/72","28":"1/12"},"-----+------------++++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"-----+------------++++++-+-":{"25":"1/2","26":"1/2"},"-----+------------++++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"-----+------------++++++--+++++++++-":{"28":"20/21","35":"1/21"},"-----+------------++++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+------------++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+------------++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+------------++++++--+++++-":{"5":"10/301","16":"185/301","18":"17/1204","30":"37/602","31":"333/1204"},"-----+------------++++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"-----+------------++++++--++++-++++-":{"28":"20/21","35":"1/21"},"-----+------------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+------------++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+------------++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+------------++++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"-----+------------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+------------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+------------++++++--++++---":{"26":"1/2","32":"1/2"},"-----+------------++++++--+++-":{"26":"20/21","29":"1/21"},"-----+------------++++++--++-":{"4":"37/48","5":"1/24","26":"1/16","28":"1/8"},"-----+------------++++++--+-":{"26":"17/18","27":"1/18"},"-----+------------++++++---++++":{"5":"907/25669","16":"33559/51338","18":"860/25669","26":"333/1351","30":"1591/51338"},"-----+------------++++++---+++-+":{"5":"106/4419","16":"1961/4419","18":"301/8838","26":"1406/4419","31":"1591/8838"},"-----+------------++++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+------------++++++---+++--++++---":{"11":"10/541","19":"90/541","26":"369/541","28":"107/1082","38":"37/1082"},"-----+------------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"-----+------------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+------------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+------------++++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++---+++---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+------------++++++---+++---+++---":{"11":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"-----+------------++++++---+++---++-":{"28":"20/21","35":"1/21"},"-----+------------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+------------++++++---+++----":{"5":"37/108","11":"37/108","27":"17/108","33":"17/108"},"-----+------------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"-----+------------++++++---+-":{"5":"37/448","11":"37/448","18":"17/448","27":"17/448","28":"85/112"},"-----+------------++++++----+++":{"5":"18653/396587","16":"690161/793174","18":"13780/396587","27":"333/20873","30":"25493/793174"},"-----+------------++++++----++-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"-----+------------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"-----+------------++++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++----++---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+------------++++++----++---+++---":{"11":"10/2017","19":"90/2017","27":"123/2017","28":"3551/4034","38":"37/4034"},"-----+------------++++++----++---++-":{"28":"20/21","35":"1/21"},"-----+------------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"-----+------------++++++----++----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++----++----++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+------------++++++----++----++---":{"11":"10/2017","19":"90/2017","27":"123/2017","28":"3551/4034","38":"37/4034"},"-----+------------++++++----++----+-":{"28":"20/21","35":"1/21"},"-----+------------++++++----++-----":{"28":"1/2","34":"1/2"},"-----+------------++++++----+-":{"28":"20/21","29":"1/21"},"-----+------------++++++-----++":{"5":"18653/396587","16":"690161/793174","18":"13780/396587","27":"333/20873","30":"25493/793174"},"-----+------------++++++-----+-+":{"5":"2614/67537","16":"48359/67537","18":"4823/135074","27":"1406/67537","31":"25493/135074"},"-----+------------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"-----+------------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-----+------------++++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++-----+----++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+------------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+------------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"-----+------------++++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+------------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+------------++++++-----+------":{"29":"1/2","35":"1/2"},"-----+------------++++++------+":{"4":"867761/922701","5":"46906/922701","18":"680/307567","29":"1369/307567","30":"629/307567"},"-----+------------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"-----+------------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"-----+------------++++++---------+":{"3":"10/47","5":"10/47","18":"17/94","29":"10/47","33":"17/94"},"-----+------------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"-----+------------++++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+------------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+------------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+------------++++++------------+":{"36":"1"},"-----+------------++++++-------------+":{"35":"17/37","37":"20/37"},"-----+------------++++++---------------":{"5":"587/23924","14":"19713/23924","29":"27441/885188","35":"9355/221297","38":"1871/23924"},"-----+------------+++++-":{"4":"51/55","18":"2/87","23":"1/20"},"-----+------------++++-":{"20":"1/2","22":"1/2"},"-----+------------+++-":{"5":"569/11551","10":"21053/23102","18":"689/23102","21":"111/11551"},"-----+------------++-":{"19":"1/2","20":"1/2"},"-----+------------+-":{"5":"57/2045","8":"703/2045","18":"212/2045","19":"1073/2045"},"-----+-------------++++++":{"18":"1/2","24":"1/2"},"-----+-------------+++++-++++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++-+++++++++++-+":{"5":"5/127","25":"270/889","32":"2077/3556","37":"37/508"},"-----+-------------+++++-+++++++++++--+":{"5":"20/471","25":"289/2355","28":"3377/4710","30":"37/942","38":"37/471"},"-----+-------------+++++-++++++++++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-------------+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-------------+++++-++++++-":{"5":"133/4209","16":"4921/8418","25":"323/4209","30":"385/8418","31":"1100/4209"},"-----+-------------+++++-+++++-":{"5":"17/8776","16":"629/17552","18":"275/2194","25":"6327/8776","30":"2035/17552"},"-----+-------------+++++-++++-":{"26":"20/21","29":"1/21"},"-----+-------------+++++-+++-":{"4":"185/216","5":"5/108","25":"1/72","28":"1/12"},"-----+-------------+++++-++-":{"5":"82/1971","16":"1517/1971","25":"689/3942","27":"55/3942"},"-----+-------------+++++-+-":{"25":"1/2","26":"1/2"},"-----+-------------+++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++--++++++++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-------------+++++--++++++++++--+":{"5":"205/4611","19":"1445/9222","28":"12025/18444","30":"298/4611","38":"1517/18444"},"-----+-------------+++++--+++++++++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+-------------+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+-------------+++++--+++++-":{"5":"7/243","16":"259/486","19":"17/243","30":"31/486","31":"74/243"},"-----+-------------+++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++--++++-+++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-------------+++++--++++-+++++--+":{"5":"5/127","19":"1363/5842","28":"2879/11684","31":"1192/2921","38":"37/508"},"-----+-------------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+-------------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+-------------+++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++--++++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-------------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-------------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+-------------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"-----+-------------+++++--+++-":{"26":"20/21","29":"1/21"},"-----+-------------+++++--++-":{"4":"37/48","5":"1/24","26":"1/16","28":"1/8"},"-----+-------------+++++--+-":{"26":"17/18","27":"1/18"},"-----+-------------+++++---++++":{"5":"53/2231","16":"1961/4462","19":"430/2231","26":"703/2231","30":"129/4462"},"-----+-------------+++++---+++-+":{"5":"10/769","16":"185/769","19":"301/1538","26":"589/1538","31":"129/769"},"-----+-------------+++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++---+++--++++-+":{"5":"5/127","19":"270/889","32":"2077/3556","37":"37/508"},"-----+-------------+++++---+++--++++---":{"11":"10/541","19":"90/541","26":"369/541","28":"107/1082","38":"37/1082"},"-----+-------------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-------------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+-------------+++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++---+++---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+-------------+++++---+++---+++---":{"11":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"-----+-------------+++++---+++---++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-------------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"-----+-------------+++++---+-":{"18":"3/88","19":"37/176","27":"19/528","28":"95/132"},"-----+-------------+++++----+++":{"5":"1307/34113","16":"48359/68226","19":"6890/34113","27":"703/34113","30":"689/22742"},"-----+-------------+++++----++-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"-----+-------------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"-----+-------------+++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++----++---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+-------------+++++----++---+++---":{"11":"10/2017","19":"90/2017","27":"123/2017","28":"3551/4034","38":"37/4034"},"-----+-------------+++++----++---++-":{"28":"20/21","35":"1/21"},"-----+-------------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-----+-------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-------------+++++----+-":{"28":"20/21","29":"1/21"},"-----+-------------+++++-----++":{"5":"1307/34113","16":"48359/68226","19":"6890/34113","27":"703/34113","30":"689/22742"},"-----+-------------+++++-----+-+":{"5":"352/11637","16":"6512/11637","19":"4823/23274","27":"589/23274","31":"689/3879"},"-----+-------------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"-----+-------------+++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++-----+---+++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+-------------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-------------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"-----+-------------+++++-----+---+-":{"5":"7/346","10":"259/692","19":"17/346","33":"55/2076","34":"275/519"},"-----+-------------+++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++-----+----++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+-------------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-------------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"-----+-------------+++++-----+-----++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+-------------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-------------+++++-----+------":{"29":"1/2","35":"1/2"},"-----+-------------+++++------+":{"4":"63899/68859","5":"3454/68859","19":"340/22953","29":"37/7651","30":"17/7651"},"-----+-------------+++++-------+":{"19":"703/4789","29":"133/4789","30":"499/4789","31":"3454/4789"},"-----+-------------+++++--------+":{"19":"37/147","29":"1/21","32":"103/147"},"-----+-------------+++++---------+":{"3":"1/71","5":"1/71","19":"51/71","29":"360/2627","33":"306/2627"},"-----+-------------+++++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++----------++-+":{"5":"14/1807","19":"108/1807","32":"7257/18070","34":"359/695","37":"259/18070"},"-----+-------------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-------------+++++----------+-":{"34":"20/21","35":"1/21"},"-----+-------------+++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+-------------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-----+-------------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-----+-------------+++++------------+":{"36":"1"},"-----+-------------+++++-------------+":{"35":"17/37","37":"20/37"},"-----+-------------+++++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"-----+-------------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"-----+-------------+++-":{"20":"1/2","22":"1/2"},"-----+-------------++-":{"10":"41/63","19":"37/126","21":"1/18"},"-----+-------------+-":{"19":"1/2","20":"1/2"},"-----+--------------+++++":{"5":"57/2045","8":"703/2045","19":"1073/2045","24":"212/2045"},"-----+--------------++++-+":{"19":"1/2","25":"1/2"},"-----+--------------++++--+++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++--++++++++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"-----+--------------++++--++++++++++--+":{"5":"20/471","26":"289/471","28":"71/314","30":"37/942","38":"37/471"},"-----+--------------++++--+++++++++-":{"28":"20/21","35":"1/21"},"-----+--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+--------------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+--------------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+--------------++++--+++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"-----+--------------++++--++++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++--++++-+++++-+":{"5":"5/127","26":"90/127","32":"91/508","37":"37/508"},"-----+--------------++++--++++-++++-":{"28":"20/21","35":"1/21"},"-----+--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+--------------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+--------------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+--------------++++--++++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++--++++--++++-+":{"5":"20/1329","26":"120/443","31":"821/2658","32":"1003/2658","37":"37/1329"},"-----+--------------++++--++++--+++-":{"28":"20/21","35":"1/21"},"-----+--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+--------------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-----+--------------++++--+++-":{"26":"20/21","29":"1/21"},"-----+--------------++++--++-":{"4":"37/48","5":"1/24","26":"1/16","28":"1/8"},"-----+--------------++++--+-":{"26":"17/18","27":"1/18"},"-----+--------------++++---++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++---+++++++++-+":{"5":"5/127","20":"90/127","32":"91/508","37":"37/508"},"-----+--------------++++---++++++++-":{"28":"20/21","35":"1/21"},"-----+--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"-----+--------------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+--------------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+--------------++++---++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"-----+--------------++++---+++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++---+++-+++++-+":{"5":"5/127","20":"90/127","32":"91/508","37":"37/508"},"-----+--------------++++---+++-++++-":{"28":"20/21","35":"1/21"},"-----+--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"-----+--------------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+--------------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+--------------++++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++---+++--++++-+":{"5":"740/24333","27":"360/8111","31":"22817/48666","32":"19471/48666","37":"1369/24333"},"-----+--------------++++---+++--+++-":{"28":"20/21","35":"1/21"},"-----+--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+--------------++++---+++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++---+++---+++-+":{"5":"74/9613","27":"108/9613","32":"47307/96130","34":"22817/48065","37":"1369/96130"},"-----+--------------++++---+++---+++---":{"11":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"-----+--------------++++---+++---++-":{"28":"20/21","35":"1/21"},"-----+--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+--------------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"-----+--------------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"-----+--------------++++---+-":{"19":"1/18","20":"1/6","27":"1/27","28":"20/27"},"-----+--------------++++----+++":{"5":"13/847","16":"481/1694","20":"530/847","27":"37/847","30":"53/1694"},"-----+--------------++++----++-+":{"20":"7/18","27":"1/18","28":"4/9","31":"1/9"},"-----+--------------++++----++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++----++--++++-+":{"5":"20/969","20":"120/323","31":"461/1938","32":"643/1938","37":"37/969"},"-----+--------------++++----++--++++---":{"3":"10/867","27":"1153/18207","28":"30691/36414","31":"370/6069","38":"37/1734"},"-----+--------------++++----++--+++-":{"28":"20/21","35":"1/21"},"-----+--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+--------------++++----++---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++----++---+++-+":{"5":"74/7993","29":"108/7993","32":"40827/79930","34":"17957/39965","37":"1369/79930"},"-----+--------------++++----++---+++---":{"3":"30/5561","27":"917/16683","28":"28799/33366","32":"370/5561","38":"111/11122"},"-----+--------------++++----++---++-":{"28":"20/21","35":"1/21"},"-----+--------------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-----+--------------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"-----+--------------++++----+-":{"28":"20/21","29":"1/21"},"-----+--------------++++-----++":{"5":"13/847","16":"481/1694","20":"530/847","27":"37/847","30":"53/1694"},"-----+--------------++++-----+-+":{"20":"19/120","21":"1/40","28":"7/10","31":"7/60"},"-----+--------------++++-----+--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++-----+--++++-+":{"5":"20/969","20":"120/323","31":"461/1938","32":"643/1938","37":"37/969"},"-----+--------------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-----+--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-----+--------------++++-----+---++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++-----+---+++-+":{"5":"74/7993","29":"108/7993","32":"40827/79930","34":"17957/39965","37":"1369/79930"},"-----+--------------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"-----+--------------++++-----+---+-":{"5":"37/1773","10":"1369/3546","29":"17/1773","33":"71/3546","34":"111/197"},"-----+--------------++++-----+----+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++-----+----++-+":{"5":"74/7993","29":"108/7993","32":"40827/79930","34":"17957/39965","37":"1369/79930"},"-----+--------------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"-----+--------------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"-----+--------------++++------+":{"4":"12913/14793","5":"698/14793","20":"340/4931","29":"37/4931","30":"17/4931"},"-----+--------------++++-------+":{"20":"703/1545","29":"19/515","30":"29/515","31":"698/1545"},"-----+--------------++++--------+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++--------++++-+":{"5":"20/969","20":"120/323","31":"461/1938","32":"643/1938","37":"37/969"},"-----+--------------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-----+--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++--------+-":{"32":"17/18","33":"1/18"},"-----+--------------++++---------++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++---------+++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"-----+--------------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"-----+--------------++++---------+-":{"3":"1/20","5":"1/20","29":"3/740","33":"17/370","34":"17/20"},"-----+--------------++++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++----------++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"-----+--------------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++----------+-":{"34":"20/21","35":"1/21"},"-----+--------------++++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+--------------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"-----+--------------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"-----+--------------++++------------+":{"36":"1"},"-----+--------------++++-------------+":{"35":"17/37","37":"20/37"},"-----+--------------++++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"-----+--------------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"-----+--------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"-----+--------------+-":{"20":"17/18","21":"1/18"},"-----+---------------++++":{"5":"31/811","8":"1147/2433","20":"1073/2433","24":"40/811"},"-----+---------------+++-+":{"20":"1/2","25":"1/2"},"-----+---------------+++--+":{"20":"1/2","26":"1/2"},"-----+---------------+++---++++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"-----+---------------+++---++++++++-":{"28":"20/21","35":"1/21"},"-----+---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"-----+---------------+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+---------------+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-----+---------------+++---++++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"-----+---------------+++---+++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++---+++-+++++-+":{"4":"85039/97260","5":"2947/48630","27":"569/32420","30":"37/1621","37":"40/1621"},"-----+---------------+++---+++-+++++---":{"4":"5/11","20":"5/11","30":"1/22","38":"1/22"},"-----+---------------+++---+++-++++-":{"28":"20/21","35":"1/21"},"-----+---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+---------------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-----+---------------+++---+++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++---+++--++++-+":{"5":"740/24333","27":"360/8111","31":"22817/48666","32":"19471/48666","37":"1369/24333"},"-----+---------------+++---+++--++++---":{"3":"10/867","20":"1153/2601","28":"583/1734","31":"488/2601","38":"37/1734"},"-----+---------------+++---+++--+++-":{"28":"20/21","35":"1/21"},"-----+---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-----+---------------+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"-----+---------------+++---+-":{"20":"1/10","22":"1/5","27":"1/30","28":"2/3"},"-----+---------------+++----+++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++----++++++++-+-":{"4":"5/11","27":"2/33","28":"29/66","38":"1/22"},"-----+---------------+++----++++++++---":{"4":"5/11","27":"2/33","28":"29/66","37":"10/627","38":"37/1254"},"-----+---------------+++----+++++++-":{"28":"20/21","35":"1/21"},"-----+---------------+++----++++++-":{"31":"1/2","34":"1/2"},"-----+---------------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+---------------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"-----+---------------+++----+++-":{"5":"703/31583","16":"26011/63166","21":"323/31583","30":"5503/63166","31":"14800/31583"},"-----+---------------+++----++-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++----++-+++++-+":{"4":"20239/27660","5":"1147/13830","21":"569/9220","30":"20/461","37":"37/461"},"-----+---------------+++----++-+++++---":{"3":"10/497","27":"229/2982","28":"5053/5964","30":"37/1988","38":"37/994"},"-----+---------------+++----++-++++-":{"28":"20/21","35":"1/21"},"-----+---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-----+---------------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"-----+---------------+++----++--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++----++--++++-+":{"5":"740/16233","29":"360/5411","31":"17957/32466","32":"8131/32466","37":"1369/16233"},"-----+---------------+++----++--++++---":{"3":"10/867","27":"1153/18207","28":"30691/36414","31":"370/6069","38":"37/1734"},"-----+---------------+++----++--+++-":{"28":"20/21","35":"1/21"},"-----+---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-----+---------------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"-----+---------------+++----+-":{"28":"20/21","29":"1/21"},"-----+---------------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"-----+---------------+++-----+-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++-----+-+++++-+":{"4":"20239/27660","5":"1147/13830","21":"569/9220","30":"20/461","37":"37/461"},"-----+---------------+++-----+-+++++---":{"3":"19/3073","21":"1153/30730","28":"53491/61460","31":"229/3073","38":"703/61460"},"-----+---------------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----+---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"-----+---------------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"-----+---------------+++-----+--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++-----+--++++-+":{"5":"740/16233","29":"360/5411","31":"17957/32466","32":"8131/32466","37":"1369/16233"},"-----+---------------+++-----+--++++---":{"3":"1/222","21":"17/666","28":"17/18","38":"17/666"},"-----+---------------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"-----+---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"-----+---------------+++-----+---":{"5":"5/724","11":"5/724","20":"391/724","29":"17/362","32":"289/724"},"-----+---------------+++------+":{"4":"1369/1531","5":"74/1531","21":"34/1531","29":"37/1531","30":"17/1531"},"-----+---------------+++-------+":{"4":"1369/3180","5":"37/1590","21":"119/1060","29":"6/53","31":"17/53"},"-----+---------------+++--------+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++--------++++-+":{"5":"740/13533","21":"360/4511","31":"12017/27066","32":"667/2082","37":"1369/13533"},"-----+---------------+++--------++++---":{"3":"1/222","21":"17/666","28":"17/18","38":"17/666"},"-----+---------------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-----+---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++--------+-":{"32":"17/18","33":"1/18"},"-----+---------------+++---------++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++---------+++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"-----+---------------+++---------+++---":{"3":"1/222","21":"17/666","28":"17/18","38":"17/666"},"-----+---------------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"-----+---------------+++---------+-":{"20":"37/138","21":"1/46","33":"7/207","34":"140/207"},"-----+---------------+++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++----------++-+":{"5":"74/5293","21":"108/5293","32":"25707/52930","34":"12017/26465","37":"1369/52930"},"-----+---------------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-----+---------------+++----------+-":{"20":"37/178","23":"3/178","34":"391/534","35":"23/534"},"-----+---------------+++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+---------------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"-----+---------------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"-----+---------------+++------------+":{"36":"1"},"-----+---------------+++-------------+":{"35":"17/37","37":"20/37"},"-----+---------------+++---------------":{"5":"26540/1044323","14":"843600/1044323","18":"27441/1044323","35":"69301/1044323","38":"11063/149189"},"-----+---------------++-":{"4":"37/40","5":"1/20","21":"17/1480","23":"1/74"},"-----+---------------+-":{"3":"1/23","5":"1/23","21":"1/23","22":"20/23"},"-----+----------------+++":{"2":"21053/24071","5":"1707/24071","21":"851/24071","24":"460/24071"},"-----+----------------++-+":{"21":"1/18","25":"17/18"},"-----+----------------++--+":{"21":"1/18","26":"17/18"},"-----+----------------++---+":{"21":"1/2","27":"1/2"},"-----+----------------++----+++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++----++++++++-+-":{"4":"5/11","27":"2/33","28":"29/66","38":"1/22"},"-----+----------------++----++++++++---":{"4":"5/11","27":"2/33","28":"29/66","37":"10/627","38":"37/1254"},"-----+----------------++----+++++++-":{"28":"20/21","35":"1/21"},"-----+----------------++----++++++-":{"31":"1/2","34":"1/2"},"-----+----------------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-----+----------------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"-----+----------------++----+++-":{"5":"703/32620","16":"26011/65240","29":"323/32620","30":"791/9320","31":"113/233"},"-----+----------------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"-----+----------------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"-----+----------------++-----++++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++-----+++++++-+-":{"3":"10/697","28":"229/246","29":"59/2091","38":"37/1394"},"-----+----------------++-----+++++++---":{"3":"3/97","28":"171/194","30":"59/1940","37":"229/5529","38":"1747/110580"},"-----+----------------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-----+----------------++-----+++++-":{"31":"1/2","34":"1/2"},"-----+----------------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-----+----------------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-----+----------------++-----++-":{"5":"703/32620","16":"26011/65240","29":"323/32620","30":"791/9320","31":"113/233"},"-----+----------------++-----+-++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++-----+-+++++-+-":{"3":"10/1067","28":"11893/12804","29":"229/6402","30":"37/4268","38":"37/2134"},"-----+----------------++-----+-+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"-----+----------------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----+----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"-----+----------------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----+----------------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-----+----------------++-----+--+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++-----+--++++-+":{"5":"740/16233","29":"360/5411","31":"17957/32466","32":"8131/32466","37":"1369/16233"},"-----+----------------++-----+--++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"-----+----------------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"-----+----------------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+----------------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"-----+----------------++-----+---":{"3":"407/2107","5":"407/2107","21":"153/2107","29":"120/2107","32":"1020/2107"},"-----+----------------++------+":{"4":"3/23","5":"6/851","22":"680/851","29":"1/23","30":"17/851"},"-----+----------------++-------++++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++-------+++++-+-":{"3":"1110/79507","23":"2290/79507","28":"74000/79507","30":"107/159014","38":"4107/159014"},"-----+----------------++-------+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"-----+----------------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----+----------------++-------+++-":{"31":"1/2","34":"1/2"},"-----+----------------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----+----------------++-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-----+----------------++--------+++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++--------++++-+":{"5":"20/789","22":"180/263","31":"281/1578","32":"103/1578","37":"37/789"},"-----+----------------++--------++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"-----+----------------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-----+----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+----------------++--------+-":{"32":"17/18","33":"1/18"},"-----+----------------++---------++++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++---------+++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"-----+----------------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-----+----------------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"-----+----------------++---------+-":{"3":"37/497","5":"37/497","21":"3/497","33":"20/497","34":"400/497"},"-----+----------------++----------+++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++----------++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"-----+----------------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----+----------------++----------+-":{"34":"20/21","35":"1/21"},"-----+----------------++-----------++":{"5":"5/127","22":"451/508","36":"37/508"},"-----+----------------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-----+----------------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----+----------------++------------+":{"36":"1"},"-----+----------------++-------------+":{"35":"17/37","37":"20/37"},"-----+----------------++---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"-----+----------------+-":{"22":"20/21","23":"1/21"},"-----+-----------------++":{"21":"3/20","24":"17/20"},"-----+-----------------+-+":{"21":"1/18","25":"17/18"},"-----+-----------------+--+":{"21":"1/18","26":"17/18"},"-----+-----------------+---+":{"21":"1/2","27":"1/2"},"-----+-----------------+----+":{"22":"1/2","28":"1/2"},"-----+-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+-----+++++++-+-":{"3":"10/697","28":"229/246","29":"59/2091","38":"37/1394"},"-----+-----------------+-----+++++++--":{"4":"1073/2040","5":"7/510","22":"569/1360","30":"1/68","37":"37/1360"},"-----+-----------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-----+-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-----+-----------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-----+-----------------+-----++-":{"5":"703/32620","16":"26011/65240","29":"323/32620","30":"791/9320","31":"113/233"},"-----+-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+-----+-+++++-+-":{"3":"10/1067","28":"11893/12804","29":"229/6402","30":"37/4268","38":"37/2134"},"-----+-----------------+-----+-+++++--":{"4":"403/1410","5":"4/705","22":"629/940","29":"1/47","37":"17/940"},"-----+-----------------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----+-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----+-----------------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-----+-----------------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"-----+-----------------+------+++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+------++++++-+-":{"3":"10/697","23":"59/2091","28":"229/246","38":"37/1394"},"-----+-----------------+------++++++--":{"4":"44561/51501","5":"1306/51501","29":"569/17167","30":"629/17167","37":"680/17167"},"-----+-----------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-----+-----------------+------++++-":{"31":"1/2","34":"1/2"},"-----+-----------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"-----+-----------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-----+-----------------+------+-":{"4":"26011/29871","5":"1406/29871","29":"19/9957","30":"119/9957","31":"680/9957"},"-----+-----------------+-------++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+-------+++++-+-":{"3":"1110/79507","23":"2290/79507","28":"74000/79507","30":"107/159014","38":"4107/159014"},"-----+-----------------+-------+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"-----+-----------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----+-----------------+-------+++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----+-----------------+-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-----+-----------------+--------+++++":{"22":"40/41","36":"1/41"},"-----+-----------------+--------++++-+-":{"3":"550/39833","23":"1153/39833","28":"74011/79666","31":"107/39833","38":"2035/79666"},"-----+-----------------+--------++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"-----+-----------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-----+-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----------------+--------+-":{"32":"17/18","33":"1/18"},"-----+-----------------+---------++++":{"22":"40/41","36":"1/41"},"-----+-----------------+---------+++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"-----+-----------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-----+-----------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"-----+-----------------+---------+-":{"3":"37/497","5":"37/497","21":"3/497","33":"20/497","34":"400/497"},"-----+-----------------+----------+++":{"22":"40/41","36":"1/41"},"-----+-----------------+----------++-+":{"5":"74/4321","23":"108/4321","32":"22467/43210","34":"8777/21605","37":"1369/43210"},"-----+-----------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----+-----------------+----------+-":{"34":"20/21","35":"1/21"},"-----+-----------------+-----------++":{"22":"40/41","36":"1/41"},"-----+-----------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-----+-----------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----+-----------------+------------+":{"36":"1"},"-----+-----------------+-------------+":{"35":"17/37","37":"20/37"},"-----+-----------------+---------------":{"5":"39059/1252187","14":"1041501/1252187","21":"27441/1252187","35":"60220/1252187","38":"83966/1252187"},"-----+------------------+":{"2":"25493/28802","5":"2067/28802","23":"851/28802","24":"391/28802"},"-----+-------------------+":{"21":"1/18","25":"17/18"},"-----+--------------------+":{"23":"1/21","26":"20/21"},"-----+---------------------+":{"3":"1/3","5":"1/3","23":"20/111","27":"17/111"},"-----+----------------------+":{"23":"1/21","28":"20/21"},"-----+-----------------------+":{"23":"1/2","29":"1/2"},"-----+------------------------+++++++":{"36":"1"},"-----+------------------------++++++-+-":{"3":"613/7484","14":"3893/7484","29":"315/1871","38":"859/3742"},"-----+------------------------++++++--":{"2":"99641/135274","5":"259/135274","23":"13087/135274","30":"3910/67637","37":"14467/135274"},"-----+------------------------+++++-":{"30":"17/54","35":"37/54"},"-----+------------------------++++-":{"30":"1/38","34":"37/38"},"-----+------------------------+++-":{"23":"569/1538","30":"170/769","33":"629/1538"},"-----+------------------------++-":{"30":"2/39","32":"37/39"},"-----+------------------------+-":{"4":"26011/29667","5":"1406/29667","23":"19/9889","30":"102/9889","31":"629/9889"},"-----+-------------------------++++++":{"22":"40/41","36":"1/41"},"-----+-------------------------+++++-+-":{"3":"1/52","28":"289/312","38":"17/312"},"-----+-------------------------+++++---":{"3":"1/52","28":"289/312","37":"85/4446","38":"629/17784"},"-----+-------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----+-------------------------+++-":{"31":"1/2","34":"1/2"},"-----+-------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----+-------------------------+-":{"2":"1369/2285","5":"111/2285","23":"23/2285","31":"391/4570","32":"1173/4570"},"-----+--------------------------+++++":{"22":"40/41","36":"1/41"},"-----+--------------------------++++-+-":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"-----+--------------------------++++---":{"3":"1/1412","28":"2363/2824","31":"85/706","38":"119/2824"},"-----+--------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-----+--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------------------+-":{"32":"17/18","33":"1/18"},"-----+---------------------------++++":{"22":"40/41","36":"1/41"},"-----+---------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"-----+---------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-----+---------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"-----+---------------------------+-":{"3":"37/434","5":"37/434","23":"3/434","33":"17/434","34":"170/217"},"-----+----------------------------+++":{"22":"40/41","36":"1/41"},"-----+----------------------------++-+":{"4":"180/191","5":"10/191","33":"1/382","37":"1/382"},"-----+----------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----+----------------------------+-":{"34":"20/21","35":"1/21"},"-----+-----------------------------++":{"22":"40/41","36":"1/41"},"-----+-----------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"-----+-----------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----+------------------------------+":{"36":"1"},"-----+-------------------------------+":{"35":"17/37","37":"20/37"},"-----+---------------------------------":{"5":"42119/1312109","14":"1096581/1312109","23":"27441/1312109","35":"191/4219","38":"86567/1312109"},"------+":{"5":"3/23","6":"20/23"},"-------+":{"3":"1/18","7":"17/18"},"--------+":{"5":"1/21","8":"20/21"},"---------+":{"5":"17/37","9":"20/37"},"----------+":{"5":"1/21","10":"20/21"},"-----------+":{"5":"1/2","11":"1/2"},"------------+":{"5":"3/23","12":"20/23"},"-------------+":{"3":"1/18","13":"17/18"},"--------------+":{"3":"1/18","14":"17/18"},"---------------+":{"11":"17/37","15":"20/37"},"----------------+":{"11":"1/21","16":"20/21"},"-----------------+":{"11":"1/2","17":"1/2"},"------------------+++++++++++++++++++":{"36":"1"},"------------------++++++++++++++++++-+":{"24":"17/54","37":"37/54"},"------------------++++++++++++++++++--+":{"24":"1/4","30":"1/4","38":"1/2"},"------------------+++++++++++++++++-":{"29":"1/2","35":"1/2"},"------------------++++++++++++++++-":{"30":"1/38","34":"37/38"},"------------------+++++++++++++++-":{"27":"1/2","33":"1/2"},"------------------++++++++++++++-":{"24":"2/39","32":"37/39"},"------------------+++++++++++++-":{"25":"1/2","31":"1/2"},"------------------++++++++++++-":{"24":"1/2","30":"1/2"},"------------------+++++++++++-":{"24":"17/54","29":"37/54"},"------------------++++++++++-":{"24":"1/38","28":"37/38"},"------------------+++++++++-":{"11":"569/1878","18":"9673/69486","24":"6800/34743","27":"340/939"},"------------------++++++++-":{"24":"2/39","26":"37/39"},"------------------+++++++-":{"24":"1/4","25":"3/4"},"------------------++++++-++++++++++++":{"22":"817/2304","24":"149/1152","31":"911/2304","36":"139/1152"},"------------------++++++-+++++++++++-+":{"18":"19/118","24":"10/59","25":"30/59","37":"19/118"},"------------------++++++-++++++++++-":{"28":"20/21","35":"1/21"},"------------------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"------------------++++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"------------------++++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"------------------++++++-++++++-":{"16":"19/66","30":"7/66","31":"20/33"},"------------------++++++-+++++-++++++":{"30":"1/6","31":"3/4","36":"1/12"},"------------------++++++-+++++-+++++-+":{"25":"2/3","30":"4/27","36":"1/18","37":"10/77"},"------------------++++++-+++++-++++-":{"28":"20/21","35":"1/21"},"------------------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"------------------++++++-+++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"------------------++++++-+++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"------------------++++++-+++++--":{"25":"1/2","31":"1/2"},"------------------++++++-++++-":{"26":"20/21","29":"1/21"},"------------------++++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"------------------++++++-++-":{"16":"41/63","25":"37/126","27":"1/18"},"------------------++++++-+-":{"25":"1/2","26":"1/2"},"------------------++++++--+++++++++++":{"18":"10/77","25":"10947/14630","30":"883/7315","36":"17/14630"},"------------------++++++--++++++++++-+":{"18":"43/326","25":"2310/3097","30":"370/3097","37":"17/6194"},"------------------++++++--+++++++++-":{"28":"20/21","35":"1/21"},"------------------++++++--++++++++-":{"31":"1/2","34":"1/2"},"------------------++++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"------------------++++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"------------------++++++--+++++-":{"16":"19/66","30":"7/66","31":"20/33"},"------------------++++++--++++-++++++":{"18":"133/2172","25":"1093/2172","31":"883/2172","36":"21/724"},"------------------++++++--++++-+++++-+":{"19":"133/230","25":"73/230","31":"3/230","37":"21/230"},"------------------++++++--++++-++++-":{"28":"20/21","35":"1/21"},"------------------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"------------------++++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"------------------++++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"------------------++++++--++++--+++++":{"31":"13/34","32":"19/34","36":"1/17"},"------------------++++++--++++--++++-+":{"19":"20/99","31":"19/53","32":"7/19","37":"7/99"},"------------------++++++--++++--+++-":{"28":"20/21","35":"1/21"},"------------------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"------------------++++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"------------------++++++--++++---":{"26":"1/2","32":"1/2"},"------------------++++++--+++-":{"26":"20/21","29":"1/21"},"------------------++++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"------------------++++++--+-":{"26":"17/18","27":"1/18"},"------------------++++++---++++":{"16":"33/100","18":"4/91","26":"45/77","30":"3/74"},"------------------++++++---+++-+":{"18":"7/102","25":"53/204","26":"21/68","31":"37/102"},"------------------++++++---+++--+++++":{"18":"3/94","26":"15/29","32":"43/97","36":"1/100"},"------------------++++++---+++--++++-+":{"19":"39/154","26":"71/154","32":"41/154","37":"3/154"},"------------------++++++---+++--++++---":{"5":"30/1793","19":"185/1793","26":"1192/1793","28":"661/3586","38":"111/3586"},"------------------++++++---+++--+++-":{"28":"20/21","35":"1/21"},"------------------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"------------------++++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"------------------++++++---+++---++++":{"22":"13/24","32":"5/12","36":"1/24"},"------------------++++++---+++---+++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"------------------++++++---+++---+++---":{"5":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"------------------++++++---+++---++-":{"28":"20/21","35":"1/21"},"------------------++++++---+++---+-":{"28":"1/2","34":"1/2"},"------------------++++++---+++----":{"27":"1/2","33":"1/2"},"------------------++++++---++-":{"26":"1/9","28":"23/27","29":"1/27"},"------------------++++++---+-":{"24":"1/202","27":"17/303","28":"569/606"},"------------------++++++----+++":{"16":"18653/23102","18":"740/11551","27":"800/11551","30":"1369/23102"},"------------------++++++----++-+":{"16":"1307/2261","18":"37/646","27":"20/323","31":"1369/4522"},"------------------++++++----++--+":{"18":"1/54","27":"14/243","28":"169/243","32":"37/162"},"------------------++++++----++---++++":{"22":"10/11","27":"1/22","36":"1/22"},"------------------++++++----++---+++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"------------------++++++----++---+++---":{"5":"10/2187","19":"185/6561","27":"1192/19683","28":"35359/39366","38":"37/4374"},"------------------++++++----++---++-":{"28":"20/21","35":"1/21"},"------------------++++++----++---+-":{"27":"1/39","28":"37/78","33":"1/39","34":"37/78"},"------------------++++++----++----+++":{"22":"10/11","33":"1/22","36":"1/22"},"------------------++++++----++----++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"------------------++++++----++----++---":{"5":"10/2187","19":"185/6561","27":"1192/19683","28":"35359/39366","38":"37/4374"},"------------------++++++----++----+-":{"28":"20/21","35":"1/21"},"------------------++++++----++-----":{"28":"1/2","34":"1/2"},"------------------++++++----+-":{"28":"20/21","29":"1/21"},"------------------++++++-----++":{"16":"18653/23102","18":"740/11551","27":"800/11551","30":"1369/23102"},"------------------++++++-----+-+":{"16":"1307/2261","18":"37/646","27":"20/323","31":"1369/4522"},"------------------++++++-----+--+":{"18":"1/38","28":"37/57","32":"37/114"},"------------------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"------------------++++++-----+----+++":{"22":"10/11","33":"1/22","36":"1/22"},"------------------++++++-----+----++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"------------------++++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"------------------++++++-----+----+-":{"28":"37/78","29":"1/39","34":"37/78","35":"1/39"},"------------------++++++-----+-----++":{"22":"23/44","34":"5/11","36":"1/44"},"------------------++++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"------------------++++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"------------------++++++-----+------":{"29":"1/2","35":"1/2"},"------------------++++++------+":{"18":"9/1067","20":"907/2134","26":"1147/2134","30":"31/1067"},"------------------++++++-------+":{"18":"37/766","29":"20/383","31":"689/766"},"------------------++++++--------+":{"18":"37/766","29":"20/383","32":"689/766"},"------------------++++++---------+":{"18":"37/114","27":"10/57","29":"10/57","33":"37/114"},"------------------++++++----------+":{"18":"37/766","29":"20/383","34":"689/766"},"------------------++++++-----------++":{"22":"451/488","29":"5/122","36":"17/488"},"------------------++++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"------------------++++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"------------------++++++------------+":{"36":"1"},"------------------++++++-------------+":{"35":"17/37","37":"20/37"},"------------------++++++---------------":{"14":"400/509","35":"49/509","38":"60/509"},"------------------+++++-":{"18":"17/54","23":"37/54"},"------------------++++-":{"18":"1/38","22":"37/38"},"------------------+++-":{"18":"20/57","21":"37/57"},"------------------++-":{"18":"2/39","20":"37/39"},"------------------+-":{"18":"1/4","19":"3/4"},"-------------------++++++":{"18":"1/2","24":"1/2"},"-------------------+++++-++++++++++++":{"22":"817/2304","24":"149/1152","31":"911/2304","36":"139/1152"},"-------------------+++++-+++++++++++-+":{"24":"1/80","25":"3/4","37":"19/80"},"-------------------+++++-++++++++++-":{"28":"20/21","35":"1/21"},"-------------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-------------------+++++-++++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-------------------+++++-+++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-------------------+++++-++++++-":{"16":"19/66","30":"7/66","31":"20/33"},"-------------------+++++-+++++-":{"16":"17/2156","18":"10/77","25":"400/539","30":"37/308"},"-------------------+++++-++++-":{"26":"20/21","29":"1/21"},"-------------------+++++-+++-":{"4":"5/12","25":"1/12","28":"1/2"},"-------------------+++++-++-":{"16":"41/63","25":"37/126","27":"1/18"},"-------------------+++++-+-":{"25":"1/2","26":"1/2"},"-------------------+++++--+++++++++++":{"22":"10/21","25":"3/7","30":"3/76","36":"1/18"},"-------------------+++++--++++++++++-+":{"19":"43/74","25":"457/1406","30":"3/703","37":"63/703"},"-------------------+++++--+++++++++-":{"28":"20/21","35":"1/21"},"-------------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-------------------+++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"-------------------+++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"-------------------+++++--+++++-":{"16":"19/66","30":"7/66","31":"20/33"},"-------------------+++++--++++-++++++":{"22":"133/382","25":"149/382","31":"79/382","36":"21/382"},"-------------------+++++--++++-+++++-+":{"19":"133/230","25":"73/230","31":"3/230","37":"21/230"},"-------------------+++++--++++-++++-":{"28":"20/21","35":"1/21"},"-------------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-------------------+++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"-------------------+++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"-------------------+++++--++++--+++++":{"18":"37/939","31":"631/1878","32":"1093/1878","36":"40/939"},"-------------------+++++--++++--++++-+":{"19":"20/99","31":"19/53","32":"7/19","37":"7/99"},"-------------------+++++--++++--+++-":{"28":"20/21","35":"1/21"},"-------------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-------------------+++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-------------------+++++--++++---":{"18":"3/86","26":"14/43","28":"9/43","32":"37/86"},"-------------------+++++--+++-":{"26":"20/21","29":"1/21"},"-------------------+++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"-------------------+++++--+-":{"26":"17/18","27":"1/18"},"-------------------+++++---++++":{"16":"53/262","19":"30/131","26":"70/131","30":"9/262"},"-------------------+++++---+++-+":{"19":"11/59","26":"10/23","30":"3/92","31":"9/26"},"-------------------+++++---+++--+++++":{"22":"13/46","26":"21/46","32":"11/46","36":"1/46"},"-------------------+++++---+++--++++-+":{"19":"39/154","26":"71/154","32":"41/154","37":"3/154"},"-------------------+++++---+++--++++---":{"5":"30/1793","19":"185/1793","26":"1192/1793","28":"661/3586","38":"111/3586"},"-------------------+++++---+++--+++-":{"28":"20/21","35":"1/21"},"-------------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-------------------+++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"-------------------+++++---+++---++++":{"22":"13/24","32":"5/12","36":"1/24"},"-------------------+++++---+++---+++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"-------------------+++++---+++---+++---":{"5":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"-------------------+++++---+++---++-":{"28":"20/21","35":"1/21"},"-------------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-------------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-------------------+++++---++-":{"18":"9/74","19":"3/4","27":"323/5476","29":"95/1369"},"-------------------+++++---+-":{"18":"3/88","19":"37/176","27":"19/528","28":"95/132"},"-------------------+++++----+++":{"16":"1307/2298","19":"370/1149","27":"70/1149","30":"37/766"},"-------------------+++++----++-+":{"16":"176/441","19":"37/126","27":"1/18","31":"37/147"},"-------------------+++++----++--+":{"19":"1/6","27":"1/18","28":"4/9","32":"1/3"},"-------------------+++++----++---++++":{"22":"10/11","27":"1/22","36":"1/22"},"-------------------+++++----++---+++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"-------------------+++++----++---+++---":{"5":"10/2187","19":"185/6561","27":"1192/19683","28":"35359/39366","38":"37/4374"},"-------------------+++++----++---++-":{"28":"20/21","35":"1/21"},"-------------------+++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"-------------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-------------------+++++----+-":{"28":"20/21","29":"1/21"},"-------------------+++++-----++":{"16":"1307/2298","19":"370/1149","27":"70/1149","30":"37/766"},"-------------------+++++-----+-+":{"16":"176/441","19":"37/126","27":"1/18","31":"37/147"},"-------------------+++++-----+--+":{"19":"1/7","28":"4/7","32":"2/7"},"-------------------+++++-----+---++++":{"22":"10/11","27":"1/22","36":"1/22"},"-------------------+++++-----+---+++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"-------------------+++++-----+---+++---":{"19":"5/62","28":"111/124","38":"3/124"},"-------------------+++++-----+---++-":{"19":"6/29","28":"21/29","33":"55/1073","35":"19/1073"},"-------------------+++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"-------------------+++++-----+----+++":{"22":"10/11","33":"1/22","36":"1/22"},"-------------------+++++-----+----++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"-------------------+++++-----+----++---":{"19":"5/62","28":"111/124","38":"3/124"},"-------------------+++++-----+----+-":{"19":"1/14","28":"1/4","34":"55/84","35":"1/42"},"-------------------+++++-----+-----++":{"22":"23/44","34":"5/11","36":"1/44"},"-------------------+++++-----+-----+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-------------------+++++-----+-----+---":{"19":"5/62","28":"111/124","38":"3/124"},"-------------------+++++-----+------":{"29":"1/2","35":"1/2"},"-------------------+++++------+":{"20":"111/143","29":"9/143","30":"23/143"},"-------------------+++++-------+":{"19":"703/4789","29":"133/4789","30":"499/4789","31":"3454/4789"},"-------------------+++++--------+":{"19":"37/147","29":"1/21","32":"103/147"},"-------------------+++++---------+":{"19":"37/50","27":"1/150","29":"2/15","33":"3/25"},"-------------------+++++----------+++":{"22":"451/488","29":"5/122","36":"17/488"},"-------------------+++++----------++-+":{"19":"2/31","32":"141/310","34":"71/155","37":"7/310"},"-------------------+++++----------++---":{"19":"5/62","28":"111/124","38":"3/124"},"-------------------+++++----------+-":{"34":"20/21","35":"1/21"},"-------------------+++++-----------++":{"22":"451/488","29":"5/122","36":"17/488"},"-------------------+++++-----------+-+":{"19":"7/73","32":"60/73","37":"6/73"},"-------------------+++++-----------+---":{"19":"5/62","28":"111/124","38":"3/124"},"-------------------+++++------------+":{"36":"1"},"-------------------+++++-------------+":{"35":"17/37","37":"20/37"},"-------------------+++++---------------":{"14":"400/509","35":"49/509","38":"60/509"},"-------------------++++-":{"4":"103/126","19":"17/126","23":"1/21"},"-------------------+++-":{"20":"1/2","22":"1/2"},"-------------------++-":{"10":"41/63","19":"37/126","21":"1/18"},"-------------------+-":{"19":"1/2","20":"1/2"},"--------------------+++++":{"19":"3/4","24":"1/4"},"--------------------++++-+":{"19":"1/2","25":"1/2"},"--------------------++++--+++++++++++":{"19":"43/106","22":"29/53","36":"5/106"},"--------------------++++--++++++++++-+-":{"37":"1/2","38":"1/2"},"--------------------++++--+++++++++-":{"28":"20/21","35":"1/21"},"--------------------++++--++++++++-":{"31":"1/2","34":"1/2"},"--------------------++++--+++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--------------------++++--++++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--------------------++++--+++++-":{"16":"19/66","30":"7/66","31":"20/33"},"--------------------++++--++++-++++++":{"19":"1711/4562","22":"1283/2281","30":"50/2281","36":"185/4562"},"--------------------++++--++++-+++++-+-":{"19":"171/1076","28":"1197/2152","30":"285/2152","37":"41/538","38":"41/538"},"--------------------++++--++++-++++-":{"28":"20/21","35":"1/21"},"--------------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--------------------++++--++++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--------------------++++--++++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--------------------++++--++++--+++++":{"19":"27/83","22":"49/92","31":"6/55","36":"2/61"},"--------------------++++--++++--++++-+":{"19":"1/8","26":"73/136","31":"41/136","37":"5/136"},"--------------------++++--++++--+++-":{"28":"20/21","35":"1/21"},"--------------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++--++++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--------------------++++--++++---":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--------------------++++--+++-":{"26":"20/21","29":"1/21"},"--------------------++++--++-":{"4":"1/4","26":"1/4","28":"1/2"},"--------------------++++--+-":{"26":"17/18","27":"1/18"},"--------------------++++---++++++++++":{"19":"43/106","22":"29/53","36":"5/106"},"--------------------++++---+++++++++-+-":{"20":"57/118","26":"57/118","37":"1/59","38":"1/59"},"--------------------++++---++++++++-":{"28":"20/21","35":"1/21"},"--------------------++++---+++++++-":{"31":"1/2","34":"1/2"},"--------------------++++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"--------------------++++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"--------------------++++---++++-":{"16":"19/66","30":"7/66","31":"20/33"},"--------------------++++---+++-++++++":{"19":"1711/4562","22":"1283/2281","30":"50/2281","36":"185/4562"},"--------------------++++---+++-+++++-+-":{"19":"171/1076","28":"1197/2152","30":"285/2152","37":"41/538","38":"41/538"},"--------------------++++---+++-++++-":{"28":"20/21","35":"1/21"},"--------------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--------------------++++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"--------------------++++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"--------------------++++---+++--+++++":{"19":"27/83","22":"49/92","31":"6/55","36":"2/61"},"--------------------++++---+++--++++-+-":{"19":"57/422","28":"399/844","31":"285/844","37":"23/844","38":"23/844"},"--------------------++++---+++--++++---":{"5":"5/127","19":"309/5080","26":"2879/5080","31":"661/2540","38":"37/508"},"--------------------++++---+++--+++-":{"28":"20/21","35":"1/21"},"--------------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--------------------++++---+++---++++":{"22":"13/24","32":"5/12","36":"1/24"},"--------------------++++---+++---+++-+":{"27":"2/165","32":"911/1650","34":"31/75","37":"37/1650"},"--------------------++++---+++---+++---":{"5":"10/721","28":"467/1442","32":"459/721","38":"37/1442"},"--------------------++++---+++---++-":{"28":"20/21","35":"1/21"},"--------------------++++---+++---+-":{"28":"1/2","34":"1/2"},"--------------------++++---+++----":{"19":"1/8","28":"5/6","33":"1/24"},"--------------------++++---++-":{"19":"3/14","20":"9/14","27":"17/259","29":"20/259"},"--------------------++++---+-":{"18":"1/202","27":"17/303","28":"569/606"},"--------------------++++----+++":{"16":"169/1006","20":"370/503","27":"30/503","30":"37/1006"},"--------------------++++----++-+":{"20":"7/18","27":"1/18","28":"4/9","31":"1/9"},"--------------------++++----++--+++++":{"22":"370/613","27":"63/1226","32":"200/613","36":"23/1226"},"--------------------++++----++--++++-+":{"20":"341/406","27":"19/406","32":"15/203","37":"8/203"},"--------------------++++----++--++++---":{"5":"10/1077","27":"1363/22617","28":"39091/45234","31":"370/7539","38":"37/2154"},"--------------------++++----++--+++-":{"28":"20/21","35":"1/21"},"--------------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"--------------------++++----++---++++":{"22":"10/11","27":"1/22","36":"1/22"},"--------------------++++----++---+++-+":{"29":"2/135","32":"791/1350","34":"251/675","37":"37/1350"},"--------------------++++----++---+++---":{"5":"30/6191","27":"1007/18573","28":"32399/37146","32":"370/6191","38":"111/12382"},"--------------------++++----++---++-":{"28":"20/21","35":"1/21"},"--------------------++++----++---+-":{"18":"1/59","27":"1/59","28":"77/118","34":"37/118"},"--------------------++++----++----":{"19":"1/8","28":"5/6","33":"1/24"},"--------------------++++----+-":{"28":"20/21","29":"1/21"},"--------------------++++-----++":{"16":"169/1006","20":"370/503","27":"30/503","30":"37/1006"},"--------------------++++-----+-+":{"20":"19/120","21":"1/40","28":"7/10","31":"7/60"},"--------------------++++-----+--+++++":{"22":"370/613","27":"63/1226","32":"200/613","36":"23/1226"},"--------------------++++-----+--++++-+":{"20":"2/5","28":"19/40","32":"9/80","37":"1/80"},"--------------------++++-----+--++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"--------------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"--------------------++++-----+---++++":{"22":"10/11","27":"1/22","36":"1/22"},"--------------------++++-----+---+++-+":{"29":"2/135","32":"791/1350","34":"251/675","37":"37/1350"},"--------------------++++-----+---+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++-----+---++-":{"28":"37/41","29":"2/41","33":"1/41","35":"1/41"},"--------------------++++-----+---+-":{"10":"1/8","33":"1/24","34":"5/6"},"--------------------++++-----+----+++":{"22":"10/11","33":"1/22","36":"1/22"},"--------------------++++-----+----++-+":{"29":"2/135","32":"791/1350","34":"251/675","37":"37/1350"},"--------------------++++-----+----++---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++-----+----+-":{"19":"37/271","28":"629/813","29":"55/813","35":"6/271"},"--------------------++++-----+-----":{"19":"3/5","29":"21/185","33":"16/185","34":"1/5"},"--------------------++++------+":{"20":"111/143","29":"9/143","30":"23/143"},"--------------------++++-------+":{"20":"703/1545","29":"19/515","30":"29/515","31":"698/1545"},"--------------------++++--------+++++":{"22":"259/394","29":"9/197","32":"113/394","36":"2/197"},"--------------------++++--------++++-+":{"20":"251/409","29":"19/409","32":"273/818","37":"5/818"},"--------------------++++--------++++---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--------------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++--------+-":{"32":"17/18","33":"1/18"},"--------------------++++---------++++":{"22":"451/488","29":"5/122","36":"17/488"},"--------------------++++---------+++-+":{"20":"2/11","32":"49/110","34":"19/55","37":"3/110"},"--------------------++++---------+++---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"--------------------++++---------+-":{"23":"1/143","27":"1/143","33":"23/429","34":"400/429"},"--------------------++++----------+++":{"22":"451/488","29":"5/122","36":"17/488"},"--------------------++++----------++-+":{"20":"2/11","32":"49/110","34":"19/55","37":"3/110"},"--------------------++++----------++---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++----------+-":{"34":"20/21","35":"1/21"},"--------------------++++-----------++":{"22":"451/488","29":"5/122","36":"17/488"},"--------------------++++-----------+-+":{"20":"7/29","32":"20/29","37":"2/29"},"--------------------++++-----------+---":{"20":"5/24","28":"37/48","38":"1/48"},"--------------------++++------------+":{"36":"1"},"--------------------++++-------------+":{"35":"17/37","37":"20/37"},"--------------------++++---------------":{"14":"400/509","35":"49/509","38":"60/509"},"--------------------+++-":{"4":"23/42","20":"17/42","23":"1/21"},"--------------------++-":{"19":"1/10","20":"1/2","22":"2/5"},"--------------------+-":{"20":"17/18","21":"1/18"},"---------------------++++":{"19":"3/4","24":"1/4"},"---------------------+++-+":{"20":"1/2","25":"1/2"},"---------------------+++--+":{"20":"1/2","26":"1/2"},"---------------------+++---++++++++++":{"19":"43/106","22":"29/53","36":"5/106"},"---------------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"---------------------+++---++++++++-":{"28":"20/21","35":"1/21"},"---------------------+++---+++++++-":{"31":"1/2","34":"1/2"},"---------------------+++---++++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---------------------+++---+++++-":{"28":"31/66","30":"1/66","32":"17/33"},"---------------------+++---++++-":{"16":"19/66","30":"7/66","31":"20/33"},"---------------------+++---+++-++++++":{"19":"1711/4562","22":"1283/2281","30":"50/2281","36":"185/4562"},"---------------------+++---+++-+++++-+-":{"20":"171/484","28":"513/968","30":"57/968","37":"7/242","38":"7/242"},"---------------------+++---+++-+++++---":{"5":"70/2059","20":"1445/2059","28":"555/4118","30":"137/2059","38":"259/4118"},"---------------------+++---+++-++++-":{"28":"20/21","35":"1/21"},"---------------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"---------------------+++---+++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---------------------+++---+++-+-":{"28":"2/5","31":"1/10","32":"1/2"},"---------------------+++---+++--+++++":{"19":"27/83","22":"49/92","31":"6/55","36":"2/61"},"---------------------+++---+++--++++-+-":{"19":"57/422","28":"399/844","31":"285/844","37":"23/844","38":"23/844"},"---------------------+++---+++--++++---":{"5":"10/1077","20":"1363/3231","28":"823/2154","31":"548/3231","38":"37/2154"},"---------------------+++---+++--+++-":{"28":"20/21","35":"1/21"},"---------------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++---+++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---------------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---------------------+++---++-":{"20":"3/10","22":"3/5","27":"17/370","29":"2/37"},"---------------------+++---+-":{"18":"1/202","27":"17/303","28":"569/606"},"---------------------+++----+++++++++":{"22":"10/11","27":"5/88","30":"2/75","36":"1/100"},"---------------------+++----++++++++-+-":{"5":"10/337","27":"89/1011","28":"1673/2022","38":"37/674"},"---------------------+++----++++++++---":{"5":"10/337","27":"89/1011","28":"1673/2022","37":"370/19209","38":"1369/38418"},"---------------------+++----+++++++-":{"28":"20/21","35":"1/21"},"---------------------+++----++++++-":{"31":"1/2","34":"1/2"},"---------------------+++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"---------------------+++----++++-":{"27":"31/669","28":"1147/1338","30":"3/446","32":"20/223"},"---------------------+++----+++-":{"16":"19/66","30":"7/66","31":"20/33"},"---------------------+++----++-++++++":{"22":"1110/1399","27":"149/2798","31":"200/1399","36":"29/2798"},"---------------------+++----++-+++++-+-":{"27":"57/1180","28":"2109/2360","30":"57/2360","37":"1/59","38":"1/59"},"---------------------+++----++-+++++---":{"5":"10/707","27":"289/4242","28":"7453/8484","30":"37/2828","38":"37/1414"},"---------------------+++----++-++++-":{"28":"20/21","35":"1/21"},"---------------------+++----++-+++-":{"31":"1/2","34":"1/2"},"---------------------+++----++-++-":{"28":"41/45","31":"1/30","33":"1/18"},"---------------------+++----++-+-":{"27":"4/93","28":"74/93","31":"3/62","32":"7/62"},"---------------------+++----++--+++++":{"22":"370/613","27":"63/1226","32":"200/613","36":"23/1226"},"---------------------+++----++--++++-+-":{"27":"19/406","28":"703/812","31":"57/812","37":"1/116","38":"1/116"},"---------------------+++----++--++++---":{"5":"10/1077","27":"1363/22617","28":"39091/45234","31":"370/7539","38":"37/2154"},"---------------------+++----++--+++-":{"28":"20/21","35":"1/21"},"---------------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++----++--+-":{"28":"7/9","32":"1/6","33":"1/18"},"---------------------+++----++---":{"20":"3/16","27":"1/48","28":"2/3","32":"1/8"},"---------------------+++----+-":{"28":"20/21","29":"1/21"},"---------------------+++-----++":{"21":"1/20","28":"37/40","30":"1/40"},"---------------------+++-----+-++++++":{"22":"1110/1399","27":"149/2798","31":"200/1399","36":"29/2798"},"---------------------+++-----+-+++++-+-":{"5":"19/3514","21":"1363/35140","28":"60691/70280","31":"289/3514","38":"703/70280"},"---------------------+++-----+-+++++---":{"5":"19/3514","21":"1363/35140","28":"60691/70280","31":"289/3514","38":"703/70280"},"---------------------+++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"---------------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"---------------------+++-----+-++-":{"21":"82/1893","28":"1517/1893","31":"569/3786","33":"19/3786"},"---------------------+++-----+-+-":{"21":"4/103","28":"74/103","31":"31/206","32":"19/206"},"---------------------+++-----+--+++++":{"22":"370/613","27":"63/1226","32":"200/613","36":"23/1226"},"---------------------+++-----+--++++-+-":{"5":"1/261","21":"20/783","28":"740/783","38":"20/783"},"---------------------+++-----+--++++---":{"5":"1/261","21":"20/783","28":"740/783","38":"20/783"},"---------------------+++-----+--+++-":{"28":"851/1017","29":"46/1017","32":"37/339","35":"1/113"},"---------------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++-----+--+-":{"21":"14/573","28":"259/573","32":"569/1146","33":"31/1146"},"---------------------+++-----+---":{"20":"407/678","21":"5/678","29":"14/339","32":"119/339"},"---------------------+++------+":{"21":"46/217","26":"111/217","29":"37/217","30":"23/217"},"---------------------+++-------+":{"21":"21/137","28":"37/137","29":"19/137","31":"60/137"},"---------------------+++--------+++++":{"22":"259/394","29":"9/197","32":"113/394","36":"2/197"},"---------------------+++--------++++-+-":{"5":"1/261","21":"20/783","28":"740/783","38":"20/783"},"---------------------+++--------++++---":{"5":"1/261","21":"20/783","28":"740/783","38":"20/783"},"---------------------+++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"---------------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++--------+-":{"32":"17/18","33":"1/18"},"---------------------+++---------++++":{"22":"451/488","29":"5/122","36":"17/488"},"---------------------+++---------+++-+":{"21":"2/85","32":"511/850","34":"141/425","37":"37/850"},"---------------------+++---------+++---":{"5":"1/261","21":"20/783","28":"740/783","38":"20/783"},"---------------------+++---------++-":{"22":"3/7","28":"3/7","33":"20/259","35":"17/259"},"---------------------+++---------+-":{"23":"1/143","27":"1/143","33":"23/429","34":"400/429"},"---------------------+++----------+++":{"22":"451/488","29":"5/122","36":"17/488"},"---------------------+++----------++-+":{"21":"10/1447","33":"511/8682","34":"4000/4341","37":"37/2894"},"---------------------+++----------++---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"---------------------+++----------+-":{"34":"20/21","35":"1/21"},"---------------------+++-----------++":{"22":"451/488","29":"5/122","36":"17/488"},"---------------------+++-----------+-+":{"21":"7/227","32":"200/227","37":"20/227"},"---------------------+++-----------+---":{"21":"229/10470","28":"19853/20940","33":"1/349","38":"569/20940"},"---------------------+++------------+":{"36":"1"},"---------------------+++-------------+":{"35":"17/37","37":"20/37"},"---------------------+++---------------":{"14":"400/509","35":"49/509","38":"60/509"},"---------------------++-":{"4":"1/7","22":"17/21","23":"1/21"},"---------------------+-":{"18":"1/202","21":"17/303","22":"569/606"},"----------------------+++":{"21":"3/20","24":"17/20"},"----------------------++-+":{"21":"1/18","25":"17/18"},"----------------------++--+":{"21":"1/18","26":"17/18"},"----------------------++---+":{"21":"1/2","27":"1/2"},"----------------------++----+++++++++":{"21":"43/786","22":"370/393","36":"1/262"},"----------------------++----++++++++-+-":{"5":"10/337","27":"89/1011","28":"1673/2022","38":"37/674"},"----------------------++----++++++++---":{"5":"10/337","27":"89/1011","28":"1673/2022","37":"370/19209","38":"1369/38418"},"----------------------++----+++++++-":{"28":"20/21","35":"1/21"},"----------------------++----++++++-":{"31":"1/2","34":"1/2"},"----------------------++----+++++-":{"28":"569/606","30":"1/202","33":"17/303"},"----------------------++----++++-":{"21":"1/21","28":"37/42","32":"1/14"},"----------------------++----+++-":{"16":"19/66","30":"7/66","31":"20/33"},"----------------------++----++-":{"21":"1/20","28":"37/40","30":"1/40"},"----------------------++----+-":{"21":"1/39","28":"37/39","29":"1/39"},"----------------------++-----++++++++":{"21":"43/786","22":"370/393","36":"1/262"},"----------------------++-----+++++++-+-":{"5":"10/877","28":"4913/5262","29":"89/2631","38":"37/1754"},"----------------------++-----+++++++---":{"5":"3/94","28":"81/94","30":"89/1880","37":"289/5358","38":"547/107160"},"----------------------++-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"----------------------++-----+++++-":{"31":"1/2","34":"1/2"},"----------------------++-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"----------------------++-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"----------------------++-----++-":{"16":"19/66","30":"7/66","31":"20/33"},"----------------------++-----+-++++++":{"21":"43/786","22":"370/393","36":"1/262"},"----------------------++-----+-+++++-+-":{"5":"10/1247","28":"13933/14964","29":"289/7482","30":"37/4988","38":"37/2494"},"----------------------++-----+-+++++---":{"5":"1/61","28":"170/183","37":"200/10431","38":"370/10431"},"----------------------++-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----------------------++-----+-+++-":{"31":"1/2","34":"1/2"},"----------------------++-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"----------------------++-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"----------------------++-----+--+++++":{"21":"149/2778","22":"1295/1389","31":"5/463","36":"3/926"},"----------------------++-----+--++++-+-":{"5":"10/1617","28":"61771/67914","29":"1363/33957","31":"370/11319","38":"37/3234"},"----------------------++-----+--++++---":{"5":"1/1661","28":"1390/1661","31":"200/1661","38":"70/1661"},"----------------------++-----+--+++-":{"21":"37/3851","28":"10693/11553","29":"689/11553","35":"20/3851"},"----------------------++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----------------------++-----+--+-":{"21":"1/83","28":"229/249","29":"569/9213","33":"20/3071"},"----------------------++-----+---":{"21":"17/73","29":"17/73","30":"8/97","32":"37/82"},"----------------------++------+":{"22":"37/40","29":"1/20","30":"1/40"},"----------------------++-------++++++":{"22":"5217/6322","29":"149/3161","31":"791/6322","36":"8/3161"},"----------------------++-------+++++-+-":{"5":"550/43399","23":"1363/43399","28":"80131/86798","31":"403/43399","38":"2035/86798"},"----------------------++-------+++++---":{"5":"1/61","28":"170/183","37":"200/10431","38":"370/10431"},"----------------------++-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"----------------------++-------+++-":{"31":"1/2","34":"1/2"},"----------------------++-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"----------------------++-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"----------------------++--------+++++":{"22":"259/394","29":"9/197","32":"113/394","36":"2/197"},"----------------------++--------++++-+-":{"5":"9/749","23":"200/6741","28":"6290/6741","38":"170/6741"},"----------------------++--------++++---":{"5":"1/1661","28":"1390/1661","31":"200/1661","38":"70/1661"},"----------------------++--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"----------------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----------------------++--------+-":{"32":"17/18","33":"1/18"},"----------------------++---------++++":{"21":"791/15702","22":"7400/7851","29":"10/2617","36":"17/5234"},"----------------------++---------+++-+":{"21":"1/30","22":"47/60","32":"1/6","37":"1/60"},"----------------------++---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"----------------------++---------++-":{"21":"1/20","22":"37/40","33":"17/1480","35":"1/74"},"----------------------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"----------------------++----------+++":{"21":"7/132","22":"1369/1452","33":"1/484","36":"1/484"},"----------------------++----------++-+":{"23":"10/1237","33":"451/7422","34":"3400/3711","37":"37/2474"},"----------------------++----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----------------------++----------+-":{"34":"20/21","35":"1/21"},"----------------------++-----------++":{"21":"7/132","22":"1369/1452","33":"1/484","36":"1/484"},"----------------------++-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"----------------------++-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----------------------++------------+":{"36":"1"},"----------------------++-------------+":{"35":"17/37","37":"20/37"},"----------------------++---------------":{"14":"400/509","35":"49/509","38":"60/509"},"----------------------+-":{"22":"20/21","23":"1/21"},"-----------------------++":{"21":"3/20","24":"17/20"},"-----------------------+-+":{"21":"1/18","25":"17/18"},"-----------------------+--+":{"21":"1/18","26":"17/18"},"-----------------------+---+":{"18":"1/202","22":"569/606","27":"17/303"},"-----------------------+----+":{"22":"1/2","28":"1/2"},"-----------------------+-----++++++++":{"22":"40/41","36":"1/41"},"-----------------------+-----+++++++-+-":{"5":"10/877","28":"4913/5262","29":"89/2631","38":"37/1754"},"-----------------------+-----+++++++--":{"5":"310/10071","22":"310/373","30":"281/10071","32":"1073/20142","37":"1147/20142"},"-----------------------+-----++++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-----------------------+-----+++++-":{"31":"1/2","34":"1/2"},"-----------------------+-----++++-":{"28":"569/646","30":"37/646","33":"20/323"},"-----------------------+-----+++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-----------------------+-----++-":{"16":"19/66","30":"7/66","31":"20/33"},"-----------------------+-----+-++++++":{"22":"40/41","36":"1/41"},"-----------------------+-----+-+++++-+-":{"5":"10/1247","28":"13933/14964","29":"289/7482","30":"37/4988","38":"37/2494"},"-----------------------+-----+-+++++--":{"5":"40/2299","22":"8131/9196","29":"103/4598","31":"403/9196","37":"74/2299"},"-----------------------+-----+-++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----------------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-----------------------+-----+-++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----------------------+-----+-+-":{"23":"4/127","28":"74/127","31":"43/254","32":"55/254"},"-----------------------+-----+--":{"21":"8/61","22":"37/122","29":"9/61","31":"51/122"},"-----------------------+------+++++++":{"22":"40/41","36":"1/41"},"-----------------------+------++++++-+-":{"5":"111/8969","23":"289/8969","28":"16687/17938","30":"403/179380","38":"4107/179380"},"-----------------------+------++++++--":{"4":"5735/7606","29":"465/7606","30":"253/3803","32":"653/15212","37":"1147/15212"},"-----------------------+------+++++-":{"28":"689/766","30":"37/766","35":"20/383"},"-----------------------+------++++-":{"31":"1/2","34":"1/2"},"-----------------------+------+++-":{"28":"569/646","30":"37/646","33":"20/323"},"-----------------------+------++-":{"23":"31/737","28":"1147/1474","30":"43/1474","32":"111/737"},"-----------------------+------+-":{"20":"703/1749","23":"19/583","30":"46/583","31":"851/1749"},"-----------------------+-------++++++":{"22":"40/41","36":"1/41"},"-----------------------+-------+++++-+-":{"5":"550/43399","23":"1363/43399","28":"80131/86798","31":"403/43399","38":"2035/86798"},"-----------------------+-------+++++---":{"5":"1/61","28":"170/183","37":"200/10431","38":"370/10431"},"-----------------------+-------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-----------------------+-------+++-":{"31":"1/2","34":"1/2"},"-----------------------+-------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-----------------------+-------+-":{"30":"2/27","31":"31/54","32":"19/54"},"-----------------------+--------+++++":{"22":"40/41","36":"1/41"},"-----------------------+--------++++-+-":{"5":"9/749","23":"200/6741","28":"6290/6741","38":"170/6741"},"-----------------------+--------++++---":{"5":"1/1661","28":"1390/1661","31":"200/1661","38":"70/1661"},"-----------------------+--------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"-----------------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----------------------+--------+-":{"32":"17/18","33":"1/18"},"-----------------------+---------++++":{"22":"40/41","36":"1/41"},"-----------------------+---------+++-+":{"23":"2/67","32":"451/670","34":"81/335","37":"37/670"},"-----------------------+---------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"-----------------------+---------++-":{"28":"1/14","34":"37/42","35":"1/21"},"-----------------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"-----------------------+----------+++":{"22":"40/41","36":"1/41"},"-----------------------+----------++-+":{"23":"10/1237","33":"451/7422","34":"3400/3711","37":"37/2474"},"-----------------------+----------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----------------------+----------+-":{"34":"20/21","35":"1/21"},"-----------------------+-----------++":{"22":"40/41","36":"1/41"},"-----------------------+-----------+-+":{"23":"7/194","32":"85/97","37":"17/194"},"-----------------------+-----------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"-----------------------+------------+":{"36":"1"},"-----------------------+-------------+":{"35":"17/37","37":"20/37"},"-----------------------+---------------":{"14":"400/509","35":"49/509","38":"60/509"},"------------------------+":{"21":"3/20","24":"17/20"},"-------------------------+":{"21":"1/18","25":"17/18"},"--------------------------+":{"23":"1/21","26":"20/21"},"---------------------------+":{"18":"3/37","23":"569/1369","27":"689/1369"},"----------------------------+":{"23":"1/21","28":"20/21"},"-----------------------------+":{"23":"1/2","29":"1/2"},"------------------------------+++++++":{"36":"1"},"------------------------------++++++-+-":{"5":"613/8690","14":"4913/8690","29":"1293/8690","38":"1871/8690"},"------------------------------++++++--":{"5":"370/4051","23":"8131/68867","29":"1049/68867","31":"4913/8102","37":"1369/8102"},"------------------------------+++++-":{"21":"37/95","30":"5/26","35":"41/98"},"------------------------------++++-":{"30":"1/38","34":"37/38"},"------------------------------+++-":{"23":"569/1538","30":"170/769","33":"629/1538"},"------------------------------++-":{"30":"2/39","32":"37/39"},"------------------------------+-":{"4":"703/1521","29":"19/1521","30":"119/1521","31":"680/1521"},"-------------------------------++++++":{"22":"40/41","36":"1/41"},"-------------------------------+++++-+-":{"5":"1/61","28":"170/183","38":"10/183"},"-------------------------------+++++--":{"4":"1049/1861","5":"26/1861","23":"123/1861","31":"510/1861","37":"153/1861"},"-------------------------------++++-":{"28":"103/147","31":"37/147","35":"1/21"},"-------------------------------+++-":{"31":"1/2","34":"1/2"},"-------------------------------++-":{"28":"41/63","31":"37/126","33":"1/18"},"-------------------------------+-":{"2":"1/4","22":"1/4","31":"1/8","32":"3/8"},"--------------------------------+++++":{"22":"40/41","36":"1/41"},"--------------------------------++++-+-":{"5":"1/1661","28":"1390/1661","31":"200/1661","38":"70/1661"},"--------------------------------++++---":{"5":"1/1661","28":"1390/1661","31":"200/1661","38":"70/1661"},"--------------------------------+++-":{"28":"23/63","32":"37/63","35":"1/21"},"--------------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------------------+-":{"32":"17/18","33":"1/18"},"---------------------------------++++":{"22":"40/41","36":"1/41"},"---------------------------------+++-+-":{"28":"5/6","32":"1/8","38":"1/24"},"---------------------------------+++---":{"28":"5/6","32":"1/8","37":"11/1368","38":"23/684"},"---------------------------------++-":{"28":"1/14","34":"37/42","35":"1/21"},"---------------------------------+-":{"3":"37/2437","23":"20/2437","33":"340/7311","34":"6800/7311"},"----------------------------------+++":{"22":"40/41","36":"1/41"},"----------------------------------++-+":{"4":"10/11","33":"1/22","37":"1/22"},"----------------------------------++---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"----------------------------------+-":{"34":"20/21","35":"1/21"},"-----------------------------------++":{"22":"40/41","36":"1/41"},"-----------------------------------+-+":{"32":"1/6","34":"7/9","37":"1/18"},"-----------------------------------+---":{"28":"17/18","33":"1/120","37":"229/20520","38":"37/1026"},"------------------------------------+":{"36":"1"},"-------------------------------------+":{"35":"17/37","37":"20/37"},"---------------------------------------":{"14":"400/509","35":"49/509","38":"60/509"}}}


==> anc/proofs/s3/rational/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.37389458630956635,
  "dual": 0.3738946017842916,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 3.884616297960001e-07,
  "dual_residual": 8.611202555430387e-08,
  "seconds": 10.614623818,
  "numerical_max_score": 0.3738947779155862,
  "c": "37/20",
  "n": 4,
  "cuts": [
    "40/37",
    "7/6",
    "3/2",
    "37/20",
    "2",
    "37/17"
  ],
  "patterns": 1490,
  "exclusions": 10720,
  "blocks": [
    7,
    14,
    49,
    33,
    29,
    37,
    43,
    29,
    29
  ],
  "bound": "11216843345062183/30000000000000000",
  "upper_decimal": 0.37389477816873945,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_certificate.json <==
{"n":4,"c":"39/20","cuts":["40/39","7/6","3/2","39/20","2","39/19"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,32,48,56,60,62,63],"factor":[[-7701,-527615,-1054568,2946367,-816569,56468,-1404133],[-2,-2983,144714,490695,-992924,15788741,28466862],[-2,-5667,-7074,793067,163311,-12217776,36872206],[-11,-158476,-5543281,-5096309,2269973,370483,3008225],[-36,-1114559,2946304,-5360566,982583,-180768,2142396],[-4221,972411,1913166,-5319687,1458403,-107330,2501828],[-5,-26606,415157,1837319,14889930,1155922,571854]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,64,65,96,97,112,113,120,121,124,125,126,127],"factor":[[3796,7587,256,518,-648,-2649,-2848,1771,-6274,302,-327,-442,-117,372],[5109,-3493,141,-37954,75020,833725,-223348,-278514,-15799,93683,-117741,26494,-164573,-208241],[1,4,0,91,-469,-264546,-126221,-775312,780030,-58543,-3832794,295641,-604421,-915065],[1,3,0,68,-469,-15189,-280411,-614250,488446,-3590178,557771,-3101,451127,400553],[1,3,0,62,-164,-174724,-95836,-480350,469096,232944,1149489,-71028,419436,-5770476],[1,3,0,44,-190,10890,-109138,-591548,326706,670670,-190978,139293,4730409,921960],[6,10,3,-5741,310306,-744558,218437,240507,30992,-88107,105925,-20844,146937,188298],[5,9,4,149,-2463,163136,1938734,-1233770,-373038,-88061,201028,28092,-237714,161482],[19,14,-14,-105366,-88478,-755716,201469,245043,14468,-84623,107000,-24048,147996,188270],[20,6,3,16,-2217,396735,836308,1452637,2082567,-225519,-119736,156249,381725,-182342],[2878,-1913,-14580,34609,-67813,-754940,199951,247856,10588,-84045,107122,-24307,147763,189082],[2734,-1992,14730,34515,-67964,-755751,199769,248830,9588,-84538,106539,-24327,148539,188439],[2,6,5,119,-632,-188456,-321830,-900185,1158214,799002,1283686,3131569,-1084058,1373608],[2,6,5,114,-487,-151014,-272135,-894124,1274837,776115,838651,-3279892,-887528,1378386]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,97,98,145,146,169,170,181,182,187,188,190,191,393216,393217,393313,393361,393385,393397,393403,393406,589824,589825,589921,589969,589993,590005,590011,688128,688129,688225,688273,688297,688309,688315,737280,737281,737377,737425,737449,737461,761856,761857,761953,762001,762025,774144,774145,774241],"factor":[[-2553,-20553,10519,5848,450,49,1227,997,2887,-3322,-5923,-5989,-13937,11414,3793,1541,-3369,-1817,7512,-1480,1892,-3067,-2247,1101,-1293,1,637,-99,-642,-408,1293,768,276,-3010,-27,806,1093,131,-1341,-724,-1471,246,911,-744,510,-306,1807,-972,29,-6960,-18808],[5221,6341,21780,13381,981,37575,17037,81200,25075,-282030,-156859,-138471,-323580,347729,-12353,31862,114348,5340,-702781,2015867,568847,-1328408,1428630,-277379,2099023,-10095,177529,879747,-144105,1145072,983793,29801,-225774,808556,423483,1064608,-87003,253922,238475,1373753,-380775,-1526540,-735580,128180,-241371,2037462,-1940107,1790526,-793303,-6012830,54233482],[6285,-4667,-10251,-5683,78,36006,-49995,106442,-92706,-931726,-283776,332604,103986,133356,-248932,-6932,387607,-113576,-484462,1910482,556677,-1084656,1473628,-253191,2074120,-25278,101983,833298,-65242,1117063,881431,603,-257365,896098,425204,982200,-146422,214786,302902,1332386,-316328,-1492301,-756149,145880,-226107,1940660,-1939272,1783705,-787170,-5690265,53833076],[-2,-13,79,52,-1,156,1422,-2037,9830,347954,-317142,979306,1793618,1956870,-215942,-73168,707986,-960494,100481,2012438,4990,-854565,1509839,-106044,2211753,53721,-84578,711474,68215,1189987,725240,-41860,-344508,1091219,486169,864400,-261490,77116,459614,1272257,-231628,-1464399,-870115,165152,-218472,1827091,-1939309,1858177,-867999,-5678458,54783313],[3,-9,65,27,1,108,707,-619,6969,58437,-139179,655749,359117,-1068930,3338062,45161,247242,-14662,-530379,1382465,982040,-169356,1863844,832,2101119,-190190,-148759,719953,223588,1171511,583541,-62506,-442887,1208549,494148,881908,-337733,94136,470809,1242236,-158928,-1509997,-838835,276217,-293667,1719586,-1896250,1849779,-897987,-5616164,55244212],[-2,-11,63,41,5,111,939,-1386,4970,210886,-216563,110929,-322715,-1516493,-963851,-12639,1713679,-3696216,536284,1967822,-249562,-650539,1523540,-49541,2274381,164887,-271780,593901,134085,1240308,686888,-8557,-402224,1205031,575939,817937,-313590,-100567,573895,1196979,-213211,-1441024,-972371,173665,-227292,1744712,-1897725,1903851,-949895,-5741157,55147244],[2,-8,53,24,-7,71,529,-709,4885,49198,-46458,577381,249536,-603438,-576188,-314145,-4481102,-932050,-687353,1437506,1028989,-458963,1777110,-86238,2093049,-105288,-95500,746638,107301,1183965,735154,-7381,-407003,1111443,514501,981896,-241865,94324,415019,1257235,-246396,-1526239,-840953,272474,-329227,1829887,-1855559,1838753,-916063,-5923138,55336639],[22,-34,173,119,315,-906,-5467,-91491,-552073,289264,35958,-394474,-537969,407164,149472,44246,-76863,134518,-703838,1978774,605959,-1262235,1479908,-255850,2115970,-29814,153488,872508,-115409,1164956,959870,23781,-249573,839202,433011,1062927,-104205,243475,253692,1371690,-369929,-1537970,-746756,140604,-250120,2021661,-1937168,1810444,-812535,-6088024,54583321],[18,-24,154,55,0,206,644,1865,21942,-34235,1845086,1034883,-321068,51280,-311128,-7061,589640,254962,-436238,1202743,722466,428820,1969821,84881,2119689,-224543,-351826,599453,427551,1158786,381659,-113964,-533873,1411304,521570,708077,-485231,-19348,604446,1147767,-39456,-1437868,-885450,295309,-268954,1491658,-1894860,1865012,-904432,-5252945,54637604],[112,-38,80,53,170,-35409,-198738,61254,138992,329935,-28066,-504696,-659696,489691,182358,62670,-116825,128416,-830438,2072224,596859,-1477880,1413436,-293659,2118947,-6110,224732,912050,-191047,1166943,1047004,46703,-209900,757002,423041,1119848,-50039,280984,199055,1403086,-421057,-1553966,-724833,119459,-251481,2100868,-1943263,1801697,-799744,-6227038,54614931],[63,-51,57,44,31,385,-1037,1872,5238,-116198,632898,-1913162,1794749,-577485,43646,-180874,-107875,-36266,787840,2096673,732305,-1395074,1464223,-442861,2103621,-31746,225963,914855,-132861,1106033,918337,-41430,-228960,844090,393976,1018478,-51938,305900,285225,1436288,-332468,-1584011,-798150,150191,-119304,2088471,-1985450,1844187,-760496,-5622654,54702976],[3497,-2562,-5694,-2971,-63526,36336,73472,53090,120168,319155,-25131,-530646,-671269,501106,187131,63335,-122033,129977,-861916,2078406,589313,-1495763,1407984,-293677,2119635,-3266,229677,914230,-197447,1168950,1054959,49521,-206830,749406,423177,1125659,-45305,283187,193864,1405006,-426128,-1555228,-723081,117993,-252842,2107190,-1942394,1800821,-799777,-6245966,54616989],[3241,-2490,-6015,-3542,62870,37374,74688,53918,123836,320306,-24525,-533454,-675789,506399,190708,63743,-125192,123886,-865680,2082351,587850,-1500822,1405848,-293704,2120215,-2386,230978,914744,-199095,1169349,1057099,50311,-206047,747649,423330,1127102,-44244,283379,192619,1405471,-427487,-1555479,-722630,117466,-253296,2108967,-1941972,1800476,-800081,-6254568,54617233],[5,-15,116,67,94,181,1216,-1591,8981,201077,-363119,386075,210837,-967179,-888014,-3222510,837780,2412797,-349145,1089917,972453,-411580,1926679,-360402,1943844,-221382,-30543,833126,142725,1056506,580742,-137448,-346535,1131914,352554,795658,-280469,283173,459461,1329259,-99363,-1500250,-799049,231638,-129831,1704156,-2065311,1880828,-642724,-3913733,54659738],[5,-15,115,67,91,174,1184,-1745,7779,191652,-320053,383486,441958,-1048388,-1003253,3265890,428078,2224565,-606834,1152859,921041,-537774,1884166,-387480,1947734,-183135,16313,865662,113125,1051954,632294,-127690,-355173,1074748,358400,826736,-240390,335394,441650,1345239,-148097,-1524142,-788570,214841,-133512,1771743,-2107585,1893173,-715523,-4005107,54711163],[0,0,0,0,0,1,5,95,95,-731,-1627,-2678,-9000,2745,11607,790,-23879,8578,61270,6068742,-9704007,10486276,20608437,-21702540,-20764623,-12516627,5054431,11871377,-3427822,-7640306,7156609,5878512,6152705,-3540033,1666574,3753797,4121508,-7474747,1131342,-4556647,-1221759,484487,2089698,-1569992,-1072206,-660189,1399439,4647,4268496,-397814,2382773],[0,0,1,0,0,1,25,34,-2,2743,-4227,-6119,5657,24789,-12257,101,46164,-105666,-286806,3562222,20413738,5686505,-10975186,-30724693,875786,5810061,-8330459,-3603011,-61298,-2365289,-6261997,-4442528,-780339,2942195,-1136156,-6163735,-1568641,1474942,4961800,-1064787,3459269,1749421,-2551490,-660000,4000035,-2718611,-2725307,2000410,2812593,31597873,1264758],[0,0,0,0,0,0,2,21,74,-521,-426,-1999,-7982,-1736,7363,-415,-19675,33407,49266,5673223,-1838541,7062553,4494598,6481813,-10946174,41746054,10982759,7986698,9622387,696911,-1042445,2767587,1289839,1485782,-6046182,-1421437,983078,2683515,2113710,954331,419303,167514,-2573719,-648396,3002828,263293,-1991319,1751706,1626587,23781683,5678589],[0,0,0,0,0,0,1,14,63,-671,-268,-1226,-6865,-3232,6546,1290,-19134,36262,47857,4670475,-3170426,5200730,2175768,7209940,-1893093,4443606,-8559362,-13923052,-38246673,-9570775,732478,-22977335,-8275557,732910,-12729399,3054854,8315600,-10916165,3585709,-1948444,-3457023,-1456022,-6466128,-1652117,4156917,1671841,-1194882,3497572,837993,22745552,8844924],[0,0,0,0,0,2,2,30,88,-824,275,-3588,-8454,-2672,11697,1653,-29404,35421,62997,3805135,-4280915,973414,-3428508,4650262,6300317,-1657730,-12881925,-4649148,694348,-17097562,28420141,15419469,18034108,18421272,-7732065,-6148016,-15103873,10095251,11170724,-2075188,11245334,9698501,2028967,-511006,1579136,-3962125,-7634681,283254,4616198,33609871,4329643],[0,0,0,0,0,0,2,1,26,-297,21,-1425,-2189,200,2518,430,-5845,8095,32177,1210735,-716199,469231,859225,-202556,3012118,-959840,44194,-1221389,7083987,-4042966,-1909740,-5108661,-5536738,-3482152,3866173,14661513,-6749382,-7051023,15726131,29262040,-23604252,35074005,4281328,-7535872,-22613152,3328919,5184131,-884288,2691935,28008739,1778044],[0,0,0,0,0,-1,1,-15,17,-215,-608,-115,-1771,1402,502,1016,-288,1593,802,3256226,999932,1083159,2883895,1259087,2631425,-4459284,339228,-4003686,10495414,16169542,25037991,-660674,-24518913,3361450,-139807,-10833144,24372558,-1203286,-9286000,-1989587,7386619,6399648,-5536019,11257148,-6265638,3973030,19960674,4007595,15672818,41651504,-1474598],[0,0,0,0,0,0,1,-6,10,-115,-487,-23,-1015,498,-815,540,1475,4213,2521,564618,293681,-1775279,7147624,-1320543,800275,289593,-4848907,772854,-59803,7291303,-3000641,193552,-4509659,7951597,-3351752,-1388963,-24231203,3195506,2143053,-18515941,-21394126,2794250,-10711238,12706737,12934793,39835382,11221969,-22858282,8716525,5086754,-14537205],[0,0,0,0,0,1,4,86,69,-387,-1473,-2211,-7064,-820,5329,356,-18959,-2068,48309,4153332,-5035911,5580294,3315384,-2585006,-2593727,-4116693,-2457631,-7428510,-449979,13473463,-8336836,-12156919,-810889,-2790031,-15778516,987012,-12702029,34675454,-19679008,17079314,9199932,-1276661,22222349,4357025,-4431413,-2291532,-5185999,-10265591,8941908,10679613,3428744],[0,0,0,0,0,0,16,30,11,1712,-3076,-5092,1530,13957,-12091,-181,25646,-87996,-189040,4834424,11322960,-2066696,6661972,15695218,-2392896,-17829957,19811944,14443246,5765801,-13381028,-14219746,-10412668,806625,5263301,-9868220,-9229623,839278,5635770,7949031,-2782475,5296027,2197130,-4004819,-486577,7723377,-634646,-5676097,2862011,6022043,47751914,-3459567],[0,0,0,0,0,1,-1,27,82,-1066,150,-1091,-8863,-4434,9874,-536,-27930,39494,45913,5202347,-4864463,1743920,577303,3624688,-317601,226146,-3433646,-4699526,-9434756,-2517504,-9972208,7082622,-6439939,-11733782,45283815,-16688865,-2964030,17961273,5698096,1834501,1842757,1244208,-5006463,-448922,6848735,778759,-3760570,3012205,2918006,31345199,3980357],[0,0,0,0,0,0,-4,20,82,-1390,424,-509,-8997,-6198,11110,777,-31903,47316,49030,4908233,-6293090,1691324,-1818756,1364859,3079373,-5751195,-11532853,-11160725,7886855,13298226,-21782205,21152856,15079660,-11868934,-18990838,788559,21542257,-707784,11731181,-400083,-6707526,-1032067,-13166271,-2210895,7560928,3848573,-1913521,4776591,1988261,29295729,6784298],[0,0,0,0,0,2,-1,31,91,-1233,543,-2387,-9230,-4425,12697,1108,-33958,40339,55503,3945787,-5524095,-910269,-3527094,1071540,4769794,-881879,-5512661,-653769,13345859,6176755,-2826407,-11756782,3558012,-204562,9666552,442389,-6490519,-33758721,-12317806,-8776378,2676366,-4857890,27139664,-5882621,9174754,5297203,-23243885,-2150451,10319713,46057498,3377180],[0,0,0,0,0,0,1,2,21,-246,-122,-1143,-1886,673,1494,373,-4235,5207,22060,1349932,-171646,476936,838096,398028,2102091,-1309431,121925,-677824,2944172,3842316,2861442,-3639397,1422648,3160397,2991959,4175586,-4235410,2666535,-1328827,-4718004,974820,-26264517,-18806102,-41828817,-27203401,-2647028,6610716,-26034362,-1599962,30832561,315187],[0,0,0,0,0,0,1,-8,14,-179,-753,-362,-1746,1573,-191,798,-1214,1040,-4055,2915971,660638,2342507,-819064,908059,6290166,-2839534,3541849,5471311,-4317655,5673786,3424492,7850735,457076,-5817164,1537196,20933210,-20857312,-8613055,-8359707,12676250,-2341470,-17465867,-8788238,17661014,16196460,-20540033,23811006,7354642,-19523398,49846511,-7026536],[-4,-13,16,15,-6,7456,-685,528491,-128784,295553,142429,115198,274604,-305030,20521,-27287,-113957,-2282,601643,-1804026,-520626,1151282,-1302238,244499,-1890969,17347,-146526,-787425,114075,-1030741,-870189,-21592,210706,-743578,-382752,-949327,90580,-224647,-224124,-1234290,333031,1375037,663240,-118357,216420,-1822624,1750110,-1615637,716945,5413924,-48937636],[6,-13,8,-7,-3,-52,-65,-1154,-1723,13584,70908,142512,87847,-144655,-453,-35009,24455,-17651,-842977,7251259,-3543683,-28988568,-9484281,-9995419,-2759494,3854102,10607715,5866307,-10848186,-2675047,9115791,1151442,6359464,-11232466,-3486573,4772716,7855676,7407451,-6069805,3798842,-4887793,-872537,2734914,-2906946,2860973,9543981,-1802468,-1615801,5446336,18388715,-36619106],[0,0,0,0,0,3,-4,43,150,-2297,1388,123,-14970,-12515,20546,-923,-53874,80965,106210,2725724,-14517687,-2756935,-9854538,-9048604,5774014,-167677,-328992,4057010,8112354,-20884582,-17113700,6918627,-32250008,16749405,-10071465,-5925508,-3608090,-1511800,-1636315,1788634,1786746,-6294808,-3995673,348757,484025,-5338014,1865981,325512,-3526000,-4517735,7891657],[0,0,0,0,0,1,-6,31,131,-2210,1216,304,-13152,-11912,17617,588,-47375,76801,103547,2095805,-12337232,-266853,-8821621,-7100077,5618926,-352786,4766124,4646898,8199118,11402654,-1437246,-32717626,16030644,1950493,3253636,-4691295,-4176464,3905611,15712877,-12945862,9029881,11225344,-17274944,8248033,-1447855,-9734585,12770462,7519979,-6346009,-8598256,8602412],[0,0,0,0,0,-1,2,-4,45,-349,406,-533,-3172,-262,2977,1186,-7161,11847,47026,-83545,-1069803,91302,-5849283,-2735700,-4052735,-2746569,24351186,-9878332,-16983193,24884320,-3002156,16143329,-6537753,18273827,88122,1152125,-7885947,-7892989,16093916,-5138726,7457919,7895952,4104472,3684164,-7519879,-8930341,-16012814,-10292236,-232183,6336005,4067955],[0,0,0,0,0,-1,2,0,32,-339,136,-1223,-2211,418,2300,1001,-5432,7072,41736,-145478,-475260,471740,1284984,-220409,6614915,1590526,-4640719,18555649,-15453523,6873975,-8320445,8017234,10541223,3869927,-5134781,-28653628,-4098422,-10298834,-27463615,2980037,-1521593,16914849,-5844999,-885379,-20118659,2427597,3258916,5307328,-18412401,12744651,1903629],[0,0,0,0,0,0,1,-9,21,-280,-875,-796,-3110,3552,128,1031,1655,-1087,7062,251197,51865,-1786121,6625638,-2579952,2745949,1810461,4291427,-11875399,1946633,-6796723,-11001885,-2597938,15686111,35448227,15771688,17444603,20997623,4082147,-18139052,4551711,2057468,4664529,-1326126,5498808,3069050,8484990,7551210,-4770477,-12482425,10929582,-13798626],[-6,-52,63,9,-161,182341,-66533,-94987,-13174,255453,132072,115395,266950,-294273,17878,-26185,-108856,-9148,626325,-1802018,-513463,1172674,-1298655,246706,-1893331,11486,-151427,-789618,121064,-1032790,-877402,-23837,208738,-739522,-383218,-954122,84533,-225894,-222080,-1236112,337203,1376274,666759,-118632,216735,-1829442,1751399,-1617900,716462,5396067,-48947001],[50,-52,6,5,-3,-42,-823,-2048,-4154,10018,65315,-146551,450862,-197356,-146976,-129448,340596,-497225,-8219482,-3195292,-2174890,3926978,-261839,1406059,-1619699,82777,-1236561,-1453496,855063,-522492,-1540662,24708,-340151,361231,-15934,-1319003,-716377,-925051,311171,-1599527,782674,1611137,429921,136543,-366630,-2681652,1866448,-1479876,256065,5425257,-45465565],[0,0,0,0,0,0,1,7,13,-300,-224,828,-2702,152,3911,-715,-8028,2269,-4191,-431375,-1703163,1093954,289445,-1904219,-997002,-2195689,-120856,4276290,1369172,9889553,9729037,-8175505,4296891,16933464,781707,-23765931,6623188,-2042151,9694076,31512322,-25260522,-19605970,-2371494,-3060333,19812731,-4837287,-9874985,-4806244,-2177846,-14371538,-33928176],[0,0,0,0,0,0,1,2,8,-191,-271,1165,-1606,-88,1975,108,-4945,1410,-5440,-502619,-609170,511151,3599131,-1768925,558104,-1284866,880624,-189915,1094957,6654351,2746768,-55437,-6599897,-1830920,-1565540,7081023,-8905255,-5608040,-8295794,18376588,28135904,16741047,-25819954,-24786746,26039299,16885898,-10987623,8879114,1118467,-19139825,-33448520],[0,0,0,0,0,0,2,10,37,-827,-469,234,-3601,2439,2729,789,-4645,475,17027,-468700,-705005,-1797384,20252633,-7824081,26415406,6446557,11577228,-8771018,-3576245,-3044164,-3321144,1820378,2968812,-5500021,-3750012,-11280242,-2408010,-4073413,15130994,3531020,10956625,-9329771,18953314,-6892716,-1213770,8594492,17649742,9504481,2301992,-6171491,-41833173],[0,0,0,0,0,0,1,-5,19,-140,-363,-1089,-2722,3467,357,345,1204,-2735,6777,-117462,-58546,-1266396,-1142551,85861,-7752036,-781933,402339,-8089418,4799663,-6150324,-1323928,-2513000,5148637,-3695939,1226878,-3595082,-6470201,-10579193,4552807,18173215,16378943,-20982575,-15682646,30254358,-29701673,23894206,-13738868,6766625,1344323,3269141,-25722765],[9797,-2020,-10734,21210,1123,-32473,-12214,-71252,-17796,251105,132735,117434,268790,-295469,17604,-26348,-108536,-9265,638033,-1800162,-511182,1175441,-1298957,248026,-1893188,10651,-152819,-790522,122963,-1033239,-878708,-23953,207979,-738495,-382607,-954874,83643,-227136,-221424,-1237225,337823,1376545,666953,-118270,216615,-1831259,1752161,-1618267,715581,5388400,-48960232],[10627,-1826,11490,-19306,272,-32675,-12129,-71126,-18163,251311,130279,114910,269176,-294327,16902,-26265,-107961,-10293,639633,-1813431,-513074,1184794,-1295128,248744,-1895109,10470,-156079,-792022,125645,-1033797,-882726,-25420,206113,-736064,-382942,-957708,82013,-227196,-218782,-1238848,340080,1377339,665619,-117538,218375,-1835084,1751992,-1617158,716693,5413433,-48961316],[0,0,0,0,0,0,1,-10,13,-418,-33,-317,-1228,2170,2198,-861,-2256,-5857,5581,621509,175681,-1346552,15462021,-4780718,18224053,3290772,2016424,-1907999,3453537,-2728597,4662821,-2452251,-4775108,-8003748,-905291,5309659,2681858,4570378,-8985852,-8090215,-11268247,5797320,-21534283,14869854,-3685473,-21870520,-37851609,-13361376,534000,-793945,-41391698],[0,0,0,0,0,0,0,-7,5,-341,-50,243,24,277,564,-160,-1113,-1206,8167,569418,248107,-401902,2000911,-95153,82977,-898340,-1404962,1234840,-1380755,8207276,-1430746,669746,-1804764,13872553,1440942,8986354,-9370402,9243529,-5092327,-10278923,-17078942,-9037785,-3694521,-9797099,-11197631,683049,-7758334,54893564,22770723,-1495894,-45156870],[0,0,0,0,0,1,1,-3,14,-437,-57,-645,-1364,2492,19,87,1463,-2491,9758,363951,649884,-1855028,3983459,1729455,6421668,2515378,-20100300,30923873,-9002553,11092720,-4819361,12993,-6234264,9385425,4003070,17032532,11135104,4838322,19915283,3206483,16142084,-4803188,8458950,6831002,-4910271,3770260,-6372478,-7541927,3052763,3520891,-42741759],[0,-4,4,-5,-1,-13,12,-116,-175,6679,2514,30820,26276,-55130,-22852,-6809,10929,64743,-176088,14487827,1454080,17460810,-17069937,4145851,14130924,-4199569,11772267,6067878,-2479605,-3644497,6156359,3764094,3125670,-4761603,2866264,7006165,6646079,752128,-5639073,-843151,-5603814,-2102281,2960064,153224,-3590513,15836216,-1396488,-4614136,725281,-46225289,-53179866],[0,-4,5,-6,-1,-14,12,-158,-133,6180,9403,39454,28606,-59391,-21676,-6511,14550,64423,-249121,17090155,6496950,-10403068,9358826,6664653,-9121944,-6937,-12980546,-9797447,6493988,5049165,-5027867,103057,-3281471,6023999,1421832,-5350876,-9255205,-9745681,2151943,-1855489,3913964,4412584,1129964,-169067,-4915373,-18394219,9782167,-2691364,-8585534,-51411157,-55043114],[0,0,0,0,0,0,0,-2,6,-151,25,108,-677,717,396,-3940,4,-495,2000,1015022,-36081,521062,2149157,-960319,-3267586,-2660841,-602046,-3257930,6111950,3896926,8365933,-3467538,-10361990,-2862908,-3121984,538194,2220249,10132559,7173598,-9181719,-3641091,-652748,9877846,-5664213,-1368205,16279473,-14093658,13288016,-65093176,20305839,-25399338]],"denominator":100000000},{"t":2,"f":3,"type":32,"flags":[96,393218,393312,393314,393362,393386,393398,393404,393407,399547,399548,399550,399551,589920,596155,596158,688224,694453,694459,737376,743593,743605,761952,768096,768097,768145,768169,774240,780384,780385,780433],"factor":[[245111,-82618,51521,87303,200354,-69822,-102185,-150405,67673,63339,51405,6306,14525,160431,-67908,-39369,-102688,170481,58834,24425,6554,30378,-113698,-13946,100727,-32023,150161,-24037,423182,-510402,-241706],[1099,22903604,6266617,-1598336,-9096238,1152174,3817150,9060708,-3272697,-4345573,-1429935,-1181439,4597149,-1990297,-2689199,4772304,1201442,2401958,-2549455,3297603,1585052,7076559,1661033,6940507,14335071,5770062,-3051046,-35638188,-7421690,18963170,-42599956],[507,-5284303,6549360,4183308,-11359055,34894626,-11890039,17484899,-14056846,-1889081,-3890507,-1859241,1109110,3705030,13127466,-6966415,774804,6513297,417993,90736,-5033479,572749,-4406549,-6032721,5550381,4787374,3039971,3890485,-10930923,5183116,-12498711],[501,994165,-11605533,206579,-18983934,5854065,7857157,-30754957,-17949293,-6794066,-4663586,-4119227,1251234,6256467,2853682,1045717,-5892322,-4953940,9896537,8897039,-4572107,6450094,-1112874,5516566,-16492460,-423350,-4011807,13388223,-14750444,10155657,-47391377],[433,782854,-9401438,-948605,-7034522,-608724,4150026,14058612,26181955,13215455,-1471147,-32208777,-6840742,7011355,12591786,-4459351,-3379053,-1113131,14003764,104493,-2694583,7737303,-603109,3167253,-17299609,-10891393,-10340318,14631684,-12480249,13394365,-49128546],[520,616425,-15495609,1638715,20511047,3855414,12133070,18237702,-14014558,-23993908,4371090,5654574,-616887,307634,383552,669366,-625295,-10544238,8188556,1838243,-477874,771927,2118946,1325614,-14323286,-391283,-10734546,4773146,-20288199,20115805,-45581607],[416,526018,-6194269,-20128349,7772544,-3438849,-19141668,784059,-15767412,25124192,-12727741,-740912,2699690,-14961556,-1856583,1685457,3451437,-3677953,-9221363,2515963,-970776,-5660369,-6988781,3504948,-7695566,1752031,-8357054,433824,-26850553,32442709,-46845873],[241,-914265,3300844,977866,-593117,-9039535,-14006125,-6821958,951194,-26586755,5593425,-21678992,-14575937,-11661484,1654235,-9242629,15472718,4059150,-16533603,-7934847,1218152,-158215,4710475,-7500236,24098427,8869568,10764012,26061646,-21376861,47552791,-26345040],[158,-1055347,999142,-1761462,1770537,-1670,-3734564,-4625322,12561612,-4634275,5071394,12171252,11443563,11686253,24657020,35916048,-244614,4687571,-6520779,2058319,-9842331,3878156,-10622266,-14020055,-4716590,-22638035,20042524,-11183204,-41962242,52089178,15980633],[265,8263,2762310,3039531,1896802,5660479,3295062,-2908781,-1447473,3611872,-375741,-2393792,1414519,2941770,-7781283,-5851840,-3942164,-15097151,-13840355,-21069119,-40848813,-10548775,23373107,18174753,1939542,-38585481,-18293112,-5357013,34570761,54943882,14141263],[264,72824,2996733,2862214,485719,6259009,2610848,-5633098,-1823613,3430899,-2275345,208730,-6555812,-2979313,-1386097,7143756,9995850,971142,15640731,-16152331,47059678,-11042880,4467300,-25890895,-258922,-27890872,-46117333,-8314380,14148609,42417302,7904229],[788,-3974385,-2489468,-4587512,-15684268,-7211952,4831967,9626721,14142871,-11681919,-32371537,25768839,-9257972,-2326074,-9979908,-5935010,1458228,-1627820,-4984134,-12309645,-5359827,-2171955,-2809895,-7190218,-370276,4586322,-9354810,701720,-17158091,12349253,-22515690],[788,-3539074,-1662944,-4596375,-17966374,-8604078,5892057,9285508,-3710497,6886850,38233868,12752546,9306593,-13983356,219608,-9628180,5640639,-5094554,-1997011,-13469053,-1832001,-4711927,3322304,-10762646,-9700431,5449105,-6337867,-2116333,-16422679,11515477,-23504506],[370,-3514415,4631532,1802580,-2895770,7641352,2531776,3002459,3707965,3260599,211586,-9052191,860030,-7935664,-34391885,27810548,5241345,-37870927,5643205,9659640,1306232,15937020,5663425,-11550088,1260842,13972393,21173400,6087985,-7454508,13460948,-7191795],[127,-585676,1052540,1441044,-1017398,1573728,2911867,618804,105697,1769757,1311576,-3746383,-3414388,8585426,-7677012,14049099,-3441257,11584829,12930712,-23140075,6957019,-41977811,-5641230,36731856,-13633365,43513093,18358825,728528,-8872610,37463499,18830651],[146,-1357492,164739,64940,-2017191,-1712142,931113,2641511,2557982,703116,2050343,-1065627,-1532388,9720583,-4146489,-1047948,-21940233,7889927,-19127632,43911051,1774242,-24954840,31758575,-22514032,-4950107,23051536,-22673166,-2565493,2740344,33232394,8845447],[461,-4954040,14909218,-11309697,3260942,-259810,33812604,-101549,-8615453,2521398,-8582409,-12801627,-679355,-12570513,15735587,1709690,4920037,4168757,-12366744,4552431,-1586004,-1159004,-6476887,1356752,1791774,2250553,1263147,1572716,-13265250,2692387,-7367214],[201,1369034,3520430,844570,3746585,7672165,-90009,-7080723,10864579,4528025,7883990,16646550,-27022698,-19749509,13089605,-11770153,-12946009,-17227262,22039948,20538883,-2896731,-262965,-7203193,21731011,17668647,2345587,-3073771,-2484339,-21971855,27508769,22245863],[172,-281638,3504380,6259708,2349961,-2220850,721252,-2174321,5438926,3737184,-5346470,3918007,28551161,18420201,6999580,-24585620,20350299,-26083269,-6872762,8822574,18393520,2598534,-2003480,20711306,7525429,13506863,-10402219,15999418,-28566023,27525505,18519181],[317,2983137,-12149823,26686532,-585160,2122228,7556075,242856,-1502368,16500402,-6623105,403959,-2030838,-22195537,3700834,5272796,8919498,5230499,-26265599,-581323,-1955673,-9560764,-9680753,-8416084,6808761,4013830,7683776,6790907,-15994735,1583601,27189115],[357,8174279,11815875,3644727,-1244382,-6383206,-4370835,5109107,-6906739,-885199,-2004681,4871985,-5057276,-1040506,3431698,4025986,-3870973,-8468594,3887953,976996,-5673327,-11239931,-2473880,-8359951,-42539513,-13780750,-5267827,81587213,-12957223,-17369226,34316619],[170,-842102,2011174,4945034,3369955,-4100274,-9866,-759628,-4683863,7480632,-5907032,2776411,4483629,-5892461,5281731,4291986,-874023,18384793,20839292,-14742763,-8174472,34551773,49992111,847930,3109773,24946056,-12525013,8568322,-37515350,9378352,38903797],[229,1677080,844694,1296440,1227066,-5492538,-1894012,-2300970,-7274090,-410748,-5509239,-11971983,-6042775,7406340,6934180,-14372098,-2537981,-23253887,12151368,-12985433,-14477933,-17866011,-2787741,-36886346,-10755721,9270125,7934785,-54241725,-42529151,-18807120,73849120],[422,1861999,-6271871,-6568181,-4366300,-2765928,4076039,6369430,-11247113,8856718,3068149,5626153,-28424843,22550106,10481544,2682925,19449986,-7769501,-13427360,383904,6769813,21127020,4454434,-127763,-1360893,12454535,18890360,6716053,38826370,26905639,76540827],[422,1571355,-6211281,-5550608,-4169243,-1859282,159292,4174458,178756,-7385570,-9017809,-4222094,22865882,-21666808,11906586,-5614765,-10331465,-3208589,18959680,3638192,1881361,-2127990,-2803763,-12556932,4098232,6833462,27725162,13940709,62985520,42648947,83524925],[297,364522,-6863562,-6824607,-5671805,-3624208,3346217,6465372,-7403675,1397948,1578565,-4686855,2384389,9373669,-2834708,13082771,-8562929,-3926433,6976006,-1234863,-2673041,-15990623,-2085597,3323590,68001087,-15456248,-19194892,34255917,-30487497,-27755890,61594136],[384,6557253,-6821601,-16200553,5977398,24131117,5541573,-11023759,19125735,-2442723,5435256,3361437,2788269,-3778556,-6433198,-7279653,10747656,3557551,-14167594,-12709252,-1126231,-6393381,12664094,-14617203,-6693218,13002906,1427930,22152579,-16400760,-24644479,48535526],[114,-544475,-349596,-1113264,-1648325,809525,3716032,3519926,-4009164,-74214,2142402,-4237382,-214754,1712246,-28932618,-18002449,-10937341,22498791,-2110411,8767134,10923838,15164878,-12342336,8988562,-14118490,-35529074,23719792,-6820531,-45504174,34103059,92598068],[574,-1472204,-2092065,-2151105,-5899491,627803,-6005581,3076331,31675,-10201797,-1361447,-6219163,-264986,-11609103,13656302,10362855,-25767761,-19557601,-28216435,-12068083,27256770,7931657,15988223,29434032,-17239358,-5005843,-9173544,-18455849,-10979854,-30769592,52209336],[574,-1547433,-2408888,-2227959,-6534162,-982401,-4135267,3627867,608921,-8618719,-2158823,-3381950,183180,-11338618,1254792,9647282,42220828,5395867,12026141,26945824,-8406487,-18050970,17554876,22568131,-16212345,-18992544,-10075612,-22947304,-4509420,-25262586,55962866],[107,-663034,605016,-30922,-99148,223889,-2715472,-893186,1807863,-6068759,4183674,-6003428,2198905,-2432975,-5790956,7828903,444186,5014207,-4529735,992563,-18466217,20166929,-39799240,1681168,-10158214,30791175,-67664356,-5026617,10043871,13602633,75307133]],"denominator":100000000},{"t":2,"f":3,"type":48,"flags":[144,393360,589826,589922,589968,589970,589994,590006,590012,596156,596159,599230,599231,688272,697525,697531,697534,737424,746665,746677,762000,768144,771241,780432,783504,783505,783529],"factor":[[-271017,84069,15798,341,-239079,59917,154062,15282,48256,57872,-184932,-30947,-71165,-114291,38736,30952,114993,139655,-105833,-17,-45252,280779,-127836,96327,-223218,555684,-345798],[-605,5722331,-3062630,11202766,23739182,24191835,-14361490,-21028081,16124214,5896088,4187665,1325374,-5004125,10914310,13422298,7874897,-86280,3713332,2900308,375771,-3332338,-844213,-10088714,4390866,-681893,-12238596,-7763784],[-1127,-24884332,-10107498,7575700,4690909,-2764458,2057950,-6403406,3912346,-3566467,5332923,2011408,-5929730,3600908,-1271515,-3769788,-2435658,-6423582,1262512,1301657,398433,-10126247,-3762488,-8260712,39376125,-9133429,-42286159],[-506,-1281970,8550664,-5702377,18508738,-2559443,9449853,31687402,27751864,6338095,-656810,4039518,-5759295,6035722,1299054,-7381225,-10135713,-8167599,8989927,3256246,679552,-1022788,9157534,-6130533,-19165306,-25898529,-35819893],[-478,4101548,-2691086,6275093,6641442,1203345,-7876343,2021372,-9830514,-2482881,5374608,467594,-7707059,105754,-45652000,-36462980,-10381396,1630551,-7261954,-394633,-23557729,-1393263,-20553542,-2659359,-4398877,-22955885,-7912733],[-475,-1321711,6867757,-4404169,11011170,-3845639,-5191644,-1468982,-32513747,-14125436,-14571827,-802293,-33875828,12434436,11435805,10402702,-5550967,-3171317,2543230,1734357,-154884,-932114,11243695,-3117394,-23842134,-28495000,-35881483],[-556,-623139,12622921,-12043090,-13171290,-8158007,-25253201,-19004133,21501142,-12793708,3372782,-1723215,-256596,-4268115,-8120925,-3025883,-8624279,-12407643,5514985,-1333925,8366700,-14261213,11213892,-3298076,-5723674,-34925558,-30316105],[-467,5624,-1370885,-20303190,-5299038,13473113,7281138,-3384914,-14996198,27414078,26430756,5005968,4280496,13997594,1466793,-4930991,2361919,2590426,-1725460,-6990149,9756806,-11964170,3147827,-5863756,6610305,-48453773,-31549547],[-251,1626320,-2375535,2151714,-6602777,13518586,5680775,12988171,-1679566,-37815455,7742338,540075,15763238,2609894,6960533,9005318,-2299291,2711830,3188122,-1065461,8375403,3743728,-33731428,2131761,8196972,-65431633,-1622469],[-176,476642,-892020,2642500,3672693,-1096814,1317452,5709843,6116898,1654132,2657954,182167,-12238334,-13218862,-26335021,38911855,14070764,10667405,-27294673,-24530765,-2715139,-19010623,19587165,13719343,14706881,-35546965,16392683],[-201,1320468,-180063,-425678,3154380,-334965,281328,1715240,-290347,-3322466,-8489764,-2717107,-125570,-9017361,16486895,-27520375,39851906,-8005145,-12425641,22809699,-4419674,-38707923,8051393,31519922,10195206,-28939614,10618486],[-909,2741165,-658690,2615062,14481908,-8568685,-3902874,-3565735,-12761760,954592,-6322660,42690490,25403508,-15927340,-5937338,4787629,-1146486,-15181229,8399290,1099204,19632139,-6280239,7039651,-11170435,9527207,-11967350,-7444688],[-909,2380425,-1395216,3727512,15355101,-7813071,-288172,-1014046,-11030744,2312253,9792654,-44975167,19240406,-14566023,-70813,1402048,-8926668,-20438594,4573247,-5412809,17779486,-1579067,11524716,-4717953,8647753,-14839501,-6713607],[-585,6711559,-18651007,2488617,-255682,-28992263,-17380544,8678544,3757390,1190009,17848222,3583558,-5441327,18018206,16364175,1946629,2689858,9632571,-217820,-4572022,-602916,-5170264,-7846396,-2442002,-1068327,-12305816,-4100044],[-232,-730510,-791478,3548873,-3377660,1914966,-4204685,2764396,-2478316,6087933,1539761,643849,4941306,-17826227,13573693,4735387,-35970969,23317511,-20624512,41143917,-18822603,-11765473,19142520,-14962671,3351881,-29179204,17594257],[-261,335255,913018,4821204,-2249057,-5915572,5157622,-5836604,2417314,5427252,-29369803,-7280632,23742487,43826512,-12539045,4020430,545048,4022824,-7072069,6941684,-1620665,-3084157,14004845,-8841441,9875128,-36120509,16711187],[-221,1167504,-456981,790072,-822093,-1794954,4374629,-3343208,-470847,634657,-7345360,-1541368,944992,-12329432,7798909,-7506238,3546049,22661308,47848128,-26782743,-35166655,-2638009,20952386,-9068161,25633534,-35907600,17351368],[-408,-5237515,26082417,17902724,70886,-8702686,-7198329,4147565,-8298699,10195320,18443609,2333261,6761512,6896425,9586252,-1362012,7950704,12791507,-3412495,-9132935,-886879,-2468387,-20824225,2034168,2073273,-6856082,31812287],[-298,-6549833,-6984841,9122273,-2576150,1177997,7078542,-6896790,1281100,-2254822,9349356,3504332,2659741,-12475,-2875734,-6753712,-1802614,918929,8069481,-5896221,12357693,-4397460,23929395,12859657,-97154925,-25507514,63236971],[-243,1696050,-308007,5015530,-7797724,-775253,4320213,-614417,80468,8165439,8378465,3382270,-7989843,2643837,1097370,17880100,3006420,-52500151,7982675,14203889,-38658316,4509688,-8100023,-11422643,1099680,-23333026,48271220],[-240,-230335,-1542445,-5059727,198394,-4027381,4542454,-2344227,2027079,12051981,-18199182,-1308864,-11595190,-4024351,4279611,-641169,-27487562,-3698719,6901601,-13193467,19074466,-37145722,-45596494,18235873,9246569,-10469730,77704438],[-412,-1206216,3935742,-18092139,18337392,-15210243,18623335,-19384562,5206628,-14963251,13469094,1271495,4112458,2105149,-796694,1423765,3410285,11411449,-11373900,8946281,-18618716,11165851,-13446308,-3339436,-918483,4306806,55848143],[-517,-9875049,-3337892,-16653227,7278594,7709791,-29417155,14420011,-6202048,4340773,-9701781,-4936852,17667011,-1606528,-1791266,8316262,10320028,1664217,1364457,-2381466,-18582365,9725152,-11490374,2489249,-20650859,6790553,56010489],[-148,843959,-819058,645441,-108599,4663861,-1818920,1588226,3785252,-2283401,-3850645,-3038063,-12572795,-4838869,2543637,-9932902,17607468,1722073,-9456004,-4355771,21036779,-5366186,-1479210,-83709958,866117,-6613791,61341379],[-749,882507,1195819,-1347125,2240902,8182467,-3157782,5818382,-2844855,-16277893,9423611,7185641,3891965,15800428,11680400,-14970226,-20614181,-15914499,-18515606,-30545627,-10240504,-18072727,37220365,5149593,27785924,36517234,55744476],[-748,849935,1590532,-888253,2376238,4308025,-3690018,6248153,-3193023,-7595375,15798108,-1902610,-7549757,13293332,-21516601,11249515,3518614,8847411,35922625,35539677,18222064,-24121457,15022031,5385114,24228763,32343183,53598056],[-141,-931441,-568635,-248897,-176710,-997739,-5212504,488369,2188215,5348475,-1155493,3600012,-14040940,-2522295,777864,-12493647,-1777155,-2354689,-2949998,5891416,24912619,59045759,16659182,25788620,40908444,-44892493,69698676]],"denominator":100000000},{"t":2,"f":3,"type":56,"flags":[168,393384,589992,688130,688226,688274,688296,688298,688310,688316,694454,694460,697526,697532,697535,699061,699062,699067,699068,699070,699071,737448,743592,746664,748200,748201,748213,748219,748222,762024,768168,771240,772776,772777,772789,783528,785064,785065,785077],"factor":[[-151308,24583,598,1366,-19187,48153,-29785,-5216,-28384,39852,111157,-64613,-2000,-33864,-57309,85182,6855,87386,26897,-34961,-74709,-42543,12803,68279,48909,-2552,-33824,-5891,-1313,-2048,77906,-68661,68767,-43601,90019,-166107,174185,-250171,-103530],[-105,135,5,-219,-55579,1190702,-183566,-10503354,-4167506,-16603746,-27901954,6145065,2398556,-22035278,-6401565,13824161,5347211,-967218,4417125,-5785891,-15550798,5475052,3659837,-8444190,3187524,6799108,-1146867,1337107,-772403,2498066,321876,5816044,-1544211,-3958975,-4605032,1681596,6492921,-3272770,-3809776],[-81,106,-2,-198,-38506,796811,99039,-7021416,-2514630,-7665081,-7793640,3325871,1466251,-1328577,-977817,-7371007,-458009,-3721,-3774203,3484206,20987016,-16636289,-10243784,46736797,-21563569,-23049156,15003538,2607177,-1076084,6530375,2996956,7131723,4582280,-4596410,2172134,8599584,8849638,-1038766,-3950223],[-8641,-296381,2999,-315427,2339209,-6585426,870091,-252787,-4494604,-745031,1217305,2106221,-3342556,1002317,-3326941,-783287,5138453,-6788452,-1303200,-1207819,-1242399,-108549,360419,1456541,293406,673180,-1919,-636222,-647884,111929,-7285427,4812455,-607818,474821,-2009709,2906398,-15827343,10060978,-53610298],[-93,102,2,471,-120126,2505395,-8055517,5383541,2019917,-6120453,-16421526,-12506056,-24144085,23936340,2757093,15623042,-8819223,-1231524,-1736210,12277307,1881618,762083,-2085455,724644,-253455,4139710,1609671,-3478778,384407,-1895588,-10136208,3863945,3206445,2587016,-6368818,6713316,12755273,27150510,-38815108],[-85,96,-1,440,-110187,2197908,-8031234,3886881,1482404,-6511868,-4361244,-1534198,1225136,-396843,2459750,-32782647,25517924,24763172,-7496263,4156230,-3689014,3135872,5350430,-3697490,4108089,338772,-5852105,1902819,4213889,-3941077,-11212227,4156791,-2584783,4169548,-11424629,5962086,17853030,32159379,-39235695],[-126,145,-37,60,-63902,1826611,2178110,-23583187,1970065,-8585174,8207522,14529468,-3619907,22443893,1404636,-13472235,-13403069,688692,2723868,-7818364,-6832953,4818220,-3402469,-12124664,2270324,3613153,503069,3035935,801447,5653786,650323,9158238,-1832386,-9217185,-11789669,5880931,5948161,4771572,-10408203],[-125,146,-5,703,-135546,2676141,-6794985,10904900,5945929,-3111938,3162400,33071673,16227138,6826392,-648754,17158694,3881315,-4582791,-3467466,7901012,3118754,-681223,-1819043,-1884588,-1041590,-1608436,5743871,232334,1961773,1176765,-4344339,-2252558,2371431,6343133,-7498073,12184159,7818198,33105488,-36204300],[-99,98,-24,282,-119701,1858924,-5963304,1766980,11592132,5123274,3039229,3202002,-13957314,-25510612,-10881148,-15299428,-25936085,-9536341,2097184,-882622,2173838,-2430074,-1331229,-3170640,-2882335,3014759,5560659,2771025,952751,-2266867,-977036,-1747443,-3952512,2721724,-12982411,20603452,-5113147,43726231,-44869614],[-61,72,-4,-16,-34182,504130,1626158,-1882918,-377786,3207352,4297771,-8026096,2299769,-3276192,1446462,15556101,5202209,22962292,7080478,-13037178,12739964,-507486,-19735750,-18393768,-16066370,-5475688,21611343,9381886,3979161,4445746,-6829295,20894525,-1254626,-6740554,-27380486,9868075,-44925326,44994173,6443439],[-39,46,6,-144,-2326,-177638,97324,-1472840,54716,-1516142,-2150171,-1466117,-1840376,1945558,9696343,1471432,2598068,519628,1034982,-9838854,5937101,-38724774,34555141,-11975912,15781287,-8986074,12633401,-5932064,1349342,24616005,13207331,-17688695,-7146921,7964910,1251482,25350821,-15420028,15832872,-4284604],[-34,40,-41,-47,-10265,179853,2207556,-1396487,-1338724,516706,-1822333,-3089787,2072396,926518,-2408293,-2890717,187541,-2349737,-1888075,9825741,-7191048,24373195,-10255841,12751696,38153868,-8874751,31511039,-648021,30072337,12847966,12487297,-13649701,7821353,13202349,-248495,1842455,-24464503,27783660,14271581],[-33,40,-10,-316,-186,-80526,174629,-1090070,44287,-1682530,-1011543,-1184108,-663189,29835,-2931620,-3478047,4576162,-636849,-8026595,6706372,3980866,3931747,-17693488,-7475307,4998601,8638934,3076910,16313962,-55234253,26992077,11340312,-18469120,19725560,3937303,23885532,788874,-8316603,34038266,6453503],[-37,42,5,-102,-5812,191094,860086,-1086277,-1681394,-630092,-1961474,-1342187,-2178325,3045325,-918728,-3182897,9515381,-10963397,-4282883,2197468,-6638639,-11645458,-11334029,-10241976,-26820242,10337873,-14895149,17720854,32543604,-7943198,37062968,-18357786,32648600,9882826,1534855,13378479,-9920014,23161846,5332280],[-32,39,-15,-90,-12051,255352,-1881470,-1938301,-569991,-1070364,-333093,-2025230,2111691,209713,-468063,-2572823,3544016,-5827660,-3399756,-4254810,-1748398,6198992,-3992711,-7633704,-8090570,-16496977,2611095,-62669712,-15467859,-16307774,19849128,-6018877,16817564,-5086600,-14413382,-3078424,-6580944,29518696,9241786],[-155,170,-17,-582,41451,-2775070,347240,-450030,-2659175,-3895134,378939,11499594,-11776876,-10718615,35409643,585778,-6631315,7433817,-3077203,12334109,4194758,3230818,-2493959,-349764,-1996846,-2254213,-10026182,-1458736,5278978,173117,12021751,3196081,-13130615,-2996579,14489733,-45221128,-20979617,37476595,10720528],[-155,188,-8,-527,57969,-3415097,1019418,-1124738,8936022,463132,-13269737,-1358482,12687647,8745900,-12607494,-6404231,-9329170,1151276,6821775,-11397615,12740761,-8929224,6625175,-3665859,3831923,-743860,-2371548,3775521,4887866,-15406576,-11560113,1525635,11640248,19278841,23316980,-58987501,-12085457,55387593,21997481],[-286,239,225,215,-95111,3359717,21505651,9917267,10166654,-22561215,3318135,-4536119,-561209,-28654,4345864,-5538632,2633504,-12559305,-4532666,1416115,5338208,1455262,-779275,-4423315,-1045836,747424,1078709,-870080,-1711358,-7018236,-10794303,3770871,-6020217,3055347,-4931023,9497266,-17419618,4254351,-4443227],[-285,234,69,-771,-77317,3611527,15045784,915150,-5654760,25123579,-21385043,12554769,-4636889,5432055,108095,-9326157,2198364,-975662,-3801110,5271434,4403000,1728131,-1996660,-5818245,-3215156,-1974794,-3638851,-3452499,-3327443,1816057,-4218207,1684748,-13710094,2833634,-10886002,11970593,-6990665,5797506,-4563908],[-194,190,-15,-42,-83580,1891409,-7002647,-4666496,-1615248,2847311,-4895435,-7896298,12786748,-201230,15576674,-737378,-5248305,-16377958,-36466943,-15083900,13686257,18633514,12577668,-3470549,-5845304,4156388,3558984,9643377,878797,-6325282,-11152259,670965,-178061,-219587,-1165145,11791296,-21513617,-4107923,-11427976],[-194,186,27,70,-81101,1779026,-6812320,-4634246,-1412138,1253804,-3550730,-8014585,13824699,-248627,14994449,-8177774,5686024,-23435406,33010027,16845822,11775222,-4580094,-14678182,-8600464,7003315,269429,-7887588,-1440607,-1197681,-1387145,-12368130,7283774,-8465732,3778399,2031538,18771455,-13887882,158208,-8236466],[-109,113,-3,-289,72281,-735510,-3019878,17010421,-18535938,-9326311,-6169199,2095585,8234582,6652251,369721,-14438517,-23851127,3227972,6307906,-16547350,-5445687,-168885,-8427593,-1149863,433198,3159392,-3460888,1325946,-2108627,9326410,13136956,6600677,-4166679,-4917063,-9834727,9200261,-15871404,-5489173,26380491],[-72,72,-31,-340,65905,-1284832,1318560,1271784,-8765177,-2897054,3229043,-1861138,105762,-2022882,-12331328,-2367365,887105,-9188993,-475394,19775410,26783235,10876948,20418093,-18845664,-4434324,-2889650,6825694,5685663,7912917,14722527,10491559,12264370,2533487,-34435184,-14271559,-19669974,48161158,24517039,31021468],[-44,41,-19,-65,25362,-784313,25315,-1870899,-422994,883561,2444845,-3120017,2796151,1099675,217487,1047137,6970562,-7669793,-3918393,-5648960,295526,-8977554,-7772357,16938845,-2504211,47178127,9165980,-11914296,-491713,7581111,6240520,-3548873,-37237282,14507155,-28937815,-16222316,26466247,39596829,42821137],[-122,-203,-266,-6912,7728381,8043167,-1092337,128742,4440447,554748,-1208332,-1846503,3065878,-1050941,3252179,764406,-4807721,6300952,1260658,1241600,1208796,142051,-186678,-1308858,-432806,-728561,71701,677534,668921,-273037,6456103,-4469356,492951,31201,2047581,-2937964,14299566,-7420702,48915387],[-120,-423,392,3750,71224,-2295987,1413864,234472,-9129959,346581,3376612,4617051,-7870178,-5116678,10581840,-1659307,-58086,-6971823,-1942042,-6002442,-7350520,-8666345,-5817354,-7193189,2716712,-7332352,15281923,4006509,-1168390,-12637915,-37283717,-1502860,30518712,24279201,-4770142,12809464,54990665,22796114,96076814],[-441,-424,351,-6919,397030,-12287455,-14955,2336524,18930564,1287359,-12032051,-203633,6525544,3611762,9811825,-4063320,-5210658,6164868,235685,5390313,-2716004,7526167,-2728761,-3620600,-6800712,308403,5230926,216844,-21883,7449455,9330299,-70583,-670693,-14735580,-12008136,33561070,21936858,-22475915,61451507],[-58,62,-191,342,-68867,968514,1566393,-540514,-3340877,518374,2454387,-1165855,3285030,2782787,1216685,-1770931,-2598862,3830557,16247170,9151018,-17817353,19466049,30983758,10127279,-33556749,10901322,16349439,-3252246,-3803467,2972347,-10001928,-4628357,-1331343,6320992,30553728,20687324,-21502047,40037702,19483332],[-23,27,18,-23,7161,48464,-70630,-348840,-1623951,275450,766729,2492633,-2188921,-70250,-5531529,1655174,2503116,3074828,-8813688,-2372780,5830926,-9214548,-8969907,567348,16370755,14046582,-2770065,-9292350,8313049,-19724884,1768903,20907212,-10229107,-39598332,57710355,42906155,-1631604,36691704,44156735],[-56,56,10,9,-29382,721862,-774807,-905494,2976651,2020649,2649802,38538,-172900,-1089745,-3252186,2499856,337323,-2176760,-6138112,9315126,-6234776,-2521533,13427236,14091544,10044038,2331712,-28381067,-2484247,-4196910,17968931,2308478,50049308,26267678,19119369,-22281201,9699154,-37012530,18275844,70359008],[-77,67,41,71,-40271,1209835,-5483012,4976110,5559182,34880,-2045650,10649389,-19211678,2777176,821809,-4497477,19754976,-12433556,16704395,-29618808,15826802,18758624,5881925,5739883,108437,1254854,4581501,4937762,-1377038,3965229,8077111,2892367,3301171,-4908450,4512581,-5732787,-17904637,-21641019,54637555],[-75,65,33,125,-37947,1003212,-6410011,2421480,3084341,17544,-1320058,349637,-2903533,3544977,-7548490,-6957442,6698844,-15292129,-13110695,9505162,-26854618,-14767285,-8062805,-13819794,-12809361,-18356791,20636468,4725220,-340240,7303660,-4351109,16256458,-29342680,-8683817,9193534,-29119404,-28945989,-18180401,56955749],[-3944,-146724,-739896,476632,-2117348,5967790,-780718,221900,4059686,647891,-1133955,-1885337,3028173,-893538,2992500,687622,-4648357,6121153,1168639,1112066,1188100,111762,-321311,-1332044,-274646,-599360,-26452,569623,589637,-98885,6617829,-4335130,465101,-407960,1816710,-2652699,14112274,-9022602,48349906],[-3777,-145176,741856,476001,-2119795,5992584,-786854,220231,4067027,660295,-1131176,-1898110,3045003,-894527,3001612,694139,-4661094,6135302,1182179,1103046,1168915,116639,-308859,-1315339,-276944,-596782,-26967,574406,591465,-80705,6656610,-4335397,473450,-454218,1835101,-2700663,14150095,-8992574,48340883],[-897,-35356,-372,-1287327,-2184691,6063582,-796434,227839,3978463,650812,-1035965,-1894254,2994783,-927523,3002015,721793,-4638547,6103193,1184419,1057621,1121948,43868,-317394,-1317817,-233149,-607851,24372,581986,600362,-161774,6472984,-4341864,626426,-324409,1874677,-2793064,14342161,-8905242,48439938],[-21,22,16,-72,-4475,182549,-1569406,-1184084,-833357,-1250746,-792721,2509381,-725700,1078218,-2920807,-67704,349286,698703,521471,7046969,-2800804,-6795077,3988462,11328717,5176077,4141065,-12054957,4980550,-1467027,-8496475,-26374570,-42272142,9050594,-51612309,-33026310,-5812902,-50420298,13765618,59120072],[-125,106,485,-887,48205,-1597500,-2829992,-2654350,-1940639,-6306029,1086582,3434669,-4494353,-1745081,-12050487,262457,-2290684,7054107,-7416873,5609947,19354874,6665500,-9925291,-11362448,-10903400,-1304636,-19269791,-20476866,17611542,27181021,-23181865,-21640015,-17300123,32747311,16849652,14134346,-19034315,-24360746,50976679],[-125,107,471,-880,62433,-1896235,-2707471,-2787431,-4606904,-4761385,-217484,5415501,-4043573,1093906,-6518289,-1417861,-1300371,7267729,-1275532,18225751,14567658,-1577409,9291364,-5192588,5661490,7188352,15520740,10098586,-15849517,-45508046,18912454,-27322,-10858497,31293855,-13988151,12636193,-33846415,-37404579,41057168],[-36,30,15,-682,15911,-1243176,296731,-1789974,-1218431,-955614,2779391,-4671461,636463,2890826,-4289136,7374637,2347122,-4496486,1554131,-8085099,-6141536,11257156,1818571,5934873,2497399,-34506675,-26035478,18205754,-8322883,-11143371,12053782,-11679651,-41399088,10988118,-8042084,19136347,21632226,64807247,34472861]],"denominator":100000000},{"t":2,"f":3,"type":60,"flags":[180,393396,590004,688308,694452,697524,699060,737282,737378,737426,737450,737460,737462,743594,743604,743606,746666,746676,746678,748202,748212,748214,748220,748223,748980,748981,748982,748987,748988,748990,748991,772788,773556,773557,773563,773566,785076,785844,785845,785851],"factor":[[-53056,114031,2151,5851,5939,7356,-21638,82977,-22068,42174,880,1257,27988,-17810,-819,51283,2107,28694,-49842,-1518,-23787,17646,4673,18263,9202,-37995,-24709,-600,13188,15978,5207,-43231,3527,-7593,55382,-15376,208379,-62854,25081,75558],[-12,48,4,3,-178,1834,-35103,919313,14091756,-9975513,10143065,-1646945,-36406598,-795795,4170267,8250447,4585376,-8657417,-18846069,-12289134,-2564384,728641,2157525,1867791,1514693,-4629254,-775548,1102861,3468667,412303,2531253,4141375,5054065,-1183875,8190066,1338800,7057427,4081650,-5954371,16459729],[-10,39,2,9,-155,1297,-30188,834752,8086014,-5225822,2971100,-90797,-9218053,-1894510,-1803074,-2418754,136031,24667940,36495879,27856795,5044822,10576388,5904933,-12720402,-9146082,-364904,-17767293,-20453764,10035925,-2431958,6245055,-2122348,9015173,-9273493,17537929,-1358486,10708083,3931231,-3789415,14732484],[-15,54,2,17,-226,660,-10680,1761790,22846875,-15184737,-23949765,6527347,15321077,-1930099,-315106,-3460334,-1010119,-1695102,-5129003,-3445929,988684,-855579,414654,2580775,2570072,-6197287,-7555140,8441154,-598105,4530897,-2857522,3099215,3625902,-8718327,-7241718,-3450639,-6939400,27820880,-14889379,23669265],[-5,23,1,61,-7,-910,17892,1067026,546592,3299457,3721135,-363606,-4620310,-2163794,4704533,-19983813,471971,-8375147,9356415,-3387682,7032134,-12069881,-5123089,6174934,11616473,5221956,-33309868,6529751,-16050138,22901168,-13742491,-40147991,-6453920,30734281,2899801,13749679,-9215197,42471491,-33987408,37460417],[-4,19,1,58,70,-78,22538,1079853,1727543,-165532,2780417,-1839452,776842,-2582716,-2961674,16277212,3099868,12925592,1126890,15342414,302296,4318657,416657,3927693,-9457796,10642447,26048473,23052922,-27498696,23472550,-13258478,23244612,19120823,30680474,15487389,18206275,-30477599,31737985,-47585304,27799392],[-21,84,3,128,-123,-7795,386,3219353,-2272594,-1180280,4225896,2059504,-992028,-6419790,4936746,-45205307,-4867049,-7820405,37014,-8536063,-96820,5714311,4384166,-8675747,-13452386,1744179,20562063,-73936,3589977,-7010484,-1718329,23846038,16609259,-11285733,22596729,-877418,-16654569,28564725,-34871157,2728952],[-61251,-63554,-204,-310470,-292604,-546625,1235609,-6286967,-1597785,-2784684,2676098,4378000,1680517,3729714,2026569,2792849,-2056705,-5173286,2685719,-1997861,1572658,-1702724,-2295399,-1439781,-3737813,-1578246,-1601999,-4572925,2579388,1676469,4206738,4952860,-1153981,-1314529,861404,840456,-15786585,5834168,-6935371,62483712],[-10,35,2,40,352,-759,-31777,240161,3707613,2074116,286718,-9637410,-2950391,9992174,-13593875,594706,-36206046,-19548115,-1520213,20610201,-6888102,-19642651,-451507,2690058,-16773014,-12932986,6543818,-15221734,-10144390,10670589,2467132,-2264796,2044152,-10299379,-11554179,11442739,9501966,35141430,2628317,-46144612],[-10,32,2,85,263,-442,-25763,626072,3479747,60622,5100782,-8076140,2426217,9734045,-2580807,3635934,-13396218,21930989,16367534,-44650342,4258680,1565639,-15244699,-6895999,-4905143,-1411127,-1288834,-1319024,-3051096,8393509,18452451,10858926,954672,9805608,-12963051,1182415,912715,42421963,11338371,-53907594],[-20,55,6,55,131,1779,-31798,-411944,-649848,-3116381,-2997223,-20219200,4070689,11947279,30367689,4742456,25912245,-20449552,11510397,5950050,2781888,-1699599,127902,-1131550,-11867447,-485121,2411658,-698737,-2753707,-1375524,7186318,974177,13416386,-1557522,-2240027,-3818316,8317234,44057544,30747096,-43468214],[-6,28,1,129,303,833,-25798,803001,-5025366,4541409,4748532,-940508,-5740354,-767900,-2352410,2260190,4267950,9720552,-3311408,8403259,1788818,5993938,-2089923,3701446,6029759,-5111701,-11544951,21315163,6165422,-3321116,-13039021,4202226,-437405,-45613181,-46377396,-21452746,-41749880,83174154,-39258932,5379009],[-8,26,-1,60,191,611,-19678,726245,405666,1133259,-1193227,2447862,449214,2826320,1744074,3617649,3522044,4501230,-4521998,-7447660,-16256157,-14736822,37553636,81388,-1616938,29596899,-11179663,-28745691,-13241478,8585898,-8445954,15882846,-24923444,-2827086,12830656,-28235945,-35842689,29424095,9934667,-32874912],[-13,36,-1,-125,-331,637,-7207,-910592,3140827,-4221327,12600451,-5949464,10264581,9723620,-2687210,790434,-8927081,2661716,-14005348,7433523,18199022,-13010949,-118737,-2236972,32632574,23228783,-15757528,1937197,4618432,-26625806,-838019,10479175,33439726,-1976407,19009924,14041935,-8676908,12058107,18721975,-20373060],[-4,20,1,53,192,406,-10013,708196,2382250,-857705,-2331262,-855098,878117,-1047345,191895,5510301,-2922010,-818824,-13150217,1340632,3109190,22571874,-12940099,-21889598,-10442507,30448413,19924830,-25360699,6946071,-22087896,-8165935,-35401946,-10872616,12446042,-14663844,10804887,-7505340,48107064,-30859602,15421234],[-6,18,0,2,-161,406,1488,109008,2056665,740203,-2513410,-1110695,-3017227,3448605,3285559,-2352757,-3401957,-5072178,11011695,5239446,-17420493,14820525,-38455555,28643401,31792172,10678115,12189521,-18910161,-4152951,8114616,-5212205,10154755,-9375385,-10196257,20874568,-23020588,-11904087,4887900,4032174,-5960215],[-8,23,2,-128,-324,37,-4036,-980918,-554791,-3716163,-39925,1666359,-990856,-465255,5413396,8936804,-10184150,1425637,14295899,-13423678,-616429,-9697159,-4996021,20124989,-26563267,3858666,-2290888,14239579,-5269639,-33153100,-48658176,-13616420,-510740,-16576929,25352836,1976000,-3247947,-13255371,9216536,-13559573],[-5,21,1,50,159,463,-8336,716353,2114810,-322367,2417213,-1838026,1310916,-2200418,-2512319,1695121,4164337,2689687,13540137,-207785,-13852460,-14682457,18692347,12501298,22378810,-29313910,23369744,-3520017,20323045,-32360762,3892788,-6145797,-13673028,29838537,-570248,12329524,-22666383,48398133,-25336129,10128285],[-7,18,1,-70,-296,488,-5739,-322631,2623837,755348,-373145,1618181,-2138308,4473729,5938070,2667800,-4684097,3341605,6580722,862868,16650945,-25062103,331164,-23764881,13867787,6992737,33008848,19568101,20475545,25491257,-5076744,-22418028,-16201065,-19928250,23403531,-25767763,-1040784,-1392046,15672461,-256436],[-39,33,5,-170,92,-1552,-2738,-1807815,-4808491,-8444615,607572,6668365,-1169550,22112605,-12214076,-76018,-281762,-12121616,8701732,-5257232,6634456,33675068,22072852,-12341563,18722995,-16332838,5545066,3395646,-22313171,2150088,-20680972,-9592252,2756763,-1011110,5872444,-8597521,11654272,3497315,-1748571,-46536947],[-144,164,1,-5721,-15687,-156439,7161688,6401255,1339747,2465873,-2757825,-4559260,-1868979,-3662192,-2434581,-2503068,1963768,5088041,-2717784,1786174,-1574526,1714756,2264437,1239515,3419595,1131438,1484839,4084030,-2556813,-1706896,-3930518,-4971386,1438076,774475,-143930,-1083857,15027883,-2150917,13888950,-55131218],[-101,186,99,-627,-1491,-3902,26501,-20196996,2027599,4511451,-8113848,-11006114,-3436048,-10618030,-10076682,-8607859,6530070,11791847,-8667305,-547482,-7733892,1610260,3314589,1763629,2115492,595881,2297764,5612759,-4826147,-583371,-515154,-9271082,6545395,-3858307,17848760,-3678157,37844893,33855556,-1028633,-55687036],[-7,33,0,110,-690,1748,-32367,2226060,759660,-1064628,1096134,-5454343,1208153,-10414525,-36809218,5745955,25352174,-21422864,12353012,-8118548,16636289,-11902661,-11642012,-2920074,-6868264,4123914,-215823,-9015458,-528275,-2832561,3130697,2745844,3004873,-5908726,9838353,-13030699,-25864111,-157565,-19851290,-15921626],[-3,13,0,31,75,52,4279,-198945,693512,-285810,1188225,2039664,1066074,1856837,2680016,60157,-366333,7792250,-5648848,-1864680,-16515685,-3946872,-1427272,-1028538,-5180541,-11538837,4048831,-5263755,-14587294,-2228324,19168012,-39222096,45078393,-952726,3267140,-35619796,-77113794,-37004682,-5212271,-23849646],[-128,67,-209,-28346,-73968,-2713519,-1632981,5732651,1491592,2588084,-2444387,-3939800,-1531422,-3370114,-1796696,-2358183,1909275,4667002,-2408674,1831225,-1408929,1526869,2065717,1311429,3437115,1441087,1383595,4121470,-2294821,-1514808,-3805348,-4510952,1054375,1193061,-823541,-701876,14231759,-5396963,6215846,-56691077],[-216,-69,179,1977,-7867,4989,258341,-4752786,14433936,17696058,1211009,1001364,149519,4954670,9470436,2233699,-2414813,-11357338,9451619,-1262443,5467672,5185338,3972213,-6427898,3064325,4258332,-3886243,2998288,5729738,-5934480,-4606934,11477224,-4119173,1758983,-11484639,3987909,-23823184,-60234926,-117035223,-80170758],[-220,-75,-79,-3122,5147,-1705,143880,-1589120,-10764342,-23858182,-323916,-6366316,-1284887,5020492,1079628,-5880772,802805,9696559,-3725305,6454837,1359584,-11293395,-6090563,7980313,-2467587,7083093,-319873,1507109,4061127,3186571,8359528,-1593708,-19987729,3732622,-10360436,1097746,-2437876,-37297474,-111448178,-85198745],[-47,152,5,-113,-372,51,-46522,-2894952,-4855732,-5391449,-12228950,-15965732,-9422441,-20610886,6235725,96562,-17321591,-4725034,8719094,-1571383,15117202,5553439,5461670,-11858654,15102983,-826808,94593,-3707397,-5203648,-1857995,-13434764,12252359,-603153,11690259,-21382818,1098259,-63206957,-33130837,56393914,2649657],[-47,152,8,-133,-519,574,-25897,-1703923,-714317,4252669,-16749723,8310803,-16252249,25606910,-10104867,-13667165,9527884,5466727,4489236,5938355,489615,-9307574,-5729043,4703323,-6160479,18223167,3750137,13643255,4210040,-12506167,7986331,5028024,-904602,11278533,-14564807,22116742,-37222999,-9144229,59536328,-8532873],[-20,81,4,-29,-322,-2440,-6538,-1680081,8223957,-5924106,15633271,-10443480,7904648,-1659014,-9375955,-6578519,-4891621,-10177837,8939386,3717666,-21362802,18165369,10849812,7495803,-7556761,23103279,-14139,32937959,14100708,3540804,11405347,-9767691,-16261361,5286574,-12790005,-8920180,-15373170,-23672438,51747158,15019994],[-20,80,5,-45,-495,-2162,-371,-2408188,10716510,-585490,14464172,-7129334,6833057,7083456,-380837,-15005062,15354148,15989768,-11656972,6100100,10831694,-5975045,-9318059,-541971,-4768945,-20074704,10943869,-17898015,-19483098,1829846,-26049308,2058524,-24050571,-2319860,-19022826,4053535,-19795951,-35377618,48082646,15583116],[-1441,-1128,313,-124520,-1347903,712984,-1210808,5791634,1350347,2422678,-2440931,-4011318,-1524093,-3404500,-1879860,-2561472,1861941,4790622,-2515359,1829237,-1481939,1526585,2074885,1354178,3368857,1401700,1478148,4141175,-2380619,-1479699,-3780396,-4575549,1044113,1196033,-743334,-784847,14488472,-4960794,6823033,-56400662],[-31815,-33411,-265683,324985,289795,493716,-1123612,5709872,1454588,2543830,-2425320,-3953529,-1527400,-3414526,-1859613,-2535396,1868820,4687911,-2436149,1801424,-1439529,1549663,2081289,1298982,3382462,1417009,1470384,4136962,-2364421,-1521357,-3826328,-4502867,1109708,1181973,-751726,-767900,14329675,-5041587,6888448,-56269346],[-31548,-34509,264686,326729,291713,491630,-1125832,5731830,1441317,2531481,-2433357,-3973781,-1527713,-3409415,-1869666,-2538402,1870023,4706648,-2454136,1804394,-1443781,1552820,2081714,1307624,3382011,1410898,1465546,4140262,-2355400,-1514285,-3829275,-4516619,1099533,1181206,-728844,-766208,14336871,-5044585,6917086,-56256991],[-2109,-1917,217,-833052,540622,576053,-1153169,5730384,1538952,2691908,-2424792,-3953317,-1519099,-3408616,-1833386,-2514233,1862192,4625282,-2401935,1774726,-1427577,1613560,2116730,1251874,3399413,1402897,1450715,4149863,-2355936,-1551194,-3863277,-4460652,1139972,1172282,-741061,-763283,14252004,-5174946,6717453,-56302051],[-3,14,1,40,-30,1625,-6650,238548,225706,-490935,1747592,4061732,1848180,-7806928,4406814,4056223,3417547,-709435,1494496,-2901489,829769,6955016,4057011,2816076,5366940,-1487775,2768365,1564291,-18206565,3429490,26219307,-13645391,-19961485,-41204287,22090860,70076470,-42977125,5976504,15385762,-48765791],[-7,18,5,-48,-129,155,-10028,-940954,288819,316490,2552825,10012579,1021160,-2944853,3582731,2475905,-5488578,-3056244,-12061899,12949424,13741236,10267125,-14244810,-4786369,-13642231,-17351914,-16070314,12404414,6050872,-8520026,10853464,8583067,-28179495,27152366,31978997,-28147901,-37297811,38562018,37357223,-102381110],[-39,88,123,-334,-667,-650,41806,-2254386,943706,-5870939,6765449,16463792,-716641,-10520311,3854789,444942,4603529,-6920387,12089498,4343603,-26412783,-18572033,-16919456,-32807083,9588639,5121792,87237,7717685,-22979971,-12006335,-5784676,10195803,2735749,3399165,-24560006,3397539,22950938,7252088,23556108,-58571940],[-39,87,120,-407,-691,-826,47934,-3293316,2894701,-2334264,6537154,17670414,-1116042,-10455429,5489615,-1899605,-2034713,-2768952,8199215,1635084,29383466,-741015,11759103,33201685,-2209467,13271742,19024819,-9524275,-6839539,2832339,12317637,-7035140,12396629,4517697,-32816136,-13066185,21562924,13366762,29436593,-59490373],[-10,30,2,-266,-278,1215,17722,-1804350,-1720734,-3029201,3116709,7143311,3298418,-1404924,-1560713,2123937,6212886,-1533033,-2790011,-2959462,-11096117,3434230,-1902710,1346006,-2978710,-4347219,-3985976,-14254011,45441439,32813886,-31689572,132969,23583947,5567083,-4659776,31379460,-25852005,5855179,30793850,-89521034]],"denominator":100000000},{"t":2,"f":3,"type":62,"flags":[186,393402,399546,590010,596154,688314,694458,697530,699066,748218,748986,761858,761954,762002,762026,768098,768146,768170,771242,772778,772790,773558,773562,773564,773567,773946,773947,773948,773950,773951,785850,786234,786235,786238],"factor":[[-3699,-26077,1434,7192,676,-14549,1516,11279,-4291,750,38,866,1525,-1386,-2585,-3153,754,1228,2648,2453,-830,-3920,-407,4554,570,3147,-7488,12039,-1511,7123,-6974,8359,-4050,-26763],[0,0,0,0,236,-31290,290124,864527,-2711448,-6122503,4173168,-16715095,4567617,26142320,31254680,18221007,25532461,14947850,2603312,15248118,4575932,-2461359,-5120812,1627778,7264285,-30474565,5626423,1018089,-11935170,2298703,-6359123,-6790141,-10447230,-22810812],[0,0,0,0,214,-3535,-1055117,114966,-482777,-6493937,-5225775,-6090827,269550,4697540,4326228,-12213,-10763501,-2252152,-10198589,-6983963,34455212,16019685,-50097772,12913297,-15068285,32588966,29250,-14247081,-4070136,16106716,-2228690,-22000407,-34080198,-33687270],[0,0,0,0,162,-26595,39065,1035517,-1951982,-2937052,3274889,-16959537,-44372202,-22576855,2336219,1822838,365371,-6273675,3454933,839610,-473003,-2356254,4917506,261170,-1268973,-10620374,9726932,-11767195,-29219840,-3935147,-17242806,-14688806,-23349215,-21651222],[0,0,0,0,113,-13135,75508,-229520,-1621442,-3381403,654907,-2919992,7503193,13297917,9270089,1194263,-5562114,-20844543,22959221,8642817,-18041109,-11614986,25305053,-15024251,-35962355,42418259,7261414,-24454830,-16043456,2128965,-7846888,-19387303,-29982552,-28692170],[0,0,0,0,121,-36257,210015,1733934,-1037987,-1193260,2324405,-18598,16779901,8755922,-7577114,-7350028,-22382853,-6311134,-15305965,-21871180,-7990576,15049594,10874491,3237407,24629791,-28866780,11534473,-21711306,-45655504,-12281150,-31215241,-24416462,-39373982,-23070283],[0,0,0,0,116,-28554,196676,1374617,-1127292,-1496719,3232612,-1910217,-4150225,-2523748,957659,-147781,16453748,31093727,-31986097,-16893602,-15286382,10805387,22325147,-6558023,-3179266,21517476,-5242880,-19990123,43117017,8151789,-4637684,-27408729,-44189246,-26606126],[0,0,0,0,157,-22895,207322,386055,-1750210,-4647508,-1383396,-4962676,-4663461,4420582,8401075,3355773,-17859675,-32886333,11286489,-4036902,4622573,3016040,4496306,-13391563,27497745,-21091468,-14821271,34487,65132761,24372565,5069478,-19161049,-28798048,-19323888],[0,-1,0,0,899,25181,-23861006,2570129,811563,3313310,4008046,-1278968,493038,531045,-639750,191303,1584469,24862,2807108,1841899,442232,2488678,1452154,-2879683,3848040,2794968,661446,4892676,2785937,-2862612,-14381552,-5394140,1312500,14274242],[0,0,0,0,203,-38636,-2563661,-553487,-1826254,2756626,12941314,-7841845,909765,3035487,-2867396,-4964468,473651,-7957922,-5097496,-20953821,-13401279,-7630489,-899651,23281418,-25691655,-21338952,6726701,-4467576,-8136518,42340894,78234734,11652898,-10241178,-8337631],[0,-1,0,1,549,187546,-3226310,6955961,6507779,-14078034,-34496843,12293032,-5863156,1383118,6482502,497778,-4845896,6604596,-5546936,1672250,-2094223,-12549105,7084295,-23655,-3441651,-15271862,8537198,-17341077,-4203008,-9942546,36178821,19965508,-21539778,-19003644],[13253,-4956,355,4142,-266991,1750519,-1066491,-10818341,-569947,717036,-735959,3455968,-122402,-1539903,771232,-164036,725570,127470,-1048683,3482654,-612647,-1175497,631076,2226654,4561366,-354775,-2493231,38228,-1766858,-5935387,6149759,-1328129,-3197354,-67807003],[0,0,0,0,22,32711,-87077,-963639,-1261757,-3015544,25115,464854,805707,700233,-3214390,-1291501,23771058,1604445,29642270,-30551789,26380478,-8781624,15976347,15898933,30213285,17800714,-27706057,-25059703,-12998157,-10634240,13886070,12281808,-16824049,34602140],[0,0,0,0,114,-7388,-336789,-2482676,-824267,765568,-3319574,5591039,-4842316,-1776595,12752063,10620622,-7044908,5886560,13244672,-5065333,-51764007,12869169,-30706400,14183401,12384205,7698225,-32840822,-12422134,-6495968,5630147,-10056499,19761443,-12046793,49201251],[0,0,0,0,144,-20045,-269388,-344267,-1213459,120208,-2954228,8040752,1834178,-3315037,2084136,-368696,35098898,-43662090,-36567890,9973771,-3063317,-222330,-3380411,-645148,743422,1187576,-19337823,-6998150,-14009446,753559,-6630567,6559881,-10590466,43065158],[0,0,0,0,184,36449,-558443,-6970390,-3529518,-21325437,-8854462,-16755909,20618582,-22566705,-13881928,-3806735,10198587,3889835,9208386,4691375,-9199771,-8778679,-2033598,6362696,-3958646,-6679984,6063105,26407937,1937672,22753767,-18244410,-15497817,-33203710,50778920],[0,0,0,0,132,-9800,-137355,-4570655,-7438546,-8987684,216815,8832012,-19955392,32257835,-19230188,-33961528,5876550,6767998,4751525,12152005,-5140561,744453,-6764815,-2490497,317476,-5833475,-4899951,6095606,418772,7036375,-2644974,-17991457,-11981332,51761196],[0,0,0,0,178,-17840,58065,-3677336,-1393321,3713787,166626,12041387,1428414,-11534223,41052262,-34887670,-1246844,1830637,3137136,-14236191,8641456,4790603,6971387,1332485,-11707265,-5544969,9873526,19838509,-595286,9935832,-19012478,13990939,-17205852,39662202],[0,0,0,0,152,-8171,-114217,-5422324,-6837027,1016026,-4768895,15630188,-11262846,12881478,-4023340,34430189,-5812449,-3263870,-5550415,-20858874,6988659,-6939276,14135718,17152319,-11861656,3918555,15242646,40434485,-1563241,18304871,-29365093,11702807,-23611576,39449248],[3,-10,-7,9,1603,415885,396475,-9952971,31300325,-4144625,3092568,-5529612,-5329945,8535676,2231187,2846543,-1930424,-1945747,-3919990,-8720960,715011,949461,3550006,-4343004,-4080654,-591858,-1775802,2250814,-3135643,3316087,-1305645,-27027901,8826380,83518143],[1,-1,6,10,65,-37665,54467,-1766850,-8263651,11305152,-6745177,4369308,1933618,-6340378,8471011,6856034,-5848819,3706323,-968325,5908556,1880262,-8022134,417789,5160988,1721714,-2022702,-7471241,6080618,-7398480,-24529039,38986984,-106119887,1507776,86376111],[27,-52,-7,21,556,6964060,1308171,12333344,-1327981,118582,1486117,-3852314,355162,1453186,-798747,-238300,-488459,-441471,1163457,-3501956,181840,1562727,-933775,-1810891,-4589316,676627,2026641,1424850,1730557,6750141,-7253289,1045318,2467353,65733651],[-2,0,32,14,-1025447,-1581638,934225,9693480,542653,-663292,647227,-3128751,95853,1404756,-673079,159242,-657643,-125019,925936,-3148185,553623,1079274,-562989,-2017352,-4111903,303950,2298371,-98413,1605071,5313498,-5506306,1208767,2835034,61251924],[1,-3,11,18,1049,54675,593029,-5196448,823727,15192816,-3826261,-8724253,1119891,2629385,-4925456,-1182181,6496340,-6204699,6198254,11078042,-2929504,11591185,-5590919,16308485,7057786,2598016,49880508,-18176935,27532759,-36926518,9100558,31486951,-56699471,72610908],[0,0,0,0,95,-13862,15157,-312861,-909078,-1246653,6115596,-1865596,512758,-571513,-3113580,5947387,-1329288,3008341,1373687,-9369372,3553424,10762846,-9439261,-46629851,-12941953,-5202262,-21302858,34977401,-14188409,-40740051,33051066,27226085,-68457602,13579681],[5663,-4997,9435,-38379,241145,-1597729,960398,9748291,507737,-651053,661151,-3114250,111009,1385922,-694526,152814,-656076,-113378,944739,-3142474,556247,1064269,-570187,-2019355,-4116497,314497,2259139,-59768,1597105,5347118,-5539238,1209354,2902421,61177475],[4296,1190,25562,30473,242429,-1600340,963081,9780607,517098,-654890,665798,-3118015,110270,1390997,-698280,143529,-655569,-112801,946944,-3147410,552617,1053781,-567201,-2010236,-4120129,323327,2227670,-14491,1584953,5383285,-5569512,1214431,2895114,61162611],[4697,-1614,-34629,12377,240985,-1602157,962720,9773679,508844,-644236,661066,-3117778,112244,1387969,-698297,144301,-653473,-114054,949676,-3137328,551504,1056144,-569953,-1999843,-4113303,323656,2247760,-22740,1595373,5356090,-5551358,1206557,2867015,61166681],[0,0,0,0,223,-10294,-435333,-577719,-3316929,-12237389,-2008466,-13076678,-2039958,4006250,5296780,-1380350,-12020994,-5882390,-7007832,10001047,3006793,43329268,29783068,30616718,-9138972,9861130,-20486167,18036526,1284987,-30954718,17462580,14912865,29012024,15607116],[0,0,0,0,177,-11032,-365782,-826542,-4287704,-8479305,1303403,-15876679,-2633807,8084843,9582653,-8247008,-9563531,-6542749,-20276777,-19883325,-13445244,-37141472,-10397119,-1992512,25278603,29181368,15600780,20163470,4656003,-35075934,7970576,12075343,32762650,5939833],[0,0,0,0,147,40211,-441575,-3388705,-1213642,3033132,7695271,-4226507,2110920,-1438507,2425907,547612,-26849013,12624247,-17805240,28068150,15806130,-31372051,11447848,8656094,1789126,-696009,-31273314,-21280374,-3318848,11881101,-5973756,37137611,-41504581,68034920],[0,-3,-4,23,757,121947,-881862,-4650308,-5882289,-23786002,18693218,19466110,382826,-8762926,5167527,12863270,-4004225,380261,-652717,1072063,4919810,6732450,-5250178,-11709001,-1217936,-5640917,25693984,-37427715,7979852,-13859723,13224187,3261919,26442460,65719053],[0,-3,-4,23,866,74405,-1063773,-10975133,-9936885,8297407,-17154370,-17208446,63904,4171141,-945635,2189720,-2501521,2489967,-4999536,-16997886,5606602,9603306,2357509,-31511753,-15076413,-10773294,-4867577,-31639888,-2555969,16675905,-8004053,19987258,54228342,60886559],[0,0,0,0,68,-2109,148353,-494404,-292534,1323970,-1995307,537866,-1890411,-1556197,3830896,2445790,-2365017,3930758,-3949843,15553956,195285,19458254,10700671,-19407625,44434082,31617847,22226509,14560774,-30411238,55024976,35635308,8134542,-5144308,23668498]],"denominator":100000000},{"t":2,"f":3,"type":63,"flags":[189,393405,399549,596157,599229,697533,699069,748221,748989,773565,773949,774146,774242,780386,780434,783506,783530,785066,785078,785846,785852,786236,786237,786239,786429,786430,786431],"factor":[[190359,-23588,86887,51571,-163324,-3459,49795,55565,66725,77405,-238567,-62066,-168326,17447,144989,-24520,-85629,-57364,-4026,-46817,52678,14635,-58873,134313,-36813,415946,-229534],[64,-203,963093,-82509,-3781772,-1119323,-1253618,-8785272,-7258098,-2411129,2064702,9991463,26379392,-10659114,19674870,-3098944,47351660,-39787723,-9232928,-33438613,2402048,16413013,-10123730,15757712,-15269382,7725023,10787076],[324,-953,4674495,-579840,30282792,-3884344,-25839747,-7899413,3965554,14153587,-2310703,-3629997,-7405068,-6050994,2272104,3438042,-681207,-5126617,-1635204,-5146385,-4402168,509834,-5038343,17281515,-12781108,-6215038,-19435154],[60,-196,936812,1143676,-1908705,-2326303,-4225345,-8030483,-2730575,-3228761,2750392,6897009,24444954,-7750244,626746,-4831477,-13134839,18669927,-16940039,28671535,63505345,-20162884,-17855770,39145950,-19954630,2462933,-2145547],[271,-772,2615356,-3310560,6190517,2706376,10522335,13602852,-10584762,-17888703,39229477,-11845103,-25991183,-9998573,-1620466,4484202,8372948,-2544536,-10309190,-3895128,2985837,-2068185,-25023423,28985370,-16286076,-7996719,-21925793],[66,-210,739902,1351870,-4131243,-1398622,-1509210,-5911441,-1659924,-4212446,625249,5698204,21526576,1617560,-5563037,15984544,-18254570,31633798,-17167994,-10978815,-60789949,1383027,-33241144,35128854,-24061482,9595837,7681546],[395,-803,-5420144,-31322765,-1408593,-2742020,-3666820,-1860344,1959037,2007047,648525,6787551,340263,-303607,4183958,1366277,-5831584,-941995,4213249,840600,-629375,-2330801,-2968861,2556266,-3368671,8466400,24860580],[46,-149,344829,1887611,-4184485,-4050739,-4297161,3481894,275396,2629383,7000666,3412933,274116,9339055,32697902,54765150,-924613,6745303,31850357,2151409,10556570,11497472,3765752,16031457,12283968,-68165168,37410333],[291,-755,-3445259,-2086335,8632243,23059162,14511174,-12575108,4587353,-7379202,-10962645,-16543025,6931206,337647,-3108733,6072842,-4622761,-2811702,-9142383,-1206187,219564,13017869,40781036,26367697,-39358420,-49580186,17001254],[50,-186,766911,157259,-5524616,-4364244,-2965872,5277771,-947298,7347881,-7430672,16806733,-18039692,-37203571,-643592,-9260773,27382694,27340215,-18786769,9157054,-10946072,-12101134,20771370,-2361107,-24146819,-63047026,66974299],[101,-258,594184,-2207423,8423913,-3715583,7800012,-2041609,970481,-9944580,-21254567,-3563018,-6442130,35148955,-3449508,-435291,33268177,14122160,-22798009,10707053,7339594,6024213,-44257543,-13610997,18204177,-39332210,50721247],[4190,574968,-14500264,3729836,2717526,-7165097,-6450471,1088700,-1819102,-982605,8018870,-3716751,5080725,-269564,-6806399,-560281,5358659,631637,-8308322,-264135,-1674980,1877561,153436,-2324295,5808425,-29781529,-54819075],[47,-141,399849,-648520,-2307811,-1808099,-3323663,-1829638,10999176,1620759,8685274,-42640409,15894300,-3888509,17328404,-11705111,15537277,8094509,8202596,-500481,-12041631,-54967573,1523410,-2343842,18983573,-1840504,62386460],[234,-442,-1388438,1913174,13627286,-23681397,31805185,-10767331,9054273,6215363,7278197,8653324,5057776,-7320429,26518,540532,-7853892,-2472571,11101545,-1806348,-1328261,-2676928,8903633,935142,-7627084,13592701,53060068],[44,-130,51430,242644,-1790247,-3313986,-5255552,-468683,2591852,2406003,10599982,-21653949,6753443,-12636706,11925626,-13049462,-6280658,8183468,-8355532,27877605,-623588,77029147,-6636469,-19811159,-3745359,16063700,75132959],[222,-467,-2394864,1507746,8934158,-6411053,-7727660,13866628,-18461836,-34959310,-21056058,-822600,6905869,-12052550,1028973,1416259,-7702833,-3024293,23345085,1812088,-2593059,-6100744,11413780,-3200936,-10554330,27010268,78075405],[42,-94,-141092,148899,-2149670,-2587288,-4438128,668964,538418,2975823,2039209,-9944811,-1666722,-6275018,-26551034,41039822,-10475815,-7299752,-43769024,-32003348,20634347,-4905021,10458540,-23521570,14775234,25509618,93292139],[253,-9,-5063934,4038913,7095099,12531941,-2002495,-2877652,-4569370,-193172,14841932,22835486,-7691239,13915480,39455936,-18538090,-15038951,9373753,-22181293,-11020773,-1962443,-11292432,8240566,-4939609,27882626,24156083,95091356],[73,-100,-236098,969964,-4160990,-4028557,-6800593,-232991,-2092245,3919975,7133114,2190581,-5151867,18862882,-31593147,-14163932,13580170,-4887978,11904815,5978183,-4406673,12266722,27491841,72988644,40790672,9150610,88825705],[381,2315,-5661785,2662332,5131489,19484852,2629982,-5383407,3254916,9097913,4010171,8692234,1163400,-20117655,-21227009,16481187,19950328,5204306,35151504,13752042,2073297,-4681515,-40117182,-11416646,8593753,37638520,61876944],[119,-194,-1325044,2621521,-4318288,-2853820,-8672927,-462751,1162845,3832040,14141097,2552549,-4618474,31044892,-8067925,-1362953,6604044,-7415153,10077027,7011766,587179,-11866111,5076238,-23731292,-104648791,11350499,62091442],[3280,635242,13169067,-3439531,-2387823,6417337,5815378,-1000159,1596470,796173,-7163101,3351000,-4509278,309679,6171213,465219,-4896234,-564787,7390654,210070,1479361,-1681088,81347,2098113,-5329500,26569958,49588838],[43,-104,292567,1399524,-2636426,775037,-529234,-264051,-643997,1570276,-1153931,4031996,588247,-6256994,-3737261,-3163916,-27802570,-57672782,-12691490,34251406,-19156318,-17225003,-26288929,67636,9656583,-60624765,57206520],[43,-114,239624,441522,-2418138,624198,-1786768,-352447,1077038,1438943,-80083,-2610330,156388,-3276663,-12262067,-30649278,-25004668,8237309,25755009,-54697737,19027384,10589678,-30051879,-4519302,-5532129,-68985974,49225941],[548,-1317,3952904,-1837411,7762265,4443444,-3099928,22651482,27442915,-11883421,17298616,18780028,30561347,3776764,-14373193,-2602487,6226454,2365867,-3077863,2978948,-2542694,3871954,15033928,-20387858,12680864,-27787423,-2043435],[549,-1342,3798008,-1094419,-2309459,-2004172,-8212949,-37896393,-4126848,-23280883,17968778,6861474,-3534466,-1966059,-12394809,1234120,2978785,6080330,8128308,6523185,-5714570,-2243159,13994628,-33860733,23404265,-25226706,-14902598],[548,-1318,3375547,-3259388,6852038,2818128,6214997,6268466,-39591607,19212253,9902758,-2316521,24900732,7797186,-11238958,-1812500,1757894,9246419,1946834,6744534,-4755180,-3970811,13549228,-26082584,10867603,-29253021,416611]],"denominator":100000000}],"bound":"24041730702494821/60000000000000000"}


==> anc/proofs/s3/rational/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_cover.json <==
{"n":4,"c":"39/20","cuts":["40/39","7/6","3/2","39/20","2","39/19"],"patterns":["++++++++++++++++++++++++++++++++++++---","++++++++++++-+++++++++++++++++++++++---","++++++++++++-+++++++++++-+++++++++++---","++++++++++++-+++++++++++-+++++-+++++---","++++++++++++--++++++++++-+++++-+++++---","++++++++++++--++++++++++--++++-+++++---","++++++++++++--++++++++++--++++--++++---","++++++++++++---+++++++++--++++--++++---","++++++++++++---+++++++++---+++--++++---","++++++++++++---+++++++++---+++---+++--+","++++++++++++---+++++++++---+++---+++---","++++++++++++----++++++++---+++---+++--+","++++++++++++----++++++++----++---+++--+","++++++++++++----++++++++----++----++--+","++++++++++++-----+++++++----++----++--+","++++++++++++-----+++++++-----+----++--+","++++++++++++-----+++++++-----+-----+--+","++++++++++++------++++++-----+-----+--+","++++++++++++------++++++-----------+--+","++++++++++++------++++++--------------+","++++++-+++++-+++++++++++++++++++++++---","++++++-+++++-+++++++++++-+++++++++++---","++++++-+++++-+++++++++++-+++++-+++++---","++++++-+++++-+++++-+++++-+++++++++++---","++++++-+++++-+++++-+++++-+++++-+++++---","++++++-+++++--++++++++++-+++++-+++++---","++++++-+++++--++++++++++--++++-+++++---","++++++-+++++--++++++++++--++++--++++---","++++++-+++++--++++-+++++-+++++++++++---","++++++-+++++--++++-+++++-+++++-+++++---","++++++-+++++--++++-+++++--++++++++++---","++++++-+++++--++++-+++++--++++-+++++---","++++++-+++++--++++-+++++--++++--++++---","++++++-+++++---+++++++++--++++--++++---","++++++-+++++---+++++++++---+++--++++---","++++++-+++++---+++++++++---+++---+++--+","++++++-+++++---+++++++++---+++---+++---","++++++-+++++---+++-+++++--++++--++++---","++++++-+++++---+++-+++++---+++--++++--+","++++++-+++++---+++-+++++---+++--++++---","++++++-+++++---+++-+++++---+++---+++--+","++++++-+++++---+++-+++++---+++---+++---","++++++-+++++----++++++++---+++---+++--+","++++++-+++++----++++++++----++---+++--+","++++++-+++++----++-+++++---+++---+++--+","++++++-+++++----++-+++++----++---+++--+","++++++-+++++-----+++++++----++---+++--+","++++++-+++++-----+++++++----++----++--+","++++++-+++++-----+++++++-----+----++--+","++++++-+++++-----+++++++-----+-----+--+","++++++-+++++-----+-+++++----++---+++--+","++++++-+++++-----+-+++++-----+---+++--+","++++++-+++++-----+-+++++-----+----++--+","++++++-+++++-----+-+++++-----+-----+--+","++++++-+++++------++++++-----+----++--+","++++++-+++++------++++++-----+-----+--+","++++++-+++++------++++++-----------+--+","++++++-+++++------++++++--------------+","++++++-+++++-------+++++-----+---+++--+","++++++-+++++-------+++++-----+----++--+","++++++-+++++-------+++++-----+-----+--+","++++++-+++++-------+++++---------+++--+","++++++-+++++-------+++++----------++--+","++++++-+++++-------+++++-----------+--+","++++++-+++++-------+++++--------------+","++++++--++++--++++-+++++-+++++++++++---","++++++--++++--++++-+++++--++++++++++---","++++++--++++--++++-+++++--++++-+++++---","++++++--++++--++++-+++++--++++--++++---","++++++--++++--++++--++++--++++++++++---","++++++--++++--++++--++++--++++-+++++---","++++++--++++--++++--++++--++++--++++---","++++++--++++---+++-+++++--++++--++++---","++++++--++++---+++-+++++---+++--++++--+","++++++--++++---+++-+++++---+++--++++---","++++++--++++---+++-+++++---+++---+++--+","++++++--++++---+++--++++--++++++++++---","++++++--++++---+++--++++--++++-+++++---","++++++--++++---+++--++++--++++--++++---","++++++--++++---+++--++++---+++++++++---","++++++--++++---+++--++++---+++-+++++---","++++++--++++---+++--++++---+++--++++--+","++++++--++++---+++--++++---+++--++++---","++++++--++++---+++--++++---+++---+++--+","++++++--++++----++-+++++---+++---+++--+","++++++--++++----++-+++++----++---+++--+","++++++--++++----++--++++---+++--++++--+","++++++--++++----++--++++---+++---+++--+","++++++--++++----++--++++----++--++++--+","++++++--++++----++--++++----++---+++--+","++++++--++++-----+-+++++----++---+++--+","++++++--++++-----+-+++++-----+---+++--+","++++++--++++-----+--++++----++--++++--+","++++++--++++-----+--++++----++---+++--+","++++++--++++-----+--++++-----+--++++--+","++++++--++++-----+--++++-----+---+++--+","++++++--++++-------+++++-----+---+++--+","++++++--++++-------+++++---------+++--+","++++++--++++-------+++++----------++--+","++++++--++++-------+++++-----------+--+","++++++--++++-------+++++--------------+","++++++--++++--------++++-----+--++++--+","++++++--++++--------++++-----+---+++--+","++++++--++++--------++++--------++++--+","++++++--++++--------++++---------+++--+","++++++--++++--------++++----------++--+","++++++--++++--------++++-----------+--+","++++++--++++--------++++--------------+","++++++---+++---+++--++++--++++++++++---","++++++---+++---+++--++++---+++++++++---","++++++---+++---+++--++++---+++-+++++---","++++++---+++---+++--++++---+++--++++--+","++++++---+++---+++--++++---+++--++++---","++++++---+++---+++---+++---+++++++++---","++++++---+++---+++---+++---+++-+++++--+","++++++---+++---+++---+++---+++-+++++---","++++++---+++---+++---+++---+++--++++--+","++++++---+++---+++---+++---+++--++++---","++++++---+++----++--++++---+++--++++--+","++++++---+++----++--++++----++--++++--+","++++++---+++----++---+++---+++++++++---","++++++---+++----++---+++---+++-+++++--+","++++++---+++----++---+++---+++-+++++---","++++++---+++----++---+++---+++--++++--+","++++++---+++----++---+++----++++++++---","++++++---+++----++---+++----++-+++++--+","++++++---+++----++---+++----++-+++++---","++++++---+++----++---+++----++--++++--+","++++++---+++-----+--++++----++--++++--+","++++++---+++-----+--++++-----+--++++--+","++++++---+++-----+---+++----++-+++++--+","++++++---+++-----+---+++----++-+++++---","++++++---+++-----+---+++----++--++++--+","++++++---+++-----+---+++-----+-+++++--+","++++++---+++-----+---+++-----+-+++++---","++++++---+++-----+---+++-----+--++++--+","++++++---+++--------++++-----+--++++--+","++++++---+++--------++++--------++++--+","++++++---+++--------++++---------+++--+","++++++---+++--------++++----------++--+","++++++---+++--------++++-----------+--+","++++++---+++--------++++--------------+","++++++---+++---------+++-----+-+++++--+","++++++---+++---------+++-----+--++++--+","++++++---+++---------+++-------+++++--+","++++++---+++---------+++--------++++--+","++++++---+++---------+++---------+++--+","++++++---+++---------+++----------++--+","++++++---+++---------+++-----------+--+","++++++---+++---------+++--------------+","++++++----++----++---+++---+++++++++---","++++++----++----++---+++----++++++++---","++++++----++----++----++----++++++++---","++++++----++-----+---+++----++++++++---","++++++----++-----+---+++----++-+++++--+","++++++----++-----+---+++----++-+++++---","++++++----++-----+---+++-----+-+++++--+","++++++----++-----+---+++-----+-+++++---","++++++----++-----+----++----++++++++---","++++++----++-----+----++-----+++++++---","++++++----++-----+----++-----+-+++++--+","++++++----++-----+----++-----+-+++++---","++++++----++---------+++-----+-+++++--+","++++++----++---------+++-----+-+++++---","++++++----++---------+++-------+++++--+","++++++----++---------+++--------++++--+","++++++----++---------+++---------+++--+","++++++----++---------+++----------++--+","++++++----++---------+++-----------+--+","++++++----++---------+++--------------+","++++++----++----------++-----+-+++++--+","++++++----++----------++-----+-+++++---","++++++----++----------++-------+++++--+","++++++----++----------++--------++++--+","++++++----++----------++---------+++--+","++++++----++----------++----------++--+","++++++----++----------++-----------+--+","++++++----++----------++--------------+","++++++-----+-----+----++----++++++++---","++++++-----+-----+----++-----+++++++--+","++++++-----+-----+----++-----+++++++---","++++++-----+-----+----++-----+-+++++--+","++++++-----+-----+----++-----+-+++++---","++++++-----+-----+-----+-----+++++++--+","++++++-----+-----+-----+-----+++++++---","++++++-----+-----+-----+-----+-+++++--+","++++++-----+----------++-----+++++++--+","++++++-----+----------++-----+++++++---","++++++-----+----------++-----+-+++++--+","++++++-----+----------++-----+-+++++---","++++++-----+----------++-------+++++--+","++++++-----+----------++--------++++--+","++++++-----+----------++---------+++--+","++++++-----+----------++----------++--+","++++++-----+----------++-----------+--+","++++++-----+----------++--------------+","++++++-----+-----------+-----+++++++--+","++++++-----+-----------+-----+++++++---","++++++-----+-----------+-----+-+++++--+","++++++-----+-----------+------++++++--+","++++++-----+-----------+------++++++---","++++++-----+-----------+-------+++++--+","++++++-----+-----------+--------++++--+","++++++-----+-----------+---------+++--+","++++++-----+-----------+----------++--+","++++++-----+-----------+-----------+--+","++++++-----+-----------+--------------+","++++++-----------------+-----+++++++--+","++++++-----------------+-----+++++++---","++++++-----------------+------++++++--+","++++++-----------------+------++++++---","++++++-----------------+-------+++++--+","++++++-----------------+--------++++--+","++++++-----------------+---------+++--+","++++++-----------------+----------++--+","++++++-----------------+-----------+--+","++++++-----------------+--------------+","++++++------------------------++++++-++","++++++------------------------++++++--+","++++++------------------------++++++---","++++++-------------------------+++++-++","++++++-------------------------+++++--+","++++++--------------------------++++-++","++++++--------------------------++++--+","++++++---------------------------+++-++","++++++---------------------------+++--+","++++++----------------------------++--+","++++++-----------------------------+--+","++++++--------------------------------+","-+++++-+++++-+++++++++++++++++++++++---","-+++++-+++++-+++++++++++-+++++++++++---","-+++++-+++++-+++++++++++-+++++-+++++---","-+++++-+++++-+++++-+++++-+++++++++++---","-+++++-+++++-+++++-+++++-+++++-+++++---","-+++++-+++++--++++++++++++++++++++++---","-+++++-+++++--++++++++++-+++++++++++---","-+++++-+++++--++++++++++-+++++-+++++---","-+++++-+++++--++++++++++--++++-+++++---","-+++++-+++++--++++++++++--++++--++++---","-+++++-+++++--++++-+++++-+++++++++++---","-+++++-+++++--++++-+++++-+++++-+++++---","-+++++-+++++--++++-+++++--++++-+++++---","-+++++-+++++--++++-+++++--++++--++++---","-+++++-+++++---+++++++++--++++--++++--+","-+++++-+++++---+++++++++--++++--++++---","-+++++-+++++---+++++++++---+++--++++--+","-+++++-+++++---+++++++++---+++--++++---","-+++++-+++++---+++++++++---+++---+++--+","-+++++-+++++---+++++++++---+++---+++---","-+++++-+++++---+++-+++++--++++--++++--+","-+++++-+++++---+++-+++++--++++--++++---","-+++++-+++++---+++-+++++---+++--++++--+","-+++++-+++++---+++-+++++---+++--++++---","-+++++-+++++---+++-+++++---+++---+++--+","-+++++-+++++---+++-+++++---+++---+++---","-+++++-+++++----++++++++---+++---+++--+","-+++++-+++++----++-+++++---+++---+++--+","-+++++-+++++-----+++++++---+++---+++--+","-+++++-+++++-----+++++++----++---+++--+","-+++++-+++++-----+++++++----++----++--+","-+++++-+++++-----+++++++-----+----++--+","-+++++-+++++-----+++++++-----+-----+--+","-+++++-+++++-----+-+++++---+++---+++--+","-+++++-+++++-----+-+++++----++---+++--+","-+++++-+++++-----+-+++++-----+---+++--+","-+++++-+++++-----+-+++++-----+----++--+","-+++++-+++++------++++++---+++---+++--+","-+++++-+++++------++++++----++---+++--+","-+++++-+++++------++++++----++----++--+","-+++++-+++++------++++++-----+----++--+","-+++++-+++++------++++++-----+-----+--+","-+++++-+++++------++++++-----------+--+","-+++++-+++++------++++++--------------+","-+++++-+++++-------+++++---+++---+++--+","-+++++-+++++-------+++++----++---+++--+","-+++++-+++++-------+++++-----+---+++--+","-+++++-+++++-------+++++-----+----++--+","-+++++-+++++-------+++++-----+-----+--+","-+++++-+++++-------+++++---------+++--+","-+++++-+++++-------+++++----------++--+","-+++++-+++++-------+++++-----------+--+","-+++++-+++++-------+++++--------------+","-+++++--++++--++++++++++++++++++++++---","-+++++--++++--++++++++++-+++++++++++---","-+++++--++++--++++++++++-+++++-+++++---","-+++++--++++--++++++++++--++++-+++++---","-+++++--++++--++++++++++--++++--++++---","-+++++--++++--++++-+++++-+++++++++++---","-+++++--++++--++++-+++++-+++++-+++++---","-+++++--++++--++++-+++++--++++++++++---","-+++++--++++--++++-+++++--++++-+++++---","-+++++--++++--++++-+++++--++++--++++---","-+++++--++++--++++--++++--++++++++++---","-+++++--++++--++++--++++--++++-+++++---","-+++++--++++--++++--++++--++++--++++---","-+++++--++++---+++++++++--++++--++++--+","-+++++--++++---+++++++++--++++--++++---","-+++++--++++---+++++++++---+++--++++--+","-+++++--++++---+++++++++---+++---+++--+","-+++++--++++---+++-+++++--++++-+++++---","-+++++--++++---+++-+++++--++++--++++--+","-+++++--++++---+++-+++++--++++--++++---","-+++++--++++---+++-+++++---+++--++++--+","-+++++--++++---+++-+++++---+++--++++---","-+++++--++++---+++-+++++---+++---+++--+","-+++++--++++---+++--++++--++++++++++---","-+++++--++++---+++--++++--++++-+++++---","-+++++--++++---+++--++++--++++--++++---","-+++++--++++---+++--++++---+++-+++++---","-+++++--++++---+++--++++---+++--++++--+","-+++++--++++---+++--++++---+++--++++---","-+++++--++++---+++--++++---+++---+++--+","-+++++--++++----++++++++---+++---+++--+","-+++++--++++----++-+++++---+++--++++--+","-+++++--++++----++-+++++---+++---+++--+","-+++++--++++----++--++++---+++--++++--+","-+++++--++++----++--++++---+++---+++--+","-+++++--++++-----+++++++---+++---+++--+","-+++++--++++-----+-+++++---+++--++++--+","-+++++--++++-----+-+++++---+++---+++--+","-+++++--++++-----+-+++++----++---+++--+","-+++++--++++-----+-+++++-----+---+++--+","-+++++--++++-----+--++++---+++--++++--+","-+++++--++++-----+--++++---+++---+++--+","-+++++--++++-----+--++++----++--++++--+","-+++++--++++-----+--++++----++---+++--+","-+++++--++++-----+--++++-----+--++++--+","-+++++--++++-----+--++++-----+---+++--+","-+++++--++++------++++++---+++---+++--+","-+++++--++++------++++++----++---+++--+","-+++++--++++------++++++----++----++--+","-+++++--++++------++++++-----+----++--+","-+++++--++++------++++++-----+-----+--+","-+++++--++++------++++++-----------+--+","-+++++--++++------++++++--------------+","-+++++--++++-------+++++---+++---+++--+","-+++++--++++-------+++++----++---+++--+","-+++++--++++-------+++++-----+---+++--+","-+++++--++++-------+++++-----+----++--+","-+++++--++++-------+++++-----+-----+--+","-+++++--++++-------+++++---------+++--+","-+++++--++++-------+++++----------++--+","-+++++--++++-------+++++-----------+--+","-+++++--++++-------+++++--------------+","-+++++--++++--------++++---+++--++++--+","-+++++--++++--------++++---+++---+++--+","-+++++--++++--------++++----++--++++--+","-+++++--++++--------++++----++---+++--+","-+++++--++++--------++++-----+--++++--+","-+++++--++++--------++++-----+---+++--+","-+++++--++++--------++++--------++++--+","-+++++--++++--------++++---------+++--+","-+++++--++++--------++++----------++--+","-+++++--++++--------++++-----------+--+","-+++++--++++--------++++--------------+","-+++++---+++---+++--++++--++++++++++---","-+++++---+++---+++--++++--++++-+++++---","-+++++---+++---+++--++++---+++++++++---","-+++++---+++---+++--++++---+++-+++++--+","-+++++---+++---+++--++++---+++-+++++---","-+++++---+++---+++--++++---+++--++++--+","-+++++---+++---+++--++++---+++--++++---","-+++++---+++---+++---+++---+++++++++---","-+++++---+++---+++---+++---+++-+++++--+","-+++++---+++---+++---+++---+++-+++++---","-+++++---+++---+++---+++---+++--++++--+","-+++++---+++---+++---+++---+++--++++---","-+++++---+++----++--++++---+++-+++++--+","-+++++---+++----++--++++---+++-+++++---","-+++++---+++----++--++++---+++--++++--+","-+++++---+++----++--++++---+++--++++---","-+++++---+++----++---+++---+++++++++---","-+++++---+++----++---+++---+++-+++++--+","-+++++---+++----++---+++---+++-+++++---","-+++++---+++----++---+++---+++--++++--+","-+++++---+++-----+--++++---+++-+++++--+","-+++++---+++-----+--++++---+++-+++++---","-+++++---+++-----+--++++---+++--++++--+","-+++++---+++-----+--++++----++--++++--+","-+++++---+++-----+--++++-----+--++++--+","-+++++---+++-----+---+++---+++-+++++--+","-+++++---+++-----+---+++---+++-+++++---","-+++++---+++-----+---+++---+++--++++--+","-+++++---+++-----+---+++----++-+++++--+","-+++++---+++-----+---+++----++-+++++---","-+++++---+++-----+---+++----++--++++--+","-+++++---+++-----+---+++-----+-+++++--+","-+++++---+++-----+---+++-----+--++++--+","-+++++---+++--------++++---+++--++++--+","-+++++---+++--------++++---+++---+++--+","-+++++---+++--------++++----++--++++--+","-+++++---+++--------++++----++---+++--+","-+++++---+++--------++++-----+--++++--+","-+++++---+++--------++++-----+---+++--+","-+++++---+++--------++++--------++++--+","-+++++---+++--------++++---------+++--+","-+++++---+++--------++++----------++--+","-+++++---+++--------++++-----------+--+","-+++++---+++--------++++--------------+","-+++++---+++---------+++---+++-+++++--+","-+++++---+++---------+++---+++-+++++---","-+++++---+++---------+++---+++--++++--+","-+++++---+++---------+++----++-+++++--+","-+++++---+++---------+++----++--++++--+","-+++++---+++---------+++-----+-+++++--+","-+++++---+++---------+++-----+--++++--+","-+++++---+++---------+++-------+++++--+","-+++++---+++---------+++--------++++--+","-+++++---+++---------+++---------+++--+","-+++++---+++---------+++----------++--+","-+++++---+++---------+++-----------+--+","-+++++---+++---------+++--------------+","-+++++----++----++---+++---+++++++++---","-+++++----++-----+---+++---+++++++++---","-+++++----++-----+---+++---+++-+++++---","-+++++----++-----+---+++----++++++++---","-+++++----++-----+---+++----++-+++++--+","-+++++----++-----+---+++----++-+++++---","-+++++----++-----+---+++-----+-+++++--+","-+++++----++-----+---+++-----+-+++++---","-+++++----++---------+++---+++-+++++--+","-+++++----++---------+++---+++-+++++---","-+++++----++---------+++----++-+++++--+","-+++++----++---------+++----++-+++++---","-+++++----++---------+++----++--++++--+","-+++++----++---------+++-----+-+++++--+","-+++++----++---------+++-----+-+++++---","-+++++----++---------+++-----+--++++--+","-+++++----++---------+++-------+++++--+","-+++++----++---------+++--------++++--+","-+++++----++---------+++---------+++--+","-+++++----++---------+++----------++--+","-+++++----++---------+++-----------+--+","-+++++----++---------+++--------------+","-+++++-----+-----+---+++---+++++++++---","-+++++-----+-----+---+++---+++-+++++---","-+++++-----+-----+---+++----++++++++---","-+++++-----+-----+---+++----++-+++++---","-+++++-----+-----+---+++-----+-+++++---","-+++++-----+-----+----++----++++++++---","-+++++-----+-----+----++-----+++++++---","-+++++-----+-----+----++-----+-+++++---","-+++++-----+-----+-----+-----+++++++---","-+++++-----+---------+++---+++++++++---","-+++++-----+---------+++---+++-+++++--+","-+++++-----+---------+++---+++-+++++---","-+++++-----+---------+++----++++++++---","-+++++-----+---------+++----++-+++++--+","-+++++-----+---------+++----++-+++++---","-+++++-----+---------+++-----+-+++++--+","-+++++-----+---------+++-----+-+++++---","-+++++-----+---------+++-----+--++++--+","-+++++-----+---------+++-------+++++--+","-+++++-----+---------+++--------++++--+","-+++++-----+---------+++---------+++--+","-+++++-----+---------+++----------++--+","-+++++-----+---------+++-----------+--+","-+++++-----+---------+++--------------+","-+++++-----+----------++----++++++++---","-+++++-----+----------++-----+++++++--+","-+++++-----+----------++-----+++++++---","-+++++-----+----------++-----+-+++++--+","-+++++-----+----------++-----+-+++++---","-+++++-----+----------++-------+++++--+","-+++++-----+----------++--------++++--+","-+++++-----+----------++---------+++--+","-+++++-----+----------++----------++--+","-+++++-----+----------++-----------+--+","-+++++-----+----------++--------------+","-+++++-----+-----------+-----+++++++--+","-+++++-----+-----------+-----+++++++---","-+++++-----+-----------+-----+-+++++--+","-+++++-----+-----------+-------+++++--+","-+++++-----+-----------+--------++++--+","-+++++-----+-----------+---------+++--+","-+++++-----+-----------+----------++--+","-+++++-----+-----------+-----------+--+","-+++++-----+-----------+--------------+","-+++++---------------+++---+++++++++--+","-+++++---------------+++---+++++++++---","-+++++---------------+++---+++-+++++--+","-+++++---------------+++---+++-+++++---","-+++++---------------+++----++++++++--+","-+++++---------------+++----++++++++---","-+++++---------------+++----++-+++++--+","-+++++---------------+++----++-+++++---","-+++++---------------+++-----+-+++++--+","-+++++---------------+++-------+++++--+","-+++++---------------+++--------++++--+","-+++++---------------+++---------+++--+","-+++++---------------+++----------++--+","-+++++---------------+++-----------+--+","-+++++---------------+++--------------+","-+++++----------------++----++++++++-++","-+++++----------------++----++++++++--+","-+++++----------------++----++++++++---","-+++++----------------++-----+++++++-++","-+++++----------------++-----+++++++--+","-+++++----------------++-----+++++++---","-+++++----------------++-----+-+++++--+","-+++++----------------++-------+++++--+","-+++++----------------++--------++++--+","-+++++----------------++---------+++--+","-+++++----------------++----------++--+","-+++++----------------++-----------+--+","-+++++----------------++--------------+","-+++++-----------------+-----+++++++-++","-+++++-----------------+-----+++++++--+","-+++++-----------------+-----+++++++---","-+++++-----------------+-----+-+++++--+","-+++++-----------------+------++++++-++","-+++++-----------------+------++++++--+","-+++++-----------------+------++++++---","-+++++-----------------+-------+++++-++","-+++++-----------------+-------+++++--+","-+++++-----------------+--------++++--+","-+++++-----------------+---------+++--+","-+++++-----------------+----------++--+","-+++++-----------------+-----------+--+","-+++++-----------------+--------------+","-+++++------------------------++++++-++","-+++++------------------------++++++--+","-+++++------------------------++++++---","-+++++-------------------------+++++-++","-+++++-------------------------+++++--+","-+++++--------------------------++++-++","-+++++--------------------------++++--+","-+++++---------------------------+++-++","-+++++---------------------------+++--+","-+++++----------------------------++--+","-+++++-----------------------------+--+","-+++++--------------------------------+","--++++--++++--++++++++++++++++++++++---","--++++--++++--++++++++++-+++++++++++---","--++++--++++--++++++++++-+++++-+++++---","--++++--++++--++++++++++--++++-+++++---","--++++--++++--++++++++++--++++--++++---","--++++--++++--++++-+++++-+++++++++++---","--++++--++++--++++-+++++-+++++-+++++---","--++++--++++--++++-+++++--++++++++++---","--++++--++++--++++-+++++--++++-+++++---","--++++--++++--++++-+++++--++++--++++---","--++++--++++--++++--++++--++++++++++---","--++++--++++--++++--++++--++++-+++++---","--++++--++++---+++++++++++++++++++++---","--++++--++++---+++++++++-+++++++++++---","--++++--++++---+++++++++-+++++-+++++---","--++++--++++---+++++++++--++++-+++++---","--++++--++++---+++++++++--++++--++++--+","--++++--++++---+++++++++--++++--++++---","--++++--++++---+++++++++---+++--++++--+","--++++--++++---+++++++++---+++---+++--+","--++++--++++---+++-+++++-+++++++++++---","--++++--++++---+++-+++++-+++++-+++++---","--++++--++++---+++-+++++--++++++++++---","--++++--++++---+++-+++++--++++-+++++---","--++++--++++---+++-+++++--++++--++++--+","--++++--++++---+++-+++++--++++--++++---","--++++--++++---+++-+++++---+++--++++--+","--++++--++++---+++-+++++---+++--++++---","--++++--++++---+++-+++++---+++---+++--+","--++++--++++---+++--++++--++++++++++---","--++++--++++---+++--++++--++++-+++++---","--++++--++++---+++--++++--++++--++++---","--++++--++++---+++--++++---+++--++++--+","--++++--++++---+++--++++---+++--++++---","--++++--++++----++++++++--++++--++++--+","--++++--++++----++++++++--++++--++++---","--++++--++++----++++++++---+++--++++--+","--++++--++++----++++++++---+++---+++--+","--++++--++++----++-+++++--++++--++++--+","--++++--++++----++-+++++--++++--++++---","--++++--++++----++-+++++---+++--++++--+","--++++--++++----++-+++++---+++---+++--+","--++++--++++----++--++++---+++--++++--+","--++++--++++-----+++++++--++++--++++--+","--++++--++++-----+++++++--++++--++++---","--++++--++++-----+++++++---+++--++++--+","--++++--++++-----+++++++---+++---+++--+","--++++--++++-----+-+++++--++++--++++--+","--++++--++++-----+-+++++--++++--++++---","--++++--++++-----+-+++++---+++--++++--+","--++++--++++-----+-+++++---+++---+++--+","--++++--++++-----+--++++---+++--++++--+","--++++--++++-----+--++++---+++---+++--+","--++++--++++------++++++--++++--++++--+","--++++--++++------++++++---+++--++++--+","--++++--++++------++++++---+++---+++--+","--++++--++++------++++++----++---+++--+","--++++--++++------++++++----++----++--+","--++++--++++------++++++-----+----++--+","--++++--++++------++++++-----+-----+--+","--++++--++++------++++++-----------+--+","--++++--++++------++++++--------------+","--++++--++++-------+++++--++++--++++--+","--++++--++++-------+++++---+++--++++--+","--++++--++++-------+++++---+++---+++--+","--++++--++++-------+++++----++---+++--+","--++++--++++-------+++++-----+---+++--+","--++++--++++-------+++++-----+----++--+","--++++--++++-------+++++-----+-----+--+","--++++--++++-------+++++---------+++--+","--++++--++++-------+++++----------++--+","--++++--++++-------+++++-----------+--+","--++++--++++-------+++++--------------+","--++++--++++--------++++---+++--++++--+","--++++--++++--------++++---+++---+++--+","--++++--++++--------++++----++---+++--+","--++++--++++--------++++-----+---+++--+","--++++--++++--------++++---------+++--+","--++++--++++--------++++----------++--+","--++++--++++--------++++-----------+--+","--++++--++++--------++++--------------+","--++++---+++---+++++++++++++++++++++---","--++++---+++---+++++++++-+++++++++++---","--++++---+++---+++++++++-+++++-+++++---","--++++---+++---+++++++++--++++-+++++---","--++++---+++---+++++++++--++++--++++---","--++++---+++---+++-+++++-+++++++++++---","--++++---+++---+++-+++++-+++++-+++++---","--++++---+++---+++-+++++--++++++++++---","--++++---+++---+++-+++++--++++-+++++---","--++++---+++---+++-+++++--++++--++++--+","--++++---+++---+++-+++++--++++--++++---","--++++---+++---+++-+++++---+++--++++--+","--++++---+++---+++-+++++---+++--++++---","--++++---+++---+++--++++--++++++++++---","--++++---+++---+++--++++--++++-+++++---","--++++---+++---+++--++++--++++--++++---","--++++---+++---+++--++++---+++++++++---","--++++---+++---+++--++++---+++-+++++---","--++++---+++---+++--++++---+++--++++--+","--++++---+++---+++--++++---+++--++++---","--++++---+++---+++---+++---+++++++++---","--++++---+++---+++---+++---+++-+++++---","--++++---+++----++++++++--++++--++++---","--++++---+++----++-+++++--++++-+++++---","--++++---+++----++-+++++--++++--++++--+","--++++---+++----++-+++++--++++--++++---","--++++---+++----++-+++++---+++--++++--+","--++++---+++----++-+++++---+++--++++---","--++++---+++----++--++++--++++++++++---","--++++---+++----++--++++--++++-+++++---","--++++---+++----++--++++--++++--++++--+","--++++---+++----++--++++--++++--++++---","--++++---+++----++--++++---+++++++++---","--++++---+++----++--++++---+++-+++++--+","--++++---+++----++--++++---+++-+++++---","--++++---+++----++--++++---+++--++++--+","--++++---+++----++--++++---+++--++++---","--++++---+++----++---+++---+++++++++---","--++++---+++----++---+++---+++-+++++---","--++++---+++-----+++++++--++++--++++--+","--++++---+++-----+++++++--++++--++++---","--++++---+++-----+-+++++--++++-+++++---","--++++---+++-----+-+++++--++++--++++--+","--++++---+++-----+-+++++--++++--++++---","--++++---+++-----+-+++++---+++--++++--+","--++++---+++-----+--++++--++++-+++++---","--++++---+++-----+--++++--++++--++++--+","--++++---+++-----+--++++--++++--++++---","--++++---+++-----+--++++---+++-+++++--+","--++++---+++-----+--++++---+++-+++++---","--++++---+++-----+--++++---+++--++++--+","--++++---+++-----+--++++---+++--++++---","--++++---+++-----+---+++---+++-+++++--+","--++++---+++-----+---+++---+++-+++++---","--++++---+++-----+---+++---+++--++++--+","--++++---+++------++++++--++++--++++--+","--++++---+++------++++++--++++--++++---","--++++---+++------++++++---+++--++++--+","--++++---+++------++++++---+++---+++--+","--++++---+++------++++++----++---+++--+","--++++---+++------++++++----++----++--+","--++++---+++------++++++-----+----++--+","--++++---+++------++++++-----+-----+--+","--++++---+++------++++++-----------+--+","--++++---+++------++++++--------------+","--++++---+++-------+++++--++++--++++--+","--++++---+++-------+++++--++++--++++---","--++++---+++-------+++++---+++--++++--+","--++++---+++-------+++++---+++---+++--+","--++++---+++-------+++++----++---+++--+","--++++---+++-------+++++-----+---+++--+","--++++---+++-------+++++-----+----++--+","--++++---+++-------+++++-----+-----+--+","--++++---+++-------+++++---------+++--+","--++++---+++-------+++++----------++--+","--++++---+++-------+++++-----------+--+","--++++---+++-------+++++--------------+","--++++---+++--------++++--++++-+++++---","--++++---+++--------++++--++++--++++--+","--++++---+++--------++++--++++--++++---","--++++---+++--------++++---+++-+++++--+","--++++---+++--------++++---+++-+++++---","--++++---+++--------++++---+++--++++--+","--++++---+++--------++++---+++--++++---","--++++---+++--------++++---+++---+++--+","--++++---+++--------++++----++--++++--+","--++++---+++--------++++----++---+++--+","--++++---+++--------++++-----+--++++--+","--++++---+++--------++++-----+---+++--+","--++++---+++--------++++--------++++--+","--++++---+++--------++++---------+++--+","--++++---+++--------++++----------++--+","--++++---+++--------++++-----------+--+","--++++---+++--------++++--------------+","--++++---+++---------+++---+++-+++++--+","--++++---+++---------+++---+++-+++++---","--++++---+++---------+++---+++--++++--+","--++++---+++---------+++----++--++++--+","--++++---+++---------+++-----+--++++--+","--++++---+++---------+++--------++++--+","--++++---+++---------+++---------+++--+","--++++---+++---------+++----------++--+","--++++---+++---------+++-----------+--+","--++++---+++---------+++--------------+","--++++----++----++--++++--++++++++++---","--++++----++----++--++++---+++++++++---","--++++----++----++---+++---+++++++++---","--++++----++-----+--++++--++++++++++---","--++++----++-----+--++++--++++-+++++---","--++++----++-----+--++++---+++++++++---","--++++----++-----+--++++---+++-+++++---","--++++----++-----+---+++---+++++++++---","--++++----++-----+---+++---+++-+++++---","--++++----++--------++++--++++-+++++---","--++++----++--------++++---+++-+++++--+","--++++----++--------++++---+++-+++++---","--++++----++--------++++---+++--++++--+","--++++----++--------++++---+++--++++---","--++++----++--------++++----++--++++--+","--++++----++--------++++----++---+++--+","--++++----++--------++++-----+--++++--+","--++++----++--------++++-----+---+++--+","--++++----++--------++++--------++++--+","--++++----++--------++++---------+++--+","--++++----++--------++++----------++--+","--++++----++--------++++-----------+--+","--++++----++--------++++--------------+","--++++----++---------+++---+++-+++++--+","--++++----++---------+++---+++-+++++---","--++++----++---------+++---+++--++++--+","--++++----++---------+++----++-+++++--+","--++++----++---------+++----++--++++--+","--++++----++---------+++-----+--++++--+","--++++----++---------+++--------++++--+","--++++----++---------+++---------+++--+","--++++----++---------+++----------++--+","--++++----++---------+++-----------+--+","--++++----++---------+++--------------+","--++++-----+-----+--++++--++++++++++---","--++++-----+-----+--++++--++++-+++++---","--++++-----+-----+--++++---+++++++++---","--++++-----+-----+--++++---+++-+++++---","--++++-----+-----+---+++---+++++++++---","--++++-----+-----+---+++---+++-+++++---","--++++-----+--------++++--++++++++++---","--++++-----+--------++++--++++-+++++---","--++++-----+--------++++---+++++++++---","--++++-----+--------++++---+++-+++++--+","--++++-----+--------++++---+++-+++++---","--++++-----+--------++++---+++--++++--+","--++++-----+--------++++----++--++++--+","--++++-----+--------++++-----+--++++--+","--++++-----+--------++++-----+---+++--+","--++++-----+--------++++--------++++--+","--++++-----+--------++++---------+++--+","--++++-----+--------++++----------++--+","--++++-----+--------++++-----------+--+","--++++-----+--------++++--------------+","--++++-----+---------+++---+++++++++---","--++++-----+---------+++---+++-+++++--+","--++++-----+---------+++---+++-+++++---","--++++-----+---------+++---+++--++++--+","--++++-----+---------+++----++-+++++--+","--++++-----+---------+++----++--++++--+","--++++-----+---------+++-----+-+++++--+","--++++-----+---------+++-----+--++++--+","--++++-----+---------+++--------++++--+","--++++-----+---------+++---------+++--+","--++++-----+---------+++----------++--+","--++++-----+---------+++-----------+--+","--++++-----+---------+++--------------+","--++++--------------++++--++++++++++---","--++++--------------++++--++++-+++++---","--++++--------------++++---+++++++++---","--++++--------------++++---+++-+++++--+","--++++--------------++++---+++-+++++---","--++++--------------++++---+++--++++--+","--++++--------------++++----++--++++--+","--++++--------------++++-----+--++++--+","--++++--------------++++--------++++--+","--++++--------------++++---------+++--+","--++++--------------++++----------++--+","--++++--------------++++-----------+--+","--++++--------------++++--------------+","--++++---------------+++---+++++++++-++","--++++---------------+++---+++++++++--+","--++++---------------+++---+++++++++---","--++++---------------+++---+++-+++++-++","--++++---------------+++---+++-+++++--+","--++++---------------+++---+++-+++++---","--++++---------------+++---+++--++++--+","--++++---------------+++----++++++++-++","--++++---------------+++----++++++++--+","--++++---------------+++----++++++++---","--++++---------------+++----++-+++++-++","--++++---------------+++----++-+++++--+","--++++---------------+++----++--++++--+","--++++---------------+++-----+-+++++-++","--++++---------------+++-----+-+++++--+","--++++---------------+++-----+--++++--+","--++++---------------+++-------+++++-++","--++++---------------+++-------+++++--+","--++++---------------+++--------++++--+","--++++---------------+++---------+++--+","--++++---------------+++----------++--+","--++++---------------+++-----------+--+","--++++---------------+++--------------+","--++++----------------++----++++++++-++","--++++----------------++----++++++++--+","--++++----------------++----++++++++---","--++++----------------++-----+++++++-++","--++++----------------++-----+++++++--+","--++++----------------++-----+-+++++-++","--++++----------------++-----+-+++++--+","--++++----------------++-------+++++-++","--++++----------------++-------+++++--+","--++++----------------++--------++++--+","--++++----------------++---------+++--+","--++++----------------++----------++--+","--++++----------------++-----------+--+","--++++----------------++--------------+","--++++-----------------+-----+++++++-++","--++++-----------------+-----+++++++--+","--++++-----------------+-----+-+++++-++","--++++-----------------+-----+-+++++--+","--++++-----------------+------++++++-++","--++++-----------------+------++++++--+","--++++-----------------+-------+++++-++","--++++-----------------+-------+++++--+","--++++-----------------+--------++++--+","--++++-----------------+---------+++--+","--++++-----------------+----------++--+","--++++-----------------+-----------+--+","--++++-----------------+--------------+","--++++------------------------++++++-++","--++++-------------------------+++++-++","--++++-------------------------+++++--+","--++++--------------------------++++-++","--++++--------------------------++++--+","--++++---------------------------+++-++","--++++---------------------------+++--+","--++++----------------------------++--+","--++++-----------------------------+--+","--++++--------------------------------+","---+++---+++---+++++++++++++++++++++---","---+++---+++---+++++++++-+++++++++++---","---+++---+++---+++++++++-+++++-+++++---","---+++---+++---+++++++++--++++-+++++---","---+++---+++---+++++++++--++++--++++---","---+++---+++---+++-+++++-+++++++++++---","---+++---+++---+++-+++++-+++++-+++++---","---+++---+++---+++-+++++--++++++++++---","---+++---+++---+++-+++++--++++-+++++---","---+++---+++---+++-+++++--++++--++++---","---+++---+++---+++--++++--++++++++++---","---+++---+++---+++--++++--++++-+++++---","---+++---+++----++++++++++++++++++++---","---+++---+++----++++++++-+++++++++++---","---+++---+++----++++++++-+++++-+++++---","---+++---+++----++++++++--++++-+++++---","---+++---+++----++++++++--++++--++++---","---+++---+++----++-+++++-+++++++++++---","---+++---+++----++-+++++-+++++-+++++---","---+++---+++----++-+++++--++++++++++---","---+++---+++----++-+++++--++++-+++++---","---+++---+++----++-+++++--++++--++++---","---+++---+++----++--++++--++++++++++---","---+++---+++----++--++++--++++-+++++---","---+++---+++-----+++++++-+++++-+++++---","---+++---+++-----+++++++--++++-+++++---","---+++---+++-----+++++++--++++--++++--+","---+++---+++-----+++++++--++++--++++---","---+++---+++-----+-+++++-+++++-+++++---","---+++---+++-----+-+++++--++++-+++++---","---+++---+++-----+-+++++--++++--++++---","---+++---+++-----+--++++--++++-+++++---","---+++---+++-----+--++++--++++--++++---","---+++---+++------++++++-+++++-+++++---","---+++---+++------++++++--++++-+++++---","---+++---+++------++++++--++++--++++--+","---+++---+++------++++++--++++--++++---","---+++---+++------++++++---+++--++++--+","---+++---+++------++++++---+++---+++--+","---+++---+++------++++++----++---+++--+","---+++---+++------++++++----++----++--+","---+++---+++------++++++-----+----++--+","---+++---+++------++++++-----+-----+--+","---+++---+++------++++++-----------+--+","---+++---+++------++++++--------------+","---+++---+++-------+++++-+++++-+++++---","---+++---+++-------+++++--++++-+++++---","---+++---+++-------+++++--++++--++++--+","---+++---+++-------+++++--++++--++++---","---+++---+++-------+++++---+++--++++--+","---+++---+++-------+++++---+++---+++--+","---+++---+++-------+++++----++---+++--+","---+++---+++-------+++++-----+---+++--+","---+++---+++-------+++++-----+----++--+","---+++---+++-------+++++-----+-----+--+","---+++---+++-------+++++---------+++--+","---+++---+++-------+++++----------++--+","---+++---+++-------+++++-----------+--+","---+++---+++-------+++++--------------+","---+++---+++--------++++--++++-+++++---","---+++---+++--------++++--++++--++++--+","---+++---+++--------++++--++++--++++---","---+++---+++--------++++---+++-+++++---","---+++---+++--------++++---+++--++++--+","---+++---+++--------++++---+++--++++---","---+++---+++--------++++---+++---+++--+","---+++---+++--------++++----++---+++--+","---+++---+++--------++++-----+---+++--+","---+++---+++--------++++---------+++--+","---+++---+++--------++++----------++--+","---+++---+++--------++++-----------+--+","---+++---+++--------++++--------------+","---+++----++----++++++++++++++++++++---","---+++----++----++++++++-+++++++++++---","---+++----++----++-+++++-+++++++++++---","---+++----++----++-+++++--++++++++++---","---+++----++----++--++++--++++++++++---","---+++----++-----+++++++-+++++++++++---","---+++----++-----+++++++-+++++-+++++---","---+++----++-----+-+++++-+++++++++++---","---+++----++-----+-+++++-+++++-+++++---","---+++----++-----+-+++++--++++++++++---","---+++----++-----+-+++++--++++-+++++---","---+++----++-----+--++++--++++++++++---","---+++----++-----+--++++--++++-+++++---","---+++----++------++++++-+++++-+++++---","---+++----++------++++++--++++-+++++---","---+++----++------++++++--++++--++++--+","---+++----++------++++++--++++--++++---","---+++----++------++++++---+++--++++--+","---+++----++------++++++---+++---+++--+","---+++----++------++++++----++---+++--+","---+++----++------++++++----++----++--+","---+++----++------++++++-----+----++--+","---+++----++------++++++-----+-----+--+","---+++----++------++++++-----------+--+","---+++----++------++++++--------------+","---+++----++-------+++++-+++++-+++++---","---+++----++-------+++++--++++-+++++---","---+++----++-------+++++--++++--++++--+","---+++----++-------+++++--++++--++++---","---+++----++-------+++++---+++--++++--+","---+++----++-------+++++---+++---+++--+","---+++----++-------+++++----++---+++--+","---+++----++-------+++++-----+---+++--+","---+++----++-------+++++-----+----++--+","---+++----++-------+++++-----+-----+--+","---+++----++-------+++++---------+++--+","---+++----++-------+++++----------++--+","---+++----++-------+++++-----------+--+","---+++----++-------+++++--------------+","---+++----++--------++++--++++-+++++---","---+++----++--------++++--++++--++++--+","---+++----++--------++++--++++--++++---","---+++----++--------++++---+++-+++++--+","---+++----++--------++++---+++-+++++---","---+++----++--------++++---+++--++++--+","---+++----++--------++++---+++--++++---","---+++----++--------++++---+++---+++--+","---+++----++--------++++----++--++++--+","---+++----++--------++++----++---+++--+","---+++----++--------++++-----+---+++--+","---+++----++--------++++---------+++--+","---+++----++--------++++----------++--+","---+++----++--------++++-----------+--+","---+++----++--------++++--------------+","---+++-----+-----+-+++++-+++++++++++---","---+++-----+-----+-+++++-+++++-+++++---","---+++-----+-----+-+++++--++++++++++---","---+++-----+-----+-+++++--++++-+++++---","---+++-----+-----+--++++--++++++++++---","---+++-----+-----+--++++--++++-+++++---","---+++-----+-------+++++-+++++++++++---","---+++-----+-------+++++-+++++-+++++---","---+++-----+-------+++++--++++++++++---","---+++-----+-------+++++--++++-+++++---","---+++-----+-------+++++--++++--++++--+","---+++-----+-------+++++--++++--++++---","---+++-----+-------+++++---+++--++++--+","---+++-----+-------+++++---+++---+++--+","---+++-----+-------+++++----++---+++--+","---+++-----+-------+++++-----+---+++--+","---+++-----+-------+++++-----+----++--+","---+++-----+-------+++++-----+-----+--+","---+++-----+-------+++++---------+++--+","---+++-----+-------+++++----------++--+","---+++-----+-------+++++-----------+--+","---+++-----+-------+++++--------------+","---+++-----+--------++++--++++++++++---","---+++-----+--------++++--++++-+++++--+","---+++-----+--------++++--++++-+++++---","---+++-----+--------++++--++++--++++--+","---+++-----+--------++++--++++--++++---","---+++-----+--------++++---+++-+++++--+","---+++-----+--------++++---+++-+++++---","---+++-----+--------++++---+++--++++--+","---+++-----+--------++++---+++--++++---","---+++-----+--------++++---+++---+++--+","---+++-----+--------++++----++--++++--+","---+++-----+--------++++----++---+++--+","---+++-----+--------++++-----+--++++--+","---+++-----+--------++++-----+---+++--+","---+++-----+--------++++---------+++--+","---+++-----+--------++++----------++--+","---+++-----+--------++++-----------+--+","---+++-----+--------++++--------------+","---+++-------------+++++-+++++++++++---","---+++-------------+++++-+++++-+++++---","---+++-------------+++++--++++++++++---","---+++-------------+++++--++++-+++++---","---+++-------------+++++--++++--++++--+","---+++-------------+++++--++++--++++---","---+++-------------+++++---+++--++++--+","---+++-------------+++++---+++---+++--+","---+++-------------+++++----++---+++--+","---+++-------------+++++-----+---+++--+","---+++-------------+++++---------+++--+","---+++-------------+++++----------++--+","---+++-------------+++++-----------+--+","---+++-------------+++++--------------+","---+++--------------++++--++++++++++---","---+++--------------++++--++++-+++++--+","---+++--------------++++--++++-+++++---","---+++--------------++++--++++--++++--+","---+++--------------++++--++++--++++---","---+++--------------++++---+++++++++---","---+++--------------++++---+++-+++++--+","---+++--------------++++---+++-+++++---","---+++--------------++++---+++--++++--+","---+++--------------++++---+++---+++--+","---+++--------------++++----++--++++--+","---+++--------------++++----++---+++--+","---+++--------------++++-----+--++++--+","---+++--------------++++-----+---+++--+","---+++--------------++++--------++++--+","---+++--------------++++---------+++--+","---+++--------------++++----------++--+","---+++--------------++++-----------+--+","---+++--------------++++--------------+","---+++---------------+++---+++++++++-++","---+++---------------+++---+++++++++--+","---+++---------------+++---+++++++++---","---+++---------------+++---+++-+++++-++","---+++---------------+++---+++-+++++--+","---+++---------------+++---+++-+++++---","---+++---------------+++---+++--++++--+","---+++---------------+++----++++++++-++","---+++---------------+++----++-+++++-++","---+++---------------+++----++-+++++--+","---+++---------------+++----++--++++--+","---+++---------------+++-----+-+++++-++","---+++---------------+++-----+-+++++--+","---+++---------------+++-----+--++++--+","---+++---------------+++-------+++++-++","---+++---------------+++-------+++++--+","---+++---------------+++--------++++-++","---+++---------------+++--------++++--+","---+++---------------+++---------+++--+","---+++---------------+++----------++--+","---+++---------------+++-----------+--+","---+++---------------+++--------------+","---+++----------------++----++++++++-++","---+++----------------++-----+++++++-++","---+++----------------++-----+-+++++-++","---+++----------------++-------+++++-++","---+++----------------++-------+++++--+","---+++----------------++--------++++-++","---+++----------------++--------++++--+","---+++----------------++---------+++--+","---+++----------------++----------++--+","---+++----------------++-----------+--+","---+++----------------++--------------+","---+++-----------------+-----+++++++-++","---+++-----------------+-----+-+++++-++","---+++-----------------+------++++++-++","---+++-----------------+-------+++++-++","---+++-----------------+-------+++++--+","---+++-----------------+--------++++-++","---+++-----------------+--------++++--+","---+++-----------------+---------+++--+","---+++-----------------+----------++--+","---+++-----------------+-----------+--+","---+++-----------------+--------------+","---+++------------------------++++++-++","---+++-------------------------+++++-++","---+++-------------------------+++++--+","---+++--------------------------++++-++","---+++--------------------------++++--+","---+++---------------------------+++-++","---+++---------------------------+++--+","---+++----------------------------++--+","---+++-----------------------------+--+","---+++--------------------------------+","----++----++----++++++++++++++++++++---","----++----++-----+++++++++++++++++++---","----++----++-----+++++++-+++++++++++---","----++----++-----+++++++-+++++-+++++---","----++----++------++++++-+++++-+++++---","----++----++------++++++--++++-+++++---","----++----++------++++++--++++--++++--+","----++----++------++++++--++++--++++---","----++----++------++++++---+++--++++--+","----++----++------++++++---+++---+++--+","----++----++------++++++----++---+++--+","----++----++------++++++----++----++--+","----++----++------++++++-----+----++--+","----++----++------++++++-----+-----+--+","----++----++------++++++-----------+--+","----++----++------++++++--------------+","----++-----+-----+++++++++++++++++++---","----++-----+-----+++++++-+++++++++++---","----++-----+-----+++++++-+++++-+++++---","----++-----+-----+-+++++-+++++++++++---","----++-----+-----+-+++++-+++++-+++++---","----++-----+------++++++-+++++++++++---","----++-----+------++++++-+++++-+++++---","----++-----+------++++++--++++-+++++---","----++-----+------++++++--++++--++++--+","----++-----+------++++++--++++--++++---","----++-----+------++++++---+++--++++--+","----++-----+------++++++---+++---+++--+","----++-----+------++++++----++---+++--+","----++-----+------++++++----++----++--+","----++-----+------++++++-----+----++--+","----++-----+------++++++-----+-----+--+","----++-----+------++++++-----------+--+","----++-----+------++++++--------------+","----++-----+-------+++++-+++++++++++---","----++-----+-------+++++-+++++-+++++---","----++-----+-------+++++--++++-+++++---","----++-----+-------+++++--++++--++++--+","----++-----+-------+++++--++++--++++---","----++-----+-------+++++---+++--++++--+","----++-----+-------+++++---+++---+++--+","----++-----+-------+++++----++---+++--+","----++-----+-------+++++-----+---+++--+","----++-----+-------+++++-----+----++--+","----++-----+-------+++++-----+-----+--+","----++-----+-------+++++----------++--+","----++-----+-------+++++-----------+--+","----++-----+-------+++++--------------+","----++-------------+++++-+++++++++++---","----++-------------+++++-+++++-+++++---","----++-------------+++++--++++++++++---","----++-------------+++++--++++-+++++---","----++-------------+++++--++++--++++--+","----++-------------+++++--++++--++++---","----++-------------+++++---+++--++++--+","----++-------------+++++---+++---+++--+","----++-------------+++++----++---+++--+","----++-------------+++++-----+---+++--+","----++-------------+++++-----+----++--+","----++-------------+++++---------+++--+","----++-------------+++++----------++--+","----++-------------+++++-----------+--+","----++-------------+++++--------------+","----++--------------++++--++++++++++---","----++--------------++++--++++-+++++--+","----++--------------++++--++++-+++++---","----++--------------++++--++++--++++--+","----++--------------++++--++++--++++---","----++--------------++++---+++++++++---","----++--------------++++---+++-+++++--+","----++--------------++++---+++-+++++---","----++--------------++++---+++--++++--+","----++--------------++++---+++---+++--+","----++--------------++++----++--++++--+","----++--------------++++----++---+++--+","----++--------------++++-----+--++++--+","----++--------------++++-----+---+++--+","----++--------------++++--------++++--+","----++--------------++++---------+++--+","----++--------------++++----------++--+","----++--------------++++-----------+--+","----++--------------++++--------------+","----++---------------+++---+++++++++-++","----++---------------+++---+++++++++--+","----++---------------+++---+++++++++---","----++---------------+++---+++-+++++-++","----++---------------+++---+++-+++++--+","----++---------------+++---+++-+++++---","----++---------------+++---+++--++++--+","----++---------------+++----++++++++-++","----++---------------+++----++-+++++-++","----++---------------+++----++-+++++--+","----++---------------+++----++--++++--+","----++---------------+++-----+-+++++-++","----++---------------+++-----+-+++++--+","----++---------------+++-----+--++++--+","----++---------------+++-------+++++-++","----++---------------+++-------+++++--+","----++---------------+++--------++++-++","----++---------------+++--------++++--+","----++---------------+++---------+++--+","----++---------------+++----------++--+","----++---------------+++-----------+--+","----++---------------+++--------------+","----++----------------++----++++++++-++","----++----------------++-----+++++++-++","----++----------------++-----+-+++++-++","----++----------------++-------+++++-++","----++----------------++--------++++-++","----++----------------++--------++++--+","----++----------------++---------+++--+","----++----------------++----------++--+","----++----------------++-----------+--+","----++----------------++--------------+","----++-----------------+-----+++++++-++","----++-----------------+-----+-+++++-++","----++-----------------+------++++++-++","----++-----------------+-------+++++-++","----++-----------------+--------++++-++","----++-----------------+--------++++--+","----++-----------------+---------+++--+","----++-----------------+----------++--+","----++-----------------+-----------+--+","----++-----------------+--------------+","----++------------------------++++++-++","----++-------------------------+++++-++","----++--------------------------++++-++","----++--------------------------++++--+","----++---------------------------+++-++","----++---------------------------+++--+","----++----------------------------++--+","----++-----------------------------+--+","----++--------------------------------+","-----+-----+-----+++++++++++++++++++---","-----+-----+-----+++++++-+++++++++++---","-----+-----+-----+++++++-+++++-+++++---","-----+-----+-----+-+++++-+++++++++++---","-----+-----+------++++++++++++++++++---","-----+-----+------++++++-+++++++++++---","-----+-----+------++++++-+++++-+++++---","-----+-----+------++++++--++++-+++++---","-----+-----+------++++++--++++--++++--+","-----+-----+------++++++--++++--++++---","-----+-----+------++++++---+++--++++--+","-----+-----+------++++++---+++---+++--+","-----+-----+------++++++----++---+++--+","-----+-----+------++++++----++----++--+","-----+-----+------++++++-----+----++--+","-----+-----+------++++++-----+-----+--+","-----+-----+------++++++-----------+--+","-----+-----+------++++++--------------+","-----+-----+-------+++++-+++++++++++---","-----+-----+-------+++++-+++++-+++++---","-----+-----+-------+++++--++++-+++++---","-----+-----+-------+++++--++++--++++--+","-----+-----+-------+++++--++++--++++---","-----+-----+-------+++++---+++--++++--+","-----+-----+-------+++++---+++---+++--+","-----+-----+-------+++++----++---+++--+","-----+-----+-------+++++-----+---+++--+","-----+-----+-------+++++-----+----++--+","-----+-----+-------+++++-----+-----+--+","-----+-----+-------+++++-----------+--+","-----+-----+-------+++++--------------+","-----+------------++++++++++++++++++---","-----+------------++++++-+++++++++++---","-----+------------++++++-+++++-+++++---","-----+------------++++++--++++-+++++---","-----+------------++++++--++++--++++--+","-----+------------++++++--++++--++++---","-----+------------++++++---+++--++++--+","-----+------------++++++---+++---+++--+","-----+------------++++++----++---+++--+","-----+------------++++++----++----++--+","-----+------------++++++-----+----++--+","-----+------------++++++-----+-----+--+","-----+------------++++++-----------+--+","-----+------------++++++--------------+","-----+-------------+++++-+++++++++++---","-----+-------------+++++-+++++-+++++---","-----+-------------+++++--++++++++++---","-----+-------------+++++--++++-+++++--+","-----+-------------+++++--++++-+++++---","-----+-------------+++++--++++--++++--+","-----+-------------+++++--++++--++++---","-----+-------------+++++---+++--++++--+","-----+-------------+++++---+++---+++--+","-----+-------------+++++----++---+++--+","-----+-------------+++++-----+---+++--+","-----+-------------+++++-----+----++--+","-----+-------------+++++-----+-----+--+","-----+-------------+++++---------+++--+","-----+-------------+++++----------++--+","-----+-------------+++++-----------+--+","-----+-------------+++++--------------+","-----+--------------++++--++++++++++---","-----+--------------++++--++++-+++++--+","-----+--------------++++--++++-+++++---","-----+--------------++++--++++--++++--+","-----+--------------++++--++++--++++---","-----+--------------++++---+++++++++--+","-----+--------------++++---+++++++++---","-----+--------------++++---+++-+++++--+","-----+--------------++++---+++-+++++---","-----+--------------++++---+++--++++--+","-----+--------------++++---+++---+++--+","-----+--------------++++----++--++++--+","-----+--------------++++----++---+++--+","-----+--------------++++-----+--++++--+","-----+--------------++++-----+---+++--+","-----+--------------++++--------++++--+","-----+--------------++++---------+++--+","-----+--------------++++----------++--+","-----+--------------++++-----------+--+","-----+--------------++++--------------+","-----+---------------+++---+++++++++-++","-----+---------------+++---+++++++++--+","-----+---------------+++---+++++++++---","-----+---------------+++---+++-+++++-++","-----+---------------+++---+++-+++++--+","-----+---------------+++---+++--++++--+","-----+---------------+++----++++++++-++","-----+---------------+++----++-+++++-++","-----+---------------+++----++-+++++--+","-----+---------------+++----++--++++--+","-----+---------------+++-----+-+++++-++","-----+---------------+++-----+-+++++--+","-----+---------------+++-----+--++++--+","-----+---------------+++-------+++++-++","-----+---------------+++-------+++++--+","-----+---------------+++--------++++-++","-----+---------------+++--------++++--+","-----+---------------+++---------+++--+","-----+---------------+++----------++--+","-----+---------------+++-----------+--+","-----+---------------+++--------------+","-----+----------------++----++++++++-++","-----+----------------++-----+++++++-++","-----+----------------++-----+-+++++-++","-----+----------------++-------+++++-++","-----+----------------++--------++++-++","-----+----------------++--------++++--+","-----+----------------++---------+++--+","-----+----------------++----------++--+","-----+----------------++-----------+--+","-----+----------------++--------------+","-----+-----------------+-----+++++++-++","-----+-----------------+-----+-+++++-++","-----+-----------------+------++++++-++","-----+-----------------+-------+++++-++","-----+-----------------+--------++++-++","-----+-----------------+--------++++--+","-----+-----------------+---------+++--+","-----+-----------------+----------++--+","-----+-----------------+-----------+--+","-----+-----------------+--------------+","-----+------------------------++++++-++","-----+-------------------------+++++-++","-----+--------------------------++++-++","-----+--------------------------++++--+","-----+---------------------------+++-++","-----+---------------------------+++--+","-----+----------------------------++--+","-----+-----------------------------+--+","-----+--------------------------------+","------------------++++++++++++++++++---","------------------++++++-+++++++++++--+","------------------++++++-+++++++++++---","------------------++++++-+++++-+++++--+","------------------++++++-+++++-+++++---","------------------++++++--++++-+++++--+","------------------++++++--++++-+++++---","------------------++++++--++++--++++--+","------------------++++++--++++--++++---","------------------++++++---+++--++++--+","------------------++++++---+++---+++--+","------------------++++++----++---+++--+","------------------++++++----++----++--+","------------------++++++-----+----++--+","------------------++++++-----+-----+--+","------------------++++++-----------+--+","------------------++++++--------------+","-------------------+++++-+++++++++++-++","-------------------+++++-+++++++++++--+","-------------------+++++-+++++++++++---","-------------------+++++-+++++-+++++-++","-------------------+++++-+++++-+++++--+","-------------------+++++-+++++-+++++---","-------------------+++++--++++++++++-++","-------------------+++++--++++++++++--+","-------------------+++++--++++++++++---","-------------------+++++--++++-+++++-++","-------------------+++++--++++-+++++--+","-------------------+++++--++++-+++++---","-------------------+++++--++++--++++--+","-------------------+++++--++++--++++---","-------------------+++++---+++--++++--+","-------------------+++++---+++---+++--+","-------------------+++++----++---+++--+","-------------------+++++-----+---+++--+","-------------------+++++-----+----++--+","-------------------+++++-----+-----+--+","-------------------+++++---------+++--+","-------------------+++++----------++--+","-------------------+++++-----------+--+","-------------------+++++--------------+","--------------------++++--++++++++++-++","--------------------++++--++++++++++--+","--------------------++++--++++++++++---","--------------------++++--++++-+++++-++","--------------------++++--++++-+++++--+","--------------------++++--++++-+++++---","--------------------++++--++++--++++-++","--------------------++++--++++--++++--+","--------------------++++---+++++++++-++","--------------------++++---+++++++++--+","--------------------++++---+++++++++---","--------------------++++---+++-+++++-++","--------------------++++---+++-+++++--+","--------------------++++---+++-+++++---","--------------------++++---+++--++++-++","--------------------++++---+++--++++--+","--------------------++++---+++---+++--+","--------------------++++----++--++++--+","--------------------++++----++---+++--+","--------------------++++-----+--++++--+","--------------------++++-----+---+++--+","--------------------++++--------++++--+","--------------------++++---------+++--+","--------------------++++----------++--+","--------------------++++-----------+--+","--------------------++++--------------+","---------------------+++---+++++++++-++","---------------------+++---+++++++++--+","---------------------+++---+++++++++---","---------------------+++---+++-+++++-++","---------------------+++---+++-+++++--+","---------------------+++---+++--++++-++","---------------------+++---+++--++++--+","---------------------+++----++++++++-++","---------------------+++----++-+++++-++","---------------------+++----++-+++++--+","---------------------+++----++--++++-++","---------------------+++----++--++++--+","---------------------+++-----+-+++++-++","---------------------+++-----+-+++++--+","---------------------+++-----+--++++-++","---------------------+++-----+--++++--+","---------------------+++-------+++++-++","---------------------+++-------+++++--+","---------------------+++--------++++-++","---------------------+++--------++++--+","---------------------+++---------+++--+","---------------------+++----------++--+","---------------------+++-----------+--+","---------------------+++--------------+","----------------------++----++++++++-++","----------------------++-----+++++++-++","----------------------++-----+-+++++-++","----------------------++-------+++++-++","----------------------++--------++++-++","----------------------++--------++++--+","----------------------++---------+++--+","----------------------++----------++--+","----------------------++-----------+--+","----------------------++--------------+","-----------------------+-----+++++++-++","-----------------------+-----+-+++++-++","-----------------------+------++++++-++","-----------------------+-------+++++-++","-----------------------+--------++++-++","-----------------------+--------++++--+","-----------------------+---------+++--+","-----------------------+----------++--+","-----------------------+-----------+--+","-----------------------+--------------+","------------------------------++++++-++","-------------------------------+++++-++","--------------------------------++++-++","--------------------------------++++--+","---------------------------------+++-++","---------------------------------+++--+","----------------------------------++--+","-----------------------------------+--+","--------------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++++++++":{"36":"1"},"++++++++++++++++++++++++++++++++++++-+":{"17":"1/2","37":"1/2"},"++++++++++++++++++++++++++++++++++++--+":{"24":"1/4","30":"1/4","38":"1/2"},"+++++++++++++++++++++++++++++++++++-":{"17":"1/2","35":"1/2"},"++++++++++++++++++++++++++++++++++-":{"12":"1/40","34":"39/40"},"+++++++++++++++++++++++++++++++++-":{"15":"1/2","33":"1/2"},"++++++++++++++++++++++++++++++++-":{"12":"2/41","32":"39/41"},"+++++++++++++++++++++++++++++++-":{"12":"2/15","31":"13/15"},"++++++++++++++++++++++++++++++-":{"24":"1/2","30":"1/2"},"+++++++++++++++++++++++++++++-":{"5":"761/1921","24":"380/1921","29":"780/1921"},"++++++++++++++++++++++++++++-":{"24":"1/40","28":"39/40"},"+++++++++++++++++++++++++++-":{"15":"1/2","27":"1/2"},"++++++++++++++++++++++++++-":{"12":"2/41","26":"39/41"},"+++++++++++++++++++++++++-":{"24":"2/15","25":"13/15"},"++++++++++++++++++++++++-":{"12":"1/2","24":"1/2"},"+++++++++++++++++++++++-":{"11":"1/2","23":"1/2"},"++++++++++++++++++++++-":{"18":"1/40","22":"39/40"},"+++++++++++++++++++++-":{"9":"1/2","21":"1/2"},"++++++++++++++++++++-":{"18":"2/41","20":"39/41"},"+++++++++++++++++++-":{"18":"2/15","19":"13/15"},"++++++++++++++++++-":{"6":"1/2","18":"1/2"},"+++++++++++++++++-":{"12":"19/58","17":"39/58"},"++++++++++++++++-":{"12":"1/40","16":"39/40"},"+++++++++++++++-":{"12":"20/59","15":"39/59"},"++++++++++++++-":{"12":"2/41","14":"39/41"},"+++++++++++++-":{"12":"1/2","13":"1/2"},"++++++++++++-++++++++++++++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++-+++++++++++++++++++++++-+":{"0":"1/44","24":"4/89","32":"47/53","37":"1/22"},"++++++++++++-+++++++++++++++++++++++--+":{"6":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++++++++-++++++++++++++++++++++-":{"14":"20/21","35":"1/21"},"++++++++++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++-++++++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++++++++-+++++++++++++++++++-":{"14":"1/2","32":"1/2"},"++++++++++++-++++++++++++++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++++++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"++++++++++++-++++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++++++++-+++++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"++++++++++++-++++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"++++++++++++-+++++++++++++-":{"14":"1/2","26":"1/2"},"++++++++++++-++++++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"++++++++++++-+++++++++++-++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++-+++++++++++-+++++++++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++-+++++++++++-+++++++++++--+":{"6":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++++++++-+++++++++++-++++++++++-":{"14":"20/21","35":"1/21"},"++++++++++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++++++++-+++++++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++++++++-+++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++++++++-+++++++++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++++++++-+++++++++++-+++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++-+++++++++++-+++++-+++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++-+++++++++++-+++++-+++++--+":{"6":"1/44","28":"42/55","31":"37/220","38":"1/22"},"++++++++++++-+++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"++++++++++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++-+++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++++++++-+++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++++++++-+++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++++++++-+++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++++++++-+++++++++++-+++-":{"8":"5/12","13":"1/12","28":"1/2"},"++++++++++++-+++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++++++++-+++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++++++++-+++++++++++--":{"13":"1/2","25":"1/2"},"++++++++++++-++++++++++-":{"14":"20/21","23":"1/21"},"++++++++++++-+++++++++-":{"8":"1/2","22":"1/2"},"++++++++++++-++++++++-":{"14":"19/20","21":"1/20"},"++++++++++++-+++++++-":{"18":"2/41","20":"39/41"},"++++++++++++-++++++-":{"8":"33/74","18":"2/37","19":"1/2"},"++++++++++++-+++++-":{"6":"1/2","18":"1/2"},"++++++++++++-++++-":{"10":"101/126","13":"19/126","17":"1/21"},"++++++++++++-+++-":{"14":"1/2","16":"1/2"},"++++++++++++-++-":{"14":"19/20","15":"1/20"},"++++++++++++-+-":{"13":"1/2","14":"1/2"},"++++++++++++--+++++++++++":{"6":"7/80","13":"1/2","20":"349/1040","24":"1/13"},"++++++++++++--++++++++++-++++++":{"6":"50/721","13":"1/2","16":"1047/2884","30":"195/2884"},"++++++++++++--++++++++++-+++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++--++++++++++-+++++-+++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++--++++++++++-+++++-+++++--+":{"6":"1/44","28":"42/55","31":"37/220","38":"1/22"},"++++++++++++--++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"++++++++++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++++++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++++++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++++++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++++++++--++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++++++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++++++++--++++++++++--+++++":{"16":"1047/2884","18":"50/721","25":"1/2","30":"195/2884"},"++++++++++++--++++++++++--++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++--++++++++++--++++-+++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++--++++++++++--++++-+++++--+":{"6":"1/44","28":"42/55","31":"37/220","38":"1/22"},"++++++++++++--++++++++++--++++-++++-":{"14":"20/21","35":"1/21"},"++++++++++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++++++++--++++++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++++++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++--++++++++++--++++--++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++--++++++++++--++++--++++--+":{"14":"10/33","18":"7/396","28":"10/99","32":"211/396","38":"1/22"},"++++++++++++--++++++++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"++++++++++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++--++++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"++++++++++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"++++++++++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++++++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++++++++--++++++++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"++++++++++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++++++++--+++++++++-":{"14":"20/21","23":"1/21"},"++++++++++++--++++++++-":{"8":"1/2","22":"1/2"},"++++++++++++--+++++++-":{"14":"19/20","21":"1/20"},"++++++++++++--++++++-":{"18":"2/41","20":"39/41"},"++++++++++++--+++++-":{"8":"33/74","18":"2/37","19":"1/2"},"++++++++++++--++++-":{"6":"1/2","18":"1/2"},"++++++++++++--+++-":{"10":"1/2","14":"19/42","17":"1/21"},"++++++++++++--++-":{"14":"1/2","16":"1/2"},"++++++++++++--+-":{"14":"19/20","15":"1/20"},"++++++++++++---++++++++++":{"6":"3/80","14":"1/2","20":"38/87","24":"1/39"},"++++++++++++---+++++++++-+":{"0":"3/80","14":"1/2","22":"21/71","25":"1/6"},"++++++++++++---+++++++++--+++++":{"6":"10/721","14":"1/2","16":"1363/2884","30":"39/2884"},"++++++++++++---+++++++++--++++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++++++++---+++++++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++---+++++++++--++++--++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++---+++++++++--++++--++++--+":{"6":"1/44","18":"2/99","28":"5/99","32":"31/36","38":"1/22"},"++++++++++++---+++++++++--++++--+++-":{"0":"60/1837","14":"800/1837","18":"117/3674","32":"12701/25718","35":"79/12859"},"++++++++++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++---+++++++++--++++--+-":{"6":"9/260","14":"6/13","26":"1/2","33":"1/260"},"++++++++++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"++++++++++++---+++++++++--+++-":{"0":"3/86","14":"20/43","26":"299/602","29":"1/301"},"++++++++++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++++++++---+++++++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"++++++++++++---+++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"++++++++++++---+++++++++---+++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++++++++---+++++++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++---+++++++++---+++--++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++++++++---+++++++++---+++--++++--+":{"6":"1/44","18":"2/99","28":"5/99","32":"31/36","38":"1/22"},"++++++++++++---+++++++++---+++--+++-":{"0":"60/1837","14":"800/1837","18":"117/3674","32":"12701/25718","35":"79/12859"},"++++++++++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++++++++---+++++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"++++++++++++---+++++++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++---+++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++---+++++++++---+++---++-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++++++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++++++++---+++++++++---+++----":{"15":"1/2","33":"1/2"},"++++++++++++---+++++++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"++++++++++++---+++++++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"++++++++++++---+++++++++----":{"15":"1/2","27":"1/2"},"++++++++++++---++++++++-":{"14":"761/2341","16":"1522/2341","18":"19/2341","23":"39/2341"},"++++++++++++---+++++++-":{"8":"1/2","22":"1/2"},"++++++++++++---++++++-":{"14":"721/2222","16":"721/1111","18":"10/1111","21":"39/2222"},"++++++++++++---+++++-":{"18":"2/41","20":"39/41"},"++++++++++++---++++-":{"14":"11/48","16":"11/24","18":"1/24","19":"13/48"},"++++++++++++---+++-":{"6":"1/2","18":"1/2"},"++++++++++++---++-":{"10":"1/21","16":"19/21","17":"1/21"},"++++++++++++---+-":{"15":"1/20","16":"19/20"},"++++++++++++----+++++++++":{"6":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++++++++----++++++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++++++++----++++++++--+":{"6":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++++++++----++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"++++++++++++----++++++++---+++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++++++++----++++++++---+++--+":{"0":"20/507","14":"3773/9126","15":"79/9126","18":"1/26","32":"1/2"},"++++++++++++----++++++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++----++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++----++++++++---+++---+++---":{"6":"341/6610","15":"37/661","28":"11719/13220","38":"79/13220"},"++++++++++++----++++++++---+++---++-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++++++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++---+++----":{"27":"1/2","33":"1/2"},"++++++++++++----++++++++---++-":{"15":"2/43","16":"39/43","27":"1/43","29":"1/43"},"++++++++++++----++++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"++++++++++++----++++++++----+++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"++++++++++++----++++++++----++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++++++++----++++++++----++--+":{"0":"107/3380","14":"214/507","18":"1/26","27":"79/10140","32":"1/2"},"++++++++++++----++++++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++----++++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++----++++++++----++---+++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"++++++++++++----++++++++----++---++-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++++++++----++++++++----++---+-":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++----++----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++----++++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++----++++++++----++----++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"++++++++++++----++++++++----++----+-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++++++++----++++++++----++-----":{"28":"1/2","34":"1/2"},"++++++++++++----++++++++----+-":{"15":"1/41","16":"39/82","28":"39/82","29":"1/41"},"++++++++++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++++++++----+++++++-":{"14":"761/2341","16":"1522/2341","18":"19/2341","23":"39/2341"},"++++++++++++----++++++-":{"8":"1/2","22":"1/2"},"++++++++++++----+++++-":{"14":"721/2222","16":"721/1111","18":"10/1111","21":"39/2222"},"++++++++++++----++++-":{"18":"2/41","20":"39/41"},"++++++++++++----+++-":{"15":"11/246","16":"110/123","18":"1/123","19":"13/246"},"++++++++++++----++-":{"6":"1/2","18":"1/2"},"++++++++++++----+-":{"16":"20/21","17":"1/21"},"++++++++++++-----++++++++":{"6":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++++++++-----+++++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++++++++-----+++++++--+":{"6":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++++++++-----+++++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++++++++-----+++++++----+++":{"6":"1/40","16":"1521/1600","30":"39/1600"},"++++++++++++-----+++++++----++-+":{"0":"1/40","16":"4563/5600","18":"39/1600","31":"1521/11200"},"++++++++++++-----+++++++----++--+":{"0":"107/3380","14":"214/507","18":"1/26","27":"79/10140","32":"1/2"},"++++++++++++-----+++++++----++---+":{"6":"1/22","16":"10/11","33":"1/22"},"++++++++++++-----+++++++----++----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++-----+++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++-----+++++++----++----++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"++++++++++++-----+++++++----++----+-":{"0":"40/3259","16":"800/3259","18":"39/3259","34":"2301/3259","35":"79/3259"},"++++++++++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"++++++++++++-----+++++++----+-":{"27":"1/41","28":"39/41","29":"1/41"},"++++++++++++-----+++++++-----++":{"6":"1/40","16":"1521/1600","30":"39/1600"},"++++++++++++-----+++++++-----+-+":{"0":"1/40","16":"4563/5600","18":"39/1600","31":"1521/11200"},"++++++++++++-----+++++++-----+--+":{"0":"9/319","14":"120/319","18":"43/1276","28":"79/638","32":"559/1276"},"++++++++++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++++++++-----+++++++-----+----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++-----+++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++-----+++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++++++++-----+++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"++++++++++++-----+++++++-----+-----++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++-----+++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++-----+++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++++++++-----+++++++-----+------":{"29":"1/2","35":"1/2"},"++++++++++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++++++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++++++++-----+++++-":{"14":"19/462","17":"1/231","21":"1/22","22":"10/11"},"++++++++++++-----++++-":{"16":"13699/14479","17":"721/14479","18":"20/14479","21":"39/14479"},"++++++++++++-----+++-":{"16":"703/781","17":"37/781","18":"2/781","20":"39/781"},"++++++++++++-----++-":{"17":"33/895","18":"101/895","19":"761/895"},"++++++++++++-----+-":{"6":"1/2","18":"1/2"},"++++++++++++------+++++++":{"6":"13/280","17":"1/21","24":"761/840"},"++++++++++++------++++++-+":{"0":"3/80","14":"1/2","25":"37/80"},"++++++++++++------++++++--+":{"0":"21/550","14":"127/275","17":"1/275","26":"273/550"},"++++++++++++------++++++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++++++++------++++++----+":{"6":"13/280","17":"1/21","28":"761/840"},"++++++++++++------++++++-----++":{"6":"1/40","16":"1521/1600","30":"39/1600"},"++++++++++++------++++++-----+-+":{"0":"1/40","16":"4563/5600","18":"39/1600","31":"1521/11200"},"++++++++++++------++++++-----+--+":{"0":"84/2161","14":"4573/10805","17":"79/10805","18":"819/21610","32":"10647/21610"},"++++++++++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++++++++------++++++-----+----+":{"6":"39/880","17":"1/22","18":"1/880","28":"1/44","34":"39/44"},"++++++++++++------++++++-----+-----++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++++++++------++++++-----+------":{"29":"1/2","35":"1/2"},"++++++++++++------++++++------+":{"6":"13/280","17":"1/21","30":"761/840"},"++++++++++++------++++++-------+":{"0":"13/280","17":"1/21","18":"507/11200","31":"28919/33600"},"++++++++++++------++++++--------+":{"6":"13/280","17":"1/21","32":"761/840"},"++++++++++++------++++++---------+":{"6":"39/236","17":"10/59","18":"39/236","27":"10/59","33":"39/118"},"++++++++++++------++++++----------+":{"6":"13/280","29":"1/21","34":"761/840"},"++++++++++++------++++++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++++++++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++++++++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++++++++------++++++------------+":{"36":"1"},"++++++++++++------++++++-------------+":{"35":"19/39","37":"20/39"},"++++++++++++------++++++---------------":{"35":"21/41","38":"20/41"},"++++++++++++------+++++-":{"11":"1/2","23":"1/2"},"++++++++++++------++++-":{"18":"1/40","22":"39/40"},"++++++++++++------+++-":{"9":"1/2","21":"1/2"},"++++++++++++------++-":{"18":"2/41","20":"39/41"},"++++++++++++------+-":{"18":"2/15","19":"13/15"},"++++++++++++-------":{"6":"1/2","18":"1/2"},"+++++++++++-":{"6":"19/58","11":"39/58"},"++++++++++-":{"6":"1/40","10":"39/40"},"+++++++++-":{"6":"20/59","9":"39/59"},"++++++++-":{"6":"2/41","8":"39/41"},"+++++++-":{"6":"1/2","7":"1/2"},"++++++-++++++":{"6":"1/2","12":"1/2"},"++++++-+++++-++++++++++++++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-+++++++++++++++++++++++-+":{"0":"1/44","24":"4/89","32":"47/53","37":"1/22"},"++++++-+++++-+++++++++++++++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++-+++++-++++++++++++++++++++++-":{"14":"20/21","35":"1/21"},"++++++-+++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-++++++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++-+++++-+++++++++++++++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++-++++++++++++++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++-+++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"++++++-+++++-++++++++++++++++-":{"26":"20/21","29":"1/21"},"++++++-+++++-+++++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"++++++-+++++-++++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"++++++-+++++-+++++++++++++-":{"14":"1/2","26":"1/2"},"++++++-+++++-++++++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"++++++-+++++-+++++++++++-++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-+++++++++++-+++++++++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++-+++++++++++-+++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++-+++++-+++++++++++-++++++++++-":{"14":"20/21","35":"1/21"},"++++++-+++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++-+++++-+++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++++++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++-+++++-+++++++++++-+++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-+++++++++++-+++++-+++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++-+++++++++++-+++++-+++++--+":{"0":"1/44","18":"59/8272","28":"3123/4136","31":"1403/8272","38":"1/22"},"++++++-+++++-+++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"++++++-+++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++-+++++-+++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++-+++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++-+++++++++++-+++-":{"8":"5/12","13":"1/12","28":"1/2"},"++++++-+++++-+++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++-+++++-+++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++-+++++++++++--":{"13":"1/2","25":"1/2"},"++++++-+++++-++++++++++-":{"14":"20/21","23":"1/21"},"++++++-+++++-+++++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++-++++++++-":{"14":"19/20","21":"1/20"},"++++++-+++++-+++++++-":{"18":"2/41","20":"39/41"},"++++++-+++++-++++++-":{"8":"33/74","18":"2/37","19":"1/2"},"++++++-+++++-+++++-++++++":{"18":"1/2","24":"1/2"},"++++++-+++++-+++++-+++++-++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-+++++-+++++-+++++++++++-+":{"0":"1/44","25":"79/308","32":"52/77","37":"1/22"},"++++++-+++++-+++++-+++++-+++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++-+++++-+++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"++++++-+++++-+++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++-+++++-+++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++-+++++-+++++-+++++-+++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-+++++-+++++-+++++-+++++-+":{"0":"1/44","25":"79/308","32":"52/77","37":"1/22"},"++++++-+++++-+++++-+++++-+++++-+++++--+":{"0":"1/44","25":"59/1540","28":"42/55","31":"10/77","38":"1/22"},"++++++-+++++-+++++-+++++-+++++-++++-":{"14":"20/21","35":"1/21"},"++++++-+++++-+++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++-+++++-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++-+++++-+++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++-+++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++-+++++-+++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++-+++++-+++++-+++-":{"8":"5/12","13":"1/12","28":"1/2"},"++++++-+++++-+++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++-+++++-+++++-+++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++-+++++-+++++--":{"13":"1/2","25":"1/2"},"++++++-+++++-+++++-++++-":{"14":"20/21","23":"1/21"},"++++++-+++++-+++++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++-+++++-++-":{"14":"19/20","21":"1/20"},"++++++-+++++-+++++-+-":{"8":"1/2","20":"1/2"},"++++++-+++++-+++++--":{"7":"1/2","19":"1/2"},"++++++-+++++-++++-":{"10":"101/126","13":"19/126","17":"1/21"},"++++++-+++++-+++-":{"14":"1/2","16":"1/2"},"++++++-+++++-++-":{"14":"19/20","15":"1/20"},"++++++-+++++-+-":{"13":"1/2","14":"1/2"},"++++++-+++++--+++++++++++":{"0":"7/80","13":"1/2","20":"349/1040","24":"1/13"},"++++++-+++++--++++++++++-++++++":{"0":"2000/27319","13":"1/2","16":"31233/109276","18":"1950/27319","30":"7605/109276"},"++++++-+++++--++++++++++-+++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++++++++-+++++-+++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++--++++++++++-+++++-+++++--+":{"0":"1/44","18":"59/8272","28":"3123/4136","31":"1403/8272","38":"1/22"},"++++++-+++++--++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"++++++-+++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++-+++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++-+++++--++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++-+++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++--++++++++++--+++++":{"16":"1047/2884","18":"50/721","25":"1/2","30":"195/2884"},"++++++-+++++--++++++++++--++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++++++++--++++-+++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++--++++++++++--++++-+++++--+":{"0":"1/44","18":"59/8272","28":"3123/4136","31":"1403/8272","38":"1/22"},"++++++-+++++--++++++++++--++++-++++-":{"14":"20/21","35":"1/21"},"++++++-+++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++-+++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++++++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++++++++--++++--++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++--++++++++++--++++--++++--+":{"6":"211/6142","14":"6820/9213","18":"233/18426","28":"1570/9213","38":"130/3071"},"++++++-+++++--++++++++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"++++++-+++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++--++++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"++++++-+++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"++++++-+++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++--++++++++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"++++++-+++++--++++++++++---":{"14":"1/2","26":"1/2"},"++++++-+++++--+++++++++-":{"14":"20/21","23":"1/21"},"++++++-+++++--++++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++--+++++++-":{"14":"19/20","21":"1/20"},"++++++-+++++--++++++-":{"18":"2/41","20":"39/41"},"++++++-+++++--+++++-":{"8":"33/74","18":"2/37","19":"1/2"},"++++++-+++++--++++-++++++":{"0":"7/80","13":"1/2","20":"349/1040","24":"1/13"},"++++++-+++++--++++-+++++-++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++-+++++-+++++++++++-+":{"0":"1/44","25":"79/308","32":"52/77","37":"1/22"},"++++++-+++++--++++-+++++-+++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++-+++++--++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"++++++-+++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++-+++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++-+++++--++++-+++++-+++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++-+++++-+++++-+++++-+":{"0":"1/44","25":"79/308","32":"52/77","37":"1/22"},"++++++-+++++--++++-+++++-+++++-+++++--+":{"0":"1/44","25":"59/1540","28":"42/55","31":"10/77","38":"1/22"},"++++++-+++++--++++-+++++-+++++-++++-":{"14":"20/21","35":"1/21"},"++++++-+++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++-+++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"++++++-+++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++-+++++--++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++-+++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"++++++-+++++--++++-+++++--+++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++-+++++--++++++++++-+":{"0":"1/44","19":"79/308","32":"52/77","37":"1/22"},"++++++-+++++--++++-+++++--++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++-+++++--++++-+++++--+++++++++-":{"14":"20/21","35":"1/21"},"++++++-+++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++-+++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++-+++++--++++-+++++--++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++-+++++--++++-+++++-+":{"0":"1/44","19":"79/308","32":"52/77","37":"1/22"},"++++++-+++++--++++-+++++--++++-+++++--+":{"0":"1/44","19":"59/1012","28":"351/506","31":"91/506","38":"1/22"},"++++++-+++++--++++-+++++--++++-++++-":{"14":"20/21","35":"1/21"},"++++++-+++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++-+++++--++++-+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++-+++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++--++++-+++++--++++--++++-+":{"0":"7/656","19":"79/656","31":"87/328","32":"191/328","37":"7/328"},"++++++-+++++--++++-+++++--++++--++++--+":{"6":"10/449","14":"790/1347","26":"233/1347","28":"157/898","38":"39/898"},"++++++-+++++--++++-+++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"++++++-+++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++--++++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"++++++-+++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"++++++-+++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"++++++-+++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++--++++-+++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"++++++-+++++--++++-+++++---":{"14":"1/2","26":"1/2"},"++++++-+++++--++++-++++-":{"14":"20/21","23":"1/21"},"++++++-+++++--++++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++--++++-++-":{"14":"19/20","21":"1/20"},"++++++-+++++--++++-+-":{"8":"1/2","20":"1/2"},"++++++-+++++--++++--":{"7":"1/2","19":"1/2"},"++++++-+++++--+++-":{"10":"1/2","14":"19/42","17":"1/21"},"++++++-+++++--++-":{"14":"1/2","16":"1/2"},"++++++-+++++--+-":{"14":"19/20","15":"1/20"},"++++++-+++++---++++++++++":{"0":"3/80","14":"1/2","20":"38/87","24":"1/39"},"++++++-+++++---+++++++++-+":{"0":"3/80","14":"1/2","22":"21/71","25":"1/6"},"++++++-+++++---+++++++++--+++++":{"0":"400/27319","14":"1/2","16":"49957/109276","18":"390/27319","30":"1521/109276"},"++++++-+++++---+++++++++--++++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++-+++++---+++++++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++---+++++++++--++++--++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++---+++++++++--++++--++++--+":{"0":"1/44","18":"71/1584","28":"1/792","32":"1403/1584","38":"1/22"},"++++++-+++++---+++++++++--++++--+++-":{"0":"60/1837","14":"800/1837","18":"117/3674","32":"12701/25718","35":"79/12859"},"++++++-+++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++++++++--++++--+-":{"0":"5/131","6":"1/262","14":"60/131","26":"65/131","33":"1/262"},"++++++-+++++---+++++++++--++++---":{"0":"1/28","6":"1/28","26":"13/28","32":"13/28"},"++++++-+++++---+++++++++--+++-":{"0":"3/86","14":"20/43","26":"299/602","29":"1/301"},"++++++-+++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++---+++++++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"++++++-+++++---+++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"++++++-+++++---+++++++++---+++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++-+++++---+++++++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++---+++++++++---+++--++++-+":{"0":"1/44","18":"4/89","32":"47/53","37":"1/22"},"++++++-+++++---+++++++++---+++--++++--+":{"0":"1/44","18":"71/1584","28":"1/792","32":"1403/1584","38":"1/22"},"++++++-+++++---+++++++++---+++--+++-":{"0":"60/1837","14":"800/1837","18":"117/3674","32":"12701/25718","35":"79/12859"},"++++++-+++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"++++++-+++++---+++++++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++---+++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++---+++++++++---+++---++-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++-+++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++---+++++++++---+++----":{"0":"20/509","6":"79/1018","15":"20/509","28":"390/509","33":"79/1018"},"++++++-+++++---+++++++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"++++++-+++++---+++++++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"++++++-+++++---+++++++++----":{"6":"39/158","15":"20/79","18":"39/158","27":"20/79"},"++++++-+++++---++++++++-":{"6":"761/95162","14":"15220/47581","16":"30440/47581","18":"1521/95162","23":"780/47581"},"++++++-+++++---+++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++---++++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"++++++-+++++---+++++-":{"18":"2/41","20":"39/41"},"++++++-+++++---++++-":{"6":"11/1942","14":"220/971","16":"440/971","18":"91/1942","19":"260/971"},"++++++-+++++---+++-++++++":{"0":"3/80","14":"1/2","20":"38/87","24":"1/39"},"++++++-+++++---+++-+++++-+":{"0":"3/80","14":"1/2","22":"21/71","25":"1/6"},"++++++-+++++---+++-+++++--+++++":{"0":"35/1763","14":"1/2","16":"2489/7052","19":"195/1763","30":"117/7052"},"++++++-+++++---+++-+++++--++++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++-+++++---+++-+++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++---+++-+++++--++++--++++-+":{"0":"7/656","19":"79/656","31":"87/328","32":"191/328","37":"7/328"},"++++++-+++++---+++-+++++--++++--++++--+":{"0":"1/44","26":"71/132","28":"1/11","32":"10/33","38":"1/22"},"++++++-+++++---+++-+++++--++++--+++-":{"0":"21/836","14":"70/209","19":"117/836","32":"1417/2926","35":"23/1463"},"++++++-+++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++-+++++--++++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++---+++-+++++--++++---":{"0":"3/164","14":"10/41","18":"3/164","26":"79/164","32":"39/164"},"++++++-+++++---+++-+++++--+++-":{"0":"3/86","14":"20/43","26":"299/602","29":"1/301"},"++++++-+++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++-+++++---+++-+++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"++++++-+++++---+++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"++++++-+++++---+++-+++++---+++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++-+++++---+++-+++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++---+++-+++++---+++--++++-+":{"0":"7/656","19":"79/656","31":"87/328","32":"191/328","37":"7/328"},"++++++-+++++---+++-+++++---+++--+++-":{"0":"21/836","14":"70/209","19":"117/836","32":"1417/2926","35":"23/1463"},"++++++-+++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-+++++---+++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++---+++-+++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++---+++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"++++++-+++++---+++-+++++---+++---++-":{"6":"1/27","14":"2/27","16":"23/27","35":"1/27"},"++++++-+++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++---+++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++---+++-+++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"++++++-+++++---+++-+++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"++++++-+++++---+++-+++++----":{"15":"1/2","27":"1/2"},"++++++-+++++---+++-++++-":{"6":"101/14015","14":"808/2803","16":"1616/2803","19":"1521/14015","23":"273/14015"},"++++++-+++++---+++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++---+++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"++++++-+++++---+++-+-":{"8":"1/2","20":"1/2"},"++++++-+++++---+++--":{"7":"1/2","19":"1/2"},"++++++-+++++---++-":{"10":"1/21","16":"19/21","17":"1/21"},"++++++-+++++---+-":{"15":"1/20","16":"19/20"},"++++++-+++++----+++++++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++-+++++----++++++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++-+++++----++++++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++-+++++----++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"++++++-+++++----++++++++---+++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++-+++++----++++++++---+++--+":{"0":"20/507","14":"3773/9126","15":"79/9126","18":"1/26","32":"1/2"},"++++++-+++++----++++++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++----++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++----++++++++---+++---+++---":{"0":"12909/249790","15":"1403/24979","18":"79/24979","28":"441041/499580","38":"3081/499580"},"++++++-+++++----++++++++---+++---++-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++-+++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"++++++-+++++----++++++++---++-":{"6":"39/1718","15":"20/859","16":"780/859","18":"39/1718","29":"20/859"},"++++++-+++++----++++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"++++++-+++++----++++++++----+++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"++++++-+++++----++++++++----++-+":{"0":"35/1763","14":"1/2","16":"2489/7052","18":"273/14104","31":"1521/14104"},"++++++-+++++----++++++++----++--+":{"0":"107/3380","14":"214/507","18":"1/26","27":"79/10140","32":"1/2"},"++++++-+++++----++++++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++----++++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++----++++++++----++---+++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"++++++-+++++----++++++++----++---++-":{"0":"120/41777","14":"1600/41777","18":"117/41777","34":"38103/41777","35":"1837/41777"},"++++++-+++++----++++++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++++++++----++----":{"6":"1/22","16":"10/11","33":"1/22"},"++++++-+++++----++++++++----+-":{"6":"39/1718","15":"20/859","16":"780/859","18":"39/1718","29":"20/859"},"++++++-+++++----++++++++-----":{"16":"1/2","28":"1/2"},"++++++-+++++----+++++++-":{"6":"761/95162","14":"15220/47581","16":"30440/47581","18":"1521/95162","23":"780/47581"},"++++++-+++++----++++++-":{"8":"1/2","22":"1/2"},"++++++-+++++----+++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"++++++-+++++----++++-":{"18":"2/41","20":"39/41"},"++++++-+++++----+++-":{"6":"11/9862","15":"220/4931","16":"4400/4931","18":"91/9862","19":"260/4931"},"++++++-+++++----++-++++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++-+++++----++-+++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++-+++++----++-+++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++-+++++----++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"++++++-+++++----++-+++++---+++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++-+++++----++-+++++---+++--+":{"0":"7/156","14":"121/702","15":"23/702","19":"1/4","32":"1/2"},"++++++-+++++----++-+++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++----++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"++++++-+++++----++-+++++---+++---+++---":{"0":"414/7915","15":"91/1583","19":"79/3166","28":"27157/31660","38":"237/31660"},"++++++-+++++----++-+++++---+++---++-":{"6":"1/27","14":"2/27","16":"23/27","35":"1/27"},"++++++-+++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++----++-+++++---++-":{"15":"2/43","16":"39/43","27":"1/43","29":"1/43"},"++++++-+++++----++-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"++++++-+++++----++-+++++----+++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"++++++-+++++----++-+++++----++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++-+++++----++-+++++----++--+":{"0":"1/65","14":"8/39","19":"1/4","27":"23/780","32":"1/2"},"++++++-+++++----++-+++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++----++-+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++----++-+++++----++---+++---":{"19":"1/82","27":"11/205","28":"763/820","38":"3/820"},"++++++-+++++----++-+++++----++---++-":{"6":"1/27","14":"2/27","16":"23/27","35":"1/27"},"++++++-+++++----++-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++----++-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++----++-+++++----+-":{"15":"1/41","16":"39/82","28":"39/82","29":"1/41"},"++++++-+++++----++-+++++-----":{"16":"1/2","28":"1/2"},"++++++-+++++----++-++++-":{"6":"101/14015","14":"808/2803","16":"1616/2803","19":"1521/14015","23":"273/14015"},"++++++-+++++----++-+++-":{"8":"1/2","22":"1/2"},"++++++-+++++----++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"++++++-+++++----++-+-":{"8":"1/2","20":"1/2"},"++++++-+++++----++--":{"7":"1/2","19":"1/2"},"++++++-+++++----+-":{"16":"20/21","17":"1/21"},"++++++-+++++-----++++++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++-+++++-----+++++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++-+++++-----+++++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++-+++++-----+++++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-+++++-----+++++++----+++":{"0":"1/40","16":"59319/64000","18":"39/1600","30":"1521/64000"},"++++++-+++++-----+++++++----++-+":{"0":"1/40","16":"4563/5600","18":"39/1600","31":"1521/11200"},"++++++-+++++-----+++++++----++--+":{"0":"107/3380","14":"214/507","18":"1/26","27":"79/10140","32":"1/2"},"++++++-+++++-----+++++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++-----+++++++----++---+++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"++++++-+++++-----+++++++----++---++-":{"0":"40/3259","16":"800/3259","18":"39/3259","34":"2301/3259","35":"79/3259"},"++++++-+++++-----+++++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++-----+++++++----++----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++-----+++++++----++----++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"++++++-+++++-----+++++++----++----+-":{"0":"40/3259","16":"800/3259","18":"39/3259","34":"2301/3259","35":"79/3259"},"++++++-+++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"++++++-+++++-----+++++++----+-":{"27":"1/41","28":"39/41","29":"1/41"},"++++++-+++++-----+++++++-----++":{"0":"1/40","16":"59319/64000","18":"39/1600","30":"1521/64000"},"++++++-+++++-----+++++++-----+-+":{"0":"1/40","16":"4563/5600","18":"39/1600","31":"1521/11200"},"++++++-+++++-----+++++++-----+--+":{"0":"9/319","14":"120/319","18":"43/1276","28":"79/638","32":"559/1276"},"++++++-+++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++-----+++++++-----+----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++-----+++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++-+++++-----+++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"++++++-+++++-----+++++++-----+-----++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++-----+++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++-+++++-----+++++++-----+------":{"6":"13/166","17":"20/249","18":"19/498","28":"190/249","35":"10/249"},"++++++-+++++-----+++++++------":{"17":"1/2","29":"1/2"},"++++++-+++++-----++++++-":{"17":"1/2","23":"1/2"},"++++++-+++++-----+++++-":{"6":"19/1598","14":"7220/16779","17":"760/16779","18":"39/1598","22":"390/799"},"++++++-+++++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"++++++-+++++-----+++-":{"2":"37/78","18":"1/39","20":"1/2"},"++++++-+++++-----++-":{"2":"11/26","18":"1/13","19":"1/2"},"++++++-+++++-----+-++++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++-+++++-----+-+++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++-+++++-----+-+++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++-+++++-----+-+++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-+++++-----+-+++++----+++":{"0":"1/40","16":"4563/5600","19":"39/280","30":"117/5600"},"++++++-+++++-----+-+++++----++-+":{"0":"1/40","16":"351/490","19":"39/280","31":"117/980"},"++++++-+++++-----+-+++++----++--+":{"0":"7/248","14":"4/31","16":"23/62","19":"39/248","32":"39/124"},"++++++-+++++-----+-+++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+-+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-----+-+++++----++---+++---":{"19":"1/82","27":"11/205","28":"763/820","38":"3/820"},"++++++-+++++-----+-+++++----++---++-":{"0":"2/103","16":"40/103","18":"1/103","28":"59/103","35":"1/103"},"++++++-+++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++-+++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++-----+-+++++----+-":{"0":"1/61","16":"20/61","28":"39/61","29":"1/61"},"++++++-+++++-----+-+++++-----++":{"0":"1/40","16":"4563/5600","19":"39/280","30":"117/5600"},"++++++-+++++-----+-+++++-----+-+":{"0":"1/40","16":"351/490","19":"39/280","31":"117/980"},"++++++-+++++-----+-+++++-----+--+":{"0":"1/88","14":"5/33","19":"43/264","28":"23/66","32":"43/132"},"++++++-+++++-----+-+++++-----+---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+-+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-----+-+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"++++++-+++++-----+-+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++-+++++-----+-+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"++++++-+++++-----+-+++++-----+----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+-+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-----+-+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-+++++-----+-+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++-+++++-----+-+++++-----+-----++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-----+-+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-----+-+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-+++++-----+-+++++-----+------":{"6":"39/821","17":"40/821","34":"741/821","35":"1/821"},"++++++-+++++-----+-+++++------":{"17":"1/2","29":"1/2"},"++++++-+++++-----+-++++-":{"17":"1/2","23":"1/2"},"++++++-+++++-----+-+++-":{"6":"1/1640","14":"19/861","17":"2/861","21":"39/820","22":"1521/1640"},"++++++-+++++-----+-++-":{"7":"10/953","16":"893/953","17":"47/953","21":"3/953"},"++++++-+++++-----+-+-":{"7":"1/2","18":"2/37","20":"33/74"},"++++++-+++++-----+--":{"7":"1/2","19":"1/2"},"++++++-+++++------+++++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++-+++++------++++++-+":{"0":"3/80","14":"1/2","25":"37/80"},"++++++-+++++------++++++--+":{"0":"21/550","14":"127/275","17":"1/275","26":"273/550"},"++++++-+++++------++++++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++-+++++------++++++----+":{"0":"13/280","17":"1/21","28":"761/840"},"++++++-+++++------++++++-----++":{"0":"1/40","16":"59319/64000","18":"39/1600","30":"1521/64000"},"++++++-+++++------++++++-----+-+":{"0":"1/40","16":"4563/5600","18":"39/1600","31":"1521/11200"},"++++++-+++++------++++++-----+--+":{"0":"84/2161","14":"4573/10805","17":"79/10805","18":"819/21610","32":"10647/21610"},"++++++-+++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"++++++-+++++------++++++-----+----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++-+++++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"++++++-+++++------++++++-----+-----++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++-+++++------++++++-----+------":{"29":"1/2","35":"1/2"},"++++++-+++++------++++++------+":{"0":"13/280","17":"1/21","18":"507/11200","30":"28919/33600"},"++++++-+++++------++++++-------+":{"0":"13/280","17":"1/21","18":"507/11200","31":"28919/33600"},"++++++-+++++------++++++--------+":{"0":"13/280","17":"1/21","18":"507/11200","32":"28919/33600"},"++++++-+++++------++++++---------+":{"0":"39/158","17":"20/79","18":"39/158","27":"1/158","33":"39/158"},"++++++-+++++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"++++++-+++++------++++++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"++++++-+++++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"++++++-+++++------++++++------------+":{"36":"1"},"++++++-+++++------++++++-------------+":{"35":"19/39","37":"20/39"},"++++++-+++++------++++++---------------":{"35":"21/41","38":"20/41"},"++++++-+++++------+++++-":{"10":"20/21","23":"1/21"},"++++++-+++++------++++-":{"20":"1/2","22":"1/2"},"++++++-+++++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"++++++-+++++------++-":{"8":"1/2","20":"1/2"},"++++++-+++++------+-":{"8":"33/74","18":"2/37","19":"1/2"},"++++++-+++++-------++++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++-+++++-------+++++-+":{"0":"3/80","14":"1/2","25":"37/80"},"++++++-+++++-------+++++--+":{"0":"21/550","14":"127/275","17":"1/275","26":"273/550"},"++++++-+++++-------+++++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++-+++++-------+++++----+":{"0":"13/280","17":"1/21","28":"761/840"},"++++++-+++++-------+++++-----++":{"0":"1/40","16":"4563/5600","19":"39/280","30":"117/5600"},"++++++-+++++-------+++++-----+-+":{"0":"1/40","16":"351/490","19":"39/280","31":"117/980"},"++++++-+++++-------+++++-----+--+":{"0":"1/88","14":"5/33","19":"43/264","28":"23/66","32":"43/132"},"++++++-+++++-------+++++-----+---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"++++++-+++++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++-+++++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"++++++-+++++-------+++++-----+----+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-+++++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++-+++++-------+++++-----+-----++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++-+++++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-+++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"++++++-+++++-------+++++------+":{"0":"13/280","17":"1/21","19":"507/1960","30":"1903/2940"},"++++++-+++++-------+++++-------+":{"0":"13/280","17":"1/21","19":"507/1960","31":"1903/2940"},"++++++-+++++-------+++++--------+":{"0":"13/280","17":"1/21","19":"507/1960","32":"1903/2940"},"++++++-+++++-------+++++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"++++++-+++++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"++++++-+++++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++-+++++-------+++++---------+-":{"7":"1/15","17":"7/585","33":"32/585","34":"13/15"},"++++++-+++++-------+++++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"++++++-+++++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-+++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"++++++-+++++-------+++++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-+++++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"++++++-+++++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-+++++-------+++++------------+":{"36":"1"},"++++++-+++++-------+++++-------------+":{"35":"19/39","37":"20/39"},"++++++-+++++-------+++++---------------":{"35":"21/41","38":"20/41"},"++++++-+++++-------++++-":{"10":"20/21","23":"1/21"},"++++++-+++++-------+++-":{"20":"1/2","22":"1/2"},"++++++-+++++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"++++++-+++++-------+-":{"8":"1/2","20":"1/2"},"++++++-+++++--------":{"7":"1/2","19":"1/2"},"++++++-++++-":{"10":"20/21","11":"1/21"},"++++++-+++-":{"2":"5/12","7":"1/12","10":"1/2"},"++++++-++-":{"2":"47/60","7":"1/6","9":"1/20"},"++++++-+-":{"7":"1/2","8":"1/2"},"++++++--+++++":{"7":"1/2","8":"33/74","12":"2/37"},"++++++--++++-+":{"7":"1/2","13":"1/2"},"++++++--++++--+++++":{"0":"50/721","7":"1/2","16":"1047/2884","18":"195/2884"},"++++++--++++--++++-++++++":{"0":"7/80","13":"1/2","20":"349/1040","24":"1/13"},"++++++--++++--++++-+++++-++++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++-+++++-+++++++++++-+":{"0":"1/44","25":"79/308","32":"52/77","37":"1/22"},"++++++--++++--++++-+++++-+++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++--++++--++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"++++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++--++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++--++++--++++-+++++-+++++-":{"0":"7/92","7":"10/23","25":"39/92","30":"3/46"},"++++++--++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"++++++--++++--++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"++++++--++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"++++++--++++--++++-+++++--+++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++-+++++--++++++++++-+":{"0":"1/44","19":"79/308","32":"52/77","37":"1/22"},"++++++--++++--++++-+++++--++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++--++++--++++-+++++--+++++++++-":{"14":"20/21","35":"1/21"},"++++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++--++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++--++++--++++-+++++--++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++-+++++--++++-+++++-+":{"0":"1/44","19":"79/308","32":"52/77","37":"1/22"},"++++++--++++--++++-+++++--++++-+++++--+":{"0":"1/44","19":"59/1012","28":"351/506","31":"91/506","38":"1/22"},"++++++--++++--++++-+++++--++++-++++-":{"14":"20/21","35":"1/21"},"++++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++-+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++--++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++-+++++--++++--++++-+":{"0":"7/656","19":"79/656","31":"87/328","32":"191/328","37":"7/328"},"++++++--++++--++++-+++++--++++--++++--+":{"6":"10/449","14":"790/1347","26":"233/1347","28":"157/898","38":"39/898"},"++++++--++++--++++-+++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"++++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"++++++--++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"++++++--++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++-+++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"++++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"++++++--++++--++++-++++-":{"14":"20/21","23":"1/21"},"++++++--++++--++++-+++-":{"8":"1/2","22":"1/2"},"++++++--++++--++++-++-":{"14":"19/20","21":"1/20"},"++++++--++++--++++-+-":{"8":"1/2","20":"1/2"},"++++++--++++--++++--+++++":{"19":"1/2","20":"33/74","24":"2/37"},"++++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"++++++--++++--++++--++++--+++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++--++++--++++++++++-+":{"0":"1/44","26":"79/132","32":"1/3","37":"1/22"},"++++++--++++--++++--++++--++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++--++++--++++--++++--+++++++++-":{"14":"20/21","35":"1/21"},"++++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++--++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"++++++--++++--++++--++++--++++++-":{"14":"1/2","32":"1/2"},"++++++--++++--++++--++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"++++++--++++--++++--++++--++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++--++++--++++-+++++-+":{"0":"1/44","26":"79/132","32":"1/3","37":"1/22"},"++++++--++++--++++--++++--++++-+++++--+":{"0":"31/3311","14":"590/3311","28":"4219/6622","31":"10/77","38":"1/22"},"++++++--++++--++++--++++--++++-++++-":{"14":"20/21","35":"1/21"},"++++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++--++++--++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"++++++--++++--++++--++++--++++-+-":{"14":"1/2","32":"1/2"},"++++++--++++--++++--++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--++++--++++--++++--++++-+":{"0":"1/105","26":"79/315","31":"61/210","32":"271/630","37":"2/105"},"++++++--++++--++++--++++--++++--++++--+":{"14":"10/43","19":"5/43","26":"12/43","28":"29/86","38":"3/86"},"++++++--++++--++++--++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"++++++--++++--++++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--++++--++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"++++++--++++--++++--++++--++++---":{"14":"1/2","32":"1/2"},"++++++--++++--++++--++++--+++-":{"26":"20/21","29":"1/21"},"++++++--++++--++++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++--++++--++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"++++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"++++++--++++--++++--+++-":{"14":"20/21","23":"1/21"},"++++++--++++--++++--++-":{"8":"1/2","22":"1/2"},"++++++--++++--++++--+-":{"14":"19/20","21":"1/20"},"++++++--++++--++++---":{"8":"1/2","20":"1/2"},"++++++--++++--+++-":{"10":"1/2","14":"19/42","17":"1/21"},"++++++--++++--++-":{"14":"1/2","16":"1/2"},"++++++--++++--+-":{"14":"19/20","15":"1/20"},"++++++--++++---++++":{"0":"5/107","7":"507/1712","14":"349/1712","16":"349/856","18":"39/856"},"++++++--++++---+++-++++++":{"0":"3/80","14":"1/2","20":"38/87","24":"1/39"},"++++++--++++---+++-+++++-+":{"0":"3/80","14":"1/2","22":"21/71","25":"1/6"},"++++++--++++---+++-+++++--+++++":{"0":"35/1763","14":"1/2","16":"2489/7052","19":"195/1763","30":"117/7052"},"++++++--++++---+++-+++++--++++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++--++++---+++-+++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++-+++++--++++--++++-+":{"0":"7/656","19":"79/656","31":"87/328","32":"191/328","37":"7/328"},"++++++--++++---+++-+++++--++++--++++--+":{"0":"1/44","26":"71/132","28":"1/11","32":"10/33","38":"1/22"},"++++++--++++---+++-+++++--++++--+++-":{"0":"21/836","14":"70/209","19":"117/836","32":"1417/2926","35":"23/1463"},"++++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++-+++++--++++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++---+++-+++++--++++---":{"0":"3/164","14":"10/41","18":"3/164","26":"79/164","32":"39/164"},"++++++--++++---+++-+++++--+++-":{"0":"3/86","14":"20/43","26":"299/602","29":"1/301"},"++++++--++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++-+++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"++++++--++++---+++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"++++++--++++---+++-+++++---+++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++--++++---+++-+++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++-+++++---+++--++++-+":{"0":"7/656","19":"79/656","31":"87/328","32":"191/328","37":"7/328"},"++++++--++++---+++-+++++---+++--+++-":{"0":"21/836","14":"70/209","19":"117/836","32":"1417/2926","35":"23/1463"},"++++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++---+++-+++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"++++++--++++---+++-+++++---+++---+++---":{"7":"3/44","32":"39/44","38":"1/22"},"++++++--++++---+++-+++++---+++---++-":{"6":"1/27","14":"2/27","16":"23/27","35":"1/27"},"++++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++---+++-+++++---++-":{"7":"6/35","16":"3/5","19":"6/35","26":"1/35","29":"1/35"},"++++++--++++---+++-+++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"++++++--++++---+++-+++++----":{"7":"39/92","15":"7/92","19":"39/92","27":"7/92"},"++++++--++++---+++-++++-":{"6":"101/14015","14":"808/2803","16":"1616/2803","19":"1521/14015","23":"273/14015"},"++++++--++++---+++-+++-":{"8":"1/2","22":"1/2"},"++++++--++++---+++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"++++++--++++---+++-+-":{"8":"1/2","20":"1/2"},"++++++--++++---+++--+++++":{"0":"3/80","14":"1/2","20":"38/87","24":"1/39"},"++++++--++++---+++--++++-+":{"0":"3/80","14":"1/2","22":"21/71","25":"1/6"},"++++++--++++---+++--++++--+++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++--++++++++++-+":{"0":"1/44","26":"79/132","32":"1/3","37":"1/22"},"++++++--++++---+++--++++--++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++--++++---+++--++++--+++++++++-":{"0":"2283/62560","14":"761/1564","26":"29679/62560","30":"39/31280","35":"1/782"},"++++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++--+++++++-":{"0":"721/24960","14":"721/1872","28":"721/1280","30":"43/3840","33":"43/3744"},"++++++--++++---+++--++++--++++++-":{"0":"37/1040","14":"37/78","26":"37/80","30":"1/520","32":"1/39"},"++++++--++++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++--++++---+++--++++--++++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++--++++-+++++-+":{"0":"1/44","26":"79/132","32":"1/3","37":"1/22"},"++++++--++++---+++--++++--++++-+++++--+":{"0":"1/44","26":"59/308","28":"47/77","31":"10/77","38":"1/22"},"++++++--++++---+++--++++--++++-++++-":{"0":"303/8374","14":"2020/4187","26":"3939/8374","31":"39/4187","35":"7/4187"},"++++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++--++++-++-":{"0":"47/1755","14":"376/1053","28":"47/90","31":"43/540","33":"301/21060"},"++++++--++++---+++--++++--++++-+-":{"0":"1/29","14":"40/87","26":"13/29","31":"1/58","32":"7/174"},"++++++--++++---+++--++++--++++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++--++++--++++-+":{"0":"1/105","26":"79/315","31":"61/210","32":"271/630","37":"2/105"},"++++++--++++---+++--++++--++++--++++--+":{"0":"3/172","19":"5/43","26":"91/172","28":"13/43","38":"3/86"},"++++++--++++---+++--++++--++++--+++-":{"0":"3/86","14":"20/43","18":"3/989","26":"977/1978","35":"3/989"},"++++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++--++++--++++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++---+++--++++--++++---":{"0":"3/98","14":"20/49","19":"3/98","26":"23/49","32":"3/49"},"++++++--++++---+++--++++--+++-":{"0":"3/86","14":"20/43","26":"299/602","29":"1/301"},"++++++--++++---+++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"++++++--++++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"++++++--++++---+++--++++---++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++---+++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++--++++---+++--++++---+++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++--++++---+++--++++---++++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++--++++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++--++++---+++--++++---+++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++--++++---+++--++++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++--++++---+++--++++---+++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++---+++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++--++++---+++--++++---+++-+++++--+":{"8":"10/33","20":"1/11","28":"7/22","31":"8/33","38":"1/22"},"++++++--++++---+++--++++---+++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++--++++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++--++++---+++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++--++++---+++--++++---+++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++--++++---+++--++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++---+++--++++-+":{"0":"13/654","27":"79/1962","31":"139/327","32":"466/981","37":"13/327"},"++++++--++++---+++--++++---+++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++---+++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++---+++--++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++---+++--++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"++++++--++++---+++--++++---+++---+++---":{"19":"3/44","32":"39/44","38":"1/22"},"++++++--++++---+++--++++---+++---++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++---+++--++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++---+++--++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++---+++--++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"++++++--++++---+++--++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"++++++--++++---+++--++++----":{"15":"1/2","27":"1/2"},"++++++--++++---+++--+++-":{"6":"1/199","14":"40/199","16":"80/199","20":"507/1393","23":"39/1393"},"++++++--++++---+++--++-":{"8":"1/2","22":"1/2"},"++++++--++++---+++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"++++++--++++---+++---":{"8":"1/2","20":"1/2"},"++++++--++++---++-":{"10":"1/21","16":"19/21","17":"1/21"},"++++++--++++---+-":{"15":"1/20","16":"19/20"},"++++++--++++----+++":{"0":"40/3997","7":"507/7994","15":"349/7994","16":"3490/3997","18":"39/3997"},"++++++--++++----++-++++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++--++++----++-+++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++--++++----++-+++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++--++++----++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"++++++--++++----++-+++++---+++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++--++++----++-+++++---+++--+":{"0":"7/156","14":"121/702","15":"23/702","19":"1/4","32":"1/2"},"++++++--++++----++-+++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++----++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"++++++--++++----++-+++++---+++---+++---":{"0":"414/7915","15":"91/1583","19":"79/3166","28":"27157/31660","38":"237/31660"},"++++++--++++----++-+++++---+++---++-":{"6":"1/27","14":"2/27","16":"23/27","35":"1/27"},"++++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++----++-+++++---++-":{"7":"6/35","16":"3/5","19":"6/35","26":"1/35","29":"1/35"},"++++++--++++----++-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"++++++--++++----++-+++++----+++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"++++++--++++----++-+++++----++-+":{"0":"49/1696","14":"1/2","16":"73/424","19":"273/1696","31":"117/848"},"++++++--++++----++-+++++----++--+":{"0":"1/65","14":"8/39","19":"1/4","27":"23/780","32":"1/2"},"++++++--++++----++-+++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++----++-+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++----++-+++++----++---+++---":{"19":"1/82","27":"11/205","28":"763/820","38":"3/820"},"++++++--++++----++-+++++----++---++-":{"6":"1/27","14":"2/27","16":"23/27","35":"1/27"},"++++++--++++----++-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++----++-+++++----+-":{"7":"78/443","16":"273/443","19":"78/443","27":"7/443","29":"7/443"},"++++++--++++----++-+++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----++-++++-":{"6":"101/14015","14":"808/2803","16":"1616/2803","19":"1521/14015","23":"273/14015"},"++++++--++++----++-+++-":{"8":"1/2","22":"1/2"},"++++++--++++----++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"++++++--++++----++-+-":{"8":"1/2","20":"1/2"},"++++++--++++----++--+++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++--++++----++--++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++--++++----++--++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++--++++----++--++++---++++":{"8":"1/18","15":"1/20","16":"107/120","30":"1/360"},"++++++--++++----++--++++---+++-+":{"8":"7/60","15":"1/20","16":"4/5","31":"1/30"},"++++++--++++----++--++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++----++--++++---+++--++++-+":{"0":"13/654","27":"79/1962","31":"139/327","32":"466/981","37":"13/327"},"++++++--++++----++--++++---+++--++++---":{"0":"437/7850","15":"59/785","28":"11513/15700","31":"79/785","38":"553/15700"},"++++++--++++----++--++++---+++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++----++--++++---+++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++----++--++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"++++++--++++----++--++++---+++---+++---":{"0":"211/4470","15":"71/1341","28":"7439/8940","32":"79/1341","38":"79/8940"},"++++++--++++----++--++++---+++---++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++----++--++++---+++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++--++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++----++--++++---++-":{"15":"2/43","16":"39/43","27":"1/43","29":"1/43"},"++++++--++++----++--++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"++++++--++++----++--++++----+++":{"8":"1/18","15":"1/20","16":"107/120","30":"1/360"},"++++++--++++----++--++++----++-+":{"14":"8/51","16":"4/17","20":"91/204","27":"7/204","31":"13/102"},"++++++--++++----++--++++----++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++----++--++++----++--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++--++++----++--++++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"++++++--++++----++--++++----++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++----++--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++----++--++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++----++--++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++----++--++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++----++--++++----++---+++---":{"27":"17/330","28":"201/220","32":"1/33","38":"1/220"},"++++++--++++----++--++++----++---++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++----++--++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++----++--++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++----++--++++----+-":{"15":"1/41","16":"39/82","28":"39/82","29":"1/41"},"++++++--++++----++--++++-----":{"16":"1/2","28":"1/2"},"++++++--++++----++--+++-":{"6":"1/199","14":"40/199","16":"80/199","20":"507/1393","23":"39/1393"},"++++++--++++----++--++-":{"8":"1/2","22":"1/2"},"++++++--++++----++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"++++++--++++----++---":{"8":"1/2","20":"1/2"},"++++++--++++----+-":{"16":"20/21","17":"1/21"},"++++++--++++-----++":{"0":"20/79","6":"349/1738","7":"260/869","18":"39/158"},"++++++--++++-----+-++++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++--++++-----+-+++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++--++++-----+-+++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++--++++-----+-+++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++--++++-----+-+++++----+++":{"0":"1/40","16":"4563/5600","19":"39/280","30":"117/5600"},"++++++--++++-----+-+++++----++-+":{"0":"1/40","16":"351/490","19":"39/280","31":"117/980"},"++++++--++++-----+-+++++----++--+":{"0":"7/248","14":"4/31","16":"23/62","19":"39/248","32":"39/124"},"++++++--++++-----+-+++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-----+-+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++-----+-+++++----++---+++---":{"19":"1/82","27":"11/205","28":"763/820","38":"3/820"},"++++++--++++-----+-+++++----++---++-":{"0":"2/103","16":"40/103","18":"1/103","28":"59/103","35":"1/103"},"++++++--++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++-----+-+++++----+-":{"0":"1/61","16":"20/61","28":"39/61","29":"1/61"},"++++++--++++-----+-+++++-----++":{"0":"1/40","16":"4563/5600","19":"39/280","30":"117/5600"},"++++++--++++-----+-+++++-----+-+":{"0":"1/40","16":"351/490","19":"39/280","31":"117/980"},"++++++--++++-----+-+++++-----+--+":{"0":"1/88","14":"5/33","19":"43/264","28":"23/66","32":"43/132"},"++++++--++++-----+-+++++-----+---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-----+-+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++-----+-+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"++++++--++++-----+-+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++--++++-----+-+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"++++++--++++-----+-+++++-----+----":{"0":"7/467","7":"40/467","28":"387/467","29":"349/6071","33":"80/6071"},"++++++--++++-----+-+++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+-+++-":{"6":"5/556","14":"950/2919","17":"100/2919","19":"39/278","22":"273/556"},"++++++--++++-----+-++-":{"6":"47/38544","16":"4465/4818","17":"235/4818","19":"507/25696","21":"91/25696"},"++++++--++++-----+-+-":{"18":"2/37","19":"1/2","20":"33/74"},"++++++--++++-----+--+++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++--++++-----+--++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++--++++-----+--++++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++--++++-----+--++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++--++++-----+--++++----+++":{"0":"3/130","8":"1/39","16":"1/2","28":"9/20","30":"1/780"},"++++++--++++-----+--++++----++-+":{"0":"1/47","8":"7/141","16":"1/2","28":"39/94","31":"2/141"},"++++++--++++-----+--++++----++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-----+--++++----++--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++--++++-----+--++++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"++++++--++++-----+--++++----++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++-----+--++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++-----+--++++----++---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-----+--++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++-----+--++++----++---+++---":{"27":"17/330","28":"201/220","32":"1/33","38":"1/220"},"++++++--++++-----+--++++----++---++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++--++++-----+--++++----++---+-":{"28":"1/2","34":"1/2"},"++++++--++++-----+--++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"++++++--++++-----+--++++----+-":{"0":"1/61","16":"20/61","28":"39/61","29":"1/61"},"++++++--++++-----+--++++-----++":{"0":"12/559","8":"79/1677","16":"1/2","22":"18/43","30":"1/78"},"++++++--++++-----+--++++-----+-+":{"0":"1/86","8":"23/129","16":"1/2","22":"39/172","31":"1/12"},"++++++--++++-----+--++++-----+--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-----+--++++-----+--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++--++++-----+--++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++--++++-----+--++++-----+--+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++--++++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++-----+--++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"++++++--++++-----+--++++-----+---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-----+--++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++-----+--++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++--++++-----+--++++-----+---++-":{"0":"6/4423","14":"80/4423","22":"117/4423","34":"4017/4423","35":"203/4423"},"++++++--++++-----+--++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"++++++--++++-----+--++++-----+----":{"19":"1/15","28":"13/15","29":"11/195","33":"2/195"},"++++++--++++-----+--++++------":{"17":"1/2","29":"1/2"},"++++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"++++++--++++-----+--++-":{"6":"1/1640","14":"19/861","17":"2/861","21":"39/820","22":"1521/1640"},"++++++--++++-----+--+-":{"8":"10/191","16":"171/191","17":"9/191","21":"1/191"},"++++++--++++-----+---":{"8":"1/2","20":"1/2"},"++++++--++++------+":{"0":"80/1363","7":"1/2","8":"1047/2726","18":"78/1363"},"++++++--++++-------++++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++--++++-------+++++-+":{"0":"3/80","14":"1/2","25":"37/80"},"++++++--++++-------+++++--+":{"0":"21/550","14":"127/275","17":"1/275","26":"273/550"},"++++++--++++-------+++++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++--++++-------+++++----+":{"0":"13/280","17":"1/21","28":"761/840"},"++++++--++++-------+++++-----++":{"0":"1/40","16":"4563/5600","19":"39/280","30":"117/5600"},"++++++--++++-------+++++-----+-+":{"0":"1/40","16":"351/490","19":"39/280","31":"117/980"},"++++++--++++-------+++++-----+--+":{"0":"1/88","14":"5/33","19":"43/264","28":"23/66","32":"43/132"},"++++++--++++-------+++++-----+---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"++++++--++++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++--++++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"++++++--++++-------+++++-----+----":{"0":"169/752","7":"247/752","17":"129/752","29":"169/752","33":"19/376"},"++++++--++++-------+++++------+":{"0":"13/280","17":"1/21","19":"507/1960","30":"1903/2940"},"++++++--++++-------+++++-------+":{"0":"13/280","17":"1/21","19":"507/1960","31":"1903/2940"},"++++++--++++-------+++++--------+":{"0":"13/280","17":"1/21","19":"507/1960","32":"1903/2940"},"++++++--++++-------+++++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"++++++--++++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"++++++--++++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"++++++--++++-------+++++---------+-":{"0":"7/212","7":"10/53","19":"39/212","33":"3/106","34":"30/53"},"++++++--++++-------+++++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"++++++--++++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++--++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"++++++--++++-------+++++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"++++++--++++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++--++++-------+++++------------+":{"36":"1"},"++++++--++++-------+++++-------------+":{"35":"19/39","37":"20/39"},"++++++--++++-------+++++---------------":{"35":"21/41","38":"20/41"},"++++++--++++-------++++-":{"10":"20/21","23":"1/21"},"++++++--++++-------+++-":{"20":"1/2","22":"1/2"},"++++++--++++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"++++++--++++-------+-":{"8":"1/2","20":"1/2"},"++++++--++++--------+++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++--++++--------++++-+":{"0":"3/80","14":"1/2","25":"37/80"},"++++++--++++--------++++--+":{"0":"21/550","14":"127/275","17":"1/275","26":"273/550"},"++++++--++++--------++++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++--++++--------++++----+":{"0":"13/280","17":"1/21","28":"761/840"},"++++++--++++--------++++-----++":{"0":"12/559","8":"79/1677","16":"1/2","22":"18/43","30":"1/78"},"++++++--++++--------++++-----+-+":{"0":"1/86","8":"23/129","16":"1/2","22":"39/172","31":"1/12"},"++++++--++++--------++++-----+--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--------++++-----+--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++--++++--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++--++++--------++++-----+--+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++--++++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--------++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"++++++--++++--------++++-----+---++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"++++++--++++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++--++++--------++++-----+---++-":{"0":"6/4423","14":"80/4423","22":"117/4423","34":"4017/4423","35":"203/4423"},"++++++--++++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"++++++--++++--------++++-----+----":{"0":"39/194","17":"20/97","19":"57/194","29":"320/1261","33":"57/1261"},"++++++--++++--------++++------+":{"8":"13/21","17":"1/21","30":"1/3"},"++++++--++++--------++++-------+":{"0":"23/903","8":"757/2709","17":"1/21","22":"299/602","31":"19/126"},"++++++--++++--------++++--------+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--------++++--------++++-+":{"0":"39/1172","21":"79/1172","31":"439/1172","32":"537/1172","37":"39/586"},"++++++--++++--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++--++++--------++++--------+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++--++++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--++++--------++++--------+-":{"32":"19/20","33":"1/20"},"++++++--++++--------++++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++--++++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++--++++--------++++---------++-":{"0":"6/4423","14":"80/4423","22":"117/4423","34":"4017/4423","35":"203/4423"},"++++++--++++--------++++---------+-":{"23":"1/423","27":"1/423","33":"7/141","34":"400/423"},"++++++--++++--------++++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++--++++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++--++++--------++++----------+-":{"34":"20/21","35":"1/21"},"++++++--++++--------++++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++--++++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++--++++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++--++++--------++++------------+":{"36":"1"},"++++++--++++--------++++-------------+":{"35":"19/39","37":"20/39"},"++++++--++++--------++++---------------":{"35":"21/41","38":"20/41"},"++++++--++++--------+++-":{"10":"20/21","23":"1/21"},"++++++--++++--------++-":{"20":"1/2","22":"1/2"},"++++++--++++--------+-":{"8":"1/20","10":"9/10","21":"1/20"},"++++++--++++---------":{"8":"1/2","20":"1/2"},"++++++--+++-":{"10":"20/21","11":"1/21"},"++++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"++++++--+-":{"8":"19/20","9":"1/20"},"++++++---++++":{"8":"39/41","12":"2/41"},"++++++---+++-+":{"7":"1/2","13":"1/2"},"++++++---+++--+":{"8":"1/2","14":"1/2"},"++++++---+++---++++":{"0":"10/721","8":"1/2","16":"1363/2884","18":"39/2884"},"++++++---+++---+++-+":{"0":"7/163","8":"117/163","19":"39/163"},"++++++---+++---+++--+++++":{"0":"3/80","8":"1/2","20":"1363/2960","24":"3/1480"},"++++++---+++---+++--++++-+":{"0":"3/80","8":"1/2","22":"11/31","25":"10/93"},"++++++---+++---+++--++++--+++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++--++++--++++++++++-+":{"0":"1/44","26":"79/132","32":"1/3","37":"1/22"},"++++++---+++---+++--++++--++++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++---+++---+++--++++--+++++++++-":{"0":"2283/62560","14":"761/1564","26":"29679/62560","30":"39/31280","35":"1/782"},"++++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++--+++++++-":{"0":"721/24960","14":"721/1872","28":"721/1280","30":"43/3840","33":"43/3744"},"++++++---+++---+++--++++--++++++-":{"0":"37/1040","14":"37/78","26":"37/80","30":"1/520","32":"1/39"},"++++++---+++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++---+++---+++--++++--++++-":{"0":"1/28","8":"10/21","26":"13/28","30":"1/42"},"++++++---+++---+++--++++--+++-":{"0":"3/86","8":"20/43","26":"299/602","29":"1/301"},"++++++---+++---+++--++++--++-":{"0":"3/92","8":"10/23","20":"10/23","26":"3/92","28":"3/46"},"++++++---+++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"++++++---+++---+++--++++---++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++--++++---+++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++---+++--++++---+++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++---+++---+++--++++---++++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++---+++---+++--++++---+++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++---+++---+++--++++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++---+++---+++--++++---+++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++--++++---+++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++---+++--++++---+++-+++++--+":{"0":"1/44","20":"59/132","28":"5/22","31":"17/66","38":"1/22"},"++++++---+++---+++--++++---+++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++---+++---+++--++++---+++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++---+++---+++--++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++--++++---+++--++++-+":{"0":"13/654","27":"79/1962","31":"139/327","32":"466/981","37":"13/327"},"++++++---+++---+++--++++---+++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---+++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++---+++--++++---+++---":{"0":"9/586","8":"60/293","19":"31/586","28":"142/293","32":"71/293"},"++++++---+++---+++--++++---++-":{"0":"3/124","8":"59/124","15":"19/1612","20":"59/124","29":"5/403"},"++++++---+++---+++--++++---+-":{"0":"3/224","8":"79/224","15":"3/224","20":"79/224","28":"15/56"},"++++++---+++---+++--++++----":{"8":"13/28","15":"1/28","20":"13/28","27":"1/28"},"++++++---+++---+++--+++-":{"0":"3/86","8":"20/43","20":"299/602","23":"1/301"},"++++++---+++---+++--++-":{"0":"3/92","8":"10/23","20":"43/92","22":"3/46"},"++++++---+++---+++--+-":{"8":"3/44","14":"9/44","16":"9/22","20":"13/44","21":"1/44"},"++++++---+++---+++---++++":{"20":"39/41","24":"2/41"},"++++++---+++---+++---+++-+":{"0":"3/80","8":"1/2","22":"11/31","25":"10/93"},"++++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"++++++---+++---+++---+++---++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++---+++---+++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++---+++---+++---+++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++---+++---+++---+++---++++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++---+++---+++---+++---+++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++---+++---+++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++---+++---+++---+++---+++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++---+++---+++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++---+++---+++---+++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---+++---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++---+++---+++---+++---+++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++---+++---+++---+++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---+++---+++---+++--++++-+":{"0":"13/654","27":"79/1962","31":"139/327","32":"466/981","37":"13/327"},"++++++---+++---+++---+++---+++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++---+++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---+++---+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++---+++---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"++++++---+++---+++---+++---++-":{"10":"2/23","16":"19/23","20":"1/23","29":"1/23"},"++++++---+++---+++---+++---+-":{"8":"1/24","15":"1/312","22":"1/12","27":"1/26","28":"5/6"},"++++++---+++---+++---+++----":{"15":"1/2","27":"1/2"},"++++++---+++---+++---++-":{"8":"1/92","14":"3/92","16":"3/46","22":"39/46","23":"1/23"},"++++++---+++---+++---+-":{"0":"3/866","8":"20/433","21":"43/866","22":"390/433"},"++++++---+++---+++----":{"9":"1/2","21":"1/2"},"++++++---+++---++-":{"8":"1/23","10":"2/23","16":"19/23","17":"1/23"},"++++++---+++---+-":{"8":"1/20","15":"1/20","16":"9/10"},"++++++---+++----+++":{"0":"40/15151","8":"1521/30302","15":"1363/30302","16":"13630/15151","18":"39/15151"},"++++++---+++----++-+":{"0":"7/163","8":"117/163","19":"39/163"},"++++++---+++----++--+++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++---+++----++--++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++---+++----++--++++--+":{"0":"1/26","8":"107/234","15":"1/234","20":"107/234","26":"5/117"},"++++++---+++----++--++++---++++":{"0":"1/214","15":"1/20","16":"3773/4280","20":"13/214","30":"13/4280"},"++++++---+++----++--++++---+++-+":{"0":"7/640","15":"1/20","16":"121/160","20":"91/640","31":"13/320"},"++++++---+++----++--++++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++--++++---+++--++++-+":{"0":"13/654","27":"79/1962","31":"139/327","32":"466/981","37":"13/327"},"++++++---+++----++--++++---+++--++++---":{"0":"437/7850","15":"59/785","28":"11513/15700","31":"79/785","38":"553/15700"},"++++++---+++----++--++++---+++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++----++--++++---+++---":{"0":"9/586","8":"60/293","19":"31/586","28":"142/293","32":"71/293"},"++++++---+++----++--++++---++-":{"0":"3/86","8":"20/43","20":"20/43","27":"19/1118","29":"10/559"},"++++++---+++----++--++++---+-":{"0":"3/146","8":"20/73","20":"20/73","27":"3/146","28":"30/73"},"++++++---+++----++--++++----+++":{"0":"1/214","15":"1/20","16":"3773/4280","20":"13/214","30":"13/4280"},"++++++---+++----++--++++----++-+":{"14":"8/51","16":"4/17","20":"91/204","27":"7/204","31":"13/102"},"++++++---+++----++--++++----++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++--++++----++--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++----++--++++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"++++++---+++----++--++++----++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++----++--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++--++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++----++--++++----++---":{"0":"9/586","8":"60/293","19":"31/586","28":"142/293","32":"71/293"},"++++++---+++----++--++++----+-":{"0":"1/73","8":"26/73","16":"19/73","20":"26/73","29":"1/73"},"++++++---+++----++--++++-----":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"++++++---+++----++--+++-":{"8":"1/68","15":"3/68","16":"15/17","20":"13/238","23":"1/238"},"++++++---+++----++--++-":{"0":"3/92","8":"10/23","20":"43/92","22":"3/46"},"++++++---+++----++--+-":{"8":"3/44","14":"9/44","16":"9/22","20":"13/44","21":"1/44"},"++++++---+++----++---++++":{"20":"39/41","24":"2/41"},"++++++---+++----++---+++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++---+++----++---+++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++---+++----++---+++---++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++---+++---+++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++----++---+++---+++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++---+++----++---+++---++++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++---+++----++---+++---+++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++---+++----++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++---+++----++---+++---+++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++---+++---+++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++----++---+++---+++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++---+++----++---+++---+++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++---+++----++---+++---+++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++---+++---+++--++++-+":{"0":"13/654","27":"79/1962","31":"139/327","32":"466/981","37":"13/327"},"++++++---+++----++---+++---+++--++++---":{"0":"437/7850","15":"59/785","28":"11513/15700","31":"79/785","38":"553/15700"},"++++++---+++----++---+++---+++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++----++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++---+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++----++---+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"++++++---+++----++---+++---++-":{"15":"2/43","16":"39/43","27":"1/43","29":"1/43"},"++++++---+++----++---+++---+-":{"0":"1/342","8":"20/513","22":"40/513","27":"43/1026","28":"430/513"},"++++++---+++----++---+++----+++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++---+++----++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++----++---+++----++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++---+++----++---+++----+++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++---+++----++---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++---+++----++---+++----++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++---+++----++---+++----+++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++---+++----++---+++----++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++---+++----++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++----++---+++----++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++---+++----++---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++----++---+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++---+++----++---+++----++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++---+++----++---+++----++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++----++---+++----++--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++----++---+++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"++++++---+++----++---+++----++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++----++---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++----++---+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++----++---+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"++++++---+++----++---+++----+-":{"15":"1/41","16":"39/82","28":"39/82","29":"1/41"},"++++++---+++----++---+++-----":{"16":"1/2","28":"1/2"},"++++++---+++----++---++-":{"15":"1/22","16":"10/11","21":"19/858","23":"10/429"},"++++++---+++----++---+-":{"0":"3/866","8":"20/433","21":"43/866","22":"390/433"},"++++++---+++----++----":{"9":"1/2","21":"1/2"},"++++++---+++----+-":{"16":"20/21","17":"1/21"},"++++++---+++-----++":{"1":"37/78","8":"1/2","18":"1/39"},"++++++---+++-----+-+":{"0":"3/80","8":"1/2","19":"37/80"},"++++++---+++-----+--+++++":{"0":"2/41","15":"1/20","20":"7/8","24":"1/39"},"++++++---+++-----+--++++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++---+++-----+--++++--+":{"0":"1/26","8":"107/234","15":"1/234","20":"107/234","26":"5/117"},"++++++---+++-----+--++++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++---+++-----+--++++----+++":{"0":"1/40","16":"1/2","20":"1/36","28":"107/240","30":"1/720"},"++++++---+++-----+--++++----++-+":{"0":"1/40","16":"1/2","20":"7/120","28":"2/5","31":"1/60"},"++++++---+++-----+--++++----++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++-----+--++++----++--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++-----+--++++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"++++++---+++-----+--++++----++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+--++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++-----+--++++----++---":{"0":"9/586","8":"60/293","19":"31/586","28":"142/293","32":"71/293"},"++++++---+++-----+--++++----+-":{"0":"3/143","8":"40/143","20":"40/143","28":"57/143","29":"3/143"},"++++++---+++-----+--++++-----++":{"0":"1/40","16":"1/2","20":"79/1560","22":"107/260","30":"1/78"},"++++++---+++-----+--++++-----+-+":{"0":"1/40","16":"1/2","20":"23/120","22":"1/5","31":"1/12"},"++++++---+++-----+--++++-----+--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++-----+--++++-----+--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++-----+--++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++---+++-----+--++++-----+--+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++---+++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+--++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"++++++---+++-----+--++++-----+---":{"0":"5/506","8":"1/2","17":"43/1518","22":"195/1012","32":"817/3036"},"++++++---+++-----+--++++------":{"17":"1/2","29":"1/2"},"++++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"++++++---+++-----+--++-":{"0":"3/92","8":"10/23","20":"43/92","22":"3/46"},"++++++---+++-----+--+-":{"6":"1/892","16":"190/223","17":"10/223","20":"169/1784","21":"13/1784"},"++++++---+++-----+---++++":{"20":"39/41","24":"2/41"},"++++++---+++-----+---+++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++---+++-----+---+++--+":{"0":"1/26","14":"107/234","15":"1/234","26":"1/2"},"++++++---+++-----+---+++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++---+++-----+---+++----+++":{"9":"1/21","16":"13/14","30":"1/42"},"++++++---+++-----+---+++----++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++-----+---+++----++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++-----+---+++----++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++---+++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++---+++-----+---+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++---+++-----+---+++----++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++---+++-----+---+++----++--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++-----+---+++----++--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++-----+---+++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"++++++---+++-----+---+++----++--+++-":{"0":"2/383","14":"80/1149","18":"43/1149","28":"977/1149","35":"43/1149"},"++++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+---+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"++++++---+++-----+---+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"++++++---+++-----+---+++----+-":{"0":"1/61","16":"20/61","28":"39/61","29":"1/61"},"++++++---+++-----+---+++-----++":{"9":"1/21","16":"13/14","30":"1/42"},"++++++---+++-----+---+++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++-----+---+++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++-----+---+++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++---+++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++---+++-----+---+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++---+++-----+---+++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++---+++-----+---+++-----+--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++-----+---+++-----+--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++-----+---+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++---+++-----+---+++-----+--+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++---+++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++-----+---+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"++++++---+++-----+---+++-----+---":{"0":"5/506","8":"1/2","17":"43/1518","22":"195/1012","32":"817/3036"},"++++++---+++-----+---+++------":{"17":"1/2","29":"1/2"},"++++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"++++++---+++-----+---+-":{"6":"1/1640","14":"19/861","17":"2/861","21":"39/820","22":"1521/1640"},"++++++---+++-----+----":{"9":"1/2","21":"1/2"},"++++++---+++------+":{"0":"80/1679","8":"1521/1679","18":"78/1679"},"++++++---+++-------+":{"0":"7/163","8":"117/163","19":"39/163"},"++++++---+++--------+++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++---+++--------++++-+":{"0":"3/80","8":"1/2","25":"37/80"},"++++++---+++--------++++--+":{"0":"21/550","8":"127/275","17":"1/275","26":"273/550"},"++++++---+++--------++++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++---+++--------++++----+":{"0":"13/280","17":"1/21","28":"761/840"},"++++++---+++--------++++-----++":{"0":"1/40","16":"1/2","20":"79/1560","22":"107/260","30":"1/78"},"++++++---+++--------++++-----+-+":{"0":"1/40","16":"1/2","20":"23/120","22":"1/5","31":"1/12"},"++++++---+++--------++++-----+--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++--------++++-----+--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++---+++--------++++-----+--+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++--------++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"++++++---+++--------++++-----+---":{"0":"15/136","8":"57/136","17":"11/136","29":"15/136","32":"19/68"},"++++++---+++--------++++------+":{"0":"13/280","17":"1/21","20":"169/280","30":"127/420"},"++++++---+++--------++++-------+":{"0":"13/280","17":"1/21","20":"757/2520","22":"191/420","31":"19/126"},"++++++---+++--------++++--------+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++--------++++--------++++-+":{"0":"39/1172","21":"79/1172","31":"439/1172","32":"537/1172","37":"39/586"},"++++++---+++--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++---+++--------++++--------+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++--------++++--------+-":{"32":"19/20","33":"1/20"},"++++++---+++--------++++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++---+++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++---+++--------++++---------++-":{"0":"6/4423","14":"80/4423","22":"117/4423","34":"4017/4423","35":"203/4423"},"++++++---+++--------++++---------+-":{"23":"1/423","27":"1/423","33":"7/141","34":"400/423"},"++++++---+++--------++++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++---+++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++---+++--------++++----------+-":{"0":"3/446","8":"20/223","21":"3/446","34":"190/223","35":"10/223"},"++++++---+++--------++++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++---+++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++---+++--------++++------------+":{"36":"1"},"++++++---+++--------++++-------------+":{"35":"19/39","37":"20/39"},"++++++---+++--------++++---------------":{"35":"21/41","38":"20/41"},"++++++---+++--------+++-":{"0":"3/86","8":"20/43","20":"299/602","23":"1/301"},"++++++---+++--------++-":{"0":"3/92","8":"10/23","20":"43/92","22":"3/46"},"++++++---+++--------+-":{"10":"9/10","20":"1/20","21":"1/20"},"++++++---+++---------++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++---+++---------+++-+":{"0":"3/80","8":"1/2","25":"37/80"},"++++++---+++---------+++--+":{"0":"21/550","14":"127/275","17":"1/275","26":"273/550"},"++++++---+++---------+++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++---+++---------+++----+":{"0":"13/280","17":"1/21","28":"761/840"},"++++++---+++---------+++-----++":{"9":"1/21","16":"13/14","30":"1/42"},"++++++---+++---------+++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++---------+++-----+-+++++---":{"9":"19/897","17":"1/23","21":"20/897","28":"20/23","38":"1/23"},"++++++---+++---------+++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++---+++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++---+++---------+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++---+++---------+++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++---+++---------+++-----+--+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++-----+--++++-+":{"0":"78/3529","29":"158/3529","31":"3099/7058","32":"3175/7058","37":"156/3529"},"++++++---+++---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++---+++---------+++-----+--+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---------+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"++++++---+++---------+++-----+---":{"0":"195/1882","17":"100/941","20":"741/1882","29":"126/941","32":"247/941"},"++++++---+++---------+++------+":{"21":"1/21","28":"13/14","30":"1/42"},"++++++---+++---------+++-------++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++-------+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++---+++---------+++-------+++++---":{"21":"1/23","28":"20/23","29":"1/23","38":"1/23"},"++++++---+++---------+++-------++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++---+++---------+++-------+++-":{"31":"1/2","34":"1/2"},"++++++---+++---------+++-------++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++---+++---------+++-------+-":{"31":"1/2","32":"1/2"},"++++++---+++---------+++--------+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++--------++++-+":{"0":"39/1172","21":"79/1172","31":"439/1172","32":"537/1172","37":"39/586"},"++++++---+++---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++---+++---------+++--------+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++---+++---------+++--------+-":{"32":"19/20","33":"1/20"},"++++++---+++---------+++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++---+++---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++---+++---------+++---------++-":{"0":"6/4423","14":"80/4423","22":"117/4423","34":"4017/4423","35":"203/4423"},"++++++---+++---------+++---------+-":{"23":"1/423","27":"1/423","33":"7/141","34":"400/423"},"++++++---+++---------+++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++---+++---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++---+++---------+++----------+-":{"0":"3/446","8":"20/223","21":"3/446","34":"190/223","35":"10/223"},"++++++---+++---------+++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++---+++---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++---+++---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++---+++---------+++------------+":{"36":"1"},"++++++---+++---------+++-------------+":{"35":"19/39","37":"20/39"},"++++++---+++---------+++---------------":{"35":"21/41","38":"20/41"},"++++++---+++---------++-":{"10":"21/23","20":"1/23","23":"1/23"},"++++++---+++---------+-":{"10":"1/2","22":"1/2"},"++++++---+++----------":{"9":"1/2","21":"1/2"},"++++++---++-":{"10":"20/21","11":"1/21"},"++++++---+-":{"7":"1/100","9":"1/20","10":"47/50"},"++++++----+++":{"8":"39/41","12":"2/41"},"++++++----++-+":{"9":"1/20","13":"19/20"},"++++++----++--+":{"9":"1/20","14":"19/20"},"++++++----++---+":{"9":"1/2","15":"1/2"},"++++++----++----+++":{"0":"1/721","9":"1/20","16":"27319/28840","18":"39/28840"},"++++++----++----++-+":{"0":"7/163","8":"117/163","19":"39/163"},"++++++----++----++--+":{"0":"39/800","9":"1/20","20":"721/800"},"++++++----++----++---++++":{"20":"39/41","24":"2/41"},"++++++----++----++---+++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++----++----++---+++--+":{"0":"1/26","9":"1/234","14":"107/234","26":"1/2"},"++++++----++----++---+++---++++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----++---+++---+++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++----++---+++---+++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++----++----++---+++---++++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++----++----++---+++---+++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++----++----++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++----++----++---+++---+++-":{"9":"1/21","16":"13/14","30":"1/42"},"++++++----++----++---+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"++++++----++----++---+++---+-":{"0":"13/846","9":"20/1269","22":"400/1269","27":"79/2538","28":"790/1269"},"++++++----++----++---+++----+++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----++---+++----++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++----++---+++----++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++----++----++---+++----+++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++----++----++---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++---+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++----++----++---+++----++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++----++----++---+++----+++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++----++----++---+++----++-":{"9":"1/21","16":"13/14","30":"1/42"},"++++++----++----++---+++----+-":{"9":"2/43","10":"20/43","16":"19/43","21":"1/43","29":"1/43"},"++++++----++----++---+++-----":{"9":"1/41","16":"39/82","21":"1/41","28":"39/82"},"++++++----++----++---++-":{"9":"1/860","15":"39/860","16":"39/43","21":"1/43","23":"1/43"},"++++++----++----++---+-":{"0":"3/866","8":"20/433","21":"43/866","22":"390/433"},"++++++----++----++----+++":{"20":"39/41","24":"2/41"},"++++++----++----++----++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++----++----++----++--+":{"0":"9/260","14":"6/13","21":"1/260","26":"1/2"},"++++++----++----++----++---+":{"21":"1/2","27":"1/2"},"++++++----++----++----++----+++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----++----++----++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++----++----++----++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++----++----++----++----+++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++----++----++----++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++----++----++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++----++----++----++----++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++----++----++----++----+++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"++++++----++----++----++----++-":{"9":"1/21","16":"13/14","30":"1/42"},"++++++----++----++----++----+-":{"9":"1/41","10":"1/82","16":"19/41","22":"39/82","29":"1/41"},"++++++----++----++----++-----":{"16":"1/2","28":"1/2"},"++++++----++----++----+-":{"9":"1/1640","15":"39/1640","16":"39/82","22":"39/82","23":"1/41"},"++++++----++----++-----":{"10":"1/2","22":"1/2"},"++++++----++----+-":{"9":"1/41","16":"39/41","17":"1/41"},"++++++----++-----++":{"0":"40/1521","9":"1/20","14":"519061/638820","17":"27319/319410","18":"1/39"},"++++++----++-----+-+":{"0":"70/35837","9":"117/35837","16":"33497/35837","17":"1763/35837","19":"390/35837"},"++++++----++-----+--+":{"0":"10/2293","9":"13/2293","16":"2033/2293","17":"107/2293","20":"130/2293"},"++++++----++-----+---++++":{"20":"39/41","24":"2/41"},"++++++----++-----+---+++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++----++-----+---+++--+":{"0":"1/26","9":"1/234","14":"107/234","26":"1/2"},"++++++----++-----+---+++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++----++-----+---+++----+++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++-----+---+++----++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++-----+---+++----++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++----++-----+---+++----+++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++----++-----+---+++----++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++----++-----+---+++----+++-":{"0":"33/1360","16":"33/68","28":"1287/2720","30":"7/2720","31":"1/68"},"++++++----++-----+---+++----++-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++-----+---+++----++-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++-----+---+++----++-++++-":{"0":"606/22481","14":"8080/22481","28":"11817/22481","31":"1677/22481","35":"301/22481"},"++++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"++++++----++-----+---+++----++-+-":{"0":"4/207","14":"160/621","28":"26/69","31":"43/414","32":"301/1242"},"++++++----++-----+---+++----++--":{"0":"11/409","9":"7/1227","16":"349/818","28":"429/818","31":"20/1227"},"++++++----++-----+---+++----+-":{"24":"1/800","28":"761/800","29":"19/400"},"++++++----++-----+---+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"++++++----++-----+---+++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++-----+---+++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++-----+---+++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++----++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+---+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++----++-----+---+++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++----++-----+---+++-----+--":{"0":"169/4046","9":"757/12138","17":"79/4046","22":"6591/8092","31":"1501/24276"},"++++++----++-----+---+++------":{"17":"1/2","29":"1/2"},"++++++----++-----+---++-":{"17":"1/2","23":"1/2"},"++++++----++-----+---+-":{"9":"1/41","10":"39/82","21":"1/41","22":"39/82"},"++++++----++-----+----+++":{"20":"39/41","24":"2/41"},"++++++----++-----+----++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++----++-----+----++--+":{"0":"9/260","14":"6/13","21":"1/260","26":"1/2"},"++++++----++-----+----++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++----++-----+----++----+++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++-----+----++----++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++-----+----++----++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++----++-----+----++----+++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++----++-----+----++----++++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++----++-----+----++----++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++----++-----+----++----+++-":{"0":"33/1360","16":"33/68","28":"1287/2720","30":"7/2720","31":"1/68"},"++++++----++-----+----++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"++++++----++-----+----++----+-":{"24":"1/800","28":"761/800","29":"19/400"},"++++++----++-----+----++-----++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++-----+----++-----+++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++-----+----++-----+++++++--+":{"10":"5/11","22":"5/11","30":"1/22","38":"1/22"},"++++++----++-----+----++-----++++++-":{"0":"4566/160337","14":"60880/160337","22":"89037/160337","30":"4017/160337","35":"1837/160337"},"++++++----++-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++-----++++-":{"10":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"++++++----++-----+----++-----+++-":{"0":"37/1599","14":"1480/4797","22":"37/82","30":"1/39","32":"1837/9594"},"++++++----++-----+----++-----++-":{"0":"33/1399","16":"660/1399","22":"1287/2798","30":"23/1399","31":"79/2798"},"++++++----++-----+----++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++-----+----++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++-----+----++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++----++-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++-----+----++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++----++-----+----++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++----++-----+----++-----+--":{"9":"1/94","17":"1/94","21":"13/282","22":"169/188","31":"19/564"},"++++++----++-----+----++------":{"17":"1/2","29":"1/2"},"++++++----++-----+----+-":{"17":"1/2","23":"1/2"},"++++++----++-----+-----":{"10":"1/2","22":"1/2"},"++++++----++------+":{"0":"80/1679","8":"1521/1679","18":"78/1679"},"++++++----++-------+":{"0":"7/163","8":"117/163","19":"39/163"},"++++++----++--------+":{"0":"1/26","8":"107/234","9":"1/234","20":"1/2"},"++++++----++---------++++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++----++---------+++-+":{"0":"39/800","9":"1/20","25":"721/800"},"++++++----++---------+++--+":{"0":"39/800","9":"1/20","26":"721/800"},"++++++----++---------+++---+":{"0":"39/118","15":"10/59","17":"10/59","27":"39/118"},"++++++----++---------+++----+":{"0":"78/1679","9":"1/1679","17":"79/1679","28":"1521/1679"},"++++++----++---------+++-----++":{"10":"39/44","17":"1/22","22":"1/44","28":"1/44","30":"1/44"},"++++++----++---------+++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++---------+++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++---------+++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++----++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++---------+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++----++---------+++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++----++---------+++-----+--":{"0":"169/638","9":"133/1914","17":"129/638","29":"169/638","31":"190/957"},"++++++----++---------+++------+":{"21":"1/21","28":"13/14","30":"1/42"},"++++++----++---------+++-------++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++---------+++-------+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++---------+++-------+++++---":{"21":"1/23","28":"20/23","29":"1/23","38":"1/23"},"++++++----++---------+++-------++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++----++---------+++-------+++-":{"31":"1/2","34":"1/2"},"++++++----++---------+++-------++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++----++---------+++-------+-":{"31":"1/2","32":"1/2"},"++++++----++---------+++--------+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++---------+++--------++++-+":{"0":"39/1172","21":"79/1172","31":"439/1172","32":"537/1172","37":"39/586"},"++++++----++---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++----++---------+++--------+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++---------+++--------+-":{"32":"19/20","33":"1/20"},"++++++----++---------+++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++----++---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++----++---------+++---------++-":{"0":"13/293","9":"40/879","22":"507/586","33":"1501/68562","35":"790/34281"},"++++++----++---------+++---------+-":{"0":"39/538","9":"20/269","21":"39/538","33":"10/269","34":"200/269"},"++++++----++---------+++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++----++---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++----++---------+++----------+-":{"34":"20/21","35":"1/21"},"++++++----++---------+++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"++++++----++---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++----++---------+++------------+":{"36":"1"},"++++++----++---------+++-------------+":{"35":"19/39","37":"20/39"},"++++++----++---------+++---------------":{"35":"21/41","38":"20/41"},"++++++----++---------++-":{"9":"2/43","10":"39/43","21":"1/43","23":"1/43"},"++++++----++---------+-":{"9":"1/41","10":"39/82","21":"1/41","22":"39/82"},"++++++----++----------+++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++----++----------++-+":{"21":"1/20","25":"19/20"},"++++++----++----------++--+":{"0":"39/800","9":"1/20","26":"721/800"},"++++++----++----------++---+":{"21":"1/2","27":"1/2"},"++++++----++----------++----+":{"0":"39/860","17":"2/43","21":"1/860","28":"39/43"},"++++++----++----------++-----++":{"10":"39/44","17":"1/22","22":"1/44","28":"1/44","30":"1/44"},"++++++----++----------++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----------++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++----------++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++----++----------++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++----++----------++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++----++----------++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++----++----------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"++++++----++----------++------+":{"0":"1/819","17":"40/31941","22":"760/819","29":"1481/31941","30":"19/819"},"++++++----++----------++-------++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----------++-------+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++----++----------++-------+++++---":{"10":"5/6","28":"1/24","29":"1/12","38":"1/24"},"++++++----++----------++-------++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++----++----------++-------+++-":{"31":"1/2","34":"1/2"},"++++++----++----------++-------++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++----++----------++-------+-":{"31":"1/2","32":"1/2"},"++++++----++----------++--------+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----------++--------++++-+":{"0":"2/131","22":"79/131","31":"43/262","32":"49/262","37":"4/131"},"++++++----++----------++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++----++----------++--------+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++----++----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++----++----------++--------+-":{"32":"19/20","33":"1/20"},"++++++----++----------++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++----++----------++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++----++----------++---------++-":{"0":"13/293","9":"40/879","22":"507/586","33":"1501/68562","35":"790/34281"},"++++++----++----------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++----++----------++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++----++----------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++----++----------++----------+-":{"34":"20/21","35":"1/21"},"++++++----++----------++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++----++----------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++----++----------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++----++----------++------------+":{"36":"1"},"++++++----++----------++-------------+":{"35":"19/39","37":"20/39"},"++++++----++----------++---------------":{"35":"21/41","38":"20/41"},"++++++----++----------+-":{"9":"1/41","10":"39/82","22":"39/82","23":"1/41"},"++++++----++-----------":{"10":"1/2","22":"1/2"},"++++++----+-":{"10":"20/21","11":"1/21"},"++++++-----++":{"8":"39/41","12":"2/41"},"++++++-----+-+":{"9":"1/20","13":"19/20"},"++++++-----+--+":{"9":"1/20","14":"19/20"},"++++++-----+---+":{"8":"1/20","10":"9/10","15":"1/20"},"++++++-----+----+":{"10":"1/2","16":"1/2"},"++++++-----+-----++":{"0":"40/1521","9":"1/20","14":"519061/638820","17":"27319/319410","18":"1/39"},"++++++-----+-----+-+":{"0":"70/35837","9":"117/35837","16":"33497/35837","17":"1763/35837","19":"390/35837"},"++++++-----+-----+--+":{"0":"10/2293","9":"13/2293","16":"2033/2293","17":"107/2293","20":"130/2293"},"++++++-----+-----+---+":{"0":"1/22","10":"10/11","21":"1/22"},"++++++-----+-----+----+++":{"20":"39/41","24":"2/41"},"++++++-----+-----+----++-+":{"0":"39/800","15":"1/20","22":"1763/2400","25":"1/6"},"++++++-----+-----+----++--+":{"0":"9/260","14":"6/13","21":"1/260","26":"1/2"},"++++++-----+-----+----++---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-----+-----+----++----+++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+-----+----++----++++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++-----+-----+----++----++++++++--+":{"0":"1/44","28":"1521/1672","30":"37/1672","38":"1/22"},"++++++-----+-----+----++----+++++++-":{"0":"2283/78940","14":"1522/3947","28":"89037/157880","30":"1677/157880","35":"43/3947"},"++++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"++++++-----+-----+----++----++++-":{"0":"37/1560","14":"37/117","28":"37/80","30":"43/3120","32":"43/234"},"++++++-----+-----+----++----+++-":{"0":"33/1360","16":"33/68","28":"1287/2720","30":"7/2720","31":"1/68"},"++++++-----+-----+----++----++-":{"0":"1/41","10":"20/41","28":"39/82","30":"1/82"},"++++++-----+-----+----++----+-":{"0":"39/2459","9":"40/2459","22":"800/2459","28":"1501/2459","29":"79/2459"},"++++++-----+-----+----++-----++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+-----+----++-----+++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++-----+-----+----++-----++++++-":{"0":"4566/160337","14":"60880/160337","22":"89037/160337","30":"4017/160337","35":"1837/160337"},"++++++-----+-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"++++++-----+-----+----++-----+++-":{"0":"37/1599","14":"1480/4797","22":"37/82","30":"1/39","32":"1837/9594"},"++++++-----+-----+----++-----++-":{"0":"33/1399","16":"660/1399","22":"1287/2798","30":"23/1399","31":"79/2798"},"++++++-----+-----+----++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+-----+----++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++-----+-----+----++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++-----+-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+----++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++-----+-----+----++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++-----+-----+----++-----+--":{"0":"16/719","10":"757/1438","17":"3/719","22":"312/719","31":"19/1438"},"++++++-----+-----+----++------":{"17":"1/2","29":"1/2"},"++++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"++++++-----+-----+-----++":{"20":"39/41","24":"2/41"},"++++++-----+-----+-----+-+":{"22":"6/7","25":"1/7"},"++++++-----+-----+-----+--+":{"0":"9/260","14":"6/13","21":"1/260","26":"1/2"},"++++++-----+-----+-----+---+":{"0":"1/22","16":"10/11","27":"1/22"},"++++++-----+-----+-----+----+":{"22":"1/2","28":"1/2"},"++++++-----+-----+-----+-----++++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----+-----+-----+++++++-+":{"0":"29/307","10":"190/307","23":"49/307","37":"39/307"},"++++++-----+-----+-----+-----++++++-":{"0":"2283/36823","14":"30440/36823","29":"2283/36823","30":"39/1601","35":"40/1601"},"++++++-----+-----+-----+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+-----+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"++++++-----+-----+-----+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"++++++-----+-----+-----+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"++++++-----+-----+-----+-----+-++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----+-----+-----+-+++++-+":{"0":"2291/45493","10":"38020/45493","29":"2691/45493","30":"1711/45493","37":"780/45493"},"++++++-----+-----+-----+-----+-+++++---":{"10":"5/11","22":"5/11","30":"1/22","38":"1/22"},"++++++-----+-----+-----+-----+-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"++++++-----+-----+-----+-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----+-----+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"++++++-----+-----+-----+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"++++++-----+-----+-----+-----+--":{"0":"16/515","16":"64/103","22":"273/1030","29":"23/515","31":"39/1030"},"++++++-----+-----+-----+------":{"17":"1/2","29":"1/2"},"++++++-----+-----+------":{"17":"1/2","23":"1/2"},"++++++-----+------+":{"0":"80/1679","8":"1521/1679","18":"78/1679"},"++++++-----+-------+":{"0":"7/163","8":"117/163","19":"39/163"},"++++++-----+--------+":{"0":"1/26","8":"107/234","9":"1/234","20":"1/2"},"++++++-----+---------+":{"0":"1/22","10":"10/11","21":"1/22"},"++++++-----+----------+++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++-----+----------++-+":{"21":"1/20","25":"19/20"},"++++++-----+----------++--+":{"0":"39/800","9":"1/20","26":"721/800"},"++++++-----+----------++---+":{"21":"1/2","27":"1/2"},"++++++-----+----------++----+":{"0":"39/860","17":"2/43","21":"1/860","28":"39/43"},"++++++-----+----------++-----++++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++-----+++++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++-----+----------++-----++++++-":{"0":"4566/160337","14":"60880/160337","22":"89037/160337","30":"4017/160337","35":"1837/160337"},"++++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"++++++-----+----------++-----+++-":{"0":"37/1599","14":"1480/4797","22":"37/82","30":"1/39","32":"1837/9594"},"++++++-----+----------++-----++-":{"0":"33/1399","16":"660/1399","22":"1287/2798","30":"23/1399","31":"79/2798"},"++++++-----+----------++-----+-++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++-----+-+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++-----+----------++-----+-++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++-----+----------++-----+-+-":{"0":"2/123","14":"80/369","22":"13/41","31":"1/6","32":"209/738"},"++++++-----+----------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"++++++-----+----------++------+":{"0":"1/859","10":"20/859","22":"780/859","29":"39/859","30":"19/859"},"++++++-----+----------++-------++++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++-------+++++-+":{"0":"1/44","22":"79/88","32":"3/88","37":"1/22"},"++++++-----+----------++-------+++++---":{"10":"4/5","28":"1/50","29":"1/25","30":"3/50","38":"2/25"},"++++++-----+----------++-------++++-":{"0":"303/12469","14":"4040/12469","22":"11817/24938","31":"4017/24938","35":"209/12469"},"++++++-----+----------++-------+++-":{"31":"1/2","34":"1/2"},"++++++-----+----------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"++++++-----+----------++-------+-":{"31":"1/2","32":"1/2"},"++++++-----+----------++--------+++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++--------++++-+":{"0":"2/131","22":"79/131","31":"43/262","32":"49/262","37":"4/131"},"++++++-----+----------++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++-----+----------++--------+++-":{"0":"3/203","14":"40/203","22":"117/406","32":"1339/2842","35":"41/1421"},"++++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+----------++--------+-":{"32":"19/20","33":"1/20"},"++++++-----+----------++---------++++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----+----------++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++-----+----------++---------++-":{"0":"1/41","10":"20/41","22":"39/82","33":"19/3198","35":"10/1599"},"++++++-----+----------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++-----+----------++----------+++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----+----------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-----+----------++----------+-":{"34":"20/21","35":"1/21"},"++++++-----+----------++-----------++":{"0":"1/44","22":"41/44","36":"1/22"},"++++++-----+----------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----+----------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-----+----------++------------+":{"36":"1"},"++++++-----+----------++-------------+":{"35":"19/39","37":"20/39"},"++++++-----+----------++---------------":{"35":"21/41","38":"20/41"},"++++++-----+----------+-":{"0":"1/61","10":"20/61","22":"39/61","23":"1/61"},"++++++-----+-----------++":{"0":"13/280","17":"1/21","24":"761/840"},"++++++-----+-----------+-+":{"0":"39/800","9":"1/20","25":"721/800"},"++++++-----+-----------+--+":{"21":"1/20","26":"19/20"},"++++++-----+-----------+---+":{"21":"1/2","27":"1/2"},"++++++-----+-----------+----+":{"0":"39/860","17":"2/43","21":"1/860","28":"39/43"},"++++++-----+-----------+-----++++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-----+++++++-+":{"0":"29/307","10":"190/307","23":"49/307","37":"39/307"},"++++++-----+-----------+-----++++++-":{"0":"2283/36823","14":"30440/36823","29":"2283/36823","30":"39/1601","35":"40/1601"},"++++++-----+-----------+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"++++++-----+-----------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"++++++-----+-----------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"++++++-----+-----------+-----+-++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-----+-+++++-+":{"0":"2291/45493","10":"38020/45493","29":"2691/45493","30":"1711/45493","37":"780/45493"},"++++++-----+-----------+-----+-+++++---":{"10":"5/11","22":"5/11","30":"1/22","38":"1/22"},"++++++-----+-----------+-----+-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"++++++-----+-----------+-----+-+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"++++++-----+-----------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"++++++-----+-----------+-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"++++++-----+-----------+------+++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+------++++++-+":{"0":"29/307","10":"190/307","23":"49/307","37":"39/307"},"++++++-----+-----------+------+++++-":{"0":"2283/38020","14":"1522/1901","23":"2283/38020","30":"2037/38020","35":"977/38020"},"++++++-----+-----------+------++++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"++++++-----+-----------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"++++++-----+-----------+------+-":{"30":"1/2","31":"1/2"},"++++++-----+-----------+-------++++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-------+++++-+":{"0":"49/767","10":"10/13","23":"69/767","30":"20/767","37":"3/59"},"++++++-----+-----------+-------+++++---":{"10":"4/5","28":"1/50","29":"1/25","30":"3/50","38":"2/25"},"++++++-----+-----------+-------++++-":{"30":"101/895","31":"761/895","35":"33/895"},"++++++-----+-----------+-------+++-":{"31":"1/2","34":"1/2"},"++++++-----+-----------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"++++++-----+-----------+-------+-":{"31":"1/2","32":"1/2"},"++++++-----+-----------+--------+++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+--------++++-+":{"0":"1/26","23":"79/1014","31":"799/2028","32":"279/676","37":"1/13"},"++++++-----+-----------+--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++-----+-----------+--------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"++++++-----+-----------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----+-----------+--------+-":{"32":"19/20","33":"1/20"},"++++++-----+-----------+---------++++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----+-----------+---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++-----+-----------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"++++++-----+-----------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"++++++-----+-----------+----------+++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----+-----------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-----+-----------+----------+-":{"34":"20/21","35":"1/21"},"++++++-----+-----------+-----------++":{"22":"40/41","36":"1/41"},"++++++-----+-----------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----+-----------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-----+-----------+------------+":{"36":"1"},"++++++-----+-----------+-------------+":{"35":"19/39","37":"20/39"},"++++++-----+-----------+---------------":{"35":"21/41","38":"20/41"},"++++++-----+------------":{"11":"1/2","23":"1/2"},"++++++------+":{"11":"1/21","12":"20/21"},"++++++-------+":{"11":"1/21","13":"20/21"},"++++++--------+":{"11":"1/21","14":"20/21"},"++++++---------+":{"8":"1/2","11":"3/13","15":"7/26"},"++++++----------+":{"11":"1/21","16":"20/21"},"++++++-----------+":{"11":"1/2","17":"1/2"},"++++++------------+":{"0":"13/280","11":"1/21","18":"761/840"},"++++++-------------+":{"0":"3/80","8":"1/2","19":"37/80"},"++++++--------------+":{"0":"21/550","8":"127/275","11":"1/275","20":"273/550"},"++++++---------------+":{"0":"39/118","9":"10/59","11":"10/59","21":"39/118"},"++++++----------------+":{"0":"13/280","11":"1/21","22":"761/840"},"++++++-----------------++":{"0":"13/280","11":"1/21","24":"761/840"},"++++++-----------------+-+":{"0":"13/280","11":"1/21","25":"761/840"},"++++++-----------------+--+":{"0":"13/280","11":"1/21","26":"761/840"},"++++++-----------------+---+":{"0":"39/118","11":"10/59","15":"10/59","27":"39/118"},"++++++-----------------+----+":{"0":"13/280","11":"1/21","28":"761/840"},"++++++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"++++++-----------------+-----+++++++-+":{"0":"29/307","10":"190/307","23":"49/307","37":"39/307"},"++++++-----------------+-----++++++-":{"0":"2283/36823","14":"30440/36823","29":"2283/36823","30":"39/1601","35":"40/1601"},"++++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"++++++-----------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"++++++-----------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"++++++-----------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"++++++-----------------+-----+-":{"0":"39/137","11":"40/137","29":"39/137","30":"19/137"},"++++++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"++++++-----------------+------++++++-+":{"0":"19/517","23":"78/517","28":"361/517","29":"21/517","37":"38/517"},"++++++-----------------+------+++++-":{"0":"2283/38020","14":"1522/1901","23":"2283/38020","30":"2037/38020","35":"977/38020"},"++++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"++++++-----------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"++++++-----------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"++++++-----------------+------+-":{"30":"1/2","31":"1/2"},"++++++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"++++++-----------------+-------+++++-+":{"0":"49/767","10":"10/13","23":"69/767","30":"20/767","37":"3/59"},"++++++-----------------+-------+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"++++++-----------------+-------++++-":{"30":"101/895","31":"761/895","35":"33/895"},"++++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"++++++-----------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"++++++-----------------+-------+-":{"31":"1/2","32":"1/2"},"++++++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"++++++-----------------+--------++++-+":{"0":"1/26","23":"79/1014","31":"799/2028","32":"279/676","37":"1/13"},"++++++-----------------+--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++-----------------+--------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"++++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++-----------------+--------+-":{"32":"19/20","33":"1/20"},"++++++-----------------+---------++++":{"22":"40/41","36":"1/41"},"++++++-----------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----------------+---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++-----------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"++++++-----------------+---------+-":{"0":"39/517","11":"40/517","23":"39/517","33":"19/517","34":"380/517"},"++++++-----------------+----------+++":{"22":"40/41","36":"1/41"},"++++++-----------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-----------------+----------+-":{"34":"20/21","35":"1/21"},"++++++-----------------+-----------++":{"22":"40/41","36":"1/41"},"++++++-----------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"++++++-----------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++-----------------+------------+":{"36":"1"},"++++++-----------------+-------------+":{"35":"19/39","37":"20/39"},"++++++-----------------+---------------":{"35":"21/41","38":"20/41"},"++++++------------------+":{"0":"13/280","11":"1/21","24":"761/840"},"++++++-------------------+":{"0":"13/280","11":"1/21","25":"761/840"},"++++++--------------------+":{"0":"13/280","11":"1/21","26":"761/840"},"++++++---------------------+":{"0":"39/158","15":"20/79","23":"10/79","27":"59/158"},"++++++----------------------+":{"23":"1/21","28":"20/21"},"++++++-----------------------+":{"23":"1/2","29":"1/2"},"++++++------------------------+++++++":{"36":"1"},"++++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"++++++------------------------+++++-":{"30":"19/58","35":"39/58"},"++++++------------------------++++-":{"30":"1/40","34":"39/40"},"++++++------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"++++++------------------------++-":{"30":"2/41","32":"39/41"},"++++++------------------------+-":{"30":"1/2","31":"1/2"},"++++++-------------------------++++++":{"22":"40/41","36":"1/41"},"++++++-------------------------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"++++++-------------------------+++++---":{"23":"10/239","28":"195/239","30":"29/478","38":"39/478"},"++++++-------------------------++++-":{"30":"101/895","31":"761/895","35":"33/895"},"++++++-------------------------+++-":{"31":"1/2","34":"1/2"},"++++++-------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"++++++-------------------------+-":{"31":"1/2","32":"1/2"},"++++++--------------------------+++++":{"22":"40/41","36":"1/41"},"++++++--------------------------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"++++++--------------------------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"++++++--------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"++++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"++++++--------------------------+-":{"32":"19/20","33":"1/20"},"++++++---------------------------++++":{"22":"40/41","36":"1/41"},"++++++---------------------------+++-+-":{"28":"10/11","32":"1/22","38":"1/22"},"++++++---------------------------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"++++++---------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"++++++---------------------------+-":{"5":"39/8459","9":"20/8459","33":"400/8459","34":"8000/8459"},"++++++----------------------------+++":{"22":"40/41","36":"1/41"},"++++++----------------------------++-+":{"4":"20/21","33":"1/42","37":"1/42"},"++++++----------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++----------------------------+-":{"34":"20/21","35":"1/21"},"++++++-----------------------------++":{"22":"40/41","36":"1/41"},"++++++-----------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"++++++-----------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"++++++------------------------------+":{"36":"1"},"++++++-------------------------------+":{"35":"19/39","37":"20/39"},"++++++---------------------------------":{"35":"21/41","38":"20/41"},"+++++-":{"0":"19/58","5":"39/58"},"++++-":{"0":"1/40","4":"39/40"},"+++-":{"0":"20/59","3":"39/59"},"++-":{"0":"2/41","2":"39/41"},"+-":{"0":"1/2","1":"1/2"},"-++++++":{"0":"1/2","6":"1/2"},"-+++++-++++++":{"6":"1/2","12":"1/2"},"-+++++-+++++-++++++++++++++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++-+++++++++++++++++++++++-+":{"14":"10/33","24":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++-+++++++++++++++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++-+++++-++++++++++++++++++++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++-+++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-++++++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++-+++++-+++++++++++++++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++-++++++++++++++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++-+++++-+++++++++++++++++-":{"24":"1/2","30":"1/2"},"-+++++-+++++-++++++++++++++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++-+++++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"-+++++-+++++-++++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"-+++++-+++++-+++++++++++++-":{"14":"1/2","26":"1/2"},"-+++++-+++++-++++++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"-+++++-+++++-+++++++++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++-+++++++++++-+++++++++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++-+++++++++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++-+++++-+++++++++++-++++++++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++-+++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++-+++++-+++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++++++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++-+++++-+++++++++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++-+++++++++++-+++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++-+++++++++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++-+++++-+++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++-+++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++-+++++-+++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++-+++++++++++-++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++-+++++++++++-+++-":{"8":"5/12","13":"1/12","28":"1/2"},"-+++++-+++++-+++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"-+++++-+++++-+++++++++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++-+++++++++++--":{"13":"1/2","25":"1/2"},"-+++++-+++++-++++++++++-":{"14":"20/21","23":"1/21"},"-+++++-+++++-+++++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++-++++++++-":{"14":"19/20","21":"1/20"},"-+++++-+++++-+++++++-":{"18":"2/41","20":"39/41"},"-+++++-+++++-++++++-":{"8":"33/74","18":"2/37","19":"1/2"},"-+++++-+++++-+++++-++++++":{"18":"1/2","24":"1/2"},"-+++++-+++++-+++++-+++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++-+++++-+++++-+++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++-+++++-+++++-+++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++-+++++-+++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++-+++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++-+++++-+++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++-+++++-+++++-+++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++-+++++-+++++-+++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++-+++++-+++++-+++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++-+++++-+++++-+++++-+++++-++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++-+++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++-+++++-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++-+++++-+++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++-+++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++-+++++-+++++-++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++-+++++-+++++-+++-":{"8":"5/12","13":"1/12","28":"1/2"},"-+++++-+++++-+++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"-+++++-+++++-+++++-+++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++-+++++-+++++--":{"13":"1/2","25":"1/2"},"-+++++-+++++-+++++-++++-":{"14":"20/21","23":"1/21"},"-+++++-+++++-+++++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++-+++++-++-":{"14":"19/20","21":"1/20"},"-+++++-+++++-+++++-+-":{"8":"1/2","20":"1/2"},"-+++++-+++++-+++++--":{"7":"1/2","19":"1/2"},"-+++++-+++++-++++-":{"10":"101/126","13":"19/126","17":"1/21"},"-+++++-+++++-+++-":{"14":"1/2","16":"1/2"},"-+++++-+++++-++-":{"14":"19/20","15":"1/20"},"-+++++-+++++-+-":{"13":"1/2","14":"1/2"},"-+++++-+++++--+++++++++++++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++++++++++++++++++++-+":{"14":"10/33","24":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++--++++++++++++++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++-+++++--+++++++++++++++++++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--+++++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++-+++++--++++++++++++++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++--+++++++++++++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++-+++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"-+++++-+++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"-+++++-+++++--+++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"-+++++-+++++--++++++++++++-":{"14":"1/2","26":"1/2"},"-+++++-+++++--+++++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"-+++++-+++++--++++++++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++++++++-+++++++++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++--++++++++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++-+++++--++++++++++-++++++++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++-+++++--++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++-+++++--++++++++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++++++++-+++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++--++++++++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++-+++++--++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++-+++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++--++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"-+++++-+++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++--++++++++++--+++++":{"16":"1047/2884","18":"50/721","25":"1/2","30":"195/2884"},"-+++++-+++++--++++++++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++++++++--++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++--++++++++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++-+++++--++++++++++--++++-++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++-+++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++++++++--++++--++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++-+++++--++++++++++--++++--++++--+":{"6":"211/6142","14":"6820/9213","18":"233/18426","28":"1570/9213","38":"130/3071"},"-+++++-+++++--++++++++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"-+++++-+++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++--++++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++-+++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++--++++++++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"-+++++-+++++--++++++++++---":{"14":"1/2","26":"1/2"},"-+++++-+++++--+++++++++-":{"14":"20/21","23":"1/21"},"-+++++-+++++--++++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++--+++++++-":{"14":"19/20","21":"1/20"},"-+++++-+++++--++++++-":{"18":"2/41","20":"39/41"},"-+++++-+++++--+++++-":{"8":"33/74","18":"2/37","19":"1/2"},"-+++++-+++++--++++-++++++":{"7":"13/30","13":"13/30","18":"1/15","24":"1/15"},"-+++++-+++++--++++-+++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++-+++++-+++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++-+++++--++++-+++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++-+++++--++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++-+++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++-+++++--++++-+++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++-+++++-+++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++-+++++--++++-+++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++-+++++--++++-+++++-+++++-++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++-+++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++-+++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++-+++++--++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"-+++++-+++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"-+++++-+++++--++++-+++++--+++++":{"0":"7/92","7":"10/23","25":"39/92","30":"3/46"},"-+++++-+++++--++++-+++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++-+++++--++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++-+++++--++++-+++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++-+++++--++++-+++++--++++-++++-":{"14":"20/21","35":"1/21"},"-+++++-+++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++-+++++--++++-+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++-+++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++-+++++--++++-+++++--++++--++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++-+++++--++++-+++++--++++--++++--+":{"0":"233/19773","6":"430/19773","14":"370/507","28":"197/1014","38":"43/1014"},"-+++++-+++++--++++-+++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"-+++++-+++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++--++++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++-+++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"-+++++-+++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"-+++++-+++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++--++++-+++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"-+++++-+++++--++++-+++++---":{"14":"1/2","26":"1/2"},"-+++++-+++++--++++-++++-":{"14":"20/21","23":"1/21"},"-+++++-+++++--++++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++--++++-++-":{"14":"19/20","21":"1/20"},"-+++++-+++++--++++-+-":{"8":"1/2","20":"1/2"},"-+++++-+++++--++++--":{"7":"1/2","19":"1/2"},"-+++++-+++++--+++-":{"10":"1/2","14":"19/42","17":"1/21"},"-+++++-+++++--++-":{"14":"1/2","16":"1/2"},"-+++++-+++++--+-":{"14":"19/20","15":"1/20"},"-+++++-+++++---++++++++++":{"7":"3/14","14":"1/2","20":"13/50","24":"1/39"},"-+++++-+++++---+++++++++-+":{"7":"3/14","14":"1/2","22":"5/42","25":"1/6"},"-+++++-+++++---+++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"-+++++-+++++---+++++++++--++++-+":{"7":"63/694","14":"147/694","18":"35/694","25":"100/347","31":"249/694"},"-+++++-+++++---+++++++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++---+++++++++--++++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"-+++++-+++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"-+++++-+++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++-+++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"-+++++-+++++---+++++++++--+++-":{"7":"3/20","14":"7/20","26":"17/35","29":"1/70"},"-+++++-+++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++---+++++++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"-+++++-+++++---+++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"-+++++-+++++---+++++++++---+++-+":{"14":"71/282","16":"71/188","18":"7/376","26":"35/141","31":"39/376"},"-+++++-+++++---+++++++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++---+++++++++---+++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"-+++++-+++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++-+++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"-+++++-+++++---+++++++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++---+++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++---+++++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++---+++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"-+++++-+++++---+++++++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"-+++++-+++++---+++++++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"-+++++-+++++---+++++++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++-+++++---++++++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++-+++++---+++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++---++++++-":{"6":"2163/33926","8":"14420/16963","18":"1443/33926","21":"740/16963"},"-+++++-+++++---+++++-":{"18":"2/41","20":"39/41"},"-+++++-+++++---++++-":{"6":"11/1942","14":"220/971","16":"440/971","18":"91/1942","19":"260/971"},"-+++++-+++++---+++-++++++":{"7":"3/14","14":"1/2","20":"13/50","24":"1/39"},"-+++++-+++++---+++-+++++-+":{"7":"3/14","14":"1/2","22":"5/42","25":"1/6"},"-+++++-+++++---+++-+++++--+++++":{"7":"5/47","14":"1/2","16":"71/188","30":"3/188"},"-+++++-+++++---+++-+++++--++++-+":{"7":"7/46","14":"1/2","16":"5/23","31":"3/23"},"-+++++-+++++---+++-+++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++---+++-+++++--++++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"-+++++-+++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"-+++++-+++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++-+++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"-+++++-+++++---+++-+++++--+++-":{"7":"3/20","14":"7/20","26":"17/35","29":"1/70"},"-+++++-+++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++-+++++---+++-+++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"-+++++-+++++---+++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"-+++++-+++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++-+++++---+++-+++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++---+++-+++++---+++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"-+++++-+++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++-+++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-+++++---+++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++---+++-+++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++---+++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++-+++++---+++-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++---+++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++---+++-+++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"-+++++-+++++---+++-+++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"-+++++-+++++---+++-+++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++-+++++---+++-++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++-+++++---+++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++---+++-++-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"-+++++-+++++---+++-+-":{"8":"1/2","20":"1/2"},"-+++++-+++++---+++--":{"0":"7/106","7":"39/106","14":"7/106","16":"7/53","19":"39/106"},"-+++++-+++++---++-":{"10":"1/21","16":"19/21","17":"1/21"},"-+++++-+++++---+-":{"15":"1/20","16":"19/20"},"-+++++-+++++----+++++++++":{"7":"39/140","15":"1/20","20":"1763/2730","24":"1/39"},"-+++++-+++++----++++++++-+":{"7":"39/140","15":"1/20","22":"53/105","25":"1/6"},"-+++++-+++++----++++++++--+":{"7":"1/4","14":"2/9","15":"1/36","26":"1/2"},"-+++++-+++++----++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"-+++++-+++++----++++++++---+++-+":{"14":"71/282","16":"71/188","18":"7/376","26":"35/141","31":"39/376"},"-+++++-+++++----++++++++---+++--+":{"7":"1/20","15":"7/780","18":"2/65","26":"16/39","32":"1/2"},"-+++++-+++++----++++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++----++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++----++++++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++-+++++----++++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++----++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"-+++++-+++++----++++++++---++-":{"0":"1/63","15":"2/63","16":"59/63","29":"1/63"},"-+++++-+++++----++++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++-+++++----++++++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++-+++++----+++++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++-+++++----++++++-":{"8":"1/2","22":"1/2"},"-+++++-+++++----+++++-":{"6":"2163/33926","8":"14420/16963","18":"1443/33926","21":"740/16963"},"-+++++-+++++----++++-":{"18":"2/41","20":"39/41"},"-+++++-+++++----+++-":{"6":"11/9862","15":"220/4931","16":"4400/4931","18":"91/9862","19":"260/4931"},"-+++++-+++++----++-++++++":{"7":"39/140","15":"1/20","20":"1763/2730","24":"1/39"},"-+++++-+++++----++-+++++-+":{"7":"39/140","15":"1/20","22":"53/105","25":"1/6"},"-+++++-+++++----++-+++++--+":{"7":"1/4","14":"2/9","15":"1/36","26":"1/2"},"-+++++-+++++----++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"-+++++-+++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++-+++++----++-+++++---+++--+":{"7":"13/84","15":"1/36","19":"2/21","26":"2/9","32":"1/2"},"-+++++-+++++----++-+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++----++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++-+++++----++-+++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++-+++++----++-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++----++-+++++---++-":{"0":"1/63","15":"2/63","16":"59/63","29":"1/63"},"-+++++-+++++----++-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++-+++++----++-+++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++-+++++----++-++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++-+++++----++-+++-":{"8":"1/2","22":"1/2"},"-+++++-+++++----++-++-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"-+++++-+++++----++-+-":{"8":"1/2","20":"1/2"},"-+++++-+++++----++--":{"0":"7/232","7":"39/232","15":"7/232","16":"35/58","19":"39/232"},"-+++++-+++++----+-":{"16":"20/21","17":"1/21"},"-+++++-+++++-----++++++++":{"7":"39/140","15":"1/20","20":"1763/2730","24":"1/39"},"-+++++-+++++-----+++++++-+":{"7":"39/140","15":"1/20","22":"53/105","25":"1/6"},"-+++++-+++++-----+++++++--+":{"7":"1/4","14":"2/9","15":"1/36","26":"1/2"},"-+++++-+++++-----+++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"-+++++-+++++-----+++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++-+++++-----+++++++---+++--+":{"7":"1/20","15":"7/780","18":"2/65","26":"16/39","32":"1/2"},"-+++++-+++++-----+++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++-----+++++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++-+++++-----+++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++---+++----":{"27":"1/2","33":"1/2"},"-+++++-+++++-----+++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-+++++-+++++-----+++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++-+++++-----+++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"-+++++-+++++-----+++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++-+++++-----+++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-+++++-+++++-----+++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++-----+++++++----++---+++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"-+++++-+++++-----+++++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-----+++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++-----+++++++----++----++---":{"18":"1/643","27":"341/6430","28":"12119/12860","38":"39/12860"},"-+++++-+++++-----+++++++----++----+-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-----+++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+++++++----+-":{"27":"1/41","28":"39/41","29":"1/41"},"-+++++-+++++-----+++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"-+++++-+++++-----+++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"-+++++-+++++-----+++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-+++++-+++++-----+++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++-----+++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++-----+++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++-+++++-----+++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"-+++++-+++++-----+++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++-----+++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++-+++++-----+++++++-----+------":{"0":"38/821","6":"1/821","17":"40/821","28":"741/821","35":"1/821"},"-+++++-+++++-----+++++++------":{"17":"1/2","29":"1/2"},"-+++++-+++++-----++++++-":{"17":"1/2","23":"1/2"},"-+++++-+++++-----+++++-":{"0":"133/1553","1":"760/1553","18":"33/3106","22":"1287/3106"},"-+++++-+++++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"-+++++-+++++-----+++-":{"0":"1/28","2":"10/21","18":"1/42","20":"13/28"},"-+++++-+++++-----++-":{"2":"11/26","18":"1/13","19":"1/2"},"-+++++-+++++-----+-++++++":{"7":"39/140","15":"1/20","20":"1763/2730","24":"1/39"},"-+++++-+++++-----+-+++++-+":{"7":"39/140","15":"1/20","22":"53/105","25":"1/6"},"-+++++-+++++-----+-+++++--+":{"7":"1/4","14":"2/9","15":"1/36","26":"1/2"},"-+++++-+++++-----+-+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"-+++++-+++++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-----+-+++++---+++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-----+-+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++-+++++-----+-+++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++-+++++-----+-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++-----+-+++++---++-":{"7":"2/11","16":"7/11","18":"4/143","27":"509/5577","29":"349/5577"},"-+++++-+++++-----+-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++-+++++-----+-+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++-+++++-----+-+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-----+-+++++----++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-----+-+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+-+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-----+-+++++----++---+++---":{"19":"1/82","27":"11/205","28":"763/820","38":"3/820"},"-+++++-+++++-----+-+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++-----+-+++++----+-":{"7":"13/326","16":"91/652","18":"1/163","28":"509/652","29":"11/326"},"-+++++-+++++-----+-+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++-+++++-----+-+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++-+++++-----+-+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++-+++++-----+-+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+-+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-----+-+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-+++++-+++++-----+-+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++-+++++-----+-+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++-+++++-----+-+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-----+-+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-----+-+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-+++++-----+-+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++-+++++-----+-+++++-----+-----":{"0":"1/819","17":"1/21","18":"38/819","34":"19/21"},"-+++++-+++++-----+-+++++------":{"17":"1/2","29":"1/2"},"-+++++-+++++-----+-++++-":{"17":"1/2","23":"1/2"},"-+++++-+++++-----+-+++-":{"0":"7/80","1":"69/160","7":"11/160","22":"33/80"},"-+++++-+++++-----+-++-":{"6":"47/38544","16":"4465/4818","17":"235/4818","19":"507/25696","21":"91/25696"},"-+++++-+++++-----+-+-":{"0":"7/80","7":"1/2","18":"87/1480","20":"1047/2960"},"-+++++-+++++-----+--":{"7":"1/2","19":"1/2"},"-+++++-+++++------+++++++":{"7":"13/49","17":"1/21","24":"68/99"},"-+++++-+++++------++++++-+":{"7":"3/14","14":"1/2","25":"2/7"},"-+++++-+++++------++++++--+":{"7":"21/88","14":"23/88","17":"1/44","26":"21/44"},"-+++++-+++++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"-+++++-+++++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++-+++++------++++++---+++--+":{"7":"39/1067","17":"7/1067","18":"69/2134","26":"460/1067","32":"1053/2134"},"-+++++-+++++------++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-+++++-+++++------++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++---+++----":{"27":"1/2","33":"1/2"},"-+++++-+++++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-+++++-+++++------++++++---+-":{"7":"1/15","17":"7/585","27":"32/585","28":"13/15"},"-+++++-+++++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"-+++++-+++++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++-+++++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-+++++-+++++------++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-+++++-+++++------++++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++------++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-+++++-+++++------++++++----++----+-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++------++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++-+++++------++++++----+-":{"28":"20/21","29":"1/21"},"-+++++-+++++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"-+++++-+++++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"-+++++-+++++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-+++++-+++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++------++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++-+++++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"-+++++-+++++------++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++-+++++------++++++-----+------":{"29":"1/2","35":"1/2"},"-+++++-+++++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"-+++++-+++++------++++++-------+":{"1":"13/49","17":"1/21","18":"1/25","31":"11/17"},"-+++++-+++++------++++++--------+":{"1":"13/49","17":"1/21","18":"1/25","32":"11/17"},"-+++++-+++++------++++++---------+":{"18":"39/118","27":"10/59","29":"10/59","33":"39/118"},"-+++++-+++++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"-+++++-+++++------++++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++-+++++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++-+++++------++++++------------+":{"36":"1"},"-+++++-+++++------++++++-------------+":{"35":"19/39","37":"20/39"},"-+++++-+++++------++++++---------------":{"35":"21/41","38":"20/41"},"-+++++-+++++------+++++-":{"10":"20/21","23":"1/21"},"-+++++-+++++------++++-":{"20":"1/2","22":"1/2"},"-+++++-+++++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"-+++++-+++++------++-":{"8":"1/2","20":"1/2"},"-+++++-+++++------+-":{"8":"33/74","18":"2/37","19":"1/2"},"-+++++-+++++-------++++++":{"7":"13/49","17":"1/21","24":"68/99"},"-+++++-+++++-------+++++-+":{"7":"3/14","14":"1/2","25":"2/7"},"-+++++-+++++-------+++++--+":{"7":"21/88","14":"23/88","17":"1/44","26":"21/44"},"-+++++-+++++-------+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"-+++++-+++++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-------+++++---+++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++-+++++-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-+++++-+++++-------+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++-------+++++---++-":{"7":"2/11","16":"7/11","18":"4/143","27":"509/5577","29":"349/5577"},"-+++++-+++++-------+++++---+-":{"7":"13/155","17":"7/465","18":"2/155","27":"26/465","28":"129/155"},"-+++++-+++++-------+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++-+++++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++-+++++-------+++++----++--+":{"7":"2/21","16":"1/3","19":"1/14","26":"1/6","32":"1/3"},"-+++++-+++++-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"-+++++-+++++-------+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++-+++++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++-+++++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++-+++++-------+++++----+-":{"28":"20/21","29":"1/21"},"-+++++-+++++-------+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++-+++++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++-+++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++-+++++-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-+++++-+++++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++-+++++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++-+++++-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-+++++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++-+++++-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++-+++++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-+++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"-+++++-+++++-------+++++------+":{"19":"13/49","29":"1/21","30":"68/99"},"-+++++-+++++-------+++++-------+":{"1":"13/49","17":"1/21","19":"78/343","31":"473/1029"},"-+++++-+++++-------+++++--------+":{"1":"13/49","17":"1/21","19":"78/343","32":"473/1029"},"-+++++-+++++-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-+++++-+++++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-+++++-+++++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++-+++++-------+++++---------+-":{"0":"7/467","7":"40/467","29":"7/467","33":"26/467","34":"387/467"},"-+++++-+++++-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-+++++-+++++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-+++++-------+++++----------+-":{"1":"13/1035","17":"7/3105","21":"2/1035","34":"323/345","35":"146/3105"},"-+++++-+++++-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-+++++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"-+++++-+++++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-+++++-------+++++------------+":{"36":"1"},"-+++++-+++++-------+++++-------------+":{"35":"19/39","37":"20/39"},"-+++++-+++++-------+++++---------------":{"35":"21/41","38":"20/41"},"-+++++-+++++-------++++-":{"10":"20/21","23":"1/21"},"-+++++-+++++-------+++-":{"20":"1/2","22":"1/2"},"-+++++-+++++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"-+++++-+++++-------+-":{"8":"1/2","20":"1/2"},"-+++++-+++++--------":{"7":"1/2","19":"1/2"},"-+++++-++++-":{"10":"20/21","11":"1/21"},"-+++++-+++-":{"2":"5/12","7":"1/12","10":"1/2"},"-+++++-++-":{"2":"47/60","7":"1/6","9":"1/20"},"-+++++-+-":{"7":"1/2","8":"1/2"},"-+++++--+++++":{"7":"1/2","8":"33/74","12":"2/37"},"-+++++--++++-+":{"7":"1/2","13":"1/2"},"-+++++--++++--+++++++++++++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++++++++++++++++++++-+":{"14":"10/33","24":"1/44","32":"83/132","37":"1/22"},"-+++++--++++--++++++++++++++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++--++++--+++++++++++++++++++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--+++++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++--++++--++++++++++++++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--+++++++++++++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++--++++--++++++++++++++++-":{"1":"10/23","7":"10/23","24":"3/46","30":"3/46"},"-+++++--++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"-+++++--++++--+++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"-+++++--++++--++++++++++++-":{"14":"1/2","26":"1/2"},"-+++++--++++--+++++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"-+++++--++++--++++++++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++++++++-+++++++++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++--++++--++++++++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++--++++--++++++++++-++++++++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++--++++--++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++--++++--++++++++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++++++++-+++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++--++++--++++++++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++--++++--++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++--++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++--++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++--++++--++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"-+++++--++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"-+++++--++++--++++++++++--+++++":{"16":"1047/2884","18":"50/721","25":"1/2","30":"195/2884"},"-+++++--++++--++++++++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++++++++--++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++--++++--++++++++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++--++++--++++++++++--++++-++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++--++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++++++++--++++--++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"-+++++--++++--++++++++++--++++--++++--+":{"6":"211/6142","14":"6820/9213","18":"233/18426","28":"1570/9213","38":"130/3071"},"-+++++--++++--++++++++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"-+++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++--++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"-+++++--++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++++++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"-+++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--+++++++++-":{"14":"20/21","23":"1/21"},"-+++++--++++--++++++++-":{"8":"1/2","22":"1/2"},"-+++++--++++--+++++++-":{"14":"19/20","21":"1/20"},"-+++++--++++--++++++-":{"18":"2/41","20":"39/41"},"-+++++--++++--+++++-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"-+++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"-+++++--++++--++++-+++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++-+++++-+++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++-+++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++--++++--++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++--++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++--++++--++++-+++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++-+++++-+++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++-+++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++--++++--++++-+++++-+++++-++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++--++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"-+++++--++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"-+++++--++++--++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"-+++++--++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"-+++++--++++--++++-+++++--+++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++-+++++--++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++-+++++--++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++--++++--++++-+++++--+++++++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++--++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++--++++--++++-+++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++-+++++--++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++-+++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++--++++--++++-+++++--++++-++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++-+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++--++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++-+++++--++++--++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++-+++++--++++--++++--+":{"0":"233/19773","6":"430/19773","14":"370/507","28":"197/1014","38":"43/1014"},"-+++++--++++--++++-+++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"-+++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++--++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"-+++++--++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++-+++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"-+++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--++++-++++-":{"14":"20/21","23":"1/21"},"-+++++--++++--++++-+++-":{"8":"1/2","22":"1/2"},"-+++++--++++--++++-++-":{"14":"19/20","21":"1/20"},"-+++++--++++--++++-+-":{"8":"1/2","20":"1/2"},"-+++++--++++--++++--+++++":{"19":"1/2","20":"33/74","24":"2/37"},"-+++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"-+++++--++++--++++--++++--+++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++--++++--++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++--++++--++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"-+++++--++++--++++--++++--+++++++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++--++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-+++++--++++--++++--++++--++++++-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++--++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"-+++++--++++--++++--++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++--++++--++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++--++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"-+++++--++++--++++--++++--++++-++++-":{"14":"20/21","35":"1/21"},"-+++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++--++++--++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-+++++--++++--++++--++++--++++-+-":{"14":"1/2","32":"1/2"},"-+++++--++++--++++--++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"-+++++--++++--++++--++++--++++--++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"-+++++--++++--++++--++++--++++--++++--+":{"0":"233/19773","6":"430/19773","14":"370/507","28":"197/1014","38":"43/1014"},"-+++++--++++--++++--++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"-+++++--++++--++++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--++++--++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++--++++--++++--++++--++++---":{"14":"1/2","32":"1/2"},"-+++++--++++--++++--++++--+++-":{"26":"20/21","29":"1/21"},"-+++++--++++--++++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++--++++--++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"-+++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"-+++++--++++--++++--+++-":{"14":"20/21","23":"1/21"},"-+++++--++++--++++--++-":{"8":"1/2","22":"1/2"},"-+++++--++++--++++--+-":{"14":"19/20","21":"1/20"},"-+++++--++++--++++---":{"8":"1/2","20":"1/2"},"-+++++--++++--+++-":{"10":"1/2","14":"19/42","17":"1/21"},"-+++++--++++--++-":{"14":"1/2","16":"1/2"},"-+++++--++++--+-":{"14":"19/20","15":"1/20"},"-+++++--++++---++++++++++":{"1":"1/52","8":"71/156","14":"1/2","24":"1/39"},"-+++++--++++---+++++++++-+":{"1":"1/8","8":"5/24","14":"1/2","25":"1/6"},"-+++++--++++---+++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"-+++++--++++---+++++++++--++++-+":{"1":"63/586","14":"147/586","18":"35/586","25":"73/293","31":"195/586"},"-+++++--++++---+++++++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++++++++--++++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"-+++++--++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"-+++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++--++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"-+++++--++++---+++++++++--+++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"-+++++--++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++++++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"-+++++--++++---+++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"-+++++--++++---+++++++++---+++-+":{"14":"71/282","16":"71/188","18":"7/376","26":"35/141","31":"39/376"},"-+++++--++++---+++++++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++++++++---+++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"-+++++--++++---+++++++++---+++--++++---":{"7":"157/1568","14":"221/4704","18":"29/784","26":"65/84","38":"33/784"},"-+++++--++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"-+++++--++++---+++++++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++---+++++++++---+++---+++---":{"7":"3/44","32":"39/44","38":"1/22"},"-+++++--++++---+++++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"-+++++--++++---+++++++++---++-":{"7":"546/3097","16":"1911/3097","18":"84/3097","26":"509/3097","29":"47/3097"},"-+++++--++++---+++++++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"-+++++--++++---+++++++++----":{"7":"13/246","16":"110/123","18":"1/123","27":"11/246"},"-+++++--++++---++++++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++--++++---+++++++-":{"8":"1/2","22":"1/2"},"-+++++--++++---++++++-":{"6":"2163/33926","8":"14420/16963","18":"1443/33926","21":"740/16963"},"-+++++--++++---+++++-":{"18":"2/41","20":"39/41"},"-+++++--++++---++++-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"-+++++--++++---+++-++++++":{"8":"39/82","14":"39/82","18":"1/41","24":"1/41"},"-+++++--++++---+++-+++++-+":{"1":"99/872","8":"195/872","14":"213/436","18":"5/436","25":"71/436"},"-+++++--++++---+++-+++++--+++++":{"1":"35/212","14":"1/2","16":"73/424","19":"15/106","30":"9/424"},"-+++++--++++---+++-+++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++-+++++--++++-+++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"-+++++--++++---+++-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"-+++++--++++---+++-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++--++++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++-+++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"-+++++--++++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"-+++++--++++---+++-+++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++-+++++--++++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"-+++++--++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"-+++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++--++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"-+++++--++++---+++-+++++--+++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"-+++++--++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++-+++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"-+++++--++++---+++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"-+++++--++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++--++++---+++-+++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++-+++++---+++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"-+++++--++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++---+++-+++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++---+++-+++++---+++---+++---":{"7":"3/44","32":"39/44","38":"1/22"},"-+++++--++++---+++-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++---+++-+++++---++-":{"7":"6/35","16":"3/5","19":"6/35","26":"1/35","29":"1/35"},"-+++++--++++---+++-+++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"-+++++--++++---+++-+++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++---+++-++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++--++++---+++-+++-":{"8":"1/2","22":"1/2"},"-+++++--++++---+++-++-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"-+++++--++++---+++-+-":{"8":"1/2","20":"1/2"},"-+++++--++++---+++--+++++":{"8":"39/82","14":"39/82","19":"1/41","24":"1/41"},"-+++++--++++---+++--++++-+":{"8":"3/8","14":"3/8","19":"1/8","25":"1/8"},"-+++++--++++---+++--++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++--++++--++++++++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"-+++++--++++---+++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"-+++++--++++---+++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"-+++++--++++---+++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"-+++++--++++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"-+++++--++++---+++--++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++--++++--++++-+++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"-+++++--++++---+++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"-+++++--++++---+++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"-+++++--++++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"-+++++--++++---+++--++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++--++++--++++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"-+++++--++++---+++--++++--++++--++++--+":{"1":"1/129","16":"83/258","19":"5/43","26":"67/129","38":"3/86"},"-+++++--++++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"-+++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++--++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-+++++--++++---+++--++++--++++---":{"26":"1/2","32":"1/2"},"-+++++--++++---+++--++++--+++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"-+++++--++++---+++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"-+++++--++++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"-+++++--++++---+++--++++---++++":{"0":"1/28","8":"10/21","26":"13/28","30":"1/42"},"-+++++--++++---+++--++++---+++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++--++++---+++-+++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"-+++++--++++---+++--++++---+++-+++++--+":{"0":"3/523","8":"590/1569","28":"353/1046","31":"370/1569","38":"47/1046"},"-+++++--++++---+++--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++--++++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++--++++---+++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++--++++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++--++++---+++--++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++--++++---+++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"-+++++--++++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++---+++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++---+++--++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++--++++---+++--++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++---+++--++++---+++---+++---":{"19":"3/44","32":"39/44","38":"1/22"},"-+++++--++++---+++--++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++---+++--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++---+++--++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++---+++--++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"-+++++--++++---+++--++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"-+++++--++++---+++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++---+++--+++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++--++++---+++--++-":{"8":"1/2","22":"1/2"},"-+++++--++++---+++--+-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"-+++++--++++---+++---":{"8":"1/2","20":"1/2"},"-+++++--++++---++-":{"10":"1/21","16":"19/21","17":"1/21"},"-+++++--++++---+-":{"15":"1/20","16":"19/20"},"-+++++--++++----+++++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"-+++++--++++----++++++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"-+++++--++++----++++++++--+":{"1":"3/20","8":"3/10","15":"1/20","26":"1/2"},"-+++++--++++----++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"-+++++--++++----++++++++---+++-+":{"14":"71/282","16":"71/188","18":"7/376","26":"35/141","31":"39/376"},"-+++++--++++----++++++++---+++--+":{"1":"1/16","15":"7/624","18":"1/26","26":"121/312","32":"1/2"},"-+++++--++++----++++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++----++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++----++++++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++--++++----++++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"-+++++--++++----++++++++---++-":{"7":"507/12874","15":"509/12874","16":"5850/6437","18":"39/6437","29":"40/6437"},"-+++++--++++----++++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++--++++----++++++++----":{"7":"13/246","15":"349/9594","16":"110/123","18":"1/123","27":"40/4797"},"-+++++--++++----+++++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++--++++----++++++-":{"8":"1/2","22":"1/2"},"-+++++--++++----+++++-":{"6":"2163/33926","8":"14420/16963","18":"1443/33926","21":"740/16963"},"-+++++--++++----++++-":{"18":"2/41","20":"39/41"},"-+++++--++++----+++-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"-+++++--++++----++-++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"-+++++--++++----++-+++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"-+++++--++++----++-+++++--+":{"1":"195/1468","8":"117/367","15":"71/1468","18":"6/367","26":"355/734"},"-+++++--++++----++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"-+++++--++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"-+++++--++++----++-+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++----++-+++++---+++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"-+++++--++++----++-+++++---+++--++++---":{"1":"17/912","15":"83/2736","19":"10/57","26":"989/1368","38":"1/19"},"-+++++--++++----++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++----++-+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++----++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++----++-+++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++--++++----++-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++----++-+++++---++-":{"7":"6/35","16":"3/5","19":"6/35","26":"1/35","29":"1/35"},"-+++++--++++----++-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++--++++----++-+++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++----++-++++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++--++++----++-+++-":{"8":"1/2","22":"1/2"},"-+++++--++++----++-++-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"-+++++--++++----++-+-":{"8":"1/2","20":"1/2"},"-+++++--++++----++--+++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"-+++++--++++----++--++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"-+++++--++++----++--++++--+":{"8":"9/20","14":"1/60","15":"1/30","19":"3/20","26":"7/20"},"-+++++--++++----++--++++---++++":{"8":"1/18","15":"1/20","16":"107/120","30":"1/360"},"-+++++--++++----++--++++---+++-+":{"8":"7/60","15":"1/20","16":"4/5","31":"1/30"},"-+++++--++++----++--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++----++--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"-+++++--++++----++--++++---+++--++++---":{"8":"1/2","15":"1/15","16":"1/20","26":"1/3","38":"1/20"},"-+++++--++++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++----++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++----++--++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++----++--++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++----++--++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++--++++----++--++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++----++--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++----++--++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++----++--++++---++-":{"0":"1/63","15":"2/63","16":"59/63","29":"1/63"},"-+++++--++++----++--++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++--++++----++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++--++++----++--+++-":{"0":"20/299","8":"800/897","23":"37/897"},"-+++++--++++----++--++-":{"8":"1/2","22":"1/2"},"-+++++--++++----++--+-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"-+++++--++++----++---":{"8":"1/2","20":"1/2"},"-+++++--++++----+-":{"16":"20/21","17":"1/21"},"-+++++--++++-----++++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"-+++++--++++-----+++++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"-+++++--++++-----+++++++--+":{"1":"1/16","8":"3/16","16":"1/2","26":"1/4"},"-+++++--++++-----+++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"-+++++--++++-----+++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++--++++-----+++++++---+++--+":{"1":"1/16","15":"7/624","18":"1/26","26":"121/312","32":"1/2"},"-+++++--++++-----+++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++-----+++++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++--++++-----+++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+++++++---+++----":{"1":"13/71","7":"16/71","17":"7/923","28":"39/71","33":"32/923"},"-+++++--++++-----+++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-+++++--++++-----+++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++--++++-----+++++++----":{"7":"721/1055","17":"5047/41145","18":"101/1055","27":"808/8229"},"-+++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+++++-":{"0":"133/1553","1":"760/1553","18":"33/3106","22":"1287/3106"},"-+++++--++++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"-+++++--++++-----+++-":{"0":"1/28","2":"10/21","18":"1/42","20":"13/28"},"-+++++--++++-----++-":{"2":"11/26","18":"1/13","19":"1/2"},"-+++++--++++-----+-++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"-+++++--++++-----+-+++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"-+++++--++++-----+-+++++--+":{"1":"31/580","8":"117/580","16":"71/145","18":"3/290","26":"71/290"},"-+++++--++++-----+-+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"-+++++--++++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-----+-+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+-+++++---+++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"-+++++--++++-----+-+++++---+++--++++---":{"1":"17/912","15":"83/2736","19":"10/57","26":"989/1368","38":"1/19"},"-+++++--++++-----+-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+-+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++-----+-+++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++--++++-----+-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+-+++++---++-":{"16":"39/43","17":"2/43","27":"1/43","29":"1/43"},"-+++++--++++-----+-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++--++++-----+-+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++--++++-----+-+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-----+-+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"-+++++--++++-----+-+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+-+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-----+-+++++----++---+++---":{"19":"1/82","27":"11/205","28":"763/820","38":"3/820"},"-+++++--++++-----+-+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-----+-+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+-+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+-+++++----+-":{"27":"1/41","28":"39/41","29":"1/41"},"-+++++--++++-----+-+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++--++++-----+-+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++--++++-----+-+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++--++++-----+-+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+-+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-----+-+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-+++++--++++-----+-+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++--++++-----+-+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++--++++-----+-+++++-----+----":{"7":"1/15","17":"7/585","28":"13/15","29":"2/45","33":"2/195"},"-+++++--++++-----+-+++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+-+++-":{"0":"35/466","1":"100/233","19":"33/466","22":"99/233"},"-+++++--++++-----+-++-":{"6":"47/38544","16":"4465/4818","17":"235/4818","19":"507/25696","21":"91/25696"},"-+++++--++++-----+-+-":{"18":"2/37","19":"1/2","20":"33/74"},"-+++++--++++-----+--+++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"-+++++--++++-----+--++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"-+++++--++++-----+--++++--+":{"8":"9/20","14":"1/60","15":"1/30","19":"3/20","26":"7/20"},"-+++++--++++-----+--++++---++++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"-+++++--++++-----+--++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++-----+--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"-+++++--++++-----+--++++---+++--++++---":{"8":"31/161","16":"183/322","26":"30/161","31":"4/161","38":"9/322"},"-+++++--++++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+--++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+--++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++-----+--++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"-+++++--++++-----+--++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-----+--++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+--++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+--++++---++-":{"16":"39/43","17":"2/43","27":"1/43","29":"1/43"},"-+++++--++++-----+--++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"-+++++--++++-----+--++++----+++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"-+++++--++++-----+--++++----++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++-----+--++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+--++++----++--++++-+":{"0":"780/36343","17":"1580/36343","31":"31341/72686","32":"33583/72686","37":"1521/36343"},"-+++++--++++-----+--++++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"-+++++--++++-----+--++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+--++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+--++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-----+--++++----++---+++---":{"27":"17/330","28":"201/220","32":"1/33","38":"1/220"},"-+++++--++++-----+--++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-----+--++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-----+--++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-----+--++++----+-":{"27":"1/41","28":"39/41","29":"1/41"},"-+++++--++++-----+--++++-----++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"-+++++--++++-----+--++++-----+-+":{"8":"1/6","16":"1/4","22":"1/4","28":"1/4","31":"1/12"},"-+++++--++++-----+--++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+--++++-----+--++++-+":{"0":"780/36343","17":"1580/36343","31":"31341/72686","32":"33583/72686","37":"1521/36343"},"-+++++--++++-----+--++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++--++++-----+--++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++--++++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++-----+--++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++--++++-----+--++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-----+--++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-----+--++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++--++++-----+--++++-----+---++-":{"0":"585/12562","17":"300/6281","19":"13/12562","28":"5681/6281","35":"1/6281"},"-+++++--++++-----+--++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++--++++-----+--++++-----+----":{"19":"1/15","28":"13/15","29":"11/195","33":"2/195"},"-+++++--++++-----+--++++------":{"17":"1/2","29":"1/2"},"-+++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"-+++++--++++-----+--++-":{"0":"5/76","1":"43/152","8":"33/152","22":"33/76"},"-+++++--++++-----+--+-":{"6":"1/892","16":"190/223","17":"10/223","20":"169/1784","21":"13/1784"},"-+++++--++++-----+---":{"0":"3/80","8":"1/2","18":"3/1480","20":"1363/2960"},"-+++++--++++------+++++++":{"1":"13/49","17":"1/21","24":"68/99"},"-+++++--++++------++++++-+":{"1":"3/14","14":"1/2","25":"2/7"},"-+++++--++++------++++++--+":{"1":"21/88","14":"23/88","17":"1/44","26":"21/44"},"-+++++--++++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"-+++++--++++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++--++++------++++++---+++--+":{"1":"39/911","17":"7/911","18":"69/1822","26":"382/911","32":"897/1822"},"-+++++--++++------++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-+++++--++++------++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++---+++----":{"1":"13/30","7":"13/30","27":"1/15","33":"1/15"},"-+++++--++++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-+++++--++++------++++++---+-":{"1":"13/70","7":"13/70","18":"1/35","27":"1/35","28":"4/7"},"-+++++--++++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"-+++++--++++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-+++++--++++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-+++++--++++------++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-+++++--++++------++++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++------++++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-+++++--++++------++++++----++----+-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++------++++++----++-----":{"28":"1/2","34":"1/2"},"-+++++--++++------++++++----+-":{"28":"20/21","29":"1/21"},"-+++++--++++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"-+++++--++++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"-+++++--++++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-+++++--++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++------++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++--++++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"-+++++--++++------++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++--++++------++++++-----+------":{"29":"1/2","35":"1/2"},"-+++++--++++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"-+++++--++++------++++++-------+":{"1":"13/49","17":"1/21","18":"1/25","31":"11/17"},"-+++++--++++------++++++--------+":{"1":"13/49","17":"1/21","18":"1/25","32":"11/17"},"-+++++--++++------++++++---------+":{"18":"39/118","27":"10/59","29":"10/59","33":"39/118"},"-+++++--++++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"-+++++--++++------++++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-+++++--++++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"-+++++--++++------++++++------------+":{"36":"1"},"-+++++--++++------++++++-------------+":{"35":"19/39","37":"20/39"},"-+++++--++++------++++++---------------":{"35":"21/41","38":"20/41"},"-+++++--++++------+++++-":{"10":"20/21","23":"1/21"},"-+++++--++++------++++-":{"20":"1/2","22":"1/2"},"-+++++--++++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"-+++++--++++------++-":{"8":"1/2","20":"1/2"},"-+++++--++++------+-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"-+++++--++++-------++++++":{"18":"1/2","24":"1/2"},"-+++++--++++-------+++++-+":{"1":"3/14","14":"1/2","25":"2/7"},"-+++++--++++-------+++++--+":{"1":"21/88","14":"23/88","17":"1/44","26":"21/44"},"-+++++--++++-------+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"-+++++--++++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-------+++++---+++--+":{"1":"7/31","16":"5/31","17":"1/31","19":"6/31","32":"12/31"},"-+++++--++++-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-+++++--++++-------+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-------+++++---++-":{"8":"39/898","16":"117/1796","18":"1/449","28":"1523/1796","29":"37/898"},"-+++++--++++-------+++++---+-":{"1":"1/24","7":"1/24","19":"1/24","27":"1/24","28":"5/6"},"-+++++--++++-------+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++--++++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-+++++--++++-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"-+++++--++++-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"-+++++--++++-------+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++-------+++++----+-":{"28":"20/21","29":"1/21"},"-+++++--++++-------+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"-+++++--++++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-+++++--++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-+++++--++++-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-+++++--++++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++--++++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++--++++-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++--++++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++--++++-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++--++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"-+++++--++++-------+++++------+":{"19":"13/49","29":"1/21","30":"68/99"},"-+++++--++++-------+++++-------+":{"1":"13/49","17":"1/21","19":"78/343","31":"473/1029"},"-+++++--++++-------+++++--------+":{"1":"13/49","17":"1/21","19":"78/343","32":"473/1029"},"-+++++--++++-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-+++++--++++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-+++++--++++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-+++++--++++-------+++++---------+-":{"1":"7/146","7":"7/146","19":"3/73","33":"3/73","34":"60/73"},"-+++++--++++-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-+++++--++++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++--++++-------+++++----------+-":{"1":"13/1035","17":"7/3105","21":"2/1035","34":"323/345","35":"146/3105"},"-+++++--++++-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"-+++++--++++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++--++++-------+++++------------+":{"36":"1"},"-+++++--++++-------+++++-------------+":{"35":"19/39","37":"20/39"},"-+++++--++++-------+++++---------------":{"35":"21/41","38":"20/41"},"-+++++--++++-------++++-":{"10":"20/21","23":"1/21"},"-+++++--++++-------+++-":{"20":"1/2","22":"1/2"},"-+++++--++++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"-+++++--++++-------+-":{"8":"1/2","20":"1/2"},"-+++++--++++--------+++++":{"19":"1/2","24":"1/2"},"-+++++--++++--------++++-+":{"1":"3/14","14":"1/2","25":"2/7"},"-+++++--++++--------++++--+":{"1":"21/88","14":"23/88","17":"1/44","26":"21/44"},"-+++++--++++--------++++---++++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"-+++++--++++--------++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"-+++++--++++--------++++---+++--++++---":{"8":"333/1025","17":"61/1025","26":"92/205","31":"102/1025","38":"69/1025"},"-+++++--++++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++--++++--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-+++++--++++--------++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++--------++++---++-":{"8":"2/7","16":"3/7","19":"2/21","27":"85/819","29":"71/819"},"-+++++--++++--------++++---+-":{"8":"3/37","17":"3/481","19":"1/37","27":"23/481","28":"31/37"},"-+++++--++++--------++++----+++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"-+++++--++++--------++++----++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"-+++++--++++--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++----++--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"-+++++--++++--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"-+++++--++++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++--++++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"-+++++--++++--------++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++--++++--------++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++--++++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++--++++--------++++----+-":{"28":"20/21","29":"1/21"},"-+++++--++++--------++++-----++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"-+++++--++++--------++++-----+-+":{"8":"1/6","16":"1/4","22":"1/4","28":"1/4","31":"1/12"},"-+++++--++++--------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++-----+--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"-+++++--++++--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++--++++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++--++++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++--++++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++--++++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++--++++--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++--++++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++--++++--------++++-----+----":{"1":"39/128","17":"7/128","19":"57/128","29":"211/1664","33":"57/832"},"-+++++--++++--------++++------+":{"8":"13/21","17":"1/21","30":"1/3"},"-+++++--++++--------++++-------+":{"1":"299/1776","8":"2743/5328","17":"31/444","21":"23/888","31":"589/2664"},"-+++++--++++--------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++--------++++-+":{"0":"780/24493","9":"1580/24493","31":"17911/48986","32":"23313/48986","37":"1521/24493"},"-+++++--++++--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++--++++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++--++++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--++++--------++++--------+-":{"32":"19/20","33":"1/20"},"-+++++--++++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++--++++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++--++++--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++--++++--------++++---------+-":{"0":"39/16138","11":"20/8069","27":"39/16138","33":"400/8069","34":"7610/8069"},"-+++++--++++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++--++++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++--++++--------++++----------+-":{"1":"13/1035","17":"7/3105","21":"2/1035","34":"323/345","35":"146/3105"},"-+++++--++++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++--++++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++--++++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++--++++--------++++------------+":{"36":"1"},"-+++++--++++--------++++-------------+":{"35":"19/39","37":"20/39"},"-+++++--++++--------++++---------------":{"35":"21/41","38":"20/41"},"-+++++--++++--------+++-":{"10":"20/21","23":"1/21"},"-+++++--++++--------++-":{"20":"1/2","22":"1/2"},"-+++++--++++--------+-":{"8":"1/20","10":"9/10","21":"1/20"},"-+++++--++++---------":{"8":"1/2","20":"1/2"},"-+++++--+++-":{"10":"20/21","11":"1/21"},"-+++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"-+++++--+-":{"8":"19/20","9":"1/20"},"-+++++---++++":{"8":"39/41","12":"2/41"},"-+++++---+++-+":{"7":"1/2","13":"1/2"},"-+++++---+++--+":{"8":"1/2","14":"1/2"},"-+++++---+++---++++":{"1":"5/47","8":"1/2","16":"71/188","18":"3/188"},"-+++++---+++---+++-+":{"1":"7/46","8":"1/2","16":"5/23","19":"3/23"},"-+++++---+++---+++--+++++":{"8":"33/106","16":"99/212","19":"10/53","24":"7/212"},"-+++++---+++---+++--++++-+":{"1":"7/46","8":"1/2","16":"5/23","25":"3/23"},"-+++++---+++---+++--++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++--++++--++++++++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"-+++++---+++---+++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"-+++++---+++---+++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"-+++++---+++---+++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"-+++++---+++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"-+++++---+++---+++--++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++--++++--++++-+++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"-+++++---+++---+++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"-+++++---+++---+++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"-+++++---+++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---+++--++++--++++--":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"-+++++---+++---+++--++++--+++-":{"8":"2/7","10":"3/7","26":"13/49","29":"1/49"},"-+++++---+++---+++--++++--++-":{"8":"26/93","15":"2/95","20":"26/93","28":"34/81"},"-+++++---+++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"-+++++---+++---+++--++++---++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++--++++---+++++++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"-+++++---+++---+++--++++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"-+++++---+++---+++--++++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++---+++---+++--++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++---+++---+++--++++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"-+++++---+++---+++--++++---+++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++--++++---+++-+++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"-+++++---+++---+++--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---+++--++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++--++++---+++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"-+++++---+++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---+++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++---+++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++---+++--++++---++-":{"8":"7/16","15":"7/208","20":"7/16","26":"1/16","29":"3/104"},"-+++++---+++---+++--++++---+-":{"8":"26/93","15":"2/95","20":"26/93","28":"34/81"},"-+++++---+++---+++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++---+++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"-+++++---+++---+++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"-+++++---+++---+++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"-+++++---+++---+++---++++":{"20":"39/41","24":"2/41"},"-+++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++---+++---+++---++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++---+++---+++++++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"-+++++---+++---+++---+++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"-+++++---+++---+++---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++---+++---+++---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++---+++---+++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"-+++++---+++---+++---+++---+++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++---+++---+++-+++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"-+++++---+++---+++---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---+++---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++---+++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---+++---+++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---+++---+++---+++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"-+++++---+++---+++---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++---+++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---+++---+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++---+++---+++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++---+++---+++---++-":{"10":"2/23","16":"19/23","20":"1/23","29":"1/23"},"-+++++---+++---+++---+++---+-":{"0":"3/98","8":"79/1176","15":"43/1176","22":"79/588","28":"215/294"},"-+++++---+++---+++---+++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++---+++---++-":{"0":"7/166","10":"70/83","20":"13/166","23":"3/83"},"-+++++---+++---+++---+-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"-+++++---+++---+++----":{"0":"1/22","16":"10/11","21":"1/22"},"-+++++---+++---++-":{"8":"1/23","10":"2/23","16":"19/23","17":"1/23"},"-+++++---+++---+-":{"8":"1/20","15":"1/20","16":"9/10"},"-+++++---+++----+++":{"1":"20/827","8":"117/1654","15":"71/1654","16":"710/827","18":"3/827"},"-+++++---+++----++-+":{"1":"7/46","8":"1/2","16":"5/23","19":"3/23"},"-+++++---+++----++--+++++":{"1":"1/94","15":"1/20","16":"1763/1880","24":"3/1880"},"-+++++---+++----++--++++-+":{"1":"7/460","15":"1/20","16":"106/115","25":"3/230"},"-+++++---+++----++--++++--+":{"1":"1/20","15":"1/20","16":"4/5","26":"1/10"},"-+++++---+++----++--++++---++++":{"1":"1/16","15":"1/20","16":"121/160","20":"1/8","30":"1/160"},"-+++++---+++----++--++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++----++--++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++----++--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++----++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++----++--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++----++--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"-+++++---+++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++----++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++----++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++----++--++++---++-":{"8":"14/51","16":"7/17","20":"14/51","26":"1/51","29":"1/51"},"-+++++---+++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"-+++++---+++----++--++++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++----++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"-+++++---+++----++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"-+++++---+++----++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"-+++++---+++----++---++++":{"20":"39/41","24":"2/41"},"-+++++---+++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++----++---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++----++---+++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++----++---+++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"-+++++---+++----++---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++---+++----++---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++---+++----++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"-+++++---+++----++---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++----++---+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++----++---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++----++---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++----++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++----++---+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++----++---+++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"-+++++---+++----++---+++---+++--++++---":{"15":"3/70","16":"47/140","20":"1/3","31":"5/21","38":"1/20"},"-+++++---+++----++---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++----++---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++----++---+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++----++---+++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"-+++++---+++----++---+++---++-":{"0":"1/63","15":"2/63","16":"59/63","29":"1/63"},"-+++++---+++----++---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"-+++++---+++----++---+++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++---+++----++---++-":{"0":"7/166","10":"70/83","20":"13/166","23":"3/83"},"-+++++---+++----++---+-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"-+++++---+++----++----":{"0":"1/22","16":"10/11","21":"1/22"},"-+++++---+++----+-":{"16":"20/21","17":"1/21"},"-+++++---+++-----++":{"1":"37/78","8":"1/2","18":"1/39"},"-+++++---+++-----+-+":{"0":"5/208","1":"71/208","8":"99/208","19":"33/208"},"-+++++---+++-----+--+++++":{"1":"79/3900","10":"1763/1950","15":"1/20","24":"1/39"},"-+++++---+++-----+--++++-+":{"1":"195/2926","10":"2067/2926","15":"141/2926","18":"53/2926","25":"235/1463"},"-+++++---+++-----+--++++--+":{"1":"87/508","10":"36/127","15":"23/508","19":"6/127","26":"115/254"},"-+++++---+++-----+--++++---++++":{"1":"1/39","10":"16/39","16":"1/2","20":"2/39","30":"1/78"},"-+++++---+++-----+--++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+--++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++-----+--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++-----+--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"-+++++---+++-----+--++++---+++--++++---":{"1":"31/293","16":"427/586","26":"8/293","31":"30/293","38":"21/586"},"-+++++---+++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++-----+--++++---+++---":{"8":"39/133","17":"3/133","19":"10/133","28":"5/19","32":"46/133"},"-+++++---+++-----+--++++---++-":{"8":"13/28","17":"1/28","20":"13/28","29":"1/28"},"-+++++---+++-----+--++++---+-":{"8":"13/67","17":"1/67","20":"13/67","27":"1/67","28":"39/67"},"-+++++---+++-----+--++++----+++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"-+++++---+++-----+--++++----++-+":{"10":"4/13","16":"4/13","20":"1/4","27":"1/52","31":"3/26"},"-+++++---+++-----+--++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+--++++----++--++++-+":{"0":"780/36343","17":"1580/36343","31":"31341/72686","32":"33583/72686","37":"1521/36343"},"-+++++---+++-----+--++++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"-+++++---+++-----+--++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++-----+--++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++-----+--++++----++---":{"8":"39/133","17":"3/133","19":"10/133","28":"5/19","32":"46/133"},"-+++++---+++-----+--++++----+-":{"8":"13/28","17":"1/28","20":"13/28","29":"1/28"},"-+++++---+++-----+--++++-----++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"-+++++---+++-----+--++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"-+++++---+++-----+--++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+--++++-----+--++++-+":{"0":"780/36343","17":"1580/36343","31":"31341/72686","32":"33583/72686","37":"1521/36343"},"-+++++---+++-----+--++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---+++-----+--++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---+++-----+--++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+--++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++---+++-----+--++++-----+---":{"8":"1/2","17":"1/26","22":"5/52","26":"5/78","32":"47/156"},"-+++++---+++-----+--++++------":{"17":"1/2","29":"1/2"},"-+++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"-+++++---+++-----+--++-":{"0":"7/146","1":"20/73","20":"33/146","22":"33/73"},"-+++++---+++-----+--+-":{"6":"1/892","16":"190/223","17":"10/223","20":"169/1784","21":"13/1784"},"-+++++---+++-----+---++++":{"20":"39/41","24":"2/41"},"-+++++---+++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++---+++-----+---+++---++++":{"9":"1/21","16":"13/14","30":"1/42"},"-+++++---+++-----+---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+---+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++-----+---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++-----+---+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+---+++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"-+++++---+++-----+---+++---+++--++++---":{"1":"31/293","16":"427/586","26":"8/293","31":"30/293","38":"21/586"},"-+++++---+++-----+---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++-----+---+++---+++---":{"8":"39/133","17":"3/133","19":"10/133","28":"5/19","32":"46/133"},"-+++++---+++-----+---+++---++-":{"16":"39/43","17":"2/43","27":"1/43","29":"1/43"},"-+++++---+++-----+---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"-+++++---+++-----+---+++----+++":{"9":"1/21","16":"13/14","30":"1/42"},"-+++++---+++-----+---+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+---+++----++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++-----+---+++----++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++-----+---+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+---+++----++--++++-+":{"0":"780/36343","17":"1580/36343","31":"31341/72686","32":"33583/72686","37":"1521/36343"},"-+++++---+++-----+---+++----++--++++---":{"27":"13/210","28":"367/420","31":"1/21","38":"1/60"},"-+++++---+++-----+---+++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++-----+---+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++-----+---+++----++---":{"8":"39/133","17":"3/133","19":"10/133","28":"5/19","32":"46/133"},"-+++++---+++-----+---+++----+-":{"27":"1/41","28":"39/41","29":"1/41"},"-+++++---+++-----+---+++-----++":{"0":"1/41","10":"20/41","28":"39/82","30":"1/82"},"-+++++---+++-----+---+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+---+++-----+-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++-----+---+++-----+-+++++---":{"0":"39/1258","9":"10/629","28":"2301/2516","30":"19/2516","38":"39/1258"},"-+++++---+++-----+---+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++---+++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++-----+---+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++---+++-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++---+++-----+---+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++-----+---+++-----+--++++-+":{"0":"780/36343","17":"1580/36343","31":"31341/72686","32":"33583/72686","37":"1521/36343"},"-+++++---+++-----+---+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---+++-----+---+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---+++-----+---+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++-----+---+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++---+++-----+---+++-----+---":{"8":"1/2","17":"1/26","22":"5/52","26":"5/78","32":"47/156"},"-+++++---+++-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"-+++++---+++-----+---+-":{"0":"23/409","1":"79/818","9":"33/818","22":"330/409"},"-+++++---+++-----+----":{"0":"1/23","9":"1/23","16":"19/23","17":"1/23","21":"1/23"},"-+++++---+++------+":{"1":"5/47","8":"1/2","10":"71/188","18":"3/188"},"-+++++---+++-------+":{"1":"7/46","8":"1/2","10":"5/23","19":"3/23"},"-+++++---+++--------+++++":{"19":"1/2","24":"1/2"},"-+++++---+++--------++++-+":{"1":"3/14","8":"1/2","25":"2/7"},"-+++++---+++--------++++--+":{"1":"21/88","8":"23/88","17":"1/44","26":"21/44"},"-+++++---+++--------++++---++++":{"1":"1/39","10":"16/39","16":"1/2","20":"2/39","30":"1/78"},"-+++++---+++--------++++---+++-+":{"1":"7/31","16":"5/31","17":"1/31","20":"14/31","31":"4/31"},"-+++++---+++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"-+++++---+++--------++++---+++--++++---":{"1":"999/4511","17":"427/4511","26":"94/347","31":"1380/4511","38":"483/4511"},"-+++++---+++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-+++++---+++--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-+++++---+++--------++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"-+++++---+++--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++--------++++---++-":{"8":"4/71","10":"6/71","20":"1/71","28":"57/71","29":"3/71"},"-+++++---+++--------++++---+-":{"1":"3/80","8":"7/80","20":"7/80","27":"3/80","28":"3/4"},"-+++++---+++--------++++----+++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"-+++++---+++--------++++----++-+":{"10":"4/13","16":"4/13","20":"1/4","27":"1/52","31":"3/26"},"-+++++---+++--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++----++--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"-+++++---+++--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"-+++++---+++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++---+++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"-+++++---+++--------++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"-+++++---+++--------++++----++---+-":{"28":"1/2","34":"1/2"},"-+++++---+++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++--------++++----+-":{"28":"20/21","29":"1/21"},"-+++++---+++--------++++-----++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"-+++++---+++--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"-+++++---+++--------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++-----+--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"-+++++---+++--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---+++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++---+++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-+++++---+++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++---+++--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++---+++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-+++++---+++--------++++-----+----":{"1":"39/128","17":"7/128","19":"57/128","29":"211/1664","33":"57/832"},"-+++++---+++--------++++------+":{"20":"13/21","29":"1/21","30":"1/3"},"-+++++---+++--------++++-------+":{"1":"78/289","17":"14/289","20":"2743/5202","21":"5/5202","31":"133/867"},"-+++++---+++--------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++--------++++-+":{"0":"780/24493","9":"1580/24493","31":"17911/48986","32":"23313/48986","37":"1521/24493"},"-+++++---+++--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---+++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++--------++++--------+-":{"32":"19/20","33":"1/20"},"-+++++---+++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---+++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++---+++--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++---+++--------++++---------+-":{"0":"39/16138","11":"20/8069","27":"39/16138","33":"400/8069","34":"7610/8069"},"-+++++---+++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---+++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++---+++--------++++----------+-":{"1":"39/1376","8":"91/1376","21":"3/688","34":"589/688","35":"31/688"},"-+++++---+++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---+++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++---+++--------++++------------+":{"36":"1"},"-+++++---+++--------++++-------------+":{"35":"19/39","37":"20/39"},"-+++++---+++--------++++---------------":{"35":"21/41","38":"20/41"},"-+++++---+++--------+++-":{"8":"2/7","10":"3/7","20":"13/49","23":"1/49"},"-+++++---+++--------++-":{"20":"1/2","22":"1/2"},"-+++++---+++--------+-":{"10":"9/10","20":"1/20","21":"1/20"},"-+++++---+++---------++++":{"19":"1/2","24":"1/2"},"-+++++---+++---------+++-+":{"1":"3/14","8":"1/2","25":"2/7"},"-+++++---+++---------+++--+":{"1":"21/88","14":"23/88","17":"1/44","26":"21/44"},"-+++++---+++---------+++---++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"-+++++---+++---------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++---------+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---------+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"-+++++---+++---------+++---+++--++++---":{"17":"10/239","20":"333/956","26":"187/956","31":"159/478","38":"39/478"},"-+++++---+++---------+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++---------+++---++-":{"10":"1/3","16":"1/3","20":"1/6","27":"7/78","29":"1/13"},"-+++++---+++---------+++---+-":{"1":"1/15","17":"7/585","27":"32/585","28":"13/15"},"-+++++---+++---------+++----+++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"-+++++---+++---------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++----++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++---------+++----++-+++++---":{"9":"39/157","17":"59/157","27":"20/157","38":"39/157"},"-+++++---+++---------+++----++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++---+++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---+++---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---+++---------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++----++--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"-+++++---+++---------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"-+++++---+++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++---+++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++---+++---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-+++++---+++---------+++----+-":{"28":"20/21","29":"1/21"},"-+++++---+++---------+++-----++":{"0":"1/41","10":"20/41","28":"39/82","30":"1/82"},"-+++++---+++---------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++-----+-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++---------+++-----+-+++++---":{"0":"39/1258","9":"10/629","28":"2301/2516","30":"19/2516","38":"39/1258"},"-+++++---+++---------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++---+++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++---+++---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++---+++---------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++-----+--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"-+++++---+++---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---+++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++---+++---------+++-----+---":{"1":"195/1552","17":"35/1552","20":"741/1552","29":"87/1552","32":"247/776"},"-+++++---+++---------+++------+":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++---+++---------+++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++-------+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++---+++---------+++-------+++++---":{"0":"39/1258","9":"10/629","28":"2301/2516","30":"19/2516","38":"39/1258"},"-+++++---+++---------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++---+++---------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++---+++---------+++-------++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++---+++---------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++---+++---------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++--------++++-+":{"0":"780/24493","9":"1580/24493","31":"17911/48986","32":"23313/48986","37":"1521/24493"},"-+++++---+++---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---+++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---+++---------+++--------+-":{"32":"19/20","33":"1/20"},"-+++++---+++---------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---+++---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++---+++---------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++---+++---------+++---------+-":{"0":"39/16138","11":"20/8069","27":"39/16138","33":"400/8069","34":"7610/8069"},"-+++++---+++---------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---+++---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++---+++---------+++----------+-":{"1":"39/1376","8":"91/1376","21":"3/688","34":"589/688","35":"31/688"},"-+++++---+++---------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---+++---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---+++---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++---+++---------+++------------+":{"36":"1"},"-+++++---+++---------+++-------------+":{"35":"19/39","37":"20/39"},"-+++++---+++---------+++---------------":{"35":"21/41","38":"20/41"},"-+++++---+++---------++-":{"10":"21/23","20":"1/23","23":"1/23"},"-+++++---+++---------+-":{"10":"1/2","22":"1/2"},"-+++++---+++----------":{"0":"1/22","10":"10/11","21":"1/22"},"-+++++---++-":{"10":"20/21","11":"1/21"},"-+++++---+-":{"8":"1/20","9":"1/20","10":"9/10"},"-+++++----+++":{"8":"39/41","12":"2/41"},"-+++++----++-+":{"9":"1/20","13":"19/20"},"-+++++----++--+":{"9":"1/20","14":"19/20"},"-+++++----++---+":{"9":"1/2","15":"1/2"},"-+++++----++----+++":{"1":"1/94","9":"1/20","16":"1763/1880","18":"3/1880"},"-+++++----++----++-+":{"1":"7/46","8":"1/2","16":"5/23","19":"3/23"},"-+++++----++----++--+":{"1":"1/20","9":"1/20","10":"4/5","20":"1/10"},"-+++++----++----++---++++":{"20":"39/41","24":"2/41"},"-+++++----++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"-+++++----++----++---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++----++---+++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++----++---+++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"-+++++----++----++---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++----++----++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++----++----++---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++----++----++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"-+++++----++----++---+++---+++-":{"9":"1/21","16":"13/14","30":"1/42"},"-+++++----++----++---+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"-+++++----++----++---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"-+++++----++----++---+++----":{"0":"1/22","16":"10/11","27":"1/22"},"-+++++----++----++---++-":{"0":"1/63","9":"2/63","10":"59/63","23":"1/63"},"-+++++----++----++---+-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"-+++++----++----++----":{"0":"1/22","16":"10/11","21":"1/22"},"-+++++----++----+-":{"9":"1/41","16":"39/41","17":"1/41"},"-+++++----++-----++":{"1":"20/117","9":"1/20","14":"33497/49140","17":"1763/24570","18":"1/39"},"-+++++----++-----+-+":{"1":"35/2194","9":"9/2194","16":"1007/1097","17":"53/1097","19":"15/1097"},"-+++++----++-----+--+":{"1":"5/96","9":"1/96","16":"19/24","17":"1/24","20":"5/48"},"-+++++----++-----+---++++":{"20":"39/41","24":"2/41"},"-+++++----++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++----++-----+---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++-----+---+++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++-----+---+++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"-+++++----++-----+---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++----++-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++----++-----+---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++----++-----+---+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++----++-----+---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++-----+---+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++-----+---+++---+++-+++++--+":{"9":"39/157","17":"59/157","27":"20/157","38":"39/157"},"-+++++----++-----+---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++----++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++----++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++-----+---+++---+++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"-+++++----++-----+---+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"-+++++----++-----+---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"-+++++----++-----+---+++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++-----+---+++----++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++-----+---+++----++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"-+++++----++-----+---+++----+++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"-+++++----++-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++----++-----+---+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++----++-----+---+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++----++-----+---+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++-----+---+++----++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++-----+---+++----++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++----++-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++----++-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++-----+---+++----++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"-+++++----++-----+---+++----+-":{"0":"1/24","9":"1/24","10":"5/6","17":"1/24","29":"1/24"},"-+++++----++-----+---+++-----++":{"0":"1/41","10":"20/41","28":"39/82","30":"1/82"},"-+++++----++-----+---+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++-----+---+++-----+-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++-----+---+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++----++-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----++-----+---+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++----++-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++----++-----+---+++-----+--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"-+++++----++-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++----++-----+---++-":{"17":"1/2","23":"1/2"},"-+++++----++-----+---+-":{"9":"1/41","10":"39/82","21":"1/41","22":"39/82"},"-+++++----++-----+----":{"0":"1/22","10":"10/11","21":"1/22"},"-+++++----++------+":{"1":"5/47","8":"1/2","10":"71/188","18":"3/188"},"-+++++----++-------+":{"1":"7/46","8":"1/2","10":"5/23","19":"3/23"},"-+++++----++--------+":{"1":"1/20","9":"1/20","10":"4/5","20":"1/10"},"-+++++----++---------++++":{"19":"1/2","24":"1/2"},"-+++++----++---------+++-+":{"1":"39/140","9":"1/20","25":"47/70"},"-+++++----++---------+++--+":{"20":"1/2","26":"1/2"},"-+++++----++---------+++---++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"-+++++----++---------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++---------+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++----++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++----++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++---------+++---+++--":{"1":"13/24","9":"7/72","27":"1/12","31":"5/18"},"-+++++----++---------+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"-+++++----++---------+++---+-":{"9":"19/860","11":"1/43","15":"1/860","27":"2/43","28":"39/43"},"-+++++----++---------+++----+++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"-+++++----++---------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++----++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++---------+++----++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"-+++++----++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++----++---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++----++---------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"-+++++----++---------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"-+++++----++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"-+++++----++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-+++++----++---------+++----++---":{"1":"39/328","9":"7/328","26":"71/492","28":"47/82","32":"35/246"},"-+++++----++---------+++----+-":{"1":"39/1106","9":"1/158","28":"507/553","29":"23/553"},"-+++++----++---------+++-----++":{"0":"1/41","10":"20/41","28":"39/82","30":"1/82"},"-+++++----++---------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++-----+-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++---------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++----++---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++-----+-++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++----++---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++----++---------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"-+++++----++---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++----++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++----++---------+++-----+---":{"18":"5/518","20":"127/259","29":"1/21","32":"19/42"},"-+++++----++---------+++------+":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++----++---------+++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++-------+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"-+++++----++---------+++-------+++++---":{"0":"1/25","28":"4/5","29":"1/25","30":"1/25","38":"2/25"},"-+++++----++---------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++----++---------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++----++---------+++-------++-":{"10":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++----++---------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++----++---------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"-+++++----++---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++----++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----++---------+++--------+-":{"32":"19/20","33":"1/20"},"-+++++----++---------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++----++---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++----++---------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++----++---------+++---------+-":{"0":"39/2608","1":"507/5216","9":"11/5216","33":"55/1304","34":"275/326"},"-+++++----++---------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++----++---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++----++---------+++----------+-":{"1":"39/452","9":"7/452","21":"3/226","34":"95/113","35":"5/113"},"-+++++----++---------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----++---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++----++---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++----++---------+++------------+":{"36":"1"},"-+++++----++---------+++-------------+":{"35":"19/39","37":"20/39"},"-+++++----++---------+++---------------":{"35":"21/41","38":"20/41"},"-+++++----++---------++-":{"0":"1/63","9":"2/63","10":"59/63","23":"1/63"},"-+++++----++---------+-":{"0":"1/61","9":"1/61","10":"79/122","22":"39/122"},"-+++++----++----------":{"0":"1/22","10":"10/11","21":"1/22"},"-+++++----+-":{"10":"20/21","11":"1/21"},"-+++++-----++":{"8":"39/41","12":"2/41"},"-+++++-----+-+":{"9":"1/20","13":"19/20"},"-+++++-----+--+":{"9":"1/20","14":"19/20"},"-+++++-----+---+":{"8":"1/20","10":"9/10","15":"1/20"},"-+++++-----+----+":{"10":"1/2","16":"1/2"},"-+++++-----+-----++":{"1":"20/117","9":"1/20","14":"33497/49140","17":"1763/24570","18":"1/39"},"-+++++-----+-----+-+":{"1":"35/2194","9":"9/2194","16":"1007/1097","17":"53/1097","19":"15/1097"},"-+++++-----+-----+--+":{"1":"5/96","9":"1/96","16":"19/24","17":"1/24","20":"5/48"},"-+++++-----+-----+---++++":{"20":"39/41","24":"2/41"},"-+++++-----+-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"-+++++-----+-----+---+++--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+---+++---+++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"-+++++-----+-----+---+++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"-+++++-----+-----+---+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++-----+-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++-----+-----+---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++-----+-----+---+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+-----+---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+---+++---+++-+++++-+":{"17":"370/10451","28":"7215/10451","30":"804/10451","32":"383/2986","37":"1443/20902"},"-+++++-----+-----+---+++---+++-+++++--+":{"10":"577/984","17":"23/492","28":"40/123","31":"3/328","38":"4/123"},"-+++++-----+-----+---+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-+++++-----+-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++-----+-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+-----+---+++---+++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+-----+---+++---++-":{"9":"1/24","17":"1/24","22":"5/6","27":"19/936","29":"59/936"},"-+++++-----+-----+---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"-+++++-----+-----+---+++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+---+++----++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"-+++++-----+-----+---+++----++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"-+++++-----+-----+---+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++-----+-----+---+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++-----+-----+---+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++-----+-----+---+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+-----+---+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+---+++----++-+++++-+":{"17":"370/10451","28":"7215/10451","30":"804/10451","32":"383/2986","37":"1443/20902"},"-+++++-----+-----+---+++----++-+++++--+":{"10":"10/21","17":"10/273","27":"1/91","28":"19/42","38":"1/42"},"-+++++-----+-----+---+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-+++++-----+-----+---+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++-----+-----+---+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+-----+---+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+-----+---+++----+-":{"10":"39/82","17":"1/41","22":"39/82","29":"1/41"},"-+++++-----+-----+---+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++-----+-----+---+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+---+++-----+-+++++-+":{"17":"370/28181","21":"1608/28181","28":"24141/28181","32":"2681/56362","37":"1443/56362"},"-+++++-----+-----+---+++-----+-+++++--+":{"0":"9/200","10":"1/20","17":"1/20","28":"341/400","38":"1/400"},"-+++++-----+-----+---+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++-----+-----+---+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+---+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++-----+-----+---+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+-----+---+++-----+--":{"10":"39/106","17":"1/53","22":"16/53","28":"16/53","31":"1/106"},"-+++++-----+-----+---+++------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+---++-":{"17":"1/2","23":"1/2"},"-+++++-----+-----+---+-":{"1":"39/872","9":"7/872","21":"23/436","22":"195/218"},"-+++++-----+-----+----+++":{"20":"39/41","24":"2/41"},"-+++++-----+-----+----++-+":{"21":"1/20","22":"47/50","25":"1/100"},"-+++++-----+-----+----++--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+----++---+":{"21":"1/2","27":"1/2"},"-+++++-----+-----+----++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+----++----++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"-+++++-----+-----+----++----++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"-+++++-----+-----+----++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++-----+-----+----++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++-----+-----+----++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++-----+-----+----++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+-----+----++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++-----+-----+----++----+-":{"21":"1/41","22":"20/41","28":"19/41","29":"1/41"},"-+++++-----+-----+----++-----++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+----++-----+++++++-+":{"17":"10/429","23":"29/429","28":"19/22","37":"1/22"},"-+++++-----+-----+----++-----+++++++--+":{"0":"19/401","17":"20/401","28":"721/802","30":"1/802","38":"1/401"},"-+++++-----+-----+----++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"-+++++-----+-----+----++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"-+++++-----+-----+----++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"-+++++-----+-----+----++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+-----+----++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+-----+----++-----+-+++++-+":{"17":"260/14087","23":"2681/42261","28":"24713/28174","30":"419/84522","37":"507/14087"},"-+++++-----+-----+----++-----+-+++++--+":{"0":"19/382","17":"10/191","21":"1/382","28":"341/382","38":"1/382"},"-+++++-----+-----+----++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++-----+-----+----++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+----++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++-----+-----+----++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+-----+----++-----+--":{"10":"39/106","17":"1/53","22":"16/53","28":"16/53","31":"1/106"},"-+++++-----+-----+----++------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+----+-":{"17":"1/2","23":"1/2"},"-+++++-----+-----+-----++":{"20":"39/41","24":"2/41"},"-+++++-----+-----+-----+-+":{"22":"6/7","25":"1/7"},"-+++++-----+-----+-----+--+":{"20":"1/2","26":"1/2"},"-+++++-----+-----+-----+---+":{"11":"1/41","16":"39/82","22":"39/82","27":"1/41"},"-+++++-----+-----+-----+----+":{"22":"1/2","28":"1/2"},"-+++++-----+-----+-----+-----++++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----+-----+-----+++++++-+":{"11":"10/429","22":"19/22","23":"29/429","37":"1/22"},"-+++++-----+-----+-----+-----+++++++--+":{"0":"19/401","17":"20/401","28":"721/802","30":"1/802","38":"1/401"},"-+++++-----+-----+-----+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-+++++-----+-----+-----+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----+-----+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"-+++++-----+-----+-----+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"-+++++-----+-----+-----+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+-----+-----+-----+-":{"0":"13/280","17":"1/21","22":"1/42","28":"1481/1680","30":"1/1680"},"-+++++-----+-----+-----+------":{"17":"1/2","29":"1/2"},"-+++++-----+-----+------":{"17":"1/2","23":"1/2"},"-+++++-----+------+":{"1":"65/398","3":"71/2388","8":"611/796","18":"47/1194"},"-+++++-----+-------+":{"1":"31/158","3":"5/474","8":"47/79","19":"47/237"},"-+++++-----+--------+":{"1":"1/4","8":"2/9","9":"1/36","20":"1/2"},"-+++++-----+---------++++":{"19":"1/2","24":"1/2"},"-+++++-----+---------+++-+":{"1":"39/140","9":"1/20","25":"47/70"},"-+++++-----+---------+++--+":{"20":"1/2","26":"1/2"},"-+++++-----+---------+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++---+++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"-+++++-----+---------+++---+++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++-----+---------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++-----+---------+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++-----+---------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++-----+---------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+---------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++---+++-+++++-+":{"11":"370/10071","28":"2405/3357","30":"614/10071","32":"767/6714","37":"481/6714"},"-+++++-----+---------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-+++++-----+---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++-----+---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+---------+++---+++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+---------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"-+++++-----+---------+++---+-":{"9":"19/860","11":"1/43","15":"1/860","27":"2/43","28":"39/43"},"-+++++-----+---------+++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++----++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"-+++++-----+---------+++----++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++-----+---------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++-----+---------+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++-----+---------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++-----+---------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+---------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++----++-+++++-+":{"11":"370/10071","28":"2405/3357","30":"614/10071","32":"767/6714","37":"481/6714"},"-+++++-----+---------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-+++++-----+---------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++-----+---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++-----+---------+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++-----+---------+++----+-":{"1":"39/1106","9":"1/158","28":"507/553","29":"23/553"},"-+++++-----+---------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++-----+---------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++-----+-+++++-+":{"11":"110/7747","21":"448/7747","28":"6591/7747","31":"767/15494","37":"429/15494"},"-+++++-----+---------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++-----+---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++-----+---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+---------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"-+++++-----+---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++-----+---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++-----+---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+---------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-+++++-----+---------+++-----+---":{"18":"5/518","20":"127/259","29":"1/21","32":"19/42"},"-+++++-----+---------+++------+":{"10":"780/917","11":"40/917","21":"39/917","29":"39/917","30":"19/917"},"-+++++-----+---------+++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++-------+++++-+":{"11":"110/7747","21":"448/7747","28":"6591/7747","31":"767/15494","37":"429/15494"},"-+++++-----+---------+++-------+++++---":{"0":"1/25","28":"4/5","29":"1/25","30":"1/25","38":"2/25"},"-+++++-----+---------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++-----+---------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+---------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++-----+---------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++-----+---------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"-+++++-----+---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++-----+---------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++-----+---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+---------+++--------+-":{"32":"19/20","33":"1/20"},"-+++++-----+---------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++-----+---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++-----+---------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++-----+---------+++---------+-":{"0":"39/2608","1":"507/5216","9":"11/5216","33":"55/1304","34":"275/326"},"-+++++-----+---------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++-----+---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----+---------+++----------+-":{"1":"39/452","9":"7/452","21":"3/226","34":"95/113","35":"5/113"},"-+++++-----+---------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++-----+---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----+---------+++------------+":{"36":"1"},"-+++++-----+---------+++-------------+":{"35":"19/39","37":"20/39"},"-+++++-----+---------+++---------------":{"35":"21/41","38":"20/41"},"-+++++-----+---------++-":{"10":"39/43","11":"2/43","21":"1/43","23":"1/43"},"-+++++-----+---------+-":{"20":"1/20","21":"1/20","22":"9/10"},"-+++++-----+----------+++":{"21":"1/20","24":"19/20"},"-+++++-----+----------++-+":{"21":"1/20","25":"19/20"},"-+++++-----+----------++--+":{"21":"1/20","26":"19/20"},"-+++++-----+----------++---+":{"21":"1/2","27":"1/2"},"-+++++-----+----------++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++----++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"-+++++-----+----------++----++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++-----+----------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++-----+----------++----++++++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++-----+----------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++-----+----------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+----------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++-----+----------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"-+++++-----+----------++-----++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++-----+++++++-+":{"11":"10/429","23":"29/429","28":"19/22","37":"1/22"},"-+++++-----+----------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"-+++++-----+----------++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"-+++++-----+----------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"-+++++-----+----------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+----------++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++-----+-+++++-+":{"11":"20/879","23":"59/879","28":"507/586","30":"1/1758","37":"13/293"},"-+++++-----+----------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++-----+----------++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++-----+----------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++-----+----------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"-+++++-----+----------++------+":{"0":"39/137","11":"40/137","29":"39/137","30":"19/137"},"-+++++-----+----------++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++-------+++++-+":{"11":"20/879","23":"59/879","28":"507/586","30":"1/1758","37":"13/293"},"-+++++-----+----------++-------+++++---":{"0":"1/25","28":"4/5","29":"1/25","30":"1/25","38":"2/25"},"-+++++-----+----------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++-----+----------++-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+----------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++-----+----------++-------+-":{"31":"1/2","32":"1/2"},"-+++++-----+----------++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"-+++++-----+----------++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++-----+----------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++-----+----------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+----------++--------+-":{"32":"19/20","33":"1/20"},"-+++++-----+----------++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----+----------++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++-----+----------++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-+++++-----+----------++---------+-":{"0":"39/538","11":"20/269","21":"39/538","33":"10/269","34":"200/269"},"-+++++-----+----------++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----+----------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----+----------++----------+-":{"34":"20/21","35":"1/21"},"-+++++-----+----------++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++-----+----------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----+----------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----+----------++------------+":{"36":"1"},"-+++++-----+----------++-------------+":{"35":"19/39","37":"20/39"},"-+++++-----+----------++---------------":{"35":"21/41","38":"20/41"},"-+++++-----+----------+-":{"21":"1/41","22":"39/41","23":"1/41"},"-+++++-----+-----------++":{"21":"1/20","24":"19/20"},"-+++++-----+-----------+-+":{"21":"1/20","25":"19/20"},"-+++++-----+-----------+--+":{"21":"1/20","26":"19/20"},"-+++++-----+-----------+---+":{"21":"1/2","27":"1/2"},"-+++++-----+-----------+----+":{"22":"1/2","28":"1/2"},"-+++++-----+-----------+-----++++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-----+++++++-+":{"11":"10/429","22":"19/22","23":"29/429","37":"1/22"},"-+++++-----+-----------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-+++++-----+-----------+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"-+++++-----+-----------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"-+++++-----+-----------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----+-----------+-----+-++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-----+-+++++-+":{"11":"10/849","22":"507/566","23":"49/849","30":"10/849","37":"13/566"},"-+++++-----+-----------+-----+-+++++---":{"0":"1/44","22":"5/11","28":"39/88","30":"3/88","38":"1/22"},"-+++++-----+-----------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-+++++-----+-----------+-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"-+++++-----+-----------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-+++++-----+-----------+-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"-+++++-----+-----------+------+":{"0":"39/137","11":"40/137","29":"39/137","30":"19/137"},"-+++++-----+-----------+-------++++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-------+++++-+":{"11":"10/849","22":"507/566","23":"49/849","30":"10/849","37":"13/566"},"-+++++-----+-----------+-------+++++---":{"0":"1/25","28":"4/5","29":"1/25","30":"1/25","38":"2/25"},"-+++++-----+-----------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-+++++-----+-----------+-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----+-----------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-+++++-----+-----------+-------+-":{"31":"1/2","32":"1/2"},"-+++++-----+-----------+--------+++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"-+++++-----+-----------+--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++-----+-----------+--------+++-":{"0":"26/1067","11":"80/3201","28":"507/1067","32":"30439/67221","35":"1523/67221"},"-+++++-----+-----------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----+-----------+--------+-":{"32":"19/20","33":"1/20"},"-+++++-----+-----------+---------++++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----+-----------+---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++-----+-----------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"-+++++-----+-----------+---------+-":{"0":"39/538","11":"20/269","21":"39/538","33":"10/269","34":"200/269"},"-+++++-----+-----------+----------+++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----+-----------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----+-----------+----------+-":{"34":"20/21","35":"1/21"},"-+++++-----+-----------+-----------++":{"22":"40/41","36":"1/41"},"-+++++-----+-----------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----+-----------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----+-----------+------------+":{"36":"1"},"-+++++-----+-----------+-------------+":{"35":"19/39","37":"20/39"},"-+++++-----+-----------+---------------":{"35":"21/41","38":"20/41"},"-+++++-----+------------":{"11":"1/2","23":"1/2"},"-+++++------+":{"11":"1/21","12":"20/21"},"-+++++-------+":{"11":"1/21","13":"20/21"},"-+++++--------+":{"11":"1/21","14":"20/21"},"-+++++---------+":{"8":"1/2","11":"3/13","15":"7/26"},"-+++++----------+":{"11":"1/21","16":"20/21"},"-+++++-----------+":{"11":"1/2","17":"1/2"},"-+++++------------+":{"1":"13/49","11":"1/21","18":"68/99"},"-+++++-------------+":{"1":"3/14","8":"1/2","19":"2/7"},"-+++++--------------+":{"1":"21/88","8":"23/88","11":"1/44","20":"21/44"},"-+++++---------------++++":{"19":"1/2","24":"1/2"},"-+++++---------------+++-+":{"1":"39/140","9":"1/20","25":"47/70"},"-+++++---------------+++--+":{"20":"1/2","26":"1/2"},"-+++++---------------+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++---+++++++++-+":{"1":"10/23","22":"13/46","27":"3/23","37":"7/46"},"-+++++---------------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++---------------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++---------------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++---------------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++---+++-+++++-+":{"1":"4519/42272","3":"153/42272","28":"33887/42272","30":"1833/42272","37":"235/5284"},"-+++++---------------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-+++++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---------------+++---+++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++---------------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"-+++++---------------+++---+-":{"1":"39/851","11":"7/851","22":"133/851","27":"32/851","28":"640/851"},"-+++++---------------+++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++----++++++++-+":{"1":"1/3","21":"13/60","22":"13/60","27":"7/60","37":"7/60"},"-+++++---------------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++---------------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++---------------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++---------------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++----++-+++++-+":{"1":"4519/42272","3":"153/42272","28":"33887/42272","30":"1833/42272","37":"235/5284"},"-+++++---------------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-+++++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-+++++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-+++++---------------+++----++--":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"-+++++---------------+++----+-":{"1":"1/21","11":"1/117","28":"19/21","29":"32/819"},"-+++++---------------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++---------------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++-----+-+++++-+":{"1":"110/1181","21":"84/1181","28":"923/1181","31":"51/2362","37":"77/2362"},"-+++++---------------+++-----+-+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++---------------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++---------------+++-----+--":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"-+++++---------------+++------+":{"1":"520/3487","10":"1820/3487","21":"509/3487","29":"39/317","30":"19/317"},"-+++++---------------+++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++-------+++++-+":{"1":"110/1181","21":"84/1181","28":"923/1181","31":"51/2362","37":"77/2362"},"-+++++---------------+++-------+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++---------------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"-+++++---------------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++---------------+++-------+-":{"31":"1/2","32":"1/2"},"-+++++---------------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++--------++++-+":{"1":"63/2944","3":"61/2944","22":"2209/2944","31":"235/1472","37":"141/2944"},"-+++++---------------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++---------------+++--------+-":{"32":"19/20","33":"1/20"},"-+++++---------------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---------------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++---------------+++---------++-":{"1":"1/8","10":"7/16","22":"3/8","33":"19/624","35":"5/156"},"-+++++---------------+++---------+-":{"1":"3/25","11":"7/325","21":"6/325","33":"1/25","34":"4/5"},"-+++++---------------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---------------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++---------------+++----------+-":{"1":"1/8","11":"7/312","21":"1/52","34":"19/24","35":"1/24"},"-+++++---------------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++---------------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-+++++---------------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++---------------+++------------+":{"36":"1"},"-+++++---------------+++-------------+":{"35":"19/39","37":"20/39"},"-+++++---------------+++---------------":{"35":"21/41","38":"20/41"},"-+++++---------------++-":{"1":"2/11","10":"7/11","21":"15/143","23":"1/13"},"-+++++---------------+-":{"1":"1/15","11":"7/585","21":"32/585","22":"13/15"},"-+++++----------------+++":{"21":"1/20","24":"19/20"},"-+++++----------------++-+":{"21":"1/20","25":"19/20"},"-+++++----------------++--+":{"21":"1/20","26":"19/20"},"-+++++----------------++---+":{"21":"1/2","27":"1/2"},"-+++++----------------++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++----++++++++-+-":{"37":"1/2","38":"1/2"},"-+++++----------------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-+++++----------------++----++++++-":{"31":"1/2","34":"1/2"},"-+++++----------------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-+++++----------------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-+++++----------------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++----------------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"-+++++----------------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"-+++++----------------++-----++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++-----+++++++-+-":{"22":"30/61","28":"30/61","37":"1/100","38":"1/100"},"-+++++----------------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"-+++++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"-+++++----------------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"-+++++----------------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++----------------++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++-----+-+++++-+":{"1":"400/1213","28":"767/2426","29":"153/1213","30":"273/2426","37":"140/1213"},"-+++++----------------++-----+-+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++----------------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-+++++----------------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"-+++++----------------++------+":{"1":"1/826","10":"1/236","22":"1527/1652","29":"39/826","30":"19/826"},"-+++++----------------++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++-------+++++-+":{"1":"10/103","22":"153/206","28":"23/206","30":"3/206","37":"7/206"},"-+++++----------------++-------+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++----------------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-+++++----------------++-------+++-":{"31":"1/2","34":"1/2"},"-+++++----------------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-+++++----------------++-------+-":{"31":"1/2","32":"1/2"},"-+++++----------------++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++--------++++-+":{"1":"63/2944","3":"61/2944","22":"2209/2944","31":"235/1472","37":"141/2944"},"-+++++----------------++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-+++++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++----------------++--------+-":{"32":"19/20","33":"1/20"},"-+++++----------------++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++----------------++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++----------------++---------++-":{"1":"1/8","10":"7/16","22":"3/8","33":"19/624","35":"5/156"},"-+++++----------------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"-+++++----------------++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++----------------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++----------------++----------+-":{"34":"20/21","35":"1/21"},"-+++++----------------++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"-+++++----------------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++----------------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++----------------++------------+":{"36":"1"},"-+++++----------------++-------------+":{"35":"19/39","37":"20/39"},"-+++++----------------++---------------":{"35":"21/41","38":"20/41"},"-+++++----------------+-":{"1":"1/21","11":"1/117","22":"19/21","23":"32/819"},"-+++++-----------------++":{"21":"1/20","24":"19/20"},"-+++++-----------------+-+":{"21":"1/20","25":"19/20"},"-+++++-----------------+--+":{"21":"1/20","26":"19/20"},"-+++++-----------------+---+":{"21":"1/2","27":"1/2"},"-+++++-----------------+----+":{"22":"1/2","28":"1/2"},"-+++++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-----+++++++-+-":{"37":"1/2","38":"1/2"},"-+++++-----------------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-+++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"-+++++-----------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"-+++++-----------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-+++++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-----+-+++++-+":{"1":"10/433","22":"767/866","29":"23/433","30":"13/433","37":"7/866"},"-+++++-----------------+-----+-+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++-----------------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-+++++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"-+++++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-+++++-----------------+-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"-+++++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+------++++++-+-":{"23":"31/82","29":"31/82","37":"5/41","38":"5/41"},"-+++++-----------------+------+++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-+++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"-+++++-----------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"-+++++-----------------+------+-":{"30":"1/2","31":"1/2"},"-+++++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"-+++++-----------------+-------+++++---":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++-----------------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-+++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"-+++++-----------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-+++++-----------------+-------+-":{"31":"1/2","32":"1/2"},"-+++++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+--------++++-+":{"1":"10/377","22":"51/58","23":"61/1131","31":"35/1131","37":"7/754"},"-+++++-----------------+--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++-----------------+--------+++-":{"23":"2/81","28":"13/27","32":"799/1701","35":"41/1701"},"-+++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++-----------------+--------+-":{"32":"19/20","33":"1/20"},"-+++++-----------------+---------++++":{"22":"40/41","36":"1/41"},"-+++++-----------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----------------+---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++-----------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"-+++++-----------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"-+++++-----------------+----------+++":{"22":"40/41","36":"1/41"},"-+++++-----------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----------------+----------+-":{"34":"20/21","35":"1/21"},"-+++++-----------------+-----------++":{"22":"40/41","36":"1/41"},"-+++++-----------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-+++++-----------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++-----------------+------------+":{"36":"1"},"-+++++-----------------+-------------+":{"35":"19/39","37":"20/39"},"-+++++-----------------+---------------":{"35":"21/41","38":"20/41"},"-+++++------------------+":{"23":"1/21","24":"20/21"},"-+++++-------------------+":{"23":"1/21","25":"20/21"},"-+++++--------------------+":{"23":"1/21","26":"20/21"},"-+++++---------------------+":{"5":"1/23","15":"1/23","23":"400/897","27":"419/897"},"-+++++----------------------+":{"23":"1/21","28":"20/21"},"-+++++-----------------------+":{"23":"1/2","29":"1/2"},"-+++++------------------------+++++++":{"36":"1"},"-+++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"-+++++------------------------+++++-":{"21":"761/1921","30":"380/1921","35":"780/1921"},"-+++++------------------------++++-":{"30":"1/40","34":"39/40"},"-+++++------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"-+++++------------------------++-":{"30":"2/41","32":"39/41"},"-+++++------------------------+-":{"30":"1/2","31":"1/2"},"-+++++-------------------------++++++":{"22":"40/41","36":"1/41"},"-+++++-------------------------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"-+++++-------------------------+++++---":{"23":"10/239","28":"195/239","30":"29/478","38":"39/478"},"-+++++-------------------------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-+++++-------------------------+++-":{"31":"1/2","34":"1/2"},"-+++++-------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-+++++-------------------------+-":{"31":"1/2","32":"1/2"},"-+++++--------------------------+++++":{"22":"40/41","36":"1/41"},"-+++++--------------------------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"-+++++--------------------------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"-+++++--------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"-+++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-+++++--------------------------+-":{"32":"19/20","33":"1/20"},"-+++++---------------------------++++":{"22":"40/41","36":"1/41"},"-+++++---------------------------+++-+-":{"28":"10/11","32":"1/22","38":"1/22"},"-+++++---------------------------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"-+++++---------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"-+++++---------------------------+-":{"5":"39/8459","9":"20/8459","33":"400/8459","34":"8000/8459"},"-+++++----------------------------+++":{"22":"40/41","36":"1/41"},"-+++++----------------------------++-+":{"0":"10/49","33":"39/98","37":"39/98"},"-+++++----------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++----------------------------+-":{"34":"20/21","35":"1/21"},"-+++++-----------------------------++":{"22":"40/41","36":"1/41"},"-+++++-----------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"-+++++-----------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-+++++------------------------------+":{"36":"1"},"-+++++-------------------------------+":{"35":"19/39","37":"20/39"},"-+++++---------------------------------":{"35":"21/41","38":"20/41"},"-++++-":{"2":"20/21","5":"1/21"},"-+++-":{"2":"1/2","4":"1/2"},"-++-":{"2":"19/20","3":"1/20"},"-+-":{"1":"1/2","2":"1/2"},"--+++++":{"1":"1/2","4":"33/76","6":"5/76"},"--++++-+":{"1":"1/2","7":"1/2"},"--++++--+++++":{"1":"1/2","8":"33/74","12":"2/37"},"--++++--++++-+":{"7":"1/2","13":"1/2"},"--++++--++++--+++++++++++++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++++++++++++++++++++-+":{"14":"10/33","24":"1/44","32":"83/132","37":"1/22"},"--++++--++++--++++++++++++++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"--++++--++++--+++++++++++++++++++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--+++++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"--++++--++++--++++++++++++++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--+++++++++++++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"--++++--++++--++++++++++++++++-":{"24":"1/2","30":"1/2"},"--++++--++++--+++++++++++++++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"--++++--++++--+++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"--++++--++++--++++++++++++-":{"14":"1/2","26":"1/2"},"--++++--++++--+++++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"--++++--++++--++++++++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++++++++-+++++++++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"--++++--++++--++++++++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"--++++--++++--++++++++++-++++++++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"--++++--++++--++++++++++-+++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"--++++--++++--++++++++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++++++++-+++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"--++++--++++--++++++++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"--++++--++++--++++++++++-+++++-++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"--++++--++++--++++++++++-+++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++--++++++++++-++++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++--++++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"--++++--++++--++++++++++-+-":{"14":"1/2","26":"1/2"},"--++++--++++--++++++++++--+++++":{"16":"1047/2884","18":"50/721","25":"1/2","30":"195/2884"},"--++++--++++--++++++++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++++++++--++++-+++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"--++++--++++--++++++++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"--++++--++++--++++++++++--++++-++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"--++++--++++--++++++++++--++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++++++++--++++--++++-+":{"14":"10/33","18":"1/44","32":"83/132","37":"1/22"},"--++++--++++--++++++++++--++++--++++--+":{"6":"211/6142","14":"6820/9213","18":"233/18426","28":"1570/9213","38":"130/3071"},"--++++--++++--++++++++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"--++++--++++--++++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--++++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++--++++++++++--++++---":{"14":"1/2","32":"1/2"},"--++++--++++--++++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++++++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"--++++--++++--++++++++++---":{"14":"1/2","26":"1/2"},"--++++--++++--+++++++++-":{"14":"20/21","23":"1/21"},"--++++--++++--++++++++-":{"8":"1/2","22":"1/2"},"--++++--++++--+++++++-":{"14":"19/20","21":"1/20"},"--++++--++++--++++++-":{"18":"2/41","20":"39/41"},"--++++--++++--+++++-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"--++++--++++--++++-++++++":{"18":"1/2","24":"1/2"},"--++++--++++--++++-+++++-++++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++-+++++-+++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++-+++++-+++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"--++++--++++--++++-+++++-++++++++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"--++++--++++--++++-+++++-+++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++-++++++-":{"16":"33/76","30":"5/76","31":"1/2"},"--++++--++++--++++-+++++-+++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++-+++++-+++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++-+++++-+++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"--++++--++++--++++-+++++-+++++-++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"--++++--++++--++++-+++++-+++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++--++++-+++++-++++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++--++++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"--++++--++++--++++-+++++-+-":{"14":"1/2","26":"1/2"},"--++++--++++--++++-+++++--+++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++-+++++--++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++-+++++--++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"--++++--++++--++++-+++++--+++++++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"--++++--++++--++++-+++++--++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"--++++--++++--++++-+++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++-+++++--++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++-+++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"--++++--++++--++++-+++++--++++-++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++-+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"--++++--++++--++++-+++++--++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++--++++--+++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++-+++++--++++--++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++-+++++--++++--++++--+":{"0":"233/19773","6":"430/19773","14":"370/507","28":"197/1014","38":"43/1014"},"--++++--++++--++++-+++++--++++--+++-":{"14":"101/126","31":"1/6","35":"2/63"},"--++++--++++--++++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--++++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++--++++-+++++--++++---":{"14":"1/2","32":"1/2"},"--++++--++++--++++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++-+++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"--++++--++++--++++-+++++---":{"14":"1/2","26":"1/2"},"--++++--++++--++++-++++-":{"14":"20/21","23":"1/21"},"--++++--++++--++++-+++-":{"8":"1/2","22":"1/2"},"--++++--++++--++++-++-":{"14":"19/20","21":"1/20"},"--++++--++++--++++-+-":{"8":"1/2","20":"1/2"},"--++++--++++--++++--+++++":{"19":"1/2","20":"33/74","24":"2/37"},"--++++--++++--++++--++++-+":{"19":"1/2","25":"1/2"},"--++++--++++--++++--++++--+++++++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++--++++--++++++++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++--++++--++++++++++--+":{"14":"10/33","28":"400/627","30":"17/1254","38":"1/22"},"--++++--++++--++++--++++--+++++++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++--++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"--++++--++++--++++--++++--++++++-":{"14":"1/2","32":"1/2"},"--++++--++++--++++--++++--+++++-":{"16":"33/76","30":"5/76","31":"1/2"},"--++++--++++--++++--++++--++++-++++++":{"14":"10/33","22":"43/66","36":"1/22"},"--++++--++++--++++--++++--++++-+++++-+":{"0":"10/449","14":"790/1347","32":"937/2694","37":"39/898"},"--++++--++++--++++--++++--++++-+++++--+":{"14":"10/33","28":"17/31","31":"10/97","38":"1/22"},"--++++--++++--++++--++++--++++-++++-":{"14":"20/21","35":"1/21"},"--++++--++++--++++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++--++++--++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"--++++--++++--++++--++++--++++-+-":{"14":"1/2","32":"1/2"},"--++++--++++--++++--++++--++++--":{"1":"5/36","14":"1/2","19":"7/36","31":"1/6"},"--++++--++++--++++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++--++++--++++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++--++++--++++--+-":{"14":"1/20","16":"9/10","27":"1/20"},"--++++--++++--++++--++++---":{"14":"1/2","26":"1/2"},"--++++--++++--++++--+++-":{"14":"20/21","23":"1/21"},"--++++--++++--++++--++-":{"8":"1/2","22":"1/2"},"--++++--++++--++++--+-":{"14":"19/20","21":"1/20"},"--++++--++++--++++---":{"8":"1/2","20":"1/2"},"--++++--++++--+++-":{"10":"1/2","14":"19/42","17":"1/21"},"--++++--++++--++-":{"14":"1/2","16":"1/2"},"--++++--++++--+-":{"14":"19/20","15":"1/20"},"--++++--++++---++++++++++++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++++++++++++++-+":{"15":"10/249","24":"13/332","32":"839/996","37":"13/166"},"--++++--++++---+++++++++++++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++--++++---++++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++--++++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---++++++++++++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++--++++---+++++++++++++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++--++++---++++++++++++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++--++++---+++++++++++++++-":{"24":"1/2","30":"1/2"},"--++++--++++---++++++++++++++-":{"8":"761/1564","14":"761/1564","24":"10/391","29":"1/782"},"--++++--++++---+++++++++++++-":{"8":"19/39","24":"1/78","28":"1/2"},"--++++--++++---++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"--++++--++++---+++++++++++-":{"8":"37/78","14":"37/78","24":"1/39","26":"1/39"},"--++++--++++---++++++++++-":{"8":"33/70","14":"33/70","24":"1/35","25":"1/35"},"--++++--++++---+++++++++-++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++-+++++++++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++--++++---+++++++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++--++++---+++++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++--++++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++--++++---+++++++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++--++++---+++++++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++--++++---+++++++++-+++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++-+++++-+++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++--++++---+++++++++-+++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"--++++--++++---+++++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++--++++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++--++++---+++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++--++++---+++++++++-++++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"--++++--++++---+++++++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++---+++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"--++++--++++---+++++++++-+-":{"8":"1/3","14":"1/3","25":"1/6","26":"1/6"},"--++++--++++---+++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"--++++--++++---+++++++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++--++++-+++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++--++++---+++++++++--++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"--++++--++++---+++++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++--++++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++++++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++--++++---+++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++++++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++--++++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++--++++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++---+++++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++++++++--+++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"--++++--++++---+++++++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++++++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"--++++--++++---+++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"--++++--++++---+++++++++---+++-+":{"14":"71/282","16":"71/188","18":"7/376","26":"35/141","31":"39/376"},"--++++--++++---+++++++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++---+++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++--++++---+++++++++---+++--++++---":{"1":"157/1796","14":"461/5388","18":"10/449","26":"2051/2694","38":"39/898"},"--++++--++++---+++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++---+++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"--++++--++++---+++++++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++---+++++++++---+++---+++---":{"7":"3/44","32":"39/44","38":"1/22"},"--++++--++++---+++++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++---+++++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++---+++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"--++++--++++---+++++++++---++-":{"7":"546/3097","16":"1911/3097","18":"84/3097","26":"509/3097","29":"47/3097"},"--++++--++++---+++++++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"--++++--++++---+++++++++----":{"7":"13/246","16":"110/123","18":"1/123","27":"11/246"},"--++++--++++---++++++++-":{"0":"20/299","8":"800/897","23":"37/897"},"--++++--++++---+++++++-":{"8":"1/2","22":"1/2"},"--++++--++++---++++++-":{"6":"2163/33926","8":"14420/16963","18":"1443/33926","21":"740/16963"},"--++++--++++---+++++-":{"18":"2/41","20":"39/41"},"--++++--++++---++++-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"--++++--++++---+++-++++++":{"8":"39/82","14":"39/82","18":"1/41","24":"1/41"},"--++++--++++---+++-+++++-++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++-+++++++++++-+":{"15":"10/249","25":"130/581","32":"2293/3486","37":"13/166"},"--++++--++++---+++-+++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++--++++---+++-+++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++--++++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++--++++---+++-+++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++--++++---+++-+++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++--++++---+++-+++++-+++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++-+++++-+++++-+":{"15":"10/249","25":"130/581","32":"2293/3486","37":"13/166"},"--++++--++++---+++-+++++-+++++-+++++--+":{"9":"10/249","25":"279/2905","28":"371/830","31":"590/1743","38":"13/166"},"--++++--++++---+++-+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++--++++---+++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++--++++---+++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++-+++++-+++++--":{"14":"3/29","16":"9/58","18":"7/116","25":"10/29","31":"39/116"},"--++++--++++---+++-+++++-++++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"--++++--++++---+++-+++++-+++-":{"8":"5/12","25":"1/12","28":"1/2"},"--++++--++++---+++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"--++++--++++---+++-+++++-+-":{"8":"1/3","14":"1/3","25":"1/6","26":"1/6"},"--++++--++++---+++-+++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++--++++++++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++--++++---+++-+++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++--++++---+++-+++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++--++++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++--++++---+++-+++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++--++++---+++-+++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++--++++---+++-+++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++--++++-+++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++--++++---+++-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"--++++--++++---+++-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++--++++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++-+++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++--++++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++-+++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++--++++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++--++++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++---+++-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++-+++++--+++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"--++++--++++---+++-+++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++-+++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"--++++--++++---+++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"--++++--++++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++--++++---+++-+++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++---+++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++--++++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++---+++-+++++---+++---++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++--++++---+++-+++++---+++---+++---":{"7":"3/44","32":"39/44","38":"1/22"},"--++++--++++---+++-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++---+++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++---+++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++---+++-+++++---++-":{"7":"6/35","16":"3/5","19":"6/35","26":"1/35","29":"1/35"},"--++++--++++---+++-+++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"--++++--++++---+++-+++++----":{"1":"1/22","16":"10/11","27":"1/22"},"--++++--++++---+++-++++-":{"0":"20/299","8":"800/897","23":"37/897"},"--++++--++++---+++-+++-":{"8":"1/2","22":"1/2"},"--++++--++++---+++-++-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"--++++--++++---+++-+-":{"8":"1/2","20":"1/2"},"--++++--++++---+++--+++++":{"8":"39/82","14":"39/82","19":"1/41","24":"1/41"},"--++++--++++---+++--++++-+":{"8":"3/8","14":"3/8","19":"1/8","25":"1/8"},"--++++--++++---+++--++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++--++++--++++++++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"--++++--++++---+++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++--++++---+++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++--++++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++--++++---+++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++--++++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++--++++---+++--++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++--++++--++++-+++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"--++++--++++---+++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"--++++--++++---+++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++--++++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--++++---+++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++--++++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++--++++---+++--++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++--++++--++++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"--++++--++++---+++--++++--++++--++++--+":{"15":"1/111","16":"17/74","19":"5/37","26":"65/111","38":"3/74"},"--++++--++++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++--++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++---+++--++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++---+++--++++--+++-":{"8":"1/4","14":"1/4","26":"10/21","29":"1/42"},"--++++--++++---+++--++++--++-":{"8":"1/4","26":"1/4","28":"1/2"},"--++++--++++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"--++++--++++---+++--++++---++++":{"1":"1/28","8":"10/21","26":"13/28","30":"1/42"},"--++++--++++---+++--++++---+++-+":{"1":"1/6","8":"7/18","26":"1/3","31":"1/9"},"--++++--++++---+++--++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++--++++---+++--++++---+++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"--++++--++++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++---+++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++---+++--++++---+++---":{"1":"1/8","16":"7/16","19":"1/8","28":"1/16","32":"1/4"},"--++++--++++---+++--++++---++-":{"16":"21/23","26":"1/23","29":"1/23"},"--++++--++++---+++--++++---+-":{"8":"1/22","15":"1/22","28":"10/11"},"--++++--++++---+++--++++----":{"1":"1/22","16":"10/11","27":"1/22"},"--++++--++++---+++--+++-":{"0":"20/299","8":"800/897","23":"37/897"},"--++++--++++---+++--++-":{"8":"1/2","22":"1/2"},"--++++--++++---+++--+-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"--++++--++++---+++---":{"8":"1/2","20":"1/2"},"--++++--++++---++-":{"10":"1/21","16":"19/21","17":"1/21"},"--++++--++++---+-":{"15":"1/20","16":"19/20"},"--++++--++++----+++++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"--++++--++++----++++++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"--++++--++++----++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"--++++--++++----++++++++--++++-+":{"8":"273/1060","15":"21/1060","18":"14/265","25":"16/53","31":"39/106"},"--++++--++++----++++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++--++++----++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++----++++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++----++++++++--+++-":{"8":"13/28","15":"1/28","26":"143/294","29":"2/147"},"--++++--++++----++++++++--++-":{"8":"13/36","15":"1/36","26":"7/18","28":"2/9"},"--++++--++++----++++++++--+-":{"15":"3/65","16":"9/10","26":"1/20","27":"1/260"},"--++++--++++----++++++++---++++":{"16":"1363/2884","18":"10/721","26":"1/2","30":"39/2884"},"--++++--++++----++++++++---+++-+":{"14":"71/282","16":"71/188","18":"7/376","26":"35/141","31":"39/376"},"--++++--++++----++++++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++++++++---+++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++--++++----++++++++---+++--++++---":{"15":"5/236","18":"5/236","26":"331/472","28":"203/944","38":"39/944"},"--++++--++++----++++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++----++++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"--++++--++++----++++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++----++++++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"--++++--++++----++++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++----++++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++----++++++++---+++----":{"6":"1/22","16":"10/11","33":"1/22"},"--++++--++++----++++++++---++-":{"7":"507/12874","15":"509/12874","16":"5850/6437","18":"39/6437","29":"40/6437"},"--++++--++++----++++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"--++++--++++----++++++++----":{"7":"13/246","15":"349/9594","16":"110/123","18":"1/123","27":"40/4797"},"--++++--++++----+++++++-":{"0":"20/299","8":"800/897","23":"37/897"},"--++++--++++----++++++-":{"8":"1/2","22":"1/2"},"--++++--++++----+++++-":{"6":"2163/33926","8":"14420/16963","18":"1443/33926","21":"740/16963"},"--++++--++++----++++-":{"18":"2/41","20":"39/41"},"--++++--++++----+++-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"--++++--++++----++-++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"--++++--++++----++-+++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"--++++--++++----++-+++++--+++++":{"8":"1/18","15":"1/20","16":"107/120","30":"1/360"},"--++++--++++----++-+++++--++++-+":{"8":"7/60","15":"1/20","16":"4/5","31":"1/30"},"--++++--++++----++-+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++-+++++--++++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++--++++----++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++--++++----++-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++----++-+++++--+++-":{"8":"13/28","15":"1/28","26":"143/294","29":"2/147"},"--++++--++++----++-+++++--++-":{"8":"13/36","15":"1/36","26":"7/18","28":"2/9"},"--++++--++++----++-+++++--+-":{"15":"3/65","16":"9/10","26":"1/20","27":"1/260"},"--++++--++++----++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"--++++--++++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++--++++----++-+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++-+++++---+++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++--++++----++-+++++---+++--++++---":{"8":"17/38","15":"7/114","19":"1/38","26":"47/114","38":"1/19"},"--++++--++++----++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++----++-+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++--++++----++-+++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"--++++--++++----++-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++----++-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++----++-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++----++-+++++---++-":{"7":"6/35","16":"3/5","19":"6/35","26":"1/35","29":"1/35"},"--++++--++++----++-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"--++++--++++----++-+++++----":{"1":"1/22","15":"1/26","16":"10/11","27":"1/143"},"--++++--++++----++-++++-":{"0":"20/299","8":"800/897","23":"37/897"},"--++++--++++----++-+++-":{"8":"1/2","22":"1/2"},"--++++--++++----++-++-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"--++++--++++----++-+-":{"8":"1/2","20":"1/2"},"--++++--++++----++--+++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"--++++--++++----++--++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"--++++--++++----++--++++--+":{"8":"9/20","14":"1/60","15":"1/30","19":"3/20","26":"7/20"},"--++++--++++----++--++++---++++":{"8":"1/18","15":"1/20","16":"107/120","30":"1/360"},"--++++--++++----++--++++---+++-+":{"8":"7/60","15":"1/20","16":"4/5","31":"1/30"},"--++++--++++----++--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++----++--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++--++++----++--++++---+++--++++---":{"8":"1/2","15":"1/15","16":"1/20","26":"1/3","38":"1/20"},"--++++--++++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++----++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++----++--++++---+++---":{"1":"1/8","16":"7/16","19":"1/8","28":"1/16","32":"1/4"},"--++++--++++----++--++++---++-":{"0":"1/63","15":"2/63","16":"59/63","29":"1/63"},"--++++--++++----++--++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"--++++--++++----++--++++----":{"1":"1/22","15":"1/26","16":"10/11","27":"1/143"},"--++++--++++----++--+++-":{"0":"20/299","8":"800/897","23":"37/897"},"--++++--++++----++--++-":{"8":"1/2","22":"1/2"},"--++++--++++----++--+-":{"0":"37/854","6":"10/427","8":"380/427","21":"37/854"},"--++++--++++----++---":{"8":"1/2","20":"1/2"},"--++++--++++----+-":{"16":"20/21","17":"1/21"},"--++++--++++-----++++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"--++++--++++-----+++++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"--++++--++++-----+++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"--++++--++++-----+++++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-----+++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++--++++-----+++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++--++++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-----+++++++--+++-":{"8":"13/28","15":"1/28","26":"143/294","29":"2/147"},"--++++--++++-----+++++++--++-":{"8":"13/36","15":"1/36","26":"7/18","28":"2/9"},"--++++--++++-----+++++++--+-":{"8":"9/32","16":"27/64","26":"37/128","27":"1/128"},"--++++--++++-----+++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"--++++--++++-----+++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"--++++--++++-----+++++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+++++++---+++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++--++++-----+++++++---+++--++++---":{"15":"5/236","18":"5/236","26":"331/472","28":"203/944","38":"39/944"},"--++++--++++-----+++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++-----+++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"--++++--++++-----+++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++-----+++++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"--++++--++++-----+++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++-----+++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+++++++---+++----":{"7":"1/15","16":"13/15","17":"11/195","33":"2/195"},"--++++--++++-----+++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"--++++--++++-----+++++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"--++++--++++-----+++++++----":{"7":"721/1055","17":"5047/41145","18":"101/1055","27":"808/8229"},"--++++--++++-----++++++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+++++-":{"0":"19/1559","14":"14440/32739","17":"1520/32739","18":"39/3118","22":"1521/3118"},"--++++--++++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"--++++--++++-----+++-":{"1":"37/178","2":"259/534","18":"4/267","20":"26/89"},"--++++--++++-----++-":{"2":"11/26","18":"1/13","19":"1/2"},"--++++--++++-----+-++++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"--++++--++++-----+-+++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"--++++--++++-----+-+++++--+++++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"--++++--++++-----+-+++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-----+-+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+-+++++--++++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++--++++-----+-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+-+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++--++++-----+-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-----+-+++++--+++-":{"8":"13/28","15":"1/28","26":"143/294","29":"2/147"},"--++++--++++-----+-+++++--++-":{"8":"13/36","15":"1/36","26":"7/18","28":"2/9"},"--++++--++++-----+-+++++--+-":{"8":"9/32","16":"27/64","26":"37/128","27":"1/128"},"--++++--++++-----+-+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"--++++--++++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++--++++-----+-+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+-+++++---+++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++--++++-----+-+++++---+++--++++---":{"15":"1/111","16":"17/74","19":"5/37","26":"65/111","38":"3/74"},"--++++--++++-----+-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-----+-+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+-+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++--++++-----+-+++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"--++++--++++-----+-+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++-----+-+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+-+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-----+-+++++---++-":{"16":"39/43","17":"2/43","27":"1/43","29":"1/43"},"--++++--++++-----+-+++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"--++++--++++-----+-+++++----":{"1":"7/40","7":"13/40","17":"7/78","19":"13/40","27":"133/1560"},"--++++--++++-----+-++++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+-+++-":{"0":"1/860","14":"38/903","17":"4/903","21":"39/860","22":"39/43"},"--++++--++++-----+-++-":{"6":"47/38544","16":"4465/4818","17":"235/4818","19":"507/25696","21":"91/25696"},"--++++--++++-----+-+-":{"18":"2/37","19":"1/2","20":"33/74"},"--++++--++++-----+--+++++":{"8":"13/20","15":"1/20","20":"107/390","24":"1/39"},"--++++--++++-----+--++++-+":{"8":"13/20","15":"1/20","22":"2/15","25":"1/6"},"--++++--++++-----+--++++--+":{"8":"9/20","14":"1/60","15":"1/30","19":"3/20","26":"7/20"},"--++++--++++-----+--++++---++++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"--++++--++++-----+--++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-----+--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++--++++-----+--++++---+++--++++---":{"8":"31/161","16":"183/322","26":"30/161","31":"4/161","38":"9/322"},"--++++--++++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-----+--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-----+--++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-----+--++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++--++++-----+--++++---+++---+++---":{"15":"5/246","28":"81/328","32":"341/492","38":"13/328"},"--++++--++++-----+--++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++-----+--++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-----+--++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-----+--++++---++-":{"16":"39/43","17":"2/43","27":"1/43","29":"1/43"},"--++++--++++-----+--++++---+-":{"8":"1/22","27":"1/22","28":"10/11"},"--++++--++++-----+--++++----":{"1":"893/1344","7":"65/672","9":"13/448","17":"235/2184","27":"893/8736"},"--++++--++++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++--++++-----+--++-":{"0":"1/860","14":"38/903","17":"4/903","21":"39/860","22":"39/43"},"--++++--++++-----+--+-":{"1":"13/277","9":"2/277","16":"247/277","17":"13/277","21":"2/277"},"--++++--++++-----+---":{"1":"3/14","8":"1/2","18":"3/259","20":"71/259"},"--++++--++++------+++++++":{"2":"13/21","17":"1/21","24":"1/3"},"--++++--++++------++++++-+":{"4":"23/42","8":"16/63","17":"1/21","25":"19/126"},"--++++--++++------++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"--++++--++++------++++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++------++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++--++++------++++++--++++--++++---":{"2":"5/12","8":"5/12","16":"1/24","17":"1/12","38":"1/24"},"--++++--++++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++------++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++--++++------++++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++------++++++--+++-":{"8":"13/28","15":"1/28","26":"143/294","29":"2/147"},"--++++--++++------++++++--++-":{"8":"13/36","15":"1/36","26":"7/18","28":"2/9"},"--++++--++++------++++++--+-":{"8":"9/38","14":"9/38","26":"1/2","27":"1/38"},"--++++--++++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"--++++--++++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"--++++--++++------++++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++---+++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++--++++------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"--++++--++++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"--++++--++++------++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"--++++--++++------++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++------++++++---+++----":{"27":"1/2","33":"1/2"},"--++++--++++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"--++++--++++------++++++---+-":{"11":"1/423","15":"1/423","27":"7/141","28":"400/423"},"--++++--++++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"--++++--++++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"--++++--++++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"--++++--++++------++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"--++++--++++------++++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++------++++++----++---+-":{"28":"1/2","34":"1/2"},"--++++--++++------++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"--++++--++++------++++++----++----+-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++------++++++----++-----":{"28":"1/2","34":"1/2"},"--++++--++++------++++++----+-":{"28":"20/21","29":"1/21"},"--++++--++++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"--++++--++++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"--++++--++++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"--++++--++++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++------++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"--++++--++++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"--++++--++++------++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"--++++--++++------++++++-----+------":{"29":"1/2","35":"1/2"},"--++++--++++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"--++++--++++------++++++-------+":{"18":"13/280","29":"1/21","31":"761/840"},"--++++--++++------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"--++++--++++------++++++---------+":{"18":"39/118","27":"10/59","29":"10/59","33":"39/118"},"--++++--++++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"--++++--++++------++++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++--++++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"--++++--++++------++++++------------+":{"36":"1"},"--++++--++++------++++++-------------+":{"35":"19/39","37":"20/39"},"--++++--++++------++++++---------------":{"35":"21/41","38":"20/41"},"--++++--++++------+++++-":{"10":"20/21","23":"1/21"},"--++++--++++------++++-":{"20":"1/2","22":"1/2"},"--++++--++++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"--++++--++++------++-":{"8":"1/2","20":"1/2"},"--++++--++++------+-":{"7":"99/518","8":"33/74","18":"2/37","19":"80/259"},"--++++--++++-------++++++":{"18":"1/2","24":"1/2"},"--++++--++++-------+++++-+":{"8":"49/88","14":"23/88","17":"1/44","25":"7/44"},"--++++--++++-------+++++--+++++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"--++++--++++-------+++++--++++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++-------+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++--++++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"--++++--++++-------+++++--++++--++++---":{"8":"79/151","16":"61/151","17":"5/151","18":"2/151","38":"4/151"},"--++++--++++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++--++++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-------+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++--++++-------+++++--++++---":{"26":"1/2","32":"1/2"},"--++++--++++-------+++++--+++-":{"8":"13/28","15":"1/28","26":"143/294","29":"2/147"},"--++++--++++-------+++++--++-":{"8":"13/36","15":"1/36","26":"7/18","28":"2/9"},"--++++--++++-------+++++--+-":{"8":"9/38","14":"9/38","26":"1/2","27":"1/38"},"--++++--++++-------+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"--++++--++++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++--++++-------+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++---+++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"--++++--++++-------+++++---+++--++++---":{"17":"5/206","19":"65/412","26":"74/103","28":"43/824","38":"39/824"},"--++++--++++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++--++++-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"--++++--++++-------+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-------+++++---++-":{"8":"39/898","16":"117/1796","18":"1/449","28":"1523/1796","29":"37/898"},"--++++--++++-------+++++---+-":{"11":"39/16117","15":"39/16117","18":"19/16117","27":"800/16117","28":"15220/16117"},"--++++--++++-------+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"--++++--++++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++--++++-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"--++++--++++-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++--++++-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"--++++--++++-------+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"--++++--++++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++-------+++++----+-":{"28":"20/21","29":"1/21"},"--++++--++++-------+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"--++++--++++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"--++++--++++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++--++++-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++--++++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"--++++--++++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"--++++--++++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"--++++--++++-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++--++++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--++++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"--++++--++++-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++--++++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--++++-------+++++-----+------":{"29":"1/2","35":"1/2"},"--++++--++++-------+++++------+":{"1":"1903/7082","2":"13321/21246","19":"760/10623","29":"78/3541","30":"38/3541"},"--++++--++++-------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"--++++--++++-------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"--++++--++++-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"--++++--++++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"--++++--++++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"--++++--++++-------+++++---------+-":{"19":"1/15","29":"7/585","33":"32/585","34":"13/15"},"--++++--++++-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"--++++--++++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--++++-------+++++----------+-":{"34":"20/21","35":"1/21"},"--++++--++++-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"--++++--++++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--++++-------+++++------------+":{"36":"1"},"--++++--++++-------+++++-------------+":{"35":"19/39","37":"20/39"},"--++++--++++-------+++++---------------":{"35":"21/41","38":"20/41"},"--++++--++++-------++++-":{"10":"20/21","23":"1/21"},"--++++--++++-------+++-":{"20":"1/2","22":"1/2"},"--++++--++++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"--++++--++++-------+-":{"8":"1/2","20":"1/2"},"--++++--++++--------+++++":{"19":"1/2","24":"1/2"},"--++++--++++--------++++-+":{"8":"3/8","14":"3/8","19":"1/8","25":"1/8"},"--++++--++++--------++++--+":{"8":"63/148","14":"11/148","17":"1/37","19":"21/148","26":"49/148"},"--++++--++++--------++++---++++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"--++++--++++--------++++---+++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"--++++--++++--------++++---+++--++++---":{"8":"333/1025","17":"61/1025","26":"92/205","31":"102/1025","38":"69/1025"},"--++++--++++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++--++++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--++++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++--++++--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"--++++--++++--------++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++--++++--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++--------++++---++-":{"8":"2/7","16":"3/7","19":"2/21","27":"85/819","29":"71/819"},"--++++--++++--------++++---+-":{"1":"9/142","8":"21/142","19":"7/142","27":"5/142","28":"50/71"},"--++++--++++--------++++----+++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"--++++--++++--------++++----++-+":{"8":"1/6","10":"1/4","16":"1/2","31":"1/12"},"--++++--++++--------++++----++--+":{"1":"13/74","8":"33/74","16":"2/37","27":"1/37","32":"11/37"},"--++++--++++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++--++++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"--++++--++++--------++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++--++++--------++++----++---+-":{"28":"1/2","34":"1/2"},"--++++--++++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--++++--------++++----+-":{"28":"20/21","29":"1/21"},"--++++--++++--------++++-----++":{"8":"1/39","10":"6/13","16":"1/2","30":"1/78"},"--++++--++++--------++++-----+-+":{"8":"1/6","16":"1/4","22":"1/4","28":"1/4","31":"1/12"},"--++++--++++--------++++-----+--+":{"0":"1/165","1":"31/330","8":"3/10","28":"2/5","32":"1/5"},"--++++--++++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++--++++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++--++++--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++--++++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"--++++--++++--------++++-----+----":{"9":"13/474","17":"13/474","19":"341/474","29":"2387/18486","33":"893/9243"},"--++++--++++--------++++------+":{"1":"533/1246","2":"585/1246","9":"76/1869","29":"26/623","30":"38/1869"},"--++++--++++--------++++-------+":{"1":"1/2","9":"7/78","29":"1/13","31":"1/3"},"--++++--++++--------++++--------+":{"1":"5/38","8":"1/2","17":"11/741","29":"5/247","32":"1/3"},"--++++--++++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++--++++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++--++++--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++--++++--------++++---------+-":{"0":"39/16138","11":"20/8069","27":"39/16138","33":"400/8069","34":"7610/8069"},"--++++--++++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++--++++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--++++--------++++----------+-":{"34":"20/21","35":"1/21"},"--++++--++++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--++++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++--++++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--++++--------++++------------+":{"36":"1"},"--++++--++++--------++++-------------+":{"35":"19/39","37":"20/39"},"--++++--++++--------++++---------------":{"35":"21/41","38":"20/41"},"--++++--++++--------+++-":{"10":"20/21","23":"1/21"},"--++++--++++--------++-":{"20":"1/2","22":"1/2"},"--++++--++++--------+-":{"8":"1/20","10":"9/10","21":"1/20"},"--++++--++++---------":{"8":"1/2","20":"1/2"},"--++++--+++-":{"10":"20/21","11":"1/21"},"--++++--++-":{"2":"1/4","8":"1/4","10":"1/2"},"--++++--+-":{"8":"19/20","9":"1/20"},"--++++---++++":{"8":"39/41","12":"2/41"},"--++++---+++-+":{"7":"1/2","13":"1/2"},"--++++---+++--+":{"8":"1/2","14":"1/2"},"--++++---+++---++++++++++++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++++++++++++++++++++-+":{"15":"10/249","24":"13/332","32":"839/996","37":"13/166"},"--++++---+++---+++++++++++++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---++++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---++++++++++++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++++++++++++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++---+++---++++++++++++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++++++++++++++-":{"2":"10/21","8":"10/21","24":"1/42","30":"1/42"},"--++++---+++---++++++++++++++-":{"8":"761/1942","10":"2283/3884","18":"761/151476","24":"190/37869","29":"10/971"},"--++++---+++---+++++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"--++++---+++---++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"--++++---+++---+++++++++++-":{"14":"37/114","16":"37/76","24":"1/76","26":"10/57"},"--++++---+++---++++++++++-":{"8":"33/106","16":"99/212","24":"7/212","25":"10/53"},"--++++---+++---+++++++++-++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++++++++-+++++++++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++---+++---+++++++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---+++++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++++++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++---+++---+++++++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++++++++-+++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++++++++-+++++-+++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++---+++---+++++++++-+++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"--++++---+++---+++++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"--++++---+++---+++++++++-++++-":{"8":"1313/3466","10":"3939/6932","18":"101/20796","25":"190/5199","29":"20/1733"},"--++++---+++---+++++++++-+++-":{"8":"39/83","15":"2/83","18":"2/83","28":"40/83"},"--++++---+++---+++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"--++++---+++---+++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"--++++---+++---+++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"--++++---+++---+++++++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++++++++--++++-+++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++---+++---+++++++++--++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"--++++---+++---+++++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++++++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++++++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++++++++--++++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"--++++---+++---+++++++++--++++--++++--+":{"8":"31/99","16":"1393/2178","18":"8/1089","28":"25/1089","38":"37/2178"},"--++++---+++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++---+++---+++++++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++---+++++++++--+++-":{"8":"10/21","10":"41/84","15":"19/1638","18":"1/84","29":"10/819"},"--++++---+++---+++++++++--++-":{"8":"39/83","15":"2/83","18":"2/83","28":"40/83"},"--++++---+++---+++++++++--+-":{"8":"39/818","16":"370/409","18":"1/409","27":"37/818"},"--++++---+++---+++++++++---":{"8":"39/152","14":"31/456","16":"37/76","18":"1/76","26":"10/57"},"--++++---+++---++++++++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++---+++---+++++++-":{"8":"19/58","10":"57/116","18":"1/116","22":"5/29"},"--++++---+++---++++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"--++++---+++---+++++-":{"18":"2/41","20":"39/41"},"--++++---+++---++++-":{"8":"33/106","16":"99/212","18":"7/212","19":"10/53"},"--++++---+++---+++-++++++":{"18":"1/2","24":"1/2"},"--++++---+++---+++-+++++-++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++-+++++-+++++++++++-+":{"15":"10/249","25":"130/581","32":"2293/3486","37":"13/166"},"--++++---+++---+++-+++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---+++-+++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++-+++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++---+++---+++-+++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++-+++++-+++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++-+++++-+++++-+++++-+":{"15":"10/249","25":"130/581","32":"2293/3486","37":"13/166"},"--++++---+++---+++-+++++-+++++-+++++--+":{"9":"10/249","25":"279/2905","28":"371/830","31":"590/1743","38":"13/166"},"--++++---+++---+++-+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++-+++++-+++++--":{"14":"3/29","16":"9/58","18":"7/116","25":"10/29","31":"39/116"},"--++++---+++---+++-+++++-++++-":{"8":"202/551","10":"303/551","25":"39/551","29":"7/551"},"--++++---+++---+++-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"--++++---+++---+++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"--++++---+++---+++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"--++++---+++---+++-+++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++-+++++--++++++++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++---+++---+++-+++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---+++-+++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++-+++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++---+++---+++-+++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++-+++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++-+++++--++++-+++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++---+++---+++-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"--++++---+++---+++-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++-+++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++-+++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++-+++++--++++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++---+++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++---+++---+++-+++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++---+++-+++++--+++-":{"8":"107/228","10":"47/114","15":"7/468","19":"5/57","29":"35/2223"},"--++++---+++---+++-+++++--++-":{"8":"120/307","15":"7/307","19":"40/307","28":"140/307"},"--++++---+++---+++-+++++--+-":{"8":"3/46","16":"20/23","19":"1/46","27":"1/23"},"--++++---+++---+++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"--++++---+++---+++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++---+++---+++-+++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++-+++++---+++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"--++++---+++---+++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++---+++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++---+++-+++++---+++---":{"8":"2/7","16":"3/7","19":"1/14","26":"1/6","32":"1/21"},"--++++---+++---+++-+++++---++-":{"8":"63/136","15":"63/1768","19":"21/136","26":"47/136","29":"1/884"},"--++++---+++---+++-+++++---+-":{"8":"120/307","15":"7/307","19":"40/307","28":"140/307"},"--++++---+++---+++-+++++----":{"8":"3/46","16":"20/23","19":"1/46","27":"1/23"},"--++++---+++---+++-++++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++---+++---+++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"--++++---+++---+++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"--++++---+++---+++-+-":{"19":"1/4","20":"3/4"},"--++++---+++---+++--+++++":{"8":"33/106","16":"99/212","19":"10/53","24":"7/212"},"--++++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"--++++---+++---+++--++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++--++++--++++++++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"--++++---+++---+++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---+++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++---+++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++--++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++--++++--++++-+++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"--++++---+++---+++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"--++++---+++---+++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++--++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++--++++--++++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"--++++---+++---+++--++++--++++--++++--+":{"15":"1/111","16":"17/74","19":"5/37","26":"65/111","38":"3/74"},"--++++---+++---+++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++---+++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++--++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++---+++---+++--++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++---+++--++++--+++-":{"8":"2/7","10":"3/7","26":"13/49","29":"1/49"},"--++++---+++---+++--++++--++-":{"8":"26/93","15":"2/95","20":"26/93","28":"34/81"},"--++++---+++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"--++++---+++---+++--++++---++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++--++++---+++++++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"--++++---+++---+++--++++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---+++--++++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++--++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++---+++---+++--++++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++--++++---+++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++--++++---+++-+++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"--++++---+++---+++--++++---+++-+++++--+":{"1":"19/66","15":"7/66","28":"13/66","31":"10/33","38":"7/66"},"--++++---+++---+++--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++--++++---+++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++--++++---+++--++++-+":{"0":"260/13431","15":"1580/40293","31":"11237/26862","32":"39113/80586","37":"169/4477"},"--++++---+++---+++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++---+++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---+++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++---+++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"--++++---+++---+++--++++---++-":{"8":"7/16","15":"7/208","20":"7/16","26":"1/16","29":"3/104"},"--++++---+++---+++--++++---+-":{"8":"26/93","15":"2/95","20":"26/93","28":"34/81"},"--++++---+++---+++--++++----":{"1":"1/22","16":"10/11","27":"1/22"},"--++++---+++---+++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++---+++---+++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"--++++---+++---+++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"--++++---+++---+++---++++":{"20":"39/41","24":"2/41"},"--++++---+++---+++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++---+++---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++---+++---+++---++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++---+++---+++++++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"--++++---+++---+++---+++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++---+++---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++---+++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++---+++---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++---+++---+++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++---+++---+++---+++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"--++++---+++---+++---+++---+++-+++++-+":{"15":"10/249","22":"65/83","32":"49/498","37":"13/166"},"--++++---+++---+++---+++---+++-+++++--+":{"1":"19/66","15":"7/66","28":"13/66","31":"10/33","38":"7/66"},"--++++---+++---+++---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---+++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---+++---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++---+++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++---+++---+++---+++--":{"1":"1/7","16":"1/2","20":"1/4","26":"1/28","31":"1/14"},"--++++---+++---+++---+++---++-":{"10":"2/23","16":"19/23","20":"1/23","29":"1/23"},"--++++---+++---+++---+++---+-":{"0":"3/98","8":"79/1176","15":"43/1176","22":"79/588","28":"215/294"},"--++++---+++---+++---+++----":{"1":"1/22","16":"10/11","27":"1/22"},"--++++---+++---+++---++-":{"0":"7/166","10":"70/83","20":"13/166","23":"3/83"},"--++++---+++---+++---+-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"--++++---+++---+++----":{"0":"1/22","16":"10/11","21":"1/22"},"--++++---+++---++-":{"8":"1/23","10":"2/23","16":"19/23","17":"1/23"},"--++++---+++---+-":{"8":"1/20","15":"1/20","16":"9/10"},"--++++---+++----+++++++++":{"2":"1/18","15":"1/20","16":"107/120","24":"1/360"},"--++++---+++----++++++++-+":{"2":"7/60","15":"1/20","16":"4/5","25":"1/30"},"--++++---+++----++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"--++++---+++----++++++++--++++-+":{"2":"273/904","15":"21/904","18":"7/113","25":"121/452","31":"39/113"},"--++++---+++----++++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++---+++----++++++++--++++--++++--+":{"8":"79/346","15":"5/346","16":"128/173","18":"1/173","38":"2/173"},"--++++---+++----++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++---+++----++++++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++----++++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++----++++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"--++++---+++----++++++++--+-":{"8":"39/818","15":"1363/31902","16":"370/409","18":"1/409","27":"40/15951"},"--++++---+++----++++++++---":{"8":"39/152","14":"31/456","16":"37/76","18":"1/76","26":"10/57"},"--++++---+++----+++++++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++---+++----++++++-":{"8":"19/58","10":"57/116","18":"1/116","22":"5/29"},"--++++---+++----+++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"--++++---+++----++++-":{"18":"2/41","20":"39/41"},"--++++---+++----+++-":{"8":"33/106","16":"99/212","18":"7/212","19":"10/53"},"--++++---+++----++-++++++":{"2":"1/18","15":"1/20","16":"107/120","24":"1/360"},"--++++---+++----++-+++++-+":{"2":"7/60","15":"1/20","16":"4/5","25":"1/30"},"--++++---+++----++-+++++--+++++":{"2":"7/48","15":"1/20","16":"121/160","19":"1/24","30":"1/160"},"--++++---+++----++-+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++-+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"--++++---+++----++-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"--++++---+++----++-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++----++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++-+++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++----++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++-+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++-+++++--++++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++---+++----++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++---+++----++-+++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++----++-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"--++++---+++----++-+++++--+-":{"15":"3/65","16":"9/10","26":"1/20","27":"1/260"},"--++++---+++----++-+++++---++++":{"16":"71/188","19":"5/47","26":"1/2","30":"3/188"},"--++++---+++----++-+++++---+++-+":{"14":"10/69","16":"5/23","19":"7/46","26":"49/138","31":"3/23"},"--++++---+++----++-+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++-+++++---+++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++---+++----++-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++----++-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++----++-+++++---+++---":{"8":"2/7","16":"3/7","19":"1/14","26":"1/6","32":"1/21"},"--++++---+++----++-+++++---++-":{"8":"126/443","16":"189/443","19":"42/443","26":"85/443","29":"1/443"},"--++++---+++----++-+++++---+-":{"8":"3/11","16":"7/22","19":"1/11","28":"7/22"},"--++++---+++----++-+++++----":{"8":"3/46","15":"71/1794","16":"20/23","19":"1/46","27":"7/1794"},"--++++---+++----++-++++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++---+++----++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"--++++---+++----++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"--++++---+++----++-+-":{"19":"1/4","20":"3/4"},"--++++---+++----++--+++++":{"15":"33/700","16":"1287/1400","19":"1/35","24":"1/200"},"--++++---+++----++--++++-+":{"2":"7/60","15":"1/20","16":"4/5","25":"1/30"},"--++++---+++----++--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++--++++--++++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++----++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++----++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++----++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++---+++----++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++----++--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++--++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++----++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"--++++---+++----++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++----++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"--++++---+++----++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++--++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++--++++--++++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++---+++----++--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++----++--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++--++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--++++---+++----++--++++--++++---":{"8":"1/4","14":"1/12","16":"1/2","32":"1/6"},"--++++---+++----++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++----++--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++---+++----++--++++--+-":{"15":"3/65","16":"9/10","26":"1/20","27":"1/260"},"--++++---+++----++--++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++--++++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++----++--++++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++----++--++++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++----++--++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++---+++----++--++++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++----++--++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++--++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++----++--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++----++--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++----++--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++---+++----++--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++----++--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++----++--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++----++--++++---+++---":{"8":"1/4","16":"3/8","26":"1/12","28":"1/8","32":"1/6"},"--++++---+++----++--++++---++-":{"8":"14/51","16":"7/17","20":"14/51","26":"1/51","29":"1/51"},"--++++---+++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"--++++---+++----++--++++----":{"1":"1/22","15":"1/26","16":"10/11","27":"1/143"},"--++++---+++----++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++---+++----++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"--++++---+++----++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"--++++---+++----++---++++":{"20":"39/41","24":"2/41"},"--++++---+++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++----++---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++----++---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++---+++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++----++---+++---+++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"--++++---+++----++---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++---+++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---+++----++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++---+++----++---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++---+++----++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++---+++----++---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++----++---+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++----++---+++---+++-+++++--+":{"1":"9/67","16":"93/134","20":"8/67","31":"2/67","38":"3/134"},"--++++---+++----++---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++----++---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++----++---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++----++---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++----++---+++---+++--":{"1":"1/10","15":"1/70","16":"22/35","20":"1/5","31":"2/35"},"--++++---+++----++---+++---++-":{"1":"14/79","10":"30/79","16":"19/79","20":"15/79","29":"1/79"},"--++++---+++----++---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"--++++---+++----++---+++----":{"1":"1/22","15":"1/26","16":"10/11","27":"1/143"},"--++++---+++----++---++-":{"0":"7/166","10":"70/83","20":"13/166","23":"3/83"},"--++++---+++----++---+-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"--++++---+++----++----":{"0":"1/22","16":"10/11","21":"1/22"},"--++++---+++----+-":{"16":"20/21","17":"1/21"},"--++++---+++-----++++++++":{"2":"79/780","10":"107/130","15":"1/20","24":"1/39"},"--++++---+++-----+++++++-+":{"2":"23/60","10":"2/5","15":"1/20","25":"1/6"},"--++++---+++-----+++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"--++++---+++-----+++++++--++++-+":{"2":"5/27","10":"2/9","16":"1/2","18":"1/108","31":"1/12"},"--++++---+++-----+++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++---+++-----+++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++---+++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-----+++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"--++++---+++-----+++++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"--++++---+++-----+++++++---":{"8":"3/17","16":"11/17","17":"31/663","18":"2/221","26":"80/663"},"--++++---+++-----++++++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+++++-":{"0":"19/1559","14":"14440/32739","17":"1520/32739","18":"39/3118","22":"1521/3118"},"--++++---+++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"--++++---+++-----+++-":{"1":"37/178","2":"259/534","18":"4/267","20":"26/89"},"--++++---+++-----++-":{"2":"11/26","18":"1/13","19":"1/2"},"--++++---+++-----+-++++++":{"2":"130/2447","10":"4173/4894","15":"117/2447","18":"107/4894","24":"60/2447"},"--++++---+++-----+-+++++-+":{"2":"65/184","10":"39/92","15":"9/184","18":"1/92","25":"15/92"},"--++++---+++-----+-+++++--+++++":{"2":"7/117","10":"16/39","16":"1/2","19":"2/117","30":"1/78"},"--++++---+++-----+-+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+-+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"--++++---+++-----+-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"--++++---+++-----+-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+-+++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"--++++---+++-----+-+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++---+++-----+-+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+-+++++--++++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++---+++-----+-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+-+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++---+++-----+-+++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-----+-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"--++++---+++-----+-+++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"--++++---+++-----+-+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"--++++---+++-----+-+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++---+++-----+-+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+-+++++---+++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"--++++---+++-----+-+++++---+++--++++---":{"15":"1/111","16":"17/74","19":"5/37","26":"65/111","38":"3/74"},"--++++---+++-----+-+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++-----+-+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+-+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-----+-+++++---+++---":{"8":"1/7","16":"5/7","17":"1/21","32":"2/21"},"--++++---+++-----+-+++++---++-":{"8":"819/1660","17":"63/1660","19":"273/1660","26":"247/830","29":"11/1660"},"--++++---+++-----+-+++++---+-":{"8":"3/151","19":"1/151","27":"7/151","28":"140/151"},"--++++---+++-----+-+++++----":{"1":"7/40","7":"13/40","17":"7/78","19":"13/40","27":"133/1560"},"--++++---+++-----+-++++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+-+++-":{"0":"1/860","14":"38/903","17":"4/903","21":"39/860","22":"39/43"},"--++++---+++-----+-++-":{"6":"47/38544","16":"4465/4818","17":"235/4818","19":"507/25696","21":"91/25696"},"--++++---+++-----+-+-":{"18":"2/37","19":"1/2","20":"33/74"},"--++++---+++-----+--+++++":{"10":"1521/1718","15":"39/859","19":"79/1718","24":"20/859"},"--++++---+++-----+--++++-+":{"2":"7/76","10":"12/19","15":"3/76","19":"2/19","25":"5/38"},"--++++---+++-----+--++++--+++++":{"9":"1/21","16":"13/14","30":"1/42"},"--++++---+++-----+--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+--++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++-----+--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"--++++---+++-----+--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+--++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"--++++---+++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++---+++-----+--++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+--++++--++++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++---+++-----+--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++---+++-----+--++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-----+--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++---+++-----+--++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"--++++---+++-----+--++++---++++":{"9":"1/21","16":"13/14","30":"1/42"},"--++++---+++-----+--++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+--++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++-----+--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++-----+--++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+--++++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++---+++-----+--++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++-----+--++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+--++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-----+--++++---+++---":{"8":"39/133","17":"3/133","19":"10/133","28":"5/19","32":"46/133"},"--++++---+++-----+--++++---++-":{"8":"13/28","17":"1/28","20":"13/28","29":"1/28"},"--++++---+++-----+--++++---+-":{"1":"3/127","8":"32/127","17":"3/127","20":"32/127","28":"57/127"},"--++++---+++-----+--++++----":{"1":"893/1344","7":"65/672","9":"13/448","17":"235/2184","27":"893/8736"},"--++++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+--++-":{"0":"1/860","14":"38/903","17":"4/903","21":"39/860","22":"39/43"},"--++++---+++-----+--+-":{"1":"13/277","9":"2/277","16":"247/277","17":"13/277","21":"2/277"},"--++++---+++-----+---++++":{"20":"39/41","24":"2/41"},"--++++---+++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++---+++-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++---+++-----+---+++---++++":{"9":"1/21","16":"13/14","30":"1/42"},"--++++---+++-----+---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+---+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++-----+---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++-----+---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++-----+---+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-----+---+++---+++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"--++++---+++-----+---+++---+++--++++---":{"16":"5/11","20":"31/132","26":"3/44","31":"13/66","38":"1/22"},"--++++---+++-----+---+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++-----+---+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-----+---+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-----+---+++---+++---":{"8":"39/133","17":"3/133","19":"10/133","28":"5/19","32":"46/133"},"--++++---+++-----+---+++---++-":{"16":"39/43","17":"2/43","27":"1/43","29":"1/43"},"--++++---+++-----+---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"--++++---+++-----+---+++----":{"1":"893/1344","7":"65/672","9":"13/448","17":"235/2184","27":"893/8736"},"--++++---+++-----+---++-":{"17":"1/2","23":"1/2"},"--++++---+++-----+---+-":{"1":"39/140","9":"1/20","20":"23/70","22":"12/35"},"--++++---+++-----+----":{"1":"13/277","9":"2/277","16":"247/277","17":"13/277","21":"2/277"},"--++++---+++------+++++++":{"2":"13/21","17":"1/21","24":"1/3"},"--++++---+++------++++++-+":{"2":"351/682","8":"299/682","17":"2/341","18":"23/1023","25":"19/1023"},"--++++---+++------++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"--++++---+++------++++++--++++-+":{"2":"5/27","10":"2/9","16":"1/2","18":"1/108","31":"1/12"},"--++++---+++------++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++---+++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++------++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++---+++------++++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++------++++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"--++++---+++------++++++--+-":{"2":"9/38","14":"9/38","26":"1/2","27":"1/38"},"--++++---+++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"--++++---+++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"--++++---+++------++++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++---+++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"--++++---+++------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"--++++---+++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"--++++---+++------++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++---+++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"--++++---+++------++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++------++++++---+++----":{"2":"39/82","8":"39/82","27":"1/41","33":"1/41"},"--++++---+++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"--++++---+++------++++++---+-":{"11":"1/423","15":"1/423","27":"7/141","28":"400/423"},"--++++---+++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"--++++---+++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"--++++---+++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"--++++---+++------++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++---+++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"--++++---+++------++++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++------++++++----++---+-":{"28":"1/2","34":"1/2"},"--++++---+++------++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++---+++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"--++++---+++------++++++----++----+-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++------++++++----++-----":{"28":"1/2","34":"1/2"},"--++++---+++------++++++----+-":{"28":"20/21","29":"1/21"},"--++++---+++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"--++++---+++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"--++++---+++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"--++++---+++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++------++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++---+++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"--++++---+++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"--++++---+++------++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++---+++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"--++++---+++------++++++-----+------":{"29":"1/2","35":"1/2"},"--++++---+++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"--++++---+++------++++++-------+":{"18":"13/280","29":"1/21","31":"761/840"},"--++++---+++------++++++--------+":{"3":"127/2836","8":"1651/2836","18":"37/709","29":"65/2127","32":"1235/4254"},"--++++---+++------++++++---------+":{"18":"39/118","27":"10/59","29":"10/59","33":"39/118"},"--++++---+++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"--++++---+++------++++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"--++++---+++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"--++++---+++------++++++------------+":{"36":"1"},"--++++---+++------++++++-------------+":{"35":"19/39","37":"20/39"},"--++++---+++------++++++---------------":{"35":"21/41","38":"20/41"},"--++++---+++------+++++-":{"8":"761/1942","10":"2283/3884","18":"39/3884","23":"10/971"},"--++++---+++------++++-":{"20":"1/2","22":"1/2"},"--++++---+++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"--++++---+++------++-":{"8":"37/123","18":"2/41","20":"80/123"},"--++++---+++------+-":{"8":"33/106","10":"99/212","18":"7/212","19":"10/53"},"--++++---+++-------++++++":{"18":"1/2","24":"1/2"},"--++++---+++-------+++++-+":{"2":"169/779","10":"897/1558","17":"36/779","18":"23/1558","25":"6/41"},"--++++---+++-------+++++--+++++":{"2":"7/117","10":"16/39","16":"1/2","19":"2/117","30":"1/78"},"--++++---+++-------+++++--++++-+":{"2":"49/93","16":"5/31","17":"1/31","19":"14/93","31":"4/31"},"--++++---+++-------+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++--++++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"--++++---+++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-------+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++---+++-------+++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++-------+++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"--++++---+++-------+++++--+-":{"2":"9/38","14":"9/38","26":"1/2","27":"1/38"},"--++++---+++-------+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"--++++---+++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++---+++-------+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++---+++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"--++++---+++-------+++++---+++--++++---":{"17":"5/206","19":"65/412","26":"74/103","28":"43/824","38":"39/824"},"--++++---+++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++---+++-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"--++++---+++-------+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-------+++++---++-":{"8":"6/19","10":"9/19","19":"1/38","27":"7/78","29":"70/741"},"--++++---+++-------+++++---+-":{"11":"39/16117","15":"39/16117","18":"19/16117","27":"800/16117","28":"15220/16117"},"--++++---+++-------+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"--++++---+++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"--++++---+++-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"--++++---+++-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++---+++-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"--++++---+++-------+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"--++++---+++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++-------+++++----+-":{"28":"20/21","29":"1/21"},"--++++---+++-------+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"--++++---+++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"--++++---+++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"--++++---+++-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++---+++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"--++++---+++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"--++++---+++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"--++++---+++-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++---+++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"--++++---+++-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++---+++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++-------+++++-----+------":{"29":"1/2","35":"1/2"},"--++++---+++-------+++++------+":{"1":"1903/7082","2":"13321/21246","19":"760/10623","29":"78/3541","30":"38/3541"},"--++++---+++-------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"--++++---+++-------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"--++++---+++-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"--++++---+++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"--++++---+++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"--++++---+++-------+++++---------+-":{"2":"7/58","8":"7/58","19":"1/29","33":"1/29","34":"20/29"},"--++++---+++-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"--++++---+++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++-------+++++----------+-":{"8":"13/134","9":"1/134","34":"57/67","35":"3/67"},"--++++---+++-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"--++++---+++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++-------+++++------------+":{"36":"1"},"--++++---+++-------+++++-------------+":{"35":"19/39","37":"20/39"},"--++++---+++-------+++++---------------":{"35":"21/41","38":"20/41"},"--++++---+++-------++++-":{"8":"202/551","10":"303/551","19":"39/551","23":"7/551"},"--++++---+++-------+++-":{"20":"1/2","22":"1/2"},"--++++---+++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"--++++---+++-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"--++++---+++--------+++++":{"19":"1/2","24":"1/2"},"--++++---+++--------++++-+":{"10":"117/158","17":"3/79","18":"7/1738","19":"169/1738","25":"19/158"},"--++++---+++--------++++--+++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"--++++---+++--------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++--------++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"--++++---+++--------++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++--------++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"--++++---+++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++---+++--------++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++--++++--++++-+":{"3":"20/1327","26":"1180/3981","31":"829/2654","32":"2761/7962","37":"39/1327"},"--++++---+++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"--++++---+++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"--++++---+++--------++++--++++---":{"26":"1/2","32":"1/2"},"--++++---+++--------++++--+++-":{"26":"20/21","29":"1/21"},"--++++---+++--------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++---+++--------++++--+-":{"2":"9/38","14":"9/38","26":"1/2","27":"1/38"},"--++++---+++--------++++---++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"--++++---+++--------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++--------++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++--------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"--++++---+++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--++++---+++--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"--++++---+++--------++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"--++++---+++--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++--------++++---++-":{"8":"4/71","10":"6/71","20":"1/71","28":"57/71","29":"3/71"},"--++++---+++--------++++---+-":{"19":"1/46","20":"3/46","27":"1/23","28":"20/23"},"--++++---+++--------++++----+++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"--++++---+++--------++++----++-+":{"10":"4/13","16":"4/13","20":"1/4","27":"1/52","31":"3/26"},"--++++---+++--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++----++--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"--++++---+++--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++---+++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++---+++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"--++++---+++--------++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"--++++---+++--------++++----++---+-":{"28":"1/2","34":"1/2"},"--++++---+++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++--------++++----+-":{"28":"20/21","29":"1/21"},"--++++---+++--------++++-----++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"--++++---+++--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++---+++--------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++-----+--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"--++++---+++--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++---+++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++---+++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++---+++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++---+++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++---+++--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++---+++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"--++++---+++--------++++-----+----":{"9":"13/474","17":"13/474","19":"341/474","29":"2387/18486","33":"893/9243"},"--++++---+++--------++++------+":{"1":"533/1246","2":"585/1246","9":"76/1869","29":"26/623","30":"38/1869"},"--++++---+++--------++++-------+":{"1":"1/2","9":"7/78","29":"1/13","31":"1/3"},"--++++---+++--------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++--------++++-+":{"0":"780/24493","9":"1580/24493","31":"17911/48986","32":"23313/48986","37":"1521/24493"},"--++++---+++--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++---+++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++---+++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++--------++++--------+-":{"32":"19/20","33":"1/20"},"--++++---+++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---+++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++---+++--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++---+++--------++++---------+-":{"0":"39/16138","11":"20/8069","27":"39/16138","33":"400/8069","34":"7610/8069"},"--++++---+++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---+++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++--------++++----------+-":{"8":"13/134","9":"1/134","34":"57/67","35":"3/67"},"--++++---+++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---+++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++--------++++------------+":{"36":"1"},"--++++---+++--------++++-------------+":{"35":"19/39","37":"20/39"},"--++++---+++--------++++---------------":{"35":"21/41","38":"20/41"},"--++++---+++--------+++-":{"8":"2/7","10":"3/7","20":"13/49","23":"1/49"},"--++++---+++--------++-":{"20":"1/2","22":"1/2"},"--++++---+++--------+-":{"10":"9/10","20":"1/20","21":"1/20"},"--++++---+++---------++++":{"19":"1/2","24":"1/2"},"--++++---+++---------+++-+":{"3":"1/39","8":"1/3","20":"31/78","25":"19/78"},"--++++---+++---------+++--+":{"20":"1/2","26":"1/2"},"--++++---+++---------+++---++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"--++++---+++---------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++---+++---------+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++---+++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---+++---------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---+++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---+++---------+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"--++++---+++---------+++---+++--++++---":{"17":"10/239","20":"333/956","26":"187/956","31":"159/478","38":"39/478"},"--++++---+++---------+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++---------+++---++-":{"10":"1/3","16":"1/3","20":"1/6","27":"7/78","29":"1/13"},"--++++---+++---------+++---+-":{"11":"3/1079","15":"3/1079","19":"19/2158","27":"107/2158","28":"1010/1079"},"--++++---+++---------+++----+++":{"1":"13/415","10":"44/83","16":"349/830","27":"2/415","30":"11/830"},"--++++---+++---------+++----++-+":{"1":"13/24","9":"7/72","27":"1/12","31":"5/18"},"--++++---+++---------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++----++--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"--++++---+++---------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++---+++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++---+++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---+++---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---+++---------+++----+-":{"28":"20/21","29":"1/21"},"--++++---+++---------+++-----++":{"1":"13/415","10":"44/83","16":"349/830","27":"2/415","30":"11/830"},"--++++---+++---------+++-----+-+":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"--++++---+++---------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++-----+--++++-+":{"9":"20/737","29":"20/737","31":"619/1474","32":"697/1474","37":"39/737"},"--++++---+++---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++---+++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++---+++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++---+++---------+++-----+---":{"19":"5/56","20":"23/56","29":"1/21","32":"19/42"},"--++++---+++---------+++------+":{"1":"533/1246","2":"585/1246","9":"76/1869","29":"26/623","30":"38/1869"},"--++++---+++---------+++-------+":{"1":"1/2","9":"7/78","29":"1/13","31":"1/3"},"--++++---+++---------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++--------++++-+":{"0":"780/24493","9":"1580/24493","31":"17911/48986","32":"23313/48986","37":"1521/24493"},"--++++---+++---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++---+++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++---+++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---+++---------+++--------+-":{"32":"19/20","33":"1/20"},"--++++---+++---------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---+++---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++---+++---------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++---+++---------+++---------+-":{"0":"39/16138","11":"20/8069","27":"39/16138","33":"400/8069","34":"7610/8069"},"--++++---+++---------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---+++---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++---------+++----------+-":{"8":"13/134","9":"1/134","34":"57/67","35":"3/67"},"--++++---+++---------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---+++---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---+++---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---+++---------+++------------+":{"36":"1"},"--++++---+++---------+++-------------+":{"35":"19/39","37":"20/39"},"--++++---+++---------+++---------------":{"35":"21/41","38":"20/41"},"--++++---+++---------++-":{"10":"21/23","20":"1/23","23":"1/23"},"--++++---+++---------+-":{"10":"1/2","22":"1/2"},"--++++---+++----------":{"1":"1/22","10":"10/11","21":"1/22"},"--++++---++-":{"10":"20/21","11":"1/21"},"--++++---+-":{"8":"1/20","9":"1/20","10":"9/10"},"--++++----+++":{"8":"39/41","12":"2/41"},"--++++----++-+":{"9":"1/20","13":"19/20"},"--++++----++--+":{"9":"1/20","14":"19/20"},"--++++----++---+":{"9":"1/2","15":"1/2"},"--++++----++----+++":{"2":"1/18","9":"1/20","16":"107/120","18":"1/360"},"--++++----++----++-+":{"2":"7/60","9":"1/20","16":"4/5","19":"1/30"},"--++++----++----++--+++++":{"9":"33/700","16":"1287/1400","19":"1/35","24":"1/200"},"--++++----++----++--++++-+":{"2":"7/60","15":"1/20","16":"4/5","25":"1/30"},"--++++----++----++--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++----++--++++--++++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++----++--++++--++++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++----++----++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++----++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"--++++----++----++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"--++++----++----++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++----++----++--++++--++++-":{"9":"1/21","16":"13/14","30":"1/42"},"--++++----++----++--++++--+++-":{"26":"20/21","29":"1/21"},"--++++----++----++--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++----++----++--++++--+-":{"9":"1/200","15":"107/2600","16":"9/10","20":"1/20","27":"1/260"},"--++++----++----++--++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++----++--++++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++----++--++++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++----++----++--++++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++----++----++--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++----++----++--++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++----++----++--++++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++----++----++--++++---+++-":{"9":"1/21","16":"13/14","30":"1/42"},"--++++----++----++--++++---++-":{"9":"14/555","16":"91/185","20":"28/111","26":"127/555","29":"1/555"},"--++++----++----++--++++---+-":{"8":"1/5","16":"3/10","20":"1/5","28":"3/10"},"--++++----++----++--++++----":{"9":"1/200","15":"107/2600","16":"9/10","20":"1/20","27":"1/260"},"--++++----++----++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"--++++----++----++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"--++++----++----++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"--++++----++----++---++++":{"20":"39/41","24":"2/41"},"--++++----++----++---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++----++----++---+++--+":{"20":"1/2","26":"1/2"},"--++++----++----++---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++----++---+++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++----++---+++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++----++----++---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++----++----++---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++----++---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++----++----++---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++----++----++---+++---++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"--++++----++----++---+++---+++-":{"9":"1/21","16":"13/14","30":"1/42"},"--++++----++----++---+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"--++++----++----++---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"--++++----++----++---+++----":{"1":"1/22","15":"1/26","16":"10/11","27":"1/143"},"--++++----++----++---++-":{"0":"1/63","9":"2/63","10":"59/63","23":"1/63"},"--++++----++----++---+-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"--++++----++----++----":{"0":"1/22","16":"10/11","21":"1/22"},"--++++----++----+-":{"9":"1/41","16":"39/41","17":"1/41"},"--++++----++-----++":{"2":"20/39","9":"1/20","14":"2033/5460","17":"107/2730","18":"1/39"},"--++++----++-----+-+":{"2":"35/288","9":"1/96","16":"19/24","17":"1/24","19":"5/144"},"--++++----++-----+--+++++":{"9":"33/700","10":"1287/1400","19":"1/35","24":"1/200"},"--++++----++-----+--++++-+":{"2":"7/76","10":"12/19","15":"3/76","19":"2/19","25":"5/38"},"--++++----++-----+--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++-----+--++++--++++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++-----+--++++--++++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++----++-----+--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++----++-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++--+++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"--++++----++-----+--++++--++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"--++++----++-----+--++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++----++-----+--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++-----+--++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++-----+--++++--++++-+++++--+":{"17":"10/239","26":"577/1673","28":"999/3346","31":"390/1673","38":"39/478"},"--++++----++-----+--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"--++++----++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++----++-----+--++++--++++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"--++++----++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"--++++----++-----+--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++----++-----+--++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"--++++----++-----+--++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++-----+--++++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++-----+--++++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++----++-----+--++++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++----++-----+--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++----++-----+--++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++----++-----+--++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++----++-----+--++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++-----+--++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++-----+--++++---+++-+++++--+":{"9":"83/1039","17":"123/1039","20":"50/1039","28":"705/1039","38":"78/1039"},"--++++----++-----+--++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++----++-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++-----+--++++---+++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"--++++----++-----+--++++---++-":{"9":"7/142","17":"7/142","20":"35/71","26":"57/142","29":"1/142"},"--++++----++-----+--++++---+-":{"8":"104/399","9":"1/399","17":"3/133","20":"2/7","28":"3/7"},"--++++----++-----+--++++----":{"9":"10/59","17":"10/59","20":"65/177","21":"47/354","27":"19/118"},"--++++----++-----+--+++-":{"17":"1/2","23":"1/2"},"--++++----++-----+--++-":{"2":"13/36","9":"1/36","20":"7/18","22":"2/9"},"--++++----++-----+--+-":{"1":"721/961","17":"5047/37479","18":"13/961","21":"3806/37479"},"--++++----++-----+---++++":{"20":"39/41","24":"2/41"},"--++++----++-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++----++-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++----++-----+---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++-----+---+++---+++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++-----+---+++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++----++-----+---+++---++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"--++++----++-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++----++-----+---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++----++-----+---+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++----++-----+---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++-----+---+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++-----+---+++---+++-+++++--+":{"1":"5/99","9":"8/99","17":"13/99","28":"65/99","38":"8/99"},"--++++----++-----+---+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++-----+---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++----++-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++-----+---+++---+++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"--++++----++-----+---+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"--++++----++-----+---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"--++++----++-----+---+++----":{"1":"3/8","9":"1/8","17":"5/26","21":"1/8","27":"19/104"},"--++++----++-----+---++-":{"17":"1/2","23":"1/2"},"--++++----++-----+---+-":{"9":"1/41","10":"39/82","21":"1/41","22":"39/82"},"--++++----++-----+----":{"1":"721/961","17":"5047/37479","18":"13/961","21":"3806/37479"},"--++++----++------+":{"2":"1/18","9":"1/20","10":"107/120","18":"1/360"},"--++++----++-------+":{"2":"7/60","9":"1/20","10":"4/5","19":"1/30"},"--++++----++--------+++++":{"19":"1/2","24":"1/2"},"--++++----++--------++++-+":{"2":"23/60","4":"2/5","9":"1/20","25":"1/6"},"--++++----++--------++++--+++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"--++++----++--------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++--------++++--++++-+++++--+":{"10":"5/11","26":"23/77","28":"1/154","31":"15/77","38":"1/22"},"--++++----++--------++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++----++--------++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"--++++----++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"--++++----++--------++++--++++--":{"2":"3/8","9":"1/24","10":"1/4","26":"1/4","31":"1/12"},"--++++----++--------++++--+++-":{"26":"20/21","29":"1/21"},"--++++----++--------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++----++--------++++--+-":{"2":"9/20","9":"9/260","26":"1/2","27":"1/65"},"--++++----++--------++++---++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"--++++----++--------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++--------++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++--------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++----++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++---+++--++++-+":{"11":"20/747","27":"20/747","31":"629/1494","32":"707/1494","37":"13/249"},"--++++----++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++----++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++----++--------++++---+++---":{"2":"39/64","9":"3/64","27":"1/32","32":"5/16"},"--++++----++--------++++---++-":{"9":"2/43","10":"39/43","20":"1/86","27":"19/1118","29":"10/559"},"--++++----++--------++++---+-":{"2":"13/108","9":"1/108","20":"5/54","27":"1/27","28":"20/27"},"--++++----++--------++++----+++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"--++++----++--------++++----++-+":{"10":"4/13","16":"4/13","20":"1/4","27":"1/52","31":"3/26"},"--++++----++--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++----++--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++----++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++----++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++----++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++----++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"--++++----++--------++++----++---++-":{"9":"90/2023","10":"1755/2023","19":"38/2023","28":"19/289","35":"1/289"},"--++++----++--------++++----++---+-":{"28":"1/2","34":"1/2"},"--++++----++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--++++----++--------++++----+-":{"28":"20/21","29":"1/21"},"--++++----++--------++++-----++":{"10":"107/224","16":"107/224","20":"13/448","27":"1/448","30":"3/224"},"--++++----++--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++----++--------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++----++--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++----++--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++----++--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++----++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++----++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++----++--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++----++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"--++++----++--------++++-----+----":{"3":"13/66","9":"13/66","19":"10/33","29":"200/1287","33":"190/1287"},"--++++----++--------++++------+":{"1":"1443/3122","2":"1287/3122","11":"80/1561","29":"78/1561","30":"38/1561"},"--++++----++--------++++-------+":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"--++++----++--------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"--++++----++--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++----++--------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++----++--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++--------++++--------+-":{"32":"19/20","33":"1/20"},"--++++----++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++----++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++----++--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++----++--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"--++++----++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++----++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----++--------++++----------+-":{"34":"20/21","35":"1/21"},"--++++----++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++----++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----++--------++++------------+":{"36":"1"},"--++++----++--------++++-------------+":{"35":"19/39","37":"20/39"},"--++++----++--------++++---------------":{"35":"21/41","38":"20/41"},"--++++----++--------+++-":{"9":"2/43","10":"39/43","20":"13/301","23":"1/301"},"--++++----++--------++-":{"20":"1/2","22":"1/2"},"--++++----++--------+-":{"10":"9/10","20":"1/20","21":"1/20"},"--++++----++---------++++":{"19":"1/2","24":"1/2"},"--++++----++---------+++-+":{"4":"13/21","9":"2/63","20":"23/126","25":"1/6"},"--++++----++---------+++--+":{"20":"1/2","26":"1/2"},"--++++----++---------+++---++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"--++++----++---------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++---------+++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++----++---------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++----++---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++---------+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++---+++--++++-+":{"11":"20/747","27":"20/747","31":"629/1494","32":"707/1494","37":"13/249"},"--++++----++---------+++---+++--++++---":{"9":"10/249","20":"73/996","26":"149/332","31":"179/498","38":"13/166"},"--++++----++---------+++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++----++---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++----++---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++----++---------+++---++-":{"9":"2/43","10":"39/43","27":"1/43","29":"1/43"},"--++++----++---------+++---+-":{"1":"1/134","9":"133/5226","11":"70/2613","27":"3/67","28":"60/67"},"--++++----++---------+++----+++":{"1":"13/415","10":"44/83","16":"349/830","27":"2/415","30":"11/830"},"--++++----++---------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++----++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"--++++----++---------+++----++-+++++---":{"1":"29/302","11":"7/604","27":"377/6040","28":"9893/12080","38":"133/12080"},"--++++----++---------+++----++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"--++++----++---------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++----++---------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++----++---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++----++---------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++----++---------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++----++---------+++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"--++++----++---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++----++---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++----++---------+++----+-":{"28":"20/21","29":"1/21"},"--++++----++---------+++-----++":{"1":"13/415","10":"44/83","16":"349/830","27":"2/415","30":"11/830"},"--++++----++---------+++-----+-+":{"1":"1/8","10":"7/16","28":"3/8","31":"1/16"},"--++++----++---------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++----++---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++----++---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++----++---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++-----+--+-":{"10":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++----++---------+++-----+---":{"18":"5/518","20":"127/259","29":"1/21","32":"19/42"},"--++++----++---------+++------+":{"1":"1443/3122","2":"1287/3122","11":"80/1561","29":"78/1561","30":"38/1561"},"--++++----++---------+++-------+":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"--++++----++---------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"--++++----++---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++----++---------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++----++---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----++---------+++--------+-":{"32":"19/20","33":"1/20"},"--++++----++---------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++----++---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++----++---------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++----++---------+++---------+-":{"1":"39/607","11":"7/607","20":"78/607","33":"23/607","34":"460/607"},"--++++----++---------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++----++---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----++---------+++----------+-":{"34":"20/21","35":"1/21"},"--++++----++---------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----++---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++----++---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----++---------+++------------+":{"36":"1"},"--++++----++---------+++-------------+":{"35":"19/39","37":"20/39"},"--++++----++---------+++---------------":{"35":"21/41","38":"20/41"},"--++++----++---------++-":{"0":"1/63","9":"2/63","10":"59/63","23":"1/63"},"--++++----++---------+-":{"0":"1/61","9":"1/61","10":"79/122","22":"39/122"},"--++++----++----------":{"1":"1/22","10":"10/11","21":"1/22"},"--++++----+-":{"10":"20/21","11":"1/21"},"--++++-----++":{"8":"39/41","12":"2/41"},"--++++-----+-+":{"9":"1/20","13":"19/20"},"--++++-----+--+":{"9":"1/20","14":"19/20"},"--++++-----+---+":{"1":"1/46","2":"3/46","10":"20/23","15":"1/23"},"--++++-----+----+":{"10":"1/2","16":"1/2"},"--++++-----+-----++":{"2":"20/39","9":"1/20","14":"2033/5460","17":"107/2730","18":"1/39"},"--++++-----+-----+-+":{"2":"35/288","9":"1/96","16":"19/24","17":"1/24","19":"5/144"},"--++++-----+-----+--+++++":{"19":"1/2","20":"33/74","24":"2/37"},"--++++-----+-----+--++++-+":{"2":"11/54","3":"1/54","10":"2/3","25":"1/9"},"--++++-----+-----+--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+-----+--++++--++++++++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"--++++-----+-----+--++++--++++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++-----+-----+--++++--+++++++++-":{"2":"761/2082","14":"761/2082","26":"761/3123","30":"13/1041","35":"40/3123"},"--++++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++--+++++++-":{"2":"9/32","16":"27/64","28":"9/32","30":"1/100","33":"1/100"},"--++++-----+-----+--++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"--++++-----+-----+--++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----+-----+--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+-----+--++++--++++-+++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"--++++-----+-----+--++++--++++-+++++--+":{"17":"10/239","26":"577/1673","28":"999/3346","31":"390/1673","38":"39/478"},"--++++-----+-----+--++++--++++-++++-":{"2":"101/300","14":"101/300","26":"101/450","31":"13/150","35":"7/450"},"--++++-----+-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++--++++-++-":{"2":"4/15","16":"2/5","28":"4/15","31":"1/18","33":"1/100"},"--++++-----+-----+--++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++-----+-----+--++++--++++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"--++++-----+-----+--++++--+++-":{"26":"20/21","29":"1/21"},"--++++-----+-----+--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++-----+-----+--++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"--++++-----+-----+--++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+-----+--++++---+++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"--++++-----+-----+--++++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++-----+-----+--++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++-----+-----+--++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++-----+-----+--++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++-----+-----+--++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----+-----+--++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+-----+--++++---+++-+++++-+":{"17":"370/10451","28":"7215/10451","30":"804/10451","32":"383/2986","37":"1443/20902"},"--++++-----+-----+--++++---+++-+++++--+":{"10":"577/984","17":"23/492","28":"40/123","31":"3/328","38":"4/123"},"--++++-----+-----+--++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++-----+-----+--++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+--++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++-----+-----+--++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+-----+--++++---+++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"--++++-----+-----+--++++---++-":{"9":"7/142","17":"7/142","20":"35/71","26":"57/142","29":"1/142"},"--++++-----+-----+--++++---+-":{"8":"104/399","9":"1/399","17":"3/133","20":"2/7","28":"3/7"},"--++++-----+-----+--++++----":{"9":"10/59","17":"10/59","20":"65/177","21":"47/354","27":"19/118"},"--++++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"--++++-----+-----+--++-":{"2":"13/36","9":"1/36","20":"7/18","22":"2/9"},"--++++-----+-----+--+-":{"10":"9/10","17":"3/65","20":"1/20","21":"1/260"},"--++++-----+-----+---++++":{"20":"39/41","24":"2/41"},"--++++-----+-----+---+++-+":{"20":"1/2","22":"2/5","25":"1/10"},"--++++-----+-----+---+++--+":{"20":"1/2","26":"1/2"},"--++++-----+-----+---+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+-----+---+++---+++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"--++++-----+-----+---+++---+++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"--++++-----+-----+---+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++-----+-----+---+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++-----+-----+---+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++-----+-----+---+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----+-----+---+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+-----+---+++---+++-+++++-+":{"17":"370/10451","28":"7215/10451","30":"804/10451","32":"383/2986","37":"1443/20902"},"--++++-----+-----+---+++---+++-+++++--+":{"10":"577/984","17":"23/492","28":"40/123","31":"3/328","38":"4/123"},"--++++-----+-----+---+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++-----+-----+---+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+-----+---+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++-----+-----+---+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+-----+---+++---+++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"--++++-----+-----+---+++---++-":{"9":"1/24","17":"1/24","22":"5/6","27":"19/936","29":"59/936"},"--++++-----+-----+---+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"--++++-----+-----+---+++----":{"1":"3/8","9":"1/8","17":"5/26","21":"1/8","27":"19/104"},"--++++-----+-----+---++-":{"17":"1/2","23":"1/2"},"--++++-----+-----+---+-":{"1":"9/37","2":"8/37","17":"1/37","22":"19/37"},"--++++-----+-----+----":{"1":"1/15","10":"13/15","17":"11/195","21":"2/195"},"--++++-----+------+":{"3":"1/21","10":"13/14","18":"1/42"},"--++++-----+-------+":{"2":"11/54","3":"1/54","10":"2/3","19":"1/9"},"--++++-----+--------+++++":{"19":"1/2","24":"1/2"},"--++++-----+--------++++-+":{"2":"23/60","4":"2/5","9":"1/20","25":"1/6"},"--++++-----+--------++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++--++++++++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"--++++-----+--------++++--++++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"--++++-----+--------++++--+++++++++-":{"2":"761/2082","14":"761/2082","26":"761/3123","30":"13/1041","35":"40/3123"},"--++++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++--+++++++-":{"2":"9/32","16":"27/64","28":"9/32","30":"1/100","33":"1/100"},"--++++-----+--------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"--++++-----+--------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----+--------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++--++++-+++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"--++++-----+--------++++--++++-+++++--+":{"2":"141/1015","11":"23/1015","26":"534/1015","31":"251/1015","38":"66/1015"},"--++++-----+--------++++--++++-++++-":{"2":"101/300","14":"101/300","26":"101/450","31":"13/150","35":"7/450"},"--++++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++--++++-++-":{"2":"4/15","16":"2/5","28":"4/15","31":"1/18","33":"1/100"},"--++++-----+--------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++-----+--------++++--++++--":{"2":"3/10","10":"7/20","16":"1/10","26":"1/5","31":"1/20"},"--++++-----+--------++++--+++-":{"26":"20/21","29":"1/21"},"--++++-----+--------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++-----+--------++++--+-":{"2":"9/20","9":"9/260","26":"1/2","27":"1/65"},"--++++-----+--------++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++---+++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"--++++-----+--------++++---+++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"--++++-----+--------++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++-----+--------++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++-----+--------++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++-----+--------++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----+--------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++---+++-+++++-+":{"11":"370/10071","28":"2405/3357","30":"614/10071","32":"767/6714","37":"481/6714"},"--++++-----+--------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++-----+--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+--------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++-----+--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++---+++--++++-+":{"11":"20/747","27":"20/747","31":"629/1494","32":"707/1494","37":"13/249"},"--++++-----+--------++++---+++--++++---":{"2":"1/24","10":"23/48","26":"1/4","31":"3/16","38":"1/24"},"--++++-----+--------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++-----+--------++++---+++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++-----+--------++++---++-":{"3":"4/861","10":"26/287","20":"13/287","28":"703/861","29":"37/861"},"--++++-----+--------++++---+-":{"2":"13/108","9":"1/108","20":"5/54","27":"1/27","28":"20/27"},"--++++-----+--------++++----+++":{"11":"107/2530","16":"4173/5060","20":"507/5060","27":"39/5060","30":"127/5060"},"--++++-----+--------++++----++-+":{"20":"7/60","27":"1/20","28":"4/5","31":"1/30"},"--++++-----+--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++-----+--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++-----+--------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++-----+--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++-----+--------++++----++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++-----+--------++++----+-":{"28":"20/21","29":"1/21"},"--++++-----+--------++++-----++":{"20":"1/39","22":"6/13","28":"1/2","30":"1/78"},"--++++-----+--------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++-----+--------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++-----+--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++-----+--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++-----+--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++-----+--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--++++-----+--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++-----+--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++-----+--------++++-----+---+-":{"2":"39/155","10":"76/155","29":"2/155","34":"38/155"},"--++++-----+--------++++-----+----":{"3":"13/66","9":"13/66","19":"10/33","29":"200/1287","33":"190/1287"},"--++++-----+--------++++------+":{"1":"1443/3122","2":"1287/3122","11":"80/1561","29":"78/1561","30":"38/1561"},"--++++-----+--------++++-------+":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"--++++-----+--------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"--++++-----+--------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++-----+--------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++-----+--------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+--------++++--------+-":{"32":"19/20","33":"1/20"},"--++++-----+--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++-----+--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++-----+--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++-----+--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"--++++-----+--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++-----+--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++-----+--------++++----------+-":{"34":"20/21","35":"1/21"},"--++++-----+--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++-----+--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++-----+--------++++------------+":{"36":"1"},"--++++-----+--------++++-------------+":{"35":"19/39","37":"20/39"},"--++++-----+--------++++---------------":{"35":"21/41","38":"20/41"},"--++++-----+--------+++-":{"3":"2/79","10":"39/79","20":"761/1659","23":"37/1659"},"--++++-----+--------++-":{"20":"1/2","22":"1/2"},"--++++-----+--------+-":{"3":"9/374","10":"351/748","20":"721/1496","21":"37/1496"},"--++++-----+---------++++":{"19":"1/2","24":"1/2"},"--++++-----+---------+++-+":{"4":"13/21","9":"2/63","20":"23/126","25":"1/6"},"--++++-----+---------+++--+":{"20":"1/2","26":"1/2"},"--++++-----+---------+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++---+++++++++-+":{"11":"10/239","22":"195/239","32":"29/478","37":"39/478"},"--++++-----+---------+++---+++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"--++++-----+---------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++-----+---------+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++-----+---------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++-----+---------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----+---------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++---+++-+++++-+":{"11":"370/10071","28":"2405/3357","30":"614/10071","32":"767/6714","37":"481/6714"},"--++++-----+---------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++-----+---------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++-----+---------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+---------+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++---+++--++++-+":{"11":"20/747","27":"20/747","31":"629/1494","32":"707/1494","37":"13/249"},"--++++-----+---------+++---+++--++++---":{"10":"5/11","20":"1/132","26":"13/44","31":"13/66","38":"1/22"},"--++++-----+---------+++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++-----+---------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++-----+---------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++-----+---------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"--++++-----+---------+++---+-":{"1":"1/134","9":"133/5226","11":"70/2613","27":"3/67","28":"60/67"},"--++++-----+---------+++----+++":{"1":"507/3425","11":"44/685","16":"5031/6850","27":"78/3425","30":"209/6850"},"--++++-----+---------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++----++-+++++-+":{"11":"370/10071","28":"2405/3357","30":"614/10071","32":"767/6714","37":"481/6714"},"--++++-----+---------+++----++-+++++---":{"1":"29/302","11":"7/604","27":"377/6040","28":"9893/12080","38":"133/12080"},"--++++-----+---------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++-----+---------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++-----+---------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++-----+---------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++-----+---------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++-----+---------+++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++-----+---------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++-----+---------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++-----+---------+++----+-":{"28":"20/21","29":"1/21"},"--++++-----+---------+++-----++":{"1":"39/1193","11":"7/1193","22":"507/1193","28":"624/1193","30":"16/1193"},"--++++-----+---------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++-----+-+++++-+":{"11":"110/7747","21":"448/7747","28":"6591/7747","31":"767/15494","37":"429/15494"},"--++++-----+---------+++-----+-+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++-----+---------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"--++++-----+---------+++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----+---------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"--++++-----+---------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"--++++-----+---------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"--++++-----+---------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++-----+---------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++-----+---------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++-----+---------+++-----+---":{"18":"5/518","20":"127/259","29":"1/21","32":"19/42"},"--++++-----+---------+++------+":{"1":"1443/3122","2":"1287/3122","11":"80/1561","29":"78/1561","30":"38/1561"},"--++++-----+---------+++-------+":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"--++++-----+---------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++--------++++-+":{"0":"20/547","11":"1580/21333","31":"16331/42666","32":"6191/14222","37":"39/547"},"--++++-----+---------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++-----+---------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++-----+---------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----+---------+++--------+-":{"32":"19/20","33":"1/20"},"--++++-----+---------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++-----+---------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++-----+---------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++-----+---------+++---------+-":{"1":"39/607","11":"7/607","20":"78/607","33":"23/607","34":"460/607"},"--++++-----+---------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++-----+---------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++-----+---------+++----------+-":{"34":"20/21","35":"1/21"},"--++++-----+---------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++-----+---------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++-----+---------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++-----+---------+++------------+":{"36":"1"},"--++++-----+---------+++-------------+":{"35":"19/39","37":"20/39"},"--++++-----+---------+++---------------":{"35":"21/41","38":"20/41"},"--++++-----+---------++-":{"10":"39/43","11":"2/43","21":"1/43","23":"1/43"},"--++++-----+---------+-":{"20":"1/20","21":"1/20","22":"9/10"},"--++++-----+----------":{"1":"1/2","2":"13/34","11":"40/663","21":"38/663"},"--++++------+":{"11":"1/21","12":"20/21"},"--++++-------+":{"11":"1/21","13":"20/21"},"--++++--------+":{"11":"1/21","14":"20/21"},"--++++---------+":{"8":"1/2","11":"3/13","15":"7/26"},"--++++----------+":{"11":"1/21","16":"20/21"},"--++++-----------+":{"11":"1/2","17":"1/2"},"--++++------------+":{"4":"13/14","11":"1/21","18":"1/42"},"--++++-------------+":{"2":"16/63","4":"23/42","11":"1/21","19":"19/126"},"--++++--------------+++++":{"19":"1/2","24":"1/2"},"--++++--------------++++-+":{"2":"23/60","4":"2/5","9":"1/20","25":"1/6"},"--++++--------------++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++--++++++++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"--++++--------------++++--++++++++++--+":{"3":"10/249","26":"341/498","28":"157/996","30":"13/332","38":"13/166"},"--++++--------------++++--+++++++++-":{"2":"761/2082","14":"761/2082","26":"761/3123","30":"13/1041","35":"40/3123"},"--++++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"--++++--------------++++--+++++++-":{"2":"9/32","16":"27/64","28":"9/32","30":"1/100","33":"1/100"},"--++++--------------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"--++++--------------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++--------------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++--++++-+++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"--++++--------------++++--++++-+++++--+":{"2":"1381/5130","3":"23/5130","26":"51/95","31":"8/57","38":"14/285"},"--++++--------------++++--++++-++++-":{"2":"101/300","14":"101/300","26":"101/450","31":"13/150","35":"7/450"},"--++++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--++++--------------++++--++++-++-":{"2":"4/15","16":"2/5","28":"4/15","31":"1/18","33":"1/100"},"--++++--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++--------------++++--++++--":{"2":"3/10","10":"7/20","16":"1/10","26":"1/5","31":"1/20"},"--++++--------------++++--+++-":{"26":"20/21","29":"1/21"},"--++++--------------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--++++--------------++++--+-":{"2":"117/239","11":"9/239","26":"221/478","27":"5/478"},"--++++--------------++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++---+++++++++-+":{"2":"10/33","20":"7/33","22":"29/66","37":"1/22"},"--++++--------------++++---+++++++++--+":{"2":"10/33","20":"85/297","28":"65/198","30":"1/27","38":"1/22"},"--++++--------------++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"--++++--------------++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++--------------++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++--------------++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++--------------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++---+++-+++++-+":{"2":"360/1277","20":"163/1277","28":"1311/2554","30":"89/2554","37":"54/1277"},"--++++--------------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++--------------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++--------------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++---+++--++++-+":{"3":"260/6631","27":"1180/19893","31":"7237/13262","32":"11113/39786","37":"507/6631"},"--++++--------------++++---+++--++++---":{"11":"35/907","26":"957/1814","28":"141/3628","31":"290/907","38":"273/3628"},"--++++--------------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--------------++++---+++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++--------------++++---++-":{"3":"4/861","10":"26/287","20":"13/287","28":"703/861","29":"37/861"},"--++++--------------++++---+-":{"2":"13/76","11":"1/76","20":"1/8","27":"5/152","28":"25/38"},"--++++--------------++++----+++":{"20":"1/18","27":"1/20","28":"107/120","30":"1/360"},"--++++--------------++++----++-+":{"20":"7/60","27":"1/20","28":"4/5","31":"1/30"},"--++++--------------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++----++--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"--++++--------------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++--------------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++--------------++++----++---":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"--++++--------------++++----+-":{"28":"20/21","29":"1/21"},"--++++--------------++++-----++":{"20":"1/39","22":"6/13","28":"1/2","30":"1/78"},"--++++--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--++++--------------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++-----+--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"--++++--------------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++--------------++++-----+---":{"2":"13/21","11":"1/21","29":"2/63","32":"19/63"},"--++++--------------++++------+":{"1":"127/618","2":"889/1854","20":"760/2781","29":"26/927","30":"38/2781"},"--++++--------------++++-------+":{"1":"23/158","2":"161/474","20":"266/711","29":"8/237","31":"76/711"},"--++++--------------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++--------++++-+":{"3":"10/379","20":"21/379","22":"527/758","31":"65/379","37":"39/758"},"--++++--------------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------++++--------+-":{"32":"19/20","33":"1/20"},"--++++--------------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++--------------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++--------------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++--------------++++---------+-":{"5":"39/8896","9":"39/8896","23":"19/8896","33":"419/8896","34":"2095/2224"},"--++++--------------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++--------------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--------------++++----------+-":{"34":"20/21","35":"1/21"},"--++++--------------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++--------------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++--------------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++--------------++++------------+":{"36":"1"},"--++++--------------++++-------------+":{"35":"19/39","37":"20/39"},"--++++--------------++++---------------":{"35":"21/41","38":"20/41"},"--++++--------------+++-":{"3":"2/79","10":"39/79","20":"761/1659","23":"37/1659"},"--++++--------------++-":{"20":"1/2","22":"1/2"},"--++++--------------+-":{"2":"9/38","8":"9/38","20":"1/2","21":"1/38"},"--++++---------------++++":{"19":"1/2","24":"1/2"},"--++++---------------+++-+":{"4":"13/21","9":"2/63","20":"23/126","25":"1/6"},"--++++---------------+++--+":{"20":"1/2","26":"1/2"},"--++++---------------+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"--++++---------------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"--++++---------------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++---------------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++---------------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++---------------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++---+++-+++++-+-":{"3":"590/28119","28":"17405/28119","30":"8909/56238","37":"3410/28119","38":"4519/56238"},"--++++---------------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---------------+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++---+++--++++-+":{"3":"260/6631","27":"1180/19893","31":"7237/13262","32":"11113/39786","37":"507/6631"},"--++++---------------+++---+++--++++---":{"11":"35/907","26":"957/1814","28":"141/3628","31":"290/907","38":"273/3628"},"--++++---------------+++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---------------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"--++++---------------+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"--++++---------------+++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++----++++++++-+-":{"21":"59/158","27":"59/158","37":"10/79","38":"10/79"},"--++++---------------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"--++++---------------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++---------------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++---------------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++---------------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++----++-+++++-+-":{"3":"590/28119","28":"17405/28119","30":"8909/56238","37":"3410/28119","38":"4519/56238"},"--++++---------------+++----++-+++++---":{"1":"20/167","27":"13/167","28":"247/334","30":"7/334","38":"7/167"},"--++++---------------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--++++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--++++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--++++---------------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++----++--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"--++++---------------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"--++++---------------+++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--++++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--++++---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"--++++---------------+++----+-":{"28":"20/21","29":"1/21"},"--++++---------------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"--++++---------------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++-----+-+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++---------------+++-----+-+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++---------------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"--++++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"--++++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"--++++---------------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++-----+--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"--++++---------------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--++++---------------+++-----+---":{"3":"5/243","11":"5/243","20":"38/81","29":"34/729","32":"323/729"},"--++++---------------+++------+":{"1":"13/86","2":"91/258","21":"76/387","29":"26/129","30":"38/387"},"--++++---------------+++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++---------------+++-------+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++---------------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"--++++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"--++++---------------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"--++++---------------+++-------+-":{"31":"1/2","32":"1/2"},"--++++---------------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++--------++++-+":{"2":"7/68","3":"1/68","22":"47/68","31":"5/34","37":"3/68"},"--++++---------------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++---------------+++--------+-":{"32":"19/20","33":"1/20"},"--++++---------------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---------------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++---------------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++---------------+++---------+-":{"5":"39/8896","9":"39/8896","23":"19/8896","33":"419/8896","34":"2095/2224"},"--++++---------------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---------------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---------------+++----------+-":{"34":"20/21","35":"1/21"},"--++++---------------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++---------------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--++++---------------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++---------------+++------------+":{"36":"1"},"--++++---------------+++-------------+":{"35":"19/39","37":"20/39"},"--++++---------------+++---------------":{"35":"21/41","38":"20/41"},"--++++---------------++-":{"3":"1/420","10":"13/280","22":"761/840","23":"19/420"},"--++++---------------+-":{"5":"1/423","9":"1/423","21":"7/141","22":"400/423"},"--++++----------------+++":{"21":"1/20","24":"19/20"},"--++++----------------++-+":{"21":"1/20","25":"19/20"},"--++++----------------++--+":{"21":"1/20","26":"19/20"},"--++++----------------++---+":{"21":"1/2","27":"1/2"},"--++++----------------++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++----++++++++-+-":{"37":"1/2","38":"1/2"},"--++++----------------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--++++----------------++----++++++-":{"31":"1/2","34":"1/2"},"--++++----------------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--++++----------------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--++++----------------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++----------------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"--++++----------------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"--++++----------------++-----++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++-----+++++++-+-":{"1":"1/11","28":"19/22","38":"1/22"},"--++++----------------++-----+++++++---":{"1":"1/11","28":"19/22","37":"10/649","38":"39/1298"},"--++++----------------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"--++++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"--++++----------------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"--++++----------------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"--++++----------------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++----------------++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++-----+-+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++----------------++-----+-+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++----------------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"--++++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"--++++----------------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"--++++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"--++++----------------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"--++++----------------++------+":{"1":"1/1094","2":"7/3282","22":"1520/1641","29":"26/547","30":"38/1641"},"--++++----------------++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++----------------++-------+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++----------------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"--++++----------------++-------+++-":{"31":"1/2","34":"1/2"},"--++++----------------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"--++++----------------++-------+-":{"31":"1/2","32":"1/2"},"--++++----------------++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++--------++++-+":{"2":"7/68","3":"1/68","22":"47/68","31":"5/34","37":"3/68"},"--++++----------------++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--++++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++----------------++--------+-":{"32":"19/20","33":"1/20"},"--++++----------------++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"--++++----------------++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++----------------++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--++++----------------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"--++++----------------++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"--++++----------------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----------------++----------+-":{"34":"20/21","35":"1/21"},"--++++----------------++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"--++++----------------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"--++++----------------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----------------++------------+":{"36":"1"},"--++++----------------++-------------+":{"35":"19/39","37":"20/39"},"--++++----------------++---------------":{"35":"21/41","38":"20/41"},"--++++----------------+-":{"22":"20/21","23":"1/21"},"--++++-----------------++":{"21":"1/20","24":"19/20"},"--++++-----------------+-+":{"21":"1/20","25":"19/20"},"--++++-----------------+--+":{"21":"1/20","26":"19/20"},"--++++-----------------+---+":{"21":"1/2","27":"1/2"},"--++++-----------------+----+":{"22":"1/2","28":"1/2"},"--++++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+-----+++++++-+-":{"1":"1/11","28":"19/22","38":"1/22"},"--++++-----------------+-----+++++++---":{"1":"1/11","28":"19/22","37":"10/649","38":"39/1298"},"--++++-----------------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"--++++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"--++++-----------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"--++++-----------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"--++++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+-----+-+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++-----------------+-----+-+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++-----------------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"--++++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"--++++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--++++-----------------+-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"--++++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+------++++++-+-":{"1":"1/11","28":"19/22","38":"1/22"},"--++++-----------------+------++++++---":{"1":"1/11","28":"19/22","37":"10/649","38":"39/1298"},"--++++-----------------+------+++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"--++++-----------------+------++++-":{"31":"1/2","34":"1/2"},"--++++-----------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"--++++-----------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"--++++-----------------+------+-":{"1":"1951/8375","2":"3238/5957","29":"66/8287","30":"266/8287","31":"1520/8287"},"--++++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"--++++-----------------+-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++-----------------+-------+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++-----------------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"--++++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"--++++-----------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"--++++-----------------+-------+-":{"31":"1/2","32":"1/2"},"--++++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"--++++-----------------+--------++++-+":{"2":"10/53","22":"67/106","23":"3/53","31":"5/53","37":"3/106"},"--++++-----------------+--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++-----------------+--------+++-":{"23":"2/81","28":"13/27","32":"799/1701","35":"41/1701"},"--++++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++-----------------+--------+-":{"32":"19/20","33":"1/20"},"--++++-----------------+---------++++":{"22":"40/41","36":"1/41"},"--++++-----------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"--++++-----------------+---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++-----------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"--++++-----------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"--++++-----------------+----------+++":{"22":"40/41","36":"1/41"},"--++++-----------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"--++++-----------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++-----------------+----------+-":{"34":"20/21","35":"1/21"},"--++++-----------------+-----------++":{"22":"40/41","36":"1/41"},"--++++-----------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"--++++-----------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++-----------------+------------+":{"36":"1"},"--++++-----------------+-------------+":{"35":"19/39","37":"20/39"},"--++++-----------------+---------------":{"35":"21/41","38":"20/41"},"--++++------------------+":{"23":"1/21","24":"20/21"},"--++++-------------------+":{"23":"1/21","25":"20/21"},"--++++--------------------+":{"23":"1/21","26":"20/21"},"--++++---------------------+":{"5":"1/23","15":"1/23","23":"400/897","27":"419/897"},"--++++----------------------+":{"23":"1/21","28":"20/21"},"--++++-----------------------+":{"23":"1/2","29":"1/2"},"--++++------------------------+++++++":{"36":"1"},"--++++------------------------++++++-+-":{"37":"1/2","38":"1/2"},"--++++------------------------++++++--":{"1":"1/2","23":"59/2280","29":"107/760","30":"19/120","37":"7/40"},"--++++------------------------+++++-":{"21":"761/1921","30":"380/1921","35":"780/1921"},"--++++------------------------++++-":{"30":"1/40","34":"39/40"},"--++++------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"--++++------------------------++-":{"30":"2/41","32":"39/41"},"--++++------------------------+-":{"1":"1951/8375","2":"3238/5957","29":"66/8287","30":"266/8287","31":"1520/8287"},"--++++-------------------------++++++":{"22":"40/41","36":"1/41"},"--++++-------------------------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"--++++-------------------------+++++---":{"1":"1/22","28":"39/44","30":"1/44","38":"1/22"},"--++++-------------------------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"--++++-------------------------+++-":{"31":"1/2","34":"1/2"},"--++++-------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"--++++-------------------------+-":{"31":"1/2","32":"1/2"},"--++++--------------------------+++++":{"22":"40/41","36":"1/41"},"--++++--------------------------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"--++++--------------------------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"--++++--------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"--++++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--++++--------------------------+-":{"32":"19/20","33":"1/20"},"--++++---------------------------++++":{"22":"40/41","36":"1/41"},"--++++---------------------------+++-+-":{"28":"10/11","32":"1/22","38":"1/22"},"--++++---------------------------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"--++++---------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"--++++---------------------------+-":{"5":"39/8459","9":"20/8459","33":"400/8459","34":"8000/8459"},"--++++----------------------------+++":{"22":"40/41","36":"1/41"},"--++++----------------------------++-+":{"0":"10/49","33":"39/98","37":"39/98"},"--++++----------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++----------------------------+-":{"34":"20/21","35":"1/21"},"--++++-----------------------------++":{"22":"40/41","36":"1/41"},"--++++-----------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"--++++-----------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--++++------------------------------+":{"36":"1"},"--++++-------------------------------+":{"35":"19/39","37":"20/39"},"--++++---------------------------------":{"35":"21/41","38":"20/41"},"--+++-":{"2":"20/21","5":"1/21"},"--++-":{"2":"1/2","4":"1/2"},"--+-":{"2":"19/20","3":"1/20"},"---++++":{"2":"1/2","4":"37/76","6":"1/76"},"---+++-+":{"2":"1/2","7":"1/2"},"---+++--+":{"2":"1/2","8":"1/2"},"---+++---++++":{"8":"39/41","12":"2/41"},"---+++---+++-+":{"2":"1/2","13":"1/2"},"---+++---+++--+":{"8":"1/2","14":"1/2"},"---+++---+++---++++++++++++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++++++++++++++++++++-+":{"15":"10/249","24":"13/332","32":"839/996","37":"13/166"},"---+++---+++---+++++++++++++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++---++++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++---+++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---++++++++++++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++---+++++++++++++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++---++++++++++++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++---+++++++++++++++-":{"24":"1/2","30":"1/2"},"---+++---+++---++++++++++++++-":{"8":"761/1942","10":"2283/3884","18":"761/151476","24":"190/37869","29":"10/971"},"---+++---+++---+++++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"---+++---+++---++++++++++++-":{"16":"721/760","24":"1/760","27":"1/20"},"---+++---+++---+++++++++++-":{"14":"37/114","16":"37/76","24":"1/76","26":"10/57"},"---+++---+++---++++++++++-":{"8":"33/106","16":"99/212","24":"7/212","25":"10/53"},"---+++---+++---+++++++++-++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++++++++-+++++++++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"---+++---+++---+++++++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++---+++++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++---+++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++---+++++++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++---+++++++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++---+++++++++-+++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++++++++-+++++-+++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"---+++---+++---+++++++++-+++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++---+++++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++---+++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++---+++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++---+++++++++-++++-":{"8":"1313/3466","10":"3939/6932","18":"101/20796","25":"190/5199","29":"20/1733"},"---+++---+++---+++++++++-+++-":{"8":"39/83","15":"2/83","18":"2/83","28":"40/83"},"---+++---+++---+++++++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"---+++---+++---+++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++---+++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"---+++---+++---+++++++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++++++++--++++-+++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"---+++---+++---+++++++++--++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++---+++++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++---+++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++++++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++---+++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++++++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++++++++--++++--++++-+":{"15":"10/249","18":"13/332","32":"839/996","37":"13/166"},"---+++---+++---+++++++++--++++--++++--+":{"2":"9/29","16":"37/58","28":"1/29","38":"1/58"},"---+++---+++---+++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++---+++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++---+++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"---+++---+++---+++++++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++---+++++++++--+++-":{"8":"10/21","10":"41/84","15":"19/1638","18":"1/84","29":"10/819"},"---+++---+++---+++++++++--++-":{"8":"39/83","15":"2/83","18":"2/83","28":"40/83"},"---+++---+++---+++++++++--+-":{"8":"39/818","16":"370/409","18":"1/409","27":"37/818"},"---+++---+++---+++++++++---":{"8":"39/152","14":"31/456","16":"37/76","18":"1/76","26":"10/57"},"---+++---+++---++++++++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++---+++---+++++++-":{"8":"19/58","10":"57/116","18":"1/116","22":"5/29"},"---+++---+++---++++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"---+++---+++---+++++-":{"18":"2/41","20":"39/41"},"---+++---+++---++++-":{"8":"33/106","16":"99/212","18":"7/212","19":"10/53"},"---+++---+++---+++-++++++":{"18":"1/2","24":"1/2"},"---+++---+++---+++-+++++-++++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++-+++++-+++++++++++-+":{"15":"10/249","25":"130/581","32":"2293/3486","37":"13/166"},"---+++---+++---+++-+++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++---+++-+++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++---+++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++---+++-+++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++---+++-+++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++---+++-+++++-+++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++-+++++-+++++-+++++-+":{"15":"10/249","25":"130/581","32":"2293/3486","37":"13/166"},"---+++---+++---+++-+++++-+++++-+++++--+":{"9":"10/249","25":"279/2905","28":"371/830","31":"590/1743","38":"13/166"},"---+++---+++---+++-+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++---+++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++---+++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++-+++++-+++++--":{"14":"3/29","16":"9/58","18":"7/116","25":"10/29","31":"39/116"},"---+++---+++---+++-+++++-++++-":{"8":"202/551","10":"303/551","25":"39/551","29":"7/551"},"---+++---+++---+++-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++---+++---+++-+++++-++-":{"16":"47/50","25":"1/100","27":"1/20"},"---+++---+++---+++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++---+++-+++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++-+++++--++++++++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"---+++---+++---+++-+++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++---+++-+++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++---+++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++---+++-+++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++---+++-+++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++---+++-+++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++-+++++--++++-+++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"---+++---+++---+++-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"---+++---+++---+++-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++---+++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++-+++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++---+++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++-+++++--++++--+++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++-+++++--++++--++++-+":{"15":"10/249","19":"130/581","32":"2293/3486","37":"13/166"},"---+++---+++---+++-+++++--++++--++++--+":{"2":"9/29","16":"37/58","28":"1/29","38":"1/58"},"---+++---+++---+++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++---+++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++---+++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"---+++---+++---+++-+++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++---+++-+++++--+++-":{"8":"107/228","10":"47/114","15":"7/468","19":"5/57","29":"35/2223"},"---+++---+++---+++-+++++--++-":{"8":"120/307","15":"7/307","19":"40/307","28":"140/307"},"---+++---+++---+++-+++++--+-":{"8":"3/46","16":"20/23","19":"1/46","27":"1/23"},"---+++---+++---+++-+++++---":{"2":"1/14","8":"3/14","16":"3/7","19":"1/14","26":"3/14"},"---+++---+++---+++-++++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++---+++---+++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"---+++---+++---+++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"---+++---+++---+++-+-":{"19":"1/4","20":"3/4"},"---+++---+++---+++--+++++":{"8":"33/106","16":"99/212","19":"10/53","24":"7/212"},"---+++---+++---+++--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++---+++--++++--+++++++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++--++++--++++++++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"---+++---+++---+++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++---+++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++---+++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++---+++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++---+++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++---+++--++++--++++-++++++":{"15":"10/249","22":"439/498","36":"13/166"},"---+++---+++---+++--++++--++++-+++++-+":{"15":"10/249","26":"130/249","32":"179/498","37":"13/166"},"---+++---+++---+++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"---+++---+++---+++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++---+++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++---+++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++---+++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++---+++--++++--++++--":{"2":"49/156","14":"1/52","16":"1/2","19":"7/78","31":"1/13"},"---+++---+++---+++--++++--+++-":{"8":"2/7","10":"3/7","26":"13/49","29":"1/49"},"---+++---+++---+++--++++--++-":{"8":"26/93","15":"2/95","20":"26/93","28":"34/81"},"---+++---+++---+++--++++--+-":{"16":"9/10","26":"1/20","27":"1/20"},"---+++---+++---+++--++++---":{"2":"3/14","8":"1/14","16":"3/7","20":"1/14","26":"3/14"},"---+++---+++---+++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++---+++---+++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"---+++---+++---+++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"---+++---+++---+++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++---+++---++-":{"2":"1/23","10":"2/23","16":"19/23","17":"1/23"},"---+++---+++---+-":{"8":"1/20","15":"1/20","16":"9/10"},"---+++---+++----+++++++++++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++++++++++++++++++++-+":{"3":"10/249","24":"59/996","32":"273/332","37":"13/166"},"---+++---+++----++++++++++++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++----+++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----+++++++++++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++----++++++++++++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++----+++++++++++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++----++++++++++++++-":{"24":"1/2","30":"1/2"},"---+++---+++----+++++++++++++-":{"26":"20/21","29":"1/21"},"---+++---+++----++++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"---+++---+++----+++++++++++-":{"15":"721/14820","16":"721/760","24":"1/760","27":"1/741"},"---+++---+++----++++++++++-":{"14":"37/114","16":"37/76","24":"1/76","26":"10/57"},"---+++---+++----+++++++++-":{"15":"33/700","16":"1287/1400","24":"1/200","25":"1/35"},"---+++---+++----++++++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++++++++-+++++++++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++----++++++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++----++++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++----++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++----++++++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++----++++++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++----++++++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++++++++-+++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++----++++++++-+++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++----++++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++----++++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++----++++++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++----++++++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++----++++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"---+++---+++----++++++++-++-":{"15":"47/975","16":"47/50","25":"1/100","27":"7/3900"},"---+++---+++----++++++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++----++++++++--+++++":{"14":"1047/3694","16":"3141/7388","18":"70/1847","25":"400/1847","30":"273/7388"},"---+++---+++----++++++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++++++++--++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++----++++++++--++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++----++++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++----++++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++++++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++----++++++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++----++++++++--++++--++++--+":{"2":"10/51","15":"1/51","16":"79/102","38":"1/102"},"---+++---+++----++++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++----++++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++----++++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"---+++---+++----++++++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++----++++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++----++++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"---+++---+++----++++++++--+-":{"8":"39/818","15":"1363/31902","16":"370/409","18":"1/409","27":"40/15951"},"---+++---+++----++++++++---":{"8":"39/152","14":"31/456","16":"37/76","18":"1/76","26":"10/57"},"---+++---+++----+++++++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++---+++----++++++-":{"8":"19/58","10":"57/116","18":"1/116","22":"5/29"},"---+++---+++----+++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"---+++---+++----++++-":{"18":"2/41","20":"39/41"},"---+++---+++----+++-":{"8":"33/106","16":"99/212","18":"7/212","19":"10/53"},"---+++---+++----++-++++++":{"18":"1/2","24":"1/2"},"---+++---+++----++-+++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++-+++++-+++++++++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++----++-+++++-+++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++----++-+++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++----++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++----++-+++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++----++-+++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++----++-+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++-+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++----++-+++++-+++++-+++++--+":{"9":"10/249","25":"279/2905","28":"371/830","31":"590/1743","38":"13/166"},"---+++---+++----++-+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++----++-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++-+++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++----++-+++++-+++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++-+++++-+++++--":{"14":"3/29","16":"9/58","18":"7/116","25":"10/29","31":"39/116"},"---+++---+++----++-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++----++-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++---+++----++-+++++-++-":{"15":"47/975","16":"47/50","25":"1/100","27":"7/3900"},"---+++---+++----++-+++++-+-":{"14":"4/15","16":"2/5","25":"1/10","26":"7/30"},"---+++---+++----++-+++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++-+++++--++++++++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++----++-+++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++----++-+++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++----++-+++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++----++-+++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++----++-+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++-+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++----++-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"---+++---+++----++-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++----++-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++-+++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++----++-+++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++-+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++-+++++--++++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"---+++---+++----++-+++++--++++--++++--+":{"2":"395/2319","15":"18/773","16":"1227/1546","18":"10/2319","38":"13/1546"},"---+++---+++----++-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++----++-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++----++-+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"---+++---+++----++-+++++--++++---":{"2":"1/4","14":"1/12","16":"1/2","32":"1/6"},"---+++---+++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++----++-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++---+++----++-+++++--+-":{"15":"3/65","16":"9/10","26":"1/20","27":"1/260"},"---+++---+++----++-+++++---":{"2":"1/14","8":"3/14","16":"3/7","19":"1/14","26":"3/14"},"---+++---+++----++-++++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++---+++----++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"---+++---+++----++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"---+++---+++----++-+-":{"19":"1/4","20":"3/4"},"---+++---+++----++--+++++":{"15":"33/700","16":"1287/1400","19":"1/35","24":"1/200"},"---+++---+++----++--++++-+":{"19":"1/2","25":"1/2"},"---+++---+++----++--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++--++++--++++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++---+++----++--++++--++++++++++--+":{"9":"10/249","28":"1300/1577","30":"541/9462","38":"13/166"},"---+++---+++----++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++---+++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++---+++----++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++---+++----++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++---+++----++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++---+++----++--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++----++--++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++---+++----++--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"---+++---+++----++--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++----++--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++----++--++++--++++-++-":{"14":"47/129","16":"47/86","31":"13/172","33":"7/516"},"---+++---+++----++--++++--++++-+-":{"14":"4/15","16":"2/5","31":"1/10","32":"7/30"},"---+++---+++----++--++++--++++--":{"2":"49/156","14":"1/52","16":"1/2","19":"7/78","31":"1/13"},"---+++---+++----++--++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++----++--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++---+++----++--++++--+-":{"15":"3/65","16":"9/10","26":"1/20","27":"1/260"},"---+++---+++----++--++++---":{"2":"1/10","15":"1/30","16":"4/5","26":"1/15"},"---+++---+++----++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++---+++----++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"---+++---+++----++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"---+++---+++----++---":{"2":"1/4","10":"1/2","20":"1/4"},"---+++---+++----+-":{"16":"20/21","17":"1/21"},"---+++---+++-----++++++++":{"9":"1/21","16":"13/14","24":"1/42"},"---+++---+++-----+++++++-++++++":{"9":"1/21","16":"13/14","30":"1/42"},"---+++---+++-----+++++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+++++++-+++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++-----+++++++-+++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++-----+++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+++++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-----+++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++-----+++++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"---+++---+++-----+++++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++---+++-----+++++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"---+++---+++-----+++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"---+++---+++-----+++++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+++++++--++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++-----+++++++--++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++-----+++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-----+++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+++++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-----+++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++-----+++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++-----+++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++---+++-----+++++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-----+++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"---+++---+++-----+++++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++---+++-----+++++++---":{"2":"1/7","16":"5/7","17":"1/21","26":"2/21"},"---+++---+++-----++++++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+++++-":{"0":"19/1559","14":"14440/32739","17":"1520/32739","18":"39/3118","22":"1521/3118"},"---+++---+++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"---+++---+++-----+++-":{"18":"1/2","20":"1/2"},"---+++---+++-----++-":{"10":"33/76","18":"5/76","19":"1/2"},"---+++---+++-----+-++++++":{"10":"39/80","16":"39/80","18":"1/80","24":"1/80"},"---+++---+++-----+-+++++-++++++":{"9":"1/21","16":"13/14","30":"1/42"},"---+++---+++-----+-+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+-+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++-----+-+++++-+++++-+++++--+":{"9":"10/249","25":"279/2905","28":"371/830","31":"590/1743","38":"13/166"},"---+++---+++-----+-+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+-+++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-----+-+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+-+++++-+++++--":{"10":"21/82","16":"21/82","18":"7/164","25":"10/41","31":"33/164"},"---+++---+++-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++---+++-----+-+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++---+++-----+-+++++-+-":{"18":"1/58","20":"20/59","25":"14/87","26":"14/29"},"---+++---+++-----+-+++++--+++++":{"9":"1/21","16":"13/14","30":"1/42"},"---+++---+++-----+-+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+-+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++-----+-+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"---+++---+++-----+-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+-+++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-----+-+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+-+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+-+++++--++++--++++-+":{"17":"140/9559","19":"780/9559","31":"6213/19118","32":"10519/19118","37":"273/9559"},"---+++---+++-----+-+++++--++++--++++--+":{"2":"395/744","16":"177/496","17":"9/124","18":"5/372","38":"13/496"},"---+++---+++-----+-+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++-----+-+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+-+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++---+++-----+-+++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++---+++-----+-+++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++---+++-----+-+++++---":{"2":"1/7","16":"5/7","17":"1/21","26":"2/21"},"---+++---+++-----+-++++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+-+++-":{"0":"1/860","14":"38/903","17":"4/903","21":"39/860","22":"39/43"},"---+++---+++-----+-++-":{"6":"47/38544","16":"4465/4818","17":"235/4818","19":"507/25696","21":"91/25696"},"---+++---+++-----+-+-":{"2":"1/3","10":"1/2","18":"1/222","20":"6/37"},"---+++---+++-----+--+++++":{"10":"1521/1718","15":"39/859","19":"79/1718","24":"20/859"},"---+++---+++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"---+++---+++-----+--++++--+++++":{"9":"1/21","16":"13/14","30":"1/42"},"---+++---+++-----+--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+--++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++---+++-----+--++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"---+++---+++-----+--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-----+--++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-----+--++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-----+--++++--++++--++++-+":{"17":"20/937","27":"20/937","31":"819/1874","32":"897/1874","37":"39/937"},"---+++---+++-----+--++++--++++--++++--+":{"2":"43/307","17":"11/307","19":"50/307","26":"188/307","38":"15/307"},"---+++---+++-----+--++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++-----+--++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-----+--++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++---+++-----+--++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-----+--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++---+++-----+--++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++---+++-----+--++++---":{"2":"1/7","16":"5/7","17":"1/21","26":"2/21"},"---+++---+++-----+--+++-":{"17":"1/2","23":"1/2"},"---+++---+++-----+--++-":{"0":"1/860","14":"38/903","17":"4/903","21":"39/860","22":"39/43"},"---+++---+++-----+--+-":{"1":"13/277","9":"2/277","16":"247/277","17":"13/277","21":"2/277"},"---+++---+++-----+---":{"2":"1/3","10":"1/2","18":"1/222","20":"6/37"},"---+++---+++------+++++++":{"9":"1/3","17":"1/3","24":"1/3"},"---+++---+++------++++++-++++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++---+++------++++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++-+++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++------++++++-+++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++------++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++------++++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++------++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++------++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++---+++------++++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"---+++---+++------++++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++---+++------++++++-+-":{"2":"1/2","3":"1/26","25":"3/26","26":"9/26"},"---+++---+++------++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"---+++---+++------++++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++--++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++------++++++--++++-+++++--+":{"9":"10/249","18":"279/15604","28":"20/47","31":"20509/46812","38":"13/166"},"---+++---+++------++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++------++++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++------++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++------++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++------++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++---+++------++++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++------++++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"---+++---+++------++++++--+-":{"9":"9/452","14":"117/452","26":"307/452","27":"19/452"},"---+++---+++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"---+++---+++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"---+++---+++------++++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++---+++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++---+++------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"---+++---+++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++---+++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"---+++---+++------++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++---+++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++---+++------++++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++------++++++---+++----":{"27":"1/2","33":"1/2"},"---+++---+++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"---+++---+++------++++++---+-":{"11":"1/423","15":"1/423","27":"7/141","28":"400/423"},"---+++---+++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"---+++---+++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"---+++---+++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"---+++---+++------++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++---+++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"---+++---+++------++++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++------++++++----++---+-":{"28":"1/2","34":"1/2"},"---+++---+++------++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++---+++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"---+++---+++------++++++----++----+-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++------++++++----++-----":{"28":"1/2","34":"1/2"},"---+++---+++------++++++----+-":{"2":"13/134","3":"1/134","28":"57/67","29":"3/67"},"---+++---+++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"---+++---+++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"---+++---+++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"---+++---+++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++------++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++---+++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"---+++---+++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"---+++---+++------++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++---+++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"---+++---+++------++++++-----+------":{"29":"1/2","35":"1/2"},"---+++---+++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"---+++---+++------++++++-------+":{"18":"13/280","29":"1/21","31":"761/840"},"---+++---+++------++++++--------+":{"3":"127/2836","8":"1651/2836","18":"37/709","29":"65/2127","32":"1235/4254"},"---+++---+++------++++++---------+":{"18":"39/118","27":"10/59","29":"10/59","33":"39/118"},"---+++---+++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"---+++---+++------++++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++---+++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"---+++---+++------++++++------------+":{"36":"1"},"---+++---+++------++++++-------------+":{"35":"19/39","37":"20/39"},"---+++---+++------++++++---------------":{"35":"21/41","38":"20/41"},"---+++---+++------+++++-":{"8":"761/1942","10":"2283/3884","18":"39/3884","23":"10/971"},"---+++---+++------++++-":{"20":"1/2","22":"1/2"},"---+++---+++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"---+++---+++------++-":{"8":"37/123","18":"2/41","20":"80/123"},"---+++---+++------+-":{"8":"33/106","10":"99/212","18":"7/212","19":"10/53"},"---+++---+++-------++++++":{"18":"1/2","24":"1/2"},"---+++---+++-------+++++-++++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++---+++-------+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++-------+++++-+++++-+++++--+":{"9":"10/249","25":"279/2905","28":"371/830","31":"590/1743","38":"13/166"},"---+++---+++-------+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-------+++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-------+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-------+++++-+++++--":{"10":"21/82","16":"21/82","18":"7/164","25":"10/41","31":"33/164"},"---+++---+++-------+++++-++++-":{"26":"20/21","29":"1/21"},"---+++---+++-------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++---+++-------+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++---+++-------+++++-+-":{"2":"1/2","3":"1/26","25":"3/26","26":"9/26"},"---+++---+++-------+++++--+++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++---+++-------+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++---+++-------+++++--++++-+++++--+":{"9":"10/249","19":"279/1909","28":"1037/3818","31":"32/69","38":"13/166"},"---+++---+++-------+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++-------+++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++-------+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++-------+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++--++++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++---+++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-------+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++---+++-------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++-------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++---+++-------+++++--+-":{"9":"9/452","14":"117/452","26":"307/452","27":"19/452"},"---+++---+++-------+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"---+++---+++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++---+++-------+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++---+++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++---+++-------+++++---+++--++++---":{"17":"5/206","19":"65/412","26":"74/103","28":"43/824","38":"39/824"},"---+++---+++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++---+++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++---+++-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++---+++-------+++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++-------+++++---++-":{"8":"6/19","10":"9/19","19":"1/38","27":"7/78","29":"70/741"},"---+++---+++-------+++++---+-":{"11":"39/16117","15":"39/16117","18":"19/16117","27":"800/16117","28":"15220/16117"},"---+++---+++-------+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"---+++---+++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++---+++-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"---+++---+++-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++---+++-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"---+++---+++-------+++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++---+++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++-------+++++----+-":{"2":"13/134","3":"1/134","28":"57/67","29":"3/67"},"---+++---+++-------+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"---+++---+++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++---+++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++---+++-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++---+++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++---+++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++---+++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++---+++-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++---+++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---+++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++---+++-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++---+++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---+++-------+++++-----+------":{"29":"1/2","35":"1/2"},"---+++---+++-------+++++------+":{"1":"1/2","9":"7/78","29":"1/13","30":"1/3"},"---+++---+++-------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"---+++---+++-------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"---+++---+++-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++---+++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++---+++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++---+++-------+++++---------+-":{"2":"13/114","9":"1/114","29":"1/171","33":"8/171","34":"47/57"},"---+++---+++-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++---+++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---+++-------+++++----------+-":{"8":"13/134","9":"1/134","34":"57/67","35":"3/67"},"---+++---+++-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++---+++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---+++-------+++++------------+":{"36":"1"},"---+++---+++-------+++++-------------+":{"35":"19/39","37":"20/39"},"---+++---+++-------+++++---------------":{"35":"21/41","38":"20/41"},"---+++---+++-------++++-":{"8":"202/551","10":"303/551","19":"39/551","23":"7/551"},"---+++---+++-------+++-":{"20":"1/2","22":"1/2"},"---+++---+++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"---+++---+++-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"---+++---+++--------+++++":{"19":"1/2","24":"1/2"},"---+++---+++--------++++-+":{"19":"1/2","25":"1/2"},"---+++---+++--------++++--+++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++---+++--------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++---+++--------++++--++++-+++++--+":{"9":"10/249","26":"279/581","28":"73/1162","31":"590/1743","38":"13/166"},"---+++---+++--------++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++--------++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++---+++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++---+++--------++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++--++++--++++-+":{"3":"20/1327","26":"1180/3981","31":"829/2654","32":"2761/7962","37":"39/1327"},"---+++---+++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++---+++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++--------++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++---+++--------++++--++++---":{"26":"1/2","32":"1/2"},"---+++---+++--------++++--+++-":{"26":"20/21","29":"1/21"},"---+++---+++--------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++---+++--------++++--+-":{"9":"9/452","14":"117/452","26":"307/452","27":"19/452"},"---+++---+++--------++++---++++":{"2":"3/41","10":"20/41","16":"31/82","26":"2/41","30":"1/82"},"---+++---+++--------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++---+++--------++++---+++-+++++--+":{"2":"279/542","9":"109/1626","28":"11/542","31":"280/813","38":"29/542"},"---+++---+++--------++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++---+++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++---+++--------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---+++---+++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++---+++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++---+++--++++-+":{"9":"20/787","27":"20/787","31":"649/1574","32":"767/1574","37":"39/787"},"---+++---+++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++---+++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---+++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++---+++--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++---+++--------++++---+++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++---+++--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++--------++++---++-":{"2":"1/3","10":"1/2","19":"1/12","27":"19/468","29":"5/117"},"---+++---+++--------++++---+-":{"2":"39/220","9":"3/220","19":"1/22","27":"2/55","28":"8/11"},"---+++---+++--------++++----+++":{"2":"39/1481","10":"740/1481","16":"1363/2962","27":"2/1481","30":"37/2962"},"---+++---+++--------++++----++-+":{"2":"3/20","10":"259/520","16":"71/260","27":"1/130","31":"37/520"},"---+++---+++--------++++----++--+":{"2":"39/64","9":"3/64","27":"1/32","32":"5/16"},"---+++---+++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++---+++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"---+++---+++--------++++----++---++-":{"10":"3/109","14":"2/109","28":"99/109","35":"5/109"},"---+++---+++--------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++---+++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---+++--------++++----+-":{"2":"13/134","3":"1/134","28":"57/67","29":"3/67"},"---+++---+++--------++++-----++":{"2":"39/1481","10":"740/1481","16":"1363/2962","27":"2/1481","30":"37/2962"},"---+++---+++--------++++-----+-+":{"2":"13/92","9":"1/92","22":"29/92","28":"21/46","31":"7/92"},"---+++---+++--------++++-----+--+":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"---+++---+++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++---+++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++---+++--------++++-----+---++-":{"2":"2/29","10":"3/29","28":"2/29","34":"21/29","35":"1/29"},"---+++---+++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++---+++--------++++-----+----":{"9":"13/474","17":"13/474","19":"341/474","29":"2387/18486","33":"893/9243"},"---+++---+++--------++++------+":{"1":"1/2","9":"7/78","29":"1/13","30":"1/3"},"---+++---+++--------++++-------+":{"1":"1/2","9":"7/78","29":"1/13","31":"1/3"},"---+++---+++--------++++--------+":{"2":"65/152","9":"5/152","20":"13/76","29":"2/57","32":"1/3"},"---+++---+++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++---+++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++---+++--------++++---------++-":{"2":"2/29","10":"3/29","28":"2/29","34":"21/29","35":"1/29"},"---+++---+++--------++++---------+-":{"2":"91/460","9":"7/460","19":"13/230","33":"4/115","34":"16/23"},"---+++---+++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++---+++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---+++--------++++----------+-":{"8":"13/134","9":"1/134","34":"57/67","35":"3/67"},"---+++---+++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---+++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++---+++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---+++--------++++------------+":{"36":"1"},"---+++---+++--------++++-------------+":{"35":"19/39","37":"20/39"},"---+++---+++--------++++---------------":{"35":"21/41","38":"20/41"},"---+++---+++--------+++-":{"8":"2/7","10":"3/7","20":"13/49","23":"1/49"},"---+++---+++--------++-":{"20":"1/2","22":"1/2"},"---+++---+++--------+-":{"10":"9/10","20":"1/20","21":"1/20"},"---+++---+++---------":{"2":"1/4","8":"1/12","10":"1/2","20":"1/6"},"---+++---++-":{"10":"20/21","11":"1/21"},"---+++---+-":{"8":"1/20","9":"1/20","10":"9/10"},"---+++----+++":{"8":"39/41","12":"2/41"},"---+++----++-+":{"9":"1/20","13":"19/20"},"---+++----++--+":{"9":"1/20","14":"19/20"},"---+++----++---+":{"9":"1/2","15":"1/2"},"---+++----++----+++++++++++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++----++++++++++++++++++++-+":{"3":"10/249","24":"59/996","32":"273/332","37":"13/166"},"---+++----++----++++++++++++++++++++--+":{"3":"10/249","24":"341/18924","28":"1300/1577","30":"13/332","38":"13/166"},"---+++----++----+++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----+++++++++++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++----++----++++++++++++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++----++----+++++++++++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++----++----++++++++++++++-":{"9":"1/21","16":"13/14","30":"1/42"},"---+++----++----+++++++++++++-":{"26":"20/21","29":"1/21"},"---+++----++----++++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"---+++----++----+++++++++++-":{"15":"721/14820","16":"721/760","24":"1/760","27":"1/741"},"---+++----++----++++++++++-":{"14":"37/114","16":"37/76","24":"1/76","26":"10/57"},"---+++----++----+++++++++-":{"15":"33/700","16":"1287/1400","24":"1/200","25":"1/35"},"---+++----++----++++++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++----++++++++-+++++++++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++----++++++++-+++++++++++--+":{"3":"10/249","18":"3410/179529","28":"48165/59843","30":"6903/119686","38":"13/166"},"---+++----++----++++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++----++++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++++++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++----++----++++++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++----++----++++++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++----++----++++++++-+++++-":{"9":"1/21","16":"13/14","30":"1/42"},"---+++----++----++++++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++----++++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"---+++----++----++++++++-++-":{"15":"47/975","16":"47/50","25":"1/100","27":"7/3900"},"---+++----++----++++++++-+-":{"9":"39/2222","14":"1363/6666","16":"721/1111","18":"10/1111","26":"400/3333"},"---+++----++----++++++++--":{"9":"39/4000","15":"1047/28000","16":"1287/1400","18":"1/200","25":"1/35"},"---+++----++----+++++++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++----++----++++++-":{"8":"19/58","10":"57/116","18":"1/116","22":"5/29"},"---+++----++----+++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"---+++----++----++++-":{"18":"2/41","20":"39/41"},"---+++----++----+++-":{"8":"33/106","16":"99/212","18":"7/212","19":"10/53"},"---+++----++----++-++++++":{"18":"1/2","24":"1/2"},"---+++----++----++-+++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++----++-+++++-+++++++++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++----++----++-+++++-+++++++++++--+":{"3":"10/249","25":"341/2490","28":"1171/1660","30":"13/332","38":"13/166"},"---+++----++----++-+++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++----++-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++-+++++-++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++----++----++-+++++-+++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++----++----++-+++++-++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++----++----++-+++++-+++++-":{"9":"1/21","16":"13/14","30":"1/42"},"---+++----++----++-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++----++-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++----++----++-+++++-++-":{"15":"47/975","16":"47/50","25":"1/100","27":"7/3900"},"---+++----++----++-+++++-+-":{"9":"3/154","14":"71/462","16":"47/77","19":"5/77","26":"5/33"},"---+++----++----++-+++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++----++-+++++--++++++++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++----++----++-+++++--++++++++++--+":{"3":"10/249","19":"1705/11703","28":"5265/7802","30":"238/3901","38":"13/166"},"---+++----++----++-+++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++----++-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++-+++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++----++----++-+++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++----++----++-+++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++----++----++-+++++--++++-":{"9":"1/21","16":"13/14","30":"1/42"},"---+++----++----++-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++----++-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++----++----++-+++++--+-":{"9":"3/1000","15":"1763/39000","16":"47/50","19":"1/100","27":"7/3900"},"---+++----++----++-+++++---":{"9":"3/154","14":"71/462","16":"47/77","19":"5/77","26":"5/33"},"---+++----++----++-++++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++----++----++-+++-":{"8":"5/17","10":"15/34","19":"1/17","22":"7/34"},"---+++----++----++-++-":{"6":"47/6584","14":"235/823","16":"470/823","19":"1521/13168","21":"273/13168"},"---+++----++----++-+-":{"19":"1/4","20":"3/4"},"---+++----++----++--+++++":{"9":"33/700","16":"1287/1400","19":"1/35","24":"1/200"},"---+++----++----++--++++-+":{"19":"1/2","25":"1/2"},"---+++----++----++--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++----++--++++--++++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++----++----++--++++--++++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"---+++----++----++--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++----++--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++----++--++++--+++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"---+++----++----++--++++--++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"---+++----++----++--++++--+++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"---+++----++----++--++++--++++-":{"9":"1/21","16":"13/14","30":"1/42"},"---+++----++----++--++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++----++--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++----++----++--++++--+-":{"9":"1/200","15":"107/2600","16":"9/10","20":"1/20","27":"1/260"},"---+++----++----++--++++---":{"2":"1/10","9":"1/30","16":"4/5","26":"1/15"},"---+++----++----++--+++-":{"0":"1/22","10":"41/45","23":"1/23"},"---+++----++----++--++-":{"0":"1/43","8":"1/43","10":"1/2","22":"39/86"},"---+++----++----++--+-":{"6":"1/212","14":"10/53","16":"20/53","20":"169/424","21":"13/424"},"---+++----++----++---":{"2":"1/10","9":"1/30","10":"4/5","20":"1/15"},"---+++----++----+-":{"9":"1/41","16":"39/41","17":"1/41"},"---+++----++-----++++++++":{"3":"1/21","16":"13/14","24":"1/42"},"---+++----++-----+++++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+++++++-+++++++++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++-----+++++++-+++++++++++--+":{"3":"10/249","18":"3410/179529","28":"48165/59843","30":"6903/119686","38":"13/166"},"---+++----++-----+++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++-++++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"---+++----++-----+++++++-+++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"---+++----++-----+++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++----++-----+++++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+++++++-+++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++-----+++++++-+++++-+++++--+":{"3":"10/249","18":"1837/46812","28":"1560/3901","31":"6903/15604","38":"13/166"},"---+++----++-----+++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+++++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++-----+++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++----++-----+++++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++-----+++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"---+++----++-----+++++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++----++-----+++++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"---+++----++-----+++++++--":{"3":"387/1654","9":"507/1654","17":"60/827","18":"130/827","25":"190/827"},"---+++----++-----++++++-":{"17":"1/2","23":"1/2"},"---+++----++-----+++++-":{"3":"19/58","9":"19/58","18":"5/29","22":"5/29"},"---+++----++-----++++-":{"6":"721/580602","16":"14420/15279","17":"14420/290301","18":"507/193534","21":"260/96767"},"---+++----++-----+++-":{"2":"481/764","3":"37/764","18":"3/191","20":"117/382"},"---+++----++-----++-":{"17":"33/895","18":"101/895","19":"761/895"},"---+++----++-----+-++++++":{"10":"39/80","16":"39/80","18":"1/80","24":"1/80"},"---+++----++-----+-+++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+-+++++-+++++++++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++----++-----+-+++++-+++++++++++--+":{"3":"10/249","25":"341/2490","28":"1171/1660","30":"13/332","38":"13/166"},"---+++----++-----+-+++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++-++++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"---+++----++-----+-+++++-+++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"---+++----++-----+-+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++----++-----+-+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+-+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++----++-----+-+++++-+++++-+++++--+":{"3":"10/249","25":"1837/8715","28":"371/830","31":"130/581","38":"13/166"},"---+++----++-----+-+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++-----+-+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+-+++++-+++++--":{"10":"21/82","16":"21/82","18":"7/164","25":"10/41","31":"33/164"},"---+++----++-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++-----+-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++----++-----+-+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++----++-----+-+++++-+-":{"18":"1/58","20":"20/59","25":"14/87","26":"14/29"},"---+++----++-----+-+++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+-+++++--++++++++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++----++-----+-+++++--++++++++++--+":{"3":"10/249","19":"1705/11703","28":"5265/7802","30":"238/3901","38":"13/166"},"---+++----++-----+-+++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++--+++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"---+++----++-----+-+++++--++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"---+++----++-----+-+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++----++-----+-+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+-+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++----++-----+-+++++--++++-+++++--+":{"17":"10/239","19":"577/5497","28":"4931/10994","31":"1776/5497","38":"39/478"},"---+++----++-----+-+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+-+++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++-----+-+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+-+++++--++++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"---+++----++-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-----+-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++----++-----+-+++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++----++-----+-+++++---":{"9":"2/9","17":"2/9","19":"1/6","26":"7/18"},"---+++----++-----+-++++-":{"17":"1/2","23":"1/2"},"---+++----++-----+-+++-":{"9":"1/43","17":"1/43","21":"2/43","22":"39/43"},"---+++----++-----+-++-":{"18":"47/424","19":"721/848","21":"33/848"},"---+++----++-----+-+-":{"2":"221/352","3":"5/352","17":"3/88","20":"57/176"},"---+++----++-----+--+++++":{"9":"33/700","10":"1287/1400","19":"1/35","24":"1/200"},"---+++----++-----+--++++-+":{"10":"3/7","16":"3/7","19":"1/14","25":"1/14"},"---+++----++-----+--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+--++++--++++++++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++----++-----+--++++--++++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"---+++----++-----+--++++--+++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"---+++----++-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++----++-----+--++++--+++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"---+++----++-----+--++++--++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"---+++----++-----+--++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++----++-----+--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-----+--++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++----++-----+--++++--++++-+++++--+":{"17":"10/239","26":"577/1673","28":"999/3346","31":"390/1673","38":"39/478"},"---+++----++-----+--++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-----+--++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++-----+--++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-----+--++++--++++--":{"9":"8/141","10":"169/188","17":"1/94","31":"19/564"},"---+++----++-----+--++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-----+--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++----++-----+--++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++----++-----+--++++---":{"2":"39/178","9":"5/178","17":"4/89","20":"25/89","26":"38/89"},"---+++----++-----+--+++-":{"17":"1/2","23":"1/2"},"---+++----++-----+--++-":{"9":"1/43","17":"1/43","21":"2/43","22":"39/43"},"---+++----++-----+--+-":{"2":"47/53","17":"3/44","18":"1/48","21":"2/83"},"---+++----++-----+---":{"2":"221/352","3":"5/352","17":"3/88","20":"57/176"},"---+++----++------+++++++":{"4":"13/14","17":"1/21","24":"1/42"},"---+++----++------++++++-++++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++----++------++++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++-+++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++------++++++-+++++-+++++--+":{"3":"10/249","18":"1837/46812","28":"1560/3901","31":"6903/15604","38":"13/166"},"---+++----++------++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++------++++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++------++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++------++++++-+++++--":{"25":"1/2","31":"1/2"},"---+++----++------++++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"---+++----++------++++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++----++------++++++-+-":{"4":"507/599","9":"26/599","18":"40/1797","25":"79/3594","26":"79/1198"},"---+++----++------++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"---+++----++------++++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++--++++-+++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++------++++++--++++-+++++--+":{"3":"10/249","18":"1837/46812","28":"1560/3901","31":"6903/15604","38":"13/166"},"---+++----++------++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++------++++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++------++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++------++++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++--++++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++----++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++------++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++----++------++++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++------++++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"---+++----++------++++++--+-":{"26":"19/20","27":"1/20"},"---+++----++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"---+++----++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"---+++----++------++++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++---+++--++++-+":{"3":"10/249","18":"59/996","32":"273/332","37":"13/166"},"---+++----++------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"---+++----++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++----++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"---+++----++------++++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++----++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++----++------++++++---+++---++-":{"9":"1/21","10":"13/14","33":"19/1638","35":"10/819"},"---+++----++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++------++++++---+++----":{"3":"33/100","9":"33/100","27":"10/59","33":"10/59"},"---+++----++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"---+++----++------++++++---+-":{"3":"39/518","9":"39/518","18":"10/259","27":"10/259","28":"200/259"},"---+++----++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"---+++----++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"---+++----++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"---+++----++------++++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++----++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"---+++----++------++++++----++---++-":{"9":"1/21","10":"13/14","33":"19/1638","35":"10/819"},"---+++----++------++++++----++---+-":{"28":"1/2","34":"1/2"},"---+++----++------++++++----++----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++----++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"---+++----++------++++++----++----+-":{"9":"2/61","10":"39/61","28":"19/61","35":"1/61"},"---+++----++------++++++----++-----":{"28":"1/2","34":"1/2"},"---+++----++------++++++----+-":{"28":"20/21","29":"1/21"},"---+++----++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"---+++----++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"---+++----++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"---+++----++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++------++++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++----++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"---+++----++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"---+++----++------++++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++----++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"---+++----++------++++++-----+------":{"3":"33/100","9":"33/100","29":"10/59","35":"10/59"},"---+++----++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"---+++----++------++++++-------+":{"18":"13/280","29":"1/21","31":"761/840"},"---+++----++------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"---+++----++------++++++---------+":{"9":"1/5","11":"1/5","18":"1/5","29":"8/39","33":"38/195"},"---+++----++------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"---+++----++------++++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"---+++----++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"---+++----++------++++++------------+":{"36":"1"},"---+++----++------++++++-------------+":{"35":"19/39","37":"20/39"},"---+++----++------++++++---------------":{"35":"21/41","38":"20/41"},"---+++----++------+++++-":{"9":"761/15640","10":"29679/31280","18":"39/31280","23":"1/782"},"---+++----++------++++-":{"20":"1/2","22":"1/2"},"---+++----++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"---+++----++------++-":{"8":"37/123","18":"2/41","20":"80/123"},"---+++----++------+-":{"8":"33/106","10":"99/212","18":"7/212","19":"10/53"},"---+++----++-------++++++":{"18":"1/2","24":"1/2"},"---+++----++-------+++++-++++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++----++-------+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++----++-------+++++-+++++-+++++--+":{"3":"10/249","25":"1837/8715","28":"371/830","31":"130/581","38":"13/166"},"---+++----++-------+++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-------+++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++-------+++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-------+++++-+++++--":{"10":"21/82","16":"21/82","18":"7/164","25":"10/41","31":"33/164"},"---+++----++-------+++++-++++-":{"26":"20/21","29":"1/21"},"---+++----++-------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++----++-------+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++----++-------+++++-+-":{"4":"13/21","9":"2/63","25":"1/6","26":"23/126"},"---+++----++-------+++++--+++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++----++-------+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++----++-------+++++--++++-+++++--+":{"10":"5/11","19":"1/11","28":"3/22","31":"3/11","38":"1/22"},"---+++----++-------+++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++-------+++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++-------+++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++-------+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++--++++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++----++-------+++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++----++-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-------+++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++----++-------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++-------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++----++-------+++++--+-":{"26":"19/20","27":"1/20"},"---+++----++-------+++++---++++":{"10":"71/149","16":"71/149","19":"3/298","26":"7/298","30":"2/149"},"---+++----++-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++----++-------+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++---+++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++----++-------+++++---+++--++++---":{"17":"5/206","19":"65/412","26":"74/103","28":"43/824","38":"39/824"},"---+++----++-------+++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++----++-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++----++-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++----++-------+++++---+++---++-":{"9":"1/21","10":"13/14","18":"19/2478","27":"380/48321","35":"400/48321"},"---+++----++-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++-------+++++---++-":{"9":"6/127","10":"117/127","19":"1/254","27":"133/9906","29":"70/4953"},"---+++----++-------+++++---+-":{"9":"3/80","11":"3/80","19":"1/160","27":"7/160","28":"7/8"},"---+++----++-------+++++----+++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"---+++----++-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++----++-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"---+++----++-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++----++-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"---+++----++-------+++++----++---++-":{"9":"1/21","10":"13/14","33":"19/1638","35":"10/819"},"---+++----++-------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++----++-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++-------+++++----+-":{"28":"20/21","29":"1/21"},"---+++----++-------+++++-----++":{"10":"1763/3596","16":"1763/3596","19":"39/7192","27":"7/7192","30":"47/3596"},"---+++----++-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++----++-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++----++-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++----++-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++----++-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++----++-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++----++-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++----++-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----++-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++----++-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++----++-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----++-------+++++-----+------":{"3":"1/60","17":"1/60","18":"19/60","29":"1/3","35":"19/60"},"---+++----++-------+++++------+":{"1":"39/71","11":"7/71","29":"6/71","30":"19/71"},"---+++----++-------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"---+++----++-------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"---+++----++-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++----++-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++----++-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++----++-------+++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"---+++----++-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++----++-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----++-------+++++----------+-":{"2":"13/154","11":"1/154","29":"1/231","34":"19/22","35":"19/462"},"---+++----++-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++----++-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----++-------+++++------------+":{"36":"1"},"---+++----++-------+++++-------------+":{"35":"19/39","37":"20/39"},"---+++----++-------+++++---------------":{"35":"21/41","38":"20/41"},"---+++----++-------++++-":{"9":"202/4187","10":"3939/4187","19":"39/4187","23":"7/4187"},"---+++----++-------+++-":{"20":"1/2","22":"1/2"},"---+++----++-------++-":{"10":"47/50","19":"1/100","21":"1/20"},"---+++----++-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"---+++----++--------+++++":{"19":"1/2","24":"1/2"},"---+++----++--------++++-+":{"19":"1/2","25":"1/2"},"---+++----++--------++++--+++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"---+++----++--------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++--++++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++----++--------++++--++++-+++++--+":{"10":"5/11","26":"23/77","28":"1/154","31":"15/77","38":"1/22"},"---+++----++--------++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++----++--------++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"---+++----++--------++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"---+++----++--------++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++--++++--++++-+":{"3":"20/1327","26":"1180/3981","31":"829/2654","32":"2761/7962","37":"39/1327"},"---+++----++--------++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"---+++----++--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"---+++----++--------++++--++++---":{"26":"1/2","32":"1/2"},"---+++----++--------++++--+++-":{"26":"20/21","29":"1/21"},"---+++----++--------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++----++--------++++--+-":{"26":"19/20","27":"1/20"},"---+++----++--------++++---++++":{"2":"3/41","10":"20/41","16":"31/82","26":"2/41","30":"1/82"},"---+++----++--------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++---+++-+++++-+":{"0":"10/449","10":"395/449","32":"49/898","37":"39/898"},"---+++----++--------++++---+++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"---+++----++--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++----++--------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---+++----++--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++----++--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++---+++--++++-+":{"11":"20/747","27":"20/747","31":"629/1494","32":"707/1494","37":"13/249"},"---+++----++--------++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++----++--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++----++--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++----++--------++++---+++---++-":{"9":"1/21","10":"13/14","19":"19/1092","27":"19/6084","35":"5/1521"},"---+++----++--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++----++--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++--------++++---++-":{"9":"2/43","10":"39/43","20":"1/86","27":"19/1118","29":"10/559"},"---+++----++--------++++---+-":{"2":"39/293","11":"3/293","19":"19/586","27":"23/586","28":"230/293"},"---+++----++--------++++----+++":{"2":"39/1481","10":"740/1481","16":"1363/2962","27":"2/1481","30":"37/2962"},"---+++----++--------++++----++-+":{"2":"3/20","10":"259/520","16":"71/260","27":"1/130","31":"37/520"},"---+++----++--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"---+++----++--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"---+++----++--------++++----++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"---+++----++--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----++--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++----++--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"---+++----++--------++++----++---++-":{"9":"90/2023","10":"1755/2023","19":"38/2023","28":"19/289","35":"1/289"},"---+++----++--------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++----++--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++----++--------++++----+-":{"28":"20/21","29":"1/21"},"---+++----++--------++++-----++":{"2":"39/1481","10":"740/1481","16":"1363/2962","27":"2/1481","30":"37/2962"},"---+++----++--------++++-----+-+":{"2":"1/8","10":"3/16","22":"1/4","28":"3/8","31":"1/16"},"---+++----++--------++++-----+--+":{"2":"1/4","10":"3/8","28":"1/4","32":"1/8"},"---+++----++--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++----++--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++----++--------++++-----+---++-":{"2":"2/29","10":"3/29","28":"2/29","34":"21/29","35":"1/29"},"---+++----++--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++----++--------++++-----+----":{"3":"13/66","9":"13/66","19":"10/33","29":"200/1287","33":"190/1287"},"---+++----++--------++++------+":{"1":"39/71","11":"7/71","29":"6/71","30":"19/71"},"---+++----++--------++++-------+":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"---+++----++--------++++--------+":{"2":"13/21","11":"1/21","29":"2/63","32":"19/63"},"---+++----++--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++----++--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++----++--------++++---------++-":{"2":"2/29","10":"3/29","28":"2/29","34":"21/29","35":"1/29"},"---+++----++--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"---+++----++--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++----++--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----++--------++++----------+-":{"2":"13/154","11":"1/154","29":"1/231","34":"19/22","35":"19/462"},"---+++----++--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----++--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++----++--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----++--------++++------------+":{"36":"1"},"---+++----++--------++++-------------+":{"35":"19/39","37":"20/39"},"---+++----++--------++++---------------":{"35":"21/41","38":"20/41"},"---+++----++--------+++-":{"9":"2/43","10":"39/43","20":"13/301","23":"1/301"},"---+++----++--------++-":{"20":"1/2","22":"1/2"},"---+++----++--------+-":{"10":"9/10","20":"1/20","21":"1/20"},"---+++----++---------":{"2":"1/10","9":"1/30","10":"4/5","20":"1/15"},"---+++----+-":{"10":"20/21","11":"1/21"},"---+++-----++":{"8":"39/41","12":"2/41"},"---+++-----+-+":{"9":"1/20","13":"19/20"},"---+++-----+--+":{"9":"1/20","14":"19/20"},"---+++-----+---+":{"1":"1/100","10":"47/50","15":"1/20"},"---+++-----+----+":{"10":"1/2","16":"1/2"},"---+++-----+-----++":{"3":"1/21","10":"13/14","18":"1/42"},"---+++-----+-----+-++++++":{"18":"1/2","24":"1/2"},"---+++-----+-----+-+++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-----+-+++++-+++++++++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-----+-+++++-+++++++++++--+":{"3":"10/249","25":"341/2490","28":"1171/1660","30":"13/332","38":"13/166"},"---+++-----+-----+-+++++-++++++++++-":{"0":"145/8018","4":"5028/7129","14":"145/633","30":"218/9285","35":"167/6935"},"---+++-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++-++++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-----+-----+-+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----+-----+-+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----+-----+-+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-----+-+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-----+-+++++-+++++-+++++--+":{"3":"10/249","25":"1837/8715","28":"371/830","31":"130/581","38":"13/166"},"---+++-----+-----+-+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"---+++-----+-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++-+++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-----+-----+-+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-----+-+++++-+++++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"---+++-----+-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"---+++-----+-----+-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++-----+-----+-+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++-----+-----+-+++++-+-":{"18":"1/58","20":"20/59","25":"14/87","26":"14/29"},"---+++-----+-----+-+++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-----+-+++++--++++++++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-----+-+++++--++++++++++--+":{"3":"10/249","19":"1705/11703","28":"5265/7802","30":"238/3901","38":"13/166"},"---+++-----+-----+-+++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"---+++-----+-----+-+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++--+++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-----+-----+-+++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----+-----+-+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----+-----+-+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-----+-+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-----+-+++++--++++-+++++--+":{"17":"10/239","19":"577/5497","28":"4931/10994","31":"1776/5497","38":"39/478"},"---+++-----+-----+-+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"---+++-----+-----+-+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+-+++++--++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-----+-----+-+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-----+-+++++--++++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"---+++-----+-----+-+++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+-----+-+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++-----+-----+-+++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++-----+-----+-+++++---":{"9":"2/9","17":"2/9","19":"1/6","26":"7/18"},"---+++-----+-----+-++++-":{"17":"1/2","23":"1/2"},"---+++-----+-----+-+++-":{"9":"1/43","17":"1/43","21":"2/43","22":"39/43"},"---+++-----+-----+-++-":{"10":"47/50","17":"47/975","19":"1/100","21":"7/3900"},"---+++-----+-----+-+-":{"2":"221/352","3":"5/352","17":"3/88","20":"57/176"},"---+++-----+-----+--+++++":{"19":"1/2","20":"33/74","24":"2/37"},"---+++-----+-----+--++++-+":{"19":"1/2","25":"1/2"},"---+++-----+-----+--++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-----+--++++--++++++++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"---+++-----+-----+--++++--++++++++++--+":{"3":"19/8623","17":"341/8623","28":"7210/8623","30":"351/8623","38":"702/8623"},"---+++-----+-----+--++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"---+++-----+-----+--++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+--++++--+++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-----+-----+--++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----+-----+--++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----+-----+--++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-----+--++++--++++-+++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"---+++-----+-----+--++++--++++-+++++--+":{"17":"10/239","26":"577/1673","28":"999/3346","31":"390/1673","38":"39/478"},"---+++-----+-----+--++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"---+++-----+-----+--++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-----+--++++--++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-----+-----+--++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-----+--++++--++++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"---+++-----+-----+--++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+-----+--++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++-----+-----+--++++--+-":{"3":"9/374","16":"351/748","26":"721/1496","27":"37/1496"},"---+++-----+-----+--++++---":{"2":"39/178","9":"5/178","17":"4/89","20":"25/89","26":"38/89"},"---+++-----+-----+--+++-":{"17":"1/2","23":"1/2"},"---+++-----+-----+--++-":{"9":"1/43","17":"1/43","21":"2/43","22":"39/43"},"---+++-----+-----+--+-":{"10":"9/10","17":"3/65","20":"1/20","21":"1/260"},"---+++-----+-----+---":{"2":"221/352","3":"5/352","17":"3/88","20":"57/176"},"---+++-----+------+":{"3":"1/21","10":"13/14","18":"1/42"},"---+++-----+-------++++++":{"18":"1/2","24":"1/2"},"---+++-----+-------+++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++-+++++++++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-------+++++-+++++++++++--+":{"3":"10/249","25":"341/2490","28":"1171/1660","30":"13/332","38":"13/166"},"---+++-----+-------+++++-++++++++++-":{"0":"145/8018","4":"5028/7129","14":"145/633","30":"218/9285","35":"167/6935"},"---+++-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++-++++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-----+-------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----+-------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----+-------+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-------+++++-+++++-+++++--+":{"3":"10/249","25":"1837/8715","28":"371/830","31":"130/581","38":"13/166"},"---+++-----+-------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"---+++-----+-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++-+++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-----+-------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-------+++++-+++++--":{"25":"1/2","31":"1/2"},"---+++-----+-------+++++-++++-":{"26":"20/21","29":"1/21"},"---+++-----+-------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++-----+-------+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++-----+-------+++++-+-":{"4":"13/21","9":"2/63","25":"1/6","26":"23/126"},"---+++-----+-------+++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++--++++++++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-------+++++--++++++++++--+":{"3":"10/249","19":"1705/11703","28":"5265/7802","30":"238/3901","38":"13/166"},"---+++-----+-------+++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"---+++-----+-------+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++--+++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-----+-------+++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----+-------+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----+-------+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++-----+-------+++++--++++-+++++--+":{"3":"10/249","19":"1837/5727","28":"237/3818","31":"952/1909","38":"13/166"},"---+++-----+-------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"---+++-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+-------+++++--++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-----+-------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+-------+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++--++++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++-----+-------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"---+++-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+-------+++++--++++--+-":{"3":"1/31","10":"39/62","28":"10/31","33":"1/62"},"---+++-----+-------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++-----+-------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++-----+-------+++++--+-":{"26":"19/20","27":"1/20"},"---+++-----+-------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"---+++-----+-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-----+-------+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++---+++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++-----+-------+++++---+++--++++---":{"17":"5/206","19":"65/412","26":"74/103","28":"43/824","38":"39/824"},"---+++-----+-------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"---+++-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+-------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++-----+-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++-----+-------+++++---+++---++-":{"3":"26/579","10":"169/193","19":"59/1158","27":"209/15054","35":"110/7527"},"---+++-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-----+-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+-------+++++---++-":{"3":"2/53","10":"39/53","19":"13/106","27":"209/4134","29":"110/2067"},"---+++-----+-------+++++---+-":{"9":"3/80","11":"3/80","19":"1/160","27":"7/160","28":"7/8"},"---+++-----+-------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"---+++-----+-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-----+-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"---+++-----+-------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-----+-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"---+++-----+-------+++++----++---++-":{"3":"10/287","10":"195/287","19":"26/861","28":"209/861","35":"11/861"},"---+++-----+-------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++-----+-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+-------+++++----+-":{"28":"20/21","29":"1/21"},"---+++-----+-------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"---+++-----+-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++-----+-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++-----+-------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-----+-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++-----+-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++-----+-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++-----+-------+++++-----+----+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-----+-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----+-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++-----+-------+++++-----+-----++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-----+-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----+-------+++++-----+------":{"3":"1/60","17":"1/60","18":"19/60","29":"1/3","35":"19/60"},"---+++-----+-------+++++------+":{"1":"39/71","11":"7/71","29":"6/71","30":"19/71"},"---+++-----+-------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"---+++-----+-------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"---+++-----+-------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++-----+-------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++-----+-------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++-----+-------+++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"---+++-----+-------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++-----+-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----+-------+++++----------+-":{"2":"13/154","11":"1/154","29":"1/231","34":"19/22","35":"19/462"},"---+++-----+-------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++-----+-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----+-------+++++------------+":{"36":"1"},"---+++-----+-------+++++-------------+":{"35":"19/39","37":"20/39"},"---+++-----+-------+++++---------------":{"35":"21/41","38":"20/41"},"---+++-----+-------++++-":{"3":"202/4935","10":"1313/1645","19":"761/4935","23":"11/1645"},"---+++-----+-------+++-":{"20":"1/2","22":"1/2"},"---+++-----+-------++-":{"3":"47/1152","10":"611/768","19":"721/4608","21":"11/1536"},"---+++-----+-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"---+++-----+--------+++++":{"19":"1/2","24":"1/2"},"---+++-----+--------++++-+":{"19":"1/2","25":"1/2"},"---+++-----+--------++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++--++++++++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"---+++-----+--------++++--++++++++++--+":{"11":"10/239","28":"195/239","30":"29/478","38":"39/478"},"---+++-----+--------++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"---+++-----+--------++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++--+++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-----+--------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----+--------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----+--------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++--++++-+++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"---+++-----+--------++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"---+++-----+--------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++--++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-----+--------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----+--------++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++--++++--++++-+":{"3":"20/1327","26":"1180/3981","31":"829/2654","32":"2761/7962","37":"39/1327"},"---+++-----+--------++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"---+++-----+--------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++--++++--+-":{"3":"1/31","10":"39/62","28":"10/31","33":"1/62"},"---+++-----+--------++++--++++---":{"26":"1/2","32":"1/2"},"---+++-----+--------++++--+++-":{"26":"20/21","29":"1/21"},"---+++-----+--------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++-----+--------++++--+-":{"26":"19/20","27":"1/20"},"---+++-----+--------++++---++++":{"2":"117/439","11":"20/439","16":"429/878","26":"78/439","30":"19/878"},"---+++-----+--------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++---+++-+++++-+":{"11":"370/10071","28":"2405/3357","30":"614/10071","32":"767/6714","37":"481/6714"},"---+++-----+--------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"---+++-----+--------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++-----+--------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---+++-----+--------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++-----+--------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++---+++--++++-+":{"11":"20/747","27":"20/747","31":"629/1494","32":"707/1494","37":"13/249"},"---+++-----+--------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++-----+--------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+--------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++-----+--------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++-----+--------++++---+++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++-----+--------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-----+--------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+--------++++---++-":{"3":"4/861","10":"26/287","20":"13/287","28":"703/861","29":"37/861"},"---+++-----+--------++++---+-":{"2":"39/293","11":"3/293","19":"19/586","27":"23/586","28":"230/293"},"---+++-----+--------++++----+++":{"11":"107/2530","16":"4173/5060","20":"507/5060","27":"39/5060","30":"127/5060"},"---+++-----+--------++++----++-+":{"2":"91/969","11":"7/969","27":"46/969","28":"806/969","31":"1/51"},"---+++-----+--------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++----++--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"---+++-----+--------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"---+++-----+--------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++-----+--------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+--------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-----+--------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"---+++-----+--------++++----++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++-----+--------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++-----+--------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-----+--------++++----+-":{"28":"20/21","29":"1/21"},"---+++-----+--------++++-----++":{"2":"13/475","11":"1/475","22":"221/475","28":"234/475","30":"6/475"},"---+++-----+--------++++-----+-+":{"2":"13/79","11":"1/79","22":"23/79","28":"36/79","31":"6/79"},"---+++-----+--------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++-----+--++++-+":{"11":"20/697","29":"20/697","31":"599/1394","32":"637/1394","37":"39/697"},"---+++-----+--------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++-----+--------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---+++-----+--------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----+--------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"---+++-----+--------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-----+--------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++-----+--------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---+++-----+--------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++-----+--------++++-----+----":{"3":"13/66","9":"13/66","19":"10/33","29":"200/1287","33":"190/1287"},"---+++-----+--------++++------+":{"1":"39/71","11":"7/71","29":"6/71","30":"19/71"},"---+++-----+--------++++-------+":{"1":"39/71","11":"7/71","29":"6/71","31":"19/71"},"---+++-----+--------++++--------+":{"2":"13/21","11":"1/21","29":"2/63","32":"19/63"},"---+++-----+--------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++-----+--------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++-----+--------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---+++-----+--------++++---------+-":{"9":"1/23","11":"1/23","33":"1/23","34":"20/23"},"---+++-----+--------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++-----+--------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----+--------++++----------+-":{"2":"13/154","11":"1/154","29":"1/231","34":"19/22","35":"19/462"},"---+++-----+--------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-----+--------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++-----+--------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----+--------++++------------+":{"36":"1"},"---+++-----+--------++++-------------+":{"35":"19/39","37":"20/39"},"---+++-----+--------++++---------------":{"35":"21/41","38":"20/41"},"---+++-----+--------+++-":{"3":"2/79","10":"39/79","20":"761/1659","23":"37/1659"},"---+++-----+--------++-":{"20":"1/2","22":"1/2"},"---+++-----+--------+-":{"3":"9/374","10":"351/748","20":"721/1496","21":"37/1496"},"---+++-----+---------":{"2":"1/2","4":"5/24","11":"1/36","20":"19/72"},"---+++------+":{"11":"1/21","12":"20/21"},"---+++-------+":{"11":"1/21","13":"20/21"},"---+++--------+":{"11":"1/21","14":"20/21"},"---+++---------+":{"8":"1/2","11":"3/13","15":"7/26"},"---+++----------+":{"11":"1/21","16":"20/21"},"---+++-----------+":{"11":"1/2","17":"1/2"},"---+++------------+":{"4":"13/14","11":"1/21","18":"1/42"},"---+++-------------++++++":{"4":"13/14","11":"1/21","24":"1/42"},"---+++-------------+++++-++++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++-+++++++++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++-------------+++++-+++++++++++--+":{"3":"10/249","25":"341/2490","28":"1171/1660","30":"13/332","38":"13/166"},"---+++-------------+++++-++++++++++-":{"0":"145/8018","4":"5028/7129","14":"145/633","30":"218/9285","35":"167/6935"},"---+++-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++-++++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-------------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-------------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-------------+++++-+++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++-+++++-+++++-+":{"3":"10/249","25":"590/1743","32":"631/1162","37":"13/166"},"---+++-------------+++++-+++++-+++++--+":{"3":"10/249","25":"1837/8715","28":"371/830","31":"130/581","38":"13/166"},"---+++-------------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"---+++-------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++-+++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-------------+++++-+++++--":{"25":"1/2","31":"1/2"},"---+++-------------+++++-++++-":{"26":"20/21","29":"1/21"},"---+++-------------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"---+++-------------+++++-++-":{"3":"47/1152","16":"611/768","25":"721/4608","27":"11/1536"},"---+++-------------+++++-+-":{"4":"13/21","9":"2/63","25":"1/6","26":"23/126"},"---+++-------------+++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++--++++++++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++-------------+++++--++++++++++--+":{"3":"10/249","19":"1705/11703","28":"5265/7802","30":"238/3901","38":"13/166"},"---+++-------------+++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"---+++-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++--+++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++-------------+++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-------------+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-------------+++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++--++++-+++++-+":{"3":"10/249","19":"590/1743","32":"631/1162","37":"13/166"},"---+++-------------+++++--++++-+++++--+":{"3":"10/249","19":"1837/5727","28":"237/3818","31":"952/1909","38":"13/166"},"---+++-------------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"---+++-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++-------------+++++--++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++-------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-------------+++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++--++++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++-------------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"---+++-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-------------+++++--++++--+-":{"3":"1/31","10":"39/62","28":"10/31","33":"1/62"},"---+++-------------+++++--++++---":{"26":"1/2","32":"1/2"},"---+++-------------+++++--+++-":{"26":"20/21","29":"1/21"},"---+++-------------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"---+++-------------+++++--+-":{"26":"19/20","27":"1/20"},"---+++-------------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"---+++-------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-------------+++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++---+++--++++-+":{"3":"140/8109","19":"1180/8109","31":"1541/5406","32":"2803/5406","37":"91/2703"},"---+++-------------+++++---+++--++++---":{"17":"5/206","19":"65/412","26":"74/103","28":"43/824","38":"39/824"},"---+++-------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"---+++-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-------------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-------------+++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++-------------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++-------------+++++---+++---++-":{"3":"26/579","10":"169/193","19":"59/1158","27":"209/15054","35":"110/7527"},"---+++-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++-------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-------------+++++---++-":{"3":"2/53","10":"39/53","19":"13/106","27":"209/4134","29":"110/2067"},"---+++-------------+++++---+-":{"3":"3/152","11":"3/152","19":"1/16","27":"13/304","28":"65/76"},"---+++-------------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"---+++-------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"---+++-------------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"---+++-------------+++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-------------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"---+++-------------+++++----++---++-":{"3":"10/287","10":"195/287","19":"26/861","28":"209/861","35":"11/861"},"---+++-------------+++++----++---+-":{"28":"1/2","34":"1/2"},"---+++-------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++-------------+++++----+-":{"28":"20/21","29":"1/21"},"---+++-------------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"---+++-------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"---+++-------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"---+++-------------+++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++-------------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++-------------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++-------------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++-------------+++++-----+----":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"---+++-------------+++++------+":{"1":"3806/19897","4":"13321/19897","19":"1900/19897","29":"585/19897","30":"285/19897"},"---+++-------------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"---+++-------------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"---+++-------------+++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++-------------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"---+++-------------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"---+++-------------+++++---------+-":{"19":"1/15","29":"7/585","33":"32/585","34":"13/15"},"---+++-------------+++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++-------------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-------------+++++----------+-":{"2":"13/134","3":"1/134","29":"1/871","34":"57/67","35":"38/871"},"---+++-------------+++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++-------------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"---+++-------------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-------------+++++------------+":{"36":"1"},"---+++-------------+++++-------------+":{"35":"19/39","37":"20/39"},"---+++-------------+++++---------------":{"35":"21/41","38":"20/41"},"---+++-------------++++-":{"3":"202/4935","10":"1313/1645","19":"761/4935","23":"11/1645"},"---+++-------------+++-":{"20":"1/2","22":"1/2"},"---+++-------------++-":{"3":"47/1152","10":"611/768","19":"721/4608","21":"11/1536"},"---+++-------------+-":{"3":"1/39","8":"1/3","19":"19/78","20":"31/78"},"---+++--------------+++++":{"19":"1/2","24":"1/2"},"---+++--------------++++-+":{"19":"1/2","25":"1/2"},"---+++--------------++++--+++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++--++++++++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"---+++--------------++++--++++++++++--+":{"3":"10/249","26":"341/498","28":"157/996","30":"13/332","38":"13/166"},"---+++--------------++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"---+++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"---+++--------------++++--+++++++-":{"3":"721/22741","16":"28119/45482","28":"7210/22741","30":"741/45482","33":"380/22741"},"---+++--------------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++--------------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++--------------++++--++++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++--++++-+++++-+":{"3":"10/249","26":"590/747","32":"137/1494","37":"13/166"},"---+++--------------++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"---+++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"---+++--------------++++--++++-++-":{"3":"47/1652","16":"1833/3304","28":"235/826","31":"741/6608","33":"19/944"},"---+++--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++--------------++++--++++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++--++++--++++-+":{"3":"20/1327","26":"1180/3981","31":"829/2654","32":"2761/7962","37":"39/1327"},"---+++--------------++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"---+++--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++--++++--+-":{"3":"1/31","10":"39/62","28":"10/31","33":"1/62"},"---+++--------------++++--++++---":{"26":"1/2","32":"1/2"},"---+++--------------++++--+++-":{"26":"20/21","29":"1/21"},"---+++--------------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"---+++--------------++++--+-":{"26":"19/20","27":"1/20"},"---+++--------------++++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++---+++++++++-+":{"3":"10/249","20":"151/249","22":"137/498","37":"13/166"},"---+++--------------++++---+++++++++--+":{"3":"10/249","20":"1705/2241","28":"65/1494","30":"173/2241","38":"13/166"},"---+++--------------++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"---+++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"---+++--------------++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"---+++--------------++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"---+++--------------++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++--------------++++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++---+++-+++++-+":{"3":"360/9881","20":"4519/9881","28":"7683/19762","30":"917/19762","37":"702/9881"},"---+++--------------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"---+++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++--------------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---+++--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++--------------++++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++---+++--++++-+":{"3":"260/6631","27":"1180/19893","31":"7237/13262","32":"11113/39786","37":"507/6631"},"---+++--------------++++---+++--++++---":{"11":"35/907","26":"957/1814","28":"141/3628","31":"290/907","38":"273/3628"},"---+++--------------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++--------------++++---+++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"---+++--------------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"---+++--------------++++---+++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"---+++--------------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++--------------++++---++-":{"3":"4/861","10":"26/287","20":"13/287","28":"703/861","29":"37/861"},"---+++--------------++++---+-":{"19":"1/46","20":"3/46","27":"1/23","28":"20/23"},"---+++--------------++++----+++":{"20":"1/18","27":"1/20","28":"107/120","30":"1/360"},"---+++--------------++++----++-+":{"20":"7/60","27":"1/20","28":"4/5","31":"1/30"},"---+++--------------++++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++----++--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"---+++--------------++++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"---+++--------------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++--------------++++----++---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++--------------++++----++---+++---":{"17":"1/470","27":"231/4700","28":"8619/9400","32":"13/470","38":"39/9400"},"---+++--------------++++----++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++--------------++++----++---+-":{"28":"1/2","34":"1/2"},"---+++--------------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"---+++--------------++++----+-":{"28":"20/21","29":"1/21"},"---+++--------------++++-----++":{"20":"1/39","22":"6/13","28":"1/2","30":"1/78"},"---+++--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"---+++--------------++++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++-----+--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"---+++--------------++++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---+++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"---+++--------------++++-----+---++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"---+++--------------++++-----+---+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++--------------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---+++--------------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"---+++--------------++++-----+----":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"---+++--------------++++------+":{"2":"254/781","4":"381/781","20":"380/2343","29":"13/781","30":"19/2343"},"---+++--------------++++-------+":{"20":"16/63","22":"23/42","29":"1/21","31":"19/126"},"---+++--------------++++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++--------++++-+":{"3":"10/379","20":"21/379","22":"527/758","31":"65/379","37":"39/758"},"---+++--------------++++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---+++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------++++--------+-":{"32":"19/20","33":"1/20"},"---+++--------------++++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++--------------++++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++--------------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---+++--------------++++---------+-":{"5":"39/8896","9":"39/8896","23":"19/8896","33":"419/8896","34":"2095/2224"},"---+++--------------++++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++--------------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++--------------++++----------+-":{"2":"13/134","3":"1/134","29":"1/871","34":"57/67","35":"38/871"},"---+++--------------++++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++--------------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++--------------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++--------------++++------------+":{"36":"1"},"---+++--------------++++-------------+":{"35":"19/39","37":"20/39"},"---+++--------------++++---------------":{"35":"21/41","38":"20/41"},"---+++--------------+++-":{"3":"2/79","10":"39/79","20":"761/1659","23":"37/1659"},"---+++--------------++-":{"20":"1/2","22":"1/2"},"---+++--------------+-":{"3":"9/452","8":"117/452","20":"307/452","21":"19/452"},"---+++---------------++++":{"19":"1/2","24":"1/2"},"---+++---------------+++-+":{"4":"13/21","9":"2/63","20":"23/126","25":"1/6"},"---+++---------------+++--+":{"20":"1/2","26":"1/2"},"---+++---------------+++---++++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"---+++---------------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"---+++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"---+++---------------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"---+++---------------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"---+++---------------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++---------------+++---+++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++---+++-+++++-+-":{"3":"590/28119","28":"17405/28119","30":"8909/56238","37":"3410/28119","38":"4519/56238"},"---+++---------------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"---+++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---+++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++---------------+++---+++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++---+++--++++-+":{"3":"260/6631","27":"1180/19893","31":"7237/13262","32":"11113/39786","37":"507/6631"},"---+++---------------+++---+++--++++---":{"11":"35/907","26":"957/1814","28":"141/3628","31":"290/907","38":"273/3628"},"---+++---------------+++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---+++---------------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"---+++---------------+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"---+++---------------+++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++----++++++++-+-":{"2":"1/13","27":"7/130","28":"223/260","38":"3/260"},"---+++---------------+++----++++++++--":{"2":"79/347","22":"4357/6940","27":"213/3470","30":"17/347","37":"237/6940"},"---+++---------------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"---+++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"---+++---------------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"---+++---------------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"---+++---------------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++---------------+++----++-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++----++-+++++-+-":{"3":"590/28119","28":"17405/28119","30":"8909/56238","37":"3410/28119","38":"4519/56238"},"---+++---------------+++----++-+++++---":{"2":"20/323","27":"1/19","28":"563/646","30":"3/646","38":"3/323"},"---+++---------------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"---+++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---+++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---+++---------------+++----++--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++----++--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"---+++---------------+++----++--++++---":{"17":"1/158","27":"577/11060","28":"19773/22120","31":"39/1106","38":"39/3160"},"---+++---------------+++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---+++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---+++---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---+++---------------+++----+-":{"28":"20/21","29":"1/21"},"---+++---------------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"---+++---------------+++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++-----+-+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++---------------+++-----+-+++++---":{"2":"1/22","28":"39/44","30":"1/44","38":"1/22"},"---+++---------------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"---+++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"---+++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"---+++---------------+++-----+--+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++-----+--++++-+":{"3":"780/16943","29":"1180/16943","31":"19941/33886","32":"6983/33886","37":"1521/16943"},"---+++---------------+++-----+--++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---+++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"---+++---------------+++-----+---":{"3":"5/243","11":"5/243","20":"38/81","29":"34/729","32":"323/729"},"---+++---------------+++------+":{"2":"26/97","4":"39/97","21":"38/291","29":"13/97","30":"19/291"},"---+++---------------+++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++---------------+++-------+++++---":{"2":"1/22","28":"39/44","30":"1/44","38":"1/22"},"---+++---------------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"---+++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"---+++---------------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"---+++---------------+++-------+-":{"31":"1/2","32":"1/2"},"---+++---------------+++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++--------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"---+++---------------+++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---+++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++---------------+++--------+-":{"32":"19/20","33":"1/20"},"---+++---------------+++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++---------------+++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++---------------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---+++---------------+++---------+-":{"5":"39/8896","9":"39/8896","23":"19/8896","33":"419/8896","34":"2095/2224"},"---+++---------------+++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++---------------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---------------+++----------+-":{"2":"13/134","3":"1/134","29":"1/871","34":"57/67","35":"38/871"},"---+++---------------+++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++---------------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"---+++---------------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++---------------+++------------+":{"36":"1"},"---+++---------------+++-------------+":{"35":"19/39","37":"20/39"},"---+++---------------+++---------------":{"35":"21/41","38":"20/41"},"---+++---------------++-":{"3":"1/420","10":"13/280","22":"761/840","23":"19/420"},"---+++---------------+-":{"5":"1/423","9":"1/423","21":"7/141","22":"400/423"},"---+++----------------+++":{"21":"1/20","24":"19/20"},"---+++----------------++-+":{"21":"1/20","25":"19/20"},"---+++----------------++--+":{"21":"1/20","26":"19/20"},"---+++----------------++---+":{"21":"1/2","27":"1/2"},"---+++----------------++----+++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++----++++++++-+-":{"2":"1/13","27":"7/130","28":"223/260","38":"3/260"},"---+++----------------++----++++++++--":{"2":"79/347","22":"4357/6940","27":"213/3470","30":"17/347","37":"237/6940"},"---+++----------------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"---+++----------------++----++++++-":{"31":"1/2","34":"1/2"},"---+++----------------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"---+++----------------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"---+++----------------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++----------------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"---+++----------------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"---+++----------------++-----++++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++-----+++++++-+-":{"2":"1/11","28":"19/22","38":"1/22"},"---+++----------------++-----+++++++--":{"2":"79/347","22":"4357/6940","27":"213/3470","30":"17/347","37":"237/6940"},"---+++----------------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"---+++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"---+++----------------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"---+++----------------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"---+++----------------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++----------------++-----+-++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++-----+-+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++----------------++-----+-+++++--":{"2":"19/130","21":"103/1300","22":"1897/2600","29":"3/130","37":"57/2600"},"---+++----------------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"---+++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"---+++----------------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"---+++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"---+++----------------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"---+++----------------++------+":{"2":"2/823","4":"3/823","22":"760/823","29":"39/823","30":"19/823"},"---+++----------------++-------++++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++----------------++-------+++++---":{"2":"1/22","28":"39/44","30":"1/44","38":"1/22"},"---+++----------------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"---+++----------------++-------+++-":{"31":"1/2","34":"1/2"},"---+++----------------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"---+++----------------++-------+-":{"31":"1/2","32":"1/2"},"---+++----------------++--------+++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++--------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"---+++----------------++--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---+++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++----------------++--------+-":{"32":"19/20","33":"1/20"},"---+++----------------++---------++++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"---+++----------------++---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++----------------++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---+++----------------++---------+-":{"2":"169/1024","3":"13/1024","21":"1/512","33":"5/128","34":"25/32"},"---+++----------------++----------+++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"---+++----------------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----------------++----------+-":{"2":"169/984","3":"13/984","21":"1/492","34":"95/123","35":"5/123"},"---+++----------------++-----------++":{"3":"10/249","22":"439/498","36":"13/166"},"---+++----------------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"---+++----------------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----------------++------------+":{"36":"1"},"---+++----------------++-------------+":{"35":"19/39","37":"20/39"},"---+++----------------++---------------":{"35":"21/41","38":"20/41"},"---+++----------------+-":{"22":"20/21","23":"1/21"},"---+++-----------------++":{"21":"1/20","24":"19/20"},"---+++-----------------+-+":{"21":"1/20","25":"19/20"},"---+++-----------------+--+":{"21":"1/20","26":"19/20"},"---+++-----------------+---+":{"21":"1/2","27":"1/2"},"---+++-----------------+----+":{"22":"1/2","28":"1/2"},"---+++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+-----+++++++-+-":{"2":"1/11","28":"19/22","38":"1/22"},"---+++-----------------+-----+++++++--":{"2":"91/577","11":"71/4039","22":"2977/4039","30":"120/4039","37":"234/4039"},"---+++-----------------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"---+++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"---+++-----------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"---+++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+-----+-+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++-----------------+-----+-+++++--":{"2":"5/2253","22":"8357/9012","29":"71/1502","30":"103/4506","37":"1/3004"},"---+++-----------------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"---+++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"---+++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"---+++-----------------+-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"---+++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+------++++++-+-":{"2":"1/11","28":"19/22","38":"1/22"},"---+++-----------------+------++++++--":{"2":"91/577","11":"71/4039","22":"2977/4039","30":"120/4039","37":"234/4039"},"---+++-----------------+------+++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"---+++-----------------+------++++-":{"31":"1/2","34":"1/2"},"---+++-----------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"---+++-----------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"---+++-----------------+------+-":{"30":"1/2","31":"1/2"},"---+++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"---+++-----------------+-------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++-----------------+-------+++++---":{"2":"1/22","28":"39/44","30":"1/44","38":"1/22"},"---+++-----------------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"---+++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"---+++-----------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"---+++-----------------+-------+-":{"31":"1/2","32":"1/2"},"---+++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"---+++-----------------+--------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"---+++-----------------+--------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++-----------------+--------+++-":{"23":"2/81","28":"13/27","32":"799/1701","35":"41/1701"},"---+++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++-----------------+--------+-":{"32":"19/20","33":"1/20"},"---+++-----------------+---------++++":{"22":"40/41","36":"1/41"},"---+++-----------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"---+++-----------------+---------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++-----------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"---+++-----------------+---------+-":{"2":"169/1024","3":"13/1024","21":"1/512","33":"5/128","34":"25/32"},"---+++-----------------+----------+++":{"22":"40/41","36":"1/41"},"---+++-----------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"---+++-----------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----------------+----------+-":{"2":"169/984","3":"13/984","21":"1/492","34":"95/123","35":"5/123"},"---+++-----------------+-----------++":{"22":"40/41","36":"1/41"},"---+++-----------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"---+++-----------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++-----------------+------------+":{"36":"1"},"---+++-----------------+-------------+":{"35":"19/39","37":"20/39"},"---+++-----------------+---------------":{"35":"21/41","38":"20/41"},"---+++------------------+":{"23":"1/21","24":"20/21"},"---+++-------------------+":{"23":"1/21","25":"20/21"},"---+++--------------------+":{"23":"1/21","26":"20/21"},"---+++---------------------+":{"5":"1/23","15":"1/23","23":"400/897","27":"419/897"},"---+++----------------------+":{"23":"1/21","28":"20/21"},"---+++-----------------------+":{"23":"1/2","29":"1/2"},"---+++------------------------+++++++":{"36":"1"},"---+++------------------------++++++-+-":{"2":"179/320","14":"223/960","21":"43/480","38":"19/160"},"---+++------------------------++++++--":{"2":"23643/45154","14":"8357/45154","29":"1837/22577","30":"2340/22577","37":"2400/22577"},"---+++------------------------+++++-":{"21":"761/1921","30":"380/1921","35":"780/1921"},"---+++------------------------++++-":{"30":"1/40","34":"39/40"},"---+++------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"---+++------------------------++-":{"30":"2/41","32":"39/41"},"---+++------------------------+-":{"30":"1/2","31":"1/2"},"---+++-------------------------++++++":{"22":"40/41","36":"1/41"},"---+++-------------------------+++++-+-":{"28":"590/669","30":"59/1338","37":"10/669","38":"79/1338"},"---+++-------------------------+++++---":{"2":"1/22","28":"39/44","30":"1/44","38":"1/22"},"---+++-------------------------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"---+++-------------------------+++-":{"31":"1/2","34":"1/2"},"---+++-------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"---+++-------------------------+-":{"31":"1/2","32":"1/2"},"---+++--------------------------+++++":{"22":"40/41","36":"1/41"},"---+++--------------------------++++-+-":{"28":"10/11","31":"1/22","38":"1/22"},"---+++--------------------------++++---":{"28":"10/11","31":"1/22","37":"13/1298","38":"23/649"},"---+++--------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"---+++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---+++--------------------------+-":{"32":"19/20","33":"1/20"},"---+++---------------------------++++":{"22":"40/41","36":"1/41"},"---+++---------------------------+++-+-":{"28":"10/11","32":"1/22","38":"1/22"},"---+++---------------------------+++---":{"28":"10/11","32":"1/22","37":"17/1298","38":"21/649"},"---+++---------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"---+++---------------------------+-":{"5":"39/8459","9":"20/8459","33":"400/8459","34":"8000/8459"},"---+++----------------------------+++":{"22":"40/41","36":"1/41"},"---+++----------------------------++-+":{"0":"10/49","33":"39/98","37":"39/98"},"---+++----------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++----------------------------+-":{"2":"169/944","3":"13/944","23":"1/472","34":"361/472","35":"19/472"},"---+++-----------------------------++":{"22":"40/41","36":"1/41"},"---+++-----------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"---+++-----------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---+++------------------------------+":{"36":"1"},"---+++-------------------------------+":{"35":"19/39","37":"20/39"},"---+++---------------------------------":{"35":"21/41","38":"20/41"},"---++-":{"2":"1/23","4":"21/23","5":"1/23"},"---+-":{"2":"1/20","3":"1/20","4":"9/10"},"----+++":{"3":"1/20","4":"721/760","6":"1/760"},"----++-+":{"3":"1/20","7":"19/20"},"----++--+":{"3":"1/20","8":"19/20"},"----++---+":{"3":"1/2","9":"1/2"},"----++----+++":{"8":"39/41","12":"2/41"},"----++----++-+":{"3":"1/20","13":"19/20"},"----++----++--+":{"9":"1/20","14":"19/20"},"----++----++---+":{"3":"1/2","15":"1/2"},"----++----++----+++++++++++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++----++----++++++++++++++++++++-+":{"5":"10/239","24":"29/478","32":"195/239","37":"39/478"},"----++----++----++++++++++++++++++++--+":{"5":"10/239","24":"19/956","28":"195/239","30":"39/956","38":"39/478"},"----++----++----+++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"----++----++----++++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++----++----+++++++++++++++++-":{"14":"721/1842","16":"721/1228","30":"13/1228","33":"10/921"},"----++----++----++++++++++++++++-":{"14":"37/114","16":"37/76","30":"1/76","32":"10/57"},"----++----++----+++++++++++++++-":{"14":"33/106","16":"99/212","30":"7/212","31":"10/53"},"----++----++----++++++++++++++-":{"3":"1/21","16":"13/14","30":"1/42"},"----++----++----+++++++++++++-":{"26":"20/21","29":"1/21"},"----++----++----++++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"----++----++----+++++++++++-":{"3":"19/390","16":"19/20","27":"1/780"},"----++----++----++++++++++-":{"14":"37/114","16":"37/76","24":"1/76","26":"10/57"},"----++----++----+++++++++-":{"15":"33/700","16":"1287/1400","24":"1/200","25":"1/35"},"----++----++----++++++++-":{"3":"1/21","16":"13/14","24":"1/42"},"----++----++----+++++++-":{"0":"1/22","10":"41/45","23":"1/23"},"----++----++----++++++-":{"8":"19/58","10":"57/116","18":"1/116","22":"5/29"},"----++----++----+++++-":{"6":"721/90322","14":"14420/45161","16":"28840/45161","18":"1521/90322","21":"780/45161"},"----++----++----++++-":{"18":"2/41","20":"39/41"},"----++----++----+++-":{"8":"33/106","16":"99/212","18":"7/212","19":"10/53"},"----++----++----++-":{"3":"1/21","16":"13/14","18":"1/42"},"----++----++----+-":{"9":"1/41","16":"39/41","17":"1/41"},"----++----++-----++++++++++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++----++-----+++++++++++++++++++-+":{"5":"10/239","24":"29/478","32":"195/239","37":"39/478"},"----++----++-----+++++++++++++++++++--+":{"5":"10/239","24":"19/956","28":"195/239","30":"39/956","38":"39/478"},"----++----++-----++++++++++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"----++----++-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----++++++++++++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"----++----++-----+++++++++++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"----++----++-----++++++++++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++----++-----+++++++++++++-":{"24":"1/2","30":"1/2"},"----++----++-----++++++++++++-":{"26":"20/21","29":"1/21"},"----++----++-----+++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"----++----++-----++++++++++-":{"16":"721/800","24":"39/800","27":"1/20"},"----++----++-----+++++++++-":{"14":"37/123","24":"2/41","26":"80/123"},"----++----++-----++++++++-":{"10":"1287/1478","15":"33/739","24":"23/739","25":"79/1478"},"----++----++-----+++++++-++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++----++-----+++++++-+++++++++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++----++-----+++++++-+++++++++++--+":{"5":"10/239","18":"3610/172319","28":"136890/172319","30":"21099/344638","38":"39/478"},"----++----++-----+++++++-++++++++++-":{"10":"2283/3947","14":"1522/3947","30":"99/3947","35":"43/3947"},"----++----++-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++-++++++++-":{"10":"721/1462","16":"721/1462","30":"19/1462","33":"1/1462"},"----++----++-----+++++++-+++++++-":{"10":"37/78","14":"37/117","30":"1/39","32":"43/234"},"----++----++-----+++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++----++-----+++++++-+++++-++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++----++-----+++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++----++-----+++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"----++----++-----+++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"----++----++-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++----++-----+++++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"----++----++-----+++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"----++----++-----+++++++-+++++--":{"25":"1/2","31":"1/2"},"----++----++-----+++++++-++++-":{"26":"20/21","29":"1/21"},"----++----++-----+++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"----++----++-----+++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++----++-----+++++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"----++----++-----+++++++--":{"9":"3939/23984","17":"2163/11992","18":"505/5996","25":"13699/23984"},"----++----++-----++++++-":{"17":"1/2","23":"1/2"},"----++----++-----+++++-":{"9":"19/1180","14":"4693/8260","17":"247/4130","18":"1/59","22":"20/59"},"----++----++-----++++-":{"3":"721/564281","16":"28119/29699","17":"28119/564281","18":"400/564281","21":"780/564281"},"----++----++-----+++-":{"2":"13/21","17":"1/21","20":"1/3"},"----++----++-----++-":{"17":"33/895","18":"101/895","19":"761/895"},"----++----++-----+-":{"3":"1/21","10":"13/14","18":"1/42"},"----++----++------+++++++":{"4":"13/14","17":"1/21","24":"1/42"},"----++----++------++++++-++++++":{"10":"10/11","16":"1/44","17":"1/22","30":"1/44"},"----++----++------++++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++----++------++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"----++----++------++++++-+++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"----++----++------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++----++------++++++-+++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"----++----++------++++++-+++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"----++----++------++++++-+++++--":{"25":"1/2","31":"1/2"},"----++----++------++++++-++++-":{"26":"20/21","29":"1/21"},"----++----++------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"----++----++------++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++----++------++++++-+-":{"3":"2/43","4":"39/43","25":"1/86","26":"3/86"},"----++----++------++++++--+++++":{"10":"1047/2174","16":"1047/2174","18":"7/2174","25":"20/1087","30":"33/2174"},"----++----++------++++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++--++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++----++------++++++--++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"----++----++------++++++--++++-++++-":{"10":"303/614","14":"101/307","31":"99/614","35":"5/307"},"----++----++------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++----++------++++++--++++-++-":{"10":"47/104","16":"47/104","31":"19/208","33":"1/208"},"----++----++------++++++--++++-+-":{"10":"1/3","14":"2/9","31":"1/6","32":"5/18"},"----++----++------++++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++--++++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++----++------++++++--++++--+++-":{"10":"3/10","14":"1/5","26":"33/70","35":"1/35"},"----++----++------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++------++++++--++++--+-":{"10":"9/28","16":"9/28","26":"19/56","33":"1/56"},"----++----++------++++++--++++---":{"26":"1/2","32":"1/2"},"----++----++------++++++--+++-":{"26":"20/21","29":"1/21"},"----++----++------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"----++----++------++++++--+-":{"26":"19/20","27":"1/20"},"----++----++------++++++---++++":{"10":"1363/2806","16":"1363/2806","18":"3/2806","26":"20/1403","30":"37/2806"},"----++----++------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"----++----++------++++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++---+++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++----++------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"----++----++------++++++---+++--+++-":{"10":"3/10","14":"1/5","32":"33/70","35":"1/35"},"----++----++------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----++------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"----++----++------++++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++----++------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"----++----++------++++++---+++---++-":{"3":"1/21","10":"13/14","33":"19/1638","35":"10/819"},"----++----++------++++++---+++---+-":{"28":"1/2","34":"1/2"},"----++----++------++++++---+++----":{"27":"1/2","33":"1/2"},"----++----++------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"----++----++------++++++---+-":{"3":"1/460","9":"19/460","11":"1/23","27":"1/23","28":"20/23"},"----++----++------++++++----+++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"----++----++------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"----++----++------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"----++----++------++++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++----++------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"----++----++------++++++----++---++-":{"3":"1/21","10":"13/14","33":"19/1638","35":"10/819"},"----++----++------++++++----++---+-":{"28":"1/2","34":"1/2"},"----++----++------++++++----++----+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++----++------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"----++----++------++++++----++----+-":{"3":"2/61","10":"39/61","28":"19/61","35":"1/61"},"----++----++------++++++----++-----":{"28":"1/2","34":"1/2"},"----++----++------++++++----+-":{"28":"20/21","29":"1/21"},"----++----++------++++++-----++":{"10":"27319/55438","16":"27319/55438","18":"39/55438","27":"20/27719","30":"721/55438"},"----++----++------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"----++----++------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"----++----++------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"----++----++------++++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++----++------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"----++----++------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"----++----++------++++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++----++------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"----++----++------++++++-----+------":{"29":"1/2","35":"1/2"},"----++----++------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"----++----++------++++++-------+":{"3":"13/153","11":"13/153","29":"20/459","31":"361/459"},"----++----++------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"----++----++------++++++---------+":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"----++----++------++++++----------+":{"3":"1/421","11":"1/421","18":"19/421","29":"20/421","34":"380/421"},"----++----++------++++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----++------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++----++------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"----++----++------++++++------------+":{"36":"1"},"----++----++------++++++-------------+":{"35":"19/39","37":"20/39"},"----++----++------++++++---------------":{"35":"21/41","38":"20/41"},"----++----++------+++++-":{"3":"40/821","10":"780/821","23":"1/821"},"----++----++------++++-":{"20":"1/2","22":"1/2"},"----++----++------+++-":{"10":"721/760","18":"1/760","21":"1/20"},"----++----++------++-":{"8":"37/123","18":"2/41","20":"80/123"},"----++----++------+-":{"8":"33/106","10":"99/212","18":"7/212","19":"10/53"},"----++----++-------":{"3":"1/21","10":"13/14","18":"1/42"},"----++----+-":{"3":"1/41","10":"39/41","11":"1/41"},"----++-----++":{"8":"39/41","12":"2/41"},"----++-----+-+":{"9":"1/20","13":"19/20"},"----++-----+--+":{"9":"1/20","14":"19/20"},"----++-----+---+":{"3":"1/2","15":"1/2"},"----++-----+----+":{"10":"1/2","16":"1/2"},"----++-----+-----++++++++++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++-----+-----+++++++++++++++++++-+":{"5":"10/239","24":"29/478","32":"195/239","37":"39/478"},"----++-----+-----+++++++++++++++++++--+":{"5":"10/239","24":"19/956","28":"195/239","30":"39/956","38":"39/478"},"----++-----+-----++++++++++++++++++-":{"4":"2283/3947","14":"1522/3947","24":"2283/157880","30":"1677/157880","35":"43/3947"},"----++-----+-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-----+-----+++++++++++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----+-----++++++++++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-----+-----+++++++++++++-":{"24":"1/2","30":"1/2"},"----++-----+-----++++++++++++-":{"26":"20/21","29":"1/21"},"----++-----+-----+++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"----++-----+-----++++++++++-":{"16":"721/800","24":"39/800","27":"1/20"},"----++-----+-----+++++++++-":{"14":"37/123","24":"2/41","26":"80/123"},"----++-----+-----++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"----++-----+-----+++++++-++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++-----+-----+++++++-+++++++++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+-----+++++++-+++++++++++--+":{"5":"10/239","18":"3610/172319","28":"136890/172319","30":"21099/344638","38":"39/478"},"----++-----+-----+++++++-++++++++++-":{"4":"91320/160337","14":"60880/160337","18":"2283/160337","30":"4017/160337","35":"1837/160337"},"----++-----+-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-----+-----+++++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----+-----+++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-----+-----+++++++-+++++-++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++-----+-----+++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+-----+++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"----++-----+-----+++++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"----++-----+-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-----+-----+++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-----+++++++-+++++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"----++-----+-----+++++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+-----+++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"----++-----+-----+++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++-----+-----+++++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"----++-----+-----+++++++--":{"9":"3939/23984","17":"2163/11992","18":"505/5996","25":"13699/23984"},"----++-----+-----++++++-":{"17":"1/2","23":"1/2"},"----++-----+-----+++++-":{"9":"19/1180","14":"4693/8260","17":"247/4130","18":"1/59","22":"20/59"},"----++-----+-----++++-":{"10":"721/760","17":"721/14820","18":"1/760","21":"1/741"},"----++-----+-----+++-":{"2":"13/21","17":"1/21","20":"1/3"},"----++-----+-----++-":{"17":"33/895","18":"101/895","19":"761/895"},"----++-----+-----+-++++++":{"18":"1/2","24":"1/2"},"----++-----+-----+-+++++-++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++-----+-----+-+++++-+++++++++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"----++-----+-----+-+++++-+++++++++++--+":{"5":"10/239","25":"361/2390","28":"3273/4780","30":"39/956","38":"39/478"},"----++-----+-----+-+++++-++++++++++-":{"0":"145/8018","4":"5028/7129","14":"145/633","30":"218/9285","35":"167/6935"},"----++-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-----+-----+-+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----+-----+-+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-----+-----+-+++++-+++++-++++++":{"17":"10/239","22":"419/478","36":"39/478"},"----++-----+-----+-+++++-+++++-+++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"----++-----+-----+-+++++-+++++-+++++--+":{"5":"10/239","25":"1907/8365","28":"993/2390","31":"390/1673","38":"39/478"},"----++-----+-----+-+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"----++-----+-----+-+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-----+-+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-----+-----+-+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-----+-+++++-+++++--":{"3":"1/99","16":"208/231","17":"13/231","18":"1/198","31":"13/462"},"----++-----+-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+-----+-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"----++-----+-----+-+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++-----+-----+-+++++-+-":{"18":"1/58","20":"20/59","25":"14/87","26":"14/29"},"----++-----+-----+-+++++--":{"3":"101/576","17":"19/96","25":"361/576"},"----++-----+-----+-++++-":{"17":"1/2","23":"1/2"},"----++-----+-----+-+++-":{"3":"1/381","17":"19/381","22":"361/381"},"----++-----+-----+-++-":{"3":"1/361","10":"341/361","17":"721/14079","21":"20/14079"},"----++-----+-----+-+-":{"2":"13/21","17":"1/21","20":"1/3"},"----++-----+-----+--":{"3":"101/576","17":"19/96","19":"361/576"},"----++-----+------+++++++":{"4":"13/14","17":"1/21","24":"1/42"},"----++-----+------++++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++-+++++++++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+------++++++-+++++++++++--+":{"5":"10/239","18":"3610/172319","28":"136890/172319","30":"21099/344638","38":"39/478"},"----++-----+------++++++-++++++++++-":{"4":"91320/160337","14":"60880/160337","18":"2283/160337","30":"4017/160337","35":"1837/160337"},"----++-----+------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-----+------++++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----+------++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-----+------++++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+------++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"----++-----+------++++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"----++-----+------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-----+------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+------++++++-+++++--":{"25":"1/2","31":"1/2"},"----++-----+------++++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"----++-----+------++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++-----+------++++++-+-":{"3":"2/43","4":"39/43","25":"1/86","26":"3/86"},"----++-----+------++++++--+++++":{"11":"349/8020","16":"13611/16040","18":"91/8020","25":"26/401","30":"509/16040"},"----++-----+------++++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++--++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+------++++++--++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"----++-----+------++++++--++++-++++-":{"18":"707/8962","25":"2020/4481","31":"4173/8962","35":"21/4481"},"----++-----+------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+------++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-----+------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+------++++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++--++++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+------++++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"----++-----+------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+------++++++--++++--+-":{"10":"351/380","11":"9/190","26":"1/38","33":"1/380"},"----++-----+------++++++--++++---":{"26":"1/2","32":"1/2"},"----++-----+------++++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"----++-----+------++++++--+-":{"26":"19/20","27":"1/20"},"----++-----+------++++++---++++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"----++-----+------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"----++-----+------++++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++---+++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"----++-----+------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"----++-----+------++++++---+++--+++-":{"18":"3/86","26":"20/43","32":"299/602","35":"1/301"},"----++-----+------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"----++-----+------++++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++-----+------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"----++-----+------++++++---+++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"----++-----+------++++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+------++++++---+++----":{"4":"39/80","10":"39/80","27":"1/80","33":"1/80"},"----++-----+------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"----++-----+------++++++---+-":{"3":"1/460","9":"19/460","11":"1/23","27":"1/23","28":"20/23"},"----++-----+------++++++----+++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"----++-----+------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"----++-----+------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"----++-----+------++++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++-----+------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"----++-----+------++++++----++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"----++-----+------++++++----++---+-":{"28":"1/2","34":"1/2"},"----++-----+------++++++----++----+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++-----+------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"----++-----+------++++++----++----+-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"----++-----+------++++++----++-----":{"28":"1/2","34":"1/2"},"----++-----+------++++++----+-":{"28":"20/21","29":"1/21"},"----++-----+------++++++-----++":{"16":"41/91","18":"1/40","28":"1/2","30":"1/41"},"----++-----+------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"----++-----+------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"----++-----+------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+------++++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++-----+------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"----++-----+------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"----++-----+------++++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++-----+------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"----++-----+------++++++-----+------":{"29":"1/2","35":"1/2"},"----++-----+------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"----++-----+------++++++-------+":{"3":"13/153","11":"13/153","29":"20/459","31":"361/459"},"----++-----+------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"----++-----+------++++++---------+":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"----++-----+------++++++----------+":{"3":"1/421","11":"1/421","18":"19/421","29":"20/421","34":"380/421"},"----++-----+------++++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"----++-----+------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"----++-----+------++++++------------+":{"36":"1"},"----++-----+------++++++-------------+":{"35":"19/39","37":"20/39"},"----++-----+------++++++---------------":{"35":"21/41","38":"20/41"},"----++-----+------+++++-":{"10":"761/840","18":"13/280","23":"1/21"},"----++-----+------++++-":{"20":"1/2","22":"1/2"},"----++-----+------+++-":{"10":"721/800","18":"39/800","21":"1/20"},"----++-----+------++-":{"8":"37/123","18":"2/41","20":"80/123"},"----++-----+------+-":{"4":"99/218","8":"33/109","18":"5/109","19":"43/218"},"----++-----+-------++++++":{"18":"1/2","24":"1/2"},"----++-----+-------+++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++-+++++++++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"----++-----+-------+++++-+++++++++++--+":{"5":"10/239","25":"361/2390","28":"3273/4780","30":"39/956","38":"39/478"},"----++-----+-------+++++-++++++++++-":{"0":"145/8018","4":"5028/7129","14":"145/633","30":"218/9285","35":"167/6935"},"----++-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-----+-------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----+-------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-----+-------+++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++-+++++-+++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"----++-----+-------+++++-+++++-+++++--+":{"5":"10/239","25":"1907/8365","28":"993/2390","31":"390/1673","38":"39/478"},"----++-----+-------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"----++-----+-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-----+-------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-------+++++-+++++--":{"25":"1/2","31":"1/2"},"----++-----+-------+++++-++++-":{"26":"20/21","29":"1/21"},"----++-----+-------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"----++-----+-------+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++-----+-------+++++-+-":{"3":"2/43","4":"39/43","25":"1/86","26":"3/86"},"----++-----+-------+++++--+++++":{"3":"91/3191","11":"220/3191","16":"5031/6382","25":"260/3191","30":"209/6382"},"----++-----+-------+++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++--++++-+++++-+":{"5":"10/239","19":"580/1673","32":"1773/3346","37":"39/478"},"----++-----+-------+++++--++++-+++++--+":{"3":"87/1999","11":"167/1999","28":"690/1999","31":"899/1999","38":"156/1999"},"----++-----+-------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"----++-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-----+-------+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-----+-------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----+-------+++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++--++++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"----++-----+-------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"----++-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+-------+++++--++++--+-":{"10":"351/380","11":"9/190","26":"1/38","33":"1/380"},"----++-----+-------+++++--++++---":{"26":"1/2","32":"1/2"},"----++-----+-------+++++--+++-":{"26":"20/21","29":"1/21"},"----++-----+-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"----++-----+-------+++++--+-":{"26":"19/20","27":"1/20"},"----++-----+-------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"----++-----+-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-----+-------+++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++---+++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"----++-----+-------+++++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"----++-----+-------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"----++-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----+-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+-------+++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"----++-----+-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"----++-----+-------+++++---+++---++-":{"10":"13/14","11":"1/21","18":"19/2478","27":"380/48321","35":"400/48321"},"----++-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-----+-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+-------+++++---++-":{"3":"1/801","10":"247/267","11":"13/267","27":"380/31239","29":"400/31239"},"----++-----+-------+++++---+-":{"3":"39/517","11":"39/517","18":"19/517","27":"20/517","28":"400/517"},"----++-----+-------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"----++-----+-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-----+-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"----++-----+-------+++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-----+-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"----++-----+-------+++++----++---++-":{"10":"1521/2018","11":"39/1009","18":"19/2018","28":"190/1009","35":"10/1009"},"----++-----+-------+++++----++---+-":{"28":"1/2","34":"1/2"},"----++-----+-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-----+-------+++++----+-":{"28":"20/21","29":"1/21"},"----++-----+-------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"----++-----+-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"----++-----+-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"----++-----+-------+++++-----+---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-----+-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"----++-----+-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"----++-----+-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"----++-----+-------+++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-----+-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-----+-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"----++-----+-------+++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-----+-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-----+-------+++++-----+------":{"29":"1/2","35":"1/2"},"----++-----+-------+++++------+":{"3":"13/153","11":"13/153","29":"20/459","30":"361/459"},"----++-----+-------+++++-------+":{"3":"13/153","11":"13/153","29":"20/459","31":"361/459"},"----++-----+-------+++++--------+":{"3":"13/153","11":"13/153","29":"20/459","32":"361/459"},"----++-----+-------+++++---------+":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"----++-----+-------+++++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"----++-----+-------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-----+-------+++++----------+-":{"3":"1/22","11":"1/22","29":"10/429","34":"19/22","35":"19/858"},"----++-----+-------+++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-----+-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"----++-----+-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-----+-------+++++------------+":{"36":"1"},"----++-----+-------+++++-------------+":{"35":"19/39","37":"20/39"},"----++-----+-------+++++---------------":{"35":"21/41","38":"20/41"},"----++-----+-------++++-":{"10":"68/99","19":"13/49","23":"1/21"},"----++-----+-------+++-":{"20":"1/2","22":"1/2"},"----++-----+-------++-":{"10":"47/70","19":"39/140","21":"1/20"},"----++-----+-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"----++-----+--------":{"3":"101/576","11":"19/96","19":"361/576"},"----++------+":{"11":"1/21","12":"20/21"},"----++-------+":{"3":"1/20","13":"19/20"},"----++--------+":{"11":"1/21","14":"20/21"},"----++---------+":{"8":"1/2","11":"3/13","15":"7/26"},"----++----------+":{"11":"1/21","16":"20/21"},"----++-----------+":{"11":"1/2","17":"1/2"},"----++------------+":{"4":"13/14","11":"1/21","18":"1/42"},"----++-------------++++++":{"4":"13/14","11":"1/21","24":"1/42"},"----++-------------+++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++-+++++++++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"----++-------------+++++-+++++++++++--+":{"5":"10/239","25":"361/2390","28":"3273/4780","30":"39/956","38":"39/478"},"----++-------------+++++-++++++++++-":{"0":"145/8018","4":"5028/7129","14":"145/633","30":"218/9285","35":"167/6935"},"----++-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"----++-------------+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-------------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-------------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-------------+++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++-+++++-+++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"----++-------------+++++-+++++-+++++--+":{"5":"10/239","25":"1907/8365","28":"993/2390","31":"390/1673","38":"39/478"},"----++-------------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"----++-------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"----++-------------+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-------------+++++-+++++--":{"25":"1/2","31":"1/2"},"----++-------------+++++-++++-":{"26":"20/21","29":"1/21"},"----++-------------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"----++-------------+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"----++-------------+++++-+-":{"3":"2/43","4":"39/43","25":"1/86","26":"3/86"},"----++-------------+++++--+++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++--++++++++++-+":{"5":"10/239","19":"580/1673","32":"1773/3346","37":"39/478"},"----++-------------+++++--++++++++++--+":{"5":"10/239","19":"1805/11233","28":"14625/22466","30":"729/11233","38":"39/478"},"----++-------------+++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"----++-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"----++-------------+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++-------------+++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-------------+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-------------+++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++--++++-+++++-+":{"5":"10/239","19":"580/1673","32":"1773/3346","37":"39/478"},"----++-------------+++++--++++-+++++--+":{"4":"1/50","5":"1/25","19":"17/50","31":"13/25","38":"2/25"},"----++-------------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"----++-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++-------------+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++-------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-------------+++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++--++++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"----++-------------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"----++-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-------------+++++--++++--+-":{"5":"1/30","10":"13/20","26":"1/30","28":"4/15","33":"1/60"},"----++-------------+++++--++++---":{"26":"1/2","32":"1/2"},"----++-------------+++++--+++-":{"26":"20/21","29":"1/21"},"----++-------------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"----++-------------+++++--+-":{"26":"19/20","27":"1/20"},"----++-------------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"----++-------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-------------+++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++---+++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"----++-------------+++++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"----++-------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"----++-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-------------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"----++-------------+++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"----++-------------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"----++-------------+++++---+++---++-":{"5":"26/565","10":"507/565","19":"19/1130","27":"57/2938","35":"30/1469"},"----++-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"----++-------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-------------+++++---++-":{"5":"2/55","10":"39/55","19":"13/110","27":"19/286","29":"10/143"},"----++-------------+++++---+-":{"3":"1/31","4":"39/62","27":"1/62","28":"10/31"},"----++-------------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"----++-------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"----++-------------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"----++-------------+++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-------------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"----++-------------+++++----++---++-":{"5":"2/61","10":"39/61","28":"19/61","35":"1/61"},"----++-------------+++++----++---+-":{"28":"1/2","34":"1/2"},"----++-------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++-------------+++++----+-":{"28":"20/21","29":"1/21"},"----++-------------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"----++-------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"----++-------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"----++-------------+++++-----+---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-------------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"----++-------------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"----++-------------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"----++-------------+++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++-------------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-------------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"----++-------------+++++-----+-----":{"4":"39/61","11":"2/61","29":"1/61","34":"19/61"},"----++-------------+++++------+":{"3":"3806/78577","4":"74217/78577","19":"380/78577","29":"117/78577","30":"57/78577"},"----++-------------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"----++-------------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"----++-------------+++++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"----++-------------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"----++-------------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"----++-------------+++++---------+-":{"3":"1/22","5":"1/22","29":"1/858","33":"19/429","34":"19/22"},"----++-------------+++++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"----++-------------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-------------+++++----------+-":{"34":"20/21","35":"1/21"},"----++-------------+++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++-------------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"----++-------------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-------------+++++------------+":{"36":"1"},"----++-------------+++++-------------+":{"35":"19/39","37":"20/39"},"----++-------------+++++---------------":{"35":"21/41","38":"20/41"},"----++-------------++++-":{"10":"68/99","19":"13/49","23":"1/21"},"----++-------------+++-":{"20":"1/2","22":"1/2"},"----++-------------++-":{"10":"47/70","19":"39/140","21":"1/20"},"----++-------------+-":{"3":"2/43","4":"39/43","19":"1/86","20":"3/86"},"----++--------------+++++":{"19":"1/2","24":"1/2"},"----++--------------++++-+":{"19":"1/2","25":"1/2"},"----++--------------++++--+++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++--++++++++++-+":{"5":"10/239","26":"580/717","32":"97/1434","37":"39/478"},"----++--------------++++--++++++++++--+":{"5":"10/239","26":"361/478","28":"77/956","30":"39/956","38":"39/478"},"----++--------------++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"----++--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"----++--------------++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"----++--------------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++--------------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++--------------++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++--++++-+++++-+":{"5":"10/239","26":"580/717","32":"97/1434","37":"39/478"},"----++--------------++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"----++--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"----++--------------++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"----++--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++--------------++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++--++++--++++-+":{"5":"20/1287","26":"1160/3861","31":"809/2574","32":"2621/7722","37":"1/33"},"----++--------------++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"----++--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++--++++--+-":{"5":"1/30","10":"13/20","26":"1/30","28":"4/15","33":"1/60"},"----++--------------++++--++++---":{"26":"1/2","32":"1/2"},"----++--------------++++--+++-":{"26":"20/21","29":"1/21"},"----++--------------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"----++--------------++++--+-":{"26":"19/20","27":"1/20"},"----++--------------++++---++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++---+++++++++-+":{"5":"10/239","20":"161/239","22":"97/478","37":"39/478"},"----++--------------++++---+++++++++--+":{"4":"5/11","20":"5/11","30":"1/22","38":"1/22"},"----++--------------++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"----++--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"----++--------------++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"----++--------------++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"----++--------------++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++--------------++++---+++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++---+++-+++++-+":{"5":"360/9481","20":"4919/9481","28":"6123/18962","30":"877/18962","37":"702/9481"},"----++--------------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"----++--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"----++--------------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"----++--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"----++--------------++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++---+++--++++-+":{"5":"260/6291","27":"1160/18873","31":"7037/12582","32":"9713/37746","37":"169/2097"},"----++--------------++++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"----++--------------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"----++--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"----++--------------++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"----++--------------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"----++--------------++++---+++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"----++--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"----++--------------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++--------------++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"----++--------------++++---+-":{"3":"1/23","5":"1/23","27":"1/23","28":"20/23"},"----++--------------++++----+++":{"20":"1/18","27":"1/20","28":"107/120","30":"1/360"},"----++--------------++++----++-+":{"20":"7/60","27":"1/20","28":"4/5","31":"1/30"},"----++--------------++++----++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++----++--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"----++--------------++++----++--++++---":{"3":"1/517","27":"167/3290","28":"67513/72380","31":"39/3619","38":"39/10340"},"----++--------------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"----++--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"----++--------------++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++--------------++++----++---+++---":{"3":"1/829","27":"411/8290","28":"15439/16580","32":"13/829","38":"39/16580"},"----++--------------++++----++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"----++--------------++++----++---+-":{"28":"1/2","34":"1/2"},"----++--------------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"----++--------------++++----+-":{"28":"20/21","29":"1/21"},"----++--------------++++-----++":{"20":"1/39","22":"6/13","28":"1/2","30":"1/78"},"----++--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"----++--------------++++-----+--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++-----+--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"----++--------------++++-----+--++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"----++--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"----++--------------++++-----+---++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"----++--------------++++-----+---+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++--------------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"----++--------------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"----++--------------++++-----+----":{"4":"507/584","11":"13/292","19":"19/584","29":"80/2847","33":"76/2847"},"----++--------------++++------+":{"3":"254/5353","4":"4953/5353","20":"380/16059","29":"13/5353","30":"19/16059"},"----++--------------++++-------+":{"20":"16/63","22":"23/42","29":"1/21","31":"19/126"},"----++--------------++++--------+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++--------++++-+":{"5":"10/369","20":"31/369","22":"487/738","31":"65/369","37":"13/246"},"----++--------------++++--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"----++--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------++++--------+-":{"32":"19/20","33":"1/20"},"----++--------------++++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"----++--------------++++---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++--------------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"----++--------------++++---------+-":{"3":"7/141","5":"7/141","19":"1/141","33":"2/47","34":"40/47"},"----++--------------++++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"----++--------------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++--------------++++----------+-":{"34":"20/21","35":"1/21"},"----++--------------++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++--------------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"----++--------------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++--------------++++------------+":{"36":"1"},"----++--------------++++-------------+":{"35":"19/39","37":"20/39"},"----++--------------++++---------------":{"35":"21/41","38":"20/41"},"----++--------------+++-":{"10":"1/3","20":"13/21","23":"1/21"},"----++--------------++-":{"20":"1/2","22":"1/2"},"----++--------------+-":{"20":"19/20","21":"1/20"},"----++---------------++++":{"19":"1/2","24":"1/2"},"----++---------------+++-+":{"3":"2/43","4":"39/43","20":"3/86","25":"1/86"},"----++---------------+++--+":{"20":"1/2","26":"1/2"},"----++---------------+++---++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"----++---------------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"----++---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"----++---------------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"----++---------------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"----++---------------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++---------------+++---+++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++---+++-+++++-+-":{"5":"590/28519","28":"17110/28519","30":"9499/57038","37":"10/79","38":"4919/57038"},"----++---------------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"----++---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"----++---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"----++---------------+++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++---+++--++++-+":{"5":"260/6291","27":"1160/18873","31":"7037/12582","32":"9713/37746","37":"169/2097"},"----++---------------+++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"----++---------------+++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"----++---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"----++---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"----++---------------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"----++---------------+++---+-":{"3":"1/23","5":"1/23","27":"1/23","28":"20/23"},"----++---------------+++----+++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++----++++++++-+-":{"3":"1/283","27":"151/2830","28":"5299/5660","38":"39/5660"},"----++---------------+++----++++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"----++---------------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"----++---------------+++----++++++-":{"31":"1/2","34":"1/2"},"----++---------------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"----++---------------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"----++---------------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++---------------+++----++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++----++-+++++-+-":{"5":"590/28519","28":"17110/28519","30":"9499/57038","37":"10/79","38":"4919/57038"},"----++---------------+++----++-+++++---":{"3":"1/283","27":"151/2830","28":"5299/5660","37":"39/16697","38":"1521/333940"},"----++---------------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"----++---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"----++---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"----++---------------+++----++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++----++--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"----++---------------+++----++--++++---":{"3":"1/517","27":"167/3290","28":"67513/72380","31":"39/3619","38":"39/10340"},"----++---------------+++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"----++---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"----++---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"----++---------------+++----+-":{"28":"20/21","29":"1/21"},"----++---------------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"----++---------------+++-----+-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++-----+-+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++---------------+++-----+-+++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++---------------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"----++---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"----++---------------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"----++---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"----++---------------+++-----+--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++-----+--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"----++---------------+++-----+--++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"----++---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"----++---------------+++-----+---":{"3":"5/43","5":"5/43","20":"19/43","29":"4/129","32":"38/129"},"----++---------------+++------+":{"3":"26/565","4":"507/565","21":"38/1695","29":"13/565","30":"19/1695"},"----++---------------+++-------++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++-------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++---------------+++-------+++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++---------------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"----++---------------+++-------+++-":{"31":"1/2","34":"1/2"},"----++---------------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"----++---------------+++-------+-":{"31":"1/2","32":"1/2"},"----++---------------+++--------+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++--------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++---------------+++--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"----++---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++---------------+++--------+-":{"32":"19/20","33":"1/20"},"----++---------------+++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"----++---------------+++---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++---------------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"----++---------------+++---------+-":{"3":"3/49","5":"3/49","20":"1/49","33":"2/49","34":"40/49"},"----++---------------+++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"----++---------------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++---------------+++----------+-":{"34":"20/21","35":"1/21"},"----++---------------+++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++---------------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"----++---------------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++---------------+++------------+":{"36":"1"},"----++---------------+++-------------+":{"35":"19/39","37":"20/39"},"----++---------------+++---------------":{"35":"21/41","38":"20/41"},"----++---------------++-":{"20":"1/23","22":"21/23","23":"1/23"},"----++---------------+-":{"3":"1/23","5":"1/23","21":"1/23","22":"20/23"},"----++----------------+++":{"21":"1/20","24":"19/20"},"----++----------------++-+":{"21":"1/20","25":"19/20"},"----++----------------++--+":{"21":"1/20","26":"19/20"},"----++----------------++---+":{"21":"1/2","27":"1/2"},"----++----------------++----+++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++----++++++++-+-":{"3":"1/283","27":"151/2830","28":"5299/5660","38":"39/5660"},"----++----------------++----++++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"----++----------------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"----++----------------++----++++++-":{"31":"1/2","34":"1/2"},"----++----------------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"----++----------------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"----++----------------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++----------------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"----++----------------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"----++----------------++-----++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++-----+++++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++----------------++-----+++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"----++----------------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"----++----------------++-----+++++-":{"31":"1/2","34":"1/2"},"----++----------------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"----++----------------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"----++----------------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++----------------++-----+-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++-----+-+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++----------------++-----+-+++++--":{"3":"400/77481","21":"169/8609","28":"70261/77481","29":"4519/77481","37":"260/25827"},"----++----------------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"----++----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"----++----------------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"----++----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"----++----------------++-----+--":{"3":"4/13","5":"4/13","21":"8/99","29":"7/96","31":"3/13"},"----++----------------++------+":{"3":"2/859","4":"39/859","22":"760/859","29":"39/859","30":"19/859"},"----++----------------++-------++++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++-------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++----------------++-------+++++--":{"3":"5070/57757","21":"6983/57757","29":"687/57757","31":"70261/115514","37":"19773/115514"},"----++----------------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"----++----------------++-------+++-":{"31":"1/2","34":"1/2"},"----++----------------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"----++----------------++-------+-":{"31":"1/2","32":"1/2"},"----++----------------++--------+++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++--------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++----------------++--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++----------------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"----++----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++----------------++--------+-":{"32":"19/20","33":"1/20"},"----++----------------++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"----++----------------++---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++----------------++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"----++----------------++---------+-":{"3":"39/499","5":"39/499","21":"1/499","33":"20/499","34":"400/499"},"----++----------------++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"----++----------------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++----------------++----------+-":{"34":"20/21","35":"1/21"},"----++----------------++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"----++----------------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"----++----------------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++----------------++------------+":{"36":"1"},"----++----------------++-------------+":{"35":"19/39","37":"20/39"},"----++----------------++---------------":{"35":"21/41","38":"20/41"},"----++----------------+-":{"22":"20/21","23":"1/21"},"----++-----------------++":{"21":"1/20","24":"19/20"},"----++-----------------+-+":{"21":"1/20","25":"19/20"},"----++-----------------+--+":{"21":"1/20","26":"19/20"},"----++-----------------+---+":{"21":"1/2","27":"1/2"},"----++-----------------+----+":{"22":"1/2","28":"1/2"},"----++-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"----++-----------------+-----+++++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++-----------------+-----+++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"----++-----------------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"----++-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"----++-----------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"----++-----------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"----++-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"----++-----------------+-----+-+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++-----------------+-----+-+++++--":{"3":"1/40","22":"59/80","31":"239/1600","32":"63/1600","37":"39/800"},"----++-----------------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"----++-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"----++-----------------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"----++-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"----++-----------------+-----+--":{"3":"4/13","5":"4/13","21":"8/99","29":"7/96","31":"3/13"},"----++-----------------+------+++++++":{"22":"40/41","36":"1/41"},"----++-----------------+------++++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++-----------------+------++++++--":{"3":"13/166","29":"59/498","30":"6647/61420","32":"199841/368520","37":"507/3320"},"----++-----------------+------+++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"----++-----------------+------++++-":{"31":"1/2","34":"1/2"},"----++-----------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"----++-----------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"----++-----------------+------+-":{"3":"2574/53693","4":"50193/53693","29":"33/53693","30":"133/53693","31":"760/53693"},"----++-----------------+-------++++++":{"22":"40/41","36":"1/41"},"----++-----------------+-------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++-----------------+-------+++++--":{"3":"1/40","22":"59/80","31":"239/1600","32":"63/1600","37":"39/800"},"----++-----------------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"----++-----------------+-------+++-":{"31":"1/2","34":"1/2"},"----++-----------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"----++-----------------+-------+-":{"31":"1/2","32":"1/2"},"----++-----------------+--------+++++":{"22":"40/41","36":"1/41"},"----++-----------------+--------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++-----------------+--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++-----------------+--------+++-":{"23":"2/81","28":"13/27","32":"799/1701","35":"41/1701"},"----++-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++-----------------+--------+-":{"32":"19/20","33":"1/20"},"----++-----------------+---------++++":{"22":"40/41","36":"1/41"},"----++-----------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"----++-----------------+---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++-----------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"----++-----------------+---------+-":{"3":"39/499","5":"39/499","21":"1/499","33":"20/499","34":"400/499"},"----++-----------------+----------+++":{"22":"40/41","36":"1/41"},"----++-----------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"----++-----------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-----------------+----------+-":{"34":"20/21","35":"1/21"},"----++-----------------+-----------++":{"22":"40/41","36":"1/41"},"----++-----------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"----++-----------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++-----------------+------------+":{"36":"1"},"----++-----------------+-------------+":{"35":"19/39","37":"20/39"},"----++-----------------+---------------":{"35":"21/41","38":"20/41"},"----++------------------+":{"23":"1/21","24":"20/21"},"----++-------------------+":{"21":"1/20","25":"19/20"},"----++--------------------+":{"23":"1/21","26":"20/21"},"----++---------------------+":{"5":"1/23","15":"1/23","23":"400/897","27":"419/897"},"----++----------------------+":{"23":"1/21","28":"20/21"},"----++-----------------------+":{"23":"1/2","29":"1/2"},"----++------------------------+++++++":{"36":"1"},"----++------------------------++++++-+-":{"3":"179/2966","14":"5299/8898","21":"610/4449","38":"307/1483"},"----++------------------------++++++--":{"3":"23643/424882","14":"199841/424882","29":"25570/212441","30":"37089/212441","37":"38040/212441"},"----++------------------------+++++-":{"21":"761/1921","30":"380/1921","35":"780/1921"},"----++------------------------++++-":{"30":"1/40","34":"39/40"},"----++------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"----++------------------------++-":{"30":"2/41","32":"39/41"},"----++------------------------+-":{"3":"2574/53693","4":"50193/53693","29":"33/53693","30":"133/53693","31":"760/53693"},"----++-------------------------++++++":{"22":"40/41","36":"1/41"},"----++-------------------------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++-------------------------+++++--":{"3":"13/166","23":"59/498","31":"8731/19920","32":"1409/6640","37":"507/3320"},"----++-------------------------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"----++-------------------------+++-":{"31":"1/2","34":"1/2"},"----++-------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"----++-------------------------+-":{"31":"1/2","32":"1/2"},"----++--------------------------+++++":{"22":"40/41","36":"1/41"},"----++--------------------------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++--------------------------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++--------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"----++--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----++--------------------------+-":{"32":"19/20","33":"1/20"},"----++---------------------------++++":{"22":"40/41","36":"1/41"},"----++---------------------------+++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"----++---------------------------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"----++---------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"----++---------------------------+-":{"3":"39/478","5":"39/478","23":"1/478","33":"19/478","34":"190/239"},"----++----------------------------+++":{"22":"40/41","36":"1/41"},"----++----------------------------++-+":{"0":"10/49","33":"39/98","37":"39/98"},"----++----------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++----------------------------+-":{"34":"20/21","35":"1/21"},"----++-----------------------------++":{"22":"40/41","36":"1/41"},"----++-----------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"----++-----------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----++------------------------------+":{"36":"1"},"----++-------------------------------+":{"35":"19/39","37":"20/39"},"----++---------------------------------":{"35":"21/41","38":"20/41"},"----+-":{"4":"20/21","5":"1/21"},"-----++":{"4":"39/40","6":"1/40"},"-----+-+":{"3":"1/20","7":"19/20"},"-----+--+":{"3":"1/20","8":"19/20"},"-----+---+":{"1":"1/100","4":"47/50","9":"1/20"},"-----+----+":{"4":"1/2","10":"1/2"},"-----+-----++":{"8":"39/41","12":"2/41"},"-----+-----+-+":{"9":"1/20","13":"19/20"},"-----+-----+--+":{"3":"1/20","14":"19/20"},"-----+-----+---+":{"3":"1/2","15":"1/2"},"-----+-----+----+":{"10":"1/2","16":"1/2"},"-----+-----+-----++++++++++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"-----+-----+-----+++++++++++++++++++-+":{"5":"10/239","24":"29/478","32":"195/239","37":"39/478"},"-----+-----+-----+++++++++++++++++++--+":{"5":"10/239","24":"19/956","28":"195/239","30":"39/956","38":"39/478"},"-----+-----+-----++++++++++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-----+-----+++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----++++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-----+-----+++++++++++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----+-----++++++++++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----+-----+++++++++++++-":{"24":"1/2","30":"1/2"},"-----+-----+-----++++++++++++-":{"26":"20/21","29":"1/21"},"-----+-----+-----+++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"-----+-----+-----++++++++++-":{"16":"721/800","24":"39/800","27":"1/20"},"-----+-----+-----+++++++++-":{"14":"37/123","24":"2/41","26":"80/123"},"-----+-----+-----++++++++-":{"22":"11/26","24":"1/13","25":"1/2"},"-----+-----+-----+++++++-++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"-----+-----+-----+++++++-+++++++++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+-----+++++++-+++++++++++--+":{"5":"10/239","18":"3610/172319","28":"136890/172319","30":"21099/344638","38":"39/478"},"-----+-----+-----+++++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-----+-----+++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-----+-----+++++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----+-----+++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----+-----+++++++-+++++-++++++":{"17":"10/239","22":"419/478","36":"39/478"},"-----+-----+-----+++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+-----+++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"-----+-----+-----+++++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"-----+-----+-----+++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-----+-----+++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+-----+++++++-+++++--":{"10":"1/6","16":"16/21","17":"1/21","31":"1/42"},"-----+-----+-----+++++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+-----+++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"-----+-----+-----+++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-----+-----+-----+++++++-+-":{"14":"1/6","25":"1/4","26":"7/12"},"-----+-----+-----+++++++--":{"9":"3939/23984","17":"2163/11992","18":"505/5996","25":"13699/23984"},"-----+-----+-----++++++-":{"17":"1/2","23":"1/2"},"-----+-----+-----+++++-":{"9":"19/1180","14":"4693/8260","17":"247/4130","18":"1/59","22":"20/59"},"-----+-----+-----++++-":{"4":"19/20","17":"19/390","21":"1/780"},"-----+-----+-----+++-":{"2":"13/21","17":"1/21","20":"1/3"},"-----+-----+-----++-":{"17":"33/895","18":"101/895","19":"761/895"},"-----+-----+-----+-++++++":{"18":"1/2","24":"1/2"},"-----+-----+-----+-+++++-++++++++++++":{"17":"10/239","22":"419/478","36":"39/478"},"-----+-----+-----+-+++++-+++++++++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"-----+-----+-----+-+++++-+++++++++++--+":{"5":"10/239","25":"361/2390","28":"3273/4780","30":"39/956","38":"39/478"},"-----+-----+-----+-+++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-----+-----+-+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-----+-+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-----+-----+-+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----+-----+-+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----+-----+-+++++-+++++-":{"3":"1481/5283","4":"260/1761","17":"169/587","18":"760/5283","30":"247/1761"},"-----+-----+-----+-+++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+-----+-+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-----+-----+-----+-+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-----+-----+-----+-+++++-+-":{"18":"1/58","20":"20/59","25":"14/87","26":"14/29"},"-----+-----+-----+-+++++--":{"3":"101/576","17":"19/96","25":"361/576"},"-----+-----+-----+-++++-":{"17":"1/2","23":"1/2"},"-----+-----+-----+-+++-":{"3":"1/381","17":"19/381","22":"361/381"},"-----+-----+-----+-++-":{"4":"19/20","17":"19/390","21":"1/780"},"-----+-----+-----+-+-":{"2":"13/21","17":"1/21","20":"1/3"},"-----+-----+-----+--":{"3":"101/576","17":"19/96","19":"361/576"},"-----+-----+------+++++++++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++++++++++++++-+":{"5":"10/239","24":"29/478","32":"195/239","37":"39/478"},"-----+-----+------++++++++++++++++++--+":{"5":"10/239","24":"19/956","28":"195/239","30":"39/956","38":"39/478"},"-----+-----+------+++++++++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-----+------++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------+++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-----+------++++++++++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----+------+++++++++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----+------++++++++++++-":{"24":"1/2","30":"1/2"},"-----+-----+------+++++++++++-":{"26":"20/21","29":"1/21"},"-----+-----+------++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"-----+-----+------+++++++++-":{"16":"721/800","24":"39/800","27":"1/20"},"-----+-----+------++++++++-":{"14":"37/123","24":"2/41","26":"80/123"},"-----+-----+------+++++++-":{"24":"1/2","25":"1/2"},"-----+-----+------++++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++-+++++++++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+------++++++-+++++++++++--+":{"5":"10/239","18":"3610/172319","28":"136890/172319","30":"21099/344638","38":"39/478"},"-----+-----+------++++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-----+------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-----+------++++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----+------++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----+------++++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+------++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"-----+-----+------++++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"-----+-----+------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-----+------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+------++++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-----+------++++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"-----+-----+------++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-----+-----+------++++++-+-":{"25":"1/2","26":"1/2"},"-----+-----+------++++++--+++++":{"11":"349/8020","16":"13611/16040","18":"91/8020","25":"26/401","30":"509/16040"},"-----+-----+------++++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++--++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+------++++++--++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"-----+-----+------++++++--++++-++++-":{"18":"707/8962","25":"2020/4481","31":"4173/8962","35":"21/4481"},"-----+-----+------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+------++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-----+------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+------++++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++--++++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+------++++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"-----+-----+------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+------++++++--++++--+-":{"10":"351/380","11":"9/190","26":"1/38","33":"1/380"},"-----+-----+------++++++--++++---":{"26":"1/2","32":"1/2"},"-----+-----+------++++++--+++-":{"26":"20/21","29":"1/21"},"-----+-----+------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"-----+-----+------++++++--+-":{"26":"19/20","27":"1/20"},"-----+-----+------++++++---++++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"-----+-----+------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-----+-----+------++++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++---+++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+-----+------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"-----+-----+------++++++---+++--+++-":{"18":"3/86","26":"20/43","32":"299/602","35":"1/301"},"-----+-----+------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"-----+-----+------++++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+-----+------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-----+-----+------++++++---+++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"-----+-----+------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-----+------++++++---+++----":{"27":"1/2","33":"1/2"},"-----+-----+------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-----+-----+------++++++---+-":{"3":"1/460","9":"19/460","11":"1/23","27":"1/23","28":"20/23"},"-----+-----+------++++++----+++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"-----+-----+------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-----+-----+------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-----+-----+------++++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+-----+------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-----+-----+------++++++----++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"-----+-----+------++++++----++---+-":{"28":"1/2","34":"1/2"},"-----+-----+------++++++----++----+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+-----+------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-----+-----+------++++++----++----+-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"-----+-----+------++++++----++-----":{"28":"1/2","34":"1/2"},"-----+-----+------++++++----+-":{"28":"20/21","29":"1/21"},"-----+-----+------++++++-----++":{"16":"41/91","18":"1/40","28":"1/2","30":"1/41"},"-----+-----+------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"-----+-----+------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-----+-----+------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+------++++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+-----+------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"-----+-----+------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"-----+-----+------++++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+-----+------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"-----+-----+------++++++-----+------":{"29":"1/2","35":"1/2"},"-----+-----+------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"-----+-----+------++++++-------+":{"3":"13/153","11":"13/153","29":"20/459","31":"361/459"},"-----+-----+------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"-----+-----+------++++++---------+":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"-----+-----+------++++++----------+":{"3":"1/421","11":"1/421","18":"19/421","29":"20/421","34":"380/421"},"-----+-----+------++++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+-----+------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"-----+-----+------++++++------------+":{"36":"1"},"-----+-----+------++++++-------------+":{"35":"19/39","37":"20/39"},"-----+-----+------++++++---------------":{"35":"21/41","38":"20/41"},"-----+-----+------+++++-":{"10":"761/840","18":"13/280","23":"1/21"},"-----+-----+------++++-":{"20":"1/2","22":"1/2"},"-----+-----+------+++-":{"10":"721/800","18":"39/800","21":"1/20"},"-----+-----+------++-":{"8":"37/123","18":"2/41","20":"80/123"},"-----+-----+------+-":{"8":"33/127","18":"14/127","19":"80/127"},"-----+-----+-------++++++":{"18":"1/2","24":"1/2"},"-----+-----+-------+++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++-+++++++++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"-----+-----+-------+++++-+++++++++++--+":{"5":"10/239","25":"361/2390","28":"3273/4780","30":"39/956","38":"39/478"},"-----+-----+-------+++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-----+-------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-----+-------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----+-------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----+-------+++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++-+++++-+++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"-----+-----+-------+++++-+++++-+++++--+":{"5":"10/239","25":"1907/8365","28":"993/2390","31":"390/1673","38":"39/478"},"-----+-----+-------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"-----+-----+-------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-----+-------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+-------+++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-----+-------+++++-++++-":{"26":"20/21","29":"1/21"},"-----+-----+-------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-----+-----+-------+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-----+-----+-------+++++-+-":{"25":"1/2","26":"1/2"},"-----+-----+-------+++++--+++++":{"3":"91/3191","11":"220/3191","16":"5031/6382","25":"260/3191","30":"209/6382"},"-----+-----+-------+++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++--++++-+++++-+":{"5":"10/239","19":"580/1673","32":"1773/3346","37":"39/478"},"-----+-----+-------+++++--++++-+++++--+":{"3":"87/1999","11":"167/1999","28":"690/1999","31":"899/1999","38":"156/1999"},"-----+-----+-------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"-----+-----+-------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-----+-------+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-----+-------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----+-------+++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++--++++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"-----+-----+-------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"-----+-----+-------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+-------+++++--++++--+-":{"10":"351/380","11":"9/190","26":"1/38","33":"1/380"},"-----+-----+-------+++++--++++---":{"26":"1/2","32":"1/2"},"-----+-----+-------+++++--+++-":{"26":"20/21","29":"1/21"},"-----+-----+-------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"-----+-----+-------+++++--+-":{"26":"19/20","27":"1/20"},"-----+-----+-------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"-----+-----+-------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-----+-------+++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++---+++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"-----+-----+-------+++++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"-----+-----+-------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"-----+-----+-------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----+-------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+-------+++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-----+-----+-------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-----+-----+-------+++++---+++---++-":{"10":"13/14","11":"1/21","18":"19/2478","27":"380/48321","35":"400/48321"},"-----+-----+-------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-----+-------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+-------+++++---++-":{"3":"1/801","10":"247/267","11":"13/267","27":"380/31239","29":"400/31239"},"-----+-----+-------+++++---+-":{"3":"39/517","11":"39/517","18":"19/517","27":"20/517","28":"400/517"},"-----+-----+-------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"-----+-----+-------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-----+-------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"-----+-----+-------+++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-----+-------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"-----+-----+-------+++++----++---++-":{"10":"1521/2018","11":"39/1009","18":"19/2018","28":"190/1009","35":"10/1009"},"-----+-----+-------+++++----++---+-":{"28":"1/2","34":"1/2"},"-----+-----+-------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-----+-------+++++----+-":{"28":"20/21","29":"1/21"},"-----+-----+-------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"-----+-----+-------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-----+-----+-------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-----+-----+-------+++++-----+---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-----+-------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-----+-----+-------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-----+-----+-------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-----+-----+-------+++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-----+-------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-----+-------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-----+-----+-------+++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-----+-------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-----+-------+++++-----+------":{"29":"1/2","35":"1/2"},"-----+-----+-------+++++------+":{"3":"13/153","11":"13/153","29":"20/459","30":"361/459"},"-----+-----+-------+++++-------+":{"3":"13/153","11":"13/153","29":"20/459","31":"361/459"},"-----+-----+-------+++++--------+":{"3":"13/153","11":"13/153","29":"20/459","32":"361/459"},"-----+-----+-------+++++---------+":{"3":"1/3","11":"1/3","29":"20/117","33":"19/117"},"-----+-----+-------+++++----------+":{"4":"39/61","11":"2/61","29":"1/61","34":"19/61"},"-----+-----+-------+++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-----+-------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"-----+-----+-------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-----+-------+++++------------+":{"36":"1"},"-----+-----+-------+++++-------------+":{"35":"19/39","37":"20/39"},"-----+-----+-------+++++---------------":{"35":"21/41","38":"20/41"},"-----+-----+-------++++-":{"10":"68/99","19":"13/49","23":"1/21"},"-----+-----+-------+++-":{"20":"1/2","22":"1/2"},"-----+-----+-------++-":{"10":"47/70","19":"39/140","21":"1/20"},"-----+-----+-------+-":{"8":"1/6","19":"1/4","20":"7/12"},"-----+-----+--------":{"3":"101/576","11":"19/96","19":"361/576"},"-----+------+":{"11":"1/21","12":"20/21"},"-----+-------+":{"3":"1/20","13":"19/20"},"-----+--------+":{"11":"1/21","14":"20/21"},"-----+---------+":{"8":"1/2","11":"3/13","15":"7/26"},"-----+----------+":{"11":"1/21","16":"20/21"},"-----+-----------+":{"11":"1/2","17":"1/2"},"-----+------------+++++++++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++++++++++++++-+":{"5":"10/239","24":"29/478","32":"195/239","37":"39/478"},"-----+------------++++++++++++++++++--+":{"5":"10/239","24":"19/956","28":"195/239","30":"39/956","38":"39/478"},"-----+------------+++++++++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+------------++++++++++++++++-":{"31":"1/2","34":"1/2"},"-----+------------+++++++++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+------------++++++++++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+------------+++++++++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+------------++++++++++++-":{"5":"20/59","11":"20/59","24":"19/118","30":"19/118"},"-----+------------+++++++++++-":{"26":"20/21","29":"1/21"},"-----+------------++++++++++-":{"8":"19/61","18":"38/2379","24":"40/2379","28":"40/61"},"-----+------------+++++++++-":{"16":"721/800","24":"39/800","27":"1/20"},"-----+------------++++++++-":{"14":"37/123","24":"2/41","26":"80/123"},"-----+------------+++++++-":{"24":"1/2","25":"1/2"},"-----+------------++++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++-+++++++++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+------------++++++-+++++++++++--+":{"5":"10/239","18":"3610/172319","28":"136890/172319","30":"21099/344638","38":"39/478"},"-----+------------++++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+------------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+------------++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+------------++++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+------------++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+------------++++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++-+++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+------------++++++-+++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"-----+------------++++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"-----+------------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+------------++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+------------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+------------++++++-+++++--":{"25":"1/2","31":"1/2"},"-----+------------++++++-++++-":{"26":"20/21","29":"1/21"},"-----+------------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"-----+------------++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-----+------------++++++-+-":{"25":"1/2","26":"1/2"},"-----+------------++++++--+++++":{"5":"349/8514","16":"4537/5676","18":"50/1419","25":"767/8514","30":"65/1892"},"-----+------------++++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++--++++-+++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+------------++++++--++++-+++++--+":{"5":"10/239","18":"1907/44932","28":"4095/11233","31":"21099/44932","38":"39/478"},"-----+------------++++++--++++-++++-":{"18":"707/8962","25":"2020/4481","31":"4173/8962","35":"21/4481"},"-----+------------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+------------++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+------------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+------------++++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++--++++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+------------++++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"-----+------------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+------------++++++--++++--+-":{"5":"1/22","10":"39/44","18":"1/55","26":"1/22","33":"1/220"},"-----+------------++++++--++++---":{"26":"1/2","32":"1/2"},"-----+------------++++++--+++-":{"26":"20/21","29":"1/21"},"-----+------------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"-----+------------++++++--+-":{"26":"19/20","27":"1/20"},"-----+------------++++++---++++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"-----+------------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-----+------------++++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++---+++--++++-+":{"5":"10/239","18":"29/478","32":"195/239","37":"39/478"},"-----+------------++++++---+++--++++---":{"17":"5/261","18":"5/261","26":"39/58","28":"263/1044","38":"13/348"},"-----+------------++++++---+++--+++-":{"18":"3/86","26":"20/43","32":"299/602","35":"1/301"},"-----+------------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+------------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"-----+------------++++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+------------++++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-----+------------++++++---+++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"-----+------------++++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+------------++++++---+++----":{"5":"39/116","11":"39/116","27":"19/116","33":"19/116"},"-----+------------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-----+------------++++++---+-":{"4":"39/62","5":"1/31","27":"1/62","28":"10/31"},"-----+------------++++++----+++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"-----+------------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"-----+------------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-----+------------++++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+------------++++++----++---+++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-----+------------++++++----++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"-----+------------++++++----++---+-":{"28":"1/2","34":"1/2"},"-----+------------++++++----++----+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+------------++++++----++----++---":{"17":"1/684","18":"1/684","27":"39/760","28":"12899/13680","38":"13/4560"},"-----+------------++++++----++----+-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"-----+------------++++++----++-----":{"28":"1/2","34":"1/2"},"-----+------------++++++----+-":{"28":"20/21","29":"1/21"},"-----+------------++++++-----++":{"16":"41/91","18":"1/40","28":"1/2","30":"1/41"},"-----+------------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"-----+------------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"-----+------------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"-----+------------++++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+------------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"-----+------------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"-----+------------++++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+------------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"-----+------------++++++-----+------":{"29":"1/2","35":"1/2"},"-----+------------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"-----+------------++++++-------+":{"18":"13/280","29":"1/21","31":"761/840"},"-----+------------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"-----+------------++++++---------+":{"3":"10/49","5":"10/49","18":"19/98","29":"10/49","33":"19/98"},"-----+------------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"-----+------------++++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+------------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"-----+------------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"-----+------------++++++------------+":{"36":"1"},"-----+------------++++++-------------+":{"35":"19/39","37":"20/39"},"-----+------------++++++---------------":{"35":"21/41","38":"20/41"},"-----+------------+++++-":{"10":"761/840","18":"13/280","23":"1/21"},"-----+------------++++-":{"20":"1/2","22":"1/2"},"-----+------------+++-":{"10":"721/800","18":"39/800","21":"1/20"},"-----+------------++-":{"8":"37/123","18":"2/41","20":"80/123"},"-----+------------+-":{"18":"1/2","19":"1/2"},"-----+-------------++++++":{"18":"1/2","24":"1/2"},"-----+-------------+++++-++++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++-+++++++++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"-----+-------------+++++-+++++++++++--+":{"5":"10/239","25":"361/2390","28":"3273/4780","30":"39/956","38":"39/478"},"-----+-------------+++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-----+-------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-------------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-------------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-------------+++++-+++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++-+++++-+++++-+":{"5":"10/239","25":"580/1673","32":"1773/3346","37":"39/478"},"-----+-------------+++++-+++++-+++++--+":{"5":"10/239","25":"1907/8365","28":"993/2390","31":"390/1673","38":"39/478"},"-----+-------------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"-----+-------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-------------+++++-+++++--":{"25":"1/2","31":"1/2"},"-----+-------------+++++-++++-":{"26":"20/21","29":"1/21"},"-----+-------------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-----+-------------+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-----+-------------+++++-+-":{"25":"1/2","26":"1/2"},"-----+-------------+++++--+++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++--++++++++++-+":{"5":"10/239","19":"580/1673","32":"1773/3346","37":"39/478"},"-----+-------------+++++--++++++++++--+":{"5":"10/239","19":"1805/11233","28":"14625/22466","30":"729/11233","38":"39/478"},"-----+-------------+++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"-----+-------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+-------------+++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-------------+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-------------+++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++--++++-+++++-+":{"5":"10/239","19":"580/1673","32":"1773/3346","37":"39/478"},"-----+-------------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"-----+-------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+-------------+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+-------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-------------+++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++--++++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"-----+-------------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"-----+-------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-------------+++++--++++--+-":{"5":"1/30","10":"13/20","26":"1/30","28":"4/15","33":"1/60"},"-----+-------------+++++--++++---":{"26":"1/2","32":"1/2"},"-----+-------------+++++--+++-":{"26":"20/21","29":"1/21"},"-----+-------------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"-----+-------------+++++--+-":{"26":"19/20","27":"1/20"},"-----+-------------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"-----+-------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-------------+++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++---+++--++++-+":{"5":"140/7849","19":"1160/7849","31":"1477/5149","32":"5091/9929","37":"273/7849"},"-----+-------------+++++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"-----+-------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"-----+-------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-------------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-------------+++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-----+-------------+++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-----+-------------+++++---+++---++-":{"5":"26/565","10":"507/565","19":"19/1130","27":"57/2938","35":"30/1469"},"-----+-------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+-------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-------------+++++---++-":{"5":"2/55","10":"39/55","19":"13/110","27":"19/286","29":"10/143"},"-----+-------------+++++---+-":{"4":"39/62","5":"1/31","27":"1/62","28":"10/31"},"-----+-------------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"-----+-------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-----+-------------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"-----+-------------+++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-------------+++++----++---+++---":{"17":"1/574","19":"13/1148","27":"74/1435","28":"10699/11480","38":"39/11480"},"-----+-------------+++++----++---++-":{"5":"2/61","10":"39/61","28":"19/61","35":"1/61"},"-----+-------------+++++----++---+-":{"28":"1/2","34":"1/2"},"-----+-------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+-------------+++++----+-":{"28":"20/21","29":"1/21"},"-----+-------------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"-----+-------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-----+-------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-----+-------------+++++-----+---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-------------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-----+-------------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-----+-------------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-----+-------------+++++-----+----+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-------------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-------------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-----+-------------+++++-----+-----++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+-------------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-------------+++++-----+------":{"29":"1/2","35":"1/2"},"-----+-------------+++++------+":{"4":"74217/78577","5":"3806/78577","19":"380/78577","29":"117/78577","30":"57/78577"},"-----+-------------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"-----+-------------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"-----+-------------+++++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-----+-------------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-----+-------------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-----+-------------+++++---------+-":{"3":"1/22","5":"1/22","29":"1/858","33":"19/429","34":"19/22"},"-----+-------------+++++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-----+-------------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-------------+++++----------+-":{"34":"20/21","35":"1/21"},"-----+-------------+++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+-------------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"-----+-------------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-------------+++++------------+":{"36":"1"},"-----+-------------+++++-------------+":{"35":"19/39","37":"20/39"},"-----+-------------+++++---------------":{"35":"21/41","38":"20/41"},"-----+-------------++++-":{"10":"68/99","19":"13/49","23":"1/21"},"-----+-------------+++-":{"20":"1/2","22":"1/2"},"-----+-------------++-":{"10":"47/70","19":"39/140","21":"1/20"},"-----+-------------+-":{"19":"1/2","20":"1/2"},"-----+--------------+++++":{"19":"1/2","24":"1/2"},"-----+--------------++++-+":{"19":"1/2","25":"1/2"},"-----+--------------++++--+++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++--++++++++++-+":{"5":"10/239","26":"580/717","32":"97/1434","37":"39/478"},"-----+--------------++++--++++++++++--+":{"5":"10/239","26":"361/478","28":"77/956","30":"39/956","38":"39/478"},"-----+--------------++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"-----+--------------++++--++++++++-":{"31":"1/2","34":"1/2"},"-----+--------------++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-----+--------------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+--------------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+--------------++++--++++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++--++++-+++++-+":{"5":"10/239","26":"580/717","32":"97/1434","37":"39/478"},"-----+--------------++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"-----+--------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"-----+--------------++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-----+--------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+--------------++++--++++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++--++++--++++-+":{"5":"20/1287","26":"1160/3861","31":"809/2574","32":"2621/7722","37":"1/33"},"-----+--------------++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"-----+--------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++--++++--+-":{"5":"1/30","10":"13/20","26":"1/30","28":"4/15","33":"1/60"},"-----+--------------++++--++++---":{"26":"1/2","32":"1/2"},"-----+--------------++++--+++-":{"26":"20/21","29":"1/21"},"-----+--------------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"-----+--------------++++--+-":{"26":"19/20","27":"1/20"},"-----+--------------++++---++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++---+++++++++-+":{"5":"10/239","20":"161/239","22":"97/478","37":"39/478"},"-----+--------------++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-----+--------------++++---+++++++-":{"31":"1/2","34":"1/2"},"-----+--------------++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-----+--------------++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-----+--------------++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+--------------++++---+++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++---+++-+++++-+":{"5":"360/9481","20":"4919/9481","28":"6123/18962","30":"877/18962","37":"702/9481"},"-----+--------------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-----+--------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"-----+--------------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-----+--------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-----+--------------++++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++---+++--++++-+":{"5":"260/6291","27":"1160/18873","31":"7037/12582","32":"9713/37746","37":"169/2097"},"-----+--------------++++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"-----+--------------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-----+--------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-----+--------------++++---+++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-----+--------------++++---+++---+++---":{"17":"5/271","28":"303/1084","32":"361/542","38":"39/1084"},"-----+--------------++++---+++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-----+--------------++++---+++---+-":{"28":"1/2","34":"1/2"},"-----+--------------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+--------------++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-----+--------------++++---+-":{"3":"1/23","5":"1/23","27":"1/23","28":"20/23"},"-----+--------------++++----+++":{"20":"1/18","27":"1/20","28":"107/120","30":"1/360"},"-----+--------------++++----++-+":{"20":"7/60","27":"1/20","28":"4/5","31":"1/30"},"-----+--------------++++----++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++----++--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"-----+--------------++++----++--++++---":{"3":"1/517","27":"167/3290","28":"67513/72380","31":"39/3619","38":"39/10340"},"-----+--------------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-----+--------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-----+--------------++++----++---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+--------------++++----++---+++---":{"3":"1/829","27":"411/8290","28":"15439/16580","32":"13/829","38":"39/16580"},"-----+--------------++++----++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-----+--------------++++----++---+-":{"28":"1/2","34":"1/2"},"-----+--------------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-----+--------------++++----+-":{"28":"20/21","29":"1/21"},"-----+--------------++++-----++":{"20":"1/39","22":"6/13","28":"1/2","30":"1/78"},"-----+--------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"-----+--------------++++-----+--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++-----+--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"-----+--------------++++-----+--++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+--------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-----+--------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-----+--------------++++-----+---++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-----+--------------++++-----+---+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+--------------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-----+--------------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-----+--------------++++-----+----":{"19":"19/25","29":"133/975","33":"101/975"},"-----+--------------++++------+":{"4":"4953/5353","5":"254/5353","20":"380/16059","29":"13/5353","30":"19/16059"},"-----+--------------++++-------+":{"20":"16/63","22":"23/42","29":"1/21","31":"19/126"},"-----+--------------++++--------+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++--------++++-+":{"5":"10/369","20":"31/369","22":"487/738","31":"65/369","37":"13/246"},"-----+--------------++++--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+--------------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-----+--------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------++++--------+-":{"32":"19/20","33":"1/20"},"-----+--------------++++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-----+--------------++++---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+--------------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-----+--------------++++---------+-":{"3":"7/141","5":"7/141","19":"1/141","33":"2/47","34":"40/47"},"-----+--------------++++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-----+--------------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+--------------++++----------+-":{"34":"20/21","35":"1/21"},"-----+--------------++++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+--------------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-----+--------------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+--------------++++------------+":{"36":"1"},"-----+--------------++++-------------+":{"35":"19/39","37":"20/39"},"-----+--------------++++---------------":{"35":"21/41","38":"20/41"},"-----+--------------+++-":{"10":"1/3","20":"13/21","23":"1/21"},"-----+--------------++-":{"20":"1/2","22":"1/2"},"-----+--------------+-":{"20":"19/20","21":"1/20"},"-----+---------------++++":{"19":"1/2","24":"1/2"},"-----+---------------+++-+":{"20":"1/2","25":"1/2"},"-----+---------------+++--+":{"20":"1/2","26":"1/2"},"-----+---------------+++---++++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"-----+---------------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-----+---------------+++---+++++++-":{"31":"1/2","34":"1/2"},"-----+---------------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-----+---------------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-----+---------------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+---------------+++---+++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++---+++-+++++-+-":{"5":"590/28519","28":"17110/28519","30":"9499/57038","37":"10/79","38":"4919/57038"},"-----+---------------+++---+++-+++++---":{"4":"5/11","20":"5/11","30":"1/22","38":"1/22"},"-----+---------------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-----+---------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-----+---------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-----+---------------+++---+++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++---+++--++++-+":{"5":"260/6291","27":"1160/18873","31":"7037/12582","32":"9713/37746","37":"169/2097"},"-----+---------------+++---+++--++++---":{"3":"35/1562","26":"167/284","28":"1381/6248","31":"195/1562","38":"273/6248"},"-----+---------------+++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-----+---------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-----+---------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-----+---------------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"-----+---------------+++---+-":{"3":"1/23","5":"1/23","27":"1/23","28":"20/23"},"-----+---------------+++----+++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++----++++++++-+-":{"3":"1/283","27":"151/2830","28":"5299/5660","38":"39/5660"},"-----+---------------+++----++++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"-----+---------------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-----+---------------+++----++++++-":{"31":"1/2","34":"1/2"},"-----+---------------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-----+---------------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-----+---------------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+---------------+++----++-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++----++-+++++-+-":{"5":"590/28519","28":"17110/28519","30":"9499/57038","37":"10/79","38":"4919/57038"},"-----+---------------+++----++-+++++---":{"3":"1/283","27":"151/2830","28":"5299/5660","37":"39/16697","38":"1521/333940"},"-----+---------------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"-----+---------------+++----++-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"-----+---------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"-----+---------------+++----++--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++----++--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"-----+---------------+++----++--++++---":{"3":"1/517","27":"167/3290","28":"67513/72380","31":"39/3619","38":"39/10340"},"-----+---------------+++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-----+---------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-----+---------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"-----+---------------+++----+-":{"28":"20/21","29":"1/21"},"-----+---------------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"-----+---------------+++-----+-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++-----+-+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+---------------+++-----+-+++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+---------------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-----+---------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-----+---------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-----+---------------+++-----+--+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++-----+--++++-+":{"5":"780/15973","29":"1160/15973","31":"19371/31946","32":"5653/31946","37":"1521/15973"},"-----+---------------+++-----+--++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+---------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-----+---------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"-----+---------------+++-----+---":{"3":"5/43","5":"5/43","20":"19/43","29":"4/129","32":"38/129"},"-----+---------------+++------+":{"4":"507/565","5":"26/565","21":"38/1695","29":"13/565","30":"19/1695"},"-----+---------------+++-------++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++-------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+---------------+++-------+++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+---------------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-----+---------------+++-------+++-":{"31":"1/2","34":"1/2"},"-----+---------------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-----+---------------+++-------+-":{"31":"1/2","32":"1/2"},"-----+---------------+++--------+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++--------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+---------------+++--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+---------------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-----+---------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+---------------+++--------+-":{"32":"19/20","33":"1/20"},"-----+---------------+++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-----+---------------+++---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+---------------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-----+---------------+++---------+-":{"3":"3/49","5":"3/49","20":"1/49","33":"2/49","34":"40/49"},"-----+---------------+++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"-----+---------------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+---------------+++----------+-":{"34":"20/21","35":"1/21"},"-----+---------------+++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+---------------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"-----+---------------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+---------------+++------------+":{"36":"1"},"-----+---------------+++-------------+":{"35":"19/39","37":"20/39"},"-----+---------------+++---------------":{"35":"21/41","38":"20/41"},"-----+---------------++-":{"20":"1/23","22":"21/23","23":"1/23"},"-----+---------------+-":{"3":"1/23","5":"1/23","21":"1/23","22":"20/23"},"-----+----------------+++":{"21":"1/20","24":"19/20"},"-----+----------------++-+":{"21":"1/20","25":"19/20"},"-----+----------------++--+":{"21":"1/20","26":"19/20"},"-----+----------------++---+":{"21":"1/2","27":"1/2"},"-----+----------------++----+++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++----++++++++-+-":{"3":"1/283","27":"151/2830","28":"5299/5660","38":"39/5660"},"-----+----------------++----++++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"-----+----------------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"-----+----------------++----++++++-":{"31":"1/2","34":"1/2"},"-----+----------------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"-----+----------------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"-----+----------------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+----------------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"-----+----------------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"-----+----------------++-----++++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++-----+++++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+----------------++-----+++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"-----+----------------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"-----+----------------++-----+++++-":{"31":"1/2","34":"1/2"},"-----+----------------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"-----+----------------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"-----+----------------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+----------------++-----+-++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++-----+-+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+----------------++-----+-+++++--":{"3":"400/77481","21":"169/8609","28":"70261/77481","29":"4519/77481","37":"260/25827"},"-----+----------------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-----+----------------++-----+-+++-":{"31":"1/2","34":"1/2"},"-----+----------------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-----+----------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"-----+----------------++-----+--":{"3":"4/13","5":"4/13","21":"8/99","29":"7/96","31":"3/13"},"-----+----------------++------+":{"4":"39/859","5":"2/859","22":"760/859","29":"39/859","30":"19/859"},"-----+----------------++-------++++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++-------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+----------------++-------+++++--":{"3":"5070/57757","21":"6983/57757","29":"687/57757","31":"70261/115514","37":"19773/115514"},"-----+----------------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"-----+----------------++-------+++-":{"31":"1/2","34":"1/2"},"-----+----------------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"-----+----------------++-------+-":{"31":"1/2","32":"1/2"},"-----+----------------++--------+++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++--------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+----------------++--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+----------------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"-----+----------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+----------------++--------+-":{"32":"19/20","33":"1/20"},"-----+----------------++---------++++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----+----------------++---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+----------------++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"-----+----------------++---------+-":{"3":"39/499","5":"39/499","21":"1/499","33":"20/499","34":"400/499"},"-----+----------------++----------+++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----+----------------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+----------------++----------+-":{"34":"20/21","35":"1/21"},"-----+----------------++-----------++":{"5":"10/239","22":"419/478","36":"39/478"},"-----+----------------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----+----------------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+----------------++------------+":{"36":"1"},"-----+----------------++-------------+":{"35":"19/39","37":"20/39"},"-----+----------------++---------------":{"35":"21/41","38":"20/41"},"-----+----------------+-":{"22":"20/21","23":"1/21"},"-----+-----------------++":{"21":"1/20","24":"19/20"},"-----+-----------------+-+":{"21":"1/20","25":"19/20"},"-----+-----------------+--+":{"21":"1/20","26":"19/20"},"-----+-----------------+---+":{"21":"1/2","27":"1/2"},"-----+-----------------+----+":{"22":"1/2","28":"1/2"},"-----+-----------------+-----++++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+-----+++++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+-----------------+-----+++++++--":{"3":"39/439","27":"59/439","30":"21711/162430","32":"152641/324860","37":"1521/8780"},"-----+-----------------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-----+-----------------+-----+++++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"-----+-----------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----+-----------------+-----+-++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+-----+-+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+-----------------+-----+-+++++--":{"3":"1/40","22":"59/80","31":"239/1600","32":"63/1600","37":"39/800"},"-----+-----------------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-----+-----------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"-----+-----------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----+-----------------+-----+--":{"3":"4/13","5":"4/13","21":"8/99","29":"7/96","31":"3/13"},"-----+-----------------+------+++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+------++++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+-----------------+------++++++--":{"3":"13/166","29":"59/498","30":"6647/61420","32":"199841/368520","37":"507/3320"},"-----+-----------------+------+++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-----+-----------------+------++++-":{"31":"1/2","34":"1/2"},"-----+-----------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"-----+-----------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----+-----------------+------+-":{"30":"1/2","31":"1/2"},"-----+-----------------+-------++++++":{"22":"40/41","36":"1/41"},"-----+-----------------+-------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+-----------------+-------+++++--":{"3":"1/40","22":"59/80","31":"239/1600","32":"63/1600","37":"39/800"},"-----+-----------------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-----+-----------------+-------+++-":{"31":"1/2","34":"1/2"},"-----+-----------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-----+-----------------+-------+-":{"31":"1/2","32":"1/2"},"-----+-----------------+--------+++++":{"22":"40/41","36":"1/41"},"-----+-----------------+--------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+-----------------+--------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+-----------------+--------+++-":{"23":"2/81","28":"13/27","32":"799/1701","35":"41/1701"},"-----+-----------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+-----------------+--------+-":{"32":"19/20","33":"1/20"},"-----+-----------------+---------++++":{"22":"40/41","36":"1/41"},"-----+-----------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----+-----------------+---------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+-----------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"-----+-----------------+---------+-":{"3":"39/499","5":"39/499","21":"1/499","33":"20/499","34":"400/499"},"-----+-----------------+----------+++":{"22":"40/41","36":"1/41"},"-----+-----------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----+-----------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-----------------+----------+-":{"34":"20/21","35":"1/21"},"-----+-----------------+-----------++":{"22":"40/41","36":"1/41"},"-----+-----------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----+-----------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+-----------------+------------+":{"36":"1"},"-----+-----------------+-------------+":{"35":"19/39","37":"20/39"},"-----+-----------------+---------------":{"35":"21/41","38":"20/41"},"-----+------------------+":{"23":"1/21","24":"20/21"},"-----+-------------------+":{"21":"1/20","25":"19/20"},"-----+--------------------+":{"23":"1/21","26":"20/21"},"-----+---------------------+":{"5":"1/23","15":"1/23","23":"400/897","27":"419/897"},"-----+----------------------+":{"23":"1/21","28":"20/21"},"-----+-----------------------+":{"23":"1/2","29":"1/2"},"-----+------------------------+++++++":{"36":"1"},"-----+------------------------++++++-+-":{"3":"179/2966","14":"5299/8898","21":"610/4449","38":"307/1483"},"-----+------------------------++++++--":{"3":"23643/424882","14":"199841/424882","29":"25570/212441","30":"37089/212441","37":"38040/212441"},"-----+------------------------+++++-":{"21":"761/1921","30":"380/1921","35":"780/1921"},"-----+------------------------++++-":{"30":"1/40","34":"39/40"},"-----+------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"-----+------------------------++-":{"30":"2/41","32":"39/41"},"-----+------------------------+-":{"30":"1/2","31":"1/2"},"-----+-------------------------++++++":{"22":"40/41","36":"1/41"},"-----+-------------------------+++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+-------------------------+++++--":{"3":"13/166","23":"59/498","31":"8731/19920","32":"1409/6640","37":"507/3320"},"-----+-------------------------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-----+-------------------------+++-":{"31":"1/2","34":"1/2"},"-----+-------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-----+-------------------------+-":{"31":"1/2","32":"1/2"},"-----+--------------------------+++++":{"22":"40/41","36":"1/41"},"-----+--------------------------++++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+--------------------------++++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+--------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"-----+--------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----+--------------------------+-":{"32":"19/20","33":"1/20"},"-----+---------------------------++++":{"22":"40/41","36":"1/41"},"-----+---------------------------+++-+-":{"3":"1/100","28":"86/91","38":"1/20"},"-----+---------------------------+++---":{"3":"1/100","28":"86/91","37":"1/59","38":"3/91"},"-----+---------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"-----+---------------------------+-":{"3":"39/478","5":"39/478","23":"1/478","33":"19/478","34":"190/239"},"-----+----------------------------+++":{"22":"40/41","36":"1/41"},"-----+----------------------------++-+":{"0":"10/49","33":"39/98","37":"39/98"},"-----+----------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+----------------------------+-":{"34":"20/21","35":"1/21"},"-----+-----------------------------++":{"22":"40/41","36":"1/41"},"-----+-----------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"-----+-----------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----+------------------------------+":{"36":"1"},"-----+-------------------------------+":{"35":"19/39","37":"20/39"},"-----+---------------------------------":{"35":"21/41","38":"20/41"},"------+":{"5":"1/21","6":"20/21"},"-------+":{"5":"1/21","7":"20/21"},"--------+":{"5":"1/21","8":"20/21"},"---------+":{"4":"19/20","9":"1/20"},"----------+":{"5":"1/21","10":"20/21"},"-----------+":{"5":"1/2","11":"1/2"},"------------+":{"5":"1/21","12":"20/21"},"-------------+":{"11":"1/21","13":"20/21"},"--------------+":{"11":"1/21","14":"20/21"},"---------------+":{"5":"3/13","8":"1/2","15":"7/26"},"----------------+":{"11":"1/21","16":"20/21"},"-----------------+":{"5":"1/2","17":"1/2"},"------------------+++++++++++++++++++":{"36":"1"},"------------------++++++++++++++++++-+":{"24":"19/58","37":"39/58"},"------------------++++++++++++++++++--+":{"24":"1/4","30":"1/4","38":"1/2"},"------------------+++++++++++++++++-":{"3":"761/1921","30":"380/1921","35":"780/1921"},"------------------++++++++++++++++-":{"30":"1/40","34":"39/40"},"------------------+++++++++++++++-":{"5":"9/23","30":"13/63","33":"35/87"},"------------------++++++++++++++-":{"30":"2/41","32":"39/41"},"------------------+++++++++++++-":{"24":"2/15","31":"13/15"},"------------------++++++++++++-":{"24":"1/2","30":"1/2"},"------------------+++++++++++-":{"3":"761/1921","24":"380/1921","29":"780/1921"},"------------------++++++++++-":{"24":"1/40","28":"39/40"},"------------------+++++++++-":{"11":"721/2222","18":"13699/86658","24":"7600/43329","27":"380/1111"},"------------------++++++++-":{"24":"2/41","26":"39/41"},"------------------+++++++-":{"24":"1/2","25":"1/2"},"------------------++++++-++++++++++++":{"18":"1180/5441","24":"3881/10882","30":"3081/10882","36":"780/5441"},"------------------++++++-+++++++++++-+":{"18":"59/157","24":"79/314","30":"39/314","37":"39/157"},"------------------++++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"------------------++++++-+++++++++-":{"31":"1/2","34":"1/2"},"------------------++++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"------------------++++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"------------------++++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"------------------++++++-+++++-++++++":{"30":"13/59","31":"1/2","36":"33/118"},"------------------++++++-+++++-+++++-+":{"18":"3481/10122","30":"590/5061","36":"790/5061","37":"3881/10122"},"------------------++++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"------------------++++++-+++++-+++-":{"31":"1/2","34":"1/2"},"------------------++++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"------------------++++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"------------------++++++-+++++--":{"25":"1/2","31":"1/2"},"------------------++++++-++++-":{"26":"20/21","29":"1/21"},"------------------++++++-+++-":{"8":"13/51","18":"2/153","25":"16/153","28":"32/51"},"------------------++++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"------------------++++++-+-":{"25":"1/2","26":"1/2"},"------------------++++++--+++++":{"16":"1047/3200","18":"7/80","25":"1/2","30":"273/3200"},"------------------++++++--++++-++++++":{"18":"13/188","25":"91/188","31":"81/188","36":"3/188"},"------------------++++++--++++-+++++-+":{"18":"7/74","25":"230/481","31":"15/37","37":"21/962"},"------------------++++++--++++-++++-":{"18":"707/8962","25":"2020/4481","31":"4173/8962","35":"21/4481"},"------------------++++++--++++-+++-":{"31":"1/2","34":"1/2"},"------------------++++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"------------------++++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"------------------++++++--++++--+++++":{"26":"1/2","31":"11/26","36":"1/13"},"------------------++++++--++++--++++-+":{"18":"1/25","31":"21/50","32":"23/50","37":"2/25"},"------------------++++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"------------------++++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"------------------++++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"------------------++++++--++++---":{"26":"1/2","32":"1/2"},"------------------++++++--+++-":{"26":"20/21","29":"1/21"},"------------------++++++--++-":{"8":"39/281","18":"2/281","26":"80/281","28":"160/281"},"------------------++++++--+-":{"26":"19/20","27":"1/20"},"------------------++++++---++++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"------------------++++++---+++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"------------------++++++---+++--+++++":{"18":"33/964","26":"479/964","32":"449/964","36":"3/964"},"------------------++++++---+++--++++-+":{"18":"11/282","26":"70/141","32":"65/141","37":"1/282"},"------------------++++++---+++--++++---":{"5":"5/451","18":"5/451","26":"541/902","28":"643/1804","38":"39/1804"},"------------------++++++---+++--+++-":{"18":"3/86","26":"20/43","32":"299/602","35":"1/301"},"------------------++++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"------------------++++++---+++--+-":{"18":"9/260","26":"6/13","32":"1/2","33":"1/260"},"------------------++++++---+++---++++":{"18":"6/461","26":"879/1844","34":"449/922","36":"43/1844"},"------------------++++++---+++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"------------------++++++---+++---+++---":{"5":"5/461","28":"683/1844","32":"551/922","38":"39/1844"},"------------------++++++---+++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"------------------++++++---+++---+-":{"28":"1/2","34":"1/2"},"------------------++++++---+++----":{"27":"1/2","33":"1/2"},"------------------++++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"------------------++++++---+-":{"24":"1/760","27":"1/20","28":"721/760"},"------------------++++++----+++":{"16":"1363/3200","18":"3/80","26":"1/2","30":"117/3200"},"------------------++++++----++-+":{"16":"18/71","18":"3/80","26":"1/2","31":"14/67"},"------------------++++++----++--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"------------------++++++----++---++++":{"18":"390/8869","27":"879/17738","34":"8000/8869","36":"79/17738"},"------------------++++++----++---+++-+":{"18":"3/146","32":"65/73","37":"13/146"},"------------------++++++----++---+++---":{"5":"1/1064","18":"1/1064","27":"541/10640","28":"20119/21280","38":"39/21280"},"------------------++++++----++---++-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"------------------++++++----++---+-":{"28":"1/2","34":"1/2"},"------------------++++++----++----+++":{"33":"21/422","34":"200/211","36":"1/422"},"------------------++++++----++----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"------------------++++++----++----++---":{"5":"1/1064","18":"1/1064","27":"541/10640","28":"20119/21280","38":"39/21280"},"------------------++++++----++----+-":{"18":"3/983","26":"40/983","34":"897/983","35":"43/983"},"------------------++++++----++-----":{"28":"1/2","34":"1/2"},"------------------++++++----+-":{"28":"20/21","29":"1/21"},"------------------++++++-----++":{"16":"41/91","18":"1/40","28":"1/2","30":"1/41"},"------------------++++++-----+-+":{"16":"47/140","18":"1/40","28":"1/2","31":"39/280"},"------------------++++++-----+--+":{"18":"1/26","26":"107/234","27":"1/234","32":"1/2"},"------------------++++++-----+---+":{"18":"1/22","28":"10/11","33":"1/22"},"------------------++++++-----+----+++":{"33":"21/422","34":"200/211","36":"1/422"},"------------------++++++-----+----++-+":{"18":"3/146","32":"65/73","37":"13/146"},"------------------++++++-----+----++---":{"18":"1/79","28":"77/80","38":"2/81"},"------------------++++++-----+----+-":{"18":"1/61","28":"20/61","34":"39/61","35":"1/61"},"------------------++++++-----+-----++":{"34":"419/441","35":"1/21","36":"1/441"},"------------------++++++-----+-----+-+":{"18":"3/146","32":"65/73","37":"13/146"},"------------------++++++-----+-----+---":{"18":"1/79","28":"77/80","38":"2/81"},"------------------++++++-----+------":{"29":"1/2","35":"1/2"},"------------------++++++------+":{"18":"13/280","29":"1/21","30":"761/840"},"------------------++++++-------+":{"18":"13/280","29":"1/21","31":"761/840"},"------------------++++++--------+":{"18":"13/280","29":"1/21","32":"761/840"},"------------------++++++---------+":{"18":"39/118","27":"10/59","29":"10/59","33":"39/118"},"------------------++++++----------+":{"18":"13/280","29":"1/21","34":"761/840"},"------------------++++++-----------++":{"34":"419/441","35":"1/21","36":"1/441"},"------------------++++++-----------+-+":{"18":"3/146","32":"65/73","37":"13/146"},"------------------++++++-----------+---":{"18":"1/79","28":"77/80","38":"2/81"},"------------------++++++------------+":{"36":"1"},"------------------++++++-------------+":{"18":"19/58","37":"39/58"},"------------------++++++---------------":{"35":"21/41","38":"20/41"},"------------------+++++-":{"3":"761/1921","18":"380/1921","23":"780/1921"},"------------------++++-":{"18":"1/40","22":"39/40"},"------------------+++-":{"5":"9/23","18":"13/63","21":"35/87"},"------------------++-":{"18":"2/41","20":"39/41"},"------------------+-":{"18":"1/2","19":"1/2"},"-------------------++++++":{"18":"1/2","24":"1/2"},"-------------------+++++-++++++++++++":{"24":"85/302","25":"59/151","30":"33/302","36":"33/151"},"-------------------+++++-+++++++++++-+-":{"37":"1/2","38":"1/2"},"-------------------+++++-++++++++++-":{"14":"761/919","30":"78/919","35":"80/919"},"-------------------+++++-+++++++++-":{"31":"1/2","34":"1/2"},"-------------------+++++-++++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-------------------+++++-+++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-------------------+++++-++++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-------------------+++++-+++++-++++++":{"18":"850/3881","25":"1/2","30":"567/3881","36":"1047/7762"},"-------------------+++++-+++++-+++++-+-":{"28":"59/194","30":"59/194","37":"19/97","38":"19/97"},"-------------------+++++-+++++-++++-":{"30":"101/895","31":"761/895","35":"33/895"},"-------------------+++++-+++++-+++-":{"31":"1/2","34":"1/2"},"-------------------+++++-+++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-------------------+++++-+++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-------------------+++++-+++++--":{"25":"1/2","31":"1/2"},"-------------------+++++-++++-":{"26":"20/21","29":"1/21"},"-------------------+++++-+++-":{"8":"5/23","25":"4/23","28":"14/23"},"-------------------+++++-++-":{"16":"47/70","25":"39/140","27":"1/20"},"-------------------+++++-+-":{"25":"1/2","26":"1/2"},"-------------------+++++--+++++++++++":{"19":"425/988","25":"967/1976","30":"69/988","36":"21/1976"},"-------------------+++++--++++++++++-+-":{"19":"44/97","25":"44/97","37":"3/65","38":"3/65"},"-------------------+++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"-------------------+++++--++++++++-":{"31":"1/2","34":"1/2"},"-------------------+++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"-------------------+++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"-------------------+++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"-------------------+++++--++++-++++++":{"19":"91/458","25":"104/229","31":"69/229","36":"21/458"},"-------------------+++++--++++-+++++-+-":{"28":"59/194","30":"59/194","37":"19/97","38":"19/97"},"-------------------+++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"-------------------+++++--++++-+++-":{"31":"1/2","34":"1/2"},"-------------------+++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"-------------------+++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-------------------+++++--++++--+++++":{"18":"9/98","26":"1/2","31":"449/1274","36":"71/1274"},"-------------------+++++--++++--++++-+":{"19":"1/64","26":"31/64","31":"27/64","37":"5/64"},"-------------------+++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"-------------------+++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-------------------+++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"-------------------+++++--++++---":{"26":"1/2","32":"1/2"},"-------------------+++++--+++-":{"26":"20/21","29":"1/21"},"-------------------+++++--++-":{"8":"3/25","19":"1/25","26":"7/25","28":"14/25"},"-------------------+++++--+-":{"26":"19/20","27":"1/20"},"-------------------+++++---++++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"-------------------+++++---+++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-------------------+++++---+++--+++++":{"19":"9/65","26":"39/80","32":"30/83","36":"1/79"},"-------------------+++++---+++--++++-+":{"19":"11/40","26":"19/40","32":"9/40","37":"1/40"},"-------------------+++++---+++--++++---":{"5":"35/1667","26":"1907/3334","28":"1661/6668","31":"195/1667","38":"273/6668"},"-------------------+++++---+++--+++-":{"19":"3/20","26":"7/20","32":"17/35","35":"1/70"},"-------------------+++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"-------------------+++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"-------------------+++++---+++---++++":{"26":"13/44","32":"2/11","34":"1/2","36":"1/44"},"-------------------+++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"-------------------+++++---+++---+++---":{"5":"5/461","28":"683/1844","32":"551/922","38":"39/1844"},"-------------------+++++---+++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-------------------+++++---+++---+-":{"28":"1/2","34":"1/2"},"-------------------+++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"-------------------+++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"-------------------+++++---+-":{"18":"1/123","19":"13/246","27":"11/246","28":"110/123"},"-------------------+++++----+++":{"16":"71/280","19":"3/14","26":"1/2","30":"9/280"},"-------------------+++++----++-+":{"16":"5/49","19":"3/14","26":"1/2","31":"9/49"},"-------------------+++++----++--+":{"19":"1/4","26":"2/9","27":"1/36","32":"1/2"},"-------------------+++++----++---++++":{"19":"195/953","27":"93/1906","34":"700/953","36":"23/1906"},"-------------------+++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-------------------+++++----++---+++---":{"5":"1/954","19":"13/1908","27":"27/530","28":"1991/2120","38":"13/6360"},"-------------------+++++----++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"-------------------+++++----++---+-":{"28":"1/2","34":"1/2"},"-------------------+++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"-------------------+++++----+-":{"28":"20/21","29":"1/21"},"-------------------+++++-----++":{"16":"47/140","19":"1/7","28":"1/2","30":"3/140"},"-------------------+++++-----+-+":{"16":"23/98","19":"1/7","28":"1/2","31":"6/49"},"-------------------+++++-----+--+":{"19":"1/6","26":"1/6","28":"1/3","32":"1/3"},"-------------------+++++-----+---++++":{"19":"195/953","27":"93/1906","34":"700/953","36":"23/1906"},"-------------------+++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-------------------+++++-----+---+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-------------------+++++-----+---++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-------------------+++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"-------------------+++++-----+----+++":{"33":"21/422","34":"200/211","36":"1/422"},"-------------------+++++-----+----++-+":{"29":"3/136","32":"247/272","37":"19/272"},"-------------------+++++-----+----++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-------------------+++++-----+----+-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-------------------+++++-----+-----++":{"34":"419/441","35":"1/21","36":"1/441"},"-------------------+++++-----+-----+-+":{"29":"3/136","32":"247/272","37":"19/272"},"-------------------+++++-----+-----+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-------------------+++++-----+------":{"29":"1/2","35":"1/2"},"-------------------+++++------+":{"19":"13/49","29":"1/21","30":"68/99"},"-------------------+++++-------+":{"19":"13/49","29":"1/21","31":"68/99"},"-------------------+++++--------+":{"19":"13/49","29":"1/21","32":"68/99"},"-------------------+++++---------++++":{"19":"8/37","29":"3/64","34":"43/59","36":"1/100"},"-------------------+++++---------+++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-------------------+++++---------+++---":{"19":"1/57","28":"107/114","37":"44/3363","38":"69/2242"},"-------------------+++++---------++-":{"19":"1/28","28":"1/8","34":"45/56","35":"1/28"},"-------------------+++++---------+-":{"19":"1/15","29":"7/585","33":"32/585","34":"13/15"},"-------------------+++++----------+++":{"29":"1/463","33":"22/463","34":"439/463","36":"1/463"},"-------------------+++++----------++-+":{"19":"3/25","32":"4/5","37":"2/25"},"-------------------+++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-------------------+++++----------+-":{"34":"20/21","35":"1/21"},"-------------------+++++-----------++":{"34":"419/441","35":"1/21","36":"1/441"},"-------------------+++++-----------+-+":{"19":"3/25","32":"4/5","37":"2/25"},"-------------------+++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-------------------+++++------------+":{"36":"1"},"-------------------+++++-------------+":{"35":"19/39","37":"20/39"},"-------------------+++++---------------":{"35":"21/41","38":"20/41"},"-------------------++++-":{"10":"68/99","19":"13/49","23":"1/21"},"-------------------+++-":{"20":"1/2","22":"1/2"},"-------------------++-":{"10":"47/70","19":"39/140","21":"1/20"},"-------------------+-":{"19":"1/2","20":"1/2"},"--------------------+++++":{"19":"1/2","24":"1/2"},"--------------------++++-+":{"19":"1/2","25":"1/2"},"--------------------++++--+++++++++++":{"19":"41/92","22":"1/2","36":"5/92"},"--------------------++++--++++++++++-+-":{"37":"1/2","38":"1/2"},"--------------------++++--+++++++++-":{"25":"761/2642","26":"5327/7926","30":"26/1321","35":"80/3963"},"--------------------++++--++++++++-":{"31":"1/2","34":"1/2"},"--------------------++++--+++++++-":{"28":"721/760","30":"1/760","33":"1/20"},"--------------------++++--++++++-":{"14":"37/123","30":"2/41","32":"80/123"},"--------------------++++--+++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--------------------++++--++++-++++++":{"19":"405/967","26":"1/2","30":"43/967","36":"71/1934"},"--------------------++++--++++-+++++-+-":{"28":"59/194","30":"59/194","37":"19/97","38":"19/97"},"--------------------++++--++++-++++-":{"18":"2/69","25":"1/6","26":"107/138","35":"2/69"},"--------------------++++--++++-+++-":{"31":"1/2","34":"1/2"},"--------------------++++--++++-++-":{"28":"47/50","31":"1/100","33":"1/20"},"--------------------++++--++++-+-":{"14":"1/6","31":"1/4","32":"7/12"},"--------------------++++--++++--+++++":{"19":"9/32","26":"1/2","31":"43/208","36":"5/416"},"--------------------++++--++++--++++-+-":{"28":"59/128","31":"59/128","37":"5/128","38":"5/128"},"--------------------++++--++++--++++---":{"5":"115/2753","19":"1907/5506","28":"9/11012","31":"1458/2753","38":"897/11012"},"--------------------++++--++++--+++-":{"26":"101/126","31":"1/6","35":"2/63"},"--------------------++++--++++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++--++++--+-":{"26":"1/20","28":"9/10","33":"1/20"},"--------------------++++--++++---":{"26":"1/2","32":"1/2"},"--------------------++++--+++-":{"26":"20/21","29":"1/21"},"--------------------++++--++-":{"18":"1/76","20":"10/39","26":"19/78","28":"37/76"},"--------------------++++--+-":{"26":"19/20","27":"1/20"},"--------------------++++---++++++++++":{"22":"13/27","26":"19/39","30":"1/54","36":"1/78"},"--------------------++++---+++++++++-+-":{"20":"44/91","26":"44/91","37":"1/61","38":"1/61"},"--------------------++++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"--------------------++++---+++++++-":{"31":"1/2","34":"1/2"},"--------------------++++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"--------------------++++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"--------------------++++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"--------------------++++---+++-++++++":{"22":"17/43","26":"43/89","31":"9/86","36":"1/59"},"--------------------++++---+++-+++++-+-":{"26":"59/217","28":"177/434","30":"59/434","37":"20/217","38":"20/217"},"--------------------++++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"--------------------++++---+++-+++-":{"31":"1/2","34":"1/2"},"--------------------++++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"--------------------++++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"--------------------++++---+++--+++++":{"22":"25/97","26":"41/86","32":"23/95","36":"2/85"},"--------------------++++---+++--++++-+-":{"28":"59/128","31":"59/128","37":"5/128","38":"5/128"},"--------------------++++---+++--++++---":{"5":"35/1667","26":"1907/3334","28":"1661/6668","31":"195/1667","38":"273/6668"},"--------------------++++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--------------------++++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--------------------++++---+++---++++":{"19":"17/95","28":"1/2","32":"28/89","36":"1/100"},"--------------------++++---+++---+++-+":{"27":"2/95","32":"10/11","37":"7/100"},"--------------------++++---+++---+++---":{"5":"5/461","28":"683/1844","32":"551/922","38":"39/1844"},"--------------------++++---+++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--------------------++++---+++---+-":{"28":"1/2","34":"1/2"},"--------------------++++---+++----":{"18":"1/22","28":"10/11","33":"1/22"},"--------------------++++---++-":{"26":"1/23","28":"21/23","29":"1/23"},"--------------------++++---+-":{"19":"1/46","20":"3/46","27":"1/23","28":"20/23"},"--------------------++++----+++":{"20":"1/18","27":"1/20","28":"107/120","30":"1/360"},"--------------------++++----++-+":{"20":"7/60","27":"1/20","28":"4/5","31":"1/30"},"--------------------++++----++--+++++":{"22":"390/631","27":"61/1262","32":"200/631","36":"21/1262"},"--------------------++++----++--++++-+":{"20":"39/64","27":"3/64","28":"5/16","37":"1/32"},"--------------------++++----++--++++---":{"5":"1/538","27":"1907/37660","28":"70313/75320","31":"39/3766","38":"39/10760"},"--------------------++++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--------------------++++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"--------------------++++----++---++++":{"18":"10/8449","27":"839/16898","28":"8000/8449","36":"39/16898"},"--------------------++++----++---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--------------------++++----++---+++---":{"5":"1/850","27":"421/8500","28":"15839/17000","32":"13/850","38":"39/17000"},"--------------------++++----++---++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"--------------------++++----++---+-":{"28":"1/2","34":"1/2"},"--------------------++++----++----":{"18":"1/22","28":"10/11","33":"1/22"},"--------------------++++----+-":{"28":"20/21","29":"1/21"},"--------------------++++-----++":{"20":"1/39","22":"6/13","28":"1/2","30":"1/78"},"--------------------++++-----+-+":{"20":"1/6","22":"1/4","28":"1/2","31":"1/12"},"--------------------++++-----+--+++++":{"22":"390/631","27":"61/1262","32":"200/631","36":"21/1262"},"--------------------++++-----+--++++-+":{"20":"13/47","28":"97/141","29":"1/47","37":"2/141"},"--------------------++++-----+--++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"--------------------++++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--------------------++++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"--------------------++++-----+---++++":{"18":"20/17619","28":"16721/17619","29":"1/21","36":"13/5873"},"--------------------++++-----+---+++-+":{"29":"3/136","32":"247/272","37":"19/272"},"--------------------++++-----+---+++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"--------------------++++-----+---++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--------------------++++-----+---+-":{"10":"1/22","33":"1/22","34":"10/11"},"--------------------++++-----+----":{"4":"13/38","19":"1/2","29":"20/247","33":"1/13"},"--------------------++++------+":{"20":"13/21","29":"1/21","30":"1/3"},"--------------------++++-------+":{"20":"16/63","22":"23/42","29":"1/21","31":"19/126"},"--------------------++++--------+++++":{"22":"559/878","29":"61/1317","32":"799/2634","36":"6/439"},"--------------------++++--------++++-+":{"20":"4/9","28":"13/27","32":"1/18","37":"1/54"},"--------------------++++--------++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"--------------------++++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"--------------------++++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------++++--------+-":{"32":"19/20","33":"1/20"},"--------------------++++---------++++":{"22":"858/1775","29":"81/1775","34":"799/1775","36":"37/1775"},"--------------------++++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--------------------++++---------+++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"--------------------++++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"--------------------++++---------+-":{"23":"1/423","27":"1/423","33":"7/141","34":"400/423"},"--------------------++++----------+++":{"29":"1/463","33":"22/463","34":"439/463","36":"1/463"},"--------------------++++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"--------------------++++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--------------------++++----------+-":{"34":"20/21","35":"1/21"},"--------------------++++-----------++":{"19":"13/1302","34":"1837/1953","35":"1/21","36":"1/558"},"--------------------++++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"--------------------++++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"--------------------++++------------+":{"36":"1"},"--------------------++++-------------+":{"35":"19/39","37":"20/39"},"--------------------++++---------------":{"35":"21/41","38":"20/41"},"--------------------+++-":{"10":"1/3","20":"13/21","23":"1/21"},"--------------------++-":{"20":"1/2","22":"1/2"},"--------------------+-":{"20":"19/20","21":"1/20"},"---------------------++++":{"19":"1/2","24":"1/2"},"---------------------+++-+":{"20":"1/2","25":"1/2"},"---------------------+++--+":{"20":"1/2","26":"1/2"},"---------------------+++---++++++++++":{"22":"13/27","26":"19/39","30":"1/54","36":"1/78"},"---------------------+++---+++++++++-+-":{"37":"1/2","38":"1/2"},"---------------------+++---++++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"---------------------+++---+++++++-":{"31":"1/2","34":"1/2"},"---------------------+++---++++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"---------------------+++---+++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"---------------------+++---++++-":{"16":"33/80","30":"7/80","31":"1/2"},"---------------------+++---+++-++++++":{"22":"17/43","26":"43/89","31":"9/86","36":"1/59"},"---------------------+++---+++-+++++-+-":{"26":"59/217","28":"177/434","30":"59/434","37":"20/217","38":"20/217"},"---------------------+++---+++-+++++---":{"5":"10/239","20":"385/717","26":"65/239","30":"97/1434","38":"39/478"},"---------------------+++---+++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"---------------------+++---+++-+++-":{"31":"1/2","34":"1/2"},"---------------------+++---+++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---------------------+++---+++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---------------------+++---+++--+++++":{"22":"25/97","26":"41/86","32":"23/95","36":"2/85"},"---------------------+++---+++--++++-+-":{"28":"59/128","31":"59/128","37":"5/128","38":"5/128"},"---------------------+++---+++--++++---":{"5":"35/1667","26":"1907/3334","28":"1661/6668","31":"195/1667","38":"273/6668"},"---------------------+++---+++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---------------------+++---+++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++---+++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---------------------+++---+++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---------------------+++---++-":{"20":"1/23","22":"2/23","28":"19/23","29":"1/23"},"---------------------+++---+-":{"20":"1/24","22":"1/12","27":"1/24","28":"5/6"},"---------------------+++----+++++++++":{"22":"15210/16469","27":"1639/32938","30":"400/16469","36":"79/32938"},"---------------------+++----++++++++-+-":{"5":"1/304","27":"161/3040","28":"5699/6080","38":"39/6080"},"---------------------+++----++++++++--":{"5":"39/458","27":"29/229","30":"21111/169460","32":"168641/338920","37":"1521/9160"},"---------------------+++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"---------------------+++----++++++-":{"31":"1/2","34":"1/2"},"---------------------+++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"---------------------+++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"---------------------+++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"---------------------+++----++-++++++":{"22":"62/77","27":"3/61","31":"11/80","36":"1/100"},"---------------------+++----++-+++++-+-":{"5":"20/6899","27":"361/6899","28":"12919/13798","30":"39/13798","38":"39/6899"},"---------------------+++----++-+++++---":{"5":"1/304","27":"161/3040","28":"5699/6080","37":"39/17936","38":"1521/358720"},"---------------------+++----++-++++-":{"26":"202/551","28":"303/551","31":"39/551","35":"7/551"},"---------------------+++----++-+++-":{"31":"1/2","34":"1/2"},"---------------------+++----++-++-":{"26":"47/129","28":"47/86","31":"13/172","33":"7/516"},"---------------------+++----++-+-":{"26":"4/15","28":"2/5","31":"1/10","32":"7/30"},"---------------------+++----++--+++++":{"22":"390/631","27":"61/1262","32":"200/631","36":"21/1262"},"---------------------+++----++--++++-+-":{"27":"59/1246","28":"2301/2492","31":"59/2492","37":"1/356","38":"1/356"},"---------------------+++----++--++++---":{"5":"1/538","27":"1907/37660","28":"70313/75320","31":"39/3766","38":"39/10760"},"---------------------+++----++--+++-":{"18":"1/27","26":"2/27","28":"23/27","35":"1/27"},"---------------------+++----++--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++----++--+-":{"18":"1/22","28":"10/11","33":"1/22"},"---------------------+++----++---":{"19":"1/16","20":"3/16","28":"1/2","32":"1/4"},"---------------------+++----+-":{"28":"20/21","29":"1/21"},"---------------------+++-----++":{"21":"1/21","28":"13/14","30":"1/42"},"---------------------+++-----+-++++++":{"22":"62/77","27":"3/61","31":"11/80","36":"1/100"},"---------------------+++-----+-+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"---------------------+++-----+-+++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"---------------------+++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"---------------------+++-----+-+++-":{"31":"1/2","34":"1/2"},"---------------------+++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"---------------------+++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"---------------------+++-----+--+++++":{"22":"390/631","27":"61/1262","32":"200/631","36":"21/1262"},"---------------------+++-----+--++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"---------------------+++-----+--++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"---------------------+++-----+--+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---------------------+++-----+--++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++-----+--+-":{"22":"9/28","28":"9/28","32":"19/56","33":"1/56"},"---------------------+++-----+---":{"20":"1/2","22":"5/24","29":"1/36","32":"19/72"},"---------------------+++------+":{"21":"1/21","28":"13/14","30":"1/42"},"---------------------+++-------++++++":{"22":"71/87","29":"4/85","31":"5/38","36":"1/100"},"---------------------+++-------+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"---------------------+++-------+++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"---------------------+++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"---------------------+++-------+++-":{"31":"1/2","34":"1/2"},"---------------------+++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"---------------------+++-------+-":{"31":"1/2","32":"1/2"},"---------------------+++--------+++++":{"22":"559/878","29":"61/1317","32":"799/2634","36":"6/439"},"---------------------+++--------++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"---------------------+++--------++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"---------------------+++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"---------------------+++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"---------------------+++--------+-":{"32":"19/20","33":"1/20"},"---------------------+++---------++++":{"22":"858/1775","29":"81/1775","34":"799/1775","36":"37/1775"},"---------------------+++---------+++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---------------------+++---------+++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"---------------------+++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"---------------------+++---------+-":{"23":"1/423","27":"1/423","33":"7/141","34":"400/423"},"---------------------+++----------+++":{"29":"1/463","33":"22/463","34":"439/463","36":"1/463"},"---------------------+++----------++-+":{"21":"9/229","32":"200/229","37":"20/229"},"---------------------+++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---------------------+++----------+-":{"34":"20/21","35":"1/21"},"---------------------+++-----------++":{"19":"13/1302","34":"1837/1953","35":"1/21","36":"1/558"},"---------------------+++-----------+-+":{"21":"9/229","32":"200/229","37":"20/229"},"---------------------+++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"---------------------+++------------+":{"36":"1"},"---------------------+++-------------+":{"35":"19/39","37":"20/39"},"---------------------+++---------------":{"35":"21/41","38":"20/41"},"---------------------++-":{"20":"1/23","22":"21/23","23":"1/23"},"---------------------+-":{"18":"1/760","21":"1/20","22":"721/760"},"----------------------+++":{"21":"1/20","24":"19/20"},"----------------------++-+":{"21":"1/20","25":"19/20"},"----------------------++--+":{"21":"1/20","26":"19/20"},"----------------------++---+":{"21":"1/2","27":"1/2"},"----------------------++----+++++++++":{"21":"41/822","22":"130/137","36":"1/822"},"----------------------++----++++++++-+-":{"5":"1/304","27":"161/3040","28":"5699/6080","38":"39/6080"},"----------------------++----++++++++--":{"5":"39/458","27":"29/229","30":"21111/169460","32":"168641/338920","37":"1521/9160"},"----------------------++----+++++++-":{"26":"761/1942","28":"2283/3884","30":"39/3884","35":"10/971"},"----------------------++----++++++-":{"31":"1/2","34":"1/2"},"----------------------++----+++++-":{"26":"721/1842","28":"721/1228","30":"13/1228","33":"10/921"},"----------------------++----++++-":{"26":"37/114","28":"37/76","30":"1/76","32":"10/57"},"----------------------++----+++-":{"16":"33/80","30":"7/80","31":"1/2"},"----------------------++----++-":{"21":"1/21","28":"13/14","30":"1/42"},"----------------------++----+-":{"21":"1/41","28":"39/41","29":"1/41"},"----------------------++-----++++++++":{"21":"41/822","22":"130/137","36":"1/822"},"----------------------++-----+++++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"----------------------++-----+++++++--":{"5":"39/458","27":"29/229","30":"21111/169460","32":"168641/338920","37":"1521/9160"},"----------------------++-----++++++-":{"22":"761/1543","28":"761/1543","30":"20/1543","35":"1/1543"},"----------------------++-----+++++-":{"31":"1/2","34":"1/2"},"----------------------++-----++++-":{"22":"721/1462","28":"721/1462","30":"19/1462","33":"1/1462"},"----------------------++-----+++-":{"22":"37/78","26":"37/117","30":"1/39","32":"43/234"},"----------------------++-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"----------------------++-----+-++++++":{"21":"1639/32898","22":"5200/5483","30":"10/16449","36":"13/10966"},"----------------------++-----+-+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"----------------------++-----+-+++++--":{"5":"165/2857","21":"197/2857","28":"1887/5714","31":"4919/11428","37":"1287/11428"},"----------------------++-----+-++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"----------------------++-----+-+++-":{"31":"1/2","34":"1/2"},"----------------------++-----+-++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"----------------------++-----+-+-":{"22":"1/3","26":"2/9","31":"1/6","32":"5/18"},"----------------------++-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"----------------------++------+":{"22":"168/181","26":"1/905","29":"43/905","30":"21/905"},"----------------------++-------++++++":{"22":"71/87","29":"4/85","31":"5/38","36":"1/100"},"----------------------++-------+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"----------------------++-------+++++--":{"5":"5070/61427","21":"5653/61427","29":"1887/61427","31":"77861/122854","37":"19773/122854"},"----------------------++-------++++-":{"22":"101/223","28":"101/223","31":"20/223","35":"1/223"},"----------------------++-------+++-":{"31":"1/2","34":"1/2"},"----------------------++-------++-":{"22":"47/104","28":"47/104","31":"19/208","33":"1/208"},"----------------------++-------+-":{"31":"1/2","32":"1/2"},"----------------------++--------+++++":{"21":"11/222","22":"35/37","31":"5/1443","36":"1/962"},"----------------------++--------++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"----------------------++--------++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"----------------------++--------+++-":{"22":"1/3","28":"1/3","32":"20/63","35":"1/63"},"----------------------++--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"----------------------++--------+-":{"32":"19/20","33":"1/20"},"----------------------++---------++++":{"21":"61/1242","22":"65/69","32":"5/621","36":"1/1242"},"----------------------++---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"----------------------++---------+++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"----------------------++---------++-":{"22":"1/23","28":"1/23","34":"20/23","35":"1/23"},"----------------------++---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"----------------------++----------+++":{"21":"79/1602","22":"169/178","33":"1/1602","36":"1/1602"},"----------------------++----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"----------------------++----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----------------------++----------+-":{"34":"20/21","35":"1/21"},"----------------------++-----------++":{"21":"79/1602","22":"169/178","33":"1/1602","36":"1/1602"},"----------------------++-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"----------------------++-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----------------------++------------+":{"36":"1"},"----------------------++-------------+":{"35":"19/39","37":"20/39"},"----------------------++---------------":{"35":"21/41","38":"20/41"},"----------------------+-":{"22":"20/21","23":"1/21"},"-----------------------++":{"21":"1/20","24":"19/20"},"-----------------------+-+":{"21":"1/20","25":"19/20"},"-----------------------+--+":{"21":"1/20","26":"19/20"},"-----------------------+---+":{"19":"1/100","22":"47/50","27":"1/20"},"-----------------------+----+":{"22":"1/2","28":"1/2"},"-----------------------+-----++++++++":{"22":"40/41","36":"1/41"},"-----------------------+-----+++++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"-----------------------+-----+++++++--":{"5":"39/458","27":"29/229","30":"21111/169460","32":"168641/338920","37":"1521/9160"},"-----------------------+-----++++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-----------------------+-----+++++-":{"31":"1/2","34":"1/2"},"-----------------------+-----++++-":{"28":"721/800","30":"39/800","33":"1/20"},"-----------------------+-----+++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----------------------+-----++-":{"16":"33/80","30":"7/80","31":"1/2"},"-----------------------+-----+-++++++":{"22":"40/41","36":"1/41"},"-----------------------+-----+-+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"-----------------------+-----+-+++++--":{"5":"1/40","22":"29/40","31":"229/1600","32":"93/1600","37":"39/800"},"-----------------------+-----+-++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-----------------------+-----+-+++-":{"31":"1/2","34":"1/2"},"-----------------------+-----+-++-":{"28":"47/70","31":"39/140","33":"1/20"},"-----------------------+-----+-+-":{"14":"1/6","31":"1/4","32":"7/12"},"-----------------------+-----+--":{"21":"1/3","29":"1/3","30":"13/99","31":"20/99"},"-----------------------+------+++++++":{"22":"40/41","36":"1/41"},"-----------------------+------++++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"-----------------------+------++++++--":{"5":"13/172","29":"29/258","30":"6457/63640","32":"215041/381840","37":"507/3440"},"-----------------------+------+++++-":{"0":"761/17141","28":"29679/34282","30":"1521/34282","35":"780/17141"},"-----------------------+------++++-":{"31":"1/2","34":"1/2"},"-----------------------+------+++-":{"28":"721/800","30":"39/800","33":"1/20"},"-----------------------+------++-":{"14":"37/123","30":"2/41","32":"80/123"},"-----------------------+------+-":{"30":"1/2","31":"1/2"},"-----------------------+-------++++++":{"22":"40/41","36":"1/41"},"-----------------------+-------+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"-----------------------+-------+++++--":{"5":"1/40","22":"29/40","31":"229/1600","32":"93/1600","37":"39/800"},"-----------------------+-------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-----------------------+-------+++-":{"31":"1/2","34":"1/2"},"-----------------------+-------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-----------------------+-------+-":{"31":"1/2","32":"1/2"},"-----------------------+--------+++++":{"22":"40/41","36":"1/41"},"-----------------------+--------++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"-----------------------+--------++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"-----------------------+--------+++-":{"23":"2/81","28":"13/27","32":"799/1701","35":"41/1701"},"-----------------------+--------++-":{"31":"1/10","32":"1/2","34":"2/5"},"-----------------------+--------+-":{"32":"19/20","33":"1/20"},"-----------------------+---------++++":{"22":"40/41","36":"1/41"},"-----------------------+---------+++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----------------------+---------+++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"-----------------------+---------++-":{"32":"1/23","34":"21/23","35":"1/23"},"-----------------------+---------+-":{"21":"1/23","23":"1/23","33":"1/23","34":"20/23"},"-----------------------+----------+++":{"22":"40/41","36":"1/41"},"-----------------------+----------++-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----------------------+----------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----------------------+----------+-":{"34":"20/21","35":"1/21"},"-----------------------+-----------++":{"22":"40/41","36":"1/41"},"-----------------------+-----------+-+":{"23":"9/218","32":"95/109","37":"19/218"},"-----------------------+-----------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"-----------------------+------------+":{"36":"1"},"-----------------------+-------------+":{"35":"19/39","37":"20/39"},"-----------------------+---------------":{"35":"21/41","38":"20/41"},"------------------------+":{"23":"1/21","24":"20/21"},"-------------------------+":{"21":"1/20","25":"19/20"},"--------------------------+":{"23":"1/21","26":"20/21"},"---------------------------+":{"23":"3/13","26":"1/2","27":"7/26"},"----------------------------+":{"23":"1/21","28":"20/21"},"-----------------------------+":{"23":"1/2","29":"1/2"},"------------------------------+++++++":{"36":"1"},"------------------------------++++++-+-":{"5":"477/10532","14":"6859/10532","29":"1237/10532","38":"1959/10532"},"------------------------------++++++--":{"5":"23643/445148","14":"215041/445148","29":"51703/445148","30":"76401/445148","37":"19590/111287"},"------------------------------+++++-":{"21":"761/1921","30":"380/1921","35":"780/1921"},"------------------------------++++-":{"30":"1/40","34":"39/40"},"------------------------------+++-":{"23":"9/23","30":"13/63","33":"35/87"},"------------------------------++-":{"30":"2/41","32":"39/41"},"------------------------------+-":{"30":"1/2","31":"1/2"},"-------------------------------++++++":{"22":"40/41","36":"1/41"},"-------------------------------+++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"-------------------------------+++++--":{"5":"13/172","23":"29/258","31":"8351/20640","32":"1789/6880","37":"507/3440"},"-------------------------------++++-":{"0":"202/5935","28":"3939/5935","31":"1521/5935","35":"273/5935"},"-------------------------------+++-":{"31":"1/2","34":"1/2"},"-------------------------------++-":{"28":"47/70","31":"39/140","33":"1/20"},"-------------------------------+-":{"31":"1/2","32":"1/2"},"--------------------------------+++++":{"22":"40/41","36":"1/41"},"--------------------------------++++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"--------------------------------++++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"--------------------------------+++-":{"31":"1/6","32":"101/126","35":"2/63"},"--------------------------------++-":{"31":"1/10","32":"1/2","34":"2/5"},"--------------------------------+-":{"32":"19/20","33":"1/20"},"---------------------------------++++":{"22":"40/41","36":"1/41"},"---------------------------------+++-+-":{"5":"1/201","28":"190/201","38":"10/201"},"---------------------------------+++---":{"5":"1/201","28":"190/201","37":"200/11859","38":"130/3953"},"---------------------------------++-":{"32":"1/23","34":"21/23","35":"1/23"},"---------------------------------+-":{"3":"39/16459","27":"20/16459","33":"800/16459","34":"15600/16459"},"----------------------------------+++":{"22":"40/41","36":"1/41"},"----------------------------------++-+":{"0":"10/49","33":"39/98","37":"39/98"},"----------------------------------++---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"----------------------------------+-":{"34":"20/21","35":"1/21"},"-----------------------------------++":{"22":"40/41","36":"1/41"},"-----------------------------------+-+":{"32":"1/20","34":"9/10","37":"1/20"},"-----------------------------------+---":{"28":"19/20","33":"1/400","37":"341/23600","38":"39/1180"},"------------------------------------+":{"36":"1"},"-------------------------------------+":{"35":"19/39","37":"20/39"},"---------------------------------------":{"35":"21/41","38":"20/41"}}}


==> anc/proofs/s3/rational/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.4006954092457556,
  "dual": 0.4006954160559577,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 1.416008356838297e-07,
  "dual_residual": 5.120370570678071e-08,
  "seconds": 11.813282891,
  "numerical_max_score": 0.4006955086448817,
  "c": "39/20",
  "n": 4,
  "cuts": [
    "40/39",
    "7/6",
    "3/2",
    "39/20",
    "2",
    "39/19"
  ],
  "patterns": 1495,
  "exclusions": 10726,
  "blocks": [
    7,
    14,
    51,
    31,
    27,
    39,
    40,
    34,
    27
  ],
  "bound": "24041730702494821/60000000000000000",
  "upper_decimal": 0.400695511708247,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c47-20_cuts47-40_27-20_47-27_47-20_certificate.json <==
{"n":4,"c":"47/20","cuts":["47/40","27/20","47/27","47/20"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,8,12,14,15],"factor":[[123,-11370,-2923556,-547572,-759533],[0,-1,-121689,10762689,-15325831],[0,-1,566531,-8750206,-18664274],[22,-36936,3529695,660948,919277],[80,27518,3529758,660999,918930]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,16,17,24,25,28,29,30,31],"factor":[[435,398,-7,-13,9,-54,-71,108,50,14],[235,-377,148,324,-4088,274096,-16574,-7908,-15601,-29897],[0,0,0,0,0,15082,746384,329791,-16419,15527],[0,0,0,0,1,-11787,95045,-554299,-850017,-1223082],[0,0,0,0,-1,4112,160347,-907448,981671,-54558],[0,0,0,0,1,4379,85955,-561722,-756182,1305206],[43,-70,-127,-105,-19738,-165571,10003,4754,9334,18047],[33,-44,683,1345,1793,-165478,10018,4757,9409,18048],[157,-256,-1139,202,6292,-165458,10021,4757,9425,18048],[157,-255,828,-906,4893,-165464,10020,4757,9420,18048]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,25,26,37,38,43,44,46,47,6144,6145,6169,6181,6187,6190,9216,9217,9241,9253,10752,10753,10777,11520,11521,11545],"factor":[[51,1256,-104,-533,-579,-18,-24,-77,-159,-114,-175,-237,-176,-73,-21,53,-18,-62,55,-8,21,-45,3,-31,44,-43,-1040],[-327,-416,-209,-1088,-1089,-345,-477,1310,-12927,39251,-78761,-111421,-72332,-19009,324297,-399294,86862,2232601,-579834,-1425867,-742837,2599977,-1465565,3174948,-3969896,2795210,69109638],[-166,218,2,285,710,283,395,3170,5692,215584,-54130,-89217,-50750,7911,325895,-397512,88142,2223097,-576695,-1423730,-738001,2590414,-1463694,3161941,-3954155,2784535,68839971],[0,0,0,-1,-1,0,0,-2,673,-11753,461529,-333627,-73986,-33864,325643,-402775,84741,2235938,-566446,-1423140,-745341,2603231,-1467259,3176223,-3971975,2796970,69157310],[0,0,0,-1,-1,0,0,-2,-429,-12976,27729,194996,576140,976047,332463,-415599,87815,2232634,-538142,-1441610,-740468,2605030,-1456851,3157732,-3957904,2786601,68888500],[0,0,0,-1,-1,0,0,5,179,-6373,92935,681916,-610471,51345,328749,-390462,84200,2232849,-588236,-1416388,-745544,2595481,-1458880,3161068,-3954995,2783699,68886912],[0,0,0,-1,-1,0,0,5,-550,-3723,40036,317442,673276,-814275,331403,-387040,84874,2228311,-586046,-1402641,-744345,2589117,-1458328,3162135,-3952102,2784478,68839237],[-30,39,-1,47,127,-630,-403,6477,113307,-69125,-95306,-121411,-79042,-35266,323676,-400727,86082,2238588,-581583,-1427229,-745699,2605859,-1466818,3182596,-3979260,2801642,69272824],[-29,34,-1,34,94,3354,4244,-65,-18673,-68711,-93159,-123953,-84637,-35141,323388,-400355,86104,2238342,-581639,-1427194,-745749,2605778,-1466722,3182804,-3979414,2801661,69272764],[-109,141,2,192,473,-4422,1219,-947,-47004,-68650,-92698,-124515,-85846,-35117,323327,-400273,86109,2238289,-581650,-1427188,-745759,2605761,-1466702,3182850,-3979449,2801666,69272782],[-109,141,2,192,473,2163,-4410,-505,-38430,-68673,-92837,-124348,-85484,-35128,323345,-400297,86108,2238305,-581646,-1427190,-745756,2605766,-1466708,3182837,-3979439,2801665,69272779],[0,0,0,0,0,0,0,0,-3,-109,-255,-1095,-916,-99,7585898,3810980,-1160079,-1011930,1421366,-868565,-34572,-351068,902719,-2153004,1953822,-2166386,-28586206],[0,0,0,0,0,0,0,0,0,-22,148,-195,421,910,573499,-2158340,6688222,1697226,-34234893,1067770,297590,-2793851,3062908,33963,1002097,299893,-19595215],[0,0,0,0,0,0,0,0,0,17,-38,-62,45,656,235296,32037,-85166,-785777,640140,51080671,-4791101,-9967798,-5240751,8736326,-801991,9329292,21034461],[0,0,0,0,0,0,0,0,0,31,-24,-82,-87,-133,-2425,-688715,204201,5265809,2012897,5143870,-17122425,10307129,57676908,-3601318,161064,-6814546,6564290],[0,0,0,0,0,0,0,0,0,1,-5,-17,-5,-3,-15575,-148350,-84365,3658599,477013,3643979,15820857,-23946047,4515310,-56743873,-9506539,-19035621,50800491],[0,0,0,0,0,0,0,0,0,1,-7,-17,9,34,-14906,-137951,-69586,4194268,435737,-6296,7212645,-9769440,1315607,10250158,65767737,-39937227,47646611],[0,0,0,0,0,0,0,0,-3,11,-84,118,-404,-1068,1125559,-15864285,-9688461,-797435,-1847389,-633354,3270728,-4165637,1093967,2308568,106393,3867599,-19238772],[0,0,0,0,0,0,0,0,-2,-32,-72,123,-578,-1202,976375,-8539193,15942248,-1372503,13193836,11499,456879,1141274,-2751135,-1263165,732542,-1296095,-9931789],[0,0,0,0,0,0,0,0,-1,2,-38,-107,-52,-110,3970,-1102413,-1075217,4493989,-1751727,11099217,3860936,49844169,-13462682,-23341341,6172485,-27344437,-17348277],[0,0,0,0,0,0,0,0,0,7,-28,-60,2,-31,2456,-937572,-606224,4874691,-326690,-4092470,-50538599,-10187953,-18582715,-12322164,363374,-24841020,-8045309],[-146,39,121,95,-25,99,144,24197,-28521,-24315,47790,65942,41828,11497,-195833,241184,-52430,-1347965,350008,860838,448465,-1569714,884837,-1916752,2396704,-1687552,-41723562],[-75,-18,-634,-1266,1321,187,261,0,6262,-23233,47379,66971,43434,11436,-195806,241061,-52445,-1347905,350034,860863,448476,-1569713,884827,-1916838,2396782,-1687576,-41724206],[0,0,0,0,0,0,0,0,-1,5,-39,-117,-80,-120,9732,155266,131498,17752784,1501792,-1238738,-3072865,1433101,-4116626,-15258804,26123826,74488223,-29235924],[-529,122,1302,-171,229,194,272,-5063,13780,-22999,47290,67193,43781,11423,-195800,241034,-52448,-1347892,350039,860869,448478,-1569713,884825,-1916857,2396799,-1687581,-41724345],[-528,118,-1129,775,-223,188,264,-3491,11531,-23069,47317,67127,43678,11427,-195801,241042,-52447,-1347896,350038,860867,448478,-1569713,884825,-1916852,2396794,-1687580,-41724303],[0,0,0,0,0,0,0,0,-1,8,-37,-113,-65,-97,27430,189217,166929,25965168,2313535,966041,11690974,-7595902,-2904764,20910844,-24374918,-33542454,-60094161]],"denominator":100000000},{"t":2,"f":3,"type":8,"flags":[24,6146,6168,6170,6182,6188,6191,6571,6572,6574,6575,9240,9637,9643,9646,10776,11160,11161,11173,11179,11544,11928,11929,11941],"factor":[[47035,43430,441,-8048,42528,-3289,-36367,-10017,11443,1820,41972,8086,3775,-4394,-18740,21987,-19095,14244,25014,-2488,-87975,11499,56948,-13366],[131,-6097554,-182052,5076638,-182331,-4334432,-7784756,5993706,9286986,13092700,6538825,-26928,-6803331,6741247,-3255766,-4915887,-16046730,11366952,1289206,-1059429,-6728566,-40517133,-12640594,48714938],[28,388825,39517,16811789,-1117794,7041869,4494801,-1384128,-4332953,-2911720,-4095740,-1129321,9204863,-4826658,1739009,4233197,8399679,-7432545,-4682533,3244031,9368565,1668701,5881735,-22292799],[27,-797518,-16750,2659992,183960,1925480,1919139,239780,-5291333,-16088090,-6387651,5062938,-21607135,15903403,895879,-12254089,-10844132,9991496,894920,-13936942,-13773741,75493034,-30369746,49656386],[25,-1201317,-23217,-619797,-1123637,-6455972,-103236,7158452,2442581,8065298,4661365,-2431745,16337190,-25646666,-6035539,20515035,946627,-7076094,-26388830,1653803,-6606053,57942887,-34680351,57953439],[12,181163,252237,-910236,107773,2901408,2645841,-3588291,-1200687,-13613644,8521149,4342607,16181289,1761099,-28145904,-32974673,8684013,14129602,-20803802,17463283,22044439,-18020101,-24734889,49176280],[11,136269,214977,-790376,2586678,172800,1349038,-3832972,-4722809,-11562403,2619870,3906704,9636878,3922873,38182928,2575659,-28536086,-20660684,-3168100,21889269,15569971,-22366643,-40539898,48899828],[13,185818,307307,94151,-349128,-3890665,7896885,6542900,6050660,-8780618,-231171,-3986343,2571261,5014948,19190499,11958386,43815185,21344329,13705904,-8781936,-10843447,-25570156,-45382834,46816930],[13,175982,-227873,134045,-491984,-5570958,1139835,345611,-12650139,296470,-8353955,606645,-1614651,-6659981,-22219048,-2080028,1447172,-35483217,30195836,-32375898,11216706,-24780731,-31049207,57849637],[33,468212,54169,-1047200,-9099642,6053991,7852317,-1959776,4195259,12998373,-28418298,26038518,-6194043,-8099277,2669675,-853100,746755,5330684,-8828177,12857789,-3147374,-15472330,11848917,60358755],[33,443567,-199499,-1050577,-10100084,6221607,5502532,-4783139,-10048878,10319794,-1607370,-36293319,-9770512,6184826,3920718,-308011,-601543,1785683,-17020735,315119,9319047,-7351687,15356106,67567074],[22,716820,-123489,2281691,-13133380,-25861351,9579547,-6967034,1704050,-479180,7030369,2540835,-7555553,-6127658,6621885,-12820014,-4946490,5101460,968423,2967952,14287886,5377494,5665778,-32773250],[9,30601,201228,219633,3770396,-966922,-2382439,17183939,3298334,-12798635,-11118672,-12755169,-24836305,-24529403,-3266492,-9306079,1929615,-6866202,-349249,34846992,1702922,-14193994,-15345553,-26515214],[9,-9354,-175489,-98283,-201323,1766470,-6806624,-5260227,4435664,6393381,-12188147,-8448824,9920858,-5489132,-1420483,4452620,-9315015,28157108,39707317,13787598,44674271,30677168,-20397546,1444768],[8,17295,-79808,114632,2854412,547024,-5585212,-2247993,11457696,20158437,-2852689,-3429209,2152995,6020848,16929727,-36602667,23837707,-26830299,643875,3133597,2408990,29780212,-20252327,-9273453],[22,517842,-772752,-385840,-662179,-7346657,5113413,23860975,6269734,-879443,-18913515,-5122745,14491751,28314518,-6477577,3453366,-9685692,-6009671,-13614601,-5065222,18431219,2428056,5177979,-27229765],[30,-211655,-4744552,-834541,-21177191,6660702,-18855030,3357524,1678316,-11347008,1112884,2816862,3402584,1118677,1868923,2355694,4863953,-6876986,-2213735,-5893846,-3034157,-3691950,-27374304,-37753083],[30,-346875,4294800,-1129358,-7647712,12441119,19457171,4213750,11874679,5855379,14364866,-556908,-2164893,1995843,-10064845,2067640,-12924457,-9287487,16334585,5564676,-6276999,4780215,-46016043,-50551420],[14,-136596,1033825,-426287,-82493,-922928,-758638,9754349,-31873961,17533546,27697,5998078,2253656,1806044,4650078,-7266036,1854558,16774329,-2442837,9806702,-9562704,-4306784,-44801459,-60462517],[9,118981,-163992,-77541,3271255,334318,-3122058,-4254197,809818,6559921,8396575,10877239,-24462705,11972554,-6446832,23870478,15647564,-7137885,-20745920,4155104,51219400,135143,-28430796,-13837679],[16,104713,869330,-752037,2308947,6336941,2265902,6157767,3777940,-714769,-533182,630916,-2243249,-20345190,16445146,-14274921,-10654145,15020722,-17777734,-55392670,28060533,-12502920,-8308812,-28960857],[131,-4711421,-11051119,-2747257,1760907,3524920,14345702,-1170300,-6378584,-4240087,-629776,1044163,2504289,-3831815,4269398,-1596896,9740583,-6067306,5444150,4124418,13218941,13082473,20270301,-29830133],[131,-4713787,11312933,-2499751,-4360365,-124792,-1279736,-3949654,-6626381,-11285526,-9084659,-211636,5111129,-176356,4780936,1651018,14867899,-8828030,-2348302,210474,13085335,10575280,25831037,-27444935],[21,-911487,-1209270,-298891,4175912,-3803140,1447796,-22104050,5378397,-2005336,-20973591,-10531094,2009838,1521610,-8584453,5429753,-5756072,2196573,-18889091,-5957051,-20866173,-17776077,-59048626,-67812540]],"denominator":100000000},{"t":2,"f":3,"type":12,"flags":[36,6180,9218,9242,9252,9254,9636,9638,9644,9647,9835,9836,9838,9839,11172,11364,11365,11371,11374,11940,12132,12133,12139,12142],"factor":[[48744,30172,-32893,57606,38679,2104,-4040,-30952,-7128,16610,-34177,-9300,8944,-12107,21322,-19195,-350,-6459,4763,15558,5500,26519,97248,34743],[30,-13933218,-7689562,4286141,-5108757,254911,2021253,-6921121,-5743375,2797557,-7260611,576578,-4942121,1430861,2098493,-1275028,1929203,6894090,-5386533,-5007632,5048865,-11873918,-4036591,-4264592],[129,-8375504,7945002,-10581027,2772342,-892179,-5828566,11240416,12926909,-10618136,15343378,-2112836,4737947,-1068855,-6420834,1079568,-4005625,-16979765,10017793,12099259,-6152943,15007036,4281963,14158555],[27,1313734,441607,6054074,-25890643,-170179,-4365336,5685345,-613922,-16109576,8742516,4178230,7554739,-5482934,1621823,5195992,-1929993,-6692302,7957230,4202364,13890205,-11774324,19328568,-47697175],[15,-533173,-1819045,3619506,-1816094,-362704,13577106,14275901,-12379861,19241747,28477644,2558718,12466858,6226156,-12693205,8326339,-5059042,5472299,1899081,-5482349,-27296073,4172354,-8772878,1922816],[15,56613,1289789,-632995,2603630,-640338,-234493,12356416,3335398,14460449,3933419,-5883411,-25695491,9498276,-15133414,-7459581,4798836,-13096730,-7374845,-4992165,40034565,-38003435,25817406,-74841980],[12,-338850,-725810,1263102,-2098009,-428656,4346643,28361968,14833954,568183,-30017574,7726597,6862322,4653650,-4139813,8932485,531834,9241753,-645215,-9994491,-18830902,-3032569,-6051234,-2858420],[11,-479060,1039919,-3660256,658050,240548,881098,-3620334,8490618,1243165,5296559,-1778908,18855841,-3015837,10151201,-33341303,26253846,19873892,-3490296,-17495373,-22503341,-12801593,19455811,-83562361],[11,38793,658881,-1433693,-2604974,-1956209,7296450,-12883365,13102725,3443572,-1302295,-356446,-17485923,-4646876,-15075570,18572400,-6040787,23708613,7860239,33052257,-26613189,18088722,8918735,-80888430],[10,-60512,501226,-2740363,-509369,-2889683,1204119,-3309004,-10906235,-3584166,-8045204,4288896,-380294,4352995,1727839,-2862705,-20525778,-37595478,-36486640,-10007629,-31654783,21253845,-5777099,-80120735],[15,-298750,192335,-3436505,-703194,-2903070,-1293077,3804550,-6994459,6014379,-5764204,4634011,6893583,-15908199,-10741933,-22237631,-30015499,16343585,19583165,-5952438,34241635,41304925,-38437493,-41711947],[15,-209251,-188415,-2955024,-2748921,1122213,-2071781,-1234056,12072703,16615438,4335987,-4094498,7632529,16464179,40932157,20084316,-4688950,-1173549,-360223,-1314558,22674749,22042750,-27194941,-38576858],[39,-325912,1334172,-5915053,4171252,3008734,1224979,-542915,-7314631,-7269147,6134007,42884723,-10793965,-1465645,6258555,15128319,9669133,11961652,901039,-20430695,10072990,-2431746,6418095,-19595633],[39,-203855,901788,-7848982,655000,2809627,6459909,1305946,-14910535,-8763594,-5393147,-26718144,2894058,-12427124,-4929170,28427158,16645514,4851233,7769748,-29876895,8158464,4524291,-4797643,-35742235],[16,-241306,3489434,2315165,-489704,-424558,33288638,-4474149,8462034,-13793821,618741,590371,-388510,7535796,3061062,-10791477,828012,-7406537,-4608605,378515,23510215,1890061,-24648430,12630468],[11,186169,-601314,439078,-2842287,-417757,-4199242,2891521,-2768098,4574812,-1348057,6028361,4178053,-4693784,-13781418,-99325,43856607,-9206217,-22109527,28199051,13661468,34510687,-58047508,-7955749],[11,291181,-1130315,1249251,-822526,1076627,192822,14803612,703926,-6728877,11229835,-8249023,-29340654,-24558301,24730985,-8729590,-3684982,14313777,-21335943,575221,-15230998,3328030,-31259670,11688537],[18,530310,41273,1113747,-3354564,3501526,-6924685,1495338,-5098247,-12430270,2532378,-6085226,-18433331,39149321,-5662677,-11424885,5791566,12067921,18110973,-15258670,-14847758,32477999,-30717991,-5284568],[11,79723,-476756,759606,7188369,-1351747,-6605961,1172889,210250,-15670176,6846309,-3664798,16132252,12350493,-9484839,9797005,-16790227,28257761,-35106088,11661865,15202802,-39016224,-33092238,-26988343],[25,-2575222,16364834,11487325,-961153,608229,-3382347,-3825841,-8845936,9357218,-7437630,-368066,-1461324,-2044540,3896705,3387586,1082430,11587841,-6181572,-6943703,-4292312,-4856951,-9021612,-102469],[64,563453,2159330,-11982748,-11510683,23741825,2560571,-3153856,-3643152,9550178,-5735390,400219,-1068796,3181743,-4370112,-7710016,-7992659,5407779,-11921339,9896683,-5669920,-27582555,-14654198,34238035],[64,615828,2076737,-11105540,-10210705,-26279157,1648444,-2166070,-6812903,5926625,-3931862,147209,-5150690,7300691,2977678,-2836508,2785646,9927454,-4961190,1330623,-4587100,-25494494,-10720373,43551027],[16,599713,-499889,1491484,-5458530,-1230001,-5090818,-11449214,23229358,5113475,8004272,1044085,-3276883,-8713274,-20670352,6138527,-3288552,-5264326,-12973013,-47967740,-2612168,-285820,-36921325,29555685],[7,190741,-413104,1263489,3909236,-208387,-1280591,-2056588,-1162885,-913570,-1170625,3639509,-633537,-5264239,4620738,658155,872004,-19817159,37339857,6662260,-18978932,-60532048,-77285657,-41152143]],"denominator":100000000},{"t":2,"f":3,"type":14,"flags":[42,6186,6570,9642,9834,10754,10778,11162,11174,11178,11180,11366,11370,11372,11375,11470,11471,12138,12234,12235,12238],"factor":[[-147,3578,0,-10,324,-92,-15,75,34,17,48,-89,-61,114,327,29,-206,-163,618,-968,396],[0,0,0,0,-417647,11835288,13377752,-24360430,-26023137,-4582571,6303688,8785217,-4245630,7757773,4787965,-623852,-7334583,-2760358,17632104,-7426264,10435994],[0,0,0,0,-781858,15879167,17179333,-3806472,18304268,2091183,-20484103,-23665243,7591454,-19161296,2370957,3345805,-2240030,2641166,19708490,-3474630,-2709962],[0,0,0,0,-513497,12180347,12266861,6127057,20821238,3559935,16684064,18390430,-14409849,30679601,2850384,-1084369,11516288,-13904162,-19399127,5178436,-18748037],[0,0,0,0,-662247,5858981,9675726,25543211,-25339774,2751159,-11182169,-2539945,-10600251,-3904392,2333358,12326986,20444857,-10309115,-7082524,2070913,-26750252],[-1211,-224,-1,3361,-1979529,355346,455821,8611744,908482,-5132826,-645488,2908345,-3358011,7392581,-1033201,-2288525,-15517509,-1841188,55014105,-14746711,86168635],[0,0,0,0,-4327204,14306683,-18594005,-3948096,-2743416,27807877,-9529535,-2444927,2973458,7507042,4506673,-3676390,3150789,-30770843,-6152028,-32010636,23942382],[0,0,0,0,-9197425,-10992381,9083259,822980,916116,-2833768,2589451,-950031,12754493,1843778,27038648,11644345,-8262822,-1408112,-43974816,-78274336,10109741],[0,0,0,0,-3312184,3262801,-4213614,-917553,29018,-1461137,18553027,-24781724,-39187520,-9144668,-18100363,833530,-6182436,14374035,-6771856,-46035331,-19606629],[0,0,0,0,-523034,5516034,-2893710,1450783,4928678,4395235,-2280821,37818619,-9924946,-35612253,669916,18518867,-18156653,7928426,10976625,-21445798,-38249219],[0,0,0,0,-569925,1040507,635791,1117236,482408,-19341905,-4080811,7256993,13384341,-4123484,-33580319,-27082510,9381775,-33846320,6603150,-58704357,-54992092],[0,0,0,0,-113474,3243829,2367251,7252759,-4568697,5429032,-12299166,1928254,-3101468,10628472,1824269,-39489955,-47322300,21159166,-35016632,8150437,-44107543],[0,0,0,0,-1575024,8371962,765204,9392701,-4675268,9430988,35357138,-7105495,31401315,-13430197,1427096,-7594895,-7419838,6762877,23282510,11314960,-30527656],[0,0,0,0,-1218762,10147570,-9573832,1403643,-648917,-10328746,-8510220,1571444,13406612,25735409,-5083062,20539886,9654461,49989731,19776084,-31871702,-58365204],[0,0,0,0,329002,-3925003,4217067,-135974,-1118882,7015990,-503710,-5689090,8717517,13719164,-33929048,40811735,-36289931,-22146603,-13354282,15703617,-19592989],[-812,-151,3047,-3146,3444615,-189963,-371170,-5732782,-635782,3969822,972845,-2951029,2392801,-4672423,3246647,2382407,9529703,-15855,-37992525,1713688,-62678608],[-812,-151,-3046,-3720,3296182,16243,-396061,-5641389,-658676,3720755,974154,-2779743,2518243,-4817206,2746984,2345868,9559383,324784,-38915682,2294177,-59622800],[0,0,0,0,-1932016,10005350,-11821042,2032498,1126523,-29926966,2043156,-7911413,-3331547,-1718930,26232854,10174801,-18956990,-29590684,-10285836,38036647,-34441076],[-128,-23,-2,12659,-3647045,7849955,-1288171,-1856209,-1479747,-6259337,688468,4426686,7082076,-10207039,-17778214,379519,10596254,13937518,-71300314,28522703,62805685],[-131,-25,73,-11799,-13327661,-862393,417906,-1887077,82537,-2072789,-3468694,5742400,-683929,-2739112,-15540608,-5148467,8233167,7763688,549849,55068766,11227618],[-123,-22,-74,11574,-7027529,-9614681,1474404,-5766173,1054244,8498690,-3524236,-1527734,-6008203,3406130,5667214,-3597587,6973396,-6694501,39732570,30430335,-118474030]],"denominator":100000000},{"t":2,"f":3,"type":15,"flags":[45,6189,6573,9645,9837,11373,11469,11522,11546,11930,11942,12134,12140,12141,12143,12236,12237,12239,12285,12286,12287],"factor":[[-96,1870,-2,1,-20,2,0,88,27,-48,-34,35,42,-6,6,20,-50,-67,-48,698,475],[0,0,0,0,0,0,0,-848739,797582,1496904,-85217,-39491800,5550251,23388715,497000,-931112,-3932382,-6652709,-1654618,24220113,4821498],[0,0,0,0,0,0,0,-12233517,17755128,4133613,-6446143,3364303,1379029,-1321309,520820,-22335,-2852038,-1589214,-3197384,17202573,16994881],[0,0,0,0,0,0,0,-357644,365702,-1411227,1347308,-17178327,19451289,-43307055,-2602495,5937756,894088,6792479,-1277933,-16079600,-4022380],[0,0,0,0,0,0,0,-4634330,3697470,-18350979,22584797,-836776,-3754470,3392610,-501035,-2308983,-1329471,5425932,-1681704,-17415529,428023],[0,0,0,0,0,0,0,564979,-300950,671367,-1782738,520474,2614856,1438587,-4418628,-33803715,-61413984,44806496,-14072995,-18210569,-8355136],[-134,-29,-221,146,-663,124,13196,859210,1672607,-1578478,-638264,456140,670743,-756071,-1661644,-4460415,-2785374,-6238361,18146645,37229607,-163598103],[-719,-146,37,-15,1629,-267,-817,1448667,-510666,-3910766,-728463,2927231,4385506,-1992774,2720458,1176991,-9717224,-7439490,-9193597,89755186,52450189],[0,0,0,0,0,0,0,-967202,-548213,2303719,345968,-8520435,-31310751,-9960647,-9972132,22151638,9158181,48427383,2131368,60502804,-3283643],[0,0,0,0,0,0,0,-13197361,-10933152,12553514,11615104,3660838,6439935,-176649,4274508,-3466032,-2880195,-2106876,1181883,38400395,-17113622],[0,0,0,0,0,0,0,-1043051,-839470,-395824,-1448364,-7315764,-24027697,-14285184,39959102,-34535243,-4409370,-31831865,-11056296,-6338909,3137727],[0,0,0,0,0,0,0,-10148798,-8658123,-15470190,-18276665,-1224796,-389042,1854714,-4187470,4122019,1825514,3022879,2738773,-18399147,-9270126],[0,0,0,0,0,0,0,-842020,-793037,1598084,1469933,-2025959,-13759055,-6018013,-38127889,20877473,-38403017,-47965240,-21157452,-23706856,-6108413],[0,0,0,0,0,0,0,156675,-60380,-21330,-479036,1048038,3082151,2453293,-1309692,-2020183,21330627,7421013,-103136153,2166846,-61156291],[0,0,0,0,0,0,0,240027,194433,-83030,120693,1450667,2782468,3511129,43446507,52269223,-30906939,5178392,-9562781,-24773268,-30726097],[-15,1,7,-44,3834,4253,765,-816600,353963,2229255,403727,-1692883,-2536658,1137555,-1643090,-836077,5577147,4132459,5972041,-51129614,-36081103],[-20,-4,227,-118,68,-298,-14320,774682,1606098,-1386408,-585708,347732,508947,-660544,-1660717,-4277573,-2363520,-5715200,17532492,32772295,-157165431],[-14,1,43,13,2968,-5087,1765,-909870,280571,2441179,461721,-1812490,-2715170,1242948,-1642057,-634361,6042574,4709661,5294448,-56047362,-28983978],[-337,-72,-2062,1327,-1051,151,-2850,-1148938,92456,2984385,610370,-2119067,-3172734,1513090,-1639411,-117316,7235561,6189150,3557635,-68652579,-10792563],[-336,-70,2187,1141,-1230,283,107,-1142437,97571,2969612,606328,-2110728,-3160289,1505742,-1639482,-131380,7203113,6148909,3604875,-68309728,-11287356],[-336,-70,-120,-2490,-1227,131,-15,-1121509,114039,2922060,593315,-2083891,-3120234,1482094,-1639714,-176642,7098680,6019396,3756912,-67206284,-12879805]],"denominator":100000000}],"bound":"19653932755831249/40000000000000000"}


==> anc/proofs/s3/rational/n4_c47-20_cuts47-40_27-20_47-27_47-20_cover.json <==
{"n":4,"c":"47/20","cuts":["47/40","27/20","47/27","47/20"],"patterns":["++++++++++++++++++++++++---","++++++++-+++++++++++++++---","++++++++-+++++++-+++++++--+","++++++++-+++++++-+++++++---","++++++++-+++++++-+++-+++--+","++++++++-+++++++-+++-+++---","++++++++--++++++++++++++---","++++++++--++++++-+++++++--+","++++++++--++++++-+++++++---","++++++++--++++++-+++-+++--+","++++++++--++++++-+++-+++---","++++++++--++++++--++++++--+","++++++++--++++++--++++++---","++++++++--++++++--++-+++--+","++++++++--++++++--++--++--+","++++++++---+++++--++--++--+","++++++++---+++++---+--++--+","++++++++---+++++---+---+--+","++++++++----++++---+---+--+","++++++++----++++-------+--+","++++++++----++++----------+","++++-+++-+++++++++++++++---","++++-+++-+++++++-+++++++---","++++-+++-+++-+++-+++++++---","++++-+++--++++++++++++++---","++++-+++--++++++-+++++++--+","++++-+++--++++++-+++++++---","++++-+++--++++++-+++-+++--+","++++-+++--++++++-+++-+++---","++++-+++--++++++--++++++--+","++++-+++--++++++--++++++---","++++-+++--++++++--++-+++--+","++++-+++--++++++--++--++--+","++++-+++--++-+++-+++++++--+","++++-+++--++-+++-+++++++---","++++-+++--++-+++--++++++--+","++++-+++--++-+++--++++++---","++++-+++--++-+++--++-+++--+","++++-+++--++-+++--++--++--+","++++-+++---+++++--++-+++--+","++++-+++---+++++--++--++--+","++++-+++---+++++---+--++--+","++++-+++---+++++---+---+--+","++++-+++---+-+++--++-+++--+","++++-+++---+-+++--++--++--+","++++-+++---+-+++---+-+++--+","++++-+++---+-+++---+--++--+","++++-+++---+-+++---+---+--+","++++-+++----++++---+---+--+","++++-+++----++++-------+--+","++++-+++----++++----------+","++++-+++-----+++---+---+--+","++++-+++-----+++-------+--+","++++-+++-----+++----------+","++++--++--++++++++++++++---","++++--++--++++++-+++++++--+","++++--++--++++++-+++++++---","++++--++--++++++--++++++--+","++++--++--++++++--++-+++--+","++++--++--++-+++-+++++++--+","++++--++--++-+++-+++++++---","++++--++--++-+++--++++++--+","++++--++--++-+++--++++++---","++++--++--++-+++--++-+++--+","++++--++--++--++--++++++-++","++++--++--++--++--++++++--+","++++--++--++--++--++++++---","++++--++--++--++--++-+++--+","++++--++---+++++--++-+++--+","++++--++---+++++--++--++--+","++++--++---+++++---+--++--+","++++--++---+-+++--++++++--+","++++--++---+-+++--++-+++--+","++++--++---+-+++--++--++--+","++++--++---+-+++---+-+++--+","++++--++---+-+++---+--++--+","++++--++---+--++--++++++-++","++++--++---+--++--++++++--+","++++--++---+--++--++-+++--+","++++--++---+--++---+++++-++","++++--++---+--++---+++++--+","++++--++---+--++---+-+++-++","++++--++---+--++---+-+++--+","++++--++---+--++---+--++--+","++++--++----++++---+--++--+","++++--++----++++---+---+--+","++++--++----++++-------+--+","++++--++----++++----------+","++++--++-----+++---+--++--+","++++--++-----+++---+---+--+","++++--++-----+++-------+--+","++++--++-----+++----------+","++++--++------++---+--++--+","++++--++------++------++--+","++++--++------++-------+--+","++++--++------++----------+","++++---+---+--++--++++++-++","++++---+---+--++--++++++--+","++++---+---+--++---+++++-++","++++---+---+--++---+++++--+","++++---+---+--++---+-+++-++","++++---+---+--++---+-+++--+","++++---+---+---+---+++++-++","++++---+---+---+---+-+++-++","++++---+---+---+---+-+++--+","++++---+------++---+++++-++","++++---+------++---+-+++-++","++++---+------++---+-+++--+","++++---+------++---+--++--+","++++---+------++------++--+","++++---+------++-------+--+","++++---+------++----------+","++++---+-------+---+++++-++","++++---+-------+---+-+++-++","++++---+-------+---+-+++--+","++++---+-------+----++++-++","++++---+-------+-----+++-++","++++---+-------+-----+++--+","++++---+-------+------++-++","++++---+-------+------++--+","++++---+-------+-------+--+","++++---+-------+----------+","++++-----------+---+++++-++","++++-----------+----++++-++","++++-----------+-----+++-++","++++-----------+------++-++","++++-----------+------++--+","++++-----------+-------+--+","++++-----------+----------+","++++----------------++++-++","++++-----------------+++-++","++++------------------++-++","++++------------------++--+","++++-------------------+-++","++++-------------------+--+","++++----------------------+","-+++-+++-+++++++++++++++---","-+++-+++--++++++++++++++--+","-+++-+++--++++++++++++++---","-+++-+++--++++++-+++++++--+","-+++-+++--++++++-+++++++---","-+++-+++--++++++-+++-+++--+","-+++-+++--++++++-+++-+++---","-+++-+++--++++++--++-+++--+","-+++-+++--++++++--++--++--+","-+++-+++---+++++-+++-+++--+","-+++-+++---+++++--++-+++--+","-+++-+++---+++++--++--++--+","-+++-+++---+++++---+--++--+","-+++-+++---+++++---+---+--+","-+++-+++----++++---+---+--+","-+++-+++----++++-------+--+","-+++-+++----++++----------+","-+++--++--++++++++++++++--+","-+++--++--++++++++++++++---","-+++--++--++++++-+++++++--+","-+++--++--++++++-+++++++---","-+++--++--++++++-+++-+++--+","-+++--++--++++++--++++++--+","-+++--++--++++++--++-+++--+","-+++--++--++-+++-+++++++-++","-+++--++--++-+++-+++++++--+","-+++--++--++-+++-+++++++---","-+++--++--++-+++--++++++-++","-+++--++--++-+++--++++++--+","-+++--++--++-+++--++++++---","-+++--++--++-+++--++-+++--+","-+++--++--++--++--++++++-++","-+++--++--++--++--++++++--+","-+++--++--++--++--++++++---","-+++--++---+++++-+++++++--+","-+++--++---+++++-+++-+++--+","-+++--++---+++++--++++++--+","-+++--++---+++++--++-+++--+","-+++--++---+++++--++--++--+","-+++--++---+++++---+--++--+","-+++--++---+-+++-+++++++-++","-+++--++---+-+++-+++++++--+","-+++--++---+-+++--++++++-++","-+++--++---+-+++--++++++--+","-+++--++---+-+++--++-+++--+","-+++--++---+-+++--++--++--+","-+++--++---+-+++---+-+++--+","-+++--++---+-+++---+--++--+","-+++--++---+--++--++++++-++","-+++--++---+--++--++++++--+","-+++--++---+--++--++-+++--+","-+++--++---+--++---+-+++--+","-+++--++---+--++---+--++--+","-+++--++----++++---+--++--+","-+++--++----++++---+---+--+","-+++--++----++++-------+--+","-+++--++----++++----------+","-+++--++-----+++---+--++--+","-+++--++-----+++---+---+--+","-+++--++-----+++-------+--+","-+++--++-----+++----------+","-+++--++------++---+--++--+","-+++--++------++------++--+","-+++--++------++-------+--+","-+++--++------++----------+","-+++---+---+-+++-+++++++-++","-+++---+---+-+++-+++++++--+","-+++---+---+-+++--++++++-++","-+++---+---+-+++--++++++--+","-+++---+---+-+++--++-+++--+","-+++---+---+-+++---+-+++--+","-+++---+---+--++--++++++-++","-+++---+---+--++--++++++--+","-+++---+---+--++--++-+++--+","-+++---+---+--++---+++++-++","-+++---+---+--++---+++++--+","-+++---+---+--++---+-+++-++","-+++---+---+--++---+-+++--+","-+++---+---+---+---+++++-++","-+++---+-----+++---+-+++--+","-+++---+-----+++---+--++--+","-+++---+-----+++---+---+--+","-+++---+-----+++-------+--+","-+++---+-----+++----------+","-+++---+------++---+++++-++","-+++---+------++---+-+++-++","-+++---+------++---+-+++--+","-+++---+------++---+--++--+","-+++---+------++------++--+","-+++---+------++-------+--+","-+++---+------++----------+","-+++---+-------+---+++++-++","-+++---+-------+---+-+++-++","-+++---+-------+---+-+++--+","-+++---+-------+-----+++-++","-+++---+-------+-----+++--+","-+++---+-------+------++-++","-+++---+-------+------++--+","-+++---+-------+-------+--+","-+++---+-------+----------+","-+++-----------+---+++++-++","-+++-----------+---+-+++-++","-+++-----------+----++++-++","-+++-----------+-----+++-++","-+++-----------+------++-++","-+++-----------+------++--+","-+++-----------+-------+--+","-+++-----------+----------+","-+++----------------++++-++","-+++-----------------+++-++","-+++------------------++-++","-+++------------------++--+","-+++-------------------+-++","-+++-------------------+--+","-+++----------------------+","--++--++--++++++++++++++--+","--++--++--++++++++++++++---","--++--++--++++++-+++++++--+","--++--++--++++++-+++++++---","--++--++--++++++-+++-+++--+","--++--++--++-+++-+++++++--+","--++--++--++-+++-+++++++---","--++--++---+++++++++++++--+","--++--++---+++++++++++++---","--++--++---+++++-+++++++--+","--++--++---+++++-+++++++---","--++--++---+++++-+++-+++--+","--++--++---+++++--++++++--+","--++--++---+++++--++-+++--+","--++--++---+++++--++--++--+","--++--++---+-+++-+++++++--+","--++--++---+-+++-+++++++---","--++--++---+-+++--++++++--+","--++--++---+-+++--++-+++--+","--++--++---+-+++--++--++--+","--++--++----++++--++--++--+","--++--++----++++---+--++--+","--++--++----++++---+---+--+","--++--++----++++-------+--+","--++--++----++++----------+","--++--++-----+++--++--++--+","--++--++-----+++---+--++--+","--++--++-----+++---+---+--+","--++--++-----+++-------+--+","--++--++-----+++----------+","--++---+---+++++++++++++-++","--++---+---+++++++++++++--+","--++---+---+++++++++++++---","--++---+---+++++-+++++++-++","--++---+---+++++-+++++++--+","--++---+---+++++-+++++++---","--++---+---+++++-+++-+++--+","--++---+---+++++--++++++--+","--++---+---+++++--++-+++--+","--++---+---+-+++-+++++++-++","--++---+---+-+++-+++++++--+","--++---+---+-+++-+++++++---","--++---+---+-+++--++++++-++","--++---+---+-+++--++++++--+","--++---+---+-+++--++-+++--+","--++---+---+--++--++++++-++","--++---+---+--++--++++++--+","--++---+---+--++--++-+++--+","--++---+----++++--++++++--+","--++---+----++++--++-+++--+","--++---+----++++--++--++--+","--++---+----++++---+--++--+","--++---+----++++---+---+--+","--++---+----++++-------+--+","--++---+----++++----------+","--++---+-----+++--++++++-++","--++---+-----+++--++++++--+","--++---+-----+++--++-+++-++","--++---+-----+++--++-+++--+","--++---+-----+++--++--++--+","--++---+-----+++---+-+++--+","--++---+-----+++---+--++--+","--++---+-----+++---+---+--+","--++---+-----+++-------+--+","--++---+-----+++----------+","--++---+------++--++++++-++","--++---+------++--++++++--+","--++---+------++--++-+++-++","--++---+------++--++-+++--+","--++---+------++---+++++-++","--++---+------++---+-+++-++","--++---+------++---+-+++--+","--++---+------++---+--++--+","--++---+------++------++--+","--++---+------++-------+--+","--++---+------++----------+","--++----------++--++++++-++","--++----------++--++-+++-++","--++----------++--++-+++--+","--++----------++---+++++-++","--++----------++---+-+++-++","--++----------++---+-+++--+","--++----------++---+--++-++","--++----------++---+--++--+","--++----------++------++-++","--++----------++------++--+","--++----------++-------+--+","--++----------++----------+","--++-----------+---+++++-++","--++-----------+---+-+++-++","--++-----------+----++++-++","--++-----------+-----+++-++","--++-----------+------++-++","--++-----------+------++--+","--++-----------+-------+--+","--++-----------+----------+","--++----------------++++-++","--++-----------------+++-++","--++------------------++-++","--++------------------++--+","--++-------------------+-++","--++-------------------+--+","--++----------------------+","---+---+---+++++++++++++-++","---+---+---+++++++++++++--+","---+---+---+++++++++++++---","---+---+---+++++-+++++++-++","---+---+---+++++-+++++++--+","---+---+---+++++-+++-+++--+","---+---+---+-+++-+++++++-++","---+---+---+-+++-+++++++--+","---+---+----++++++++++++-++","---+---+----++++++++++++--+","---+---+----++++++++++++---","---+---+----++++-+++++++-++","---+---+----++++-+++++++--+","---+---+----++++-+++-+++--+","---+---+----++++--++++++--+","---+---+----++++--++-+++--+","---+---+----++++--++--++--+","---+---+----++++---+--++--+","---+---+----++++---+---+--+","---+---+----++++-------+--+","---+---+----++++----------+","---+---+-----+++-+++++++-++","---+---+-----+++-+++++++--+","---+---+-----+++--++++++-++","---+---+-----+++--++++++--+","---+---+-----+++--++-+++-++","---+---+-----+++--++-+++--+","---+---+-----+++--++--++--+","---+---+-----+++---+-+++--+","---+---+-----+++---+--++--+","---+---+-----+++---+---+--+","---+---+-----+++-------+--+","---+---+-----+++----------+","---+--------++++++++++++-++","---+--------++++++++++++--+","---+--------++++++++++++---","---+--------++++-+++++++-++","---+--------++++-+++++++--+","---+--------++++-+++-+++--+","---+--------++++--++++++--+","---+--------++++--++-+++--+","---+--------++++--++--++--+","---+--------++++---+--++--+","---+--------++++---+---+--+","---+--------++++-------+--+","---+--------++++----------+","---+---------+++-+++++++-++","---+---------+++-+++++++--+","---+---------+++--++++++-++","---+---------+++--++++++--+","---+---------+++--++-+++-++","---+---------+++--++-+++--+","---+---------+++--++--++--+","---+---------+++---+-+++-++","---+---------+++---+-+++--+","---+---------+++---+--++--+","---+---------+++---+---+--+","---+---------+++-------+--+","---+---------+++----------+","---+----------++--++++++-++","---+----------++--++-+++-++","---+----------++--++-+++--+","---+----------++---+++++-++","---+----------++---+-+++-++","---+----------++---+-+++--+","---+----------++---+--++-++","---+----------++---+--++--+","---+----------++------++-++","---+----------++------++--+","---+----------++-------+--+","---+----------++----------+","---+-----------+---+++++-++","---+-----------+---+-+++-++","---+-----------+----++++-++","---+-----------+-----+++-++","---+-----------+------++-++","---+-----------+------++--+","---+-----------+-------+-++","---+-----------+-------+--+","---+-----------+----------+","---+----------------++++-++","---+-----------------+++-++","---+------------------++-++","---+------------------++--+","---+-------------------+-++","---+-------------------+--+","---+----------------------+","------------+++++++++++++++","------------++++++++++++-++","------------++++++++++++--+","------------++++++++++++---","------------++++-++++++++++","------------++++-+++++++-++","------------++++-+++++++--+","------------++++-+++-++++++","------------++++-+++-+++-++","------------++++-+++-+++--+","------------++++--++++++-++","------------++++--++++++--+","------------++++--++-+++-++","------------++++--++-+++--+","------------++++--++--++-++","------------++++--++--++--+","------------++++---+--++-++","------------++++---+--++--+","------------++++---+---+--+","------------++++-------+--+","------------++++----------+","-------------+++-+++++++-++","-------------+++-+++++++--+","-------------+++--++++++-++","-------------+++--++++++--+","-------------+++--++-+++-++","-------------+++--++-+++--+","-------------+++--++--++-++","-------------+++--++--++--+","-------------+++---+-+++-++","-------------+++---+-+++--+","-------------+++---+--++-++","-------------+++---+--++--+","-------------+++---+---+--+","-------------+++-------+--+","-------------+++----------+","--------------++--++++++-++","--------------++--++-+++-++","--------------++---+++++-++","--------------++---+-+++-++","--------------++---+-+++--+","--------------++---+--++-++","--------------++---+--++--+","--------------++------++-++","--------------++------++--+","--------------++-------+-++","--------------++-------+--+","--------------++----------+","---------------+---+++++-++","---------------+---+-+++-++","---------------+----++++-++","---------------+-----+++-++","---------------+------++-++","---------------+------++--+","---------------+-------+-++","---------------+-------+--+","---------------+----------+","--------------------++++-++","---------------------+++-++","----------------------++-++","-----------------------+-++","-----------------------+--+","--------------------------+"],"pruned":{"+++++++++++++++++++++++++":{"6":"7/34","24":"27/34"},"++++++++++++++++++++++++-+":{"4":"63/377","10":"331/1131","25":"47/87"},"++++++++++++++++++++++++--+":{"8":"20/107","16":"20/107","20":"69/1391","22":"191/1391","26":"47/107"},"+++++++++++++++++++++++-":{"8":"1/3","23":"2/3"},"++++++++++++++++++++++-":{"18":"1/2","22":"1/2"},"+++++++++++++++++++++-":{"20":"1/3","21":"2/3"},"++++++++++++++++++++-":{"16":"1/2","20":"1/2"},"+++++++++++++++++++-":{"9":"1/2","19":"1/2"},"++++++++++++++++++-":{"10":"1/2","18":"1/2"},"+++++++++++++++++-":{"9":"1/2","17":"1/2"},"++++++++++++++++-":{"8":"1/2","16":"1/2"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"6":"1/2","14":"1/2"},"+++++++++++++-":{"4":"1/3","13":"2/3"},"++++++++++++-":{"4":"1/2","12":"1/2"},"+++++++++++-":{"10":"20/47","11":"27/47"},"++++++++++-":{"9":"27/47","10":"20/47"},"+++++++++-":{"8":"1/2","9":"1/2"},"++++++++-++++++++++++++++":{"4":"7/47","13":"1/2","24":"7/20"},"++++++++-+++++++++++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++-+++++++++++++++--+":{"9":"7/27","13":"2357/21600","16":"69/800","20":"211/1080","26":"7/20"},"++++++++-++++++++++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++++++-+++++++++++++-":{"9":"20/27","22":"7/27"},"++++++++-++++++++++++-":{"16":"1/2","21":"1/2"},"++++++++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++++++-++++++++++-":{"17":"27/34","19":"7/34"},"++++++++-+++++++++-":{"16":"20/27","18":"7/27"},"++++++++-++++++++-":{"5":"1/4","16":"1/4","17":"1/2"},"++++++++-+++++++-++++++++":{"4":"7/47","13":"1/2","24":"7/20"},"++++++++-+++++++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++-+++++++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++++++-+++++++-+++++-":{"9":"611/1242","16":"13/46","20":"70/621","22":"70/621"},"++++++++-+++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++++++-+++++++-+++-++++":{"4":"140/1269","13":"1271/2538","20":"7/54","24":"7/27"},"++++++++-+++++++-+++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++-+++++++-+++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++++++-+++++++-+++-+-":{"9":"47/74","20":"211/962","22":"70/481"},"++++++++-+++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++-+++++++-++-":{"17":"27/34","19":"7/34"},"++++++++-+++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++++++-+++++++--":{"9":"1/2","17":"1/2"},"++++++++-++++++-":{"12":"27/34","15":"7/34"},"++++++++-+++++-":{"13":"20/27","14":"7/27"},"++++++++-++++-":{"5":"1/2","13":"1/2"},"++++++++-+++-":{"4":"1/2","12":"1/2"},"++++++++-++-":{"4":"10/17","9":"7/34","11":"7/34"},"++++++++-+-":{"9":"20/27","10":"7/27"},"++++++++--+++++++++++++++":{"4":"7/47","13":"1/2","24":"7/20"},"++++++++--++++++++++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++--++++++++++++++--+":{"4":"7/47","13":"3377/37600","16":"172021/1767200","20":"27737/88360","26":"7/20"},"++++++++--+++++++++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++++++--++++++++++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++++++--+++++++++++-":{"5":"1/4","9":"1/4","16":"1/4","21":"1/4"},"++++++++--++++++++++-":{"16":"1/2","20":"1/2"},"++++++++--+++++++++-":{"17":"27/34","19":"7/34"},"++++++++--++++++++-":{"5":"611/1762","9":"611/1762","16":"200/881","18":"70/881"},"++++++++--+++++++-":{"5":"1/4","9":"1/4","16":"1/4","17":"1/4"},"++++++++--++++++-++++++++":{"4":"7/47","13":"1/2","24":"7/20"},"++++++++--++++++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++--++++++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++++++--++++++-+++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++++++--++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++++++--++++++-+++-++++":{"4":"140/1269","13":"1271/2538","20":"7/54","24":"7/27"},"++++++++--++++++-+++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++--++++++-+++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++++++--++++++-+++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++++++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++++++--++++++-++-":{"17":"27/34","19":"7/34"},"++++++++--++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++++++--++++++--+++++++":{"4":"1/41","13":"23/72","17":"18/43","20":"17/94","24":"2/35"},"++++++++--++++++--++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++--++++++--+++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++++++--++++++--++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++++++--++++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++++++--++++++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++++++--++++++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++--++++++--++-+++---":{"9":"7/27","17":"2357/10800","20":"69/400","26":"7/20"},"++++++++--++++++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++++++--++++++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++++++--++++++--++--+++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++++++--++++++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++--++++++--++--++---":{"20":"5/29","21":"32/67","26":"7/20"},"++++++++--++++++--++--+-":{"5":"1/2","10":"10/47","23":"27/94"},"++++++++--++++++--++---":{"18":"1/2","22":"1/2"},"++++++++--++++++--+-":{"10":"20/47","17":"7/20","19":"211/940"},"++++++++--++++++---":{"10":"1/2","18":"1/2"},"++++++++--+++++-":{"12":"27/34","15":"7/34"},"++++++++--++++-":{"13":"20/27","14":"7/27"},"++++++++--+++-":{"5":"1/2","13":"1/2"},"++++++++--++-":{"4":"1/2","12":"1/2"},"++++++++--+-":{"5":"1/2","10":"10/47","11":"27/94"},"++++++++---++++++":{"5":"9917/21254","9":"3337/21254","10":"1890/10627","16":"2110/10627"},"++++++++---+++++-+":{"0":"883/10800","5":"3337/10800","10":"7/27","17":"7/20"},"++++++++---+++++--+++":{"4":"140/871","10":"140/871","12":"331/1742","16":"331/1742","20":"20/67"},"++++++++---+++++--++-+":{"4":"883/10800","5":"3337/10800","10":"7/27","21":"7/20"},"++++++++---+++++--++--+++":{"4":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++++++---+++++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++---+++++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++++++---+++++--++--+-":{"5":"1/2","18":"10/47","23":"27/94"},"++++++++---+++++--++---":{"18":"1/2","22":"1/2"},"++++++++---+++++--+-":{"17":"7/20","18":"20/47","19":"211/940"},"++++++++---+++++---++":{"4":"140/871","10":"140/871","12":"331/1742","16":"331/1742","20":"20/67"},"++++++++---+++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"++++++++---+++++---+--+++":{"4":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++++++---+++++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++---+++++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++++++---+++++---+--+-":{"5":"1/2","22":"10/47","23":"27/94"},"++++++++---+++++---+---++":{"4":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++++++---+++++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++---+++++---+---+---":{"20":"589/1391","22":"191/1391","26":"47/107"},"++++++++---+++++---+----":{"11":"1/2","23":"1/2"},"++++++++---+++++----":{"11":"1/2","19":"1/2"},"++++++++---++++-":{"11":"1/2","15":"1/2"},"++++++++---+++-":{"4":"7/40","11":"13/40","14":"1/2"},"++++++++---++-":{"1":"1/4","4":"1/4","13":"1/2"},"++++++++---+-":{"4":"1/2","12":"1/2"},"++++++++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++++++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++++++----++++--+":{"5":"1/2","11":"27/94","18":"10/47"},"++++++++----++++---++":{"1":"329/918","11":"7/34","12":"70/459","20":"130/459"},"++++++++----++++---+-+":{"5":"329/1129","11":"189/1129","12":"211/2258","16":"211/2258","21":"400/1129"},"++++++++----++++---+--+":{"5":"1/2","11":"27/94","22":"10/47"},"++++++++----++++---+---++":{"4":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++++++----++++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++++++----++++---+----":{"19":"1/2","23":"1/2"},"++++++++----++++----+":{"0":"7/34","11":"7/34","12":"140/799","20":"330/799"},"++++++++----++++-----+":{"0":"7/34","11":"7/34","12":"140/799","21":"330/799"},"++++++++----++++------+":{"4":"47/134","10":"10/67","11":"27/134","22":"20/67"},"++++++++----++++-------++":{"4":"70/1269","13":"290/423","19":"7/54","24":"7/54"},"++++++++----++++-------+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++++++----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++++++----++++--------+":{"6":"7/34","24":"27/34"},"++++++++----++++---------+":{"4":"2/67","12":"8/47","21":"2/5","25":"2/5"},"++++++++----++++-----------":{"22":"13/33","26":"20/33"},"++++++++----+++-":{"5":"1/2","15":"1/2"},"++++++++----++-":{"6":"1/2","14":"1/2"},"++++++++----+-":{"4":"1/3","13":"2/3"},"++++++++-----":{"4":"1/2","12":"1/2"},"+++++++-":{"6":"20/47","7":"27/47"},"++++++-":{"4":"27/67","6":"40/67"},"+++++-":{"4":"1/2","5":"1/2"},"++++-++++":{"4":"1/2","8":"1/2"},"++++-+++-++++++++++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++-+++-+++++++++++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++-+++++++++++++++--+":{"9":"7/27","13":"2357/21600","16":"69/800","20":"211/1080","26":"7/20"},"++++-+++-++++++++++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++-+++++++++++++-":{"9":"20/27","22":"7/27"},"++++-+++-++++++++++++-":{"16":"1/2","21":"1/2"},"++++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++-++++++++++-":{"17":"27/34","19":"7/34"},"++++-+++-+++++++++-":{"16":"20/27","18":"7/27"},"++++-+++-++++++++-":{"5":"1/4","16":"1/4","17":"1/2"},"++++-+++-+++++++-++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++-+++-+++++++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++-+++++++-+++++++--+":{"4":"443/3686","9":"40421/99522","17":"9800/49761","20":"20/1843","26":"490/1843"},"++++-+++-+++++++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++-+++++++-+++++-":{"9":"611/1242","16":"13/46","20":"70/621","22":"70/621"},"++++-+++-+++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++-+++-+++++++-+++-":{"4":"1/4","9":"1/2","20":"1/4"},"++++-+++-+++++++-++-":{"17":"27/34","19":"7/34"},"++++-+++-+++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++-+++-+++++++--":{"9":"1/2","17":"1/2"},"++++-+++-++++++-":{"12":"27/34","15":"7/34"},"++++-+++-+++++-":{"13":"20/27","14":"7/27"},"++++-+++-++++-":{"5":"1/2","13":"1/2"},"++++-+++-+++-++++":{"12":"1/2","16":"1/2"},"++++-+++-+++-+++-++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++-+++-+++-+++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++-+++-+++-+++++++--+":{"4":"443/3686","9":"40421/99522","17":"9800/49761","20":"20/1843","26":"490/1843"},"++++-+++-+++-+++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++-+++-+++-+++++-":{"9":"47/81","12":"329/3240","16":"751/3240","22":"7/81"},"++++-+++-+++-+++-++++-":{"5":"47/242","16":"27/242","20":"37/121","21":"47/121"},"++++-+++-+++-+++-+++-":{"9":"1/2","12":"1/4","20":"1/4"},"++++-+++-+++-+++-++-":{"17":"27/34","19":"7/34"},"++++-+++-+++-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++-+++-+++-+++--":{"9":"1/2","17":"1/2"},"++++-+++-+++-++-":{"5":"47/74","12":"10/37","15":"7/74"},"++++-+++-+++-+-":{"12":"211/962","13":"47/74","14":"70/481"},"++++-+++-+++--":{"5":"1/2","13":"1/2"},"++++-+++-++-":{"4":"10/37","5":"20/37","9":"7/74","11":"7/74"},"++++-+++-+-":{"9":"20/27","10":"7/27"},"++++-+++--+++++++++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++-+++--++++++++++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++++++++++++++--+":{"0":"7/47","13":"3377/37600","16":"396021/1767200","20":"16537/88360","26":"7/20"},"++++-+++--+++++++++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++--++++++++++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++-+++--+++++++++++-":{"5":"1/4","9":"1/4","16":"1/4","21":"1/4"},"++++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"++++-+++--+++++++++-":{"17":"27/34","19":"7/34"},"++++-+++--++++++++-":{"5":"611/1762","9":"611/1762","16":"200/881","18":"70/881"},"++++-+++--+++++++-":{"5":"1/4","9":"1/4","16":"1/4","17":"1/4"},"++++-+++--++++++-++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++-+++--++++++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++++++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++--++++++-+++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++-+++--++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++-+++--++++++-+++-++++":{"0":"140/1269","13":"1271/2538","20":"7/54","24":"7/27"},"++++-+++--++++++-+++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++++++-+++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++-+++--++++++-+++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"++++-+++--++++++-++-":{"17":"27/34","19":"7/34"},"++++-+++--++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++-+++--++++++--+++++++":{"0":"201/7097","13":"1813/5477","17":"428/1057","20":"583/3446","24":"201/3020"},"++++-+++--++++++--++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++++++--+++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++--++++++--++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++-+++--++++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++-+++--++++++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++-+++--++++++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++++++--++-+++---":{"9":"7/27","17":"2357/10800","20":"69/400","26":"7/20"},"++++-+++--++++++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++-+++--++++++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++-+++--++++++--++--+++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++-+++--++++++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++++++--++--++---":{"20":"5/29","21":"32/67","26":"7/20"},"++++-+++--++++++--++--+-":{"5":"1/2","10":"10/47","23":"27/94"},"++++-+++--++++++--++---":{"18":"1/2","22":"1/2"},"++++-+++--++++++--+-":{"10":"20/47","17":"7/20","19":"211/940"},"++++-+++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"++++-+++--+++++-":{"12":"27/34","15":"7/34"},"++++-+++--++++-":{"13":"20/27","14":"7/27"},"++++-+++--+++-":{"5":"1/2","13":"1/2"},"++++-+++--++-++++":{"12":"1/2","16":"1/2"},"++++-+++--++-+++-++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++-+++--++-+++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++-+++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++--++-+++-+++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++-+++--++-+++-++++-":{"5":"47/242","16":"27/242","20":"37/121","21":"47/121"},"++++-+++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++-+++--++-+++-++-":{"17":"27/34","19":"7/34"},"++++-+++--++-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++-+++--++-+++--+++++++":{"0":"201/7097","13":"1813/5477","17":"428/1057","20":"583/3446","24":"201/3020"},"++++-+++--++-+++--++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++-+++--+++++-":{"5":"47/68","20":"7/68","23":"7/34"},"++++-+++--++-+++--++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"++++-+++--++-+++--+++-":{"5":"47/242","16":"27/242","20":"37/121","21":"47/121"},"++++-+++--++-+++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++-+++--++-+++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++-+++--++-+++---":{"9":"7/27","12":"2357/21600","20":"6083/21600","26":"7/20"},"++++-+++--++-+++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++-+++--++-+++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++-+++--++-+++--++--+++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++-+++--++-+++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++--++-+++--++--++---":{"20":"5/29","21":"32/67","26":"7/20"},"++++-+++--++-+++--++--+-":{"5":"1/2","10":"10/47","23":"27/94"},"++++-+++--++-+++--++---":{"5":"189/1438","9":"189/1438","12":"200/719","18":"200/719","22":"130/719"},"++++-+++--++-+++--+-":{"5":"1/2","10":"5/47","12":"1/4","19":"27/188"},"++++-+++--++-+++---":{"10":"1/2","18":"1/2"},"++++-+++--++-++-":{"5":"47/74","12":"10/37","15":"7/74"},"++++-+++--++-+-":{"12":"211/962","13":"47/74","14":"70/481"},"++++-+++--++--":{"5":"1/2","13":"1/2"},"++++-+++--+-":{"4":"1/4","5":"1/2","10":"5/47","11":"27/188"},"++++-+++---++++++":{"5":"9917/21254","9":"3337/21254","10":"1890/10627","16":"2110/10627"},"++++-+++---+++++-+":{"0":"883/10800","5":"3337/10800","10":"7/27","17":"7/20"},"++++-+++---+++++--+++":{"5":"6580/17917","10":"3780/17917","12":"3337/35834","16":"3337/35834","20":"4220/17917"},"++++-+++---+++++--++-++++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+++++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+++++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+++++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++-+++---+++++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++-+++---+++++--++--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+++++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+++++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+++++--++--+-":{"5":"1/2","18":"10/47","23":"27/94"},"++++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"++++-+++---+++++--+-":{"17":"7/20","18":"20/47","19":"211/940"},"++++-+++---+++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"++++-+++---+++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"++++-+++---+++++---+--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+++++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+++++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+++++---+--+-":{"5":"1/2","22":"10/47","23":"27/94"},"++++-+++---+++++---+---++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+++++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+++++---+---+---":{"20":"589/1391","22":"191/1391","26":"47/107"},"++++-+++---+++++---+----":{"4":"27/77","5":"27/77","11":"10/67","23":"10/67"},"++++-+++---+++++----":{"11":"1/2","19":"1/2"},"++++-+++---++++-":{"11":"1/2","15":"1/2"},"++++-+++---+++-":{"5":"7/20","11":"211/940","14":"20/47"},"++++-+++---++-":{"5":"1/2","13":"1/2"},"++++-+++---+-++++":{"5":"611/1151","10":"140/1151","12":"611/2302","16":"189/2302"},"++++-+++---+-+++-+":{"5":"211/481","10":"70/481","12":"211/962","17":"189/962"},"++++-+++---+-+++--+++":{"5":"140/351","10":"140/611","13":"71/702","16":"71/1222","20":"10/47"},"++++-+++---+-+++--++-++++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+-+++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+-+++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+-+++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++-+++---+-+++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++-+++---+-+++--++--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+-+++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+-+++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+-+++--++--+-":{"5":"1/2","18":"10/47","23":"27/94"},"++++-+++---+-+++--++---":{"5":"189/1438","9":"189/1438","12":"200/719","18":"200/719","22":"130/719"},"++++-+++---+-+++--+-":{"5":"1/2","12":"1/4","18":"5/47","19":"27/188"},"++++-+++---+-+++---++":{"5":"140/351","10":"140/611","13":"71/702","16":"71/1222","20":"10/47"},"++++-+++---+-+++---+-++++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+-+++---+-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+-+++---+-+++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+-+++---+-++-":{"5":"10/17","21":"7/34","23":"7/34"},"++++-+++---+-+++---+-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"++++-+++---+-+++---+--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+-+++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+-+++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++-+++---+-+++---+--+-":{"5":"1/2","22":"10/47","23":"27/94"},"++++-+++---+-+++---+---++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++-+++---+-+++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++---+-+++---+---+---":{"20":"589/1391","22":"191/1391","26":"47/107"},"++++-+++---+-+++---+----":{"5":"27/77","11":"10/67","12":"27/77","23":"10/67"},"++++-+++---+-+++----":{"11":"1/2","19":"1/2"},"++++-+++---+-++-":{"11":"1/2","15":"1/2"},"++++-+++---+-+-":{"6":"1/2","14":"1/2"},"++++-+++---+--":{"5":"1/2","13":"1/2"},"++++-+++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++-+++----++++--+":{"5":"1/2","11":"27/94","18":"10/47"},"++++-+++----++++---++":{"1":"329/918","11":"7/34","12":"70/459","20":"130/459"},"++++-+++----++++---+-+":{"5":"329/1129","11":"189/1129","12":"211/2258","16":"211/2258","21":"400/1129"},"++++-+++----++++---+--+":{"5":"1/2","11":"27/94","22":"10/47"},"++++-+++----++++---+---++":{"0":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++-+++----++++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++-+++----++++---+----":{"19":"1/2","23":"1/2"},"++++-+++----++++----+":{"0":"7/34","11":"7/34","12":"140/799","20":"330/799"},"++++-+++----++++-----+":{"0":"7/34","11":"7/34","12":"140/799","21":"330/799"},"++++-+++----++++------+":{"12":"47/134","18":"10/67","19":"27/134","22":"20/67"},"++++-+++----++++-------++":{"0":"70/1269","13":"290/423","19":"7/54","24":"7/54"},"++++-+++----++++-------+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++-+++----++++--------+":{"23":"7/34","24":"27/34"},"++++-+++----++++---------+":{"1":"609/3949","12":"940/3949","20":"800/3949","25":"1600/3949"},"++++-+++----++++-----------":{"22":"13/33","26":"20/33"},"++++-+++----+++-":{"1":"47/68","12":"7/68","15":"7/34"},"++++-+++----++-":{"1":"611/1080","12":"7/40","14":"7/27"},"++++-+++----+-":{"12":"1/2","13":"1/2"},"++++-+++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++-+++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++-+++-----+++--+":{"5":"1/2","11":"27/94","18":"10/47"},"++++-+++-----+++---++":{"1":"329/918","11":"7/34","13":"3290/12393","20":"2110/12393"},"++++-+++-----+++---+-+":{"5":"329/1340","11":"189/1340","20":"211/1340","21":"611/1340"},"++++-+++-----+++---+--+":{"5":"1/2","11":"27/94","22":"10/47"},"++++-+++-----+++---+---++":{"0":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++-+++-----+++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++-+++-----+++---+----":{"19":"1/2","23":"1/2"},"++++-+++-----+++----+":{"0":"28717/100520","5":"329/14360","11":"751/2513","14":"611/2513","20":"751/5026"},"++++-+++-----+++-----+":{"0":"9917/57280","5":"8883/57280","11":"751/2864","14":"211/1432","21":"751/2864"},"++++-+++-----+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"++++-+++-----+++-------++":{"0":"70/1269","13":"290/423","19":"7/54","24":"7/54"},"++++-+++-----+++-------+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++-+++-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++-+++-----+++--------+":{"23":"7/34","24":"27/34"},"++++-+++-----+++---------+":{"6":"940/2609","20":"540/2609","23":"49/5218","25":"2209/5218"},"++++-+++-----+++-----------":{"22":"13/33","26":"20/33"},"++++-+++-----++-":{"1":"10/17","13":"7/34","15":"7/34"},"++++-+++-----+-":{"1":"211/540","5":"7/20","14":"7/27"},"++++-+++------":{"5":"1/2","13":"1/2"},"++++-++-":{"1":"10/17","5":"7/34","7":"7/34"},"++++-+-":{"5":"20/27","6":"7/27"},"++++--+++":{"4":"1/2","8":"1/2"},"++++--++-+":{"5":"1/2","9":"1/2"},"++++--++--+++++++++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++--++--++++++++++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++++++++++++++--+":{"0":"7/47","13":"3377/37600","16":"396021/1767200","20":"16537/88360","26":"7/20"},"++++--++--+++++++++++++-":{"1":"1269/3218","5":"1269/3218","12":"235/1609","16":"35/1609","23":"70/1609"},"++++--++--++++++++++++-":{"1":"611/1762","9":"611/1762","16":"130/881","20":"70/881","22":"70/881"},"++++--++--+++++++++++-":{"1":"1/4","9":"1/4","16":"1/4","21":"1/4"},"++++--++--++++++++++-":{"16":"1/2","20":"1/2"},"++++--++--+++++++++-":{"17":"27/34","19":"7/34"},"++++--++--++++++++-":{"1":"611/1762","5":"611/1762","16":"200/881","18":"70/881"},"++++--++--+++++++-":{"1":"1/4","5":"1/4","12":"1/8","16":"1/8","17":"1/4"},"++++--++--++++++-++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++--++--++++++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++++++-++++++-":{"1":"2209/5778","5":"2209/5778","12":"470/2889","20":"70/2889","23":"140/2889"},"++++--++--++++++-+++++-":{"1":"28717/104414","9":"28717/104414","12":"6110/52207","20":"11290/52207","22":"6090/52207"},"++++--++--++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++--++--++++++-+++-":{"0":"27/134","5":"47/134","17":"20/67","20":"10/67"},"++++--++--++++++-++-":{"17":"27/34","19":"7/34"},"++++--++--++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++--++--++++++--+++++++":{"0":"201/7097","13":"1813/5477","17":"428/1057","20":"583/3446","24":"201/3020"},"++++--++--++++++--++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++++++--++++++---":{"5":"1/271","9":"1373/7317","12":"71/542","17":"6137/14634","26":"70/271"},"++++--++--++++++--+++++-":{"1":"2209/5778","5":"2209/5778","12":"470/2889","20":"70/2889","23":"140/2889"},"++++--++--++++++--++++-":{"1":"28717/104414","9":"28717/104414","12":"6110/52207","20":"11290/52207","22":"6090/52207"},"++++--++--++++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"++++--++--++++++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++--++--++++++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++++++--++-+++---":{"5":"191/800","20":"329/800","26":"7/20"},"++++--++--++++++--++-++-":{"1":"29/79","5":"29/79","12":"5/32","21":"4/73","23":"4/73"},"++++--++--++++++--++-+-":{"1":"9917/56014","9":"9917/56014","12":"2110/28007","21":"11290/28007","22":"670/4001"},"++++--++--++++++--++--":{"1":"41501/409922","5":"173101/409922","10":"37800/204961","12":"8830/204961","21":"51030/204961"},"++++--++--++++++--+-":{"5":"20/57","10":"180/893","12":"10/57","17":"259/1140","19":"2407/53580"},"++++--++--++++++---":{"1":"47/242","5":"47/121","10":"27/242","12":"47/242","18":"27/242"},"++++--++--+++++-":{"12":"27/34","15":"7/34"},"++++--++--++++-":{"1":"211/962","5":"211/962","13":"200/481","14":"70/481"},"++++--++--+++-":{"1":"1/4","5":"1/4","12":"1/4","13":"1/4"},"++++--++--++-++++":{"12":"1/2","16":"1/2"},"++++--++--++-+++-++++++++":{"0":"7/47","13":"1/2","24":"7/20"},"++++--++--++-+++-+++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++-+++-++++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"++++--++--++-+++-+++++-":{"1":"751/3240","9":"751/3240","12":"329/3240","17":"1129/3240","22":"7/81"},"++++--++--++-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"++++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"++++--++--++-+++-++-":{"17":"27/34","19":"7/34"},"++++--++--++-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"++++--++--++-+++--+++++++":{"0":"201/7097","13":"1813/5477","17":"428/1057","20":"583/3446","24":"201/3020"},"++++--++--++-+++--++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++-+++--+++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"++++--++--++-+++--++++-":{"1":"611/2562","9":"611/2562","13":"6110/34587","20":"90/427","22":"670/4941"},"++++--++--++-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"++++--++--++-+++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"++++--++--++-+++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++--++-+++--++-+++---":{"5":"191/800","20":"329/800","26":"7/20"},"++++--++--++-+++--++-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"++++--++--++-+++--++-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"++++--++--++-+++--++--":{"5":"65800/187301","10":"37800/187301","12":"23841/374602","13":"41501/374602","21":"51030/187301"},"++++--++--++-+++--+-":{"10":"5/47","12":"1/4","13":"1/2","19":"27/188"},"++++--++--++-+++---":{"5":"27/85","10":"17/93","13":"27/85","18":"17/93"},"++++--++--++-++-":{"12":"10/37","13":"47/74","15":"7/74"},"++++--++--++-+-":{"12":"211/962","13":"47/74","14":"70/481"},"++++--++--++--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"++++--++--++--++-+":{"13":"1/2","17":"1/2"},"++++--++--++--++--+++++++":{"13":"2/3","24":"1/3"},"++++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++--++--++--++--+++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"++++--++--++--++--++++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"++++--++--++--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++--++--++--++--++-++++":{"13":"2/3","24":"1/3"},"++++--++--++--++--++-+++-+":{"10":"710/11337","13":"3290/11337","18":"2600/11337","20":"6137/22674","25":"3337/22674"},"++++--++--++--++--++-+++---":{"13":"191/800","20":"329/800","26":"7/20"},"++++--++--++--++--++-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"++++--++--++--++--++-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"++++--++--++--++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"++++--++--++--++--+-":{"10":"13/54","12":"7/40","14":"7/27","19":"13/40"},"++++--++--++--++---":{"10":"1/2","18":"1/2"},"++++--++--++--+-":{"1":"1/2","14":"10/47","15":"27/94"},"++++--++--++---":{"6":"1/2","14":"1/2"},"++++--++--+-":{"4":"7/40","10":"1/2","11":"13/40"},"++++--++---++++++":{"1":"9917/21254","5":"3337/21254","10":"1890/10627","16":"2110/10627"},"++++--++---+++++-+":{"0":"883/10800","1":"3337/10800","10":"7/27","17":"7/20"},"++++--++---+++++--+++":{"0":"6580/29737","10":"6580/29737","12":"15557/59474","16":"4357/59474","20":"6620/29737"},"++++--++---+++++--++-++++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+++++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+++++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+++++--++-++-":{"1":"29/79","5":"29/79","12":"5/32","21":"4/73","23":"4/73"},"++++--++---+++++--++-+-":{"1":"9917/56014","9":"9917/56014","12":"2110/28007","21":"11290/28007","22":"670/4001"},"++++--++---+++++--++--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+++++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+++++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+++++--++--+-":{"1":"67/174","5":"67/174","12":"10/87","18":"200/4089","23":"90/1363"},"++++--++---+++++--++---":{"1":"27/77","5":"27/77","18":"10/67","22":"10/67"},"++++--++---+++++--+-":{"1":"1/3","5":"1/3","12":"1/6","18":"10/141","19":"9/94"},"++++--++---+++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"++++--++---+++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"++++--++---+++++---+--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+++++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+++++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+++++---+--+-":{"1":"47/134","5":"47/134","12":"10/67","22":"200/3149","23":"270/3149"},"++++--++---+++++---+---":{"5":"1/2","11":"27/94","22":"10/47"},"++++--++---+++++----":{"11":"1/2","19":"1/2"},"++++--++---++++-":{"11":"1/2","15":"1/2"},"++++--++---+++-":{"11":"13/40","12":"7/40","14":"1/2"},"++++--++---++-":{"11":"7/74","12":"10/37","13":"47/74"},"++++--++---+-++++":{"1":"9917/21254","5":"3337/21254","10":"1890/10627","16":"2110/10627"},"++++--++---+-+++-+":{"0":"70/341","10":"70/341","12":"71/682","17":"331/682"},"++++--++---+-+++--+++++++":{"0":"201/7097","13":"1813/5477","17":"428/1057","20":"583/3446","24":"201/3020"},"++++--++---+-+++--++++++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+-+++--++++++---":{"9":"883/12717","10":"71/471","17":"4220/12717","25":"4220/31557","26":"9917/31557"},"++++--++---+-+++--+++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"++++--++---+-+++--++++-":{"1":"611/2562","9":"611/2562","13":"6110/34587","20":"90/427","22":"670/4941"},"++++--++---+-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"++++--++---+-+++--++-++++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+-+++--++-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+-+++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+-+++--++-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"++++--++---+-+++--++-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"++++--++---+-+++--++--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+-+++--++--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+-+++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+-+++--++--+-":{"1":"47/134","5":"47/134","13":"10/67","18":"200/3149","23":"270/3149"},"++++--++---+-+++--++---":{"1":"27/77","5":"27/77","18":"10/67","22":"10/67"},"++++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/47","19":"27/188"},"++++--++---+-+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"++++--++---+-+++---+-++++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+-+++---+-+++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+-+++---+-+++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+-+++---+-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"++++--++---+-+++---+-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"++++--++---+-+++---+--+++":{"0":"7/80","13":"1/2","17":"7/34","24":"7/34"},"++++--++---+-+++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++---+-+++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"++++--++---+-+++---+--+-":{"1":"27/94","5":"27/94","13":"10/47","22":"200/2209","23":"270/2209"},"++++--++---+-+++---+---":{"5":"1/2","11":"27/94","22":"10/47"},"++++--++---+-+++----":{"11":"1/2","19":"1/2"},"++++--++---+-++-":{"11":"1/2","15":"1/2"},"++++--++---+-+-":{"6":"1/2","14":"1/2"},"++++--++---+--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"++++--++---+--++-+":{"13":"1/2","17":"1/2"},"++++--++---+--++--+++++++":{"13":"2/3","24":"1/3"},"++++--++---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++--++---+--++--++++++---":{"9":"490/7057","10":"71/471","13":"2147/6470","25":"1663/7144","26":"2101/9763"},"++++--++---+--++--+++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"++++--++---+--++--++++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"++++--++---+--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++--++---+--++--++-++++":{"13":"2/3","24":"1/3"},"++++--++---+--++--++-+++-+":{"0":"33370/383579","13":"9400/54797","18":"99570/383579","20":"212839/767158","25":"156839/767158"},"++++--++---+--++--++-+++---":{"13":"191/800","20":"329/800","26":"7/20"},"++++--++---+--++--++-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"++++--++---+--++--++-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"++++--++---+--++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"++++--++---+--++--+-":{"12":"7/40","14":"7/27","18":"13/54","19":"13/40"},"++++--++---+--++---++++++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+++++-+-":{"25":"1/2","26":"1/2"},"++++--++---+--++---+++++---":{"9":"4220/12717","13":"883/12717","18":"71/471","25":"131600/852039","26":"250099/852039"},"++++--++---+--++---++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"++++--++---+--++---+++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"++++--++---+--++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++--++---+--++---+-++++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++--++---+--++---+-+++---":{"13":"191/800","20":"329/800","26":"7/20"},"++++--++---+--++---+-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"++++--++---+--++---+-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"++++--++---+--++---+--+++":{"13":"2/3","24":"1/3"},"++++--++---+--++---+--++-+":{"6":"10/67","19":"10/67","20":"10/67","21":"27/134","25":"47/134"},"++++--++---+--++---+--++---":{"13":"191/800","20":"329/800","26":"7/20"},"++++--++---+--++---+--+-":{"1":"15463/77906","5":"34263/77906","11":"5400/38953","14":"3290/38953","23":"5400/38953"},"++++--++---+--++---+---":{"5":"1/2","11":"27/94","22":"10/47"},"++++--++---+--++----":{"11":"1/2","19":"1/2"},"++++--++---+--+-":{"11":"1/2","15":"1/2"},"++++--++---+---":{"6":"1/2","14":"1/2"},"++++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++----++++--+":{"0":"47/134","10":"10/67","11":"27/134","18":"20/67"},"++++--++----++++---++":{"1":"329/918","11":"7/34","12":"70/459","20":"130/459"},"++++--++----++++---+-+":{"1":"329/989","11":"189/989","12":"351/1978","16":"71/1978","21":"260/989"},"++++--++----++++---+--+++":{"0":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++--++----++++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++----++++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++----++++---+--+-":{"1":"47/134","5":"47/134","12":"10/67","22":"200/3149","23":"270/3149"},"++++--++----++++---+---++":{"0":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++--++----++++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++----++++---+----":{"19":"1/2","23":"1/2"},"++++--++----++++----+":{"0":"7/34","11":"7/34","12":"140/799","20":"330/799"},"++++--++----++++-----+":{"0":"7/34","11":"7/34","12":"140/799","21":"330/799"},"++++--++----++++------+":{"12":"47/134","18":"10/67","19":"27/134","22":"20/67"},"++++--++----++++-------++":{"0":"70/1269","13":"290/423","19":"7/54","24":"7/54"},"++++--++----++++-------+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++----++++--------+":{"23":"7/34","24":"27/34"},"++++--++----++++---------+":{"1":"609/3949","12":"940/3949","20":"800/3949","25":"1600/3949"},"++++--++----++++-----------":{"22":"13/33","26":"20/33"},"++++--++----+++-":{"1":"47/68","12":"7/68","15":"7/34"},"++++--++----++-":{"1":"611/1762","5":"611/1762","12":"200/881","14":"70/881"},"++++--++----+-":{"12":"1/2","13":"1/2"},"++++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++-----+++--+":{"0":"47/134","10":"10/67","11":"27/134","18":"20/67"},"++++--++-----+++---++":{"1":"329/918","11":"7/34","13":"3290/12393","20":"2110/12393"},"++++--++-----+++---+-+":{"0":"883/13600","1":"3337/13600","11":"7/34","13":"189/680","21":"7/34"},"++++--++-----+++---+--+++":{"0":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++--++-----+++---+--++-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++-----+++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++-----+++---+--+-":{"1":"27/94","5":"27/94","13":"10/47","22":"200/2209","23":"270/2209"},"++++--++-----+++---+---++":{"0":"17/92","11":"7/54","13":"5/9","24":"7/54"},"++++--++-----+++---+---+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++-----+++---+----":{"19":"1/2","23":"1/2"},"++++--++-----+++----+":{"0":"422/1435","11":"422/1435","13":"7/205","14":"331/1435","20":"211/1435"},"++++--++-----+++-----+":{"0":"211/893","11":"211/893","13":"189/893","14":"71/893","21":"211/893"},"++++--++-----+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"++++--++-----+++-------++":{"0":"70/1269","13":"290/423","19":"7/54","24":"7/54"},"++++--++-----+++-------+-+":{"0":"7/47","13":"1/2","25":"7/20"},"++++--++-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++-----+++--------+":{"23":"7/34","24":"27/34"},"++++--++-----+++---------+":{"6":"940/2609","20":"540/2609","23":"49/5218","25":"2209/5218"},"++++--++-----+++-----------":{"22":"13/33","26":"20/33"},"++++--++-----++-":{"1":"10/17","13":"7/34","15":"7/34"},"++++--++-----+-":{"1":"211/962","5":"211/962","13":"200/481","14":"70/481"},"++++--++------+++":{"6":"1/3","11":"1/3","16":"1/3"},"++++--++------++-+":{"6":"1/3","11":"1/3","17":"1/3"},"++++--++------++--+":{"0":"47/134","10":"10/67","11":"27/134","18":"20/67"},"++++--++------++---++":{"1":"47/175","6":"27/175","11":"54/175","14":"4/35","20":"27/175"},"++++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++---+--+++":{"13":"2/3","24":"1/3"},"++++--++------++---+--++-+":{"6":"10/67","19":"10/67","20":"10/67","21":"27/134","25":"47/134"},"++++--++------++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++------++---+--+-":{"1":"329/1198","5":"329/1198","14":"70/599","22":"4000/28153","23":"5400/28153"},"++++--++------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"++++--++------++----+":{"0":"47/175","6":"1/25","11":"54/175","14":"8/35","20":"27/175"},"++++--++------++-----+":{"6":"1/3","11":"1/3","21":"1/3"},"++++--++------++------+++":{"13":"2/3","24":"1/3"},"++++--++------++------++-+":{"6":"20/57","20":"10/57","21":"7/114","25":"47/114"},"++++--++------++------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++------++------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"++++--++------++-------++":{"13":"2/3","24":"1/3"},"++++--++------++-------+-+":{"6":"12717/36331","13":"13697/36331","22":"4220/36331","25":"5697/36331"},"++++--++------++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++--++------++--------+":{"6":"7/34","24":"27/34"},"++++--++------++---------+":{"6":"940/2609","20":"540/2609","23":"49/5218","25":"2209/5218"},"++++--++------++-----------":{"22":"13/33","26":"20/33"},"++++--++------+-":{"1":"1/2","6":"10/47","15":"27/94"},"++++--++-------":{"6":"1/2","14":"1/2"},"++++--+-":{"6":"27/47","7":"20/47"},"++++---++":{"4":"1/2","8":"1/2"},"++++---+-+":{"6":"7/27","9":"20/27"},"++++---+--+":{"6":"1/2","10":"1/2"},"++++---+---++":{"0":"329/1600","6":"7/27","10":"331/2160","11":"331/1600","12":"7/40"},"++++---+---+-+":{"0":"189/800","6":"13/40","11":"71/800","13":"7/20"},"++++---+---+--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"++++---+---+--++-+":{"13":"1/2","17":"1/2"},"++++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"++++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+--++--++++++---":{"6":"71/471","9":"883/12717","13":"4220/12717","25":"250099/852039","26":"131600/852039"},"++++---+---+--++--+++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"++++---+---+--++--++++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"++++---+---+--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++---+---+--++--++-":{"0":"47/161","6":"47/161","18":"40/161","20":"27/161"},"++++---+---+--++--+-":{"12":"7/40","14":"7/27","18":"13/54","19":"13/40"},"++++---+---+--++---++++++":{"13":"2/3","24":"1/3"},"++++---+---+--++---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+--++---+++++---":{"6":"71/471","9":"883/12717","13":"4220/12717","25":"250099/852039","26":"131600/852039"},"++++---+---+--++---++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"++++---+---+--++---+++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"++++---+---+--++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++---+---+--++---+-++++":{"13":"2/3","24":"1/3"},"++++---+---+--++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++---+---+--++---+-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"++++---+---+--++---+-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"++++---+---+--++---+-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"++++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"++++---+---+--++----":{"11":"1/2","19":"1/2"},"++++---+---+--+-":{"11":"1/2","15":"1/2"},"++++---+---+---++":{"1":"611/1762","5":"611/1762","14":"70/881","16":"200/881"},"++++---+---+---+-+":{"12":"211/962","14":"70/481","17":"47/74"},"++++---+---+---+--+":{"14":"1/2","18":"1/2"},"++++---+---+---+---++++++":{"13":"2/3","24":"1/3"},"++++---+---+---+---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+---+---+---+++++--":{"6":"8440/47611","13":"49/1013","14":"7117/47611","20":"211/1013","25":"422/1013"},"++++---+---+---+---++++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"++++---+---+---+---+++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"++++---+---+---+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++---+---+---+---+-++++":{"13":"2/3","24":"1/3"},"++++---+---+---+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++---+---+---+---+-+++---":{"14":"191/1931","20":"940/1931","26":"800/1931"},"++++---+---+---+---+-++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"++++---+---+---+---+-+-":{"1":"9917/74814","9":"9917/74814","15":"2110/37407","21":"16690/37407","22":"8690/37407"},"++++---+---+---+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+---+---+----":{"11":"1/2","19":"1/2"},"++++---+---+----":{"11":"1/2","15":"1/2"},"++++---+----+":{"1":"9917/21254","5":"3337/21254","6":"1890/10627","12":"2110/10627"},"++++---+-----+":{"0":"70/341","6":"70/341","12":"71/682","13":"331/682"},"++++---+------+++":{"0":"7/34","11":"7/34","16":"10/17"},"++++---+------++-+":{"0":"7/34","11":"7/34","17":"10/17"},"++++---+------++--+":{"0":"47/134","10":"10/67","11":"27/134","18":"20/67"},"++++---+------++---++++++":{"13":"2/3","24":"1/3"},"++++---+------++---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+------++---+++++--":{"0":"3337/48188","11":"9957/48188","13":"235/1721","20":"12757/48188","25":"15557/48188"},"++++---+------++---++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"++++---+------++---+++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"++++---+------++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++---+------++---+-++++":{"13":"2/3","24":"1/3"},"++++---+------++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++---+------++---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+------++---+-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"++++---+------++---+-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"++++---+------++---+--+++":{"13":"2/3","24":"1/3"},"++++---+------++---+--++-+":{"0":"470/4219","19":"870/4219","20":"200/4219","21":"3149/8438","25":"2209/8438"},"++++---+------++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+------++---+--+-":{"1":"329/1198","5":"329/1198","14":"70/599","22":"4000/28153","23":"5400/28153"},"++++---+------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"++++---+------++----+":{"0":"47/175","11":"47/175","14":"47/175","19":"1/25","20":"27/175"},"++++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+------++------+++":{"13":"2/3","24":"1/3"},"++++---+------++------++-+":{"0":"470/3349","14":"870/3349","20":"200/3349","21":"1409/6698","25":"2209/6698"},"++++---+------++------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+------++------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"++++---+------++-------++":{"13":"2/3","24":"1/3"},"++++---+------++-------+-+":{"0":"113940/1643837","13":"541699/1643837","14":"522099/1643837","22":"198340/1643837","25":"267759/1643837"},"++++---+------++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+------++--------+":{"23":"7/34","24":"27/34"},"++++---+------++---------+":{"1":"883/32843","14":"6580/32843","22":"10800/32843","25":"14580/32843"},"++++---+------++-----------":{"22":"13/33","26":"20/33"},"++++---+------+-":{"1":"1/2","14":"10/47","15":"27/94"},"++++---+-------++":{"0":"7/34","11":"7/34","16":"10/17"},"++++---+-------+-+":{"0":"7/34","11":"7/34","17":"10/17"},"++++---+-------+--+":{"0":"47/134","6":"10/67","11":"27/134","18":"20/67"},"++++---+-------+---++++++":{"13":"2/3","24":"1/3"},"++++---+-------+---+++++-+-":{"25":"1/2","26":"1/2"},"++++---+-------+---+++++--":{"11":"8440/54631","13":"8883/54631","14":"3337/54631","20":"14137/54631","25":"19834/54631"},"++++---+-------+---++++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"++++---+-------+---+++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"++++---+-------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++---+-------+---+-++++":{"13":"2/3","24":"1/3"},"++++---+-------+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++---+-------+---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+-------+---+-++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"++++---+-------+---+-+-":{"1":"9917/74814","9":"9917/74814","15":"2110/37407","21":"16690/37407","22":"8690/37407"},"++++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"++++---+-------+----+++++":{"13":"2/3","24":"1/3"},"++++---+-------+----++++-+-":{"25":"1/2","26":"1/2"},"++++---+-------+----++++--":{"13":"329/1742","19":"331/1742","20":"471/1742","25":"47/134"},"++++---+-------+----+++-":{"1":"2209/6978","5":"2209/6978","15":"470/3489","20":"90/1163","23":"180/1163"},"++++---+-------+----++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"++++---+-------+----+-":{"20":"1/2","21":"1/2"},"++++---+-------+-----++++":{"13":"2/3","24":"1/3"},"++++---+-------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++---+-------+-----+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+-------+-----++-":{"1":"26/93","5":"26/93","15":"5/42","21":"9/56","23":"9/56"},"++++---+-------+-----+-":{"20":"211/962","21":"47/74","22":"70/481"},"++++---+-------+------+++":{"13":"2/3","24":"1/3"},"++++---+-------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++---+-------+------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+-------+------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"++++---+-------+-------++":{"13":"2/3","24":"1/3"},"++++---+-------+-------+-+":{"0":"108000/917269","13":"78391/675681","15":"227563/799605","22":"188000/917269","25":"253800/917269"},"++++---+-------+-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"++++---+-------+--------+":{"23":"7/34","24":"27/34"},"++++---+-------+---------+":{"7":"7/27","22":"400/1269","25":"20/47"},"++++---+-------+-----------":{"22":"13/33","26":"20/33"},"++++---+--------":{"7":"1/2","15":"1/2"},"++++----+":{"7":"7/34","8":"27/34"},"++++-----+":{"7":"7/34","9":"27/34"},"++++------+":{"7":"20/47","10":"27/47"},"++++-------+":{"7":"1/2","11":"1/2"},"++++--------+":{"0":"7/34","7":"7/34","12":"10/17"},"++++---------+":{"0":"7/34","7":"7/34","13":"10/17"},"++++----------+":{"0":"47/134","6":"10/67","7":"27/134","14":"20/67"},"++++-----------++":{"0":"7/34","7":"7/34","16":"10/17"},"++++-----------+-+":{"0":"7/34","11":"7/34","17":"10/17"},"++++-----------+--+":{"0":"47/134","6":"10/67","11":"27/134","18":"20/67"},"++++-----------+---++++++":{"13":"2/3","24":"1/3"},"++++-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"++++-----------+---+++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"++++-----------+---++++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"++++-----------+---+++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"++++-----------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"++++-----------+---+-":{"0":"47/154","7":"47/154","19":"20/77","20":"10/77"},"++++-----------+----+++++":{"13":"2/3","24":"1/3"},"++++-----------+----++++-+-":{"25":"1/2","26":"1/2"},"++++-----------+----++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"++++-----------+----+++-":{"1":"2209/6978","5":"2209/6978","15":"470/3489","20":"90/1163","23":"180/1163"},"++++-----------+----++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"++++-----------+----+-":{"20":"1/2","21":"1/2"},"++++-----------+-----++++":{"13":"2/3","24":"1/3"},"++++-----------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++-----------+-----+++--":{"0":"211/2044","7":"471/2044","13":"5/73","21":"611/2044","25":"611/2044"},"++++-----------+-----++-":{"1":"26/93","5":"26/93","15":"5/42","21":"9/56","23":"9/56"},"++++-----------+-----+-":{"20":"211/962","21":"47/74","22":"70/481"},"++++-----------+------+++":{"13":"2/3","24":"1/3"},"++++-----------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++-----------+------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"++++-----------+------+-":{"15":"7/48","18":"7/48","22":"869/2256","23":"243/752"},"++++-----------+-------++":{"13":"2/3","24":"1/3"},"++++-----------+-------+-+":{"0":"108000/917269","13":"78391/675681","15":"227563/799605","22":"188000/917269","25":"253800/917269"},"++++-----------+-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"++++-----------+--------+":{"23":"7/34","24":"27/34"},"++++-----------+---------+":{"0":"4663/55423","15":"13160/55423","22":"16000/55423","25":"21600/55423"},"++++-----------+-----------":{"22":"13/33","26":"20/33"},"++++------------+":{"15":"7/34","16":"27/34"},"++++-------------+":{"0":"7/34","11":"7/34","17":"10/17"},"++++--------------+":{"3":"7/48","10":"7/48","15":"243/752","18":"869/2256"},"++++---------------+":{"15":"1/2","19":"1/2"},"++++----------------+++++":{"14":"7/27","24":"20/27"},"++++----------------++++-+-":{"19":"13/40","26":"27/40"},"++++----------------++++--":{"7":"470/4289","10":"200/4289","18":"670/4289","20":"2749/8578","25":"3149/8578"},"++++----------------+++-":{"20":"1/3","23":"2/3"},"++++----------------++-":{"20":"27/67","22":"40/67"},"++++----------------+-":{"20":"1/2","21":"1/2"},"++++-----------------++++":{"13":"2/3","24":"1/3"},"++++-----------------+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++-----------------+++--":{"13":"7/60","15":"13/60","21":"1/3","25":"1/3"},"++++-----------------++-":{"20":"10/37","21":"47/74","23":"7/74"},"++++-----------------+-":{"20":"211/962","21":"47/74","22":"70/481"},"++++------------------+++":{"13":"2/3","24":"1/3"},"++++------------------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++------------------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"++++------------------+-":{"3":"329/1976","10":"189/1976","22":"729/1976","23":"729/1976"},"++++-------------------++":{"13":"2/3","24":"1/3"},"++++-------------------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"++++-------------------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"++++--------------------+":{"23":"7/34","24":"27/34"},"++++---------------------+":{"1":"20/27","23":"7/54","25":"7/54"},"++++-----------------------":{"22":"13/33","26":"20/33"},"+++-":{"0":"1/3","3":"2/3"},"++-":{"0":"27/67","2":"40/67"},"+-":{"0":"1/2","1":"1/2"},"-++++":{"0":"1/2","4":"1/2"},"-+++-++++":{"4":"1/2","8":"1/2"},"-+++-+++-++++++++++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"-+++-+++-+++++++++++++++-+":{"10":"7/34","13":"3337/13600","16":"883/13600","25":"329/680"},"-+++-+++-+++++++++++++++--+":{"0":"1081/13762","9":"132007/371574","13":"18980/185787","20":"31400/185787","26":"290/983"},"-+++-+++-++++++++++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"-+++-+++-+++++++++++++-":{"9":"20/27","22":"7/27"},"-+++-+++-++++++++++++-":{"16":"1/2","21":"1/2"},"-+++-+++-+++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++-++++++++++-":{"17":"27/34","19":"7/34"},"-+++-+++-+++++++++-":{"16":"20/27","18":"7/27"},"-+++-+++-++++++++-":{"5":"1/4","16":"1/4","17":"1/2"},"-+++-+++-+++++++-":{"0":"27/94","5":"7/94","9":"20/47","16":"10/47"},"-+++-+++-++++++-":{"12":"27/34","15":"7/34"},"-+++-+++-+++++-":{"13":"20/27","14":"7/27"},"-+++-+++-++++-":{"5":"1/2","13":"1/2"},"-+++-+++-+++-":{"0":"1/4","9":"1/2","12":"1/4"},"-+++-+++-++-":{"0":"10/37","1":"20/37","9":"7/74","11":"7/74"},"-+++-+++-+-":{"9":"20/27","10":"7/27"},"-+++-+++--+++++++++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"-+++-+++--++++++++++++++-+":{"10":"7/34","13":"3337/13600","16":"883/13600","25":"329/680"},"-+++-+++--+++++++++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"-+++-+++--++++++++++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"-+++-+++--+++++++++++-":{"5":"1/4","9":"1/4","16":"1/4","21":"1/4"},"-+++-+++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++-+++--+++++++++-":{"17":"27/34","19":"7/34"},"-+++-+++--++++++++-":{"5":"611/1762","9":"611/1762","16":"200/881","18":"70/881"},"-+++-+++--+++++++-":{"5":"1/4","9":"1/4","16":"1/4","17":"1/4"},"-+++-+++--++++++-++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"-+++-+++--++++++-+++++++-+":{"10":"7/34","12":"883/13600","13":"3337/13600","25":"329/680"},"-+++-+++--++++++-++++++-":{"5":"47/68","20":"7/68","23":"7/34"},"-+++-+++--++++++-+++++-":{"5":"611/1762","9":"611/1762","20":"200/881","22":"70/881"},"-+++-+++--++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"-+++-+++--++++++-+++-++++":{"10":"70/599","13":"235/599","20":"259/1198","24":"329/1198"},"-+++-+++--++++++-+++-+++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"-+++-+++--++++++-+++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"-+++-+++--++++++-+++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"-+++-+++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++--++++++-++-":{"17":"27/34","19":"7/34"},"-+++-+++--++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++-+++--++++++--+++":{"0":"27/134","5":"47/134","17":"20/67","20":"10/67"},"-+++-+++--++++++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"-+++-+++--++++++--++-+++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"-+++-+++--++++++--++-+++---":{"9":"7/27","17":"2357/10800","20":"69/400","26":"7/20"},"-+++-+++--++++++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"-+++-+++--++++++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"-+++-+++--++++++--++--+++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"-+++-+++--++++++--++--++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"-+++-+++--++++++--++--++---":{"20":"5/29","21":"32/67","26":"7/20"},"-+++-+++--++++++--++--+-":{"5":"1/2","10":"10/47","23":"27/94"},"-+++-+++--++++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++--++++++--+-":{"10":"20/47","17":"7/20","19":"211/940"},"-+++-+++--++++++---":{"4":"1/4","10":"1/4","12":"1/4","18":"1/4"},"-+++-+++--+++++-":{"12":"27/34","15":"7/34"},"-+++-+++--++++-":{"13":"20/27","14":"7/27"},"-+++-+++--+++-":{"5":"1/2","13":"1/2"},"-+++-+++--++-":{"0":"27/94","5":"1/2","12":"10/47"},"-+++-+++--+-":{"4":"1/4","5":"1/2","10":"5/47","11":"27/188"},"-+++-+++---++++++":{"5":"9917/21254","9":"3337/21254","10":"1890/10627","16":"2110/10627"},"-+++-+++---+++++-++++":{"5":"6580/17917","10":"3780/17917","12":"3337/35834","16":"3337/35834","20":"4220/17917"},"-+++-+++---+++++-+++-++++":{"2":"140/1009","13":"751/2018","20":"329/2018","24":"329/1009"},"-+++-+++---+++++-+++-+++-+":{"2":"331/2471","5":"443/66717","13":"24937/66717","20":"400/2471","25":"800/2471"},"-+++-+++---+++++-+++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++-+++---+++++-+++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"-+++-+++---+++++-+++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"-+++-+++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++-+++---+++++-++-":{"17":"27/34","19":"7/34"},"-+++-+++---+++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++-+++---+++++--+++":{"5":"6580/17917","10":"3780/17917","12":"3337/35834","16":"3337/35834","20":"4220/17917"},"-+++-+++---+++++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++-+++---+++++--++-+++-+":{"2":"331/2471","5":"443/66717","13":"24937/66717","20":"400/2471","25":"800/2471"},"-+++-+++---+++++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++-+++---+++++--++-++-":{"5":"10/17","21":"7/34","23":"7/34"},"-+++-+++---+++++--++-+-":{"5":"211/962","9":"211/962","21":"200/481","22":"70/481"},"-+++-+++---+++++--++--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++-+++---+++++--++--++-+":{"2":"331/2471","5":"443/66717","13":"24937/66717","20":"400/2471","25":"800/2471"},"-+++-+++---+++++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++-+++---+++++--++--+-":{"5":"1/2","18":"10/47","23":"27/94"},"-+++-+++---+++++--++---":{"18":"1/2","22":"1/2"},"-+++-+++---+++++--+-":{"17":"7/20","18":"20/47","19":"211/940"},"-+++-+++---+++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"-+++-+++---+++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"-+++-+++---+++++---+--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++-+++---+++++---+--++-+":{"2":"331/2471","5":"443/66717","13":"24937/66717","20":"400/2471","25":"800/2471"},"-+++-+++---+++++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"-+++-+++---+++++---+--+-":{"5":"1/2","22":"10/47","23":"27/94"},"-+++-+++---+++++---+---++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++-+++---+++++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"-+++-+++---+++++---+---+---":{"20":"589/1391","22":"191/1391","26":"47/107"},"-+++-+++---+++++---+----":{"0":"27/77","5":"27/77","11":"10/67","23":"10/67"},"-+++-+++---+++++----":{"11":"1/2","19":"1/2"},"-+++-+++---++++-":{"11":"1/2","15":"1/2"},"-+++-+++---+++-":{"5":"7/20","11":"211/940","14":"20/47"},"-+++-+++---++-":{"0":"27/94","1":"27/94","5":"10/47","13":"10/47"},"-+++-+++---+-":{"0":"1/4","5":"1/2","12":"1/4"},"-+++-+++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++-+++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++-+++----++++--+":{"5":"1/2","11":"27/94","18":"10/47"},"-+++-+++----++++---++":{"1":"329/918","11":"7/34","12":"70/459","20":"130/459"},"-+++-+++----++++---+-+":{"5":"329/1129","11":"189/1129","12":"211/2258","16":"211/2258","21":"400/1129"},"-+++-+++----++++---+--+":{"5":"1/2","11":"27/94","22":"10/47"},"-+++-+++----++++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++-+++----++++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"-+++-+++----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++-+++----++++---+----":{"19":"1/2","23":"1/2"},"-+++-+++----++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"-+++-+++----++++-----+":{"2":"611/2751","11":"611/2751","12":"180/917","19":"9/131","21":"800/2751"},"-+++-+++----++++------+":{"0":"1269/5498","5":"2209/5498","18":"270/2749","19":"270/2749","22":"470/2749"},"-+++-+++----++++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"-+++-+++----++++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"-+++-+++----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++-+++----++++--------+":{"23":"7/34","24":"27/34"},"-+++-+++----++++---------+":{"1":"609/3949","12":"940/3949","20":"800/3949","25":"1600/3949"},"-+++-+++----++++-----------":{"22":"13/33","26":"20/33"},"-+++-+++----+++-":{"1":"47/68","12":"7/68","15":"7/34"},"-+++-+++----++-":{"1":"611/1080","12":"7/40","14":"7/27"},"-+++-+++----+-":{"12":"1/2","13":"1/2"},"-+++-+++-----":{"0":"1/4","5":"1/2","12":"1/4"},"-+++-++-":{"1":"10/17","5":"7/34","7":"7/34"},"-+++-+-":{"5":"20/27","6":"7/27"},"-+++--+++":{"4":"1/2","8":"1/2"},"-+++--++-+":{"5":"1/2","9":"1/2"},"-+++--++--+++++++++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"-+++--++--++++++++++++++-+":{"10":"7/34","13":"3337/13600","16":"883/13600","25":"329/680"},"-+++--++--+++++++++++++-":{"1":"1269/3218","5":"1269/3218","12":"235/1609","16":"35/1609","23":"70/1609"},"-+++--++--++++++++++++-":{"1":"611/1762","9":"611/1762","16":"130/881","20":"70/881","22":"70/881"},"-+++--++--+++++++++++-":{"1":"1/4","9":"1/4","16":"1/4","21":"1/4"},"-+++--++--++++++++++-":{"16":"1/2","20":"1/2"},"-+++--++--+++++++++-":{"17":"27/34","19":"7/34"},"-+++--++--++++++++-":{"1":"611/1762","5":"611/1762","16":"200/881","18":"70/881"},"-+++--++--+++++++-":{"1":"1/4","5":"1/4","12":"1/8","16":"1/8","17":"1/4"},"-+++--++--++++++-++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"-+++--++--++++++-+++++++-+":{"10":"7/34","12":"883/13600","13":"3337/13600","25":"329/680"},"-+++--++--++++++-++++++-":{"1":"2209/5778","5":"2209/5778","12":"470/2889","20":"70/2889","23":"140/2889"},"-+++--++--++++++-+++++-":{"1":"28717/104414","9":"28717/104414","12":"6110/52207","20":"11290/52207","22":"6090/52207"},"-+++--++--++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"-+++--++--++++++-+++-++++":{"10":"70/599","13":"235/599","20":"259/1198","24":"329/1198"},"-+++--++--++++++-+++-+++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"-+++--++--++++++-+++-+++---":{"5":"191/800","20":"329/800","26":"7/20"},"-+++--++--++++++-+++-++-":{"1":"1129/2938","5":"1129/2938","12":"200/1469","17":"70/1469","23":"70/1469"},"-+++--++--++++++-+++-+-":{"1":"9917/56014","9":"9917/56014","12":"2110/28007","21":"11290/28007","22":"670/4001"},"-+++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++--++++++-++-":{"17":"27/34","19":"7/34"},"-+++--++--++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++--++--++++++--+++++++":{"10":"945/32743","13":"40843/130972","17":"28153/65486","20":"5290/32743","24":"8883/130972"},"-+++--++--++++++--++++++-+":{"10":"7/34","12":"883/13600","13":"3337/13600","25":"329/680"},"-+++--++--++++++--++++++---":{"0":"1/540","9":"2753/14580","12":"7/54","17":"613/1458","26":"7/27"},"-+++--++--++++++--+++++-":{"1":"2209/5778","5":"2209/5778","12":"470/2889","20":"70/2889","23":"140/2889"},"-+++--++--++++++--++++-":{"1":"28717/104414","9":"28717/104414","12":"6110/52207","20":"11290/52207","22":"6090/52207"},"-+++--++--++++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"-+++--++--++++++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"-+++--++--++++++--++-+++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"-+++--++--++++++--++-+++---":{"5":"191/800","20":"329/800","26":"7/20"},"-+++--++--++++++--++-++-":{"1":"29/79","5":"29/79","12":"5/32","21":"4/73","23":"4/73"},"-+++--++--++++++--++-+-":{"1":"9917/56014","9":"9917/56014","12":"2110/28007","21":"11290/28007","22":"670/4001"},"-+++--++--++++++--++--":{"1":"41501/409922","5":"173101/409922","10":"37800/204961","12":"8830/204961","21":"51030/204961"},"-+++--++--++++++--+-":{"5":"20/57","10":"180/893","12":"10/57","17":"259/1140","19":"2407/53580"},"-+++--++--++++++---":{"1":"47/242","5":"47/121","10":"27/242","12":"47/242","18":"27/242"},"-+++--++--+++++-":{"12":"27/34","15":"7/34"},"-+++--++--++++-":{"1":"211/962","5":"211/962","13":"200/481","14":"70/481"},"-+++--++--+++-":{"1":"1/4","5":"1/4","12":"1/4","13":"1/4"},"-+++--++--++-++++":{"12":"1/2","16":"1/2"},"-+++--++--++-+++-++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"-+++--++--++-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++-+++-++++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"-+++--++--++-+++-+++++-":{"1":"751/3240","9":"751/3240","12":"329/3240","17":"1129/3240","22":"7/81"},"-+++--++--++-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-+++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++--++-+++-++-":{"17":"27/34","19":"7/34"},"-+++--++--++-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++--++--++-+++--+++++++":{"10":"945/32743","13":"40843/130972","17":"28153/65486","20":"5290/32743","24":"8883/130972"},"-+++--++--++-+++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++-+++--+++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"-+++--++--++-+++--++++-":{"1":"611/2562","9":"611/2562","13":"6110/34587","20":"90/427","22":"670/4941"},"-+++--++--++-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-+++--++--++-+++--++-++++":{"10":"4/49","13":"31/73","17":"16/53","24":"14/73"},"-+++--++--++-+++--++-+++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"-+++--++--++-+++--++-+++---":{"5":"191/800","20":"329/800","26":"7/20"},"-+++--++--++-+++--++-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"-+++--++--++-+++--++-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"-+++--++--++-+++--++--":{"5":"65800/187301","10":"37800/187301","12":"23841/374602","13":"41501/374602","21":"51030/187301"},"-+++--++--++-+++--+-":{"10":"5/47","12":"1/4","13":"1/2","19":"27/188"},"-+++--++--++-+++---":{"0":"1/6","10":"1/6","12":"1/6","13":"1/3","18":"1/6"},"-+++--++--++-++-":{"12":"10/37","13":"47/74","15":"7/74"},"-+++--++--++-+-":{"12":"211/962","13":"47/74","14":"70/481"},"-+++--++--++--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"-+++--++--++--++-+":{"13":"1/2","17":"1/2"},"-+++--++--++--++--+++++++":{"13":"2/3","24":"1/3"},"-+++--++--++--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++--++--++--+++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"-+++--++--++--++--++++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"-+++--++--++--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++--++--++--++--++-":{"0":"15/97","10":"7/27","13":"37/90","20":"7/40"},"-+++--++--++--++--+-":{"10":"13/54","12":"7/40","14":"7/27","19":"13/40"},"-+++--++--++--++---":{"0":"27/77","1":"27/77","10":"10/67","18":"10/67"},"-+++--++--++--+-":{"1":"1/2","14":"10/47","15":"27/94"},"-+++--++--++---":{"0":"211/682","6":"211/682","13":"189/682","14":"71/682"},"-+++--++--+-":{"0":"1/4","1":"1/2","10":"5/47","11":"27/188"},"-+++--++---++++++":{"1":"9917/21254","5":"3337/21254","10":"1890/10627","16":"2110/10627"},"-+++--++---+++++-++++++++":{"1":"28153/67643","10":"28663/135286","13":"532839/2705720","20":"7510/67643","24":"173101/2705720"},"-+++--++---+++++-+++++++-+":{"6":"7/34","12":"883/13600","13":"3337/13600","25":"329/680"},"-+++--++---+++++-+++++++---":{"1":"1/3","10":"1/3","25":"20/201","26":"47/201"},"-+++--++---+++++-++++++-":{"1":"2209/5778","5":"2209/5778","12":"470/2889","20":"70/2889","23":"140/2889"},"-+++--++---+++++-+++++-":{"1":"28717/104414","9":"28717/104414","12":"6110/52207","20":"11290/52207","22":"6090/52207"},"-+++--++---+++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"-+++--++---+++++-+++-++++":{"2":"140/1009","13":"751/2018","20":"329/2018","24":"329/1009"},"-+++--++---+++++-+++-+++-+":{"2":"1890/13843","13":"9917/27686","17":"443/27686","20":"4663/27686","25":"8883/27686"},"-+++--++---+++++-+++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+++++-+++-++-":{"1":"1129/2938","5":"1129/2938","12":"200/1469","17":"70/1469","23":"70/1469"},"-+++--++---+++++-+++-+-":{"1":"9917/56014","9":"9917/56014","12":"2110/28007","21":"11290/28007","22":"670/4001"},"-+++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"-+++--++---+++++-++-":{"17":"27/34","19":"7/34"},"-+++--++---+++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++--++---+++++--+++++++":{"6":"1890/60383","13":"17870/60383","17":"51203/120766","20":"10580/60383","24":"8883/120766"},"-+++--++---+++++--++++++-+":{"6":"70/669","12":"883/26760","13":"9917/26760","17":"329/1338","25":"329/1338"},"-+++--++---+++++--++++++---":{"9":"1391/7308","10":"1/812","12":"211/1624","17":"211/504","26":"211/812"},"-+++--++---+++++--+++++-":{"1":"2209/5778","5":"2209/5778","12":"470/2889","20":"70/2889","23":"140/2889"},"-+++--++---+++++--++++-":{"1":"28717/104414","9":"28717/104414","12":"6110/52207","20":"11290/52207","22":"6090/52207"},"-+++--++---+++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"-+++--++---+++++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+++++--++-+++-+":{"2":"7117/54486","6":"443/54486","13":"751/2018","20":"329/2018","25":"329/1009"},"-+++--++---+++++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+++++--++-++-":{"1":"29/79","5":"29/79","12":"5/32","21":"4/73","23":"4/73"},"-+++--++---+++++--++-+-":{"1":"9917/56014","9":"9917/56014","12":"2110/28007","21":"11290/28007","22":"670/4001"},"-+++--++---+++++--++--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+++++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++--++---+++++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+++++--++--+-":{"1":"67/174","5":"67/174","12":"10/87","18":"200/4089","23":"90/1363"},"-+++--++---+++++--++---":{"1":"27/77","5":"27/77","18":"10/67","22":"10/67"},"-+++--++---+++++--+-":{"1":"1/3","5":"1/3","12":"1/6","18":"10/141","19":"9/94"},"-+++--++---+++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"-+++--++---+++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"-+++--++---+++++---+--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+++++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++--++---+++++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+++++---+--+-":{"1":"47/134","5":"47/134","12":"10/67","22":"200/3149","23":"270/3149"},"-+++--++---+++++---+---":{"5":"1/2","11":"27/94","22":"10/47"},"-+++--++---+++++----":{"11":"1/2","19":"1/2"},"-+++--++---++++-":{"11":"1/2","15":"1/2"},"-+++--++---+++-":{"11":"13/40","12":"7/40","14":"1/2"},"-+++--++---++-":{"1":"1/4","5":"1/4","12":"1/4","13":"1/4"},"-+++--++---+-++++":{"1":"9917/21254","5":"3337/21254","10":"1890/10627","16":"2110/10627"},"-+++--++---+-+++-++++++++":{"1":"28153/67643","10":"28663/135286","13":"532839/2705720","20":"7510/67643","24":"173101/2705720"},"-+++--++---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+-+++-+++++++---":{"1":"1/3","10":"1/3","25":"20/201","26":"47/201"},"-+++--++---+-+++-++++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"-+++--++---+-+++-+++++-":{"1":"751/3240","9":"751/3240","12":"329/3240","17":"1129/3240","22":"7/81"},"-+++--++---+-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-+++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++--++---+-+++-++-":{"17":"27/34","19":"7/34"},"-+++--++---+-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++--++---+-+++--+++++++":{"6":"1890/60383","13":"17870/60383","17":"51203/120766","20":"10580/60383","24":"8883/120766"},"-+++--++---+-+++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+-+++--++++++---":{"9":"883/12717","10":"71/471","17":"4220/12717","25":"4220/31557","26":"9917/31557"},"-+++--++---+-+++--+++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"-+++--++---+-+++--++++-":{"1":"611/2562","9":"611/2562","13":"6110/34587","20":"90/427","22":"670/4941"},"-+++--++---+-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-+++--++---+-+++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+-+++--++-+++-+":{"2":"7117/54486","6":"443/54486","13":"751/2018","20":"329/2018","25":"329/1009"},"-+++--++---+-+++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+-+++--++-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"-+++--++---+-+++--++-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"-+++--++---+-+++--++--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+-+++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++--++---+-+++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+-+++--++--+-":{"1":"47/134","5":"47/134","13":"10/67","18":"200/3149","23":"270/3149"},"-+++--++---+-+++--++---":{"1":"27/77","5":"27/77","18":"10/67","22":"10/67"},"-+++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/47","19":"27/188"},"-+++--++---+-+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"-+++--++---+-+++---+-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+-+++---+-+++-+":{"2":"7117/54486","6":"443/54486","13":"751/2018","20":"329/2018","25":"329/1009"},"-+++--++---+-+++---+-+++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+-+++---+-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"-+++--++---+-+++---+-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"-+++--++---+-+++---+--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++--++---+-+++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++--++---+-+++---+--++---":{"18":"191/1391","20":"589/1391","26":"47/107"},"-+++--++---+-+++---+--+-":{"1":"27/94","5":"27/94","13":"10/47","22":"200/2209","23":"270/2209"},"-+++--++---+-+++---+---":{"5":"1/2","11":"27/94","22":"10/47"},"-+++--++---+-+++----":{"11":"1/2","19":"1/2"},"-+++--++---+-++-":{"11":"1/2","15":"1/2"},"-+++--++---+-+-":{"6":"1/2","14":"1/2"},"-+++--++---+--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"-+++--++---+--++-+":{"13":"1/2","17":"1/2"},"-+++--++---+--++--+++++++":{"13":"2/3","24":"1/3"},"-+++--++---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++--++---+--++--++++++---":{"9":"490/7057","10":"71/471","13":"2147/6470","25":"1663/7144","26":"2101/9763"},"-+++--++---+--++--+++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"-+++--++---+--++--++++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"-+++--++---+--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++--++---+--++--++-++++":{"13":"2/3","24":"1/3"},"-+++--++---+--++--++-+++-+":{"6":"33370/336009","13":"65800/336009","18":"71170/336009","20":"5629/21678","25":"156839/672018"},"-+++--++---+--++--++-+++---":{"13":"191/800","20":"329/800","26":"7/20"},"-+++--++---+--++--++-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"-+++--++---+--++--++-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"-+++--++---+--++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"-+++--++---+--++--+-":{"12":"7/40","14":"7/27","18":"13/54","19":"13/40"},"-+++--++---+--++---++":{"0":"47/161","6":"47/161","18":"40/161","20":"27/161"},"-+++--++---+--++---+-++++":{"13":"2/3","24":"1/3"},"-+++--++---+--++---+-+++-+":{"0":"1269/12245","6":"3149/12245","19":"160/2449","20":"2609/12245","25":"4418/12245"},"-+++--++---+--++---+-+++---":{"13":"191/800","20":"329/800","26":"7/20"},"-+++--++---+--++---+-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"-+++--++---+--++---+-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"-+++--++---+--++---+--+++":{"13":"2/3","24":"1/3"},"-+++--++---+--++---+--++-+":{"6":"10/67","19":"10/67","20":"10/67","21":"27/134","25":"47/134"},"-+++--++---+--++---+--++---":{"13":"191/800","20":"329/800","26":"7/20"},"-+++--++---+--++---+--+-":{"1":"15463/77906","5":"34263/77906","11":"5400/38953","14":"3290/38953","23":"5400/38953"},"-+++--++---+--++---+---":{"5":"1/2","11":"27/94","22":"10/47"},"-+++--++---+--++----":{"11":"1/2","19":"1/2"},"-+++--++---+--+-":{"11":"1/2","15":"1/2"},"-+++--++---+---":{"6":"1/2","14":"1/2"},"-+++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++----++++--+":{"1":"1/2","11":"27/94","18":"10/47"},"-+++--++----++++---++":{"1":"329/918","11":"7/34","12":"70/459","20":"130/459"},"-+++--++----++++---+-+":{"1":"329/989","11":"189/989","12":"351/1978","16":"71/1978","21":"260/989"},"-+++--++----++++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++--++----++++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++--++----++++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++----++++---+--+-":{"1":"47/134","5":"47/134","12":"10/67","22":"200/3149","23":"270/3149"},"-+++--++----++++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++--++----++++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"-+++--++----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++----++++---+----":{"19":"1/2","23":"1/2"},"-+++--++----++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"-+++--++----++++-----+":{"2":"611/2751","11":"611/2751","12":"180/917","19":"9/131","21":"800/2751"},"-+++--++----++++------+":{"0":"7/60","7":"7/60","12":"13/60","19":"297/940","22":"11/47"},"-+++--++----++++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"-+++--++----++++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"-+++--++----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++----++++--------+":{"6":"7/34","24":"27/34"},"-+++--++----++++---------+":{"1":"609/3949","12":"940/3949","20":"800/3949","25":"1600/3949"},"-+++--++----++++-----------":{"22":"13/33","26":"20/33"},"-+++--++----+++-":{"1":"47/68","12":"7/68","15":"7/34"},"-+++--++----++-":{"1":"611/1762","5":"611/1762","12":"200/881","14":"70/881"},"-+++--++----+-":{"12":"1/2","13":"1/2"},"-+++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++-----+++--+":{"1":"1/2","11":"27/94","18":"10/47"},"-+++--++-----+++---++":{"1":"329/918","11":"7/34","13":"3290/12393","20":"2110/12393"},"-+++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++-----+++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++--++-----+++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++--++-----+++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++-----+++---+--+-":{"1":"27/94","5":"27/94","13":"10/47","22":"200/2209","23":"270/2209"},"-+++--++-----+++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++--++-----+++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"-+++--++-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++-----+++---+----":{"19":"1/2","23":"1/2"},"-+++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++-----+++-----+":{"1":"211/680","11":"5697/31960","13":"189/680","19":"883/31960","21":"7/34"},"-+++--++-----+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"-+++--++-----+++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"-+++--++-----+++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"-+++--++-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++-----+++--------+":{"23":"7/34","24":"27/34"},"-+++--++-----+++---------+":{"6":"7/34","22":"270/799","25":"729/1598"},"-+++--++-----+++-----------":{"22":"13/33","26":"20/33"},"-+++--++-----++-":{"1":"10/17","13":"7/34","15":"7/34"},"-+++--++-----+-":{"1":"211/962","5":"211/962","13":"200/481","14":"70/481"},"-+++--++------+++":{"6":"1/3","11":"1/3","16":"1/3"},"-+++--++------++-+":{"6":"1/3","11":"1/3","17":"1/3"},"-+++--++------++--+":{"6":"7/27","11":"7/27","12":"883/14580","13":"3337/14580","18":"140/729"},"-+++--++------++---++":{"1":"47/175","6":"27/175","11":"54/175","14":"4/35","20":"27/175"},"-+++--++------++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"-+++--++------++---+--+++":{"13":"2/3","24":"1/3"},"-+++--++------++---+--++-+":{"6":"10/67","19":"10/67","20":"10/67","21":"27/134","25":"47/134"},"-+++--++------++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++------++---+--+-":{"1":"329/1198","5":"329/1198","14":"70/599","22":"4000/28153","23":"5400/28153"},"-+++--++------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"-+++--++------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++--++------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++--++------++------+++":{"13":"2/3","24":"1/3"},"-+++--++------++------++-+":{"6":"20/57","20":"10/57","21":"7/114","25":"47/114"},"-+++--++------++------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++------++------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"-+++--++------++-------++":{"13":"2/3","24":"1/3"},"-+++--++------++-------+-+":{"6":"12717/36331","13":"13697/36331","22":"4220/36331","25":"5697/36331"},"-+++--++------++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++--++------++--------+":{"6":"7/34","24":"27/34"},"-+++--++------++---------+":{"6":"7/34","22":"270/799","25":"729/1598"},"-+++--++------++-----------":{"22":"13/33","26":"20/33"},"-+++--++------+-":{"1":"1/2","6":"10/47","15":"27/94"},"-+++--++-------":{"0":"27/77","1":"27/77","6":"10/67","14":"10/67"},"-+++--+-":{"0":"1/4","1":"1/2","6":"5/47","7":"27/188"},"-+++---++":{"4":"1/2","8":"1/2"},"-+++---+-+":{"6":"7/27","9":"20/27"},"-+++---+--+":{"6":"1/2","10":"1/2"},"-+++---+---++":{"1":"329/800","6":"13/40","11":"71/800","12":"7/40"},"-+++---+---+-++++":{"1":"9917/21254","5":"3337/21254","6":"1890/10627","16":"2110/10627"},"-+++---+---+-+++-++++++++":{"1":"529/1199","6":"589/2398","13":"2619/8885","24":"54/2933"},"-+++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+-+++-+++++++---":{"1":"1/3","6":"1/3","25":"47/201","26":"20/201"},"-+++---+---+-+++-++++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"-+++---+---+-+++-+++++-":{"1":"751/3240","9":"751/3240","12":"329/3240","17":"1129/3240","22":"7/81"},"-+++---+---+-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-+++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-+++---+---+-+++-++-":{"17":"27/34","19":"7/34"},"-+++---+---+-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"-+++---+---+-+++--+++++++":{"11":"1890/54713","13":"15980/54713","17":"47423/109426","20":"8690/54713","24":"8883/109426"},"-+++---+---+-+++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+-+++--++++++---":{"6":"71/471","9":"883/12717","17":"4220/12717","25":"6137/31557","26":"8000/31557"},"-+++---+---+-+++--+++++-":{"1":"1269/3898","5":"1269/3898","13":"470/1949","20":"70/1949","23":"140/1949"},"-+++---+---+-+++--++++-":{"1":"611/2562","9":"611/2562","13":"6110/34587","20":"90/427","22":"670/4941"},"-+++---+---+-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-+++---+---+-+++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++---+---+-+++--++-+++-+":{"2":"3337/27243","11":"443/27243","13":"9917/27243","20":"4663/27243","25":"329/1009"},"-+++---+---+-+++--++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"-+++---+---+-+++--++-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"-+++---+---+-+++--++-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"-+++---+---+-+++--++--":{"1":"47/121","6":"27/121","18":"20/121","21":"27/121"},"-+++---+---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/47","19":"27/188"},"-+++---+---+-+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"-+++---+---+-+++---+-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"-+++---+---+-+++---+-+++-+":{"2":"3337/27243","11":"443/27243","13":"9917/27243","20":"4663/27243","25":"329/1009"},"-+++---+---+-+++---+-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"-+++---+---+-+++---+-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"-+++---+---+-+++---+-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"-+++---+---+-+++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+-+++----":{"11":"1/2","19":"1/2"},"-+++---+---+-++-":{"11":"1/2","15":"1/2"},"-+++---+---+-+-":{"11":"211/940","13":"7/20","14":"20/47"},"-+++---+---+--+++":{"1":"1/4","5":"1/4","13":"1/4","16":"1/4"},"-+++---+---+--++-+":{"13":"1/2","17":"1/2"},"-+++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+--++--++++++---":{"6":"71/471","9":"883/12717","13":"4220/12717","25":"250099/852039","26":"131600/852039"},"-+++---+---+--++--+++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"-+++---+---+--++--++++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"-+++---+---+--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++---+---+--++--++-++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++--++-+++-+":{"11":"10/67","18":"10/67","20":"47/134","25":"47/134"},"-+++---+---+--++--++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"-+++---+---+--++--++-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"-+++---+---+--++--++-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"-+++---+---+--++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"-+++---+---+--++--+-":{"12":"7/40","14":"7/27","18":"13/54","19":"13/40"},"-+++---+---+--++---++++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+--++---+++++---":{"6":"71/471","9":"883/12717","13":"4220/12717","25":"250099/852039","26":"131600/852039"},"-+++---+---+--++---++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"-+++---+---+--++---+++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"-+++---+---+--++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++---+---+--++---+-++++":{"13":"2/3","24":"1/3"},"-+++---+---+--++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++---+---+--++---+-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"-+++---+---+--++---+-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"-+++---+---+--++---+-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"-+++---+---+--++---+--":{"6":"1/3","11":"1/3","21":"1/3"},"-+++---+---+--++----":{"11":"1/2","19":"1/2"},"-+++---+---+--+-":{"11":"1/2","15":"1/2"},"-+++---+---+---++":{"1":"611/1762","5":"611/1762","14":"70/881","16":"200/881"},"-+++---+---+---+-+":{"12":"211/962","14":"70/481","17":"47/74"},"-+++---+---+---+--+":{"14":"1/2","18":"1/2"},"-+++---+---+---+---++++++":{"13":"2/3","24":"1/3"},"-+++---+---+---+---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+---+---+---+++++--":{"0":"8440/58011","13":"9863/58011","14":"3319/19337","20":"9917/58011","25":"19834/58011"},"-+++---+---+---+---++++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"-+++---+---+---+---+++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"-+++---+---+---+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++---+---+---+---+-":{"0":"47/154","1":"47/594","11":"20/77","14":"470/2079","20":"10/77"},"-+++---+---+---+----":{"11":"1/2","19":"1/2"},"-+++---+---+----":{"11":"1/2","15":"1/2"},"-+++---+----+":{"1":"9917/21254","5":"3337/21254","6":"1890/10627","12":"2110/10627"},"-+++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+-----+++--+":{"1":"1/2","11":"27/94","18":"10/47"},"-+++---+-----+++---++":{"1":"329/918","11":"7/34","13":"3290/12393","20":"2110/12393"},"-+++---+-----+++---+-++++":{"2":"1890/35443","13":"7290/35443","17":"26263/70886","21":"8690/35443","24":"8883/70886"},"-+++---+-----+++---+-+++-+":{"1":"443/26357","2":"3337/26357","13":"9917/26357","20":"4220/26357","25":"8440/26357"},"-+++---+-----+++---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-----+++---+-++-":{"1":"27/88","5":"27/88","13":"5/22","21":"7/88","23":"7/88"},"-+++---+-----+++---+-+-":{"1":"211/1362","9":"211/1362","13":"2110/18387","21":"90/227","22":"3290/18387"},"-+++---+-----+++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++---+-----+++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"-+++---+-----+++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-----+++---+--+-":{"1":"27/94","5":"27/94","13":"10/47","22":"200/2209","23":"270/2209"},"-+++---+-----+++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"-+++---+-----+++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"-+++---+-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-----+++---+----":{"2":"329/3527","11":"329/3527","12":"940/3527","19":"1129/3527","23":"800/3527"},"-+++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+-----+++-----+":{"1":"211/680","11":"5697/31960","13":"189/680","19":"883/31960","21":"7/34"},"-+++---+-----+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"-+++---+-----+++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"-+++---+-----+++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"-+++---+-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-----+++--------+":{"23":"7/34","24":"27/34"},"-+++---+-----+++---------+":{"1":"883/32843","14":"6580/32843","22":"10800/32843","25":"14580/32843"},"-+++---+-----+++-----------":{"22":"13/33","26":"20/33"},"-+++---+-----++-":{"1":"10/17","13":"7/34","15":"7/34"},"-+++---+-----+-":{"1":"211/962","5":"211/962","13":"200/481","14":"70/481"},"-+++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"-+++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"-+++---+------++--+":{"1":"1/2","11":"27/94","18":"10/47"},"-+++---+------++---++++++":{"13":"2/3","24":"1/3"},"-+++---+------++---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+------++---+++++--":{"11":"10/67","18":"10/67","20":"47/134","25":"47/134"},"-+++---+------++---++++-":{"1":"2209/6558","5":"2209/6558","14":"470/3279","20":"200/3279","23":"400/3279"},"-+++---+------++---+++-":{"1":"28717/121834","9":"28717/121834","14":"6110/60917","20":"14800/60917","22":"11290/60917"},"-+++---+------++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++---+------++---+-++++":{"13":"2/3","24":"1/3"},"-+++---+------++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++---+------++---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+------++---+-++-":{"1":"47/154","5":"47/154","14":"10/77","21":"10/77","23":"10/77"},"-+++---+------++---+-+-":{"1":"9917/68234","9":"9917/68234","14":"2110/34117","21":"14800/34117","22":"7290/34117"},"-+++---+------++---+--+++":{"13":"2/3","24":"1/3"},"-+++---+------++---+--++-+":{"7":"10/77","19":"10/77","21":"67/154","25":"47/154"},"-+++---+------++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+------++---+--+-":{"1":"329/1198","5":"329/1198","14":"70/599","22":"4000/28153","23":"5400/28153"},"-+++---+------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"-+++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-+++---+------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+------++------+++":{"13":"2/3","24":"1/3"},"-+++---+------++------++-+":{"7":"10/67","14":"10/67","21":"47/134","25":"47/134"},"-+++---+------++------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+------++------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"-+++---+------++-------++":{"13":"2/3","24":"1/3"},"-+++---+------++-------+-+":{"7":"540/6767","13":"2209/6767","14":"27/101","22":"940/6767","25":"1269/6767"},"-+++---+------++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+------++--------+":{"23":"7/34","24":"27/34"},"-+++---+------++---------+":{"1":"883/32843","14":"6580/32843","22":"10800/32843","25":"14580/32843"},"-+++---+------++-----------":{"22":"13/33","26":"20/33"},"-+++---+------+-":{"1":"1/2","14":"10/47","15":"27/94"},"-+++---+-------++":{"14":"7/27","16":"20/27"},"-+++---+-------+-+":{"1":"329/918","11":"7/34","17":"200/459"},"-+++---+-------+--+":{"14":"1/2","18":"1/2"},"-+++---+-------+---++++++":{"13":"2/3","24":"1/3"},"-+++---+-------+---+++++-+-":{"25":"1/2","26":"1/2"},"-+++---+-------+---+++++--":{"11":"8440/54631","13":"8883/54631","14":"3337/54631","20":"14137/54631","25":"19834/54631"},"-+++---+-------+---++++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"-+++---+-------+---+++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"-+++---+-------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++---+-------+---+-++++":{"13":"2/3","24":"1/3"},"-+++---+-------+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++---+-------+---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-------+---+-++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"-+++---+-------+---+-+-":{"1":"9917/74814","9":"9917/74814","15":"2110/37407","21":"16690/37407","22":"8690/37407"},"-+++---+-------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++---+-------+----+":{"0":"47/154","7":"47/154","19":"20/77","20":"10/77"},"-+++---+-------+-----++++":{"13":"2/3","24":"1/3"},"-+++---+-------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++---+-------+-----+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-------+-----++-":{"1":"26/93","5":"26/93","15":"5/42","21":"9/56","23":"9/56"},"-+++---+-------+-----+-":{"7":"211/962","11":"211/962","21":"200/481","22":"70/481"},"-+++---+-------+------+++":{"13":"2/3","24":"1/3"},"-+++---+-------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++---+-------+------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-------+------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"-+++---+-------+-------++":{"13":"2/3","24":"1/3"},"-+++---+-------+-------+-+":{"7":"108000/884869","13":"6137/37654","15":"5697/26414","22":"4000/18827","25":"5400/18827"},"-+++---+-------+-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"-+++---+-------+--------+":{"23":"7/34","24":"27/34"},"-+++---+-------+---------+":{"7":"7/27","22":"400/1269","25":"20/47"},"-+++---+-------+-----------":{"22":"13/33","26":"20/33"},"-+++---+--------":{"7":"1/2","15":"1/2"},"-+++----+":{"7":"7/34","8":"27/34"},"-+++-----+":{"7":"7/34","9":"27/34"},"-+++------+":{"7":"20/47","10":"27/47"},"-+++-------+":{"7":"1/2","11":"1/2"},"-+++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"-+++---------+":{"1":"329/918","7":"7/34","13":"200/459"},"-+++----------+":{"1":"1/2","7":"27/94","14":"10/47"},"-+++-----------++":{"14":"7/27","16":"20/27"},"-+++-----------+-+":{"1":"329/918","11":"7/34","17":"200/459"},"-+++-----------+--+":{"14":"1/2","18":"1/2"},"-+++-----------+---++++++":{"13":"2/3","24":"1/3"},"-+++-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"-+++-----------+---+++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"-+++-----------+---++++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"-+++-----------+---+++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"-+++-----------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"-+++-----------+---+-++++":{"13":"2/3","24":"1/3"},"-+++-----------+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++-----------+---+-+++--":{"7":"10/67","14":"10/67","21":"47/134","25":"47/134"},"-+++-----------+---+-++-":{"1":"27/77","5":"27/77","19":"10/67","23":"10/67"},"-+++-----------+---+-+-":{"1":"9917/74814","9":"9917/74814","15":"2110/37407","21":"16690/37407","22":"8690/37407"},"-+++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"-+++-----------+----+++++":{"13":"2/3","24":"1/3"},"-+++-----------+----++++-+-":{"0":"470/4219","19":"870/4219","20":"3549/8438","26":"2209/8438"},"-+++-----------+----++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"-+++-----------+----+++-":{"1":"2209/6978","5":"2209/6978","15":"470/3489","20":"90/1163","23":"180/1163"},"-+++-----------+----++-":{"1":"7/32","9":"7/32","15":"4/43","20":"14/55","22":"20/93"},"-+++-----------+----+-":{"20":"1/2","21":"1/2"},"-+++-----------+-----++++":{"13":"2/3","24":"1/3"},"-+++-----------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++-----------+-----+++--":{"7":"10/77","19":"10/77","21":"67/154","25":"47/154"},"-+++-----------+-----++-":{"1":"26/93","5":"26/93","15":"5/42","21":"9/56","23":"9/56"},"-+++-----------+-----+-":{"21":"20/27","22":"7/27"},"-+++-----------+------+++":{"13":"2/3","24":"1/3"},"-+++-----------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++-----------+------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-+++-----------+------+-":{"15":"7/48","18":"7/48","22":"869/2256","23":"243/752"},"-+++-----------+-------++":{"13":"2/3","24":"1/3"},"-+++-----------+-------+-+":{"2":"108000/776869","13":"72439/1553738","15":"381699/1553738","22":"188000/776869","25":"253800/776869"},"-+++-----------+-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-+++-----------+--------+":{"23":"7/34","24":"27/34"},"-+++-----------+---------+":{"1":"4663/30043","15":"6580/30043","22":"8000/30043","25":"10800/30043"},"-+++-----------+-----------":{"22":"13/33","26":"20/33"},"-+++------------+":{"15":"7/34","16":"27/34"},"-+++-------------+":{"1":"329/918","11":"7/34","17":"200/459"},"-+++--------------+":{"3":"7/48","10":"7/48","15":"243/752","18":"869/2256"},"-+++---------------+":{"15":"1/2","19":"1/2"},"-+++----------------+++++":{"1":"7/27","24":"20/27"},"-+++----------------++++-+-":{"19":"13/40","26":"27/40"},"-+++----------------++++--":{"7":"470/4289","10":"200/4289","18":"670/4289","20":"2749/8578","25":"3149/8578"},"-+++----------------+++-":{"20":"1/3","23":"2/3"},"-+++----------------++-":{"20":"27/67","22":"40/67"},"-+++----------------+-":{"20":"1/2","21":"1/2"},"-+++-----------------++++":{"13":"2/3","24":"1/3"},"-+++-----------------+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++-----------------+++--":{"13":"7/60","15":"13/60","21":"1/3","25":"1/3"},"-+++-----------------++-":{"0":"9/34","1":"9/17","5":"7/102","21":"7/102","23":"7/102"},"-+++-----------------+-":{"21":"20/27","22":"7/27"},"-+++------------------+++":{"13":"2/3","24":"1/3"},"-+++------------------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++------------------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-+++------------------+-":{"0":"329/1338","3":"329/1338","14":"70/669","22":"1800/10481","23":"2430/10481"},"-+++-------------------++":{"13":"2/3","24":"1/3"},"-+++-------------------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-+++-------------------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-+++--------------------+":{"23":"7/34","24":"27/34"},"-+++---------------------+":{"1":"20/27","23":"7/54","25":"7/54"},"-+++-----------------------":{"22":"13/33","26":"20/33"},"-++-":{"1":"27/34","3":"7/34"},"-+-":{"1":"20/27","2":"7/27"},"--+++":{"0":"1/2","4":"1/2"},"--++-+":{"1":"1/2","5":"1/2"},"--++--+++":{"4":"1/2","8":"1/2"},"--++--++-+":{"5":"1/2","9":"1/2"},"--++--++--+++++++++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"--++--++--++++++++++++++-+":{"10":"7/34","13":"3337/13600","16":"883/13600","25":"329/680"},"--++--++--+++++++++++++-":{"2":"2512/9429","5":"2463/5311","12":"384/4057","16":"8/137","23":"16/137"},"--++--++--++++++++++++-":{"6":"16497/84731","9":"28717/84731","20":"24497/84731","22":"15020/84731"},"--++--++--+++++++++++-":{"16":"1/2","21":"1/2"},"--++--++--++++++++++-":{"16":"1/2","20":"1/2"},"--++--++--+++++++++-":{"17":"27/34","19":"7/34"},"--++--++--++++++++-":{"16":"20/27","18":"7/27"},"--++--++--+++++++-":{"5":"7/81","12":"7/162","16":"47/162","17":"47/81"},"--++--++--++++++-++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"--++--++--++++++-+++++++-+":{"10":"7/34","12":"883/13600","13":"3337/13600","25":"329/680"},"--++--++--++++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"--++--++--++++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"--++--++--++++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"--++--++--++++++-+++-++++":{"10":"70/599","13":"235/599","20":"259/1198","24":"329/1198"},"--++--++--++++++-+++-+++-+":{"10":"1890/10063","13":"3290/10063","20":"883/20126","25":"8883/20126"},"--++--++--++++++-+++-+++---":{"5":"191/800","20":"329/800","26":"7/20"},"--++--++--++++++-+++-++-":{"5":"1/2","10":"27/94","20":"7/40","23":"71/1880"},"--++--++--++++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++--++--++++++-+++--":{"17":"1/2","21":"1/2"},"--++--++--++++++-++-":{"17":"27/34","19":"7/34"},"--++--++--++++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"--++--++--++++++--":{"1":"2407/8173","5":"883/8173","10":"1890/8173","12":"883/16346","17":"5103/16346"},"--++--++--+++++-":{"12":"27/34","15":"7/34"},"--++--++--++++-":{"13":"20/27","14":"7/27"},"--++--++--+++-":{"5":"7/81","12":"1/3","13":"47/81"},"--++--++--++-++++":{"12":"1/2","16":"1/2"},"--++--++--++-+++-++++++++":{"2":"7/34","13":"211/680","24":"329/680"},"--++--++--++-+++-+++++++-+":{"1":"1/3","10":"1/3","25":"1/3"},"--++--++--++-+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"--++--++--++-+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"--++--++--++-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"--++--++--++-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++--++--++-+++-++-":{"17":"27/34","19":"7/34"},"--++--++--++-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"--++--++--++-+++--":{"1":"1645/4528","10":"945/4528","12":"883/18112","13":"883/9056","17":"5103/18112"},"--++--++--++-++-":{"12":"10/37","13":"47/74","15":"7/74"},"--++--++--++-+-":{"12":"211/962","13":"47/74","14":"70/481"},"--++--++--++--":{"1":"329/729","6":"7/27","12":"883/14580","13":"3337/14580"},"--++--++--+-":{"1":"7/20","10":"20/47","11":"211/940"},"--++--++---++++++++++++++":{"2":"28153/74396","10":"43643/148792","13":"90099/2975840","20":"3645/37198","24":"85023/425120"},"--++--++---+++++++++++++-+":{"6":"7/34","13":"3337/13600","16":"883/13600","25":"329/680"},"--++--++---++++++++++++-":{"2":"2512/9429","5":"2463/5311","12":"384/4057","16":"8/137","23":"16/137"},"--++--++---+++++++++++-":{"6":"16497/84731","9":"28717/84731","20":"24497/84731","22":"15020/84731"},"--++--++---++++++++++-":{"16":"1/2","21":"1/2"},"--++--++---+++++++++-":{"16":"1/2","20":"1/2"},"--++--++---++++++++-":{"17":"27/34","19":"7/34"},"--++--++---+++++++-":{"16":"20/27","18":"7/27"},"--++--++---++++++-":{"5":"7/81","12":"7/162","16":"47/162","17":"47/81"},"--++--++---+++++-++++++++":{"2":"28153/74396","10":"43643/148792","13":"90099/2975840","20":"3645/37198","24":"85023/425120"},"--++--++---+++++-+++++++-+":{"6":"7/34","12":"883/13600","13":"3337/13600","25":"329/680"},"--++--++---+++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"--++--++---+++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"--++--++---+++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"--++--++---+++++-+++-++++":{"2":"140/1009","13":"751/2018","20":"329/2018","24":"329/1009"},"--++--++---+++++-+++-+++-+":{"2":"1890/13843","13":"9917/27686","17":"443/27686","20":"4663/27686","25":"8883/27686"},"--++--++---+++++-+++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"--++--++---+++++-+++-++-":{"5":"1/2","11":"27/94","20":"7/94","23":"13/94"},"--++--++---+++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++--++---+++++-+++--":{"17":"1/2","21":"1/2"},"--++--++---+++++-++-":{"17":"27/34","19":"7/34"},"--++--++---+++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"--++--++---+++++--+++++++":{"6":"1890/60383","13":"17870/60383","17":"51203/120766","20":"10580/60383","24":"8883/120766"},"--++--++---+++++--++++++-+":{"6":"70/669","12":"883/26760","13":"9917/26760","17":"329/1338","25":"329/1338"},"--++--++---+++++--++++++---":{"9":"1391/7308","10":"1/812","12":"211/1624","17":"211/504","26":"211/812"},"--++--++---+++++--+++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"--++--++---+++++--++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"--++--++---+++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"--++--++---+++++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"--++--++---+++++--++-+++-+":{"2":"7117/54486","6":"443/54486","13":"751/2018","20":"329/2018","25":"329/1009"},"--++--++---+++++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"--++--++---+++++--++-++-":{"5":"1/2","11":"27/94","20":"7/94","23":"13/94"},"--++--++---+++++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++--++---+++++--++--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"--++--++---+++++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++--++---+++++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"--++--++---+++++--++--+-":{"5":"1/2","11":"27/94","20":"7/94","23":"13/94"},"--++--++---+++++--++---":{"18":"1/2","22":"1/2"},"--++--++---+++++--+-":{"5":"94/249","11":"18/83","12":"47/249","17":"329/4980","19":"751/4980"},"--++--++---+++++---":{"1":"1/2","11":"27/94","18":"10/47"},"--++--++---++++-":{"11":"1/2","15":"1/2"},"--++--++---+++-":{"11":"13/40","12":"7/40","14":"1/2"},"--++--++---++-":{"1":"329/729","2":"883/19683","6":"4220/19683","13":"211/729"},"--++--++---+-++++":{"12":"1/2","16":"1/2"},"--++--++---+-+++-++++++++":{"2":"28153/74396","10":"43643/148792","13":"90099/2975840","20":"3645/37198","24":"85023/425120"},"--++--++---+-+++-+++++++-+":{"1":"1/3","6":"1/3","25":"1/3"},"--++--++---+-+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"--++--++---+-+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"--++--++---+-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"--++--++---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++--++---+-+++-++-":{"17":"27/34","19":"7/34"},"--++--++---+-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"--++--++---+-+++--+++++++":{"6":"1890/60383","13":"17870/60383","17":"51203/120766","20":"10580/60383","24":"8883/120766"},"--++--++---+-+++--++++++-+":{"1":"1/5","6":"1/5","13":"1/5","17":"1/5","25":"1/5"},"--++--++---+-+++--++++++---":{"9":"883/12717","10":"71/471","17":"4220/12717","25":"4220/31557","26":"9917/31557"},"--++--++---+-+++--+++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"--++--++---+-+++--++++-":{"13":"611/1782","16":"13/66","20":"10/33","22":"140/891"},"--++--++---+-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"--++--++---+-+++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"--++--++---+-+++--++-+++-+":{"2":"7117/54486","6":"443/54486","13":"751/2018","20":"329/2018","25":"329/1009"},"--++--++---+-+++--++-+++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"--++--++---+-+++--++-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"--++--++---+-+++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++--++---+-+++--++--+++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"--++--++---+-+++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++--++---+-+++--++--++---":{"10":"191/1391","20":"589/1391","26":"47/107"},"--++--++---+-+++--++--+-":{"12":"47/134","13":"1/2","18":"200/3149","23":"270/3149"},"--++--++---+-+++--++---":{"12":"211/682","18":"211/682","21":"189/682","22":"71/682"},"--++--++---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/47","19":"27/188"},"--++--++---+-+++---":{"1":"1/2","11":"27/94","18":"10/47"},"--++--++---+-++-":{"11":"1/2","15":"1/2"},"--++--++---+-+-":{"6":"1/2","14":"1/2"},"--++--++---+--":{"1":"329/729","6":"7/27","12":"883/14580","13":"3337/14580"},"--++--++----+++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++----++++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++----++++--+++":{"6":"1/4","11":"1/4","12":"1/8","16":"1/8","20":"1/4"},"--++--++----++++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++----++++--++--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++--++----++++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++--++----++++--++--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++----++++--++--+-":{"2":"12663/50609","5":"22043/50609","12":"883/50609","18":"300400/2378623","23":"405540/2378623"},"--++--++----++++--++---":{"18":"1/2","22":"1/2"},"--++--++----++++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"--++--++----++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"--++--++----++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"--++--++----++++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++--++----++++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++--++----++++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++----++++---+--+-":{"2":"329/1647","5":"15463/44469","12":"7/61","22":"300400/2090043","23":"15020/77409"},"--++--++----++++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++--++----++++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"--++--++----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++----++++---+----":{"19":"1/2","23":"1/2"},"--++--++----++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"--++--++----++++-----+":{"2":"611/2751","11":"611/2751","12":"180/917","19":"9/131","21":"800/2751"},"--++--++----++++------+":{"1":"329/1340","7":"189/1340","12":"211/1340","19":"351/1340","22":"13/67"},"--++--++----++++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"--++--++----++++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"--++--++----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++----++++--------+":{"6":"7/34","24":"27/34"},"--++--++----++++---------+":{"12":"423/1300","19":"203/1300","20":"157/1300","25":"517/1300"},"--++--++----++++-----------":{"22":"13/33","26":"20/33"},"--++--++----+++-":{"1":"27/47","6":"33/100","15":"9/94"},"--++--++----++-":{"1":"28717/59351","2":"16497/59351","12":"5697/59351","14":"8440/59351"},"--++--++----+-":{"12":"1/2","13":"1/2"},"--++--++-----++++":{"6":"1/3","11":"1/3","16":"1/3"},"--++--++-----+++-+":{"6":"1/3","11":"1/3","17":"1/3"},"--++--++-----+++--+++":{"6":"1/3","11":"1/3","20":"1/3"},"--++--++-----+++--++-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++-----+++--++--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++--++-----+++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++--++-----+++--++--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++-----+++--++--+-":{"12":"47/134","13":"1/2","18":"200/3149","23":"270/3149"},"--++--++-----+++--++---":{"12":"211/682","18":"211/682","21":"189/682","22":"71/682"},"--++--++-----+++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"--++--++-----+++---++":{"6":"1/3","11":"1/3","20":"1/3"},"--++--++-----+++---+-+":{"6":"1/3","11":"1/3","21":"1/3"},"--++--++-----+++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++--++-----+++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++--++-----+++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++-----+++---+--+-":{"12":"27/94","13":"1/2","22":"200/2209","23":"270/2209"},"--++--++-----+++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++--++-----+++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"--++--++-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++-----+++---+----":{"19":"1/2","23":"1/2"},"--++--++-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++--++-----+++-----+":{"7":"211/1340","11":"211/1340","13":"329/1340","19":"189/1340","21":"20/67"},"--++--++-----+++------+":{"1":"1269/2938","6":"2110/10283","7":"883/20566","19":"270/1469","22":"200/1469"},"--++--++-----+++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"--++--++-----+++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"--++--++-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++--++-----+++--------+":{"6":"7/34","24":"27/34"},"--++--++-----+++---------+":{"6":"7/34","22":"270/799","25":"729/1598"},"--++--++-----+++-----------":{"22":"13/33","26":"20/33"},"--++--++-----++-":{"1":"1/2","6":"27/94","12":"7/40","15":"71/1880"},"--++--++-----+-":{"1":"1/2","6":"27/94","12":"189/1222","14":"71/1222"},"--++--++------":{"1":"329/729","6":"7/27","12":"883/14580","13":"3337/14580"},"--++--+-":{"5":"7/20","6":"20/47","7":"211/940"},"--++---++":{"4":"1/2","8":"1/2"},"--++---+-+":{"6":"7/27","9":"20/27"},"--++---+--+":{"6":"1/2","10":"1/2"},"--++---+---++++++++++++++":{"2":"529/1328","6":"869/2656","13":"5697/53120","24":"8883/53120"},"--++---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---++++++++++++-":{"2":"2512/9429","5":"2463/5311","12":"384/4057","16":"8/137","23":"16/137"},"--++---+---+++++++++++-":{"2":"16497/84731","9":"28717/84731","16":"9477/84731","20":"15020/84731","22":"15020/84731"},"--++---+---++++++++++-":{"16":"1/2","21":"1/2"},"--++---+---+++++++++-":{"16":"1/2","20":"1/2"},"--++---+---++++++++-":{"17":"27/34","19":"7/34"},"--++---+---+++++++-":{"16":"20/27","18":"7/27"},"--++---+---++++++-":{"5":"7/81","12":"7/162","16":"47/162","17":"47/81"},"--++---+---+++++-++++++++":{"2":"529/1328","6":"869/2656","13":"5697/53120","24":"8883/53120"},"--++---+---+++++-+++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"--++---+---+++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"--++---+---+++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"--++---+---+++++-+++-++++":{"2":"140/1009","13":"751/2018","20":"329/2018","24":"329/1009"},"--++---+---+++++-+++-+++-+":{"2":"1890/13843","13":"9917/27686","17":"443/27686","20":"4663/27686","25":"8883/27686"},"--++---+---+++++-+++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"--++---+---+++++-+++-++-":{"5":"1/2","11":"27/94","20":"7/94","23":"13/94"},"--++---+---+++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+---+++++-+++--":{"17":"1/2","21":"1/2"},"--++---+---+++++-++-":{"17":"27/34","19":"7/34"},"--++---+---+++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"--++---+---+++++--+++++++":{"11":"1890/54713","13":"15980/54713","17":"47423/109426","20":"8690/54713","24":"8883/109426"},"--++---+---+++++--++++++-+":{"2":"70/669","12":"647/3713","13":"824/3593","17":"329/1338","25":"329/1338"},"--++---+---+++++--++++++---":{"6":"20/23557","9":"40420/212013","12":"6137/47114","17":"177613/424026","26":"6110/23557"},"--++---+---+++++--+++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"--++---+---+++++--++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"--++---+---+++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"--++---+---+++++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"--++---+---+++++--++-+++-+":{"2":"140/1009","12":"443/40360","13":"14577/40360","20":"329/2018","25":"329/1009"},"--++---+---+++++--++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"--++---+---+++++--++-++-":{"5":"1/2","11":"27/94","20":"7/94","23":"13/94"},"--++---+---+++++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+---+++++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+++++--+-":{"5":"94/249","11":"18/83","12":"47/249","17":"329/4980","19":"751/4980"},"--++---+---+++++---":{"6":"13/40","11":"13/40","12":"7/40","18":"7/40"},"--++---+---++++-":{"11":"1/2","15":"1/2"},"--++---+---+++-":{"11":"13/40","12":"7/40","14":"1/2"},"--++---+---++-":{"2":"10/47","6":"10/47","12":"27/94","13":"27/94"},"--++---+---+-++++":{"12":"1/2","16":"1/2"},"--++---+---+-+++-++++++++":{"2":"529/1328","6":"869/2656","13":"5697/53120","24":"8883/53120"},"--++---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+-+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"--++---+---+-+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"--++---+---+-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"--++---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"--++---+---+-+++-++-":{"17":"27/34","19":"7/34"},"--++---+---+-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"--++---+---+-+++--+++++++":{"11":"1890/54713","13":"15980/54713","17":"47423/109426","20":"8690/54713","24":"8883/109426"},"--++---+---+-+++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+-+++--++++++---":{"6":"71/471","9":"883/12717","17":"4220/12717","25":"6137/31557","26":"8000/31557"},"--++---+---+-+++--+++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"--++---+---+-+++--++++-":{"13":"611/1782","16":"13/66","20":"10/33","22":"140/891"},"--++---+---+-+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"--++---+---+-+++--++-++++":{"11":"70/739","13":"270/739","17":"469/1478","24":"329/1478"},"--++---+---+-+++--++-+++-+":{"2":"3337/27243","11":"443/27243","13":"9917/27243","20":"4663/27243","25":"329/1009"},"--++---+---+-+++--++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"--++---+---+-+++--++-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"--++---+---+-+++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+---+-+++--++--":{"6":"1/3","11":"1/3","21":"1/3"},"--++---+---+-+++--+-":{"12":"1/4","13":"1/2","18":"5/47","19":"27/188"},"--++---+---+-+++---":{"1":"1/2","11":"27/94","18":"10/47"},"--++---+---+-++-":{"11":"1/2","15":"1/2"},"--++---+---+-+-":{"11":"211/940","13":"7/20","14":"20/47"},"--++---+---+--+++":{"12":"1/2","16":"1/2"},"--++---+---+--++-+":{"13":"1/2","17":"1/2"},"--++---+---+--++--+++++++":{"13":"2/3","24":"1/3"},"--++---+---+--++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+---+--++--++++++---":{"6":"71/471","9":"883/12717","13":"4220/12717","25":"250099/852039","26":"131600/852039"},"--++---+---+--++--+++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--++---+---+--++--++++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++---+---+--++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"--++---+---+--++--++-++++":{"13":"2/3","24":"1/3"},"--++---+---+--++--++-+++-+":{"11":"10/67","18":"10/67","20":"47/134","25":"47/134"},"--++---+---+--++--++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"--++---+---+--++--++-++-":{"13":"1/2","18":"27/94","20":"7/40","23":"71/1880"},"--++---+---+--++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+---+--++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"--++---+---+--++--+-":{"1":"47/101","11":"27/101","17":"329/2020","19":"211/2020"},"--++---+---+--++---":{"1":"1/2","11":"27/94","18":"10/47"},"--++---+---+--+-":{"11":"1/2","15":"1/2"},"--++---+---+---":{"1":"1/2","11":"27/94","14":"10/47"},"--++---+----+++++":{"2":"1/5","7":"1/5","11":"2/5","16":"1/5"},"--++---+----++++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+----++++--+++++++":{"2":"1890/52823","13":"15980/52823","17":"43643/105646","20":"8690/52823","24":"8883/105646"},"--++---+----++++--++++++-+":{"2":"70/669","12":"647/3713","13":"824/3593","17":"329/1338","25":"329/1338"},"--++---+----++++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"--++---+----++++--+++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"--++---+----++++--++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"--++---+----++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"--++---+----++++--++-++++":{"2":"1890/35443","13":"7290/35443","17":"26263/70886","21":"8690/35443","24":"8883/70886"},"--++---+----++++--++-+++-+":{"2":"140/1009","12":"443/40360","13":"14577/40360","20":"329/2018","25":"329/1009"},"--++---+----++++--++-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+----++++--++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"--++---+----++++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+----++++--++--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++---+----++++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++---+----++++--++--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+----++++--++--+-":{"2":"12663/50609","5":"22043/50609","12":"883/50609","18":"300400/2378623","23":"405540/2378623"},"--++---+----++++--++---":{"18":"1/2","22":"1/2"},"--++---+----++++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"--++---+----++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"--++---+----++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"--++---+----++++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++---+----++++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++---+----++++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+----++++---+--+-":{"2":"329/1647","5":"15463/44469","12":"7/61","22":"300400/2090043","23":"15020/77409"},"--++---+----++++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++---+----++++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"--++---+----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+----++++---+----":{"2":"27/85","6":"27/85","19":"17/93","23":"17/93"},"--++---+----++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"--++---+----++++-----+":{"2":"611/2751","11":"611/2751","12":"180/917","19":"9/131","21":"800/2751"},"--++---+----++++------+":{"1":"329/1340","7":"189/1340","12":"211/1340","19":"351/1340","22":"13/67"},"--++---+----++++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"--++---+----++++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"--++---+----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+----++++--------+":{"23":"7/34","24":"27/34"},"--++---+----++++---------+":{"12":"423/1300","19":"203/1300","20":"157/1300","25":"517/1300"},"--++---+----++++-----------":{"22":"13/33","26":"20/33"},"--++---+----+++-":{"1":"47/107","12":"20/107","15":"40/107"},"--++---+----++-":{"1":"28717/59351","2":"16497/59351","12":"5697/59351","14":"8440/59351"},"--++---+----+-":{"12":"1/2","13":"1/2"},"--++---+-----++++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+-----+++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+-----+++--+++++++":{"2":"1890/52823","13":"15980/52823","17":"43643/105646","20":"8690/52823","24":"8883/105646"},"--++---+-----+++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+-----+++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"--++---+-----+++--+++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"--++---+-----+++--++++-":{"13":"611/1782","16":"13/66","20":"10/33","22":"140/891"},"--++---+-----+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"--++---+-----+++--++-++++":{"2":"1890/35443","13":"7290/35443","17":"26263/70886","21":"8690/35443","24":"8883/70886"},"--++---+-----+++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++---+-----+++--++-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+-----+++--++-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"--++---+-----+++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+-----+++--++--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++---+-----+++--++--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++---+-----+++--++--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+-----+++--++--+-":{"12":"47/134","13":"1/2","18":"200/3149","23":"270/3149"},"--++---+-----+++--++---":{"12":"211/682","18":"211/682","21":"189/682","22":"71/682"},"--++---+-----+++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"--++---+-----+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"--++---+-----+++---+-++++":{"2":"1890/35443","13":"7290/35443","17":"26263/70886","21":"8690/35443","24":"8883/70886"},"--++---+-----+++---+-+++-+":{"2":"33370/251609","13":"99170/251609","18":"4430/251609","20":"72439/503218","25":"156839/503218"},"--++---+-----+++---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+-----+++---+-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"--++---+-----+++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+-----+++---+--+++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++---+-----+++---+--++-+":{"2":"1890/13843","13":"5180/13843","20":"2110/13843","21":"443/27686","25":"8883/27686"},"--++---+-----+++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+-----+++---+--+-":{"12":"27/94","13":"1/2","22":"200/2209","23":"270/2209"},"--++---+-----+++---+---++":{"2":"9/86","13":"23/57","17":"15/61","24":"15/61"},"--++---+-----+++---+---+-+":{"2":"400/2609","13":"3907/9298","22":"103/1556","25":"940/2609"},"--++---+-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+-----+++---+----":{"2":"329/3527","11":"329/3527","12":"940/3527","19":"1129/3527","23":"800/3527"},"--++---+-----+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+-----+++-----+":{"1":"47/114","7":"9/38","19":"10/57","21":"10/57"},"--++---+-----+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"--++---+-----+++-------++":{"2":"4/65","13":"63/97","19":"13/90","24":"13/90"},"--++---+-----+++-------+-+":{"2":"4/65","13":"63/97","19":"13/90","25":"13/90"},"--++---+-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+-----+++--------+":{"23":"7/34","24":"27/34"},"--++---+-----+++---------+":{"7":"883/55863","14":"400/2069","22":"18800/55863","25":"940/2069"},"--++---+-----+++-----------":{"22":"13/33","26":"20/33"},"--++---+-----++-":{"1":"1/2","7":"27/94","12":"7/94","15":"13/94"},"--++---+-----+-":{"1":"1/2","7":"27/94","14":"10/47"},"--++---+------+++":{"2":"1/3","11":"1/3","16":"1/3"},"--++---+------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++---+------++--+++++++":{"13":"2/3","24":"1/3"},"--++---+------++--++++++-+-":{"25":"1/2","26":"1/2"},"--++---+------++--++++++---":{"11":"1890/11953","13":"3290/11953","20":"4663/23906","25":"528421/1601702","26":"33370/800851"},"--++---+------++--+++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--++---+------++--++++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++---+------++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"--++---+------++--++-++++":{"13":"2/3","24":"1/3"},"--++---+------++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++---+------++--++-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+------++--++-++-":{"13":"1/2","18":"27/94","20":"7/40","23":"71/1880"},"--++---+------++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+------++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"--++---+------++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"--++---+------++---++++++":{"13":"2/3","24":"1/3"},"--++---+------++---+++++-+-":{"25":"1/2","26":"1/2"},"--++---+------++---+++++--":{"11":"10/67","18":"10/67","20":"47/134","25":"47/134"},"--++---+------++---++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--++---+------++---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++---+------++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"--++---+------++---+-++++":{"13":"2/3","24":"1/3"},"--++---+------++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++---+------++---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+------++---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--++---+------++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++---+------++---+--+++":{"13":"2/3","24":"1/3"},"--++---+------++---+--++-+":{"7":"10/77","19":"10/77","21":"67/154","25":"47/154"},"--++---+------++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+------++---+--+-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--++---+------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"--++---+------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--++---+------++-----+":{"1":"47/114","7":"9/38","19":"10/57","21":"10/57"},"--++---+------++------+++":{"13":"2/3","24":"1/3"},"--++---+------++------++-+":{"7":"10/67","14":"10/67","21":"47/134","25":"47/134"},"--++---+------++------++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+------++------+-":{"7":"7/48","10":"7/48","22":"869/2256","23":"243/752"},"--++---+------++-------++":{"13":"2/3","24":"1/3"},"--++---+------++-------+-+":{"7":"540/6767","13":"2209/6767","14":"27/101","22":"940/6767","25":"1269/6767"},"--++---+------++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"--++---+------++--------+":{"23":"7/34","24":"27/34"},"--++---+------++---------+":{"7":"883/55863","14":"400/2069","22":"18800/55863","25":"940/2069"},"--++---+------++-----------":{"22":"13/33","26":"20/33"},"--++---+------+-":{"1":"1/2","7":"27/94","12":"7/94","15":"13/94"},"--++---+-------":{"1":"1/2","7":"27/94","14":"10/47"},"--++----+":{"7":"7/34","8":"27/34"},"--++-----+":{"7":"7/34","9":"27/34"},"--++------+":{"7":"20/47","10":"27/47"},"--++-------+":{"7":"1/2","11":"1/2"},"--++--------+":{"2":"1/3","7":"1/3","12":"1/3"},"--++---------+":{"2":"1/3","7":"1/3","13":"1/3"},"--++----------+++":{"2":"1/3","11":"1/3","16":"1/3"},"--++----------++-+":{"2":"1/3","11":"1/3","17":"1/3"},"--++----------++--+++++++":{"13":"2/3","24":"1/3"},"--++----------++--++++++-+-":{"25":"1/2","26":"1/2"},"--++----------++--++++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"--++----------++--+++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--++----------++--++++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++----------++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"--++----------++--++-++++":{"13":"2/3","24":"1/3"},"--++----------++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++----------++--++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++----------++--++-++-":{"13":"1/2","18":"27/94","20":"7/40","23":"71/1880"},"--++----------++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++----------++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"--++----------++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"--++----------++---++++++":{"13":"2/3","24":"1/3"},"--++----------++---+++++-+-":{"25":"1/2","26":"1/2"},"--++----------++---+++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"--++----------++---++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--++----------++---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++----------++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"--++----------++---+-++++":{"13":"2/3","24":"1/3"},"--++----------++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++----------++---+-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++----------++---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--++----------++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++----------++---+--+++":{"13":"2/3","24":"1/3"},"--++----------++---+--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++----------++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++----------++---+--+-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--++----------++---+---":{"2":"1/3","7":"1/3","19":"9/47","22":"20/141"},"--++----------++----+":{"2":"329/1902","7":"329/1902","14":"611/1902","19":"211/951","20":"211/1902"},"--++----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--++----------++------+++":{"13":"2/3","24":"1/3"},"--++----------++------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++----------++------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++----------++------+-":{"15":"7/48","18":"7/48","22":"869/2256","23":"243/752"},"--++----------++-------++":{"13":"2/3","24":"1/3"},"--++----------++-------+-+":{"2":"540/6227","13":"1669/6227","14":"1809/6227","22":"940/6227","25":"1269/6227"},"--++----------++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++----------++--------+":{"23":"7/34","24":"27/34"},"--++----------++---------+":{"2":"883/44029","14":"8883/44029","22":"14580/44029","25":"19683/44029"},"--++----------++-----------":{"22":"13/33","26":"20/33"},"--++----------+-":{"3":"7/48","6":"7/48","14":"869/2256","15":"243/752"},"--++-----------++":{"14":"7/27","16":"20/27"},"--++-----------+-+":{"13":"1/2","17":"1/2"},"--++-----------+--+":{"14":"1/2","18":"1/2"},"--++-----------+---++++++":{"13":"2/3","24":"1/3"},"--++-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"--++-----------+---+++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"--++-----------+---++++-":{"5":"47/107","20":"20/107","23":"40/107"},"--++-----------+---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++-----------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"--++-----------+---+-++++":{"13":"2/3","24":"1/3"},"--++-----------+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++-----------+---+-+++--":{"7":"10/67","14":"10/67","21":"47/134","25":"47/134"},"--++-----------+---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--++-----------+---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--++-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"--++-----------+----+++++":{"13":"2/3","24":"1/3"},"--++-----------+----++++-+-":{"0":"470/4219","19":"870/4219","20":"3549/8438","26":"2209/8438"},"--++-----------+----++++--":{"7":"331/2140","13":"609/2140","20":"20/107","25":"40/107"},"--++-----------+----+++-":{"5":"47/107","20":"20/107","23":"40/107"},"--++-----------+----++-":{"9":"13/53","20":"20/53","22":"20/53"},"--++-----------+----+-":{"20":"1/2","21":"1/2"},"--++-----------+-----++++":{"13":"2/3","24":"1/3"},"--++-----------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++-----------+-----+++--":{"7":"10/77","19":"10/77","21":"67/154","25":"47/154"},"--++-----------+-----++-":{"20":"10/37","21":"47/74","23":"7/74"},"--++-----------+-----+-":{"21":"20/27","22":"7/27"},"--++-----------+------+++":{"13":"2/3","24":"1/3"},"--++-----------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++-----------+------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++-----------+------+-":{"15":"7/48","18":"7/48","22":"869/2256","23":"243/752"},"--++-----------+-------++":{"13":"2/3","24":"1/3"},"--++-----------+-------+-+":{"2":"108000/776869","13":"72439/1553738","15":"381699/1553738","22":"188000/776869","25":"253800/776869"},"--++-----------+-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++-----------+--------+":{"23":"7/34","24":"27/34"},"--++-----------+---------+":{"2":"4663/38926","15":"8883/38926","22":"5400/19463","25":"7290/19463"},"--++-----------+-----------":{"22":"13/33","26":"20/33"},"--++------------+":{"15":"7/34","16":"27/34"},"--++-------------+":{"15":"7/34","17":"27/34"},"--++--------------+":{"3":"7/48","6":"7/48","15":"243/752","18":"869/2256"},"--++---------------+":{"15":"1/2","19":"1/2"},"--++----------------+++++":{"14":"7/27","24":"20/27"},"--++----------------++++-+-":{"19":"13/40","26":"27/40"},"--++----------------++++--":{"1":"10/47","18":"10/47","20":"27/94","25":"27/94"},"--++----------------+++-":{"20":"1/3","23":"2/3"},"--++----------------++-":{"20":"27/67","22":"40/67"},"--++----------------+-":{"20":"1/2","21":"1/2"},"--++-----------------++++":{"13":"2/3","24":"1/3"},"--++-----------------+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++-----------------+++--":{"13":"7/60","15":"13/60","21":"1/3","25":"1/3"},"--++-----------------++-":{"20":"10/37","21":"47/74","23":"7/74"},"--++-----------------+-":{"21":"20/27","22":"7/27"},"--++------------------+++":{"13":"2/3","24":"1/3"},"--++------------------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++------------------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++------------------+-":{"1":"11/27","3":"11/47","14":"7/95","22":"4/33","23":"9/55"},"--++-------------------++":{"13":"2/3","24":"1/3"},"--++-------------------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--++-------------------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--++--------------------+":{"23":"7/34","24":"27/34"},"--++---------------------+":{"1":"1/3","23":"1/3","25":"1/3"},"--++-----------------------":{"22":"13/33","26":"20/33"},"--+-":{"1":"7/20","2":"20/47","3":"211/940"},"---++":{"0":"1/2","4":"1/2"},"---+-+":{"1":"1/2","5":"1/2"},"---+--+":{"2":"1/2","6":"1/2"},"---+---++":{"4":"1/2","8":"1/2"},"---+---+-+":{"1":"1/2","9":"1/2"},"---+---+--+":{"2":"1/2","10":"1/2"},"---+---+---++++++++++++++":{"11":"7/27","13":"71/540","24":"329/540"},"---+---+---+++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---++++++++++++-":{"5":"47/107","20":"20/107","23":"40/107"},"---+---+---+++++++++++-":{"3":"775359/5160718","9":"1349699/5160718","12":"164970/2580359","20":"746630/2580359","22":"606230/2580359"},"---+---+---++++++++++-":{"16":"1/2","21":"1/2"},"---+---+---+++++++++-":{"16":"1/2","20":"1/2"},"---+---+---++++++++-":{"17":"27/34","19":"7/34"},"---+---+---+++++++-":{"16":"20/27","18":"7/27"},"---+---+---++++++-":{"5":"7/81","12":"7/162","16":"47/162","17":"47/81"},"---+---+---+++++-++++++++":{"11":"140/1549","13":"611/3098","16":"1009/3098","20":"270/1549","24":"329/1549"},"---+---+---+++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---+++++-+++++++---":{"2":"3290/16423","16":"5180/16423","20":"443/32846","25":"330081/2200682","26":"352970/1100341"},"---+---+---+++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"---+---+---+++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"---+---+---+++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"---+---+---+++++-+++-++++":{"11":"140/1009","13":"611/2018","20":"469/2018","24":"329/1009"},"---+---+---+++++-+++-+++-+":{"11":"140/1009","13":"611/2018","20":"469/2018","25":"329/1009"},"---+---+---+++++-+++-+++---":{"6":"191/1931","20":"940/1931","26":"800/1931"},"---+---+---+++++-+++-++-":{"5":"1/2","11":"27/94","20":"7/94","23":"13/94"},"---+---+---+++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---+---+++++-+++--":{"17":"1/2","21":"1/2"},"---+---+---+++++-++-":{"17":"27/34","19":"7/34"},"---+---+---+++++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"---+---+---+++++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---++++-":{"11":"1/2","15":"1/2"},"---+---+---+++-":{"11":"13/40","12":"7/40","14":"1/2"},"---+---+---++-":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+---+-++++":{"12":"1/2","16":"1/2"},"---+---+---+-+++-++++++++":{"11":"140/1549","13":"611/3098","16":"1009/3098","20":"270/1549","24":"329/1549"},"---+---+---+-+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+---+-+++-+++++++---":{"2":"3290/16423","16":"5180/16423","20":"443/32846","25":"330081/2200682","26":"352970/1100341"},"---+---+---+-+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"---+---+---+-+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"---+---+---+-+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"---+---+---+-+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+---+-+++-++-":{"17":"27/34","19":"7/34"},"---+---+---+-+++-+-":{"16":"211/962","17":"47/74","18":"70/481"},"---+---+---+-+++--":{"2":"1/3","11":"1/3","17":"1/3"},"---+---+---+-++-":{"11":"1/2","15":"1/2"},"---+---+---+-+-":{"2":"7/27","11":"20/47","14":"400/1269"},"---+---+---+--":{"2":"1/3","11":"1/3","13":"1/3"},"---+---+----+++++++++++++":{"3":"47/114","11":"157/494","20":"71/1482","24":"329/1482"},"---+---+----++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+---+----+++++++++++-":{"5":"47/107","20":"20/107","23":"40/107"},"---+---+----++++++++++-":{"3":"775359/5160718","9":"1349699/5160718","12":"164970/2580359","20":"746630/2580359","22":"606230/2580359"},"---+---+----+++++++++-":{"16":"1/2","21":"1/2"},"---+---+----++++++++-":{"16":"1/2","20":"1/2"},"---+---+----+++++++-":{"17":"27/34","19":"7/34"},"---+---+----++++++-":{"16":"20/27","18":"7/27"},"---+---+----+++++-":{"7":"1/4","11":"1/4","16":"1/4","17":"1/4"},"---+---+----++++-++++++++":{"7":"6580/69023","13":"22137/138046","16":"43643/138046","20":"14090/69023","24":"15463/69023"},"---+---+----++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+----++++-+++++++---":{"11":"7/27","16":"5/38","25":"19/70","26":"25/74"},"---+---+----++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"---+---+----++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"---+---+----++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"---+---+----++++-+++-++++":{"3":"140/869","13":"471/1738","20":"329/1738","24":"329/869"},"---+---+----++++-+++-+++-+":{"3":"1890/14753","13":"3337/29506","17":"6043/29506","20":"7463/29506","25":"8883/29506"},"---+---+----++++-+++-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+----++++-+++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"---+---+----++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---+----++++-+++--":{"17":"1/2","21":"1/2"},"---+---+----++++-++-":{"17":"27/34","19":"7/34"},"---+---+----++++-+-":{"17":"20/27","18":"7/27"},"---+---+----++++--+++++++":{"7":"1890/50933","13":"14090/50933","17":"43643/101866","20":"8690/50933","24":"8883/101866"},"---+---+----++++--++++++-+":{"3":"70/599","12":"7463/23960","13":"537/23960","17":"329/1198","25":"329/1198"},"---+---+----++++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"---+---+----++++--+++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"---+---+----++++--++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"---+---+----++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"---+---+----++++--++-++++":{"7":"1890/33553","13":"5400/33553","17":"26263/67106","21":"8690/33553","24":"8883/67106"},"---+---+----++++--++-+++-+":{"3":"140/869","12":"6043/34760","13":"307/3160","20":"329/1738","25":"329/869"},"---+---+----++++--++-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+----++++--++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"---+---+----++++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---+----++++--++--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---+----++++--++--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+---+----++++--++--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+----++++--++--+-":{"5":"329/918","7":"7/34","18":"4000/21573","23":"200/799"},"---+---+----++++--++---":{"18":"1/2","22":"1/2"},"---+---+----++++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"---+---+----++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"---+---+----++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"---+---+----++++---+--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---+----++++---+--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+---+----++++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+----++++---+--+-":{"5":"329/918","7":"7/34","22":"4000/21573","23":"200/799"},"---+---+----++++---+---++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---+----++++---+---+-+":{"3":"470/3349","13":"31490/90423","20":"11337/87074","22":"60430/1175499","25":"2209/6698"},"---+---+----++++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+----++++---+----":{"19":"1/2","23":"1/2"},"---+---+----++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"---+---+----++++-----+":{"12":"7/34","19":"7/34","21":"10/17"},"---+---+----++++------+":{"2":"1/3","7":"1/3","19":"9/47","22":"20/141"},"---+---+----++++-------++":{"3":"70/1069","13":"670/1069","19":"329/2138","24":"329/2138"},"---+---+----++++-------+-+":{"3":"70/1069","13":"670/1069","19":"329/2138","25":"329/2138"},"---+---+----++++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+----++++--------+":{"23":"7/34","24":"27/34"},"---+---+----++++---------+":{"12":"423/1300","19":"203/1300","20":"157/1300","25":"517/1300"},"---+---+----++++-----------":{"22":"13/33","26":"20/33"},"---+---+----+++-":{"1":"47/107","12":"20/107","15":"40/107"},"---+---+----++-":{"1":"1/2","7":"27/94","14":"10/47"},"---+---+----+-":{"12":"1/2","13":"1/2"},"---+---+-----++++":{"7":"1/3","11":"1/3","12":"1/6","16":"1/6"},"---+---+-----+++-++++++++":{"7":"6580/69023","13":"22137/138046","16":"43643/138046","20":"14090/69023","24":"15463/69023"},"---+---+-----+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---+-----+++-+++++++---":{"11":"7/27","16":"5/38","25":"19/70","26":"25/74"},"---+---+-----+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"---+---+-----+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"---+---+-----+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"---+---+-----+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---+-----+++-++-":{"17":"27/34","19":"7/34"},"---+---+-----+++-+-":{"17":"20/27","18":"7/27"},"---+---+-----+++--+++++++":{"7":"1890/50933","13":"14090/50933","17":"43643/101866","20":"8690/50933","24":"8883/101866"},"---+---+-----+++--++++++-+-":{"25":"1/2","26":"1/2"},"---+---+-----+++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"---+---+-----+++--+++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"---+---+-----+++--++++-":{"13":"611/1782","16":"13/66","20":"10/33","22":"140/891"},"---+---+-----+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"---+---+-----+++--++-++++":{"7":"1890/33553","13":"5400/33553","17":"26263/67106","21":"8690/33553","24":"8883/67106"},"---+---+-----+++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+---+-----+++--++-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+-----+++--++-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"---+---+-----+++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---+-----+++--++--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---+-----+++--++--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+---+-----+++--++--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+-----+++--++--+-":{"12":"47/134","13":"1/2","18":"200/3149","23":"270/3149"},"---+---+-----+++--++---":{"12":"211/682","18":"211/682","21":"189/682","22":"71/682"},"---+---+-----+++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"---+---+-----+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"---+---+-----+++---+-++++":{"7":"1890/33553","13":"5400/33553","17":"26263/67106","21":"8690/33553","24":"8883/67106"},"---+---+-----+++---+-+++-+":{"3":"72439/799200","7":"3161/799200","13":"20717/39960","18":"329/1998","25":"329/1480"},"---+---+-----+++---+-+++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+-----+++---+-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"---+---+-----+++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---+-----+++---+--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---+-----+++---+--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+---+-----+++---+--++---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+-----+++---+--+-":{"12":"27/94","13":"1/2","22":"200/2209","23":"270/2209"},"---+---+-----+++---+---++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---+-----+++---+---+-+":{"3":"470/3349","13":"31490/90423","20":"11337/87074","22":"60430/1175499","25":"2209/6698"},"---+---+-----+++---+---+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+-----+++---+----":{"19":"1/2","23":"1/2"},"---+---+-----+++----+":{"2":"329/1247","7":"329/1247","19":"189/1247","20":"400/1247"},"---+---+-----+++-----+":{"1":"47/114","7":"9/38","19":"10/57","21":"10/57"},"---+---+-----+++------+":{"2":"1/3","7":"1/3","19":"9/47","22":"20/141"},"---+---+-----+++-------++":{"3":"70/1069","13":"670/1069","19":"329/2138","24":"329/2138"},"---+---+-----+++-------+-+":{"3":"70/1069","13":"670/1069","19":"329/2138","25":"329/2138"},"---+---+-----+++-------+---":{"11":"191/2140","20":"1009/2140","26":"47/107"},"---+---+-----+++--------+":{"23":"7/34","24":"27/34"},"---+---+-----+++---------+":{"7":"883/55863","14":"400/2069","22":"18800/55863","25":"940/2069"},"---+---+-----+++-----------":{"22":"13/33","26":"20/33"},"---+---+-----++-":{"1":"1/2","7":"27/94","12":"7/94","15":"13/94"},"---+---+-----+-":{"1":"1/2","7":"27/94","14":"10/47"},"---+---+------":{"2":"1/3","7":"1/3","13":"1/3"},"---+----+":{"6":"7/27","8":"20/27"},"---+-----+":{"7":"7/34","9":"27/34"},"---+------+":{"7":"20/47","10":"27/47"},"---+-------+":{"7":"1/2","11":"1/2"},"---+--------+++++++++++++":{"3":"47/114","11":"157/494","20":"71/1482","24":"329/1482"},"---+--------++++++++++++-+-":{"25":"1/2","26":"1/2"},"---+--------+++++++++++-":{"5":"47/107","20":"20/107","23":"40/107"},"---+--------++++++++++-":{"3":"775359/5160718","9":"1349699/5160718","12":"164970/2580359","20":"746630/2580359","22":"606230/2580359"},"---+--------+++++++++-":{"16":"1/2","21":"1/2"},"---+--------++++++++-":{"16":"1/2","20":"1/2"},"---+--------+++++++-":{"17":"27/34","19":"7/34"},"---+--------++++++-":{"16":"20/27","18":"7/27"},"---+--------+++++-":{"16":"1/2","17":"1/2"},"---+--------++++-++++++++":{"3":"6580/63423","13":"7379/42282","16":"1409/4698","20":"11290/63423","24":"15463/63423"},"---+--------++++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+--------++++-+++++++---":{"11":"7/27","16":"5/38","25":"19/70","26":"25/74"},"---+--------++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"---+--------++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"---+--------++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"---+--------++++-+++-++++":{"3":"140/869","13":"471/1738","20":"329/1738","24":"329/869"},"---+--------++++-+++-+++-+":{"3":"1890/14753","13":"3337/29506","17":"6043/29506","20":"7463/29506","25":"8883/29506"},"---+--------++++-+++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------++++-+++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"---+--------++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+--------++++-+++--":{"17":"1/2","21":"1/2"},"---+--------++++-++-":{"17":"27/34","19":"7/34"},"---+--------++++-+-":{"17":"20/27","18":"7/27"},"---+--------++++--+++++++":{"3":"70/1679","13":"470/1679","17":"1409/3358","20":"270/1679","24":"329/3358"},"---+--------++++--++++++-+":{"3":"70/599","12":"7463/23960","13":"537/23960","17":"329/1198","25":"329/1198"},"---+--------++++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"---+--------++++--+++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"---+--------++++--++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"---+--------++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"---+--------++++--++-++++":{"3":"70/1139","13":"200/1139","17":"869/2278","21":"270/1139","24":"329/2278"},"---+--------++++--++-+++-+":{"3":"140/869","12":"6043/34760","13":"307/3160","20":"329/1738","25":"329/869"},"---+--------++++--++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------++++--++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"---+--------++++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+--------++++--++--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+--------++++--++--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+--------++++--++--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------++++--++--+-":{"3":"7/34","5":"329/918","18":"70/799","22":"2110/21573","23":"200/799"},"---+--------++++--++---":{"3":"27/77","7":"27/77","18":"10/67","22":"10/67"},"---+--------++++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"---+--------++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"---+--------++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"---+--------++++---+--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+--------++++---+--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+--------++++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------++++---+--+-":{"3":"329/1878","5":"15463/50706","12":"70/939","22":"225800/1191591","23":"11290/44133"},"---+--------++++---+---++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+--------++++---+---+-+":{"3":"470/3349","13":"31490/90423","20":"11337/87074","22":"60430/1175499","25":"2209/6698"},"---+--------++++---+---+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------++++---+----":{"19":"1/2","23":"1/2"},"---+--------++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"---+--------++++-----+":{"12":"7/34","19":"7/34","21":"10/17"},"---+--------++++------+":{"2":"1/5","3":"1/5","12":"1/5","19":"54/235","22":"8/47"},"---+--------++++-------++":{"3":"70/1069","13":"670/1069","19":"329/2138","24":"329/2138"},"---+--------++++-------+-+":{"3":"70/1069","13":"670/1069","19":"329/2138","25":"329/2138"},"---+--------++++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------++++--------+":{"23":"7/34","24":"27/34"},"---+--------++++---------+":{"12":"423/1300","19":"203/1300","20":"157/1300","25":"517/1300"},"---+--------++++-----------":{"22":"13/33","26":"20/33"},"---+--------+++-":{"1":"47/107","12":"20/107","15":"40/107"},"---+--------++-":{"1":"28717/72014","3":"16497/72014","12":"5400/36007","14":"8000/36007"},"---+--------+-":{"12":"1/2","13":"1/2"},"---+---------++++":{"12":"1/2","16":"1/2"},"---+---------+++-++++++++":{"3":"6580/63423","13":"7379/42282","16":"1409/4698","20":"11290/63423","24":"15463/63423"},"---+---------+++-+++++++-+-":{"25":"1/2","26":"1/2"},"---+---------+++-+++++++---":{"11":"7/27","16":"5/38","25":"19/70","26":"25/74"},"---+---------+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"---+---------+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"---+---------+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"---+---------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"---+---------+++-++-":{"17":"27/34","19":"7/34"},"---+---------+++-+-":{"17":"20/27","18":"7/27"},"---+---------+++--+++++++":{"3":"70/1679","13":"470/1679","17":"1409/3358","20":"270/1679","24":"329/3358"},"---+---------+++--++++++-+-":{"25":"1/2","26":"1/2"},"---+---------+++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"---+---------+++--+++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"---+---------+++--++++-":{"13":"611/1782","16":"13/66","20":"10/33","22":"140/891"},"---+---------+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"---+---------+++--++-++++":{"3":"70/1139","13":"200/1139","17":"869/2278","21":"270/1139","24":"329/2278"},"---+---------+++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+---------+++--++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+---------+++--++-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"---+---------+++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---------+++--++--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---------+++--++--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+---------+++--++--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+---------+++--++--+-":{"12":"47/134","13":"1/2","18":"200/3149","23":"270/3149"},"---+---------+++--++---":{"12":"211/682","18":"211/682","21":"189/682","22":"71/682"},"---+---------+++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"---+---------+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"---+---------+++---+-++++":{"3":"70/1139","13":"200/1139","17":"869/2278","21":"270/1139","24":"329/2278"},"---+---------+++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+---------+++---+-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+---------+++---+-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"---+---------+++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+---------+++---+--+++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---------+++---+--++-+":{"3":"1890/14753","13":"4690/14753","20":"710/14753","21":"6043/29506","25":"8883/29506"},"---+---------+++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+---------+++---+--+-":{"12":"27/94","13":"1/2","22":"200/2209","23":"270/2209"},"---+---------+++---+---++":{"3":"9/77","13":"1/3","17":"25/91","24":"25/91"},"---+---------+++---+---+-+":{"3":"470/3349","13":"31490/90423","20":"11337/87074","22":"60430/1175499","25":"2209/6698"},"---+---------+++---+---+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+---------+++---+----":{"19":"1/2","23":"1/2"},"---+---------+++----+":{"2":"611/1971","3":"611/1971","13":"329/1971","19":"280/1971","20":"140/1971"},"---+---------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+---------+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"---+---------+++-------++":{"3":"70/1069","13":"670/1069","19":"329/2138","24":"329/2138"},"---+---------+++-------+-+":{"3":"70/1069","13":"670/1069","19":"329/2138","25":"329/2138"},"---+---------+++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+---------+++--------+":{"23":"7/34","24":"27/34"},"---+---------+++---------+":{"14":"470/2409","22":"1800/5621","23":"883/33726","25":"2209/4818"},"---+---------+++-----------":{"22":"13/33","26":"20/33"},"---+---------++-":{"12":"10/37","13":"47/74","15":"7/74"},"---+---------+-":{"13":"20/27","14":"7/27"},"---+----------+++":{"3":"1/4","11":"1/4","13":"1/4","16":"1/4"},"---+----------++-+":{"13":"1/2","17":"1/2"},"---+----------++--+++++++":{"13":"2/3","24":"1/3"},"---+----------++--++++++-+-":{"25":"1/2","26":"1/2"},"---+----------++--++++++--":{"2":"331/2471","13":"940/2471","20":"400/2471","25":"800/2471"},"---+----------++--+++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"---+----------++--++++-":{"9":"13/53","20":"20/53","22":"20/53"},"---+----------++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"---+----------++--++-++++":{"13":"2/3","24":"1/3"},"---+----------++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+----------++--++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+----------++--++-++-":{"13":"1/2","18":"27/94","20":"7/40","23":"71/1880"},"---+----------++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+----------++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"---+----------++--+-":{"3":"7/48","10":"7/48","18":"869/2256","19":"243/752"},"---+----------++---++++++":{"13":"2/3","24":"1/3"},"---+----------++---+++++-+-":{"25":"1/2","26":"1/2"},"---+----------++---+++++--":{"2":"331/2471","13":"940/2471","20":"400/2471","25":"800/2471"},"---+----------++---++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"---+----------++---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"---+----------++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"---+----------++---+-++++":{"13":"2/3","24":"1/3"},"---+----------++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+----------++---+-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+----------++---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"---+----------++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+----------++---+--+++":{"13":"2/3","24":"1/3"},"---+----------++---+--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+----------++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+----------++---+--+-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"---+----------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"---+----------++----+":{"2":"47/222","3":"47/222","14":"47/222","19":"9/37","20":"9/74"},"---+----------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"---+----------++------+++":{"13":"2/3","24":"1/3"},"---+----------++------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+----------++------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+----------++------+-":{"2":"47/155","3":"47/155","18":"7/155","22":"27/155","23":"27/155"},"---+----------++-------++":{"13":"2/3","24":"1/3"},"---+----------++-------+-+":{"3":"113940/1136237","13":"250099/1136237","14":"306099/1136237","22":"198340/1136237","25":"267759/1136237"},"---+----------++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+----------++--------+":{"23":"7/34","24":"27/34"},"---+----------++---------+":{"14":"470/2409","22":"1800/5621","23":"883/33726","25":"2209/4818"},"---+----------++-----------":{"22":"13/33","26":"20/33"},"---+----------+-":{"2":"1/3","3":"1/3","14":"20/141","15":"9/47"},"---+-----------++":{"14":"7/27","16":"20/27"},"---+-----------+-+":{"13":"1/2","17":"1/2"},"---+-----------+--+":{"14":"1/2","18":"1/2"},"---+-----------+---++++++":{"13":"2/3","24":"1/3"},"---+-----------+---+++++-+-":{"25":"1/2","26":"1/2"},"---+-----------+---+++++--":{"2":"331/2471","13":"940/2471","20":"400/2471","25":"800/2471"},"---+-----------+---++++-":{"5":"47/107","20":"20/107","23":"40/107"},"---+-----------+---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"---+-----------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"---+-----------+---+-++++":{"13":"2/3","24":"1/3"},"---+-----------+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+-----------+---+-+++--":{"2":"10/77","13":"10/77","14":"10/77","21":"47/154","25":"47/154"},"---+-----------+---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"---+-----------+---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---+-----------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---+-----------+----+++++":{"13":"2/3","24":"1/3"},"---+-----------+----++++-+-":{"2":"3290/31223","19":"5180/31223","20":"30043/62446","26":"15463/62446"},"---+-----------+----++++--":{"2":"331/2471","13":"940/2471","20":"400/2471","25":"800/2471"},"---+-----------+----+++-":{"5":"47/107","20":"20/107","23":"40/107"},"---+-----------+----++-":{"9":"13/53","20":"20/53","22":"20/53"},"---+-----------+----+-":{"20":"1/2","21":"1/2"},"---+-----------+-----++++":{"13":"2/3","24":"1/3"},"---+-----------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+-----------+-----+++--":{"2":"10/87","13":"10/87","19":"10/87","21":"67/174","25":"47/174"},"---+-----------+-----++-":{"20":"10/37","21":"47/74","23":"7/74"},"---+-----------+-----+-":{"21":"20/27","22":"7/27"},"---+-----------+------+++":{"13":"2/3","24":"1/3"},"---+-----------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+-----------+------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+-----------+------+-":{"2":"47/128","3":"47/128","14":"7/128","22":"135/1504","23":"729/6016"},"---+-----------+-------++":{"13":"2/3","24":"1/3"},"---+-----------+-------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+-----------+-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+-----------+--------+":{"23":"7/34","24":"27/34"},"---+-----------+---------+":{"15":"470/2479","22":"4000/17353","23":"4663/34706","25":"2209/4958"},"---+-----------+-----------":{"22":"13/33","26":"20/33"},"---+------------+":{"15":"7/34","16":"27/34"},"---+-------------+":{"15":"7/34","17":"27/34"},"---+--------------+":{"2":"1/3","3":"1/3","15":"9/47","18":"20/141"},"---+---------------+":{"15":"1/2","19":"1/2"},"---+----------------+++++":{"14":"7/27","24":"20/27"},"---+----------------++++-+-":{"19":"13/40","26":"27/40"},"---+----------------++++--":{"2":"7/81","10":"211/3807","18":"9/47","20":"1/3","25":"1/3"},"---+----------------+++-":{"20":"1/3","23":"2/3"},"---+----------------++-":{"20":"27/67","22":"40/67"},"---+----------------+-":{"20":"1/2","21":"1/2"},"---+-----------------++++":{"13":"2/3","24":"1/3"},"---+-----------------+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+-----------------+++--":{"2":"20/161","13":"729/3220","15":"211/3220","21":"47/161","25":"47/161"},"---+-----------------++-":{"20":"10/37","21":"47/74","23":"7/74"},"---+-----------------+-":{"21":"20/27","22":"7/27"},"---+------------------+++":{"13":"2/3","24":"1/3"},"---+------------------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+------------------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+------------------+-":{"2":"47/128","3":"47/128","14":"7/128","22":"135/1504","23":"729/6016"},"---+-------------------++":{"13":"2/3","24":"1/3"},"---+-------------------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---+-------------------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---+--------------------+":{"23":"7/34","24":"27/34"},"---+---------------------+":{"2":"10/37","23":"27/74","25":"27/74"},"---+-----------------------":{"22":"13/33","26":"20/33"},"----+":{"3":"7/34","4":"27/34"},"-----+":{"3":"7/34","5":"27/34"},"------+":{"3":"20/47","6":"27/47"},"-------+":{"3":"1/2","7":"1/2"},"--------+":{"3":"7/34","8":"27/34"},"---------+":{"3":"7/34","9":"27/34"},"----------+":{"7":"20/47","10":"27/47"},"-----------+":{"7":"1/2","11":"1/2"},"------------++++++++++++++-":{"25":"1/2","26":"1/2"},"------------+++++++++++++-":{"24":"1/2","25":"1/2"},"------------++++++++++++-+-":{"25":"1/2","26":"1/2"},"------------+++++++++++-":{"17":"1/2","23":"1/2"},"------------++++++++++-":{"18":"1/2","22":"1/2"},"------------+++++++++-":{"17":"1/2","21":"1/2"},"------------++++++++-":{"16":"1/2","20":"1/2"},"------------+++++++-":{"6":"10/37","12":"27/148","16":"27/148","19":"27/74"},"------------++++++-":{"7":"13/53","12":"13/106","16":"27/106","18":"20/53"},"------------+++++-":{"16":"1/2","17":"1/2"},"------------++++-+++++++++-":{"25":"1/2","26":"1/2"},"------------++++-++++++++-":{"24":"1/2","25":"1/2"},"------------++++-+++++++-+-":{"25":"1/2","26":"1/2"},"------------++++-+++++++---":{"11":"7/27","16":"5/38","25":"19/70","26":"25/74"},"------------++++-++++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"------------++++-+++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"------------++++-++++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"------------++++-+++-+++++-":{"20":"44/87","25":"1/9","26":"23/60"},"------------++++-+++-++++-":{"24":"1/2","25":"1/2"},"------------++++-+++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"------------++++-+++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------++++-+++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"------------++++-+++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"------------++++-+++--":{"17":"1/2","21":"1/2"},"------------++++-++-":{"17":"27/34","19":"7/34"},"------------++++-+-":{"17":"20/27","18":"7/27"},"------------++++--+++++++":{"13":"10/67","17":"1/2","20":"10/67","24":"27/134"},"------------++++--++++++-+-":{"25":"1/2","26":"1/2"},"------------++++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"------------++++--+++++-":{"12":"29/100","16":"29/100","20":"1/3","23":"7/81"},"------------++++--++++-":{"12":"611/2302","16":"611/2302","20":"400/1151","22":"140/1151"},"------------++++--+++-":{"12":"1/6","16":"1/6","20":"1/3","21":"1/3"},"------------++++--++-++++":{"17":"1/2","21":"10/47","24":"27/94"},"------------++++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"------------++++--++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------++++--++-++-":{"20":"10/37","21":"47/74","23":"7/74"},"------------++++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"------------++++--++--+++":{"17":"1/2","24":"1/2"},"------------++++--++--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"------------++++--++--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------++++--++--+-":{"5":"7/27","18":"400/1269","23":"20/47"},"------------++++--++---":{"18":"1/2","22":"1/2"},"------------++++--+-":{"13":"1/2","18":"10/47","19":"27/94"},"------------++++---++":{"12":"47/134","16":"331/1742","18":"140/871","20":"20/67"},"------------++++---+-+":{"12":"27/94","16":"71/1222","18":"140/611","21":"20/47"},"------------++++---+--+++":{"17":"1/2","24":"1/2"},"------------++++---+--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"------------++++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------++++---+--+-":{"5":"7/27","22":"400/1269","23":"20/47"},"------------++++---+---++":{"17":"1/2","24":"1/2"},"------------++++---+---+-+":{"13":"211/540","22":"7/27","25":"7/20"},"------------++++---+---+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------++++---+----":{"19":"1/2","23":"1/2"},"------------++++----+":{"12":"7/34","19":"7/34","20":"10/17"},"------------++++-----+":{"12":"7/34","19":"7/34","21":"10/17"},"------------++++------+":{"12":"47/134","18":"10/67","19":"27/134","22":"20/67"},"------------++++-------++":{"13":"10/17","19":"7/34","24":"7/34"},"------------++++-------+-+":{"13":"10/17","19":"7/34","25":"7/34"},"------------++++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------++++--------+":{"23":"7/34","24":"27/34"},"------------++++---------+":{"12":"423/1300","19":"203/1300","20":"157/1300","25":"517/1300"},"------------++++-----------":{"22":"13/33","26":"20/33"},"------------+++-":{"12":"1/3","15":"2/3"},"------------++-":{"12":"27/67","14":"40/67"},"------------+-":{"12":"1/2","13":"1/2"},"-------------++++":{"12":"1/2","16":"1/2"},"-------------+++-++++++++":{"12":"1/4","16":"1/4","24":"1/2"},"-------------+++-+++++++-+-":{"25":"1/2","26":"1/2"},"-------------+++-+++++++---":{"11":"7/27","16":"5/38","25":"19/70","26":"25/74"},"-------------+++-++++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"-------------+++-+++++-":{"12":"329/3240","16":"751/3240","17":"47/81","22":"7/81"},"-------------+++-++++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-------------+++-+++-":{"12":"1/4","17":"1/2","20":"1/4"},"-------------+++-++-":{"17":"27/34","19":"7/34"},"-------------+++-+-":{"17":"20/27","18":"7/27"},"-------------+++--+++++++":{"13":"10/67","17":"1/2","20":"10/67","24":"27/134"},"-------------+++--++++++-+-":{"25":"1/2","26":"1/2"},"-------------+++--++++++---":{"11":"1890/11953","17":"3290/11953","20":"4663/23906","25":"396821/1601702","26":"99170/800851"},"-------------+++--+++++-":{"12":"1269/3898","13":"2209/3898","20":"70/1949","23":"140/1949"},"-------------+++--++++-":{"13":"611/1782","16":"13/66","20":"10/33","22":"140/891"},"-------------+++--+++-":{"13":"47/242","16":"27/242","20":"37/121","21":"47/121"},"-------------+++--++-++++":{"17":"1/2","21":"10/47","24":"27/94"},"-------------+++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-------------+++--++-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-------------+++--++-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"-------------+++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"-------------+++--++--+++":{"12":"27/77","13":"27/77","21":"10/67","24":"10/67"},"-------------+++--++--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-------------+++--++--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-------------+++--++--+-":{"12":"47/134","13":"1/2","18":"200/3149","23":"270/3149"},"-------------+++--++---":{"12":"211/682","18":"211/682","21":"189/682","22":"71/682"},"-------------+++--+-":{"12":"1/4","13":"1/2","18":"5/47","19":"27/188"},"-------------+++---++":{"13":"1/2","16":"71/1222","18":"140/611","20":"10/47"},"-------------+++---+-++++":{"13":"211/540","18":"7/27","21":"400/1269","24":"883/25380"},"-------------+++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-------------+++---+-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-------------+++---+-++-":{"12":"27/88","13":"47/88","21":"7/88","23":"7/88"},"-------------+++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"-------------+++---+--+++":{"12":"27/77","13":"27/77","21":"10/67","24":"10/67"},"-------------+++---+--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-------------+++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-------------+++---+--+-":{"12":"27/94","13":"1/2","22":"200/2209","23":"270/2209"},"-------------+++---+---++":{"12":"27/74","13":"470/999","22":"70/999","24":"7/74"},"-------------+++---+---+-+":{"13":"211/540","22":"7/27","25":"7/20"},"-------------+++---+---+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-------------+++---+----":{"19":"1/2","23":"1/2"},"-------------+++----+":{"14":"1/3","19":"1/3","20":"1/3"},"-------------+++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"-------------+++------+":{"13":"1/2","19":"27/94","22":"10/47"},"-------------+++-------++":{"13":"10/17","19":"7/34","24":"7/34"},"-------------+++-------+-+":{"13":"10/17","19":"7/34","25":"7/34"},"-------------+++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"-------------+++--------+":{"23":"7/34","24":"27/34"},"-------------+++---------+":{"14":"470/2409","22":"1800/5621","23":"883/33726","25":"2209/4818"},"-------------+++-----------":{"22":"13/33","26":"20/33"},"-------------++-":{"12":"10/37","13":"47/74","15":"7/74"},"-------------+-":{"13":"20/27","14":"7/27"},"--------------+++":{"12":"1/2","16":"1/2"},"--------------++-+":{"13":"1/2","17":"1/2"},"--------------++--+++++++":{"13":"2/3","24":"1/3"},"--------------++--++++++-+-":{"25":"1/2","26":"1/2"},"--------------++--++++++--":{"3":"331/3220","13":"1269/3220","20":"27/161","25":"54/161"},"--------------++--+++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--------------++--++++-":{"9":"13/53","20":"20/53","22":"20/53"},"--------------++--+++-":{"16":"4/89","20":"31/89","21":"57/94"},"--------------++--++-++++":{"13":"2/3","24":"1/3"},"--------------++--++-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--------------++--++-+++--":{"3":"8830/91991","13":"46630/91991","18":"14200/91991","21":"3161/183982","25":"41501/183982"},"--------------++--++-++-":{"13":"1/2","18":"27/94","20":"7/40","23":"71/1880"},"--------------++--++-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--------------++--++--":{"12":"883/10800","13":"3337/10800","18":"7/27","21":"7/20"},"--------------++--+-":{"16":"7/40","18":"1/2","19":"13/40"},"--------------++---++++++":{"13":"2/3","24":"1/3"},"--------------++---+++++-+-":{"25":"1/2","26":"1/2"},"--------------++---+++++--":{"3":"331/3220","13":"1269/3220","20":"27/161","25":"54/161"},"--------------++---++++-":{"13":"2209/4111","14":"1269/4111","20":"211/4111","23":"422/4111"},"--------------++---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"--------------++---++-":{"16":"4/89","20":"31/89","21":"57/94"},"--------------++---+-++++":{"13":"2/3","24":"1/3"},"--------------++---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--------------++---+-+++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--------------++---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--------------++---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"--------------++---+--+++":{"13":"2/3","24":"1/3"},"--------------++---+--++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--------------++---+--++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--------------++---+--+-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"--------------++---+---":{"13":"1/2","19":"27/94","22":"10/47"},"--------------++----+":{"14":"1/3","19":"1/3","20":"1/3"},"--------------++-----+":{"14":"1/3","19":"1/3","21":"1/3"},"--------------++------+++":{"13":"2/3","24":"1/3"},"--------------++------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--------------++------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--------------++------+-":{"15":"7/48","18":"7/48","22":"869/2256","23":"243/752"},"--------------++-------++":{"13":"2/3","24":"1/3"},"--------------++-------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"--------------++-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"--------------++--------+":{"23":"7/34","24":"27/34"},"--------------++---------+":{"14":"470/2409","22":"1800/5621","23":"883/33726","25":"2209/4818"},"--------------++-----------":{"22":"13/33","26":"20/33"},"--------------+-":{"13":"7/20","14":"20/47","15":"211/940"},"---------------++":{"14":"7/27","16":"20/27"},"---------------+-+":{"13":"1/2","17":"1/2"},"---------------+--+":{"14":"1/2","18":"1/2"},"---------------+---++++++":{"13":"2/3","24":"1/3"},"---------------+---+++++-+-":{"25":"1/2","26":"1/2"},"---------------+---+++++--":{"3":"331/3220","13":"1269/3220","20":"27/161","25":"54/161"},"---------------+---++++-":{"5":"47/107","20":"20/107","23":"40/107"},"---------------+---+++-":{"9":"13/53","20":"20/53","22":"20/53"},"---------------+---++-":{"16":"4/89","20":"31/89","21":"57/94"},"---------------+---+-++++":{"13":"2/3","24":"1/3"},"---------------+---+-+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---------------+---+-+++--":{"3":"2110/16737","13":"4000/16737","14":"710/16737","21":"9917/33474","25":"9917/33474"},"---------------+---+-++-":{"13":"1/2","19":"27/94","20":"7/94","23":"13/94"},"---------------+---+-+-":{"20":"211/962","21":"47/74","22":"70/481"},"---------------+---+--":{"14":"1/3","19":"1/3","21":"1/3"},"---------------+----+++++":{"13":"2/3","24":"1/3"},"---------------+----++++-+-":{"3":"3290/32133","19":"4690/32133","20":"32843/64266","26":"15463/64266"},"---------------+----++++--":{"3":"331/3220","13":"1269/3220","20":"27/161","25":"54/161"},"---------------+----+++-":{"5":"47/107","20":"20/107","23":"40/107"},"---------------+----++-":{"9":"13/53","20":"20/53","22":"20/53"},"---------------+----+-":{"20":"1/2","21":"1/2"},"---------------+-----++++":{"13":"2/3","24":"1/3"},"---------------+-----+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---------------+-----+++--":{"3":"2110/17447","13":"4000/17447","19":"710/17447","21":"11337/34894","25":"9917/34894"},"---------------+-----++-":{"20":"10/37","21":"47/74","23":"7/74"},"---------------+-----+-":{"20":"211/962","21":"47/74","22":"70/481"},"---------------+------+++":{"13":"2/3","24":"1/3"},"---------------+------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---------------+------++---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---------------+------+-":{"15":"7/48","18":"7/48","22":"869/2256","23":"243/752"},"---------------+-------++":{"13":"2/3","24":"1/3"},"---------------+-------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---------------+-------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"---------------+--------+":{"23":"7/34","24":"27/34"},"---------------+---------+":{"15":"470/2479","22":"4000/17353","23":"4663/34706","25":"2209/4958"},"---------------+-----------":{"22":"13/33","26":"20/33"},"----------------+":{"15":"7/34","16":"27/34"},"-----------------+":{"15":"7/34","17":"27/34"},"------------------+":{"15":"20/47","18":"27/47"},"-------------------+":{"15":"1/2","19":"1/2"},"--------------------+++++":{"14":"7/27","24":"20/27"},"--------------------++++-+-":{"19":"13/40","26":"27/40"},"--------------------++++--":{"3":"70/1069","10":"4000/50243","18":"8690/50243","20":"729/2138","25":"729/2138"},"--------------------+++-":{"20":"1/3","23":"2/3"},"--------------------++-":{"20":"27/67","22":"40/67"},"--------------------+-":{"20":"1/2","21":"1/2"},"---------------------++++":{"13":"2/3","24":"1/3"},"---------------------+++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"---------------------+++--":{"3":"20/161","13":"869/3220","15":"71/3220","21":"47/161","25":"47/161"},"---------------------++-":{"20":"10/37","21":"47/74","23":"7/74"},"---------------------+-":{"20":"211/962","21":"47/74","22":"70/481"},"----------------------+++":{"13":"2/3","24":"1/3"},"----------------------++-+-":{"20":"44/87","25":"1/9","26":"23/60"},"----------------------++--":{"3":"400/2609","13":"3161/1408860","15":"11337/52180","22":"18800/70443","25":"940/2609"},"----------------------+-":{"22":"27/47","23":"20/47"},"-----------------------++":{"13":"2/3","24":"1/3"},"-----------------------+-+-":{"20":"44/87","25":"1/9","26":"23/60"},"-----------------------+---":{"7":"191/2540","20":"1269/2540","26":"54/127"},"------------------------+":{"23":"7/34","24":"27/34"},"-------------------------+":{"2":"10/37","23":"27/74","25":"27/74"},"---------------------------":{"22":"13/33","26":"20/33"}}}


==> anc/proofs/s3/rational/n4_c47-20_cuts47-40_27-20_47-27_47-20_report.json <==
{
  "status": "Solved",
  "primal": 0.4913483151311912,
  "dual": 0.49134831517247834,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 5.967563709843538e-10,
  "dual_residual": 3.5717698806022536e-10,
  "seconds": 1.910387992,
  "c": "47/20",
  "n": 4,
  "cuts": [
    "47/40",
    "27/20",
    "47/27",
    "47/20"
  ],
  "patterns": 504,
  "exclusions": 2538,
  "blocks": [
    5,
    10,
    27,
    24,
    24,
    21,
    21
  ],
  "bound": "19653932755831249/40000000000000000",
  "upper_decimal": 0.49134831889578123,
  "exact_checks_passed": true,
  "numerical_max_score": 0.4913483158105795
}


==> anc/proofs/s3/rational/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_certificate.json <==
{"n":4,"c":"47/20","cuts":["47/40","60/47","27/20","47/27","47/20"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,16,24,28,30,31],"factor":[[747,63792,-1745033,-1505043,-250684,-220891],[0,4186,62480,325598,-9138445,-14649149],[0,3379,-30088,-33445,7021402,-19127128],[137,-545026,-783051,3751850,307790,337569],[0,538129,-891716,3844374,337077,576195],[481,55940,2935879,1266496,301909,249482]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,32,33,48,49,56,57,60,61,62,63],"factor":[[384,379,-1,-14,26,-70,46,-73,-225,-39,0,-1],[225,-330,-8,-341,-4243,300948,42589,3768,-57557,16664,24746,29463],[0,0,0,0,35,15344,-414371,673091,-140289,-311386,44344,5066],[0,0,0,0,-13,-6217,-98897,54328,218059,536671,723653,1176078],[0,0,0,0,24,13009,-191093,78283,56078,882564,-919306,-82253],[0,0,0,0,2,7416,-60703,67944,172764,486472,785723,-1190016],[44,-64,4,129,52073,-3602,-424140,-347421,22647,-141558,42939,-34374],[21,-39,-29,-1379,3619,-178395,-34287,-9748,33136,-12467,-13403,-18123],[0,0,-2,0,-52667,-3358,-431177,-352345,24468,-144184,42728,-35337],[0,0,0,-2,90,39954,5985,79646,1003950,-285681,-233285,-40314],[154,-222,980,319,-4721,-207897,32389,48101,36578,9130,-23400,-15389],[153,-221,-966,368,-4556,-207887,32400,48113,36621,9120,-23410,-15388]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,49,50,73,74,85,86,91,92,94,95,49152,49153,49201,49225,49237,49243,49246,73728,73729,73777,73801,86016,86017,86065,92160,92161,92209,95232,95233,95281],"factor":[[-25,-1360,3,56,306,11,139,8,111,10,244,96,259,170,29,511,-659,44,43,-32,66,-50,1,18,-19,31,-15,6,-5,18,-64,58,885],[-179,163,-5,428,2105,57,-268,-1906,-174,45674,100415,4676,77010,43423,-5652,35352,-247953,-339289,-202210,81897,-475146,2162491,-780129,521898,-527920,-2230402,1598263,-573688,464633,-1684023,6827620,2421874,-68944935],[-237,-46,-2,142,-866,-35,336,-2960,-9561,260905,63330,-9907,53080,26062,-24904,41081,-231505,-339157,-202534,82123,-475218,2157395,-779433,521370,-529363,-2224999,1596045,-572509,463510,-1680469,6811867,2412147,-68789488],[0,0,0,0,1,0,1,58,2193,-19707,-202430,-477353,306997,1324,-9914,25835,-222087,-340169,-204448,80908,-467060,2164480,-780106,520187,-528057,-2232105,1600772,-573713,464764,-1682716,6825227,2436441,-68940016],[0,0,0,0,1,0,0,34,850,-17875,-52434,-1650,-361677,-447517,-856717,126782,-317512,-338513,-208616,81018,-452950,2160947,-796206,532894,-537851,-2234644,1595276,-569452,465214,-1677004,6811283,2459319,-68807064],[0,0,0,0,1,0,1,37,1748,-9484,-102373,-24805,-515550,719832,36445,-100804,-104922,-344534,-203375,79537,-477070,2164578,-787554,515044,-525411,-2240772,1611087,-572515,465651,-1675326,6814122,2506734,-68917359],[0,0,0,0,1,0,1,21,1085,-7156,-41883,-20790,-359324,-502369,824600,77070,-316823,-340084,-194616,77200,-474985,2162526,-771074,516593,-521999,-2225532,1592337,-573601,464213,-1684684,6823401,2390225,-68898979],[-46,-11,0,16,-147,15,-704,249,128148,-13702,-138959,255529,223239,21475,18381,41030,-267214,-337613,-194323,85250,-501158,2167995,-750468,533316,-523955,-2205705,1558546,-579817,460963,-1705037,6851782,2138832,-68989246],[-24,12,-1,96,-261,-278,5287,-1318,7718,-83020,116650,18314,93543,53271,6204,34572,-262816,-339214,-201734,81755,-475472,2165581,-779938,522523,-527060,-2233073,1598705,-574503,465227,-1686599,6837464,2421578,-69037349],[0,0,0,0,3,18,1,-465,-109987,-23491,-203553,294961,236618,11955,24354,19422,-174776,-340543,-197199,87247,-505094,2169016,-750125,531518,-522295,-2205892,1559044,-579956,460817,-1703994,6850064,2140764,-68989886],[0,0,0,1,2,-2,23,-198,3750,338,11283,1554,9014,-123294,-27776,-958709,1813223,-391238,-252487,116714,-546385,2181581,-767908,491543,-493869,-2229849,1603271,-578341,460940,-1668820,6808532,2424322,-69046108],[-162,-40,-1,53,-496,-3648,-2276,-1433,-13455,-94659,159515,-22277,70831,57718,4043,28312,-251689,-339758,-203262,81335,-471443,2165249,-784923,520518,-527422,-2237738,1605599,-573610,465935,-1683354,6834863,2469975,-69045600],[-159,-36,-1,69,-534,3837,-1770,-1445,-12298,-94580,159773,-22450,70753,57719,4004,28191,-251612,-339757,-203261,81335,-471443,2165248,-784920,520519,-527421,-2237736,1605596,-573611,465935,-1683355,6834865,2469953,-69045605],[0,0,0,0,0,0,0,0,5,-2,66,-4,242,95,-275,917,-12425,-9121784,4492423,-2699429,1588286,-518925,-74614,1538454,-365664,216613,-1498852,-6102,-231535,992180,-4007278,-4925840,27033617],[0,0,0,0,0,0,0,-1,5,-15,-51,-112,-40,-251,-267,-175,-11639,-924577,182410,5631669,-30703130,-4807307,-6057617,-1623520,2201226,-599330,3892192,1810075,314950,2641530,-3404250,29862960,16986879],[0,0,0,0,0,0,0,0,1,14,-13,13,-62,-90,-518,161,-3336,-356872,171296,-221985,-172884,-428413,26934453,-38066243,20118004,8082185,7505839,-798381,78254,-2411970,6173233,10530062,-14529695],[0,0,0,0,0,0,0,0,1,25,-2,8,59,27,12,7,-1931,11677,-418209,338923,232812,9748296,-4270412,3109636,33213413,-19065793,-38129574,5380814,1695967,9723657,-10407274,11906125,-5081279],[0,0,0,0,0,0,0,0,0,-3,5,3,19,18,6,78,-866,30636,-169851,-16953,333107,3671916,-6228377,-4604395,75178,13455471,8946220,19437546,34507097,46776364,-26757530,-19045698,-47556930],[0,0,0,0,0,0,0,0,0,-2,3,4,10,6,-7,71,-1068,33234,-135766,-7674,236166,3979890,-7963021,-4790264,2593487,9235311,6128464,6083541,-55688672,16995318,-32633604,-10286301,-47750457],[0,0,0,0,0,0,0,0,0,-1,6,1,7,5,-12,113,-281,34105,-99523,6489,-100525,3265309,-4025302,-2343972,1028288,9470210,-1305617,-3123710,15414577,-47909641,-58850301,2402608,-46579440],[0,0,0,0,0,0,0,0,7,-8,3,47,1,217,493,356,-13169,-2150085,-15687312,-3728970,-3328587,-677916,166935,446508,614454,5410691,-2934893,1125135,-441240,-2275971,3132707,-13417296,17348735],[0,0,0,0,0,0,0,0,5,-5,-10,3,-105,248,447,694,-8604,-1741885,-3209223,15896651,11153564,928620,2174436,-570584,-2042874,-502418,19788,-784993,-146608,-177261,-1025814,-6734072,9442553],[0,0,0,0,0,0,0,0,1,-6,5,30,67,-46,27,-95,-1541,-7496,-1046461,-705393,-2702166,5537329,5364737,-17616553,-23904607,-40829817,608035,-8169769,1035673,8538087,-23160770,-19968991,13557192],[0,0,0,0,0,0,0,0,1,3,1,10,-1,-49,-65,91,-1437,-2401,-727543,-141963,-1504564,5923149,20902454,26037839,19170431,-10278893,30469990,-19255704,1064041,8637912,-17385037,-3120643,10480990],[-160,7,3,-106,14,-2,136,62429,-903,-3916,-9697,716,-6018,-4050,1402,5713,46740,-257691,-1556988,-987269,6931620,-1660145,-7446981,-2724261,-1002770,-5566856,9836638,1680774,897692,5405937,-6757623,72337401,19912508],[-70,14,-23,1887,-368,-38,12,2464,196,-27187,-59302,-2608,-45353,-25489,3467,-18871,149017,195189,86427,-69453,428597,-1314508,302875,-366746,290936,1200757,-735918,375139,-255725,1111267,-4182564,107957,41206056],[0,0,0,0,0,0,0,0,1,-3,3,8,27,-2,28,125,-212,-5473,143193,18250,1269221,5894723,-32741252,-14348798,18512131,-4948899,21574549,-20714234,5071481,-6228076,14425776,-31054890,44642196],[0,0,-2,0,0,0,-5,-64756,1154,-4636,-10060,706,-5983,-3589,1389,9019,40479,-257508,-1556749,-987416,6931602,-1660029,-7446577,-2723952,-1002898,-5566481,9835990,1680599,897667,5405499,-6757041,72332259,19911671],[0,0,0,3,0,0,1,-13,-1339,2484,-1835,2530,7230,-40823,-23125,-957753,-1946586,233336,129335,-98106,518610,-1304401,278506,-335335,255987,1183699,-712862,374507,-245927,1080470,-4109164,172462,40673924],[0,0,0,0,0,0,0,0,0,0,8,6,25,-9,12,68,98,-7810,183504,45303,-757520,12632934,1036511,2454448,3576381,-11147957,18123744,50406129,-3017451,-21697286,11397998,-8751477,48623376],[-554,26,1142,-205,19,-10,451,-7873,477,-31093,-67652,-3176,-51977,-29170,3759,-24539,163308,272634,367309,87333,-682461,-1255431,1627088,36140,511944,2357140,-2542458,152038,-452799,377373,-3742440,-12234081,44843742],[-553,21,-1139,-246,20,-9,451,-7685,474,-31092,-67648,-3176,-51975,-29171,3758,-24582,163227,272635,367310,87332,-682457,-1255430,1627086,36141,511942,2357138,-2542456,152038,-452798,377372,-3742437,-12234072,44843720],[0,0,0,0,0,0,0,0,0,2,20,1,26,-5,8,159,-1010,-3700,293855,112482,-3165887,32381729,3597394,-1101714,-13575309,17881675,-6767820,-14251681,452169,3426911,8989660,21616849,53179608]],"denominator":100000000},{"t":2,"f":3,"type":16,"flags":[48,49154,49200,49202,49226,49238,49244,49247,50773,50774,50779,50780,50782,50783,73776,75337,75349,75355,75358,86064,87600,87601,87625,87637,92208,93744,93745,93769,95280,96816,96817,96841],"factor":[[33606,-40363,1037,6316,-30176,-11079,-7445,36073,12716,21251,-6748,-3355,-1145,-933,-5991,-4875,15508,22059,6620,-15821,-3036,-4913,-8343,-26402,15894,-11046,2826,-71708,53031,-9690,92003,14250],[69,7844186,-438837,-6821082,-498073,-13038005,4435442,8365533,7570152,-3295489,1682553,-1800414,2305209,5937153,1356222,-6444357,-4434641,-1456062,3269597,-4131112,-957450,3088941,-2239980,-10515816,3190873,-10487989,-6348854,2659558,119081,-33330682,-5455837,-48607225],[16,-376348,-1186387,-17908353,-3515755,11668887,-893350,-6220193,-840870,1289883,-1114646,3701647,952181,-6540167,-4956689,7147819,1794133,779098,-2160538,2584224,256713,-1835487,1877669,7924898,1397946,5676050,4553029,10997713,-5564494,323085,-4440831,19598280],[15,1191869,-225537,-3282967,-465686,2649480,-3506355,-4657936,-11999704,-1070545,-1544896,-11255678,-10086208,13681476,16724085,-12079556,-11005273,-2587206,3465382,960586,-294443,2718240,916470,-6911111,-5897085,2262906,-23476943,-18696984,11417611,75890381,-647056,-47382300],[13,1732399,22996,579986,3516820,-6986022,-1785643,1943594,5972215,-7898278,-7656744,5949581,2162229,-13695022,-12693220,17795922,13356750,18385341,-3442617,-794979,-7746270,-8402926,-4494567,9886220,19760467,16820850,-8781813,785500,8911048,61611687,-6970615,-56665171],[7,-247678,-136548,1300232,-1230301,580695,-257490,-5678669,-598339,10906238,-7263525,2462933,-10520269,3299106,-443643,14513651,2735804,-33647978,-2883641,-33590840,4890322,-6265390,-1118635,580273,13736402,-10291230,-10809845,23388308,512843,-102779,-28081095,-53759978],[7,-237300,-131354,1262774,-1185709,1643985,385482,-3329164,-188098,5413619,-5695263,5829803,-8460968,6032579,3308893,-5567705,5501994,21615489,10011534,19581345,39976486,9774855,4015751,4782543,14928215,-11509998,-2426783,28481384,-1280428,-5945082,-31031703,-56620093],[6,-148182,-52016,1231294,-854687,2339566,-3472403,-563562,-3223608,10502528,-1328920,3373557,-2205908,-6863035,-2447448,-10883607,-14999006,-3547438,-6097174,15039170,-29086433,22695586,-18938515,-16908188,18447789,16907099,16615607,19577136,-8722966,-1478425,-34833123,-54039167],[7,-142231,-258663,128821,2814327,1770823,-4648875,-3529561,471411,-4940539,5083338,6515773,-6648538,807132,-1271512,-1082212,15105450,-15339817,27964991,21231322,-20612794,-14111352,26614756,4416297,2773259,-7253057,4253821,-18563081,9171445,-17476618,-41050739,-55574072],[7,-119745,189263,79027,3364828,1919106,-662636,-1616002,-1533144,-515466,-386023,-5500908,329931,-15649570,164354,-2894281,14905521,2681815,-21445784,-6691400,11352329,7661083,24333729,-26901954,-16925184,19940295,-13678517,-16826446,-30787102,-16781833,-30662076,-59988159],[7,-169513,-258405,132853,2411906,1731638,-6260451,-1609567,-3910641,-6756607,2664816,10762437,1894187,12486208,774515,3077955,-20078281,11782292,-34842875,-5154750,-2645240,-5084464,5976543,22325718,-230825,-13564898,12489313,-20442850,14995857,-20516806,-41062803,-56322241],[7,-153304,197114,80094,2881545,1721260,-2324046,-520081,-6322900,-1537414,-1602919,-1645539,9831042,-6976639,1044322,3079844,-11115977,2283193,28227719,-11213623,11751287,-6644678,-33190876,15022224,-15846081,14738337,2316882,-22943719,-24390611,-18354201,-32242112,-61693676],[20,-361004,-100551,1038818,3803380,3102842,13835755,-9592316,6777042,-9616876,5635196,-3601793,11906158,-5297533,30484056,18457462,-8211863,213264,402977,6895194,-5063177,-562845,2788033,-5236876,-6748294,6044604,2825593,25790100,17342908,-7717430,12175503,-56105624],[20,-351854,142655,994220,3730018,2863533,11897218,-11078281,-2878906,-10188662,6895939,-11905147,7425949,9617208,-32709438,-15279803,-1135346,-4597123,-999348,-1446457,-1810720,2076069,1996993,10569081,-9103340,4276027,-8359905,23593896,4943870,991478,15268158,-60502523],[17,-1435028,-553880,-3656311,26247284,-7142392,-4230293,-4503661,-4473034,639700,237200,5249045,2441661,2524184,4254119,-3170064,9688640,-6720209,-3835437,3424681,1593194,8757578,-11769207,-2506931,521916,-15650592,-347726,6069914,-7169339,5745950,1102795,34994725],[6,219854,-468052,-38288,-3259214,15312,-11309855,7104392,-15638786,-25483868,9882895,-14879651,-5884811,-415531,1448158,6600625,14382939,-5885514,-1762909,-3646497,8490573,7652860,-10491486,-7975128,6766547,3920469,21707709,17447637,17582969,-7932122,-23937127,18431161],[4,137935,-5343,147868,-1641272,264625,5785865,5429619,-1036916,2160841,7363287,4493464,-71442,-4477506,-8091363,2333900,-4611350,-6710620,-10103597,17388909,8456391,-35604119,-14724684,-25182090,-19758918,-23926257,14554907,9469880,-9536026,34825764,-27767981,-9330952],[4,126118,279008,145937,-1573769,508979,4993248,5055402,-841974,14247,4071612,6537712,-4029408,-1627485,-1971089,6851194,3475739,13592483,12900762,-18667293,-13597150,30478983,11308148,4338552,-29321312,-28769946,20259624,10483345,-14152573,33916446,-21545544,-9267209],[5,177237,116673,-126758,-2580208,-1129098,3495412,8250488,9055172,1689063,18975884,10943109,14887389,1573929,1999390,-2394449,3256886,-28515013,-5766606,9069911,19181080,20666065,1982618,17485603,3588649,16378662,3129646,-11759534,164130,34751618,-20537853,3849885],[10,-583757,-110177,-371256,6894114,-2238379,-2253122,8448719,6312159,-3229928,18086877,328483,-24632815,-11045085,264904,-4531520,-26674593,3833046,5738985,-6843552,2517632,-10969122,13956042,10580038,-1108391,19335363,-10748655,23662059,-9620516,936692,-8511562,29506324],[8,379044,399622,-264118,4073503,-2558441,-4560287,4375743,8178005,12844281,-7666494,-30409149,771979,13141294,-7168472,22813374,-7935625,-2571306,-1410220,16684978,930065,4217552,9600384,8306550,-9035116,6794454,12701506,395170,-8098394,3511502,-26872046,13856841],[8,85436,74140,-981950,-7166272,-20001028,2824739,-18791448,-18553640,8628004,5680459,-1269188,-1610985,-11597440,2346006,993400,-1376279,-1104335,-3240419,5730022,1544646,-2159059,7675480,14101214,-5853132,5432793,12593954,1566886,-2254101,784222,-4290571,20890052],[5,84121,725533,205303,-2670430,-3720602,-9272454,-4189136,9133241,-5426170,-15717939,11647583,-3725136,-1357133,-3579702,-1582929,-1424540,-7331609,-1602732,8209379,526658,8124706,-8853054,-856390,-40698210,12889783,-21152927,16235835,37994954,-8493043,-29678029,33786270],[6,-109736,292893,110679,-2295162,-385228,-2452776,4002276,5811182,4279515,-616617,-8285315,8878606,6257638,17417566,-21461474,23287920,6978058,-8258228,-7531781,-14486367,-19531634,-3909292,22988143,-6320425,6314952,255971,28210739,-17880776,7001974,-39453460,11103858],[9,-387876,558131,477455,-1361182,-2493193,-6500518,5904767,-15037958,-6979799,-7332334,10766717,25412287,10743240,-1806674,6165498,-15900508,-864257,9144619,535196,-2540585,-4784365,22302508,-10605269,6071934,4830260,-18788853,24625930,-26309798,6781223,-12715470,34487862],[12,79531,1346962,-229987,2066201,395533,23383679,10391327,-10763749,-11055260,-23094708,2812599,-13747359,417950,3464826,-1669461,-100086,-10157884,-5762754,8532875,-1824184,1555605,427952,13325337,2642920,9557300,4690405,-7583030,-12221021,-3783890,-23238594,34820049],[12,98363,-1842032,200155,-1043112,-2818868,3259047,-17440975,14767419,-10273993,908624,7410064,-6521645,22194722,-867454,521061,-108809,5536236,5079369,-10170072,2376045,-3163556,-2562084,-19296223,6542764,21337121,23729573,-9609869,-22458233,12237968,-29941617,55011077],[6,165164,-658567,533586,779811,1457190,1415033,-7127315,9149756,-6221163,-8717556,-13523126,12491536,-22024704,-1002546,-13940209,-14891805,-2347187,4695211,-7794645,5645399,2227549,8306657,-1581148,17068842,-24429845,1985349,-8554369,16475570,14272124,-57717045,63612919],[9,-188463,-75698,1249752,-5541883,338164,828802,-7100105,3543122,-9035097,10979176,-3956014,-6281819,148699,244853,12131629,2484074,951977,-7157944,14297257,-10785899,10062990,-17224930,7855593,5947520,-22719165,-46979473,-5435397,-36888555,-10261329,-22916276,34359784],[71,5739236,14357401,3010559,3304430,9144580,-5121834,-9170921,-2801955,248995,911552,3346051,-1618506,-3563468,728522,1120999,500633,-3323917,-2257356,2457652,2618092,-1471980,1927247,6450863,-1258477,1153570,9435009,4934593,-10954854,5825470,10967262,35041721],[71,5727500,-14057823,4930261,2976621,8970396,-3158411,-5031355,-5872561,2124189,-2110477,3233777,-782937,-4854029,334716,1609751,776426,-4110783,-2947429,4621028,1488282,-664077,2734605,10257955,-6656487,2938428,4610265,6304558,-9911239,4319067,12382633,34241653],[11,1437589,445857,548230,3634567,4442092,11433683,1949007,-11533943,15236617,14093779,1260637,3472686,6167274,-3899271,7162166,7451289,15223758,4199077,-7339727,-3887588,-1501897,-3798122,-9900733,3087250,12990076,-18810041,-5375554,38416215,-11023841,-59236214,64930967]],"denominator":100000000},{"t":2,"f":3,"type":24,"flags":[72,49224,73730,73778,73800,73802,75336,75338,75350,75356,75359,76117,76118,76123,76124,76126,76127,87624,88392,88393,88405,88411,88414,93768,94536,94537,94549,94555,94558,96840,97608,97609,97621,97627,97630],"factor":[[34198,47086,-28192,14965,-21608,-393,-7620,23914,6029,11020,-4229,-19121,-4035,-2573,9006,7302,7849,4517,3290,-5748,-8509,-9829,-9795,-8248,13493,978,8500,-11652,22880,-161,19085,-6891,23329,117694,-86917],[15,-9867751,-15561675,65805,6037014,-1332785,1683140,8219810,4892101,5998545,-981060,-5892241,-4253665,2458298,473003,-1218625,564658,-2944769,-2107075,-417067,2223984,796050,-524462,-1452838,3075852,-1350099,-6179071,-4623923,-435296,7614570,-3110232,8062286,-9957193,-4057933,6056546],[83,-12919291,4227140,-697163,-2662151,1840632,-959314,-11833461,-8614610,-14767696,-2701268,9432138,10127212,-2639389,-7170437,-2131230,-1616976,1776076,4396911,2580732,1552719,1992111,4170520,5660960,-3755321,1142808,13199106,11555937,-822735,-13352336,3784559,-7721154,10581036,-557535,-10884991],[19,2468371,785936,2183595,23809749,-2380281,7513890,-11623233,1126223,-7528795,-3684437,6549954,1398297,-967803,-5969139,-3673074,3042476,-6260225,-1423724,2379275,10155553,6314365,-506005,3856435,-88716,3734388,-1346831,-2732155,-3972567,-12013363,-7581432,9906489,-12005538,34315343,35065522],[8,-81272,-2419702,-246236,2824060,-421576,-7250543,-6661473,7541090,13345033,22104114,29550198,-2489128,-9200841,3988733,5248131,-4321218,6938258,-1419190,-1158309,-14164422,-3263221,4102160,-108427,-15075799,2046506,-1052374,4592804,-8760882,-2999564,-6779000,-25348446,-2341351,-11585698,2323080],[8,-561245,1295276,203252,-3281718,1596558,-9423493,-3556292,-6794548,7926053,21158763,-2805151,6829306,2231522,-13582213,-8286764,751705,-4695068,4369086,3480985,8720062,5889277,-766975,5524156,8050995,-11625683,11106886,5748126,839643,24120904,-8692341,44071669,-33418545,41024905,62256517],[6,-503284,-1150016,-203264,2666268,870274,-2667877,-23435509,-18002553,9793807,3417264,-24998554,-6404953,2463182,10330156,7894737,-2072313,7795002,-2317674,-1058615,-9684123,-5308181,-1786511,-4920529,-10149029,2761681,-7496299,43108,-2676726,-36799,-6776266,-18871458,-8224785,-7864550,2768419],[6,-1526165,1640750,-996152,-1874481,461501,-4534978,3466077,-5695512,-4389782,-12501652,5378047,-4170678,-31531046,5006561,-8476548,3705152,3956360,2636818,2076016,-8369653,-9603144,-8270136,-12283700,4017149,19006191,-14569080,-15735962,447335,20634914,-790489,-9638313,-32758661,40440239,64947881],[5,-324242,894296,-268251,981540,770443,960318,9224361,-6757915,154974,827596,705528,-2501005,9162858,6058856,5282436,-10209787,6070290,-119578,-2845996,-735621,-3133429,3470118,41262599,24507735,-2816309,-18538072,19401708,-4415761,-4981120,1696723,-34708326,-5587350,24748303,69453113],[5,-299938,993133,-262730,1344526,486612,2584778,7042421,-3774029,3740228,-615709,-714292,327359,4698503,-696106,-499769,-246463,-17296074,4770312,-343859,5090616,2371647,12134464,-43158808,-1349926,-16700105,2268162,29718445,1173229,-5055725,1574330,-34549509,6062879,15444130,73051040],[5,-750678,1301421,-1045713,-309819,1696206,3373520,1397012,7711301,2135691,-3608292,-5487485,-3783785,7045556,-4199673,-1801578,7194077,-2239204,-5525470,-5072415,-5139847,11572297,9464796,18349490,-34413193,4970232,24820069,-16612338,27815317,18825906,8294229,-27642041,-185099,14371514,71939355],[6,-898468,905026,-1389107,144740,1513391,-1813525,-405352,3141674,2718402,-545862,-3407137,-3645140,-6722814,132435,10762871,11532275,685154,-5622435,26372538,-27391255,32852980,-9460799,-1265458,17123707,-8514134,3055375,-7943718,-10078063,-13602338,4213194,9692836,33931145,-5352691,52693899],[6,-710445,756426,-1700375,1273059,-505249,-4993985,4331807,-4103919,938780,2739424,2032161,-5913863,-653595,1034651,-661779,-1011913,36951114,-26941183,-3739438,29897383,-1300283,-6598824,-11731487,-425904,-3581076,5299523,-6844612,6637909,-12196830,2850678,6634761,28171215,-4859490,49963068],[6,-852685,846461,-1439666,825302,864508,-3337902,-1934581,2717000,2072149,510602,-2896832,-3288810,-2842142,-4587326,-1564684,10758377,-5634718,14539460,-48921392,-7142137,-3869100,-8725572,1347790,7068171,-436879,4208132,-8704766,-21513149,-9306777,2590152,10759330,35372843,-10389200,49566574],[6,-712698,801634,-1718318,1943363,-408760,-4461459,1236454,-547521,1838981,1716523,-25152,-2864437,614142,3965942,1439741,-10512490,-18724105,10398811,21969464,3074163,-38874180,-15865237,7189680,-9302197,-14053600,3699668,-18277495,9092653,-14737924,6911493,9424790,31161904,-12715844,48856935],[24,-2361130,2909122,-1290278,-5668603,-2884730,10169989,-4197957,1217340,-13194341,10890465,7440026,-28326579,21013181,8812718,-3516877,1130963,-9168109,-7220137,910292,213746,2217424,-1457316,-7599000,-3044073,3584162,-17159629,-11033563,-12424563,11762190,-14941580,11008134,-322766,15503300,16413471],[23,-2356182,3428601,-3528501,-2901927,-1508536,11694236,-2536257,8348166,12808456,-5618861,1953871,27936119,7741839,20579032,5142442,-1604377,1366096,32984,-1216423,7458276,4290400,-13578488,-2224491,-7867531,4155005,-15617282,-4638797,-5521786,5314242,-29664339,8898293,3365850,7001986,34617844],[6,-70873,496887,1370967,-93723,204957,-21129808,-6250254,-2102562,11516417,-25179447,12980372,-8055931,16833098,721622,-2842218,-1014941,-11463759,-4905148,364133,5042982,8558759,1564537,2657276,-2649555,11077212,-10329214,11886053,4913008,6731375,1256872,17438906,6641523,-22167475,8947327],[4,140182,-177504,-199105,3123300,-274454,6924253,-1692854,3184468,-3789569,4019268,1882523,-1666229,8251081,-7437211,14617794,3849859,18002683,21631234,4007684,-7218666,-7300123,-14057883,-8017487,2616831,24184369,-4868594,26442614,23517717,23967302,22132156,17760972,11649753,-38952323,34486336],[4,384742,-616408,-1151577,2364263,-2159318,3326062,-8333860,-440089,-4969652,-6949622,8458883,4191829,-461088,21041111,6240832,-806470,3171983,-10554661,-7741411,-11731950,-11322956,22724441,-2235182,21740074,-29917236,14167563,-6213671,10725766,30780724,12351696,14827342,-1926847,-29869773,14557620],[7,385016,481962,763654,1493428,-5101832,819070,886532,5032137,-1171404,-2170822,-7017286,3852671,4252181,-4198757,-38179153,-24988383,15448806,66599,4013195,-23696937,-2415823,12247055,-2412788,-8468522,1634254,-4554101,7807732,-12181672,-672445,-3269907,13011761,16734626,-18726024,30044041],[7,16354,395944,512593,-2077909,-4264721,-1570985,1671555,2799602,-1747808,-1250529,-6144428,1219977,-8824802,-10048268,23847018,3481748,1134476,2887705,7580405,8912686,-8355455,44097825,3687538,-11533415,12712338,-11831941,-2921182,-23407614,-171529,-10548736,19924649,13241494,-12684366,39273337],[5,531146,-919662,509271,-3925266,1316431,3271259,-5268972,4166751,-6281070,-3581323,464611,2940078,-6833215,-24529378,15288029,-22385237,-6857748,-19530554,-12049780,-6465400,4447030,-13549559,-1400530,-10576930,-20084424,-24217294,452463,9957137,-6162788,7671187,6146360,-25992331,-34244988,32142496],[7,-239745,692722,1895445,-1827241,-174535,22825949,3403268,-20441634,20171525,-4791387,11269818,-7998291,-9492935,-9570669,-6521398,421105,-4631681,-2571056,-125212,270865,1471343,4165225,7082853,-2146306,2503333,4941212,-1125592,-84498,-2530840,7327441,16866078,8947999,-30267931,-4702645],[5,123251,-325004,-159729,-50599,316854,-908112,-1646444,1656605,-4754469,14242939,-6895744,3651504,-17891781,20753597,-11225843,2103864,-23452676,-18893647,-3722190,9415087,7622870,3164485,7671691,-918822,20675634,-9325435,19004223,14246899,-3125346,21967013,11076978,17816191,-43930692,16698825],[5,346214,-563221,-1697691,-400914,727218,-1494399,-5943989,-2525159,1444828,6918981,3103940,6268628,4671566,-6623191,-9628599,-7213988,-26775,21297324,2192669,15673343,17248588,13621411,-6011173,16637417,704447,-23008415,-38078063,15712642,2870404,18359182,-24678745,9966585,-41318188,5201043],[5,808134,-704434,-83347,-135296,2189376,1083688,-3020737,652664,-621618,781303,218438,11701923,11106312,-17733269,-8532573,20087900,-5651113,-22555294,9597892,1117319,-17239579,-8771096,-433984,9738874,9619024,2787368,-3864661,-32483806,21846094,11060637,-29453089,-2051183,-51454670,15361149],[5,937283,-818243,556195,85762,2328245,1130976,-918351,2145994,-3156404,-4428608,-1423711,-7342371,-7947670,10773145,5647150,-25315164,-320111,13564412,4544222,19914839,15742454,-12408592,3426056,-6417222,-1288273,23939228,3167443,-38125500,20911679,11195827,-7633067,-11159589,-45509043,18046471],[4,587497,-802747,780450,-2459561,377561,117199,716089,-16839,-3232178,-2365545,2019661,-487178,3137273,11722161,-9930786,27323608,11245864,13202780,3722825,2496417,1159099,891170,5599474,-19711281,-21261235,-12040871,5016438,-8683427,-26484792,23198970,11268086,-48998988,-49638268,33937790],[12,-3898822,6460579,21848186,2649686,41430,-1554008,4688474,5539943,5217349,3824275,-4635512,-983905,166350,4518183,3257816,91787,1613700,-1495993,-1811959,-819309,-2013445,-2241037,-3387655,3479104,-3817370,-4682805,-8706118,1906664,6252095,2321631,-3880921,-2563549,-17407470,-3418742],[40,-3539444,7818616,-7882816,5414540,-21659795,-3865245,5837709,3520791,8050807,2042411,-6602598,-6126072,-3793272,-5209868,2528678,1872049,-2812972,-1309676,-1431359,940252,2227756,-4676121,1435168,4847834,-4482542,1406695,1553783,2015130,4600089,5627242,-8355423,-24510110,-36665985,-32714009],[40,-3183954,7215884,-7684827,8111002,21836560,425535,5854167,8105165,7376024,1037240,-5486153,-7886478,-1204757,-952776,-1625400,-2877245,2004852,-2529687,376647,-1629519,-5122382,9790111,-2197294,1869437,-2718982,-8428484,716264,-1880112,3978953,105089,9306194,-15120439,-23118594,-34158869],[7,623297,408139,-795309,7396260,1053149,-7460331,18301702,-22008384,-11326467,6259861,4067062,11026458,8841572,5618839,7769737,-2144321,-3049130,-1674086,-5352377,-13775920,8906470,-3420381,-3038564,-18230196,2480104,-2780823,-11720605,-2652862,10762909,-16233523,6977074,2428954,-43298953,-6473353],[5,896840,-785977,869823,-236827,1033324,-218846,-2652677,1677791,-4798717,-2329534,-1325234,-6984588,-13650072,-6190028,-8900693,12200639,1665482,7660121,3298241,8243967,1530992,-4153826,9715131,998199,-18006187,-4807662,13045846,15008480,16087575,-64617472,-13826716,21702752,-62445648,2014932],[4,372195,-494722,476856,-2792192,1105934,785313,76912,2115622,-592337,308232,293702,-1510257,7028856,2041050,2629993,-7431366,-2920254,-1768871,-1703386,-4972638,-4126408,4737081,-6714879,20655645,25273510,25956318,-8414177,12304981,-34620010,-30935916,1885535,-45233442,-62217816,48155594]],"denominator":100000000},{"t":2,"f":3,"type":28,"flags":[84,49236,50772,75348,76116,86018,86066,87602,87626,87636,87638,88394,88404,88406,88412,88415,88798,88799,94548,94942,97620,98004,98005,98011,98014],"factor":[[125,-3430,-212,-430,-28,-2066,495,157,-35,-36,4,-32,-259,321,-148,244,177,275,-405,-169,-891,447,-1831,-2405,-1807],[0,0,0,0,-10,-1399,1040707,-25539683,22575121,1050834,-23044387,-10516503,9620273,2154130,4943176,-643143,3554163,5205345,2442,-145098,-4902776,-2454177,6261518,-21350132,5407632],[0,0,0,0,-12,-1224,-3099441,-24485395,-439600,6251345,25956030,19265643,-24770977,-4360110,2258566,-1894931,-2115829,-837625,1939907,-3282855,-5589284,-898353,3059014,-12991542,-1237237],[0,0,0,0,-8,-322,-2498627,-11334857,-7108122,-2994502,21893151,-26651027,18211127,23267510,-19029053,-80326,4262928,-5853810,-13834372,9371627,6796316,-9193383,-8760128,18724685,-14100850],[0,0,0,0,-7,-389,-3712877,-11764631,-25203957,-3032883,-24920013,15292373,193125,18871737,5109317,3104781,-8982123,-14838418,-11483644,4897615,4077498,-4726986,-9925761,11792740,-13774232],[-1273,-163,-19,-388,22344,705591,-5908678,622115,-8582700,4040473,117759,-4241648,4959471,-520370,832737,-2241101,3299564,8383051,5340647,1732304,-6186304,-4366825,25116265,-69914014,42385494],[0,0,0,0,-26,-1279,-13943988,4312959,12007625,-19658662,4730062,20700881,11342512,4591703,2256311,-6074342,12070834,4119904,-14254410,14013734,28822624,-18818397,-25100118,-35832584,-12637330],[0,0,0,0,-22,137,-5934415,-2775496,-3696963,8561485,-129227,5268860,18184578,-25539646,-6984989,-5157035,8101252,-1811822,-29111322,2664091,-7866960,49054645,19492303,1164097,-82207068],[0,0,0,0,-47,131,-6095485,3143480,6567308,-2855218,1073823,7567641,1168003,30462370,-8121409,3708685,-15547688,9289266,37426471,1219774,-6689740,41820997,27466173,-2313829,-61130765],[0,0,0,0,-17,-572,-3980424,-752746,-2434925,-9519560,10348247,-9716013,10446430,-1838147,51077590,14535609,-9483018,-3293049,2077835,-11016746,-19344721,-1617668,693078,5048895,-37969352],[0,0,0,0,-25,-611,-2946549,-452118,-1929813,7261237,-3064916,-9224355,-5924164,-14231645,1614583,-269003,9157813,-26984546,35606642,45225793,8028827,-18086661,-14567789,-19237758,-72966252],[0,0,0,0,-11,-299,-304529,-4068572,-9541072,2207968,-2555934,1037274,1773363,-174107,6247840,-3252542,43006650,45618686,21115006,-6352543,6163957,-5656958,-10362430,42285663,-26133513],[0,0,0,0,-17,-917,-6612362,-3274266,-4676696,-30763595,-5610811,-11232495,-13722115,-16430694,-17997817,-10165574,2617616,-7081666,10717154,-25767006,-24237709,-4402046,7866233,1855823,-23051876],[0,0,0,0,-47,-478,-5790841,1631111,-875801,11473276,-3205258,-12034958,-8852769,-413473,5502787,-33717672,-30723686,18510811,-5535277,-20663975,30909680,-15009064,-14215147,-11150475,-60236520],[0,0,0,0,-46,-688,-5492732,1284517,1650830,6806359,-3118995,-3781901,-7748749,-2594304,-10155329,46895052,4706272,-2172650,-5562542,-30171346,33349150,-19287639,15983115,-15030005,-45967312],[0,0,0,0,1,-643,3790721,-1897509,-1769647,-5261607,730414,6986400,8802877,-12267316,-11782306,14352974,-32037610,34388633,-3618784,28540990,-21759386,-39721575,16336454,14776323,-30872797],[-923,-263,2478,-155,23055,-495714,5412461,-99022,5807174,-3062315,-18023,3016942,-4124503,1680380,-488004,1168861,-898606,-5504024,-5256043,-1470323,2438322,2151334,-17276967,41180464,-36454322],[-913,30,-2506,-160,22766,-495722,5412463,-99022,5807173,-3062315,-18023,3016942,-4124502,1680380,-488003,1168861,-898606,-5504024,-5256043,-1470322,2438323,2151335,-17276967,41180465,-36454311],[0,0,0,0,-24,-832,-401775,665586,1774603,12493429,2878982,15186465,26138753,-54429,-8978077,-9371842,1525817,-19465472,20827148,-36349624,-27658362,-37864255,-12001821,3797229,-17114144],[-2,-3,0,-245,-13587,2004305,5401787,-128308,5862639,-3101827,-12337,3065961,-4133230,1701647,-408158,1016621,-818931,-5653059,-5292908,-1436451,2655614,1829951,-16541530,41809630,-36637717],[0,0,0,0,-50,-1183,-15703607,7683640,7244005,12769661,-5191711,-4892666,-17551447,13118494,356657,302652,11203870,1341959,-22700614,10739661,-48583204,-17571968,583794,31810740,-3025705],[-114,26,2,-18292,-263193,9552,-9046585,-2273495,938158,1809382,-435437,-543857,4726036,-9045334,-609226,2628651,-9502755,-2066599,10671212,1853514,12647614,5987264,-819871,49606100,48647729],[-154,-60,-5,18219,-263317,43054,-9046720,-2273873,938919,1808844,-435369,-543202,4725920,-9045059,-608157,2626620,-9501688,-2068575,10670704,1853956,12650480,5982931,-810074,49614377,48645066],[0,0,-1,-8,531193,90420,-9051645,-2274767,941657,1809686,-435784,-542467,4724772,-9042872,-607141,2624352,-9501043,-2071144,10671723,1851381,12654787,5974306,-795787,49629930,48615980],[0,0,0,0,-2,-18699,2743815,959318,2025367,-2991945,1066375,3781531,-439392,4564198,8524465,-17822070,10920468,-13966065,-5244773,4374456,21624034,-28331280,86280740,41654821,-12578995]],"denominator":100000000},{"t":2,"f":3,"type":30,"flags":[90,49242,50778,75354,76122,88410,92162,92210,93746,93770,94538,94550,94554,94556,94559,94943,95134,95135,97626,98010,98202,98203,98206],"factor":[[25018,5704,-690,869,-20264,332,5992,-2180,617,-559,1566,-9859,-3595,-13808,10512,-628,-409,-13895,17670,-16501,-26772,6720,-11789],[1,0,-45,8,-472670,317332,-11039944,-16388907,24167633,-3421213,-30202881,16353680,197083,-51119,-2868485,-2598978,-1337281,172634,-316372,2735753,-15713417,92117,-18152840],[2,0,-49,11,916254,99443,-13718442,-5403222,20148339,20733443,25951918,-12476260,-19408587,5047130,-9530863,-1160347,721717,6629641,-5880035,3196829,-3103456,5963377,-10469533],[1,0,-33,10,2219147,639369,-8799384,6280174,12657093,-10021343,21520485,18777585,28056797,-24315822,14009765,8284098,1837729,-9881789,12942249,2892866,703939,12373656,20805142],[1,0,-40,4,3263876,-775919,-9987069,21727547,-3044539,22662785,-20287185,-4697932,-8125757,-26451061,11402164,4497951,5034919,1327785,10407225,2291765,3621121,8700214,14248478],[1,0,-44,11,2043193,89479,-5206894,13206226,4395720,-29611563,1628485,1613829,-33506728,1334685,6637005,-12726936,18362723,-8304621,-9305849,5627876,-9748929,27989709,13369618],[-2168,21148,6037,3008,13141150,-24115,-966577,8901711,-1620169,359221,899900,9103552,6301287,10614926,-10619470,-2632623,-1280765,10528065,-14685698,9744457,-19928834,-28077883,-73236843],[2,0,-72,6,2791247,28596,-2117750,-14503228,-17449868,7256842,6132137,24346669,-19127520,-3166153,7144216,3501489,7051877,-9751891,38556619,30185478,16280851,19817624,-37520529],[3,0,-92,22,9652776,-1299700,-1343618,-7831004,220512,-1255250,-3431776,-22199403,7664619,13346015,34752136,3449273,-14153950,-19682046,8272763,-5510211,-19488618,68780968,-16063213],[1,0,-74,22,4912942,830775,-3758498,-10388055,-9055814,-10033776,-749454,-12484008,1018337,-28211835,-36987170,13339707,6601449,15777921,4055060,-21649538,-18424357,54614053,-10337777],[1,0,-49,-2,1381771,-22059,-3821021,7728830,-2605855,7215464,-448040,12755099,708884,18412123,-29519796,-7839112,-12633272,-43262077,17366027,-34871436,-23629087,22756224,51223643],[1,0,-60,3,-247411,1606512,-1333001,-823061,-6362486,2245207,3646788,19169624,-12194648,3195515,17447173,19314545,-30839847,35345670,-20007766,-28127304,-46313069,16227157,49123951],[1,0,-43,13,-243744,118086,-391861,-6876534,-7693476,12500285,1570871,9363299,10042543,-1084804,9254182,-30435215,44172937,-543066,-41415752,-11878410,-22166305,38766417,18884801],[1,0,-48,5,109006,-850020,-290455,3287669,1259044,-1325354,62966,-3149586,8173691,7147416,-4382396,-42860959,-7916340,38739016,44411581,21813941,-23941040,23288344,41041665],[1,0,-17,19,-178433,-579384,1321052,3011027,3278278,1091332,-2211154,-2619228,4971775,21927788,-1749736,40841849,43513602,10422832,23784290,13741297,-41239931,-4435901,40722390],[-3155,30463,7427,814,-9683965,-4422,1575596,-5175252,1813529,200885,-690930,-5565345,-4105778,-6947016,6437790,2681340,181967,-6994104,9101070,-4494057,14086925,28074988,45255362],[7,35,2728,161,4190342,24318986,-7404028,-439103,-3270767,-1114497,-3682502,122957,4976654,12589918,-5357710,5070444,-1731486,7512560,-13203871,17085594,62081832,21038322,54937720],[7,35,-1226,3308,3688259,-24284414,-8144586,-1376002,-3553406,-2364556,-2278031,3137414,4317624,10890458,-6799562,6899546,-3021617,9942144,-16597864,12290636,61730748,19319318,54916443],[1,0,-32,0,439135,-471504,252594,-4237489,-4501324,780617,-136022,-5279379,364037,-11244679,-8832691,1658981,-16987391,-21127920,-26258608,67455321,-56268477,-14458112,59766673],[-83,1037,524579,8015,3772278,6839,-6043872,-6861664,-4641334,-3046723,507308,-5174716,-1930681,-3102388,6493600,-5934179,4873898,-2298051,7737814,-15791493,-2793616,-58975231,37312460],[-199,1623,-267690,507484,3756045,264688,-6036963,-6854995,-4641646,-3042371,500158,-5199920,-1924900,-3097897,6507413,-5942274,4878652,-2320511,7761578,-15773615,-2788969,-58981683,37289800],[-173,1797,-255666,-514827,3848493,112425,-6103512,-6830045,-4677563,-3059800,489527,-5142344,-1867996,-2977601,6419089,-5914087,4860519,-2205859,7590159,-15660502,-2475075,-59039984,37354255],[6,0,-183,5,10839990,-321875,24950127,-3718217,16428388,6296614,-187237,5720717,-10549567,-12011394,-1935387,-1390781,4007610,-441926,3336960,-4831161,19549589,2922531,60651213]],"denominator":100000000},{"t":2,"f":3,"type":31,"flags":[93,49245,50781,75357,76125,88413,88797,94557,94941,95133,95234,95282,96818,96842,97610,97622,97628,97629,97631,98006,98012,98013,98015,98204,98205,98207,98301,98302,98303],"factor":[[76,-1655,0,-6,-56,-38,-11,-4,135,58,-3,-41,-13,68,24,7,-55,-27,-38,223,-98,-90,134,-148,52,-109,181,-963,-155],[0,0,0,0,0,0,-208,65,17865,-78272,-307612,638245,823399,-5835297,-38377240,-12691881,14212826,-19804713,-1630603,4064336,2175382,361658,-189394,-5205911,-2139581,-5228549,-8259625,-20271640,-11708989],[0,0,0,0,0,0,-632,-5933,26031,-2232486,-18363543,10007905,14490689,2672849,1724038,1650510,-2976663,-2909628,467571,1762979,1872024,916915,-2235119,-1158212,-2091756,969330,-5925800,-9880351,-23087953],[0,0,0,0,0,0,-20,152,-2065,3916,-426148,-498879,-1110690,6964024,-24481791,18995590,-31240545,22383047,-1247139,-4945816,1362910,-2672994,-4792496,-1119691,-1976783,6418128,1952026,17521553,6407507],[0,0,0,0,0,0,2511,-6449,-39344,-2158143,-13530519,-2894616,-23387932,-4816945,116564,269483,3707171,109051,-3429661,-3362071,-184812,-499828,-3633737,1256370,92461,8423811,233974,17189212,1658511],[0,0,0,0,0,0,983,-1031,14733,198159,1103192,139548,1463111,782913,911944,3766628,2979373,-6011325,-11376268,4278625,-16754815,-14442081,-64559871,-6836985,29180145,41526232,2118224,-18715383,45806559],[133,23,0,6,552,-52229,-1118598,-3407,217925,1101587,-1743130,-1504495,-158380,3584099,-328870,-1285816,-916556,634009,3171261,2141792,-2500133,1417587,2596270,-3906202,6253867,-21738318,9036780,-48013587,145516403],[0,0,0,0,0,0,40,-80,7513,108936,630867,322190,974499,-871082,239135,5611331,1054465,-5619190,-16390877,-6631966,25805870,18854517,32140518,-5911278,11123129,75971058,-4040982,-41933260,74659899],[0,-1,0,-7,-3,53978,-1120405,-3391,217934,1101405,-1743123,-1504323,-158333,3583711,-328931,-1285826,-916318,634139,3171048,2141238,-2499941,1417604,2595987,-3905660,6253452,-21736802,9036288,-48008184,145509266],[0,0,0,0,0,30,2282990,10072,291290,1196304,-1754551,-1536898,-119842,3584263,-326438,-1289226,-936400,604699,3156253,2149157,-2477861,1442399,2607876,-3909847,6194126,-21668070,9006201,-47784700,144744405],[640,117,0,-3,-1426,5388,121644,-23732,-2092436,183495,420634,-1452109,-2210510,5638050,2294665,3827890,-5459396,-7951991,3119020,3728683,7608362,2496020,-5348077,-6590810,-4265532,-4473902,-21574368,-77207405,-72884213],[0,0,0,0,0,0,850,260,2558,-875854,806572,2053735,808094,-25789293,3341014,-12866778,-15730480,2422525,-3718992,-23467305,4017697,-13043713,-9781267,-20843863,-34915998,3345286,30466409,-64346753,6850656],[0,0,0,0,0,0,11370,-26853,-101595,-14311036,5492965,13606681,-4797489,5854296,-1684419,-1295321,8330669,12453053,4119427,-5997494,-958540,-3692591,1800258,3169341,9421016,-3211906,-2234243,-45874887,14312109],[0,0,0,0,0,0,1487,-2473,63649,-1501163,435889,333800,743073,-26855607,253757,15104136,-6474928,-6643806,22434168,17070744,2518738,-9060822,7001147,34209120,31352548,-1017209,-23811538,-19975418,18022658],[0,0,0,0,0,0,3947,-23752,27704,-13361342,-1911881,-18299846,7133564,788387,623074,-1618684,-3734387,-5965764,-1304547,62448,1408145,1019855,-1163168,-2987146,-4439031,794695,1909573,20871823,9663823],[0,0,0,0,0,0,341,1835,22094,-841703,452323,970467,-26433,-11283436,1049373,-2072237,1261256,15168756,6406741,23411127,-4486646,32106190,-5625124,-56578395,2966426,-1645492,-47860603,33263761,16380981],[0,0,0,0,0,0,171,2188,-2519,112537,312620,1440295,-1151537,4698527,2412589,-9616734,-13712494,-14273187,2459843,-21271982,-9452279,-35873701,21153437,-27816210,34366824,-1564717,-52493840,46686429,16401344],[0,0,0,0,0,0,175,-122,183,242232,36765,-540547,211887,2979990,-300453,-574423,3623074,3950152,6357678,8762166,-30670865,-17133713,6544071,17940306,-58114553,33319190,-59360664,-15875353,66664598],[0,0,0,0,0,0,81,-84,-4268,414614,-104280,-301962,139537,2466430,609452,-228742,8144113,9145953,3475612,20950701,53199921,-42616008,-8912917,-11153075,-14413137,-161140,-5337589,28390358,35286953],[8,16,-3,1,-5810,-4380,-96039,15178,1252536,-85317,-285891,827145,1303791,-3258158,-1364268,-2291754,3209908,4717471,-1777543,-2160059,-4553859,-1446459,3219010,3815114,2656134,2182996,12954886,44645350,46212761],[0,0,0,0,-4,-3,9440,2937421,-5021516,-97089,-344542,666918,1530493,-3529071,-1405966,-2196727,3157744,4562720,-1652734,-2132178,-4420329,-1307669,3016487,4003813,2780192,2394441,12374675,45087441,45457959],[0,0,0,0,0,0,-60,-839,33419,534263,255702,-623946,1573264,-4640722,713627,-3439981,1961587,7398028,-23939199,-25221215,21682984,16772786,-20723507,29700408,693939,-29076738,-72644965,10977482,39533426],[0,0,0,0,0,0,-380,-1885,20428,849083,61771,-157412,256152,4676379,-1167153,4347691,6112856,-6524366,46368242,-32425898,14611961,16648233,-19531755,-4220897,-10526849,16681140,-1656719,34747989,34976748],[0,0,0,0,-6,-4,18801,-3062882,-4768771,141799,-309531,679509,1524575,-3551303,-1394232,-2210218,3097171,4526637,-1698113,-2070807,-4433957,-1301362,3060775,3907423,2729066,2420882,12324078,45231981,44772233],[0,0,0,0,0,0,1747,-2169,-10320,-2211976,2439921,4937328,-1429862,-3238832,2203893,30608622,2968193,-26285538,-15850509,-3159671,-1361516,-202773,-643850,-19273243,-28880485,-25143755,4815220,50179990,51797404],[0,0,0,0,0,0,1104,-830,-10675,-2094764,2232936,6007743,-3861767,5320243,2990011,-19073116,-25803354,-19976829,1754577,23054802,11858523,19161117,-11935776,18990477,-12033979,6625282,4866165,57657719,51217201],[306,49,-22,2195,971,4052,79002,16945,1417385,-287853,-36936,1225268,1554071,-4427863,-1541248,-2463476,3914837,5414874,-2622977,-2894997,-4904538,-1935569,3325075,5134739,2041550,6270976,13623183,60479409,29241966],[305,53,1910,-1080,966,3736,79005,16917,1417386,-287851,-36936,1225268,1554071,-4427863,-1541248,-2463476,3914836,5414874,-2622977,-2894996,-4904538,-1935569,3325076,5134737,2041551,6270973,13623184,60479399,29241983],[305,53,-1886,-1119,975,3737,78984,16940,1417338,-287851,-36936,1225267,1554072,-4427865,-1541249,-2463475,3914836,5414873,-2622975,-2894995,-4904537,-1935568,3325074,5134739,2041553,6270974,13623179,60479400,29241980]],"denominator":100000000}],"bound":"14734682524201189/30000000000000000"}


==> anc/proofs/s3/rational/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_report.json <==
{
  "status": "Solved",
  "primal": 0.491156081899685,
  "dual": 0.4911560819336736,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 8.909889918562906e-10,
  "dual_residual": 2.767813100331504e-10,
  "seconds": 4.180622075,
  "numerical_max_score": 0.49115608246944464,
  "c": "47/20",
  "n": 4,
  "cuts": [
    "47/40",
    "60/47",
    "27/20",
    "47/27",
    "47/20"
  ],
  "patterns": 931,
  "exclusions": 5645,
  "blocks": [
    6,
    12,
    33,
    32,
    35,
    25,
    23,
    29
  ],
  "bound": "14734682524201189/30000000000000000",
  "upper_decimal": 0.49115608414003964,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_certificate.json <==
{"n":4,"c":"59/25","cuts":["59/50","75/59","34/25","59/34","59/25"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,16,24,28,30,31],"factor":[[-413,-7081,16469,-764555,112159,-12454],[0,2,11,-24271,-10772661,-13246878],[0,1,21,18016,6875970,-20752917],[-73,-31347,-7416,868464,-127675,15830],[-3,5452,65961,635581,-93575,20240],[-266,19520,-24358,939805,-137503,17276]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,32,33,48,49,56,57,60,61,62,63],"factor":[[349,343,-4,-13,-6,92,226,-27,-76,101,48,0],[204,-301,85,292,1944,-4133,-7153,-71059,-438,-498,-973,-1753],[0,0,0,0,0,9,156,-235,709519,288315,-34208,-32022],[0,0,0,0,-1,9,146,153,81554,-609485,-713930,-1026097],[0,0,0,0,0,8,112,-154,151057,-821467,896464,141316],[0,0,0,0,0,7,123,-154,72328,-425263,-731643,1175908],[37,-55,-92,-98,11813,2881,-4796,38905,738,-371,163,969],[27,-34,383,1185,-839,2947,3991,42833,282,277,573,1057],[2,0,12,-9,-2140,246,-49792,21698,3077,-3580,-1663,633],[2,1,8,25,454,-18972,2275,39512,824,-498,184,954],[136,-205,-944,4,-3398,2411,5621,43516,209,382,643,1072],[135,-204,775,-624,-2505,2465,5814,43561,198,395,648,1072]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,49,50,73,74,85,86,91,92,94,95,49152,49153,49201,49225,49237,49243,49246,73728,73729,73777,73801,86016,86017,86065,92160,92161,92209,95232,95233,95281],"factor":[[57,1206,-7,-21,-177,-9,-46,-30,-185,-112,-428,-33,-94,-51,-217,-250,-247,-123,21,-31,18,-29,26,15,-14,8,-1,15,-3,11,-18,21,-50],[170,-110,36,198,-1843,-151,-626,-512,-2068,-4779,-3983,-12679,-1315,-4502,-62864,-89428,-74392,-20988,-273201,212956,-87263,1985318,-340723,-1400711,-1431427,406891,2363436,51136,-726341,2486529,-4623861,-3260620,69089476],[198,14,35,189,735,107,442,-1267,1079,-4675,1349,-67814,-6188,21700,-54767,-81303,-65487,-14980,-273264,213027,-87288,1984995,-340433,-1400380,-1431266,406530,2362985,51126,-726114,2485711,-4622427,-3260098,69072440],[0,0,0,0,-1,0,-1,8,-33,-93,-207,148,-1829,-17818,475001,-242752,-47859,-8625,-273191,215521,-85124,1986408,-327880,-1402444,-1430888,406152,2365663,50871,-726115,2486095,-4623245,-3262915,69105049],[0,0,0,0,-1,0,-1,8,-34,-102,-213,201,-625,-16492,6792,171791,491070,870110,-273689,222723,-84235,1987481,-306727,-1399685,-1451213,400084,2367191,42199,-726707,2482525,-4622227,-3263289,69104490],[0,0,0,0,-1,0,-1,9,-27,-68,-155,164,-1762,-8808,82600,689655,-464373,-34600,-273849,205264,-81117,1991070,-342787,-1404896,-1429090,406103,2364375,47442,-725036,2482004,-4616700,-3263154,69074644],[0,0,0,0,-1,0,-1,9,-26,-76,-170,105,-1058,-8990,18764,226439,714432,-642556,-274342,203058,-79934,1989000,-335484,-1404981,-1421379,405209,2361539,46860,-725325,2482688,-4617331,-3262571,69077323],[34,5,6,35,114,-298,-496,-2432,-3731,8957,15124,13720,-115914,4414,-64023,-91305,-70845,-17514,-273184,212940,-87187,1985561,-340651,-1400925,-1431688,406921,2363718,51107,-726439,2486828,-4624471,-3261056,69098720],[32,4,5,28,58,1265,4400,147,-3701,-3743,-4746,20189,-715,-16735,-65965,-92481,-77674,-23366,-273186,212941,-87243,1985552,-340842,-1400934,-1431534,407075,2363715,51104,-726470,2486979,-4624670,-3260973,69099710],[6,7,1,6,-31,22,-88,-620,-1864,6914,23772,6819,100387,22758,-46685,-72294,-60225,-14664,-273563,213426,-87392,1985997,-340550,-1401150,-1431348,406729,2363620,50659,-726314,2486354,-4623729,-3261230,69095078],[6,8,1,6,-37,-41,101,-179,19340,-502,217,15563,-7255,-687,-60402,-86835,-71287,-19455,-273284,213068,-87267,1985668,-340713,-1400987,-1431527,406944,2363689,50989,-726420,2486773,-4624370,-3261061,69098212],[127,3,22,122,542,-3702,-506,280,-3388,-6119,-8946,21765,20242,-21826,-66780,-93158,-79431,-24760,-273178,212930,-87250,1985540,-340887,-1400931,-1431508,407114,2363716,51113,-726479,2487024,-4624731,-3260950,69100018],[127,3,22,121,545,2937,-2651,145,-2988,-5558,-8218,21528,13180,-21007,-66827,-93249,-79201,-24510,-273175,212926,-87246,1985538,-340879,-1400929,-1431517,407109,2363717,51117,-726479,2487020,-4624728,-3260953,69100000],[0,0,0,0,0,0,0,0,0,0,-1,1,-3,-3,-15,-218,-118,223,-7834752,-3611887,1572668,-1014739,1393974,453386,-980823,-74169,-757195,-497131,424821,-1743216,2759081,1650318,-27502103],[0,0,0,0,0,0,0,0,0,0,-1,1,-3,-12,195,171,603,604,-631074,1024208,-5426825,4338598,-32746717,1174350,-53529,89571,-3807129,-1291288,-144061,120653,203181,1303095,-20158014],[0,0,0,0,0,0,0,0,0,0,0,0,-1,-1,-8,5,96,500,-251947,-97655,138816,-820644,-549696,-7557358,48830710,5131715,-1243988,6683757,532875,5916184,-4345072,-5638515,18342830],[0,0,0,0,0,0,0,0,0,0,0,0,-1,0,-25,-101,-116,-61,3399,499802,-218993,6009987,2331111,-14828783,2558674,8332695,-18171885,-49387383,-585604,-7084484,1269210,11935754,5318357],[0,0,0,0,0,0,0,0,0,0,0,0,0,-2,-11,-42,-41,6,17528,117747,33805,3418101,641968,3680670,3774448,-11554638,-15129610,9553920,-37525445,-48254089,15970572,4152751,49471062],[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-11,-38,-32,8,17464,112696,29289,4133785,754525,4290891,2075544,-10661689,-15495158,7215348,55758530,-24411647,10066673,11647102,49242106],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-33,-21,18,16733,102888,24386,3421779,592342,3234083,1220346,-5290657,-6838721,1156690,-5482882,32834280,67533552,17302527,45548909],[0,0,0,0,0,0,0,0,0,0,-1,0,-3,2,-51,226,-132,-743,-1370198,14880667,6322073,-93709,-1472466,2459878,222362,-1398091,-2720658,852751,-565168,2071559,-2206633,389846,-17149722],[0,0,0,0,0,0,0,0,0,0,-1,1,-4,-2,19,404,-32,-658,-1160262,5599884,-14881536,-2069240,11303052,-99755,567177,-520739,2338237,1323872,393948,-955538,1519383,-296204,-8275102],[0,0,0,0,0,0,0,0,0,0,0,0,0,-1,-32,-102,-37,-32,-274,786814,740231,3371551,-1871229,-9880798,3804623,-11289360,44552578,-12661793,6869898,-22305870,25869848,-8071229,-17331581],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-10,-14,51,34,-1206,728978,307342,3096181,-209347,-25688768,-8296459,37526900,-2075791,20537373,4041904,-12409905,18540840,-5121166,-13666051],[132,-18,-87,-78,10,37,162,-14470,749,584,-2273,4340,16393,-48927,22218,38006,27117,2236,146111,-113883,46550,-1061586,181754,749000,765480,-217355,-1263655,-27151,388293,-1329172,2471899,1743531,-36939225],[50,15,321,1574,60,66,270,-105,955,3139,1356,7474,1536,16,36947,52972,43779,12000,164439,-128180,52515,-1194924,205041,843060,861546,-244882,-1422492,-30760,437162,-1496556,2782955,1962497,-41583112],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-27,-85,-62,-32,-3430,-216262,-101301,15295675,2721045,15170959,1166843,6134314,-5778851,-4333503,2416113,835602,9462693,-77004280,-37768236],[3,3,15,-7,0,-2,-7,3086,645,1689,5912,-11238,542,-223343,-35527,-22685,-35374,-31806,67921,-52863,21141,-492868,82619,347820,355653,-100134,-586261,-11840,179919,-615536,1145577,809541,-17135009],[1,3,7,33,1,-3,-12,-396,374,-27276,16767,9721,-18099,3075,35309,50577,42467,11923,160238,-124895,51162,-1164403,199777,821529,839530,-238637,-1386162,-29955,425993,-1458322,2711870,1912347,-40520915],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,-23,-72,-53,-15,-11499,-164510,-62432,7346312,1108013,-31358360,-4531880,-32230259,-10820370,10725072,-2038750,13576872,-8896697,-18644262,-47630135],[489,-55,-1064,82,33,67,272,2854,982,2928,2550,8114,-2210,9581,39735,55775,46962,13896,167820,-130816,53616,-1219517,209339,860409,879263,-249962,-1451789,-31427,446176,-1527431,2840331,2002882,-42439661],[486,-53,1020,-436,29,66,269,1805,973,2818,2208,8169,-1139,9503,39792,55864,46983,13870,167988,-130948,53670,-1220739,209550,861271,880145,-250211,-1453243,-31459,446623,-1528961,2843176,2004890,-42482182],[0,0,0,0,0,0,0,0,0,0,0,0,0,2,-28,-77,-47,-32,-19168,-209671,-112436,26978375,4128525,6914219,2485428,3996083,8412275,7747280,-4278524,4810611,-15969463,46143114,-50835204]],"denominator":100000000},{"t":2,"f":3,"type":16,"flags":[48,49154,49200,49202,49226,49238,49244,49247,50773,50774,50779,50780,50782,50783,73776,75337,75349,75355,75358,86064,87600,87601,87625,87637,92208,93744,93745,93769,95280,96816,96817,96841],"factor":[[38745,-37407,100,5497,17644,10878,-30630,30813,9877,24266,20536,-14499,-25235,-18971,-1568,5690,16660,17433,-2117,-5353,-17611,-1641,7605,26258,-186,-1458,39964,-66419,30766,-20630,70220,17263],[88,6345886,-40339,-4973391,-4641873,902123,-2261898,9010315,13694555,10218582,-3894703,-3902400,-1694564,2391732,-2604110,11125721,594906,198628,3346801,-1732640,-8133864,2765601,-1722450,3032893,9384147,-7226938,-991386,959626,4912017,-35969917,-13182527,-52849836],[19,-267573,-367949,-16730183,4982122,2134168,2420002,-5340957,-6770387,-3817515,-59476,4421663,2645505,-1374189,7459341,-7097231,-3600322,504538,-1891791,786847,2394184,133938,2051478,-4071749,-6068009,3249235,-863955,7876565,-6194208,1793810,103174,21430354],[19,857690,-55403,-2568088,1007119,812742,943600,-2430667,-3878397,-13064825,-586532,-4562716,-1503948,2871041,-25933004,16962652,2632492,-2198768,2066982,489066,1526494,-3111162,-1588608,1208977,9983109,-8969096,-13213567,-15664406,22842779,73654502,12263277,-50811129],[18,1295305,4533,628881,-3913803,-3088315,-458651,3026279,10107235,-1226953,736118,952953,2925925,-10011166,23095113,-14457631,1354448,11041171,-10409097,-4758422,-6500784,4798778,13765158,-4232655,-20003864,7938035,-10671961,1997391,27263367,59977175,7778708,-59441043],[8,-193678,-160530,806375,1426091,1609895,3589845,408635,856155,-3882562,6044235,11434362,-7018286,-3256403,-1829902,1838337,-1672576,22339184,38128396,-3693962,15760406,5773428,-9164545,-482344,-17142616,-19397977,371312,31144796,-927889,-1893757,-14550929,-54708631],[8,-167545,-144180,776909,1692663,971268,2942406,2005390,-2342206,-2355436,6570730,8904860,2043283,1065541,-1510883,4744675,13985134,-8932438,-22885194,14795594,-10461597,-18707152,18605199,-16619511,-4393447,-32378459,17984429,30256693,-8252105,-1461014,-22947243,-56045889],[7,-106552,-129697,727155,1728713,-830104,-2134713,-1609752,-5939501,-3461395,9476929,2765316,-6248836,-3666536,-3295567,105200,-11431059,-11020902,14296318,-3047840,-32027391,-313515,3857449,-16079740,14585182,40005231,-2945597,24155924,2578833,-2744971,-28414936,-57947970],[7,-90218,-210483,-29555,-396161,-4087002,58768,862536,-3288710,-6058919,-3400257,3978513,-1930558,1517375,-1803679,-10695344,-2665836,-14221137,-337863,22616108,12870523,41280433,16028213,16651754,5991663,-1433079,14195793,-10980757,5310579,-5212210,-46296080,-53893146],[7,-83912,182950,-67864,-2047440,-2140027,-12897,-3044793,-5989933,-391852,-941355,-5278256,-3246543,-6313395,4813115,-1553675,14111178,6392969,-318487,-24452846,24942121,-5231573,18688276,-23749944,20026806,2952838,-14902500,-23343900,-23592177,-12578777,-36578332,-64337435],[8,-121158,-208144,-5115,-284793,-4008507,-1062341,1472042,-2056723,-8863257,-1052305,3069671,6194184,10841966,-812919,-5145978,-16561078,-10512700,-10549219,-33084754,660718,-12505754,-20799918,11137947,-18685044,-5329282,20276570,-12288952,9620792,-9784351,-47055966,-53677661],[8,-113580,183997,-36725,-1854577,-1968620,-863535,-3034621,-3722430,-1422490,1647485,-5224187,9270815,1987985,5483389,5842058,570908,14857868,-53309,35756106,-2781102,-18330318,-19389150,6277943,-15059742,13674867,-18042751,-24627562,-18085062,-8827583,-39081284,-65585767],[25,-410514,-95800,956240,-2064808,2383161,9831773,-9110650,-2714109,8125236,-9461444,-494212,34849192,-9543909,-8513839,-4554639,-1951766,606965,270579,-3617299,2644683,4151217,-2312701,1748991,10993832,1967618,-4005323,19577161,16426772,-17872246,17651739,-54876956],[25,-401812,138481,915833,-2420295,3011432,9933577,-12860689,-1373810,1453735,-11950948,-9222114,-18682337,23437085,14074251,-224601,-5817981,-8032629,-5790704,3194071,2639209,2319244,-7953128,-5276516,2370304,-4997543,-17213367,16961859,8918939,-9283788,25586063,-60533336],[19,-866431,-135727,-2674925,-18678491,-18178945,6802195,-3819705,5990996,-536497,10974261,-1914848,504430,4340590,-6576892,-5234406,9203183,-7966869,7564615,591949,-920402,-2876836,-5132746,-142629,1366107,-853152,301997,10456471,-8642576,7173581,1929493,35117741],[7,74359,-348695,-155824,1886300,-322161,-8378820,987095,7953079,-17810241,-20683886,-14773629,1837394,4831278,-6103292,-14206414,19491657,4929483,6715621,5045344,4729680,-10316344,-1797446,-5968343,-532825,13894382,14272756,26507945,10326848,-9438099,-16473755,21140084],[5,70216,68733,32332,32415,2049260,-2649580,-120884,-847382,7168684,-4629578,4747802,-383287,4335679,7507607,-5752988,1656090,-2089150,5861519,-4479797,1624924,-20140952,9941325,46909567,23719348,929682,-5151548,21653947,-24000054,40798262,-20801168,-9342662],[4,64045,228969,2367,405842,1833511,-2445271,1605720,-230755,6889343,-2498838,3248394,2274392,3425649,3227388,-6099441,8502974,9047917,-10204637,-1786577,-7248336,21986739,-41548193,-18033457,20091606,-4733434,16262461,6150041,-26276301,45289212,-15426858,-7592142],[5,76078,118417,-122362,1228044,929713,-4091819,3825583,2799410,19205817,-5723059,2237396,5731109,7781076,-420404,-4713449,-8290002,-26213432,20295798,10765805,20270769,-14016763,2123240,-25793301,-10524616,3600021,6155677,-6186612,4586191,35715126,-12557332,5287623],[15,-458465,855577,75097,-6208904,-9442372,-5024418,5539009,-8520943,-1822248,-27678799,20657113,-1962247,-4284462,2165213,18641570,-10212777,5969054,-6672423,1044899,-749116,912184,1899774,-7783840,-140298,930911,-14430619,11470706,1273912,-701507,-6438385,28468378],[12,-79171,434570,85153,-11699681,10643967,7433187,2848161,1749012,-5046713,-6794474,-12838220,-4659670,-10280762,-6676940,-7841565,-29555332,9900671,-1855630,5262220,-3550870,-5291689,10443885,-7954659,2221574,-8563452,14931781,-1571110,-20791543,15767995,-23820851,27021841],[12,38260,-1540416,440346,2789771,1821639,2233535,-24602342,21772936,2336292,-4847594,14908456,-6109720,-6335080,-6022481,8348356,1280353,1168921,-5270506,-901075,-685971,-1500332,2441266,-248406,-3373031,9570324,9818741,-11349225,-3037091,5119462,-36119585,23319531],[6,56638,-357853,285352,2364441,-1325195,-1611146,2277960,6505646,-6228575,10217306,2334119,-4369347,-14175587,4795855,-7741857,-12418231,-7122569,-11478597,10503522,20311832,-11542544,-21530741,-3348387,27296930,-10210180,-24213282,13855668,30949386,-12302646,-26539222,32455663],[6,-81262,149390,13698,1434531,989133,-2599337,2078239,477244,9713885,4038906,-11448666,-3283128,-2580378,-17397594,4822900,-603454,-3251226,-21741700,-6917852,13918557,13993890,-470800,5465321,-27954502,14181891,-27287929,36044881,-17621730,7600339,-29291479,8268436],[12,-386923,168937,554542,660887,630700,-6792794,-1343775,11326736,-12195081,9919243,-1845250,20683441,22618948,10125446,15279305,-14830297,5700644,1390588,-1628847,4702738,11310174,15013442,-9499333,9669635,-3444507,-10837800,10763883,-14694711,5753622,-6098734,29637553],[18,251313,2005345,281975,-11737680,17855792,5238605,6358197,-577247,-10321570,2639746,15142228,3297598,2932761,4699930,4243604,18439348,-15539284,1120001,-2900125,5276775,2834184,-7724361,1960598,-6304078,16646234,-11575557,-3440385,4219710,-3171886,-13790738,26275551],[17,370243,-672826,678877,10775982,-5754757,23608690,15334642,5913223,-861284,-3372949,3205431,609181,9216733,-2044635,1009341,1058418,8110218,-2651136,347639,2399202,-3367141,3304576,-2234864,5245244,17918410,-813179,-3764580,-1714260,8125642,-21728435,32306187],[8,211924,134591,369594,1880553,-1795079,5142496,-3779228,-6080917,-25238,-2401412,-19289989,3112333,-13453785,20404887,25866607,7085682,-12432808,11109698,-4014661,-4882478,6061357,-4816478,4227948,-4015441,-9295886,11560552,7498998,11120960,14906638,-48170478,51943686],[12,-55462,-844621,784292,4325350,-17551,1002711,-532235,3152659,-2801175,-8148526,626049,3965266,-370660,-4037444,-17800187,3710703,-11625776,12389593,-4999870,-27647751,6095002,481758,-3719278,-7180925,-30109381,-44115121,-13216184,-13794595,-3079941,-29576187,33725677],[93,4779451,11975803,2594447,3815940,-4109903,2258201,-9257416,-6864477,-7032870,1837050,2882414,1819856,-1459100,-225101,-7730541,-3525169,-3492186,-266064,1986762,5616185,-2008191,-626641,-2360853,-4665278,1745345,2101717,4481611,-14820292,6570086,11872799,32511638],[93,4760696,-12069001,3043652,-558480,-894182,1225752,-5668342,-11509881,-7056393,1664167,3648497,2553071,112208,2191484,-4685236,-2289808,-3471714,-1035197,1911620,7742504,-1192349,-1490663,-2981022,-5018491,4376565,435321,5248867,-14091624,7793258,14558990,36018098],[14,906625,541048,288079,-3747093,2398006,-1706948,-5807456,-12731301,12177075,5482773,1359948,-240483,16520189,-5000605,-7510886,4060180,23193470,-2333290,-335492,-5663991,-390616,9763134,-2967054,3203523,-2950357,-810128,-875343,42172428,944270,-58269017,70698967]],"denominator":100000000},{"t":2,"f":3,"type":24,"flags":[72,49224,73730,73778,73800,73802,75336,75338,75350,75356,75359,76117,76118,76123,76124,76126,76127,87624,88392,88393,88405,88411,88414,93768,94536,94537,94549,94555,94558,96840,97608,97609,97621,97627,97630],"factor":[[47963,-33795,-42739,28622,-45173,-5580,7983,20691,1616,11309,11974,328,-22665,-1589,-2763,15522,2801,7726,24146,3379,-3275,-13309,-5939,-10847,-6728,6324,11683,-22250,12796,-9013,24733,-4833,20817,97403,-86226],[28,13260787,-9613728,2208945,3487096,446616,-1082856,10432762,-2396120,100438,1705888,-2787567,-5202793,2367559,-534249,-716125,-904915,-1196402,-3065452,-2294344,-47108,656643,-912399,2133663,-3781699,-6506216,5366314,2323464,-971203,5637208,1203662,3973731,-7784221,-2712347,4127369],[129,9210149,9590686,-4751297,716873,162244,1899048,-19019381,9392395,-2770055,-2271344,6863730,9299303,-3934017,7306805,-1460289,806286,-399914,1520748,5389647,-298346,-1819755,-158014,-1687602,9142718,12807945,-11868409,-3980462,-90161,-6000570,-4247024,-3044024,7019482,-509126,-12193985],[30,-2115817,-2100049,5782180,25703737,3451580,-99221,-7886944,3989197,-9300021,-1660428,4164455,6399800,-2384649,5909338,-329980,-1893275,-7786903,-7052999,965934,2037372,-148858,2306007,-1316163,-856195,-1432571,1152759,7227838,1149389,-4865237,-5571390,13166574,-12293497,43633690,30284205],[11,525781,-2022344,1132470,1466304,-310867,-2216134,-1643920,-21992059,9849623,-23598610,12810267,18654485,1729210,-13744742,170526,1176564,7640540,6562631,-1809322,3613450,11444564,9926410,1274814,7138078,6392633,-5642772,5956756,-1248886,-13151741,-19524445,-12617879,857007,-13553609,1615481],[11,121156,1461495,-263617,-3404609,-1285317,-593329,-8455799,-11972378,11249151,-6581971,-4397686,-784056,16530484,21746882,-1160520,-1188461,-5625964,-4992447,-200671,-9862904,-940676,-13075196,5105225,4084791,2782499,5530255,6292798,-11391334,41706301,6998647,19155935,-35023350,49061601,60439817],[10,509187,-1047469,739282,1538873,-660089,-7867059,-22673208,-11314892,68694,12751536,-27220491,-9328692,3999315,-18531774,269113,1438521,4321763,2845661,-4071394,3374373,5920260,6812921,-3465429,-1257162,-2029381,-992515,1578155,1788505,-7390465,-15583674,-9860317,-4791285,-8803400,3200406],[10,681341,1788541,-1942272,-1097093,441659,-3694733,-789084,4959203,7668773,11236902,10509668,3991504,-17515012,-734508,19424170,3280359,14452761,7012164,-13226472,5672109,19465152,6644367,2339553,-17816599,-13906594,17382346,2843073,5764294,13367005,-6953141,-28433967,-31628210,42776930,61513534],[7,54771,713967,-302926,1268885,-336224,-3333483,6449541,5403774,5875252,4017461,-4810680,5171755,9012946,-2854523,-8513160,11253736,10835560,-1430468,32916719,-23921435,1162311,-10311920,16677075,-2901757,-14996317,-16419716,-9120555,1485358,-25936465,-19657413,-20310564,-3240888,26826238,68912314],[7,80209,810941,-318756,973316,-66756,-3264529,5429400,3283714,1205659,376128,-1538916,-1881810,10528011,1556406,-548172,-20739152,2241535,3027583,-33841978,19426571,-19152754,-14469183,8146160,7644856,6491897,-22548818,-10493404,-5188758,-15852715,-13921198,-28363944,6243095,20050578,72083157],[8,216197,1111235,-1346774,833100,-2143591,115268,6438471,-2822927,-6269426,-1772832,-2633469,-8300713,-5505578,-500201,-6753136,-1391435,-19232258,4331164,12187062,-2130789,1607116,20584737,-8858730,27678508,19178898,29445441,-19892953,-6645432,7926884,-12264764,-39141274,5936818,13930464,71944862],[9,377501,724488,-1508094,1031227,-1497823,-287316,1595937,-4914500,1964598,839744,-2122359,-2990399,-5447455,-3235480,10009244,-5567472,-20074999,9376650,19853701,23029105,23495845,-31582468,1307220,-14663292,14178338,-2175578,13288435,1932403,-7942505,13543238,9795150,37976672,-4784029,57147316],[9,268471,382478,-1481810,1787566,784494,-961050,1537151,-1977573,9468669,5968127,1225684,4206417,2448584,-3343470,3226815,46991509,-8115679,-15023801,-15474471,6302597,-17237785,2598143,-7536398,-148540,8521085,2200240,457881,3312695,-5787900,11359055,8846755,30996443,-4049422,52011686],[9,462785,736756,-1651204,1204019,-1168531,539602,-892301,-4808746,2647707,1019665,-1012607,-2402090,-7667913,10498248,-13968753,-5829689,527404,35659115,-2287749,-10621900,-20854230,20613199,1733762,-10530334,-14281171,1100398,32225627,-864265,-8484369,13352151,11788935,32896245,-3236431,54931377],[9,380199,514868,-1630313,1754101,460343,422742,-983041,-1275416,6722979,3278942,3992534,1091655,3765323,-8076045,7472759,-24116022,18953542,-22218663,1418998,-19825053,-2992797,-6193741,-36943850,5566353,-1565942,13765392,4082859,5730304,-9074702,17202656,8126483,31782910,-8951291,51238008],[37,619903,3054779,-3471006,-3937622,-1997761,3196519,5432030,-7908981,-22333690,12373152,1306290,21672115,14344070,-10842198,-10367469,-3204667,-10565430,-10793720,-7375768,-946239,7100901,3630635,1151551,-13601126,-12094505,5103024,16094464,-11495103,11060309,-8009627,-1970808,10092368,19291907,12802777],[37,466550,2633781,-4447818,-1303665,2511047,-1282238,5763263,6465486,-5109519,-28178516,-23108699,-1328321,-17735989,-4523098,3709473,1170415,-1701535,-17596215,-8153411,-4744440,1244638,3273810,-1494165,-11382130,-9501556,-5109022,10181095,-3924645,3225201,-10388345,9427866,1065833,15943795,30938950],[9,-166322,314972,1221299,-1750418,470206,-17632455,-3070431,-2035187,8817252,5188661,13711913,-4435743,-16685051,-10001124,-21562852,-9806922,-21486823,-18417912,3517698,544439,-3968847,4941951,-426238,-5076340,-14057163,-21504976,-8788807,-10883502,16857259,3273602,4399919,-1454615,-12131716,8966423],[6,-129616,-490346,257869,3811849,331931,2769761,1864449,-614132,-5842201,-2224102,-5044515,5982847,5785524,20575,13415998,3507522,7469743,12986134,8972417,7235536,4053821,14917505,-17300633,-3150005,-12199102,-35387227,-28945752,-8271837,36847168,30611678,-8443975,6152713,-36009486,42394842],[6,-240494,-1015091,-342823,3136422,643111,-372246,-4404526,844863,-6333053,-3194719,-296912,8941058,-12835422,-21346786,-7586542,4068208,10678081,13200962,-3463072,-8964115,-18186264,-34563491,15579300,11103166,-2365080,20385372,-9910202,-6301634,27701841,16238773,-3635848,-829222,-35211795,15611498],[10,-405542,-107762,391195,2532795,1661083,3014615,2410895,-2311075,-3977299,3827284,28795,-7348277,-6910395,10190748,-30386606,6006983,25099562,-4794336,-14807478,-7951026,31220048,-709357,4288178,-5950976,27610454,-10435988,-3280766,-3003881,8546854,1815546,5280293,15643352,-21889989,29347302],[9,-35641,290347,-28425,-3190872,2181390,4082344,-256798,939782,-1863696,2481281,-96717,-1596276,-2826800,516765,-7242838,1289802,16374865,-11608069,10637488,32438057,5510334,6178999,10479809,41785090,-25272057,153418,19997427,6141735,-46477,6425782,21258064,-2902580,-4771296,42625706],[10,222054,820699,-2197989,-882869,1708878,4279684,-6292963,5898184,-4717918,-9693951,15740917,-20579987,17280005,-20506888,2242697,-64239,1319037,3375081,-1143869,901899,1951746,11475099,14349011,-15911053,-3484917,9710327,-17572836,3398815,1876711,-13480583,39236196,6033013,-6192993,56923543],[12,189844,1975866,2331774,-1352702,3603764,-32595749,3956295,5534742,-10230000,-4871913,203799,2954833,12093835,8332158,7686670,3525254,7482560,6951434,-901270,-1500188,7173676,2654618,2841694,6621771,6229975,11946705,6896607,5795399,-1503976,12322659,9762283,9625383,-22362055,782123],[7,-71078,-471167,205882,579109,-762405,4093262,-3710079,-3678595,1307413,2168025,-3318302,5225181,-2511691,5090796,14048272,-9239038,-16033067,-11825650,-13754006,-20670044,13288477,11238707,36893164,10909382,-6267733,-1115959,-11689591,21712172,-12173515,34558124,-4913993,16994026,-37482402,19689828],[7,-174008,-711160,-329056,-76611,244366,-193741,-6977574,-4088004,-1101,-7025633,-2432685,5259503,2614707,21711323,-13356039,-3004809,7052674,-13394493,8315824,22362319,-9487737,-637935,2728714,-28892021,-15451385,27672548,-25184696,5487553,-10331175,3028093,-23985313,11937149,-47335553,4812023],[8,-363796,-561771,777963,1039820,-342471,2546790,-6628025,2859130,-5975136,-8169361,10393651,-17250716,7832203,5186797,1903661,11749757,-7844317,-3343173,-7150556,-10092670,10371720,-14095326,-8713196,5371804,-22521450,-4970947,29739921,-13831262,574300,554859,-54511990,3518109,-52325741,622858],[6,-334371,-657419,582597,88734,-1100472,665071,-235158,546382,-2096939,3772619,1674140,-1479943,-1922936,-3562991,13900667,-5472810,11319030,-17228680,16020832,3686664,-19403126,14788925,19462003,-12729546,31722953,-4199831,27624227,-28721143,3986070,8465179,-15037793,-22270501,-49017581,28127887],[4,-53119,-318496,289676,-3521026,-108398,1925377,-346228,5155183,-581113,-404145,-2169437,7324249,340652,-2304546,-9274613,1616858,-11069254,8062217,-6971757,-683272,8325305,-1779907,-15878120,-317800,1055272,4262900,-5026338,-16380491,-40621522,24444196,20722509,-75549579,-53730168,57999421],[21,2265155,11427210,17481861,398977,302701,4970990,8149685,-5621274,3285961,-142623,-3860622,-4746786,-186193,-6621352,427373,283689,1168624,-413932,-2164951,566627,-1507906,-738806,651880,-5827802,-5957406,6343315,-551934,140884,1511131,1579578,-128299,-812532,-14741190,41557],[62,243905,5096563,-8886933,7953027,22823022,585827,9259141,-11659881,4576611,5824739,-1077914,-6487539,3270986,-116293,1130204,-2342300,-2712804,2443853,1602342,-259816,-2044379,-2231225,2594811,567194,-3211318,1838596,-307930,1237008,386034,-1399514,-3489079,-20840528,-32528035,-31258894],[62,233997,5287873,-7922298,12667431,-22064003,-4347907,9403232,-4832011,4396791,640634,-1019408,-7258946,3073857,-1365299,-728504,655831,5067782,-1810988,-2488507,3552073,1636267,-677156,3386351,2143769,-7197624,2896390,-772785,2059510,731683,2676380,8421620,-19516862,-30372074,-34991729],[13,-516561,-409020,201876,4215201,1836711,2330282,899472,21514002,20738096,-162638,-8958733,12519265,13946652,-7958674,-10447807,-6881116,-8478610,4139745,-3099177,5069559,12909654,9260272,3196146,709490,1854570,11951170,12919249,-8879112,23098420,-10833217,-6118340,18174796,-42513485,-14495052],[5,-450647,-787357,1035927,-482385,-956334,90545,429892,-2794372,-1154762,7865532,294379,4054307,-8679928,15949898,16579010,-180844,-1820457,1674341,-3539824,-7455073,1259764,-5298639,-497883,8067863,-9211902,1390683,-10851997,-28381981,754375,-59787736,34843963,18950530,-72649588,23450678],[5,-281978,-550296,714315,-1762463,-1408160,986317,1120940,901697,-3865783,885962,866523,3056219,-276827,1468924,-3140909,-1369475,-6367698,-687548,2873164,-1840565,-9182229,-2998122,-8465557,-3757080,9763126,-9715978,13973480,64075013,20706280,-29012813,-1731637,-28279711,-63046893,45618822]],"denominator":100000000},{"t":2,"f":3,"type":28,"flags":[84,49236,50772,75348,76116,86018,86066,87602,87626,87636,87638,88394,88404,88406,88412,88415,88798,88799,94548,94942,97620,98004,98005,98011,98014],"factor":[[-118,2829,-2,-35,31,1435,-177,44,23,12,-31,-1,9,6,-51,55,-22,-47,-26,-24,50,21,-31,84,-10],[0,0,0,0,0,5,1080566,-30813550,14145927,7444150,10132677,13693751,-8742309,-5507795,-2090498,1550070,-1598438,-7399242,3211755,-3069660,-56958,1691564,7915929,16907383,10905444],[0,0,0,0,0,4,1843938,-17300195,-8019552,-16283070,-11151098,-21276581,32807035,3321352,-2683494,-1074860,-6353068,108318,-34065,-2736405,-1750854,5745366,9512335,9291692,-4334603],[0,0,0,0,0,3,984258,-7456902,-7710967,-15144165,-4050408,-19745522,-36821537,-2730807,5681127,17702030,11526533,-3057725,-8132683,-2065841,11462638,-16550107,-6751381,-16008772,-22646987],[0,0,0,0,0,3,1269366,-2880478,-18467361,-16976379,-1761629,34498881,3797801,-10822517,-5016291,189898,2589230,8096811,-18545236,-6527918,10043059,-9844295,-2757942,-9414796,-25653651],[-1015,-175,0,380,-5786,26026,3173226,3243634,-7157774,-3026385,4554876,212895,-4013791,-6713456,2641811,4961608,-1338796,-7206555,10592263,-4812926,-2939075,6711189,32500551,52800686,78512091],[0,0,0,0,0,10,11491106,6336812,21366785,-11686430,-14987006,5298222,5042171,-47514,-5776767,4264511,1742896,-14217378,-436470,2106563,17008856,-37650644,-16414806,29867318,18794920],[0,0,0,0,0,6,8684262,-2936397,-15630731,23406924,-13479402,-605506,-2923914,7738440,-16349065,8777782,-4353461,-14734952,-9267349,731357,12704215,15140886,-38022486,34101876,-26852849],[0,0,0,0,0,3,3743244,2642099,8123612,-8102478,5911202,-360886,4159062,-20290703,11268791,20600253,7923265,19224736,1519763,3601713,-3298304,52275676,-47592060,29706877,-43469557],[0,0,0,0,0,4,1894529,951910,1303064,-6358219,-2602061,-6393230,-12448282,-20913849,-7546278,-49668331,-4470490,-13429080,-7578474,-3619013,314733,20991725,-8359740,18748688,-37677489],[0,0,0,0,0,4,1300595,-970746,-4595337,2280947,10351112,-2470008,836853,9461871,9443946,-12300477,998304,24629349,32318784,-37116143,22630370,-26890879,-24684891,39174379,-60449917],[0,0,0,0,0,2,-17126,-1435359,-7287992,-4560358,-3050890,7182170,641195,-5373439,6347665,235417,3135285,-30649008,53514866,25070595,-12975394,-2427860,-24197078,-28859179,-35377482],[0,0,0,0,0,4,3200932,656892,3276651,-14643414,-853415,8483383,-12927216,43811508,-5911392,-3112693,-12335101,1072621,3596049,-3412068,-23209881,30344923,4987748,15085030,-35588437],[0,0,0,0,0,4,2090102,494977,-3602653,-727670,15826395,-4067554,-722543,-4228827,7204705,2359610,-40618778,5061946,-13075013,36579241,-13028682,-30973703,-8466192,34804157,-58983769],[0,0,0,0,0,4,1732697,81813,-2099203,-713095,15759507,-4073070,5053340,6033459,-24812179,-4275984,45556102,3773062,-3958776,24642999,-15627412,-14664120,7494816,33560147,-46533556],[0,0,0,0,0,5,1682191,-182084,-2029733,2488971,5793520,1998188,8055727,11257584,43613539,-5676962,18363485,-31215854,-25429658,-8907541,-7509936,-2800985,-6786843,14214705,-25908605],[-673,-109,2549,23,4262,-29119,-4514411,-2077800,5402344,1424935,-3341479,-38290,3066473,4892036,-3475923,-2304456,406620,2236573,-8107205,2102118,2779358,-5190026,-26425102,-30548407,-57458919],[-673,-112,-2549,46,4289,-28794,-4506395,-2084800,5400692,1424411,-3332181,-41101,3067579,4906189,-3473058,-2326505,411261,2260428,-8118061,2116576,2765582,-5201611,-26521341,-30629250,-57294396],[0,0,0,0,0,4,2406614,691404,32011,3485993,-6421656,-1037642,-1244887,-13907427,-6824399,7173373,-1951717,316173,-1987948,-36935051,-64697430,-21680380,-10395778,-3735441,-22659227],[-27,-5,0,7967,-28895,37018,418650,-183841,4028700,3467703,-5348505,516283,1544567,-764977,944120,1417710,482352,2849957,-1560744,1076425,4565904,597813,18184200,-20297395,-93805352],[0,0,0,0,0,6,6021351,4554726,551679,-4489741,27950888,-5637457,7123419,-1331668,-18357504,9806457,-10774909,-28137510,-3160508,-25325170,14848387,8592843,146720,-50329593,-19272109],[-110,-21,0,-10920,-15350,1981,10098815,-3152870,-1380972,2351166,3256722,-1305566,-232904,4432481,6212553,-11462854,3385484,17692355,-1934439,9295675,-6735821,-2589035,-21351137,-51436906,57056384],[-110,-21,5,11000,14053,33584,12405012,-2269914,-2024321,3304137,2323295,-1047404,-944010,1793907,8277644,-9730295,3421900,17984100,1121181,8819941,-5906284,111381,-544116,-46662870,40150484],[-1,18,-5,19,89,-142893,8037921,1543845,-1124140,3588997,-2741967,484426,-1546498,-5916509,6716949,2282266,893426,4987961,7035612,943114,1599042,6422717,51886331,-2619309,-49481288],[-88,-28,0,-7495,12021,86439,4076474,1215926,3007976,4978650,-6827676,925445,416797,-4948324,4219187,4163629,540388,3314063,3284417,322907,5880070,4879425,51172899,-12730374,-120596048]],"denominator":100000000},{"t":2,"f":3,"type":30,"flags":[90,49242,50778,75354,76122,88410,92162,92210,93746,93770,94538,94550,94554,94556,94559,94943,95134,95135,97626,98010,98202,98203,98206],"factor":[[5552,-978,-4345,-5,8180,-16,1341,106,-433,-130,121,-135,381,73,-502,195,-236,209,175,115,288,-366,58],[0,0,-2,0,28,1,-7373461,-29657616,-14195753,-428147,-24770594,8248955,-4420239,451961,-1509890,-1547107,-2556246,-507586,-5574725,-7524825,-13455721,-8795271,14636981],[0,0,-2,0,28,0,-7099769,-20115861,7328838,1919147,27804141,-28517356,10990166,6012412,11874315,773327,1656493,-2797323,-6876556,-3780311,-10904129,-10071371,513274],[0,0,-1,0,15,-1,-3210745,-10868652,11029173,621695,22155392,30296032,-10905621,-8301666,-32545570,-8504106,1095385,5001833,14647815,-3795255,5097440,17861369,-12542769],[0,0,-2,0,19,1,-2205987,-2635896,28521194,1377887,-24269150,-14569995,15470247,-7590686,-21288066,-1174251,10345624,1829296,12652662,-4004066,6571421,8758202,-15660776],[0,0,-2,0,20,-2,-981519,-1535086,7906688,-1547749,-114435,21889976,26677585,-24088755,40659134,-12924657,3852113,15144750,-1076632,-6300643,-16111334,5778013,-26964983],[602,4902,22148,-8,-89635,95,1797863,565688,10225928,2242477,-1322555,5986621,-10519295,7433886,5454616,-188870,1392375,-6616717,-17725135,-6723744,-20825852,-52375902,60016620],[0,0,-3,0,42,5,-13129577,9717760,-7209507,27915602,155412,-5214212,-795869,-7548453,-4957955,-16292310,-5080056,9550442,21778950,-44837370,-15478422,-37690018,3364316],[0,0,-5,0,54,-5,-15451994,7977785,1096043,-29502500,-312170,-8695385,-20032427,-21381663,-1038149,-2979974,-6508792,2716091,-4690434,-9968568,-35272727,1802714,-14223243],[0,0,-2,0,24,-4,-10565613,6679622,-1821087,-8114590,-307789,10729340,27543582,39818654,-10430930,-11963912,-2382866,-13023158,3435183,14810868,-40019165,13613,-24822656],[0,0,-1,0,15,4,-615529,-1547106,10563319,8368102,-4320549,-999001,-15639232,12568300,14077165,-5092029,-59233258,10546299,7558317,14774757,-10869120,64111557,-12644839],[0,0,-1,0,19,0,-1806021,1814220,-1038389,15183860,24330,-236056,-887713,-21133100,-3555104,-4012896,6729871,-54383666,-24956218,23161594,-34278816,63496435,-4353378],[0,0,-1,0,14,-1,-2554376,1498563,-157115,11555275,-660376,-1312947,-9977252,4819643,-2370064,14909574,31507230,48605211,-15214146,34794028,-48244331,35130367,-20275122],[0,0,-1,0,14,0,-311122,-714204,3864427,-1129229,-497221,5796784,-9214447,13370121,16767708,34850395,19118728,-19625153,39842775,-43758947,-19983135,52079342,-9554058],[0,0,-1,0,10,-5,2394087,-1410393,1278860,-3365371,-2391059,-5875959,-18880574,14192251,13536350,-49428458,32132742,-2105215,14408552,-185501,13855705,45163138,25878784],[357,6413,-17001,7,88757,-95,-1298358,-246634,-6495275,-1549551,929940,-3731331,7286591,-4955400,-3633830,370451,-1066096,4638890,11594102,4447145,12942710,35277783,-24412324],[205,334,38603,82195,-13830,51,-420035,-896234,-4937181,-195999,49565,-3205354,1271168,-2097395,-1261683,-1125868,683942,374850,6564451,3063914,13792471,13188614,-114203704],[205,334,38670,-82131,-13687,42,-419987,-896249,-4937216,-195997,49574,-3205332,1271273,-2097365,-1261738,-1125864,683913,374835,6564593,3063979,13792268,13188701,-114203356],[0,0,-1,0,11,1,-2554986,2597326,1177063,-445968,-137891,2665357,4683731,10672288,-5386137,-46373,341575,10485118,-60126667,-57017439,27162732,67708730,-10354617],[143,71,18742,3,-50926,65,6938080,-591627,-10330606,-6202991,3190644,-7671877,19842918,-11465632,-14398888,-3309684,-8545418,14858242,20533496,-9492297,-23047786,71976956,127200217],[58,100,1778,-8,-36325,-338534,-13557365,2240776,-662630,1937217,-276301,2929354,2087903,-583926,6632732,9114449,4597722,-340970,4859360,22981370,47074465,21688678,52216133],[58,100,1762,-10,-36221,338603,-13557427,2240931,-662528,1936233,-276142,2929608,2087618,-583581,6633029,9113767,4598866,-341384,4858922,22981915,47073703,21688077,52214010],[44,749,-41776,-79,-135858,80,2672904,-1332081,-5759556,-1161440,420374,-4429475,2888561,-3113477,-3861006,-3042938,-1006712,1934106,7649957,-2012992,2863397,16393387,-107996468]],"denominator":100000000},{"t":2,"f":3,"type":31,"flags":[93,49245,50781,75357,76125,88413,88797,94557,94941,95133,95234,95282,96818,96842,97610,97622,97628,97629,97631,98006,98012,98013,98015,98204,98205,98207,98301,98302,98303],"factor":[[-75,-1483,1,-1,9,3,1,141,383,131,98,848,-76,-10,18,25,-12,-14,15,1,9,-14,11,-6,43,-8,18,-50,-15],[0,0,0,0,0,0,0,0,0,0,2,572,174411,608727,-844670,543087,38463311,356942,-6953816,25483362,2079261,1489488,3091973,1199933,-5896,6316933,-13999431,-22885936,-3359686],[0,0,0,0,0,0,0,0,2,1,6,2560,4099162,20121217,-4637962,7359467,-2231317,-676969,-2101001,-1680609,259904,1255866,551907,1034770,-909088,4531812,-7641071,-17322919,-18770549],[0,0,0,0,0,0,0,0,0,0,1,12,26150,293000,749865,-891125,21792076,-11565558,-1874185,-43242172,-6572409,3163470,-6950603,2341971,-3754059,-2718799,6230060,19042299,-8037920],[0,0,0,0,0,0,0,0,2,0,0,2243,2440961,6576102,12227154,-23363684,776300,2856310,3026638,2818467,-94036,-651392,-742226,-965298,-3387315,-1397041,4896627,20853118,-13756505],[0,0,0,0,0,0,0,0,1,0,0,1170,10515,-312688,343449,-1316309,-4451458,9049105,-47787312,-1444372,-11464049,-719351,-9492599,3434935,-2919445,-8146231,25936498,3476025,18040599],[-107,22,230,-96,534,-245,9529,-65,46176,9223,5787,453923,-397990,754515,936948,144982,465013,-1191801,1087147,-122539,-290228,-2537414,9285,1356876,7599715,-6508324,3356248,-10658985,170404367],[0,0,0,0,0,0,0,0,0,0,1,894,-209865,-164481,-91911,470590,-792551,-2201875,465318,976240,9185685,-1125507,13270956,39231948,-83457744,29778373,32320986,9300646,50202082],[-4,1,-54,16,16,-3,-2155,136,17039,3508,11332,-1895941,-982490,1259596,1626052,1014520,1162410,-2519638,3333769,1867174,-2785674,-2279721,-4101482,2565824,13035402,-7518500,40768736,-6894601,175740639],[0,-3,-1,6,3,0,5,5471,-92946,-11053,-27689,447098,-769410,700651,2409700,-80918,-418230,-3024389,53505,-1337634,230393,-733845,914842,3833241,10133623,-1085883,-7703308,-57442682,206594677],[-592,110,-32,9,-1324,586,-590,-14270,9220,-16709,-61482,-214054,-495504,-657460,2479257,-628298,-2247003,-3042033,-3075192,-2624643,1446169,5581423,2152114,4313877,-48120,16111485,-27968895,-93141380,-39091606],[0,0,0,0,0,0,0,0,1,0,2,1178,940247,-334422,-2208572,-29805,3594185,28100102,13029762,-3828375,-31788711,19358209,-8760477,4984829,-24134617,-41933385,-1200294,-59232300,7851636],[0,0,0,0,0,0,0,1,5,1,-24,3113,14337710,-4181381,-13028817,-8034412,-1386208,-9075946,352999,1582528,-1702677,1515055,-3916591,1596655,5374864,5722374,26687877,-42068544,20385878],[0,0,0,0,0,0,0,0,1,1,0,-536,1626201,-508813,-837234,69507,4373370,27832770,-11116,-12582601,37165804,4814311,17827394,-5525671,21812940,31844780,39922802,-18926071,11175452],[0,0,0,0,0,0,0,1,3,1,4,2114,12032279,-2744260,16714221,12385192,513462,627608,-466707,892770,-2294145,1214325,3952581,-3450854,-4256035,-7314827,-3949455,21705441,-2189180],[0,0,0,0,0,0,0,0,1,0,-1,356,1263136,-462528,500018,930897,509983,9317821,4477851,188130,958907,-15438448,-49266980,40893174,20855655,46726736,-34398264,31510372,3346209],[0,0,0,0,0,0,0,0,0,0,-1,-330,42043,-101480,-600752,-684785,-1098538,205797,-505925,290118,-28278630,23344823,38686056,29938837,37381551,45960162,-8387490,59802351,8644533],[0,0,0,0,0,0,0,0,0,0,1,123,-242597,-83185,-71187,381493,86535,3171598,1738895,78977,-19340869,-1550467,-9888634,-51531534,-24335225,85883678,3209896,9057380,52939833],[0,0,0,0,0,0,0,0,0,0,0,230,-344447,47554,58168,5874,-2119194,-5828353,-2312408,3895465,17747929,63658167,-23866377,-4974136,-6049832,-291215,-10496488,43113703,38181358],[-12,0,-12,33,-3848,-2517,669,8915,-4188,10508,48378,142540,277128,411066,-1421576,372814,1332838,1743019,1838904,1533335,-856409,-3359304,-1259093,-2482867,286581,-9668038,16491244,54232729,28771471],[0,-3,0,0,-16,-8,-6,-87187,-12933,12200,16286,114728,235116,357848,-1213575,322040,1147519,1487111,1587527,1318321,-740636,-2896052,-1087128,-2121039,296321,-8333523,14230461,46484931,25635861],[-14,5,-177,59,47,-7,-7759,29,54050,10906,3720,1106564,-235813,614262,741048,-92807,275532,-819155,472236,-663428,392536,-2607046,1132497,1014231,6082933,-6231518,-6865599,-11513728,168377592],[-9,2,-19,-20,-1569,4867,724,8681,-4158,10431,37460,163343,184961,461691,-1305986,494930,1400663,1528654,2120728,1799795,-1202974,-3208525,-1844410,-2277336,969375,-9502905,21684139,53869100,25973984],[0,-1,0,0,-17,-10,-1,-2345,9156,-142759,-17164,108614,236086,353152,-1216256,321868,1143497,1490243,1580860,1319399,-740792,-2874517,-1090810,-2124122,255273,-8278764,14234571,46473652,24521964],[0,0,0,-1,-58,178,19,373,-155,456,1417,-531789,2818027,-1052387,-4630781,-2968164,-587285,7657762,-5973353,-5725838,8608427,-7115038,14669800,-8158745,-19080950,-13259165,-125310178,64096091,86068836],[0,0,-1,0,-113,-74,33,3649,727,17029,-369964,23225,303140,326154,-1485652,371038,1268314,1816132,1729251,1567637,-868298,-2981203,-1339672,-2563408,-487534,-8720140,16712199,54493970,7985124],[-279,53,1840,-753,859,-383,-1998,9950,-13627,10210,41788,77523,404642,343074,-1867460,416617,1493909,2296965,1977885,1848783,-966398,-3496024,-1506290,-3207556,-1118789,-10219505,19016662,66457169,1165162],[-277,52,-1587,-1239,971,-470,6,9954,-13602,10200,42086,84083,407675,340899,-1872637,413429,1492250,2305284,1970057,1842701,-957186,-3498694,-1491341,-3216362,-1146759,-10220924,18883195,66513103,1030399],[-277,52,-272,2009,999,-358,-44,9844,-12722,10266,41727,84105,402449,344555,-1855672,412603,1487750,2283915,1968013,1832828,-955215,-3497313,-1485154,-3188964,-1085183,-10211449,18822005,66081215,2212903]],"denominator":100000000}],"bound":"14739078469921721/30000000000000000"}


==> anc/proofs/s3/rational/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_cover.json <==
{"n":4,"c":"59/25","cuts":["59/50","75/59","34/25","59/34","59/25"],"patterns":["++++++++++++++++++++++++++++++---","++++++++++-+++++++++++++++++++---","++++++++++-+++++++++-+++++++++---","++++++++++-+++++++++-++++-++++---","++++++++++--++++++++++++++++++---","++++++++++--++++++++-+++++++++---","++++++++++--++++++++-++++-++++--+","++++++++++--++++++++-++++-++++---","++++++++++--++++++++--++++++++--+","++++++++++--++++++++--++++++++---","++++++++++--++++++++--+++-++++--+","++++++++++--++++++++--+++-++++---","++++++++++--++++++++--+++--+++--+","++++++++++---+++++++++++++++++---","++++++++++---+++++++-+++++++++--+","++++++++++---+++++++-+++++++++---","++++++++++---+++++++-++++-++++--+","++++++++++---+++++++-++++-++++---","++++++++++---+++++++--++++++++--+","++++++++++---+++++++--++++++++---","++++++++++---+++++++--+++-++++--+","++++++++++---+++++++--+++-++++---","++++++++++---+++++++--+++--+++--+","++++++++++---+++++++---+++++++--+","++++++++++---+++++++---++-++++--+","++++++++++---+++++++---++--+++--+","++++++++++---+++++++---++---++--+","++++++++++----++++++---++---++--+","++++++++++----++++++----+---++--+","++++++++++----++++++----+----+--+","++++++++++-----+++++----+----+--+","++++++++++-----+++++---------+--+","++++++++++-----+++++------------+","+++++-++++-+++++++++++++++++++---","+++++-++++-+++++++++-+++++++++---","+++++-++++-++++-++++-+++++++++---","+++++-++++--++++++++++++++++++---","+++++-++++--++++++++-+++++++++---","+++++-++++--++++++++--++++++++--+","+++++-++++--++++++++--++++++++---","+++++-++++--+++-++++-+++++++++---","+++++-++++--+++-++++--++++++++--+","+++++-++++--+++-++++--++++++++---","+++++-++++---+++++++++++++++++---","+++++-++++---+++++++-+++++++++--+","+++++-++++---+++++++-+++++++++---","+++++-++++---+++++++-++++-++++--+","+++++-++++---+++++++-++++-++++---","+++++-++++---+++++++--++++++++--+","+++++-++++---+++++++--++++++++---","+++++-++++---+++++++--+++-++++--+","+++++-++++---+++++++--+++--+++--+","+++++-++++---+++++++---+++++++--+","+++++-++++---+++++++---++-++++--+","+++++-++++---+++++++---++--+++--+","+++++-++++---+++++++---++---++--+","+++++-++++---++-++++-+++++++++---","+++++-++++---++-++++--++++++++--+","+++++-++++---++-++++--++++++++---","+++++-++++---++-++++---+++++++--+","+++++-++++---++-++++---+++++++---","+++++-++++---++-++++---++-++++--+","+++++-++++---++-++++---++--+++--+","+++++-++++---++-++++---++---++--+","+++++-++++----++++++---++---++--+","+++++-++++----++++++----+---++--+","+++++-++++----++++++----+----+--+","+++++-++++----+-++++---++---++--+","+++++-++++----+-++++----+---++--+","+++++-++++----+-++++----+----+--+","+++++-++++-----+++++----+----+--+","+++++-++++-----+++++---------+--+","+++++-++++-----+++++------------+","+++++-++++------++++----+----+--+","+++++-++++------++++---------+--+","+++++-++++------++++------------+","+++++--+++--++++++++++++++++++---","+++++--+++--++++++++-+++++++++---","+++++--+++--+++-++++-+++++++++---","+++++--+++--+++-++++--++++++++---","+++++--+++--+++--+++--++++++++---","+++++--+++---+++++++++++++++++---","+++++--+++---+++++++-+++++++++--+","+++++--+++---+++++++-+++++++++---","+++++--+++---+++++++--++++++++--+","+++++--+++---+++++++--++++++++---","+++++--+++---+++++++--+++-++++--+","+++++--+++---+++++++---+++++++--+","+++++--+++---+++++++---++-++++--+","+++++--+++---+++++++---++--+++--+","+++++--+++---+++++++---++---++--+","+++++--+++---++-++++-+++++++++---","+++++--+++---++-++++--++++++++--+","+++++--+++---++-++++--++++++++---","+++++--+++---++-++++---+++++++--+","+++++--+++---++-++++---+++++++---","+++++--+++---++-++++---++-++++--+","+++++--+++---++-++++---++--+++--+","+++++--+++---++-++++---++---++--+","+++++--+++---++--+++--++++++++--+","+++++--+++---++--+++--++++++++---","+++++--+++---++--+++---+++++++--+","+++++--+++---++--+++---+++++++---","+++++--+++---++--+++---++-++++--+","+++++--+++---++--+++---++--+++--+","+++++--+++---++--+++---++---++--+","+++++--+++----++++++---++--+++--+","+++++--+++----++++++---++---++--+","+++++--+++----++++++----+---++--+","+++++--+++----++++++----+----+--+","+++++--+++----+-++++---++--+++--+","+++++--+++----+-++++---++---++--+","+++++--+++----+-++++----+---++--+","+++++--+++----+-++++----+----+--+","+++++--+++----+--+++---++--+++--+","+++++--+++----+--+++---++---++--+","+++++--+++----+--+++----+--+++--+","+++++--+++----+--+++----+---++--+","+++++--+++----+--+++----+----+--+","+++++--+++-----+++++----+----+--+","+++++--+++-----+++++---------+--+","+++++--+++-----+++++------------+","+++++--+++------++++----+----+--+","+++++--+++------++++---------+--+","+++++--+++------++++------------+","+++++--+++-------+++----+----+--+","+++++--+++-------+++---------+--+","+++++--+++-------+++------------+","+++++---++---+++++++++++++++++---","+++++---++---+++++++-+++++++++---","+++++---++---+++++++--++++++++--+","+++++---++---+++++++--++++++++---","+++++---++---+++++++---+++++++--+","+++++---++---+++++++---++-++++--+","+++++---++---+++++++---++--+++--+","+++++---++---++-++++-+++++++++---","+++++---++---++-++++--++++++++--+","+++++---++---++-++++--++++++++---","+++++---++---++-++++---+++++++--+","+++++---++---++-++++---++-++++--+","+++++---++---++-++++---++--+++--+","+++++---++---++--+++--++++++++-++","+++++---++---++--+++--++++++++--+","+++++---++---++--+++--++++++++---","+++++---++---++--+++---+++++++-++","+++++---++---++--+++---+++++++--+","+++++---++---++--+++---+++++++---","+++++---++---++--+++---++-++++--+","+++++---++---++--+++---++--+++--+","+++++---++---++---++---+++++++-++","+++++---++---++---++---+++++++--+","+++++---++---++---++---+++++++---","+++++---++---++---++---++-++++--+","+++++---++---++---++---++--+++--+","+++++---++----++++++---++-++++--+","+++++---++----++++++---++--+++--+","+++++---++----++++++---++---++--+","+++++---++----++++++----+---++--+","+++++---++----+-++++---+++++++--+","+++++---++----+-++++---++-++++--+","+++++---++----+-++++---++--+++--+","+++++---++----+-++++---++---++--+","+++++---++----+-++++----+---++--+","+++++---++----+--+++---+++++++--+","+++++---++----+--+++---++-++++--+","+++++---++----+--+++---++--+++--+","+++++---++----+--+++---++---++--+","+++++---++----+--+++----+--+++--+","+++++---++----+--+++----+---++--+","+++++---++----+---++---+++++++-++","+++++---++----+---++---+++++++--+","+++++---++----+---++---++-++++--+","+++++---++----+---++---++--+++--+","+++++---++----+---++----++++++-++","+++++---++----+---++----++++++--+","+++++---++----+---++----+-++++-++","+++++---++----+---++----+-++++--+","+++++---++----+---++----+--+++--+","+++++---++----+---++----+---++--+","+++++---++-----+++++----+---++--+","+++++---++-----+++++----+----+--+","+++++---++-----+++++---------+--+","+++++---++-----+++++------------+","+++++---++------++++----+---++--+","+++++---++------++++----+----+--+","+++++---++------++++---------+--+","+++++---++------++++------------+","+++++---++-------+++----+---++--+","+++++---++-------+++----+----+--+","+++++---++-------+++---------+--+","+++++---++-------+++------------+","+++++---++--------++----+---++--+","+++++---++--------++--------++--+","+++++---++--------++---------+--+","+++++---++--------++------------+","+++++----+----+---++---+++++++-++","+++++----+----+---++---+++++++--+","+++++----+----+---++----++++++-++","+++++----+----+---++----++++++--+","+++++----+----+---++----+-++++-++","+++++----+----+---++----+-++++--+","+++++----+----+---++----+--+++--+","+++++----+----+----+----++++++-++","+++++----+----+----+----+-++++-++","+++++----+----+----+----+-++++--+","+++++----+----+----+----+--+++-++","+++++----+----+----+----+--+++--+","+++++----+--------++----++++++-++","+++++----+--------++----+-++++-++","+++++----+--------++----+-++++--+","+++++----+--------++----+--+++-++","+++++----+--------++----+--+++--+","+++++----+--------++----+---++--+","+++++----+--------++--------++--+","+++++----+--------++---------+--+","+++++----+--------++------------+","+++++----+---------+----++++++-++","+++++----+---------+----+-++++-++","+++++----+---------+----+-++++--+","+++++----+---------+----+--+++-++","+++++----+---------+----+--+++--+","+++++----+---------+-----+++++-++","+++++----+---------+------++++-++","+++++----+---------+-------+++-++","+++++----+---------+-------+++--+","+++++----+---------+--------++-++","+++++----+---------+--------++--+","+++++----+---------+---------+--+","+++++----+---------+------------+","+++++--------------+----++++++-++","+++++--------------+-----+++++-++","+++++--------------+------++++-++","+++++--------------+-------+++-++","+++++--------------+--------++-++","+++++--------------+--------++--+","+++++--------------+---------+--+","+++++--------------+------------+","+++++--------------------+++++-++","+++++---------------------++++-++","+++++----------------------+++-++","+++++-----------------------++-++","+++++-----------------------++--+","+++++------------------------+-++","+++++------------------------+--+","+++++---------------------------+","-++++-++++-+++++++++++++++++++---","-++++-++++--++++++++++++++++++---","-++++-++++---+++++++++++++++++---","-++++-++++---+++++++-+++++++++--+","-++++-++++---+++++++-+++++++++---","-++++-++++---+++++++-++++-++++--+","-++++-++++---+++++++-++++-++++---","-++++-++++---+++++++--+++-++++--+","-++++-++++---+++++++--+++--+++--+","-++++-++++---+++++++---++-++++--+","-++++-++++---+++++++---++--+++--+","-++++-++++---+++++++---++---++--+","-++++-++++----++++++---++---++--+","-++++-++++----++++++----+---++--+","-++++-++++----++++++----+----+--+","-++++-++++-----+++++----+----+--+","-++++-++++-----+++++---------+--+","-++++-++++-----+++++------------+","-++++--+++--++++++++++++++++++---","-++++--+++---+++++++++++++++++---","-++++--+++---+++++++-+++++++++--+","-++++--+++---+++++++-+++++++++---","-++++--+++---+++++++-++++-++++--+","-++++--+++---+++++++-++++-++++---","-++++--+++---+++++++--++++++++--+","-++++--+++---+++++++--+++-++++--+","-++++--+++---+++++++--+++--+++--+","-++++--+++---+++++++---++-++++--+","-++++--+++---+++++++---++--+++--+","-++++--+++---+++++++---++---++--+","-++++--+++----++++++---++--+++--+","-++++--+++----++++++---++---++--+","-++++--+++----++++++----+---++--+","-++++--+++----++++++----+----+--+","-++++--+++-----+++++----+----+--+","-++++--+++-----+++++---------+--+","-++++--+++-----+++++------------+","-++++---++---+++++++++++++++++---","-++++---++---+++++++-+++++++++--+","-++++---++---+++++++-+++++++++---","-++++---++---+++++++-++++-++++--+","-++++---++---+++++++--++++++++--+","-++++---++---+++++++--++++++++---","-++++---++---+++++++--+++-++++--+","-++++---++---+++++++---+++++++--+","-++++---++---+++++++---++-++++--+","-++++---++---+++++++---++--+++--+","-++++---++---++-++++-+++++++++--+","-++++---++---++-++++-+++++++++---","-++++---++---++-++++--++++++++--+","-++++---++---++-++++--++++++++---","-++++---++---++-++++---+++++++--+","-++++---++---++-++++---++-++++--+","-++++---++---++--+++--++++++++-++","-++++---++---++--+++--++++++++--+","-++++---++---++--+++--++++++++---","-++++---++---++--+++---+++++++-++","-++++---++---++--+++---+++++++--+","-++++---++---++---++---+++++++-++","-++++---++---++---++---+++++++--+","-++++---++----++++++---+++++++--+","-++++---++----++++++---++-++++--+","-++++---++----++++++---++--+++--+","-++++---++----++++++---++---++--+","-++++---++----++++++----+---++--+","-++++---++----+-++++---+++++++--+","-++++---++----+-++++---++-++++--+","-++++---++----+-++++---++--+++--+","-++++---++----+-++++---++---++--+","-++++---++----+-++++----+---++--+","-++++---++----+--+++---+++++++-++","-++++---++----+--+++---+++++++--+","-++++---++----+--+++---++-++++--+","-++++---++----+--+++---++--+++--+","-++++---++----+--+++---++---++--+","-++++---++----+--+++----+--+++--+","-++++---++----+--+++----+---++--+","-++++---++----+---++---+++++++-++","-++++---++----+---++---+++++++--+","-++++---++----+---++---++-++++--+","-++++---++----+---++---++--+++--+","-++++---++----+---++----+-++++--+","-++++---++----+---++----+--+++--+","-++++---++----+---++----+---++--+","-++++---++-----+++++----+---++--+","-++++---++-----+++++----+----+--+","-++++---++-----+++++---------+--+","-++++---++-----+++++------------+","-++++---++------++++----+---++--+","-++++---++------++++----+----+--+","-++++---++------++++---------+--+","-++++---++------++++------------+","-++++---++-------+++----+---++--+","-++++---++-------+++----+----+--+","-++++---++-------+++---------+--+","-++++---++-------+++------------+","-++++---++--------++----+---++--+","-++++---++--------++--------++--+","-++++---++--------++---------+--+","-++++---++--------++------------+","-++++----+----+---++---+++++++-++","-++++----+----+---++---+++++++--+","-++++----+----+---++---++-++++--+","-++++----+----+---++----++++++-++","-++++----+----+---++----++++++--+","-++++----+----+---++----+-++++-++","-++++----+----+---++----+-++++--+","-++++----+----+---++----+--+++--+","-++++----+----+----+----++++++-++","-++++----+--------++----++++++-++","-++++----+--------++----+-++++-++","-++++----+--------++----+-++++--+","-++++----+--------++----+--+++-++","-++++----+--------++----+--+++--+","-++++----+--------++----+---++--+","-++++----+--------++--------++--+","-++++----+--------++---------+--+","-++++----+--------++------------+","-++++----+---------+----++++++-++","-++++----+---------+----+-++++-++","-++++----+---------+----+--+++-++","-++++----+---------+----+--+++--+","-++++----+---------+------++++-++","-++++----+---------+-------+++-++","-++++----+---------+-------+++--+","-++++----+---------+--------++-++","-++++----+---------+--------++--+","-++++----+---------+---------+--+","-++++----+---------+------------+","-++++--------------+----++++++-++","-++++--------------+----+-++++-++","-++++--------------+-----+++++-++","-++++--------------+------++++-++","-++++--------------+-------+++-++","-++++--------------+--------++-++","-++++--------------+--------++--+","-++++--------------+---------+--+","-++++--------------+------------+","-++++--------------------+++++-++","-++++---------------------++++-++","-++++----------------------+++-++","-++++-----------------------++-++","-++++-----------------------++--+","-++++------------------------+-++","-++++------------------------+--+","-++++---------------------------+","--+++--+++--++++++++++++++++++---","--+++--+++---+++++++++++++++++--+","--+++--+++---+++++++++++++++++---","--+++--+++---+++++++-+++++++++--+","--+++--+++---+++++++-+++++++++---","--+++--+++---+++++++-++++-++++--+","--+++--+++---+++++++-++++-++++---","--+++--+++---+++++++--+++-++++--+","--+++--+++---+++++++--+++--+++--+","--+++--+++---+++++++---++--+++--+","--+++--+++---+++++++---++---++--+","--+++--+++----++++++--+++--+++--+","--+++--+++----++++++---++--+++--+","--+++--+++----++++++---++---++--+","--+++--+++----++++++----+---++--+","--+++--+++----++++++----+----+--+","--+++--+++-----+++++----+----+--+","--+++--+++-----+++++---------+--+","--+++--+++-----+++++------------+","--+++---++---+++++++++++++++++--+","--+++---++---+++++++++++++++++---","--+++---++---+++++++-+++++++++--+","--+++---++---+++++++-+++++++++---","--+++---++---+++++++-++++-++++--+","--+++---++---+++++++--++++++++--+","--+++---++---+++++++--+++-++++--+","--+++---++---+++++++--+++--+++--+","--+++---++---+++++++---+++++++--+","--+++---++---+++++++---++-++++--+","--+++---++---+++++++---++--+++--+","--+++---++---++-++++-+++++++++--+","--+++---++---++-++++-+++++++++---","--+++---++---++-++++--++++++++--+","--+++---++---++-++++--++++++++---","--+++---++---++-++++---+++++++--+","--+++---++---++--+++--++++++++-++","--+++---++---++--+++--++++++++--+","--+++---++---++--+++--++++++++---","--+++---++---++--+++---+++++++-++","--+++---++---++--+++---+++++++--+","--+++---++---++---++---+++++++-++","--+++---++----++++++--++++++++--+","--+++---++----++++++--+++-++++--+","--+++---++----++++++--+++--+++--+","--+++---++----++++++---+++++++--+","--+++---++----++++++---++-++++--+","--+++---++----++++++---++--+++--+","--+++---++----++++++---++---++--+","--+++---++----++++++----+---++--+","--+++---++----+-++++--++++++++--+","--+++---++----+-++++---+++++++--+","--+++---++----+-++++---++-++++--+","--+++---++----+-++++---++--+++--+","--+++---++----+-++++---++---++--+","--+++---++----+-++++----+---++--+","--+++---++----+--+++--++++++++-++","--+++---++----+--+++--++++++++--+","--+++---++----+--+++---+++++++-++","--+++---++----+--+++---+++++++--+","--+++---++----+--+++---++-++++--+","--+++---++----+--+++---++--+++--+","--+++---++----+--+++---++---++--+","--+++---++----+--+++----+--+++--+","--+++---++----+--+++----+---++--+","--+++---++----+---++---+++++++-++","--+++---++----+---++---+++++++--+","--+++---++----+---++---++-++++--+","--+++---++----+---++---++--+++--+","--+++---++----+---++----+--+++--+","--+++---++----+---++----+---++--+","--+++---++-----+++++----+---++--+","--+++---++-----+++++----+----+--+","--+++---++-----+++++---------+--+","--+++---++-----+++++------------+","--+++---++------++++----+---++--+","--+++---++------++++----+----+--+","--+++---++------++++---------+--+","--+++---++------++++------------+","--+++---++-------+++----+---++--+","--+++---++-------+++----+----+--+","--+++---++-------+++---------+--+","--+++---++-------+++------------+","--+++---++--------++----+---++--+","--+++---++--------++--------++--+","--+++---++--------++---------+--+","--+++---++--------++------------+","--+++----+----+--+++--++++++++-++","--+++----+----+--+++--++++++++--+","--+++----+----+--+++---+++++++-++","--+++----+----+--+++---+++++++--+","--+++----+----+--+++---++-++++--+","--+++----+----+--+++---++--+++--+","--+++----+----+--+++----+--+++--+","--+++----+----+---++---+++++++-++","--+++----+----+---++---+++++++--+","--+++----+----+---++---++-++++--+","--+++----+----+---++---++--+++--+","--+++----+----+---++----++++++-++","--+++----+----+---++----++++++--+","--+++----+----+---++----+-++++-++","--+++----+----+---++----+-++++--+","--+++----+----+---++----+--+++--+","--+++----+----+----+----++++++-++","--+++----+-------+++----+--+++--+","--+++----+-------+++----+---++--+","--+++----+-------+++----+----+--+","--+++----+-------+++---------+--+","--+++----+-------+++------------+","--+++----+--------++----++++++-++","--+++----+--------++----+-++++-++","--+++----+--------++----+-++++--+","--+++----+--------++----+--+++-++","--+++----+--------++----+--+++--+","--+++----+--------++----+---++--+","--+++----+--------++--------++--+","--+++----+--------++---------+--+","--+++----+--------++------------+","--+++----+---------+----++++++-++","--+++----+---------+----+-++++-++","--+++----+---------+----+--+++-++","--+++----+---------+----+--+++--+","--+++----+---------+-------+++-++","--+++----+---------+-------+++--+","--+++----+---------+--------++-++","--+++----+---------+--------++--+","--+++----+---------+---------+--+","--+++----+---------+------------+","--+++--------------+----++++++-++","--+++--------------+----+-++++-++","--+++--------------+----+--+++-++","--+++--------------+-----+++++-++","--+++--------------+------++++-++","--+++--------------+-------+++-++","--+++--------------+--------++-++","--+++--------------+--------++--+","--+++--------------+---------+--+","--+++--------------+------------+","--+++--------------------+++++-++","--+++---------------------++++-++","--+++----------------------+++-++","--+++-----------------------++-++","--+++-----------------------++--+","--+++------------------------+-++","--+++------------------------+--+","--+++---------------------------+","---++---++---+++++++++++++++++--+","---++---++---+++++++++++++++++---","---++---++---+++++++-+++++++++--+","---++---++---+++++++-+++++++++---","---++---++---+++++++-++++-++++--+","---++---++---+++++++--++++++++--+","---++---++---+++++++--+++-++++--+","---++---++---+++++++--+++--+++--+","---++---++---++-++++-+++++++++--+","---++---++---++-++++-+++++++++---","---++---++---++-++++--++++++++--+","---++---++---++-++++--++++++++---","---++---++---++--+++--++++++++--+","---++---++---++--+++--++++++++---","---++---++----++++++++++++++++--+","---++---++----++++++++++++++++---","---++---++----++++++-+++++++++--+","---++---++----++++++-+++++++++---","---++---++----++++++-++++-++++--+","---++---++----++++++--++++++++--+","---++---++----++++++--+++-++++--+","---++---++----++++++--+++--+++--+","---++---++----++++++---+++++++--+","---++---++----++++++---++-++++--+","---++---++----++++++---++--+++--+","---++---++----++++++---++---++--+","---++---++----+-++++-+++++++++--+","---++---++----+-++++-+++++++++---","---++---++----+-++++--++++++++--+","---++---++----+-++++--++++++++---","---++---++----+-++++---+++++++--+","---++---++----+-++++---++-++++--+","---++---++----+-++++---++--+++--+","---++---++----+-++++---++---++--+","---++---++----+--+++--++++++++--+","---++---++----+--+++--++++++++---","---++---++----+--+++---+++++++--+","---++---++----+--+++---++-++++--+","---++---++----+--+++---++--+++--+","---++---++----+--+++---++---++--+","---++---++-----+++++---++---++--+","---++---++-----+++++----+---++--+","---++---++-----+++++----+----+--+","---++---++-----+++++---------+--+","---++---++-----+++++------------+","---++---++------++++---++---++--+","---++---++------++++----+---++--+","---++---++------++++----+----+--+","---++---++------++++---------+--+","---++---++------++++------------+","---++---++-------+++---++---++--+","---++---++-------+++----+---++--+","---++---++-------+++----+----+--+","---++---++-------+++---------+--+","---++---++-------+++------------+","---++----+----++++++++++++++++-++","---++----+----++++++++++++++++--+","---++----+----++++++++++++++++---","---++----+----++++++-+++++++++-++","---++----+----++++++-+++++++++--+","---++----+----++++++-+++++++++---","---++----+----++++++-++++-++++--+","---++----+----++++++--++++++++--+","---++----+----++++++--+++-++++--+","---++----+----++++++--+++--+++--+","---++----+----++++++---+++++++--+","---++----+----++++++---++-++++--+","---++----+----++++++---++--+++--+","---++----+----+-++++-+++++++++-++","---++----+----+-++++-+++++++++--+","---++----+----+-++++-+++++++++---","---++----+----+-++++--++++++++-++","---++----+----+-++++--++++++++--+","---++----+----+-++++--++++++++---","---++----+----+-++++---+++++++-++","---++----+----+-++++---+++++++--+","---++----+----+-++++---++-++++--+","---++----+----+-++++---++--+++--+","---++----+----+--+++--++++++++-++","---++----+----+--+++--++++++++--+","---++----+----+--+++--++++++++---","---++----+----+--+++---+++++++-++","---++----+----+--+++---+++++++--+","---++----+----+--+++---++-++++--+","---++----+----+--+++---++--+++--+","---++----+----+---++---+++++++-++","---++----+----+---++---+++++++--+","---++----+----+---++---++-++++--+","---++----+----+---++---++--+++--+","---++----+-----+++++---+++++++--+","---++----+-----+++++---++-++++--+","---++----+-----+++++---++--+++--+","---++----+-----+++++---++---++--+","---++----+-----+++++----+---++--+","---++----+-----+++++----+----+--+","---++----+-----+++++---------+--+","---++----+-----+++++------------+","---++----+------++++---+++++++-++","---++----+------++++---+++++++--+","---++----+------++++---++-++++--+","---++----+------++++---++--+++--+","---++----+------++++---++---++--+","---++----+------++++----+---++--+","---++----+------++++----+----+--+","---++----+------++++---------+--+","---++----+------++++------------+","---++----+-------+++---+++++++-++","---++----+-------+++---+++++++--+","---++----+-------+++---++-++++-++","---++----+-------+++---++-++++--+","---++----+-------+++---++--+++--+","---++----+-------+++---++---++--+","---++----+-------+++----+--+++--+","---++----+-------+++----+---++--+","---++----+-------+++----+----+--+","---++----+-------+++---------+--+","---++----+-------+++------------+","---++----+--------++---+++++++-++","---++----+--------++---+++++++--+","---++----+--------++---++-++++-++","---++----+--------++---++-++++--+","---++----+--------++---++--+++--+","---++----+--------++----++++++-++","---++----+--------++----+-++++-++","---++----+--------++----+-++++--+","---++----+--------++----+--+++-++","---++----+--------++----+--+++--+","---++----+--------++----+---++--+","---++----+--------++--------++--+","---++----+--------++---------+--+","---++----+--------++------------+","---++-------------++---+++++++-++","---++-------------++---++-++++-++","---++-------------++---++-++++--+","---++-------------++---++--+++--+","---++-------------++----++++++-++","---++-------------++----+-++++-++","---++-------------++----+-++++--+","---++-------------++----+--+++-++","---++-------------++----+--+++--+","---++-------------++----+---++-++","---++-------------++----+---++--+","---++-------------++--------++-++","---++-------------++--------++--+","---++-------------++---------+--+","---++-------------++------------+","---++--------------+----++++++-++","---++--------------+----+-++++-++","---++--------------+----+--+++-++","---++--------------+-----+++++-++","---++--------------+------++++-++","---++--------------+-------+++-++","---++--------------+--------++-++","---++--------------+--------++--+","---++--------------+---------+--+","---++--------------+------------+","---++--------------------+++++-++","---++---------------------++++-++","---++----------------------+++-++","---++-----------------------++-++","---++-----------------------++--+","---++------------------------+-++","---++------------------------+--+","---++---------------------------+","----+----+----++++++++++++++++-++","----+----+----++++++++++++++++--+","----+----+----++++++++++++++++---","----+----+----++++++-+++++++++-++","----+----+----++++++-+++++++++--+","----+----+----++++++-++++-++++--+","----+----+----++++++--++++++++--+","----+----+----++++++--+++-++++--+","----+----+----++++++--+++--+++--+","----+----+----+-++++-+++++++++-++","----+----+----+-++++-+++++++++--+","----+----+----+-++++--++++++++-++","----+----+----+-++++--++++++++--+","----+----+----+--+++--++++++++-++","----+----+-----+++++++++++++++-++","----+----+-----+++++++++++++++--+","----+----+-----+++++++++++++++---","----+----+-----+++++-+++++++++-++","----+----+-----+++++-+++++++++--+","----+----+-----+++++-++++-++++--+","----+----+-----+++++--++++++++-++","----+----+-----+++++--++++++++--+","----+----+-----+++++--+++-++++--+","----+----+-----+++++--+++--+++--+","----+----+-----+++++---+++++++--+","----+----+-----+++++---++-++++--+","----+----+-----+++++---++--+++--+","----+----+-----+++++---++---++--+","----+----+-----+++++----+---++--+","----+----+-----+++++----+----+--+","----+----+-----+++++---------+--+","----+----+-----+++++------------+","----+----+------++++-+++++++++-++","----+----+------++++-+++++++++--+","----+----+------++++--++++++++-++","----+----+------++++--++++++++--+","----+----+------++++---+++++++-++","----+----+------++++---+++++++--+","----+----+------++++---++-++++--+","----+----+------++++---++--+++--+","----+----+------++++---++---++--+","----+----+------++++----+---++--+","----+----+------++++----+----+--+","----+----+------++++---------+--+","----+----+------++++------------+","----+----+-------+++--++++++++-++","----+----+-------+++---+++++++-++","----+----+-------+++---+++++++--+","----+----+-------+++---++-++++-++","----+----+-------+++---++-++++--+","----+----+-------+++---++--+++--+","----+----+-------+++---++---++--+","----+----+-------+++----+--+++--+","----+----+-------+++----+---++--+","----+----+-------+++----+----+--+","----+----+-------+++---------+--+","----+----+-------+++------------+","----+----------+++++++++++++++-++","----+----------+++++++++++++++--+","----+----------+++++++++++++++---","----+----------+++++-+++++++++-++","----+----------+++++-+++++++++--+","----+----------+++++-++++-++++--+","----+----------+++++--++++++++-++","----+----------+++++--++++++++--+","----+----------+++++--+++-++++--+","----+----------+++++--+++--+++--+","----+----------+++++---+++++++-++","----+----------+++++---+++++++--+","----+----------+++++---++-++++--+","----+----------+++++---++--+++--+","----+----------+++++---++---++--+","----+----------+++++----+---++--+","----+----------+++++----+----+--+","----+----------+++++---------+--+","----+----------+++++------------+","----+-----------++++-+++++++++-++","----+-----------++++--++++++++-++","----+-----------++++--++++++++--+","----+-----------++++---+++++++-++","----+-----------++++---+++++++--+","----+-----------++++---++-++++-++","----+-----------++++---++-++++--+","----+-----------++++---++--+++--+","----+-----------++++---++---++--+","----+-----------++++----+---++--+","----+-----------++++----+----+--+","----+-----------++++---------+--+","----+-----------++++------------+","----+------------+++--++++++++-++","----+------------+++---+++++++-++","----+------------+++---+++++++--+","----+------------+++---++-++++-++","----+------------+++---++-++++--+","----+------------+++---++--+++-++","----+------------+++---++--+++--+","----+------------+++---++---++--+","----+------------+++----+--+++-++","----+------------+++----+--+++--+","----+------------+++----+---++--+","----+------------+++----+----+--+","----+------------+++---------+--+","----+------------+++------------+","----+-------------++---+++++++-++","----+-------------++---++-++++-++","----+-------------++---++-++++--+","----+-------------++---++--+++-++","----+-------------++---++--+++--+","----+-------------++----++++++-++","----+-------------++----+-++++-++","----+-------------++----+-++++--+","----+-------------++----+--+++-++","----+-------------++----+--+++--+","----+-------------++----+---++-++","----+-------------++----+---++--+","----+-------------++--------++-++","----+-------------++--------++--+","----+-------------++---------+--+","----+-------------++------------+","----+--------------+----++++++-++","----+--------------+----+-++++-++","----+--------------+----+--+++-++","----+--------------+-----+++++-++","----+--------------+------++++-++","----+--------------+-------+++-++","----+--------------+--------++-++","----+--------------+--------++--+","----+--------------+---------+-++","----+--------------+---------+--+","----+--------------+------------+","----+--------------------+++++-++","----+--------------------+++++--+","----+---------------------++++-++","----+----------------------+++-++","----+-----------------------++-++","----+-----------------------++--+","----+------------------------+-++","----+------------------------+--+","----+---------------------------+","---------------++++++++++++++++++","---------------+++++++++++++++-++","---------------+++++++++++++++--+","---------------+++++++++++++++---","---------------+++++-++++++++++++","---------------+++++-+++++++++-++","---------------+++++-+++++++++--+","---------------+++++-++++-+++++++","---------------+++++-++++-++++-++","---------------+++++-++++-++++--+","---------------+++++--+++++++++++","---------------+++++--++++++++-++","---------------+++++--++++++++--+","---------------+++++--+++-+++++++","---------------+++++--+++-++++-++","---------------+++++--+++-++++--+","---------------+++++--+++--++++++","---------------+++++--+++--+++-++","---------------+++++--+++--+++--+","---------------+++++---+++++++-++","---------------+++++---+++++++--+","---------------+++++---++-++++-++","---------------+++++---++-++++--+","---------------+++++---++--+++-++","---------------+++++---++--+++--+","---------------+++++---++---++-++","---------------+++++---++---++--+","---------------+++++----+---++-++","---------------+++++----+---++--+","---------------+++++----+----+--+","---------------+++++---------+--+","---------------+++++------------+","----------------++++-+++++++++-++","----------------++++--++++++++-++","----------------++++---+++++++-++","----------------++++---+++++++--+","----------------++++---++-++++-++","----------------++++---++-++++--+","----------------++++---++--+++-++","----------------++++---++--+++--+","----------------++++---++---++-++","----------------++++---++---++--+","----------------++++----+---++-++","----------------++++----+---++--+","----------------++++----+----+--+","----------------++++---------+--+","----------------++++------------+","-----------------+++--++++++++-++","-----------------+++---+++++++-++","-----------------+++---++-++++-++","-----------------+++---++-++++--+","-----------------+++---++--+++-++","-----------------+++---++--+++--+","-----------------+++---++---++-++","-----------------+++---++---++--+","-----------------+++----+--+++-++","-----------------+++----+--+++--+","-----------------+++----+---++-++","-----------------+++----+---++--+","-----------------+++----+----+--+","-----------------+++---------+--+","-----------------+++------------+","------------------++---+++++++-++","------------------++---++-++++-++","------------------++---++--+++-++","------------------++----++++++-++","------------------++----+-++++-++","------------------++----+--+++-++","------------------++----+--+++--+","------------------++----+---++-++","------------------++----+---++--+","------------------++--------++-++","------------------++--------++--+","------------------++---------+-++","------------------++---------+--+","------------------++------------+","-------------------+----++++++-++","-------------------+----+-++++-++","-------------------+----+--+++-++","-------------------+-----+++++-++","-------------------+------++++-++","-------------------+-------+++-++","-------------------+--------++-++","-------------------+--------++--+","-------------------+---------+-++","-------------------+---------+--+","-------------------+------------+","-------------------------+++++-++","-------------------------+++++--+","--------------------------++++-++","---------------------------+++-++","----------------------------++-++","-----------------------------+-++","-----------------------------+--+","--------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++":{"6":"9/68","30":"59/68"},"++++++++++++++++++++++++++++++-+":{"5":"17/96","21":"7/34","31":"50/81"},"++++++++++++++++++++++++++++++--+":{"12":"4425/14999","21":"2006/14999","25":"39383/239984","28":"1417/239984","32":"6018/14999"},"+++++++++++++++++++++++++++++-":{"22":"1/2","29":"1/2"},"++++++++++++++++++++++++++++-":{"13":"1/2","28":"1/2"},"+++++++++++++++++++++++++++-":{"26":"25/84","27":"59/84"},"++++++++++++++++++++++++++-":{"12":"269/625","25":"131/625","26":"9/25"},"+++++++++++++++++++++++++-":{"10":"1/2","25":"1/2"},"++++++++++++++++++++++++-":{"11":"25/84","24":"59/84"},"+++++++++++++++++++++++-":{"21":"34/93","23":"59/93"},"++++++++++++++++++++++-":{"10":"1/3","22":"2/3"},"+++++++++++++++++++++-":{"10":"59/109","21":"50/109"},"++++++++++++++++++++-":{"10":"1/2","20":"1/2"},"+++++++++++++++++++-":{"6":"25/84","19":"59/84"},"++++++++++++++++++-":{"6":"34/93","18":"59/93"},"+++++++++++++++++-":{"16":"25/84","17":"59/84"},"++++++++++++++++-":{"6":"1/2","16":"1/2"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"12":"1/2","14":"1/2"},"+++++++++++++-":{"11":"34/93","13":"59/93"},"++++++++++++-":{"10":"1/3","12":"2/3"},"+++++++++++-":{"10":"16/25","11":"9/25"},"++++++++++-++++++++++++++++++++":{"5":"9/59","25":"719/1475","30":"9/25"},"++++++++++-+++++++++++++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++-+++++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"++++++++++-++++++++++++++++++-":{"25":"34/43","29":"9/43"},"++++++++++-+++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++-++++++++++++++++-":{"25":"1/2","27":"1/2"},"++++++++++-+++++++++++++++-":{"25":"16/25","26":"9/25"},"++++++++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++-+++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"++++++++++-++++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"++++++++++-+++++++++++-":{"20":"1/3","22":"2/3"},"++++++++++-++++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"++++++++++-+++++++++-++++++++++":{"5":"9/59","25":"719/1475","30":"9/25"},"++++++++++-+++++++++-+++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++-+++++++++-+++++++++--+":{"5":"6725/44508","11":"502/33381","21":"17879/133524","25":"4425/14836","32":"17879/44508"},"++++++++++-+++++++++-++++++++-":{"25":"34/43","29":"9/43"},"++++++++++-+++++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++-+++++++++-++++++-":{"25":"1/2","27":"1/2"},"++++++++++-+++++++++-+++++-":{"25":"16/25","26":"9/25"},"++++++++++-+++++++++-++++-+++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++-+++++++++-++++-++++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++-+++++++++-++++-++++--+":{"11":"1/6","21":"1/3","32":"1/2"},"++++++++++-+++++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++-+++++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"++++++++++-+++++++++-++++-+-":{"22":"1/2","27":"1/2"},"++++++++++-+++++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++-+++++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"++++++++++-+++++++++-++-":{"2":"931/1768","11":"9/52","23":"531/1768"},"++++++++++-+++++++++-+-":{"12":"1/2","22":"1/2"},"++++++++++-+++++++++--":{"11":"1/2","21":"1/2"},"++++++++++-++++++++-":{"17":"34/43","19":"9/43"},"++++++++++-+++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"++++++++++-++++++-":{"2":"1/4","15":"1/4","17":"1/2"},"++++++++++-+++++-":{"15":"16/25","16":"9/25"},"++++++++++-++++-":{"5":"1/2","15":"1/2"},"++++++++++-+++-":{"5":"803/1181","11":"225/2362","14":"531/2362"},"++++++++++-++-":{"10":"319/1488","12":"59/93","13":"75/496"},"++++++++++-+-":{"5":"131/887","11":"225/887","12":"531/887"},"++++++++++--+++++++++++++++++++":{"5":"9/59","25":"719/1475","30":"9/25"},"++++++++++--++++++++++++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++--++++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"++++++++++--+++++++++++++++++-":{"25":"34/43","29":"9/43"},"++++++++++--++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++--+++++++++++++++-":{"25":"1/2","27":"1/2"},"++++++++++--++++++++++++++-":{"25":"16/25","26":"9/25"},"++++++++++--+++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++--++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"++++++++++--+++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"++++++++++--++++++++++-":{"20":"1/3","22":"2/3"},"++++++++++--+++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"++++++++++--++++++++-++++++++++":{"5":"9/59","25":"719/1475","30":"9/25"},"++++++++++--++++++++-+++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++--++++++++-+++++++++--+":{"5":"1417/15300","12":"502/3825","21":"9/68","25":"151/612","32":"27/68"},"++++++++++--++++++++-++++++++-":{"25":"34/43","29":"9/43"},"++++++++++--++++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++--++++++++-++++++-":{"25":"1/2","27":"1/2"},"++++++++++--++++++++-+++++-":{"25":"16/25","26":"9/25"},"++++++++++--++++++++-++++-+++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++--++++++++-++++-++++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++--++++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++--++++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"++++++++++--++++++++-++++-+-":{"22":"1/2","27":"1/2"},"++++++++++--++++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++--++++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"++++++++++--++++++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"++++++++++--++++++++-+-":{"12":"1/2","22":"1/2"},"++++++++++--++++++++--+++++++++":{"5":"675/7906","21":"531/3350","25":"109621/197650","30":"27/134"},"++++++++++--++++++++--++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++--++++++++--+++++++-":{"25":"34/43","29":"9/43"},"++++++++++--++++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++--++++++++--+++++-":{"25":"1/2","27":"1/2"},"++++++++++--++++++++--++++-":{"25":"16/25","26":"9/25"},"++++++++++--++++++++--+++-+++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++--++++++++--+++-++++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++--++++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++--++++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"++++++++++--++++++++--+++-+-":{"22":"1/2","27":"1/2"},"++++++++++--++++++++--+++--++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++--++++++++--+++--+++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++--++++++++--+++--+++---":{"21":"1/3","26":"1/6","32":"1/2"},"++++++++++--++++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++--++++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"++++++++++--++++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++--++++++++--++-":{"12":"9/43","17":"25/43","24":"9/43"},"++++++++++--++++++++--+-":{"2":"3/8","12":"9/25","23":"9/34"},"++++++++++--++++++++---":{"12":"1/2","22":"1/2"},"++++++++++--+++++++-":{"17":"34/43","19":"9/43"},"++++++++++--++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"++++++++++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"++++++++++--++++-":{"15":"16/25","16":"9/25"},"++++++++++--+++-":{"5":"1/2","15":"1/2"},"++++++++++--++-":{"5":"25/43","12":"9/43","14":"9/43"},"++++++++++--+-":{"12":"25/34","13":"9/34"},"++++++++++---++++++++++++++++++":{"5":"9/59","25":"719/1475","30":"9/25"},"++++++++++---+++++++++++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++---+++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"++++++++++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"++++++++++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++---++++++++++++++-":{"25":"1/2","27":"1/2"},"++++++++++---+++++++++++++-":{"25":"16/25","26":"9/25"},"++++++++++---++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"++++++++++---++++++++++-":{"2":"472/1369","12":"472/1369","20":"625/2738","23":"225/2738"},"++++++++++---+++++++++-":{"20":"1/3","22":"2/3"},"++++++++++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"++++++++++---+++++++-++++++++++":{"5":"9/59","25":"719/1475","30":"9/25"},"++++++++++---+++++++-+++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"++++++++++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"++++++++++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"++++++++++---+++++++-++++-+++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++---+++++++-++++-++++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"++++++++++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"++++++++++---+++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"++++++++++---+++++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"++++++++++---+++++++-+-":{"21":"25/84","22":"59/84"},"++++++++++---+++++++--+++++++++":{"5":"675/7906","21":"531/3350","25":"109621/197650","30":"27/134"},"++++++++++---+++++++--++++++++-+":{"5":"9/59","22":"9/34","25":"2/9","31":"9/25"},"++++++++++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"++++++++++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"++++++++++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"++++++++++---+++++++--++++-":{"25":"16/25","26":"9/25"},"++++++++++---+++++++--+++-+++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++---+++++++--+++-++++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"++++++++++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"++++++++++---+++++++--+++--++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++---+++++++--+++--+++-+":{"5":"3/53","22":"2500/9381","25":"50/159","31":"3400/9381"},"++++++++++---+++++++--+++--+++---":{"12":"6725/22667","21":"9146/68001","25":"3275/22667","26":"1417/68001","32":"9146/22667"},"++++++++++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"++++++++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"++++++++++---+++++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"++++++++++---+++++++---++++++++":{"5":"3825/56404","22":"531/1912","25":"55775/112808","30":"153/956"},"++++++++++---+++++++---+++++++-+":{"5":"9/59","17":"9/34","25":"2/9","31":"9/25"},"++++++++++---+++++++---+++++++---":{"5":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"++++++++++---+++++++---++++++-":{"25":"34/43","29":"9/43"},"++++++++++---+++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"++++++++++---+++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"++++++++++---+++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"++++++++++---+++++++---++-+++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++---+++++++---++-++++-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++---+++++++---++-++++---":{"22":"269/625","25":"131/625","32":"9/25"},"++++++++++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"++++++++++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"++++++++++---+++++++---++--++++":{"5":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"++++++++++---+++++++---++--+++-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++---+++++++---++--+++---":{"22":"269/625","25":"131/625","32":"9/25"},"++++++++++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"++++++++++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"++++++++++---+++++++---++---+++":{"5":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"++++++++++---+++++++---++---++-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++---+++++++---++---++---":{"22":"269/625","25":"131/625","32":"9/25"},"++++++++++---+++++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"++++++++++---+++++++---++----":{"13":"1/2","28":"1/2"},"++++++++++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"++++++++++---+++++++----":{"13":"1/2","23":"1/2"},"++++++++++---++++++-":{"17":"34/43","19":"9/43"},"++++++++++---+++++-":{"2":"236/425","15":"9/50","18":"9/34"},"++++++++++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"++++++++++---+++-":{"15":"16/25","16":"9/25"},"++++++++++---++-":{"5":"1/2","15":"1/2"},"++++++++++---+-":{"2":"1/2","13":"25/118","14":"17/59"},"++++++++++----+++++++":{"2":"18821/39992","12":"2773/19996","13":"3825/19996","20":"7975/39992"},"++++++++++----++++++-+":{"2":"319/611","12":"1/141","13":"544/1833","21":"319/1833"},"++++++++++----++++++--+":{"0":"75/346","13":"75/346","20":"47/519","22":"247/519"},"++++++++++----++++++---+++":{"5":"225/1838","13":"225/1838","17":"247/919","22":"247/919","25":"200/919"},"++++++++++----++++++---++-+":{"5":"269/1432","13":"269/1432","25":"50/179","26":"247/716"},"++++++++++----++++++---++--+":{"5":"75/346","13":"75/346","25":"47/519","27":"247/519"},"++++++++++----++++++---++---+++":{"5":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"++++++++++----++++++---++---++-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"++++++++++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"++++++++++----++++++---++----":{"23":"1/2","28":"1/2"},"++++++++++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"++++++++++----++++++----++":{"5":"225/1838","13":"225/1838","17":"247/919","22":"247/919","25":"200/919"},"++++++++++----++++++----+-+":{"5":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"++++++++++----++++++----+--+":{"5":"75/346","23":"75/346","25":"47/519","27":"247/519"},"++++++++++----++++++----+---+++":{"5":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"++++++++++----++++++----+---++-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"++++++++++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"++++++++++----++++++----+----++":{"5":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"++++++++++----++++++----+----+-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++----++++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"++++++++++----++++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++----++++++-----":{"14":"1/2","24":"1/2"},"++++++++++----+++++-":{"14":"1/2","19":"1/2"},"++++++++++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"++++++++++----+++-":{"14":"131/2362","16":"625/2362","17":"803/1181"},"++++++++++----++-":{"7":"269/625","15":"131/625","16":"9/25"},"++++++++++----+-":{"5":"1/2","15":"1/2"},"++++++++++-----++++++":{"6":"531/2812","14":"675/2812","20":"803/1406"},"++++++++++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"++++++++++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"++++++++++-----+++++---+":{"7":"1/2","14":"17/59","23":"25/118"},"++++++++++-----+++++----++":{"5":"9/125","14":"9/125","17":"41/125","22":"41/125","25":"1/5"},"++++++++++-----+++++----+-+":{"5":"269/2638","14":"269/2638","25":"1075/2638","26":"1025/2638"},"++++++++++-----+++++----+--+":{"5":"3/25","14":"3/25","25":"16/75","27":"41/75"},"++++++++++-----+++++----+---+":{"5":"17/59","14":"17/59","17":"25/118","28":"25/118"},"++++++++++-----+++++----+----++":{"5":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"++++++++++-----+++++----+----+-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"++++++++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++-----+++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"++++++++++-----+++++------+":{"2":"2537/10799","12":"2537/10799","15":"2550/10799","24":"1475/10799","26":"1700/10799"},"++++++++++-----+++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"++++++++++-----+++++--------+":{"5":"25/168","13":"25/168","15":"17/84","24":"17/84","28":"25/84"},"++++++++++-----+++++---------++":{"5":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"++++++++++-----+++++---------+-+":{"5":"1/11","17":"29/97","25":"12/59","31":"35/86"},"++++++++++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"++++++++++-----+++++----------+":{"6":"9/68","30":"59/68"},"++++++++++-----+++++-----------+":{"6":"34/93","31":"59/93"},"++++++++++-----+++++-------------":{"28":"16/41","32":"25/41"},"++++++++++-----++++-":{"6":"25/84","19":"59/84"},"++++++++++-----+++-":{"6":"34/93","18":"59/93"},"++++++++++-----++-":{"16":"25/84","17":"59/84"},"++++++++++-----+-":{"6":"1/2","16":"1/2"},"++++++++++------":{"5":"1/2","15":"1/2"},"+++++++++-":{"7":"1/2","9":"1/2"},"++++++++-":{"6":"34/93","8":"59/93"},"+++++++-":{"5":"1/3","7":"2/3"},"++++++-":{"5":"16/25","6":"9/25"},"+++++-+++++":{"5":"1/2","10":"1/2"},"+++++-++++-++++++++++++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++-+++++++++++++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++-+++++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"+++++-++++-++++++++++++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++-+++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++-++++++++++++++++-":{"25":"1/2","27":"1/2"},"+++++-++++-+++++++++++++++-":{"25":"16/25","26":"9/25"},"+++++-++++-++++++++++++++-":{"5":"5625/24211","11":"4425/24211","22":"17879/72633","25":"24604/72633"},"+++++-++++-+++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"+++++-++++-++++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"+++++-++++-+++++++++++-":{"20":"1/3","22":"2/3"},"+++++-++++-++++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"+++++-++++-+++++++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++-+++++++++-+++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++-+++++++++-+++++++++--+":{"0":"6725/71408","11":"7729/107112","21":"44779/214224","25":"13275/71408","32":"31329/71408"},"+++++-++++-+++++++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++-+++++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++-+++++++++-++++++-":{"25":"1/2","27":"1/2"},"+++++-++++-+++++++++-+++++-":{"25":"16/25","26":"9/25"},"+++++-++++-+++++++++-++++-":{"5":"5625/24211","11":"4425/24211","22":"17879/72633","25":"24604/72633"},"+++++-++++-+++++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++-++++-+++++++++-++-":{"2":"931/1768","11":"9/52","23":"531/1768"},"+++++-++++-+++++++++-+-":{"12":"1/2","22":"1/2"},"+++++-++++-+++++++++--":{"5":"75/268","11":"59/268","15":"75/268","21":"59/268"},"+++++-++++-++++++++-":{"17":"34/43","19":"9/43"},"+++++-++++-+++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"+++++-++++-++++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++-++++-+++++-":{"15":"16/25","16":"9/25"},"+++++-++++-++++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++-++++-++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++-++++-++++-+++++++++-+":{"0":"10325/68283","11":"79/68283","22":"33275/68283","31":"24604/68283"},"+++++-++++-++++-++++-+++++++++--+":{"0":"446975/2961372","15":"193225/1480686","21":"953611/2961372","25":"39825/987124","32":"1054861/2961372"},"+++++-++++-++++-++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++-++++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++-++++-++++-++++++-":{"25":"1/2","27":"1/2"},"+++++-++++-++++-++++-+++++-":{"25":"16/25","26":"9/25"},"+++++-++++-++++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++-++++-++++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++-++++-++++-++++-++-":{"2":"931/1768","11":"9/52","23":"531/1768"},"+++++-++++-++++-++++-+-":{"7":"262/1149","15":"131/1149","21":"75/383","22":"177/383"},"+++++-++++-++++-++++--":{"11":"1/2","21":"1/2"},"+++++-++++-++++-+++-":{"17":"34/43","19":"9/43"},"+++++-++++-++++-++-":{"2":"931/1768","16":"9/52","18":"531/1768"},"+++++-++++-++++-+-":{"12":"1/2","17":"1/2"},"+++++-++++-++++--":{"11":"1/2","16":"1/2"},"+++++-++++-+++-":{"5":"25/93","12":"59/93","14":"3/31"},"+++++-++++-++-":{"5":"10/39","7":"20/39","11":"7/83","13":"6/41"},"+++++-++++-+-":{"5":"131/625","11":"9/25","12":"269/625"},"+++++-++++--+++++++++++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++--++++++++++++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++--++++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"+++++-++++--+++++++++++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++--++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++--+++++++++++++++-":{"25":"1/2","27":"1/2"},"+++++-++++--++++++++++++++-":{"25":"16/25","26":"9/25"},"+++++-++++--+++++++++++++-":{"5":"1/4","12":"59/136","22":"9/136","25":"1/4"},"+++++-++++--++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"+++++-++++--+++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"+++++-++++--++++++++++-":{"20":"1/3","22":"2/3"},"+++++-++++--+++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"+++++-++++--++++++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++--++++++++-+++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++--++++++++-+++++++++--+":{"0":"1417/60634","12":"7729/30317","21":"9067/60634","25":"1475/8662","32":"3481/8662"},"+++++-++++--++++++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++--++++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++--++++++++-++++++-":{"25":"1/2","27":"1/2"},"+++++-++++--++++++++-+++++-":{"25":"16/25","26":"9/25"},"+++++-++++--++++++++-++++-":{"5":"1/4","12":"59/136","22":"9/136","25":"1/4"},"+++++-++++--++++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++-++++--++++++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++-++++--++++++++-+-":{"12":"1/2","22":"1/2"},"+++++-++++--++++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++-++++--++++++++--++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++--++++++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++-++++--++++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++--++++++++--+++++-":{"25":"1/2","27":"1/2"},"+++++-++++--++++++++--++++-":{"25":"16/25","26":"9/25"},"+++++-++++--++++++++--+++-":{"5":"1/4","12":"59/136","22":"9/136","25":"1/4"},"+++++-++++--++++++++--++-":{"12":"9/43","17":"25/43","24":"9/43"},"+++++-++++--++++++++--+-":{"2":"3/8","12":"9/25","23":"9/34"},"+++++-++++--++++++++---":{"12":"1/2","22":"1/2"},"+++++-++++--+++++++-":{"17":"34/43","19":"9/43"},"+++++-++++--++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"+++++-++++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++-++++--++++-":{"15":"16/25","16":"9/25"},"+++++-++++--+++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++--+++-++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++--+++-++++-+++++++++-+":{"0":"10325/68283","6":"79/68283","22":"33275/68283","31":"24604/68283"},"+++++-++++--+++-++++-+++++++++--+":{"0":"446975/2961372","15":"193225/1480686","21":"953611/2961372","25":"39825/987124","32":"1054861/2961372"},"+++++-++++--+++-++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++--+++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++--+++-++++-++++++-":{"25":"1/2","27":"1/2"},"+++++-++++--+++-++++-+++++-":{"25":"16/25","26":"9/25"},"+++++-++++--+++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++-++++--+++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++-++++--+++-++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++-++++--+++-++++-+-":{"7":"262/1149","15":"131/1149","21":"75/383","22":"177/383"},"+++++-++++--+++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++-++++--+++-++++--++++++++-+":{"0":"10325/68283","6":"79/68283","22":"33275/68283","31":"24604/68283"},"+++++-++++--+++-++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++-++++--+++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++--+++-++++--+++++-":{"25":"1/2","27":"1/2"},"+++++-++++--+++-++++--++++-":{"25":"16/25","26":"9/25"},"+++++-++++--+++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++-++++--+++-++++--++-":{"12":"9/43","17":"25/43","24":"9/43"},"+++++-++++--+++-++++--+-":{"2":"3/8","12":"9/25","23":"9/34"},"+++++-++++--+++-++++---":{"12":"1/2","22":"1/2"},"+++++-++++--+++-+++-":{"17":"34/43","19":"9/43"},"+++++-++++--+++-++-":{"2":"931/1768","16":"9/52","18":"531/1768"},"+++++-++++--+++-+-":{"12":"1/2","17":"1/2"},"+++++-++++--+++--":{"6":"1/2","16":"1/2"},"+++++-++++--++-":{"5":"25/93","12":"59/93","14":"3/31"},"+++++-++++--+-":{"5":"319/1488","12":"59/93","13":"75/496"},"+++++-++++---++++++++++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++---+++++++++++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++---+++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"+++++-++++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++---++++++++++++++-":{"25":"1/2","27":"1/2"},"+++++-++++---+++++++++++++-":{"25":"16/25","26":"9/25"},"+++++-++++---++++++++++++-":{"0":"23/85","5":"23/85","20":"14/61","25":"14/61"},"+++++-++++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"+++++-++++---++++++++++-":{"2":"472/1369","12":"472/1369","20":"625/2738","23":"225/2738"},"+++++-++++---+++++++++-":{"20":"1/3","22":"2/3"},"+++++-++++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"+++++-++++---+++++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++---+++++++-+++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"+++++-++++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"+++++-++++---+++++++-++++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---+++++++-++++-++++-+":{"0":"3/53","22":"50/159","25":"50/159","31":"50/159"},"+++++-++++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"+++++-++++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"+++++-++++---+++++++-++++--":{"0":"3/10","5":"3/10","21":"1/5","26":"1/5"},"+++++-++++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++-++++---+++++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++-++++---+++++++-+-":{"21":"25/84","22":"59/84"},"+++++-++++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++-++++---+++++++--++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++-++++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"+++++-++++---+++++++--++++-":{"25":"16/25","26":"9/25"},"+++++-++++---+++++++--+++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---+++++++--+++-++++-+":{"0":"3/53","22":"50/159","25":"50/159","31":"50/159"},"+++++-++++---+++++++--+++-++++---":{"5":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"+++++-++++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"+++++-++++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"+++++-++++---+++++++--+++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---+++++++--+++--+++-+":{"0":"3/53","22":"50/159","25":"50/159","31":"50/159"},"+++++-++++---+++++++--+++--+++---":{"5":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"+++++-++++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"+++++-++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"+++++-++++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++-++++---+++++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"+++++-++++---+++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++-++++---+++++++---+++++++-+":{"0":"9/59","15":"79/36875","17":"17896/36875","31":"9/25"},"+++++-++++---+++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"+++++-++++---+++++++---++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---+++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++-++++---+++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++-++++---+++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++-++++---+++++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---+++++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++---+++++++---++-++++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++-++++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++-++++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++-++++---+++++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---+++++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++---+++++++---++--+++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++-++++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++-++++---+++++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++---+++++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++---+++++++---++---++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++-++++---+++++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"+++++-++++---+++++++---++----":{"5":"625/2262","13":"625/2262","17":"51/377","22":"51/377","28":"200/1131"},"+++++-++++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++-++++---+++++++----":{"5":"1/4","13":"1/4","15":"1/4","23":"1/4"},"+++++-++++---++++++-":{"17":"34/43","19":"9/43"},"+++++-++++---+++++-":{"2":"236/425","15":"9/50","18":"9/34"},"+++++-++++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++-++++---+++-":{"15":"16/25","16":"9/25"},"+++++-++++---++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++---++-++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++-++++---++-++++-+++++++++-+":{"0":"10325/68283","6":"79/68283","22":"33275/68283","31":"24604/68283"},"+++++-++++---++-++++-+++++++++--+":{"0":"446975/2961372","15":"193225/1480686","21":"953611/2961372","25":"39825/987124","32":"1054861/2961372"},"+++++-++++---++-++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++---++-++++-++++++-":{"25":"1/2","27":"1/2"},"+++++-++++---++-++++-+++++-":{"25":"16/25","26":"9/25"},"+++++-++++---++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++-++++---++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++-++++---++-++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++-++++---++-++++-+-":{"7":"262/1149","15":"131/1149","21":"75/383","22":"177/383"},"+++++-++++---++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++-++++---++-++++--++++++++-+":{"0":"10325/68283","6":"79/68283","22":"33275/68283","31":"24604/68283"},"+++++-++++---++-++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++-++++---++-++++--+++++-":{"25":"1/2","27":"1/2"},"+++++-++++---++-++++--++++-":{"25":"16/25","26":"9/25"},"+++++-++++---++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++-++++---++-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++-++++---++-++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"+++++-++++---++-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++-++++---++-++++---+++++++-+":{"0":"10325/68283","6":"79/68283","17":"33275/68283","31":"24604/68283"},"+++++-++++---++-++++---++++++-":{"25":"34/43","29":"9/43"},"+++++-++++---++-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++-++++---++-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++-++++---++-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++-++++---++-++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---++-++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++---++-++++---++-++++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++-++++---++-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---++-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++-++++---++-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++-++++---++-++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++-++++---++-++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++---++-++++---++--+++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++-++++---++-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++-++++---++-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++-++++---++-++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++---++-++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++---++-++++---++---++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++-++++---++-++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"+++++-++++---++-++++---++----":{"13":"7/47","15":"33/94","17":"33/94","28":"7/47"},"+++++-++++---++-++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++-++++---++-++++----":{"13":"1/2","23":"1/2"},"+++++-++++---++-+++-":{"17":"34/43","19":"9/43"},"+++++-++++---++-++-":{"2":"931/1768","16":"9/52","18":"531/1768"},"+++++-++++---++-+-":{"7":"1/2","17":"1/2"},"+++++-++++---++--":{"6":"1/2","16":"1/2"},"+++++-++++---+-":{"2":"1/2","13":"25/118","14":"17/59"},"+++++-++++----+++++++":{"2":"18821/39992","12":"2773/19996","13":"3825/19996","20":"7975/39992"},"+++++-++++----++++++-+":{"2":"319/611","12":"1/141","13":"544/1833","21":"319/1833"},"+++++-++++----++++++--+":{"0":"75/346","13":"75/346","20":"47/519","22":"247/519"},"+++++-++++----++++++---+++":{"6":"531/4025","13":"27/161","17":"944/4025","22":"944/4025","25":"133/575"},"+++++-++++----++++++---++-+":{"0":"833611/3376858","6":"87025/1688429","13":"1054861/3376858","15":"353225/1688429","26":"303943/1688429"},"+++++-++++----++++++---++--+":{"0":"19175/1426822","6":"168268/713411","13":"446975/1426822","15":"8125/713411","27":"303943/713411"},"+++++-++++----++++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++----++++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++-++++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++-++++----++++++---++----":{"0":"23/85","5":"23/85","23":"14/61","28":"14/61"},"+++++-++++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++-++++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++-++++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"+++++-++++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"+++++-++++----++++++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++----++++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++-++++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++-++++----++++++----+----++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++----++++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++----++++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++-++++----++++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+++++-":{"14":"1/2","19":"1/2"},"+++++-++++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"+++++-++++----+++-":{"14":"131/2362","16":"625/2362","17":"803/1181"},"+++++-++++----++-":{"2":"269/1250","15":"531/1250","16":"9/25"},"+++++-++++----+-+++++":{"15":"1/2","20":"1/2"},"+++++-++++----+-++++-++":{"6":"4425/38911","13":"5625/38911","15":"10443/77822","20":"31979/233466","22":"54929/116733"},"+++++-++++----+-++++-+-":{"7":"262/1149","15":"131/1149","21":"75/383","22":"177/383"},"+++++-++++----+-++++--+":{"6":"4425/38911","13":"5625/38911","15":"10443/77822","20":"31979/233466","22":"54929/116733"},"+++++-++++----+-++++---+++":{"6":"531/4025","13":"27/161","17":"944/4025","22":"944/4025","25":"133/575"},"+++++-++++----+-++++---++-+":{"0":"14129/86462","6":"20296/129693","13":"31329/86462","16":"14129/129693","26":"531/2543"},"+++++-++++----+-++++---++--+":{"0":"325/42058","6":"15281/63087","13":"13275/42058","16":"325/63087","27":"531/1237"},"+++++-++++----+-++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++----+-++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++----+-++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++-++++----+-++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++-++++----+-++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"+++++-++++----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++-++++----+-++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++-++++----+-++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"+++++-++++----+-++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"+++++-++++----+-++++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++----+-++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++----+-++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++-++++----+-++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++-++++----+-++++----+----++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++-++++----+-++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++----+-++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++-++++----+-++++----+-----":{"15":"33/94","17":"33/94","24":"7/47","29":"7/47"},"+++++-++++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+-+++-":{"14":"1/2","19":"1/2"},"+++++-++++----+-++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"+++++-++++----+-+-":{"15":"131/625","16":"9/25","17":"269/625"},"+++++-++++----+--":{"6":"1/2","16":"1/2"},"+++++-++++-----++++++":{"6":"531/2812","14":"675/2812","20":"803/1406"},"+++++-++++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++-++++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++-++++-----+++++---+":{"7":"1/2","14":"17/59","23":"25/118"},"+++++-++++-----+++++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++-++++-----+++++----+-+":{"0":"807/4964","14":"807/4964","16":"269/2482","25":"1337/4964","26":"1475/4964"},"+++++-++++-----+++++----+--+":{"0":"9/49","14":"9/49","16":"6/49","25":"16/147","27":"59/147"},"+++++-++++-----+++++----+---+":{"0":"7729/34183","6":"2025/34183","14":"607886/2016797","15":"6550/34183","28":"446975/2016797"},"+++++-++++-----+++++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++-++++-----+++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++-----+++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"+++++-++++-----+++++------+":{"2":"2537/10799","12":"2537/10799","15":"2550/10799","24":"1475/10799","26":"1700/10799"},"+++++-++++-----+++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"+++++-++++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"+++++-++++-----+++++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++-++++-----+++++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++-++++-----+++++----------+":{"6":"9/68","30":"59/68"},"+++++-++++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"+++++-++++-----+++++-------------":{"28":"16/41","32":"25/41"},"+++++-++++-----++++-":{"17":"34/43","19":"9/43"},"+++++-++++-----+++-":{"7":"25/34","18":"9/34"},"+++++-++++-----++-":{"7":"1/2","17":"1/2"},"+++++-++++-----+-":{"15":"16/25","16":"9/25"},"+++++-++++------+++++":{"1":"531/2812","14":"675/2812","20":"803/1406"},"+++++-++++------++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++-++++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++-++++------++++---+":{"7":"59/152","13":"17/152","14":"17/152","15":"59/304","23":"59/304"},"+++++-++++------++++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++-++++------++++----+-+":{"0":"807/4964","14":"807/4964","16":"269/2482","25":"1337/4964","26":"1475/4964"},"+++++-++++------++++----+--+":{"0":"9/49","14":"9/49","16":"6/49","25":"16/147","27":"59/147"},"+++++-++++------++++----+---+":{"0":"2227/21629","6":"3825/21629","14":"418268/1276111","17":"3275/21629","28":"307550/1276111"},"+++++-++++------++++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++-++++------++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++-++++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++------++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"+++++-++++------++++------+":{"7":"25/53","12":"931/3975","14":"544/3975","26":"25/159"},"+++++-++++------++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"+++++-++++------++++--------+":{"6":"7729/130275","13":"131/1737","16":"32096/130275","24":"544/1737","28":"59/193"},"+++++-++++------++++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++-++++------++++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++-++++------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++-++++------++++----------+":{"6":"9/68","30":"59/68"},"+++++-++++------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"+++++-++++------++++-------------":{"28":"16/41","32":"25/41"},"+++++-++++------+++-":{"17":"34/43","19":"9/43"},"+++++-++++------++-":{"7":"59/93","15":"319/1488","18":"75/496"},"+++++-++++------+-":{"7":"1/2","17":"1/2"},"+++++-++++-------":{"6":"1/2","16":"1/2"},"+++++-+++-":{"2":"803/1181","6":"225/2362","9":"531/2362"},"+++++-++-":{"5":"319/1488","7":"59/93","8":"75/496"},"+++++-+-":{"0":"131/887","6":"225/887","7":"531/887"},"+++++--++++":{"5":"1/2","10":"1/2"},"+++++--+++-+":{"6":"1/2","11":"1/2"},"+++++--+++--+++++++++++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++--+++--++++++++++++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++--+++--++++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"+++++--+++--+++++++++++++++++-":{"25":"34/43","29":"9/43"},"+++++--+++--++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++--+++++++++++++++-":{"25":"1/2","27":"1/2"},"+++++--+++--++++++++++++++-":{"25":"16/25","26":"9/25"},"+++++--+++--+++++++++++++-":{"5":"1/4","12":"59/136","22":"9/136","25":"1/4"},"+++++--+++--++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"+++++--+++--+++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"+++++--+++--++++++++++-":{"20":"1/3","22":"2/3"},"+++++--+++--+++++++++-":{"6":"18054/97025","12":"1593/3881","15":"131/625","17":"48364/2425625","21":"675/3881"},"+++++--+++--++++++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++--+++--++++++++-+++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++--+++--++++++++-+++++++++--+":{"0":"1417/60634","12":"7729/30317","21":"9067/60634","25":"1475/8662","32":"3481/8662"},"+++++--+++--++++++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++--+++--++++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++--++++++++-++++++-":{"25":"1/2","27":"1/2"},"+++++--+++--++++++++-+++++-":{"25":"16/25","26":"9/25"},"+++++--+++--++++++++-++++-":{"5":"1/4","12":"59/136","22":"9/136","25":"1/4"},"+++++--+++--++++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++--+++--++++++++-++-":{"2":"753607/2637550","6":"625/3103","12":"12302/77575","15":"1475/6206","23":"6151/52751"},"+++++--+++--++++++++-+-":{"12":"1/2","22":"1/2"},"+++++--+++--++++++++--":{"6":"228650/1220239","12":"504375/1220239","15":"269807/1220239","20":"24182/1220239","21":"193225/1220239"},"+++++--+++--+++++++-":{"17":"34/43","19":"9/43"},"+++++--+++--++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"+++++--+++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++--+++--++++-":{"15":"16/25","16":"9/25"},"+++++--+++--+++-+++++":{"15":"1/2","20":"1/2"},"+++++--+++--+++-++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++--+++--+++-++++-+++++++++-+":{"0":"3275/21408","16":"79/21408","22":"10325/21408","31":"7729/21408"},"+++++--+++--+++-++++-+++++++++--+":{"0":"446975/2961372","15":"193225/1480686","21":"953611/2961372","25":"39825/987124","32":"1054861/2961372"},"+++++--+++--+++-++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++--+++--+++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++--+++-++++-++++++-":{"25":"1/2","27":"1/2"},"+++++--+++--+++-++++-+++++-":{"25":"16/25","26":"9/25"},"+++++--+++--+++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++--+++--+++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++--+++--+++-++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++--+++--+++-++++-+-":{"7":"262/1149","15":"131/1149","21":"75/383","22":"177/383"},"+++++--+++--+++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++--+++--+++-++++--++++++++-+":{"0":"3275/21408","16":"79/21408","22":"10325/21408","31":"7729/21408"},"+++++--+++--+++-++++--++++++++--+":{"6":"2104/34525","12":"16637/46954","22":"10325/46954","25":"2271/34525","32":"413/1381"},"+++++--+++--+++-++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++--+++--+++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++--+++-++++--+++++-":{"25":"1/2","27":"1/2"},"+++++--+++--+++-++++--++++-":{"25":"16/25","26":"9/25"},"+++++--+++--+++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++--+++--+++-++++--++-":{"12":"9/43","17":"25/43","24":"9/43"},"+++++--+++--+++-++++--+-":{"2":"3/8","12":"9/25","23":"9/34"},"+++++--+++--+++-++++---":{"12":"1/2","22":"1/2"},"+++++--+++--+++-+++-":{"17":"34/43","19":"9/43"},"+++++--+++--+++-++-":{"2":"931/1768","16":"9/52","18":"531/1768"},"+++++--+++--+++-+-":{"12":"1/2","17":"1/2"},"+++++--+++--+++--++++":{"15":"1/2","20":"1/2"},"+++++--+++--+++--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++--+++--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++--+++--+++--+++--++++++++-+":{"0":"94/625","12":"79/21250","22":"413/850","31":"9/25"},"+++++--+++--+++--+++--++++++++--+":{"0":"757/17500","12":"32981/297500","16":"3/28","22":"413/850","32":"177/700"},"+++++--+++--+++--+++--+++++++-":{"25":"34/43","29":"9/43"},"+++++--+++--+++--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++--+++--+++--+++++-":{"25":"1/2","27":"1/2"},"+++++--+++--+++--+++--++++-":{"25":"16/25","26":"9/25"},"+++++--+++--+++--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"+++++--+++--+++--+++--++-":{"12":"9/43","17":"25/43","24":"9/43"},"+++++--+++--+++--+++--+-":{"2":"3/8","12":"9/25","23":"9/34"},"+++++--+++--+++--+++---":{"12":"1/2","22":"1/2"},"+++++--+++--+++--++-":{"17":"34/43","19":"9/43"},"+++++--+++--+++--+-":{"2":"3/8","7":"9/25","18":"9/34"},"+++++--+++--+++---":{"12":"1/2","17":"1/2"},"+++++--+++--++-":{"5":"25/93","12":"59/93","14":"3/31"},"+++++--+++--+-":{"6":"319/1381","12":"931/1381","13":"131/1381"},"+++++--+++---++++++++++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++--+++---+++++++++++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++--+++---+++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"+++++--+++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++---++++++++++++++-":{"25":"1/2","27":"1/2"},"+++++--+++---+++++++++++++-":{"25":"16/25","26":"9/25"},"+++++--+++---++++++++++++-":{"0":"23/85","5":"23/85","20":"14/61","25":"14/61"},"+++++--+++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"+++++--+++---++++++++++-":{"2":"472/1369","12":"472/1369","20":"625/2738","23":"225/2738"},"+++++--+++---+++++++++-":{"20":"1/3","22":"2/3"},"+++++--+++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"+++++--+++---+++++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++--+++---+++++++-+++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++--+++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"+++++--+++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"+++++--+++---+++++++-++++-":{"0":"25/81","6":"59/243","21":"50/243","25":"59/243"},"+++++--+++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++--+++---+++++++-++-":{"2":"1745625/4614854","6":"23275/135731","15":"54929/271462","21":"12302/135731","23":"362909/2307427"},"+++++--+++---+++++++-+-":{"21":"25/84","22":"59/84"},"+++++--+++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++--+++---+++++++--++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++--+++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"+++++--+++---+++++++--++++-":{"25":"16/25","26":"9/25"},"+++++--+++---+++++++--+++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---+++++++--+++-++++-+":{"0":"3/53","22":"50/159","25":"50/159","31":"50/159"},"+++++--+++---+++++++--+++-++++---":{"5":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"+++++--+++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"+++++--+++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"+++++--+++---+++++++--+++--":{"0":"269807/1052114","5":"12091/526057","6":"193225/1052114","22":"396775/1052114","26":"168125/1052114"},"+++++--+++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++--+++---+++++++--+-":{"2":"7975/25534","6":"319/2253","15":"18821/112650","22":"12302/56325","23":"6151/38301"},"+++++--+++---+++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++--+++---+++++++---+++++++-+":{"0":"9/59","15":"79/36875","17":"17896/36875","31":"9/25"},"+++++--+++---+++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"+++++--+++---+++++++---++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---+++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++--+++---+++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++--+++---+++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++--+++---+++++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---+++++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---+++++++---++-++++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++--+++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++--+++---+++++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---+++++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---+++++++---++--+++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++--+++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++---+++++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++---+++++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---+++++++---++---++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++--+++---+++++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"+++++--+++---+++++++---++----":{"5":"625/2262","13":"625/2262","17":"51/377","22":"51/377","28":"200/1131"},"+++++--+++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++--+++---+++++++----":{"2":"15871/122958","6":"1475/6831","13":"12302/61479","15":"3481/13662","23":"12302/61479"},"+++++--+++---++++++-":{"17":"34/43","19":"9/43"},"+++++--+++---+++++-":{"2":"236/425","15":"9/50","18":"9/34"},"+++++--+++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"+++++--+++---+++-":{"15":"16/25","16":"9/25"},"+++++--+++---++-+++++":{"15":"1/2","20":"1/2"},"+++++--+++---++-++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++--+++---++-++++-+++++++++-+":{"0":"3275/21408","16":"79/21408","22":"10325/21408","31":"7729/21408"},"+++++--+++---++-++++-+++++++++--+":{"0":"446975/2961372","15":"193225/1480686","21":"953611/2961372","25":"39825/987124","32":"1054861/2961372"},"+++++--+++---++-++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++---++-++++-++++++-":{"25":"1/2","27":"1/2"},"+++++--+++---++-++++-+++++-":{"25":"16/25","26":"9/25"},"+++++--+++---++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++--+++---++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++--+++---++-++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++--+++---++-++++-+-":{"7":"262/1149","15":"131/1149","21":"75/383","22":"177/383"},"+++++--+++---++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++--+++---++-++++--++++++++-+":{"0":"3275/21408","16":"79/21408","22":"10325/21408","31":"7729/21408"},"+++++--+++---++-++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++---++-++++--+++++-":{"25":"1/2","27":"1/2"},"+++++--+++---++-++++--++++-":{"25":"16/25","26":"9/25"},"+++++--+++---++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++--+++---++-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++--+++---++-++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"+++++--+++---++-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++--+++---++-++++---+++++++-+":{"0":"3275/21408","16":"79/21408","17":"10325/21408","31":"7729/21408"},"+++++--+++---++-++++---++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---++-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++--+++---++-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++--+++---++-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++--+++---++-++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---++-++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---++-++++---++-++++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++--+++---++-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---++-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++---++-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++--+++---++-++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---++-++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---++-++++---++--+++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++--+++---++-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---++-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++---++-++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++---++-++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---++-++++---++---++---":{"22":"269/625","25":"131/625","32":"9/25"},"+++++--+++---++-++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"+++++--+++---++-++++---++----":{"13":"7/47","15":"33/94","17":"33/94","28":"7/47"},"+++++--+++---++-++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++--+++---++-++++----":{"6":"11/50","13":"7/25","16":"11/50","23":"7/25"},"+++++--+++---++-+++-":{"17":"34/43","19":"9/43"},"+++++--+++---++-++-":{"2":"931/1768","16":"9/52","18":"531/1768"},"+++++--+++---++-+-":{"7":"1/2","17":"1/2"},"+++++--+++---++--++++":{"15":"1/2","20":"1/2"},"+++++--+++---++--+++-+":{"7":"33/94","12":"33/94","16":"7/47","21":"7/47"},"+++++--+++---++--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++--+++---++--+++--++++++++-+":{"0":"94/625","7":"79/21250","22":"413/850","31":"9/25"},"+++++--+++---++--+++--+++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---++--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++--+++---++--+++--+++++-":{"25":"1/2","27":"1/2"},"+++++--+++---++--+++--++++-":{"25":"16/25","26":"9/25"},"+++++--+++---++--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"+++++--+++---++--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++--+++---++--+++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"+++++--+++---++--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++--+++---++--+++---+++++++-+":{"0":"94/625","7":"79/21250","17":"413/850","31":"9/25"},"+++++--+++---++--+++---++++++-":{"25":"34/43","29":"9/43"},"+++++--+++---++--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++--+++---++--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++--+++---++--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++--+++---++--+++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---++--+++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---++--+++---++-++++---":{"16":"269/2013","25":"944/2013","32":"800/2013"},"+++++--+++---++--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---++--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++---++--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++--+++---++--+++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++---++--+++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---++--+++---++--+++---":{"16":"269/2013","25":"944/2013","32":"800/2013"},"+++++--+++---++--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++---++--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++---++--+++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++---++--+++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++---++--+++---++---++---":{"16":"269/2013","25":"944/2013","32":"800/2013"},"+++++--+++---++--+++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"+++++--+++---++--+++---++----":{"13":"131/1737","16":"59/193","17":"944/1737","28":"131/1737"},"+++++--+++---++--+++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++--+++---++--+++----":{"13":"1/2","23":"1/2"},"+++++--+++---++--++-":{"17":"34/43","19":"9/43"},"+++++--+++---++--+-":{"2":"3/8","7":"9/25","18":"9/34"},"+++++--+++---++---":{"7":"1/2","17":"1/2"},"+++++--+++---+-":{"2":"1/2","13":"25/118","14":"17/59"},"+++++--+++----+++++++":{"2":"18821/39992","12":"2773/19996","13":"3825/19996","20":"7975/39992"},"+++++--+++----++++++-+":{"2":"319/611","12":"1/141","13":"544/1833","21":"319/1833"},"+++++--+++----++++++--+":{"0":"2429/21250","7":"2773/10625","13":"9/34","22":"9/25"},"+++++--+++----++++++---+++":{"7":"13275/39992","13":"3825/19996","17":"2773/19996","22":"2773/19996","25":"7975/39992"},"+++++--+++----++++++---++-+":{"0":"59/1224","7":"3481/7956","13":"531/1768","15":"25/612","26":"9/52"},"+++++--+++----++++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++----++++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++----++++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----++++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++--+++----++++++---++----":{"0":"23/85","5":"23/85","23":"14/61","28":"14/61"},"+++++--+++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++--+++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++--+++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"+++++--+++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"+++++--+++----++++++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----++++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++--+++----++++++----+----++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----++++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----++++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----++++++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++----++++++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+++++-":{"14":"1/2","19":"1/2"},"+++++--+++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"+++++--+++----+++-":{"14":"131/2362","16":"625/2362","17":"803/1181"},"+++++--+++----++-":{"2":"269/1250","15":"531/1250","16":"9/25"},"+++++--+++----+-+++++":{"15":"1/2","20":"1/2"},"+++++--+++----+-++++-+":{"7":"15950/43907","12":"31979/131721","13":"9146/131721","15":"7975/43907","21":"18821/131721"},"+++++--+++----+-++++--+":{"7":"4425/16864","13":"75/496","15":"4425/33728","20":"8417/101184","22":"18821/50592"},"+++++--+++----+-++++---+++":{"7":"13275/39992","13":"3825/19996","17":"2773/19996","22":"2773/19996","25":"7975/39992"},"+++++--+++----+-++++---++-+":{"0":"75/6202","7":"20296/40313","13":"3481/11518","16":"25/3101","26":"1003/5759"},"+++++--+++----+-++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++----+-++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+-++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++----+-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++----+-++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----+-++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+-++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+-++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++--+++----+-++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"+++++--+++----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++--+++----+-++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++--+++----+-++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"+++++--+++----+-++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"+++++--+++----+-++++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----+-++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+-++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+-++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++--+++----+-++++----+----++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----+-++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+-++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+-++++----+-----":{"15":"33/94","17":"33/94","24":"7/47","29":"7/47"},"+++++--+++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+-+++-":{"14":"1/2","19":"1/2"},"+++++--+++----+-++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"+++++--+++----+-+-":{"15":"131/625","16":"9/25","17":"269/625"},"+++++--+++----+--++++":{"15":"1/2","20":"1/2"},"+++++--+++----+--+++-+":{"7":"15950/43907","12":"31979/131721","13":"9146/131721","15":"7975/43907","21":"18821/131721"},"+++++--+++----+--+++--+":{"7":"4425/16864","13":"75/496","15":"4425/33728","20":"8417/101184","22":"18821/50592"},"+++++--+++----+--+++---+++":{"7":"13275/39992","13":"3825/19996","17":"2773/19996","22":"2773/19996","25":"7975/39992"},"+++++--+++----+--+++---++-+":{"7":"15871/30888","13":"4573/15444","25":"25/2376","26":"2773/15444"},"+++++--+++----+--+++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++----+--+++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+--+++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++----+--+++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----+--+++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+--+++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+--+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++--+++----+--+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"+++++--+++----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++--+++----+--+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++--+++----+--+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"+++++--+++----+--+++----+--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++--+++----+--+++----+--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+--+++----+--+++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+--+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--+++----+--+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++--+++----+--+++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----+--+++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+--+++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+--+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++--+++----+--+++----+----++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++--+++----+--+++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++----+--+++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++--+++----+--+++----+-----":{"16":"59/193","17":"944/1737","24":"131/1737","29":"131/1737"},"+++++--+++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+--++-":{"14":"1/2","19":"1/2"},"+++++--+++----+--+-":{"8":"1/2","18":"1/2"},"+++++--+++----+---":{"7":"1/2","17":"1/2"},"+++++--+++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++--+++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++--+++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++--+++-----+++++---+":{"0":"131/1149","6":"75/383","7":"177/383","14":"8908/67791","23":"6550/67791"},"+++++--+++-----+++++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++--+++-----+++++----+-+":{"0":"807/4964","14":"807/4964","16":"269/2482","25":"1337/4964","26":"1475/4964"},"+++++--+++-----+++++----+--+":{"0":"9/49","14":"9/49","16":"6/49","25":"16/147","27":"59/147"},"+++++--+++-----+++++----+---+":{"7":"1/2","14":"17/59","28":"25/118"},"+++++--+++-----+++++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++--+++-----+++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++-----+++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"+++++--+++-----+++++------+":{"2":"2537/10799","12":"2537/10799","15":"2550/10799","24":"1475/10799","26":"1700/10799"},"+++++--+++-----+++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"+++++--+++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"+++++--+++-----+++++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++--+++-----+++++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++--+++-----+++++----------+":{"29":"9/43","30":"34/43"},"+++++--+++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"+++++--+++-----+++++-------------":{"28":"16/41","32":"25/41"},"+++++--+++-----++++-":{"17":"34/43","19":"9/43"},"+++++--+++-----+++-":{"7":"25/34","18":"9/34"},"+++++--+++-----++-":{"7":"1/2","17":"1/2"},"+++++--+++-----+-":{"15":"16/25","16":"9/25"},"+++++--+++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++--+++------++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++--+++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++--+++------++++---+":{"7":"59/152","13":"17/152","14":"17/152","15":"59/304","23":"59/304"},"+++++--+++------++++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++--+++------++++----+-+":{"0":"807/4964","14":"807/4964","16":"269/2482","25":"1337/4964","26":"1475/4964"},"+++++--+++------++++----+--+":{"0":"9/49","14":"9/49","16":"6/49","25":"16/147","27":"59/147"},"+++++--+++------++++----+---+":{"7":"1/2","14":"17/59","28":"25/118"},"+++++--+++------++++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++--+++------++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++--+++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++------++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"+++++--+++------++++------+":{"7":"25/53","12":"931/3975","14":"544/3975","26":"25/159"},"+++++--+++------++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"+++++--+++------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"+++++--+++------++++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++--+++------++++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++--+++------++++----------+":{"29":"9/43","30":"34/43"},"+++++--+++------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"+++++--+++------++++-------------":{"28":"16/41","32":"25/41"},"+++++--+++------+++-":{"17":"34/43","19":"9/43"},"+++++--+++------++-":{"7":"59/93","15":"319/1488","18":"75/496"},"+++++--+++------+-":{"7":"1/2","17":"1/2"},"+++++--+++-------++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++--+++-------+++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"+++++--+++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++--+++-------+++---+":{"7":"3481/8837","13":"13600/79533","14":"4454/79533","16":"1475/8837","23":"1875/8837"},"+++++--+++-------+++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++--+++-------+++----+-+":{"0":"4573/27046","14":"4573/27046","17":"6725/27046","25":"2500/13523","26":"6175/27046"},"+++++--+++-------+++----+--+":{"0":"51/275","14":"51/275","17":"3/11","25":"47/825","27":"247/825"},"+++++--+++-------+++----+---+":{"7":"1/2","14":"17/59","28":"25/118"},"+++++--+++-------+++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++--+++-------+++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++--+++-------+++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++-------+++-----+":{"3":"27848/149963","7":"68971/299926","14":"47721/149963","18":"16048/149963","25":"47721/299926"},"+++++--+++-------+++------+":{"7":"25/53","12":"931/3975","14":"544/3975","26":"25/159"},"+++++--+++-------+++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"+++++--+++-------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"+++++--+++-------+++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++--+++-------+++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++--+++-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++--+++-------+++----------+":{"29":"9/43","30":"34/43"},"+++++--+++-------+++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"+++++--+++-------+++-------------":{"28":"16/41","32":"25/41"},"+++++--+++-------++-":{"17":"34/43","19":"9/43"},"+++++--+++-------+-":{"7":"59/93","15":"319/1488","18":"75/496"},"+++++--+++--------":{"7":"1/2","17":"1/2"},"+++++--++-":{"2":"25/43","7":"9/43","9":"9/43"},"+++++--+-":{"7":"25/34","8":"9/34"},"+++++---+++":{"2":"1/4","7":"1/2","10":"1/4"},"+++++---++-+":{"6":"1/2","11":"1/2"},"+++++---++--+":{"7":"1/2","12":"1/2"},"+++++---++---++++++++++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++---++---+++++++++++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++---++---+++++++++++++++++--+":{"0":"9450/66571","20":"1030050/3927689","25":"751632/3927689","31":"4621/133142","32":"49225/133142"},"+++++---++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"+++++---++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++---++---++++++++++++++-":{"25":"1/2","27":"1/2"},"+++++---++---+++++++++++++-":{"25":"16/25","26":"9/25"},"+++++---++---++++++++++++-":{"0":"23/85","5":"23/85","20":"14/61","25":"14/61"},"+++++---++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"+++++---++---++++++++++-":{"2":"472/1369","7":"472/1369","20":"625/2738","23":"225/2738"},"+++++---++---+++++++++-":{"20":"1/3","22":"2/3"},"+++++---++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"+++++---++---+++++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++---++---+++++++-+++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++---++---+++++++-+++++++++--+":{"0":"1/4","7":"1/4","21":"1/4","32":"1/4"},"+++++---++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++---++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++---++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"+++++---++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"+++++---++---+++++++-++++-":{"0":"17/84","7":"59/168","22":"25/84","25":"25/168"},"+++++---++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++---++---+++++++-++-":{"2":"931/2746","7":"931/2746","15":"931/5492","21":"153/2746","23":"531/5492"},"+++++---++---+++++++-+-":{"21":"25/84","22":"59/84"},"+++++---++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++---++---+++++++--++++++++-+":{"0":"9/59","15":"79/36875","22":"17896/36875","31":"9/25"},"+++++---++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++---++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++---++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"+++++---++---+++++++--++++-":{"25":"16/25","26":"9/25"},"+++++---++---+++++++--+++-":{"0":"17/84","7":"59/168","22":"25/84","25":"25/168"},"+++++---++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++---++---+++++++--+-":{"2":"319/1063","7":"319/1063","15":"319/2126","22":"153/1063","23":"225/2126"},"+++++---++---+++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++---+++++++---+++++++-+":{"0":"9/59","15":"79/36875","17":"17896/36875","31":"9/25"},"+++++---++---+++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"+++++---++---+++++++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++---+++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++---++---+++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++---++---+++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++---++---+++++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---+++++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++---+++++++---++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"+++++---++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++---+++++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---+++++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++---+++++++---++--+++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"+++++---++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++---+++++++---++---":{"5":"2429/21250","7":"2773/10625","13":"9/34","27":"9/25"},"+++++---++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++---++---+++++++----":{"2":"59/304","7":"59/152","13":"17/152","15":"59/304","23":"17/152"},"+++++---++---++++++-":{"17":"34/43","19":"9/43"},"+++++---++---+++++-":{"2":"472/1369","7":"472/1369","15":"625/2738","18":"225/2738"},"+++++---++---++++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"+++++---++---+++-":{"2":"269/1163","7":"269/1163","15":"400/1163","16":"225/1163"},"+++++---++---++-+++++":{"15":"1/2","20":"1/2"},"+++++---++---++-++++-++++++++++":{"0":"9/59","25":"719/1475","30":"9/25"},"+++++---++---++-++++-+++++++++-+":{"0":"3275/21408","16":"79/21408","22":"10325/21408","31":"7729/21408"},"+++++---++---++-++++-+++++++++--+":{"0":"446975/2961372","15":"193225/1480686","21":"953611/2961372","25":"39825/987124","32":"1054861/2961372"},"+++++---++---++-++++-++++++++-":{"25":"34/43","29":"9/43"},"+++++---++---++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++---++---++-++++-++++++-":{"25":"1/2","27":"1/2"},"+++++---++---++-++++-+++++-":{"25":"16/25","26":"9/25"},"+++++---++---++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++---++---++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"+++++---++---++-++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"+++++---++---++-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"+++++---++---++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++---++---++-++++--++++++++-+":{"0":"3275/21408","16":"79/21408","22":"10325/21408","31":"7729/21408"},"+++++---++---++-++++--+++++++-":{"25":"34/43","29":"9/43"},"+++++---++---++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++---++---++-++++--+++++-":{"25":"1/2","27":"1/2"},"+++++---++---++-++++--++++-":{"25":"16/25","26":"9/25"},"+++++---++---++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"+++++---++---++-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++---++---++-++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"+++++---++---++-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++---++-++++---+++++++-+":{"0":"3275/21408","16":"79/21408","17":"10325/21408","31":"7729/21408"},"+++++---++---++-++++---+++++++---":{"7":"2271/15625","16":"94/625","22":"7729/15625","32":"131/625"},"+++++---++---++-++++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++---++-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++---++---++-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++---++---++-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++---++---++-++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---++-++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++---++-++++---++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"+++++---++---++-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---++-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++---++-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++---++-++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---++-++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++---++-++++---++--+++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"+++++---++---++-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---++-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++---++-++++---++---":{"5":"2429/21250","7":"2773/10625","13":"9/34","27":"9/25"},"+++++---++---++-++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++---++---++-++++----":{"2":"7729/79533","7":"3481/8837","13":"13600/79533","16":"1475/8837","23":"13600/79533"},"+++++---++---++-+++-":{"17":"34/43","19":"9/43"},"+++++---++---++-++-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"+++++---++---++-+-":{"2":"131/887","7":"131/887","16":"225/887","17":"400/887"},"+++++---++---++--++++":{"15":"1/2","20":"1/2"},"+++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"+++++---++---++--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"+++++---++---++--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++---++--+++--+++++++-":{"25":"34/43","29":"9/43"},"+++++---++---++--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"+++++---++---++--+++--+++++-":{"25":"1/2","27":"1/2"},"+++++---++---++--+++--++++-":{"25":"16/25","26":"9/25"},"+++++---++---++--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"+++++---++---++--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"+++++---++---++--+++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"+++++---++---++--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++---++--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++---++--+++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++---++--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++---++---++--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++---++---++--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++---++---++--+++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---++--+++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++---++--+++---++-++++---":{"16":"269/2013","25":"944/2013","32":"800/2013"},"+++++---++---++--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---++--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++---++--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++---++--+++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---++--+++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++---++--+++---++--+++---":{"16":"269/2013","25":"944/2013","32":"800/2013"},"+++++---++---++--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---++--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++---++--+++---++---":{"7":"325/10483","13":"11050/618497","16":"2429/10483","23":"182175/618497","27":"4454/10483"},"+++++---++---++--+++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"+++++---++---++--+++----":{"7":"13/41","13":"17/93","17":"13/41","23":"17/93"},"+++++---++---++--++-":{"17":"34/43","19":"9/43"},"+++++---++---++--+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"+++++---++---++---+++":{"15":"1/2","20":"1/2"},"+++++---++---++---++-+":{"17":"59/84","21":"25/84"},"+++++---++---++---++--+":{"17":"1/2","22":"1/2"},"+++++---++---++---++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++---++---++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++---++---++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++---++---++---+++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"+++++---++---++---++---++++-":{"25":"1/2","27":"1/2"},"+++++---++---++---++---+++-":{"25":"16/25","26":"9/25"},"+++++---++---++---++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---++---++---++-++++-+":{"13":"25/93","25":"34/93","31":"34/93"},"+++++---++---++---++---++-++++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++---++---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---++---++---++-++-":{"13":"17/59","17":"1/2","25":"153/944","28":"47/944"},"+++++---++---++---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++---++---++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++---++---++---++--+++-+":{"13":"25/93","25":"34/93","31":"34/93"},"+++++---++---++---++---++--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++---++---++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++---++---++---++--+-":{"13":"17/59","17":"1/2","25":"153/944","28":"47/944"},"+++++---++---++---++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"+++++---++---++---++---+-":{"13":"25/59","17":"9/25","24":"319/1475"},"+++++---++---++---++----":{"13":"1/2","23":"1/2"},"+++++---++---++---+-":{"8":"25/59","17":"9/25","19":"319/1475"},"+++++---++---++----":{"13":"1/2","18":"1/2"},"+++++---++---+-":{"7":"9/25","13":"25/59","14":"319/1475"},"+++++---++----+++++++":{"2":"18821/39992","7":"2773/19996","13":"3825/19996","20":"7975/39992"},"+++++---++----++++++-+":{"2":"31979/61412","7":"25/2362","13":"9027/30706","15":"25/4724","21":"2601/15353"},"+++++---++----++++++--+":{"0":"8417/29834","7":"5546/14917","13":"2025/29834","15":"2773/14917","22":"1377/14917"},"+++++---++----++++++---+++":{"0":"2025/20942","13":"2025/20942","15":"2773/10471","22":"3323/10471","25":"2350/10471"},"+++++---++----++++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----++++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----++++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++----++++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----++++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----++++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++---++----++++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++---++----++++++---++----":{"0":"1003/4331","7":"3481/8662","17":"1475/8662","23":"425/4331","28":"425/4331"},"+++++---++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++---++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++---++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"+++++---++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"+++++---++----++++++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++---++----++++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++---++----++++++----+----":{"7":"1/2","14":"17/59","28":"25/118"},"+++++---++----++++++-----":{"14":"1/2","24":"1/2"},"+++++---++----+++++-":{"14":"1/2","19":"1/2"},"+++++---++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"+++++---++----+++-":{"0":"1/4","7":"59/136","15":"1/4","17":"9/136"},"+++++---++----++-":{"2":"269/1250","15":"531/1250","16":"9/25"},"+++++---++----+-+++++":{"15":"1/2","20":"1/2"},"+++++---++----+-++++-+":{"0":"177/856","13":"177/856","15":"50/321","17":"100/321","21":"51/428"},"+++++---++----+-++++--+":{"0":"75/346","13":"75/346","20":"47/519","22":"247/519"},"+++++---++----+-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++----+-++++---+++++++-+":{"0":"3275/21408","16":"79/21408","17":"10325/21408","31":"7729/21408"},"+++++---++----+-++++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"+++++---++----+-++++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++----+-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++---++----+-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++---++----+-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++---++----+-++++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+-++++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+-++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----+-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++----+-++++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+-++++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+-++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----+-++++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++---++----+-++++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+-++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+-++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++---++----+-++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"+++++---++----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++---++----+-++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++---++----+-++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"+++++---++----+-++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"+++++---++----+-++++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++---++----+-++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+-++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+-++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++---++----+-++++----+----":{"7":"1/2","14":"17/59","28":"25/118"},"+++++---++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++---++----+-+++-":{"14":"1/2","19":"1/2"},"+++++---++----+-++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"+++++---++----+-+-":{"15":"131/625","16":"9/25","17":"269/625"},"+++++---++----+--++++":{"15":"1/2","20":"1/2"},"+++++---++----+--+++-+":{"0":"177/856","13":"177/856","15":"50/321","17":"100/321","21":"51/428"},"+++++---++----+--+++--+":{"0":"75/346","13":"75/346","20":"47/519","22":"247/519"},"+++++---++----+--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++----+--+++---+++++++-+":{"0":"2429/15704","13":"79/15704","17":"3825/7852","31":"2773/7852"},"+++++---++----+--+++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"+++++---++----+--+++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++----+--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"+++++---++----+--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"+++++---++----+--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"+++++---++----+--+++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+--+++---++-++++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+--+++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----+--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++----+--+++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+--+++---++--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+--+++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----+--+++---++---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++---++----+--+++---++---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+--+++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+--+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"+++++---++----+--+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"+++++---++----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"+++++---++----+--+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"+++++---++----+--+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"+++++---++----+--+++----+--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+--+++----+--+++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+--+++----+--+++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+--+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+--+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"+++++---++----+--+++----+---+++":{"0":"225/2006","17":"1969/4012","25":"9/68","30":"9/34"},"+++++---++----+--+++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++----+--+++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"+++++---++----+--+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++---++----+--+++----+----":{"7":"1/2","14":"17/59","28":"25/118"},"+++++---++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++---++----+--++-":{"14":"1/2","19":"1/2"},"+++++---++----+--+-":{"8":"1/2","18":"1/2"},"+++++---++----+---+++":{"15":"1/2","20":"1/2"},"+++++---++----+---++-+":{"17":"59/84","21":"25/84"},"+++++---++----+---++--+":{"17":"1/2","22":"1/2"},"+++++---++----+---++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++----+---++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"+++++---++----+---++---++++++-":{"25":"34/43","29":"9/43"},"+++++---++----+---++---+++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"+++++---++----+---++---++++-":{"25":"1/2","27":"1/2"},"+++++---++----+---++---+++-":{"25":"16/25","26":"9/25"},"+++++---++----+---++---++-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+---++---++-++++-+":{"0":"25/211","23":"50/211","25":"68/211","31":"68/211"},"+++++---++----+---++---++-++++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++----+---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+---++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"+++++---++----+---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++----+---++---++--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+---++---++--+++-+":{"0":"25/211","23":"50/211","25":"68/211","31":"68/211"},"+++++---++----+---++---++--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++----+---++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+---++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"+++++---++----+---++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"+++++---++----+---++---+-":{"8":"9/34","17":"9/25","23":"319/2006","24":"319/1475"},"+++++---++----+---++----+++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"+++++---++----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"+++++---++----+---++----++++++---":{"22":"306/719","23":"94/719","31":"7975/60396","32":"18821/60396"},"+++++---++----+---++----+++++-":{"25":"34/43","29":"9/43"},"+++++---++----+---++----++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"+++++---++----+---++----+++-":{"25":"1/2","27":"1/2"},"+++++---++----+---++----++-":{"25":"16/25","26":"9/25"},"+++++---++----+---++----+-+++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+---++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++---++----+---++----+-++++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++----+---++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+---++----+-++-":{"14":"17/59","17":"1/2","28":"25/118"},"+++++---++----+---++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++---++----+---++----+--++++":{"0":"3/53","25":"50/159","27":"1969/3975","30":"177/1325"},"+++++---++----+---++----+--+++-+":{"8":"251/4976","14":"2773/9952","26":"5625/19904","31":"7729/19904"},"+++++---++----+---++----+--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++----+---++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---++----+---++----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"+++++---++----+---++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++---++----+---++----+---++-+":{"14":"50/193","25":"25/193","27":"59/193","31":"59/193"},"+++++---++----+---++----+---++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"+++++---++----+---++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"+++++---++----+---++----+----":{"14":"17/59","17":"1/2","28":"25/118"},"+++++---++----+---++-----":{"14":"1/2","24":"1/2"},"+++++---++----+---+-":{"14":"1/2","19":"1/2"},"+++++---++----+----":{"8":"1/2","18":"1/2"},"+++++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++---++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++---++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++---++-----+++++---+":{"0":"59/168","13":"25/168","14":"17/84","23":"25/84"},"+++++---++-----+++++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++---++-----+++++----+-+":{"0":"807/4964","14":"807/4964","16":"269/2482","25":"1337/4964","26":"1475/4964"},"+++++---++-----+++++----+--+":{"0":"9/49","14":"9/49","16":"6/49","25":"16/147","27":"59/147"},"+++++---++-----+++++----+---+++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++-----+++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++-----+++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++-----+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++---++-----+++++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++-----+++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++---++-----+++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"+++++---++-----+++++------+":{"2":"2537/10799","12":"2537/10799","15":"2550/10799","24":"1475/10799","26":"1700/10799"},"+++++---++-----+++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"+++++---++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"+++++---++-----+++++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++-----+++++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++-----+++++----------+":{"29":"9/43","30":"34/43"},"+++++---++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"+++++---++-----+++++-------------":{"28":"16/41","32":"25/41"},"+++++---++-----++++-":{"17":"34/43","19":"9/43"},"+++++---++-----+++-":{"2":"472/1369","7":"472/1369","15":"625/2738","18":"225/2738"},"+++++---++-----++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"+++++---++-----+-":{"2":"269/1163","7":"269/1163","15":"400/1163","16":"225/1163"},"+++++---++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++---++------++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++---++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++---++------++++---+":{"0":"59/168","13":"25/168","14":"17/84","23":"25/84"},"+++++---++------++++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++---++------++++----+-+":{"0":"807/4964","14":"807/4964","16":"269/2482","25":"1337/4964","26":"1475/4964"},"+++++---++------++++----+--+":{"0":"9/49","14":"9/49","16":"6/49","25":"16/147","27":"59/147"},"+++++---++------++++----+---+++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++------++++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++------++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++---++------++++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++------++++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++---++------++++-----+":{"0":"27/115","14":"27/115","16":"18/115","25":"43/115"},"+++++---++------++++------+":{"2":"7729/168583","12":"7729/168583","18":"63750/168583","24":"60475/168583","26":"28900/168583"},"+++++---++------++++-------+":{"0":"27/115","14":"27/115","16":"18/115","27":"43/115"},"+++++---++------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"+++++---++------++++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++------++++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++------++++----------+":{"29":"9/43","30":"34/43"},"+++++---++------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"+++++---++------++++-------------":{"28":"16/41","32":"25/41"},"+++++---++------+++-":{"17":"34/43","19":"9/43"},"+++++---++------++-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"+++++---++------+-":{"2":"131/887","7":"131/887","16":"225/887","17":"400/887"},"+++++---++-------++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++---++-------+++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"+++++---++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++---++-------+++---+":{"0":"4454/31083","14":"4454/31083","16":"1875/10361","17":"4425/10361","23":"3275/31083"},"+++++---++-------+++----++":{"0":"153/1225","14":"153/1225","17":"472/1225","22":"247/1225","25":"8/49"},"+++++---++-------+++----+-+":{"0":"4573/27046","14":"4573/27046","17":"6725/27046","25":"2500/13523","26":"6175/27046"},"+++++---++-------+++----+--+":{"0":"51/275","14":"51/275","17":"3/11","25":"47/825","27":"247/825"},"+++++---++-------+++----+---+++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++-------+++----+---++-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"+++++---++-------+++----+----++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++-------+++----+----+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"+++++---++-------+++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"+++++---++-------+++------+":{"2":"7729/168583","12":"7729/168583","18":"63750/168583","24":"60475/168583","26":"28900/168583"},"+++++---++-------+++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"+++++---++-------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"+++++---++-------+++---------++":{"0":"189/1003","14":"9/68","17":"1097/2006","30":"9/68"},"+++++---++-------+++---------+-+":{"0":"189/1864","17":"1475/3728","25":"625/3728","31":"625/1864"},"+++++---++-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++-------+++----------+":{"29":"9/43","30":"34/43"},"+++++---++-------+++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"+++++---++-------+++-------------":{"28":"16/41","32":"25/41"},"+++++---++-------++-":{"17":"34/43","19":"9/43"},"+++++---++-------+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"+++++---++--------+++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++---++--------++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"+++++---++--------++--+":{"8":"1/3","14":"1/3","22":"1/3"},"+++++---++--------++---+":{"0":"59/168","13":"25/168","14":"17/84","23":"25/84"},"+++++---++--------++----++":{"8":"167/575","14":"167/575","18":"306/4025","22":"531/4025","25":"34/161"},"+++++---++--------++----+-+":{"8":"269/894","14":"269/894","25":"131/894","26":"75/298"},"+++++---++--------++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"+++++---++--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++---++--------++----+---++-+":{"0":"1475/13262","24":"2725/13262","25":"625/13262","27":"2478/6631","31":"3481/13262"},"+++++---++--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"+++++---++--------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"+++++---++--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"+++++---++--------++------+":{"8":"625/1577","12":"7729/118275","14":"42421/118275","26":"850/4731"},"+++++---++--------++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"+++++---++--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++---++--------++--------++-+":{"8":"50/143","25":"25/143","27":"9/143","31":"59/143"},"+++++---++--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++--------++--------+-":{"19":"9/61","23":"9/61","28":"1381/3599","29":"1156/3599"},"+++++---++--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++---++--------++---------+-+":{"8":"1475/4106","25":"26471/131392","28":"2025/131392","31":"3481/8212"},"+++++---++--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++---++--------++----------+":{"29":"9/43","30":"34/43"},"+++++---++--------++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"+++++---++--------++-------------":{"28":"16/41","32":"25/41"},"+++++---++--------+-":{"8":"25/59","17":"9/25","19":"319/1475"},"+++++---++---------":{"8":"1/2","18":"1/2"},"+++++---+-":{"0":"1/2","8":"25/118","9":"17/59"},"+++++----++":{"2":"1/4","7":"1/2","10":"1/4"},"+++++----+-+":{"8":"16/41","11":"25/41"},"+++++----+--+":{"8":"9/34","12":"25/34"},"+++++----+---+":{"8":"1/2","13":"1/2"},"+++++----+----++":{"0":"531/2500","8":"41/100","14":"247/1250","15":"9/50"},"+++++----+----+-+":{"1":"675/2543","8":"64754/150037","14":"14129/150037","16":"531/2543"},"+++++----+----+--+":{"0":"131/756","8":"131/756","16":"47/378","17":"100/189"},"+++++----+----+---+++":{"15":"1/2","20":"1/2"},"+++++----+----+---++-+":{"17":"59/84","21":"25/84"},"+++++----+----+---++--+":{"17":"1/2","22":"1/2"},"+++++----+----+---++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"+++++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+----+---++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"+++++----+----+---++---++++++-":{"25":"34/43","29":"9/43"},"+++++----+----+---++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"+++++----+----+---++---++++-":{"25":"1/2","27":"1/2"},"+++++----+----+---++---+++-":{"25":"16/25","26":"9/25"},"+++++----+----+---++---++-":{"0":"59/202","8":"59/202","23":"25/101","25":"17/101"},"+++++----+----+---++---+-":{"17":"9/25","23":"25/59","24":"319/1475"},"+++++----+----+---++----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"+++++----+----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+----+---++----++++++---":{"22":"306/719","23":"94/719","31":"7975/60396","32":"18821/60396"},"+++++----+----+---++----+++++-":{"25":"34/43","29":"9/43"},"+++++----+----+---++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"+++++----+----+---++----+++-":{"25":"1/2","27":"1/2"},"+++++----+----+---++----++-":{"25":"16/25","26":"9/25"},"+++++----+----+---++----+-+++++":{"0":"1275/35911","17":"6693/71822","25":"62579/215466","27":"53552/107733","30":"3009/35911"},"+++++----+----+---++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+----+---++----+-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"+++++----+----+---++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+----+---++----+-++-":{"14":"17/59","17":"1/2","28":"25/118"},"+++++----+----+---++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++----+----+---++----+--++++":{"0":"1275/35911","17":"6693/71822","25":"62579/215466","27":"53552/107733","30":"3009/35911"},"+++++----+----+---++----+--+++-+":{"14":"2773/9952","18":"251/4976","26":"5625/19904","31":"7729/19904"},"+++++----+----+---++----+--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"+++++----+----+---++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+----+---++----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"+++++----+----+---++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"+++++----+----+---++-----":{"14":"1/2","24":"1/2"},"+++++----+----+---+-":{"14":"1/2","19":"1/2"},"+++++----+----+----++":{"15":"1/2","20":"1/2"},"+++++----+----+----+-+":{"17":"59/84","21":"25/84"},"+++++----+----+----+--+":{"18":"75/496","20":"319/1488","22":"59/93"},"+++++----+----+----+---+":{"18":"1/2","23":"1/2"},"+++++----+----+----+----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"+++++----+----+----+----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+----+----+----++++++--":{"8":"29225/166321","18":"26471/166321","22":"81/2819","25":"625/2819","31":"1169/2819"},"+++++----+----+----+----+++++-":{"25":"34/43","29":"9/43"},"+++++----+----+----+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"+++++----+----+----+----+++-":{"25":"1/2","27":"1/2"},"+++++----+----+----+----++-":{"25":"16/25","26":"9/25"},"+++++----+----+----+----+-+++++":{"14":"25/834","18":"59/834","25":"775/2502","27":"649/1251","30":"59/834"},"+++++----+----+----+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+----+----+----+-++++---":{"18":"269/2994","25":"1475/2994","32":"625/1497"},"+++++----+----+----+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+----+----+----+-++-":{"14":"17/59","17":"1/2","28":"25/118"},"+++++----+----+----+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++----+----+----+----+--++++":{"14":"25/834","18":"59/834","25":"775/2502","27":"649/1251","30":"59/834"},"+++++----+----+----+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+----+----+----+--+++---":{"18":"269/2994","25":"1475/2994","32":"625/1497"},"+++++----+----+----+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+----+----+----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"+++++----+----+----+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"+++++----+----+----+-----":{"14":"1/2","24":"1/2"},"+++++----+----+-----":{"14":"1/2","19":"1/2"},"+++++----+-----+":{"2":"18821/39992","7":"2773/19996","8":"3825/19996","15":"7975/39992"},"+++++----+------+":{"0":"269/1432","8":"269/1432","15":"50/179","16":"247/716"},"+++++----+-------+":{"0":"2429/21250","2":"2773/10625","8":"9/34","17":"9/25"},"+++++----+--------+++":{"1":"531/2812","14":"675/2812","20":"803/1406"},"+++++----+--------++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"+++++----+--------++--+":{"2":"531/1462","14":"9/43","22":"625/1462"},"+++++----+--------++---+":{"0":"59/168","8":"25/168","14":"17/84","23":"25/84"},"+++++----+--------++----+++++++":{"0":"10443/56561","14":"6693/56561","25":"30575/56561","30":"8850/56561"},"+++++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+--------++----++++++--":{"0":"319/3151","14":"719/3151","22":"225/3151","25":"944/3151","31":"944/3151"},"+++++----+--------++----+++++-":{"25":"34/43","29":"9/43"},"+++++----+--------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"+++++----+--------++----+++-":{"25":"1/2","27":"1/2"},"+++++----+--------++----++-":{"0":"15871/57542","14":"15871/57542","18":"6725/28771","25":"10325/57542","26":"2025/57542"},"+++++----+--------++----+-+++++":{"0":"3481/40675","14":"2231/40675","25":"32732/122025","27":"63307/122025","30":"118/1627"},"+++++----+--------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+--------++----+-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+--------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+--------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"+++++----+--------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++----+--------++----+--++++":{"0":"3481/40675","14":"2231/40675","25":"32732/122025","27":"63307/122025","30":"118/1627"},"+++++----+--------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+--------++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+--------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+--------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"+++++----+--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++----+--------++----+---++-+":{"0":"1475/13262","24":"2725/13262","25":"625/13262","27":"2478/6631","31":"3481/13262"},"+++++----+--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"+++++----+--------++----+----":{"1":"5423/21796","7":"325/43592","8":"1700/5449","24":"5423/21796","28":"7975/43592"},"+++++----+--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"+++++----+--------++------+":{"2":"7729/168583","12":"7729/168583","18":"63750/168583","24":"60475/168583","26":"28900/168583"},"+++++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"+++++----+--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++----+--------++--------++-+":{"0":"1475/10537","18":"2725/10537","25":"625/10537","27":"2231/10537","31":"3481/10537"},"+++++----+--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+--------++--------+-":{"4":"531/2668","8":"531/2668","19":"225/2668","28":"34525/157412","29":"23477/78706"},"+++++----+--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++----+--------++---------+-+":{"0":"87025/565908","18":"160775/565908","25":"1301689/9054528","28":"167325/3018176","31":"205379/565908"},"+++++----+--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+--------++----------+":{"29":"9/43","30":"34/43"},"+++++----+--------++-----------+":{"1":"625/6112","18":"1475/6112","27":"1003/3056","31":"1003/3056"},"+++++----+--------++-------------":{"28":"16/41","32":"25/41"},"+++++----+--------+-":{"17":"9/25","18":"25/59","19":"319/1475"},"+++++----+---------++":{"1":"531/2812","14":"675/2812","20":"803/1406"},"+++++----+---------+-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++----+---------+--+":{"3":"1/3","14":"1/3","22":"1/3"},"+++++----+---------+---+":{"18":"1/2","23":"1/2"},"+++++----+---------+----+++++++":{"0":"10443/56561","14":"6693/56561","25":"30575/56561","30":"8850/56561"},"+++++----+---------+----++++++-+-":{"31":"1/2","32":"1/2"},"+++++----+---------+----++++++--":{"14":"29225/193196","18":"18821/193196","22":"9027/96598","25":"58125/193196","31":"68971/193196"},"+++++----+---------+----+++++-":{"25":"34/43","29":"9/43"},"+++++----+---------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"+++++----+---------+----+++-":{"25":"1/2","27":"1/2"},"+++++----+---------+----++-":{"0":"15871/106592","14":"15871/106592","19":"6725/53296","25":"36875/106592","26":"24525/106592"},"+++++----+---------+----+-+++++":{"0":"1475/46881","18":"2231/46881","25":"43175/140643","27":"75907/140643","30":"3481/46881"},"+++++----+---------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+---------+----+-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+---------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+---------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"+++++----+---------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"+++++----+---------+----+--++++":{"0":"1475/46881","18":"2231/46881","25":"43175/140643","27":"75907/140643","30":"3481/46881"},"+++++----+---------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+---------+----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+---------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+---------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"+++++----+---------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"+++++----+---------+-----++++++":{"9":"75/1129","24":"177/1129","25":"700/1129","30":"177/1129"},"+++++----+---------+-----+++++-+-":{"31":"1/2","32":"1/2"},"+++++----+---------+-----+++++--":{"14":"25/193","24":"25/193","25":"84/193","31":"59/193"},"+++++----+---------+-----++++-":{"25":"34/43","29":"9/43"},"+++++----+---------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"+++++----+---------+-----++-":{"25":"1/2","27":"1/2"},"+++++----+---------+-----+-":{"25":"16/25","26":"9/25"},"+++++----+---------+------+++++":{"9":"25/843","24":"59/843","25":"700/2529","27":"1400/2529","30":"59/843"},"+++++----+---------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+---------+------++++--":{"14":"3275/20908","24":"3275/20908","26":"5625/20908","27":"251/5227","31":"7729/20908"},"+++++----+---------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+---------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"+++++----+---------+------+-":{"2":"7729/55608","14":"2227/27804","19":"3275/55608","26":"4425/18536","27":"26875/55608"},"+++++----+---------+-------++++":{"9":"25/843","24":"59/843","25":"700/2529","27":"1400/2529","30":"59/843"},"+++++----+---------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+---------+-------+++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+---------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----+---------+-------+-":{"27":"25/34","28":"9/34"},"+++++----+---------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++----+---------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----+---------+--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+---------+--------+-":{"4":"531/2668","8":"531/2668","19":"225/2668","28":"34525/157412","29":"23477/78706"},"+++++----+---------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++----+---------+---------+-+":{"9":"1475/4331","25":"11171/138592","28":"24525/138592","31":"3481/8662"},"+++++----+---------+---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"+++++----+---------+----------+":{"29":"9/43","30":"34/43"},"+++++----+---------+-----------+":{"1":"59/547","19":"134/547","27":"134/547","29":"43/547","31":"177/547"},"+++++----+---------+-------------":{"28":"16/41","32":"25/41"},"+++++----+----------":{"9":"1/2","19":"1/2"},"+++++-----+":{"9":"9/43","10":"34/43"},"+++++------+":{"9":"8/25","11":"17/25"},"+++++-------+":{"9":"9/43","12":"34/43"},"+++++--------+":{"7":"9/25","9":"319/1475","13":"25/59"},"+++++---------+":{"9":"1/2","14":"1/2"},"+++++----------+":{"1":"531/2812","9":"675/2812","15":"803/1406"},"+++++-----------+":{"2":"944/2113","9":"544/2113","16":"625/2113"},"+++++------------+":{"3":"1/3","9":"1/3","17":"1/3"},"+++++-------------+":{"1":"59/193","8":"131/1737","9":"544/1737","18":"59/193"},"+++++--------------++":{"1":"531/2812","9":"675/2812","20":"803/1406"},"+++++--------------+-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"+++++--------------+--+":{"3":"1/3","14":"1/3","22":"1/3"},"+++++--------------+---+":{"1":"25/84","9":"14/37","23":"23/71"},"+++++--------------+----+++++++":{"0":"10443/56561","9":"6693/56561","25":"30575/56561","30":"8850/56561"},"+++++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"+++++--------------+----++++++--":{"0":"11171/220917","9":"42421/220917","22":"12600/73639","25":"55775/220917","31":"73750/220917"},"+++++--------------+----+++++-":{"25":"34/43","29":"9/43"},"+++++--------------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"+++++--------------+----+++-":{"25":"1/2","27":"1/2"},"+++++--------------+----++-":{"0":"15871/106592","14":"15871/106592","19":"6725/53296","25":"36875/106592","26":"24525/106592"},"+++++--------------+----+-":{"0":"59/193","9":"59/193","24":"50/193","25":"25/193"},"+++++--------------+-----++++++":{"0":"4425/60986","24":"6693/60986","25":"39425/60986","30":"10443/60986"},"+++++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"+++++--------------+-----+++++--":{"9":"25/193","24":"25/193","25":"84/193","31":"59/193"},"+++++--------------+-----++++-":{"25":"34/43","29":"9/43"},"+++++--------------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"+++++--------------+-----++-":{"25":"1/2","27":"1/2"},"+++++--------------+-----+-":{"25":"16/25","26":"9/25"},"+++++--------------+------+++++":{"0":"1475/49112","24":"2231/49112","25":"43175/147336","27":"1475/2631","30":"3481/49112"},"+++++--------------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++--------------+------++++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"+++++--------------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--------------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"+++++--------------+------+-":{"2":"7729/55608","14":"2227/27804","19":"3275/55608","26":"4425/18536","27":"26875/55608"},"+++++--------------+-------++++":{"0":"1475/49112","24":"2231/49112","25":"43175/147336","27":"1475/2631","30":"3481/49112"},"+++++--------------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++--------------+-------+++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"+++++--------------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++--------------+-------+-":{"27":"25/34","28":"9/34"},"+++++--------------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++--------------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++--------------+--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"+++++--------------+--------+-":{"4":"531/2668","8":"531/2668","19":"225/2668","28":"34525/157412","29":"23477/78706"},"+++++--------------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++--------------+---------+-+":{"0":"87025/590433","19":"160775/590433","25":"467839/9446928","28":"576075/3148976","31":"205379/590433"},"+++++--------------+---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"+++++--------------+----------+":{"29":"9/43","30":"34/43"},"+++++--------------+-----------+":{"1":"59/547","19":"134/547","27":"134/547","29":"43/547","31":"177/547"},"+++++--------------+-------------":{"28":"16/41","32":"25/41"},"+++++---------------+":{"1":"531/2812","14":"675/2812","20":"803/1406"},"+++++----------------+":{"19":"8/25","21":"17/25"},"+++++-----------------+":{"19":"9/43","22":"34/43"},"+++++------------------+":{"19":"25/59","23":"34/59"},"+++++-------------------+":{"19":"1/2","24":"1/2"},"+++++--------------------++++++":{"19":"9/43","30":"34/43"},"+++++--------------------+++++-+-":{"23":"16/41","32":"25/41"},"+++++--------------------+++++--":{"19":"2325/10762","23":"625/10762","27":"4331/10762","31":"3481/10762"},"+++++--------------------++++-":{"25":"1/3","29":"2/3"},"+++++--------------------+++-":{"25":"17/42","28":"25/42"},"+++++--------------------++-":{"26":"25/84","27":"59/84"},"+++++--------------------+-":{"25":"16/25","26":"9/25"},"+++++---------------------+++++":{"0":"249/9044","19":"372/8933","25":"3059/9859","27":"3309/5956","30":"625/9619"},"+++++---------------------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++---------------------++++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"+++++---------------------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++---------------------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"+++++---------------------+-":{"2":"7729/27808","19":"1179/27808","26":"5625/27808","27":"13275/27808"},"+++++----------------------++++":{"0":"249/9044","19":"372/8933","25":"3059/9859","27":"3309/5956","30":"625/9619"},"+++++----------------------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++----------------------+++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"+++++----------------------++-":{"25":"25/93","27":"59/93","29":"3/31"},"+++++----------------------+-":{"27":"25/34","28":"9/34"},"+++++-----------------------+++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++-----------------------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++-----------------------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"+++++-----------------------+-":{"4":"531/1993","8":"306/1993","28":"28900/117587","29":"39304/117587"},"+++++------------------------++":{"17":"109/184","25":"25/184","30":"25/92"},"+++++------------------------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"+++++------------------------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"+++++-------------------------+":{"29":"9/43","30":"34/43"},"+++++--------------------------+":{"29":"1/2","31":"1/2"},"+++++----------------------------":{"28":"16/41","32":"25/41"},"++++-":{"1":"25/84","4":"59/84"},"+++-":{"2":"34/59","3":"25/59"},"++-":{"0":"1/3","2":"2/3"},"+-":{"0":"16/25","1":"9/25"},"-+++++":{"0":"1/2","5":"1/2"},"-++++-+++++":{"5":"1/2","10":"1/2"},"-++++-++++-++++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++-++++-+++++++++++++++++++-+":{"8":"1475/9669","11":"347/9669","22":"3325/9669","31":"4522/9669"},"-++++-++++-+++++++++++++++++++--+":{"11":"189/1697","20":"14175/100123","25":"25473/100123","31":"269/3394","32":"1403/3394"},"-++++-++++-++++++++++++++++++-":{"25":"34/43","29":"9/43"},"-++++-++++-+++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++-++++-++++++++++++++++-":{"25":"1/2","27":"1/2"},"-++++-++++-+++++++++++++++-":{"25":"16/25","26":"9/25"},"-++++-++++-++++++++++++++-":{"0":"5625/24211","11":"4425/24211","22":"17879/72633","25":"24604/72633"},"-++++-++++-+++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"-++++-++++-++++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"-++++-++++-+++++++++++-":{"20":"1/3","22":"2/3"},"-++++-++++-++++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"-++++-++++-+++++++++-":{"0":"6151/16752","2":"17879/67008","11":"1875/11168","20":"4425/22336"},"-++++-++++-++++++++-":{"17":"34/43","19":"9/43"},"-++++-++++-+++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"-++++-++++-++++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++-++++-+++++-":{"15":"16/25","16":"9/25"},"-++++-++++-++++-":{"0":"1/4","12":"1/2","15":"1/4"},"-++++-++++-+++-":{"5":"25/93","12":"59/93","14":"3/31"},"-++++-++++-++-":{"5":"10/39","7":"20/39","11":"7/83","13":"6/41"},"-++++-++++-+-":{"0":"131/625","11":"9/25","12":"269/625"},"-++++-++++--+++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++-++++--++++++++++++++++++-+":{"6":"347/9669","8":"1475/9669","22":"3325/9669","31":"4522/9669"},"-++++-++++--++++++++++++++++++--+":{"12":"1350/5603","20":"45900/330577","25":"67026/330577","31":"503/11206","32":"4175/11206"},"-++++-++++--+++++++++++++++++-":{"25":"34/43","29":"9/43"},"-++++-++++--++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++-++++--+++++++++++++++-":{"25":"1/2","27":"1/2"},"-++++-++++--++++++++++++++-":{"25":"16/25","26":"9/25"},"-++++-++++--+++++++++++++-":{"0":"1/4","12":"59/136","22":"9/136","25":"1/4"},"-++++-++++--++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"-++++-++++--+++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"-++++-++++--++++++++++-":{"20":"1/3","22":"2/3"},"-++++-++++--+++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"-++++-++++--++++++++-":{"0":"17/59","2":"9/118","12":"25/59","20":"25/118"},"-++++-++++--+++++++-":{"17":"34/43","19":"9/43"},"-++++-++++--++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"-++++-++++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++-++++--++++-":{"15":"16/25","16":"9/25"},"-++++-++++--+++-":{"0":"1/4","12":"1/2","15":"1/4"},"-++++-++++--++-":{"5":"25/93","12":"59/93","14":"3/31"},"-++++-++++--+-":{"5":"319/1488","12":"59/93","13":"75/496"},"-++++-++++---++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++-++++---+++++++++++++++++-+":{"6":"347/9669","8":"1475/9669","22":"3325/9669","31":"4522/9669"},"-++++-++++---+++++++++++++++++--+":{"1":"7729/59233","13":"175/59233","20":"17729/59233","25":"10000/59233","32":"23600/59233"},"-++++-++++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"-++++-++++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++-++++---++++++++++++++-":{"25":"1/2","27":"1/2"},"-++++-++++---+++++++++++++-":{"25":"16/25","26":"9/25"},"-++++-++++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"-++++-++++---++++++++++-":{"2":"472/1369","12":"472/1369","20":"625/2738","23":"225/2738"},"-++++-++++---+++++++++-":{"20":"1/3","22":"2/3"},"-++++-++++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"-++++-++++---+++++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++-++++---+++++++-+++++++++-+":{"6":"347/9669","8":"1475/9669","22":"3325/9669","31":"4522/9669"},"-++++-++++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"-++++-++++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++-++++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"-++++-++++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"-++++-++++---+++++++-++++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++-++++---+++++++-++++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++-++++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++-++++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"-++++-++++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"-++++-++++---+++++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"-++++-++++---+++++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"-++++-++++---+++++++-+-":{"21":"25/84","22":"59/84"},"-++++-++++---+++++++--++++":{"0":"25/81","6":"59/243","21":"50/243","25":"59/243"},"-++++-++++---+++++++--+++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++-++++---+++++++--+++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++-++++---+++++++--+++-++++---":{"0":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"-++++-++++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++-++++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"-++++-++++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"-++++-++++---+++++++--+++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++-++++---+++++++--+++--+++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++-++++---+++++++--+++--+++---":{"0":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"-++++-++++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++-++++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"-++++-++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"-++++-++++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"-++++-++++---+++++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"-++++-++++---+++++++---+++":{"0":"11475/65137","6":"9027/65137","17":"7729/65137","22":"24604/65137","25":"12302/65137"},"-++++-++++---+++++++---++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++-++++---+++++++---++-++++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++-++++---+++++++---++-++++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"-++++-++++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++-++++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++-++++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++-++++---+++++++---++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++-++++---+++++++---++--+++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++-++++---+++++++---++--+++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"-++++-++++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++-++++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++-++++---+++++++---++---+++":{"13":"225/1912","17":"1475/3824","25":"837/3824","30":"531/1912"},"-++++-++++---+++++++---++---++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++-++++---+++++++---++---++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"-++++-++++---+++++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"-++++-++++---+++++++---++----":{"5":"625/2262","13":"625/2262","17":"51/377","22":"51/377","28":"200/1131"},"-++++-++++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"-++++-++++---+++++++----":{"5":"1/4","13":"1/4","15":"1/4","23":"1/4"},"-++++-++++---++++++-":{"17":"34/43","19":"9/43"},"-++++-++++---+++++-":{"2":"236/425","15":"9/50","18":"9/34"},"-++++-++++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++-++++---+++-":{"15":"16/25","16":"9/25"},"-++++-++++---++-":{"0":"1110439/3903850","6":"15950/78077","12":"303943/1951925","13":"17879/156154","15":"18821/78077"},"-++++-++++---+-":{"2":"1/2","13":"25/118","14":"17/59"},"-++++-++++----+++++++":{"2":"18821/39992","12":"2773/19996","13":"3825/19996","20":"7975/39992"},"-++++-++++----++++++-+":{"2":"319/611","12":"1/141","13":"544/1833","21":"319/1833"},"-++++-++++----++++++--+":{"6":"177/721","13":"225/721","20":"13/2163","22":"944/2163"},"-++++-++++----++++++---+++":{"6":"531/4025","13":"27/161","17":"944/4025","22":"944/4025","25":"133/575"},"-++++-++++----++++++---++-+":{"6":"15871/73775","13":"807/2951","25":"14129/73775","26":"944/2951"},"-++++-++++----++++++---++--+":{"6":"177/721","13":"225/721","25":"13/2163","27":"944/2163"},"-++++-++++----++++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++-++++----++++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++-++++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++-++++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"-++++-++++----++++++---++----":{"23":"1/2","28":"1/2"},"-++++-++++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"-++++-++++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++-++++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"-++++-++++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"-++++-++++----++++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++-++++----++++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++-++++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++-++++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++-++++----++++++----+----++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++-++++----++++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++-++++----++++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++-++++----++++++----+-----":{"0":"1/4","14":"1/4","17":"1/4","29":"1/4"},"-++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"-++++-++++----+++++-":{"14":"1/2","19":"1/2"},"-++++-++++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"-++++-++++----+++-":{"0":"27/59","1":"24604/87025","6":"269/3481","17":"269/1475"},"-++++-++++----++-":{"0":"3/8","2":"3/8","6":"1/8","16":"1/8"},"-++++-++++----+-":{"0":"269/1250","6":"9/25","15":"531/1250"},"-++++-++++-----++++++":{"6":"531/2812","14":"675/2812","20":"803/1406"},"-++++-++++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"-++++-++++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"-++++-++++-----+++++---+":{"7":"1/2","14":"17/59","23":"25/118"},"-++++-++++-----+++++----++":{"6":"531/7886","14":"675/7886","17":"2537/7886","22":"2537/7886","25":"803/3943"},"-++++-++++-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"-++++-++++-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"-++++-++++-----+++++----+---+":{"7":"1/2","14":"17/59","28":"25/118"},"-++++-++++-----+++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"-++++-++++-----+++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++-++++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++-++++-----+++++-----+":{"3":"43/143","6":"413/10725","14":"50/143","16":"1462/10725","25":"25/143"},"-++++-++++-----+++++------+":{"7":"25/53","12":"931/3975","14":"544/3975","26":"25/159"},"-++++-++++-----+++++-------+":{"6":"531/2812","14":"675/2812","27":"803/1406"},"-++++-++++-----+++++--------+":{"0":"4425/15137","6":"3481/15137","23":"24604/136233","24":"9146/136233","28":"3481/15137"},"-++++-++++-----+++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"-++++-++++-----+++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++-++++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++-++++-----+++++----------+":{"6":"9/68","30":"59/68"},"-++++-++++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"-++++-++++-----+++++-------------":{"28":"16/41","32":"25/41"},"-++++-++++-----++++-":{"17":"34/43","19":"9/43"},"-++++-++++-----+++-":{"7":"25/34","18":"9/34"},"-++++-++++-----++-":{"7":"1/2","17":"1/2"},"-++++-++++-----+-":{"15":"16/25","16":"9/25"},"-++++-++++------":{"0":"1/4","7":"1/2","15":"1/4"},"-++++-+++-":{"2":"803/1181","6":"225/2362","9":"531/2362"},"-++++-++-":{"5":"319/1488","7":"59/93","8":"75/496"},"-++++-+-":{"0":"131/625","6":"9/25","7":"269/625"},"-++++--++++":{"5":"1/2","10":"1/2"},"-++++--+++-+":{"6":"1/2","11":"1/2"},"-++++--+++--+++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++--+++--++++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++--+++--++++++++++++++++++--+":{"12":"1350/5603","20":"45900/330577","25":"67026/330577","31":"503/11206","32":"4175/11206"},"-++++--+++--+++++++++++++++++-":{"25":"34/43","29":"9/43"},"-++++--+++--++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++--+++--+++++++++++++++-":{"25":"1/2","27":"1/2"},"-++++--+++--++++++++++++++-":{"25":"16/25","26":"9/25"},"-++++--+++--+++++++++++++-":{"0":"1/4","12":"59/136","22":"9/136","25":"1/4"},"-++++--+++--++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"-++++--+++--+++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"-++++--+++--++++++++++-":{"20":"1/3","22":"2/3"},"-++++--+++--+++++++++-":{"6":"18054/97025","12":"1593/3881","15":"131/625","17":"48364/2425625","21":"675/3881"},"-++++--+++--++++++++-":{"0":"7729/38962","6":"2025/38962","12":"17879/38962","15":"4779/77924","20":"17879/77924"},"-++++--+++--+++++++-":{"17":"34/43","19":"9/43"},"-++++--+++--++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"-++++--+++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++--+++--++++-":{"15":"16/25","16":"9/25"},"-++++--+++--+++-":{"0":"1/4","12":"1/2","15":"1/4"},"-++++--+++--++-":{"5":"25/93","12":"59/93","14":"3/31"},"-++++--+++--+-":{"6":"319/1381","12":"931/1381","13":"131/1381"},"-++++--+++---++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++--+++---+++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++--+++---+++++++++++++++++--+":{"1":"7729/59233","13":"175/59233","20":"17729/59233","25":"10000/59233","32":"23600/59233"},"-++++--+++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"-++++--+++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++--+++---++++++++++++++-":{"25":"1/2","27":"1/2"},"-++++--+++---+++++++++++++-":{"25":"16/25","26":"9/25"},"-++++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"-++++--+++---++++++++++-":{"2":"472/1369","12":"472/1369","20":"625/2738","23":"225/2738"},"-++++--+++---+++++++++-":{"20":"1/3","22":"2/3"},"-++++--+++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"-++++--+++---+++++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++--+++---+++++++-+++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++--+++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"-++++--+++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++--+++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"-++++--+++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"-++++--+++---+++++++-++++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++--+++---+++++++-++++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++--+++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--+++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"-++++--+++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"-++++--+++---+++++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"-++++--+++---+++++++-++-":{"2":"1745625/4614854","6":"23275/135731","15":"54929/271462","21":"12302/135731","23":"362909/2307427"},"-++++--+++---+++++++-+-":{"21":"25/84","22":"59/84"},"-++++--+++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"-++++--+++---+++++++--++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++--+++---+++++++--++++++++---":{"0":"1/4","7":"1/4","21":"1/4","32":"1/4"},"-++++--+++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"-++++--+++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++--+++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"-++++--+++---+++++++--++++-":{"25":"16/25","26":"9/25"},"-++++--+++---+++++++--+++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++--+++---+++++++--+++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++--+++---+++++++--+++-++++---":{"0":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"-++++--+++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--+++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"-++++--+++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"-++++--+++---+++++++--+++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++--+++---+++++++--+++--+++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++--+++---+++++++--+++--+++---":{"0":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"-++++--+++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--+++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"-++++--+++---+++++++--+++---":{"22":"1/2","27":"1/2"},"-++++--+++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"-++++--+++---+++++++--+-":{"2":"7975/25534","6":"319/2253","15":"18821/112650","22":"12302/56325","23":"6151/38301"},"-++++--+++---+++++++---+++":{"0":"17/84","7":"59/168","22":"25/84","25":"25/168"},"-++++--+++---+++++++---++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++--+++---+++++++---++-++++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++--+++---+++++++---++-++++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"-++++--+++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--+++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++--+++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++--+++---+++++++---++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++--+++---+++++++---++--+++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++--+++---+++++++---++--+++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"-++++--+++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--+++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++--+++---+++++++---++---+++":{"13":"225/1912","17":"1475/3824","25":"837/3824","30":"531/1912"},"-++++--+++---+++++++---++---++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++--+++---+++++++---++---++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"-++++--+++---+++++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"-++++--+++---+++++++---++----":{"5":"625/2262","13":"625/2262","17":"51/377","22":"51/377","28":"200/1131"},"-++++--+++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"-++++--+++---+++++++----":{"2":"15871/122958","6":"1475/6831","13":"12302/61479","15":"3481/13662","23":"12302/61479"},"-++++--+++---++++++-":{"17":"34/43","19":"9/43"},"-++++--+++---+++++-":{"2":"236/425","15":"9/50","18":"9/34"},"-++++--+++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"-++++--+++---+++-":{"15":"16/25","16":"9/25"},"-++++--+++---++-":{"0":"18821/71450","7":"638/1429","12":"1377/35725","13":"81/2858","15":"319/1429"},"-++++--+++---+-":{"2":"1/2","13":"25/118","14":"17/59"},"-++++--+++----+++++++":{"2":"18821/39992","12":"2773/19996","13":"3825/19996","20":"7975/39992"},"-++++--+++----++++++-+":{"2":"319/611","12":"1/141","13":"544/1833","21":"319/1833"},"-++++--+++----++++++--+":{"1":"2429/10483","7":"325/10483","13":"3275/10483","22":"4454/10483"},"-++++--+++----++++++---+++":{"7":"13275/39992","13":"3825/19996","17":"2773/19996","22":"2773/19996","25":"7975/39992"},"-++++--+++----++++++---++-+":{"7":"15871/30888","13":"4573/15444","25":"25/2376","26":"2773/15444"},"-++++--+++----++++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++--+++----++++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++--+++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++--+++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--+++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++--+++----++++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++--+++----++++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++--+++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++--+++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"-++++--+++----++++++---++----":{"1":"1/4","6":"1/4","23":"1/4","28":"1/4"},"-++++--+++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"-++++--+++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++--+++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"-++++--+++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"-++++--+++----++++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++--+++----++++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++--+++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++--+++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++--+++----++++++----+----++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++--+++----++++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++--+++----++++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++--+++----++++++----+-----":{"0":"1/4","14":"1/4","17":"1/4","29":"1/4"},"-++++--+++----++++++-----":{"14":"1/2","24":"1/2"},"-++++--+++----+++++-":{"14":"1/2","19":"1/2"},"-++++--+++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"-++++--+++----+++-":{"0":"136/347","1":"153/694","7":"269/1388","17":"269/1388"},"-++++--+++----++-":{"2":"269/1250","15":"531/1250","16":"9/25"},"-++++--+++----+-":{"0":"18821/65942","7":"14573/32971","8":"2025/65942","15":"7975/32971"},"-++++--+++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++--+++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"-++++--+++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"-++++--+++-----+++++---+":{"1":"25/168","6":"25/168","7":"59/168","14":"17/84","23":"25/168"},"-++++--+++-----+++++----++":{"7":"531/3350","14":"153/1675","17":"472/1675","22":"472/1675","25":"25/134"},"-++++--+++-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"-++++--+++-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"-++++--+++-----+++++----+---+":{"7":"1/2","14":"17/59","28":"25/118"},"-++++--+++-----+++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"-++++--+++-----+++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++--+++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++--+++-----+++++-----+":{"3":"43/143","14":"43/143","16":"25/143","24":"7/143","25":"25/143"},"-++++--+++-----+++++------+":{"7":"25/53","12":"931/3975","14":"544/3975","26":"25/159"},"-++++--+++-----+++++-------+":{"3":"49/249","14":"49/249","16":"850/4731","24":"544/4731","27":"1475/4731"},"-++++--+++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"-++++--+++-----+++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"-++++--+++-----+++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++--+++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++--+++-----+++++----------+":{"29":"9/43","30":"34/43"},"-++++--+++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"-++++--+++-----+++++-------------":{"28":"16/41","32":"25/41"},"-++++--+++-----++++-":{"17":"34/43","19":"9/43"},"-++++--+++-----+++-":{"7":"25/34","18":"9/34"},"-++++--+++-----++-":{"7":"1/2","17":"1/2"},"-++++--+++-----+-":{"15":"16/25","16":"9/25"},"-++++--+++------":{"0":"1/4","7":"1/2","15":"1/4"},"-++++--++-":{"2":"25/43","7":"9/43","9":"9/43"},"-++++--+-":{"0":"319/1488","7":"59/93","8":"75/496"},"-++++---+++":{"2":"1/4","7":"1/2","10":"1/4"},"-++++---++-+":{"0":"131/625","7":"269/625","11":"9/25"},"-++++---++--+":{"7":"1/2","12":"1/2"},"-++++---++---++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++---++---+++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++---++---+++++++++++++++++--+":{"1":"7729/59233","13":"175/59233","20":"17729/59233","25":"10000/59233","32":"23600/59233"},"-++++---++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"-++++---++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++---++---++++++++++++++-":{"25":"1/2","27":"1/2"},"-++++---++---+++++++++++++-":{"25":"16/25","26":"9/25"},"-++++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++---++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"-++++---++---++++++++++-":{"2":"472/1369","7":"472/1369","20":"625/2738","23":"225/2738"},"-++++---++---+++++++++-":{"20":"1/3","22":"2/3"},"-++++---++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"-++++---++---+++++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++---++---+++++++-+++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++---++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"-++++---++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++---++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"-++++---++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"-++++---++---+++++++-++++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++---++---+++++++-++++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++---++---+++++++-++++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"-++++---++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"-++++---++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"-++++---++---+++++++-++++--":{"1":"15/1253","7":"42387/81445","13":"23187/81445","21":"59/6265","26":"14129/81445"},"-++++---++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"-++++---++---+++++++-++-":{"2":"931/2746","7":"931/2746","15":"931/5492","21":"153/2746","23":"531/5492"},"-++++---++---+++++++-+-":{"21":"25/84","22":"59/84"},"-++++---++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"-++++---++---+++++++--++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"-++++---++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"-++++---++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++---++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"-++++---++---+++++++--++++-":{"25":"16/25","26":"9/25"},"-++++---++---+++++++--+++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++---++---+++++++--+++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"-++++---++---+++++++--+++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"-++++---++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"-++++---++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"-++++---++---+++++++--+++--":{"1":"34/193","7":"75/193","22":"59/193","26":"25/193"},"-++++---++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"-++++---++---+++++++--+-":{"2":"319/1063","7":"319/1063","15":"319/2126","22":"153/1063","23":"225/2126"},"-++++---++---+++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++---+++++++---+++++++-+":{"8":"9/43","15":"2429/26875","17":"5546/26875","31":"531/1075"},"-++++---++---+++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"-++++---++---+++++++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++---+++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-++++---++---+++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-++++---++---+++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-++++---++---+++++++---++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++---++---+++++++---++-++++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++---++---+++++++---++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"-++++---++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++---+++++++---++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++---++---+++++++---++--+++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++---++---+++++++---++--+++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"-++++---++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++---+++++++---++---":{"0":"2429/21250","7":"2773/10625","13":"9/34","22":"2429/14450","27":"2773/14450"},"-++++---++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"-++++---++---+++++++----":{"2":"59/304","7":"59/152","13":"17/152","15":"59/304","23":"17/152"},"-++++---++---++++++-":{"17":"34/43","19":"9/43"},"-++++---++---+++++-":{"2":"472/1369","7":"472/1369","15":"625/2738","18":"225/2738"},"-++++---++---++++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"-++++---++---+++-":{"2":"269/1163","7":"269/1163","15":"400/1163","16":"225/1163"},"-++++---++---++-+++++":{"15":"1/2","20":"1/2"},"-++++---++---++-++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"-++++---++---++-++++-+++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"-++++---++---++-++++-++++++++-":{"25":"34/43","29":"9/43"},"-++++---++---++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++---++---++-++++-++++++-":{"25":"1/2","27":"1/2"},"-++++---++---++-++++-+++++-":{"25":"16/25","26":"9/25"},"-++++---++---++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"-++++---++---++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"-++++---++---++-++++-++-":{"2":"931/1768","21":"9/52","23":"531/1768"},"-++++---++---++-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"-++++---++---++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"-++++---++---++-++++--++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"-++++---++---++-++++--+++++++-":{"25":"34/43","29":"9/43"},"-++++---++---++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++---++---++-++++--+++++-":{"25":"1/2","27":"1/2"},"-++++---++---++-++++--++++-":{"25":"16/25","26":"9/25"},"-++++---++---++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"-++++---++---++-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"-++++---++---++-++++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"-++++---++---++-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++---++-++++---+++++++-+":{"8":"3275/13758","16":"2429/13758","17":"325/13758","31":"7729/13758"},"-++++---++---++-++++---+++++++---":{"0":"14/93","22":"47/96","31":"3/28","32":"22/87"},"-++++---++---++-++++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++---++-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-++++---++---++-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-++++---++---++-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-++++---++---++-++++---++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"-++++---++---++-++++---++-++++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"-++++---++---++-++++---++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"-++++---++---++-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++---++-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++---++-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++---++-++++---++--":{"0":"15871/54788","13":"15871/54788","15":"6725/27394","25":"1475/27394","26":"3323/27394"},"-++++---++---++-++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"-++++---++---++-++++----":{"2":"7729/79533","7":"3481/8837","13":"13600/79533","16":"1475/8837","23":"13600/79533"},"-++++---++---++-+++-":{"17":"34/43","19":"9/43"},"-++++---++---++-++-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"-++++---++---++-+-":{"0":"4454/31083","2":"7729/31083","16":"1875/10361","17":"4425/10361"},"-++++---++---++--++++":{"15":"1/2","20":"1/2"},"-++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"-++++---++---++--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"-++++---++---++--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++---++--+++--+++++++-":{"25":"34/43","29":"9/43"},"-++++---++---++--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-++++---++---++--+++--+++++-":{"25":"1/2","27":"1/2"},"-++++---++---++--+++--++++-":{"25":"16/25","26":"9/25"},"-++++---++---++--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"-++++---++---++--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"-++++---++---++--+++--+-":{"2":"3/8","22":"9/25","23":"9/34"},"-++++---++---++--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++---++--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++---++--+++---+++++++---":{"0":"14/93","22":"47/96","31":"3/28","32":"22/87"},"-++++---++---++--+++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++---++--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-++++---++---++--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-++++---++---++--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-++++---++---++--+++---++-":{"0":"3275/13104","13":"3275/13104","16":"713/3276","17":"1475/13104","25":"2227/13104"},"-++++---++---++--+++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"-++++---++---++--+++----":{"7":"13/41","13":"17/93","17":"13/41","23":"17/93"},"-++++---++---++--++-":{"17":"34/43","19":"9/43"},"-++++---++---++--+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"-++++---++---++---+++":{"15":"1/2","20":"1/2"},"-++++---++---++---++-+":{"17":"59/84","21":"25/84"},"-++++---++---++---++--+":{"17":"1/2","22":"1/2"},"-++++---++---++---++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++---++---++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++---++---++---+++++++---":{"0":"14/93","22":"47/96","31":"3/28","32":"22/87"},"-++++---++---++---++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++---++---++---+++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"-++++---++---++---++---++++-":{"25":"1/2","27":"1/2"},"-++++---++---++---++---+++-":{"25":"16/25","26":"9/25"},"-++++---++---++---++---++-":{"0":"478/3663","13":"9/34","17":"531/1250","25":"9/50"},"-++++---++---++---++---+-":{"13":"25/59","17":"9/25","24":"319/1475"},"-++++---++---++---++----":{"13":"1/2","23":"1/2"},"-++++---++---++---+-":{"8":"25/59","17":"9/25","19":"319/1475"},"-++++---++---++----":{"0":"33/94","2":"33/94","13":"7/47","18":"7/47"},"-++++---++---+-":{"7":"9/25","13":"25/59","14":"319/1475"},"-++++---++----+++++++":{"2":"18821/39992","7":"2773/19996","13":"3825/19996","20":"7975/39992"},"-++++---++----++++++-+":{"2":"31979/61412","7":"25/2362","13":"9027/30706","15":"25/4724","21":"2601/15353"},"-++++---++----++++++--+":{"1":"8417/33759","7":"650/33759","13":"10325/33759","15":"325/33759","22":"14042/33759"},"-++++---++----++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++----++++++---+++++++-+":{"8":"9/43","15":"2429/26875","17":"5546/26875","31":"531/1075"},"-++++---++----++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"-++++---++----++++++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++----++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-++++---++----++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-++++---++----++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-++++---++----++++++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----++++++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----++++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++----++++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----++++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----++++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++---++----++++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"-++++---++----++++++---++----":{"7":"1/2","14":"17/59","28":"25/118"},"-++++---++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"-++++---++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++---++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"-++++---++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"-++++---++----++++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++---++----++++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++---++----++++++----+----":{"7":"1/2","14":"17/59","28":"25/118"},"-++++---++----++++++-----":{"14":"1/2","24":"1/2"},"-++++---++----+++++-":{"14":"1/2","19":"1/2"},"-++++---++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"-++++---++----+++-":{"0":"393/1606","1":"7729/40150","16":"269/1606","17":"15871/40150"},"-++++---++----++-":{"2":"269/1250","15":"531/1250","16":"9/25"},"-++++---++----+-+++++":{"15":"1/2","20":"1/2"},"-++++---++----+-++++-+":{"1":"10443/45497","13":"13275/45497","15":"14129/136491","17":"28258/136491","21":"7650/45497"},"-++++---++----+-++++--+":{"1":"177/721","13":"225/721","20":"13/2163","22":"944/2163"},"-++++---++----+-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++----+-++++---+++++++-+":{"8":"3275/13758","16":"2429/13758","17":"325/13758","31":"7729/13758"},"-++++---++----+-++++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"-++++---++----+-++++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++----+-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-++++---++----+-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-++++---++----+-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-++++---++----+-++++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+-++++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+-++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----+-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++----+-++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+-++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+-++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----+-++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++---++----+-++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+-++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+-++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"-++++---++----+-++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"-++++---++----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"-++++---++----+-++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++---++----+-++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"-++++---++----+-++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"-++++---++----+-++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++---++----+-++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+-++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+-++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++---++----+-++++----+----":{"0":"1/4","14":"1/4","15":"1/4","17":"9/136","28":"25/136"},"-++++---++----+-++++-----":{"14":"1/2","24":"1/2"},"-++++---++----+-+++-":{"14":"1/2","19":"1/2"},"-++++---++----+-++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"-++++---++----+-+-":{"15":"131/625","16":"9/25","17":"269/625"},"-++++---++----+--++++":{"15":"1/2","20":"1/2"},"-++++---++----+--+++-+":{"1":"10443/45497","13":"13275/45497","15":"14129/136491","17":"28258/136491","21":"7650/45497"},"-++++---++----+--+++--+":{"1":"177/721","13":"225/721","20":"13/2163","22":"944/2163"},"-++++---++----+--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++----+--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++----+--+++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"-++++---++----+--+++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++----+--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-++++---++----+--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-++++---++----+--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-++++---++----+--+++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+--+++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+--+++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----+--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++----+--+++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+--+++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+--+++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----+--+++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++---++----+--+++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+--+++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+--+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"-++++---++----+--+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"-++++---++----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"-++++---++----+--+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++---++----+--+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"-++++---++----+--+++----+--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+--+++----+--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+--+++----+--+++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+--+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+--+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-++++---++----+--+++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"-++++---++----+--+++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++----+--+++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"-++++---++----+--+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++---++----+--+++----+----":{"0":"131/887","14":"131/887","16":"225/887","17":"10325/30158","28":"3275/30158"},"-++++---++----+--+++-----":{"14":"1/2","24":"1/2"},"-++++---++----+--++-":{"14":"1/2","19":"1/2"},"-++++---++----+--+-":{"8":"1/2","18":"1/2"},"-++++---++----+---+++":{"15":"1/2","20":"1/2"},"-++++---++----+---++-+":{"17":"59/84","21":"25/84"},"-++++---++----+---++--+":{"17":"1/2","22":"1/2"},"-++++---++----+---++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"-++++---++----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++---++----+---++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"-++++---++----+---++---++++++-":{"25":"34/43","29":"9/43"},"-++++---++----+---++---+++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"-++++---++----+---++---++++-":{"25":"1/2","27":"1/2"},"-++++---++----+---++---+++-":{"25":"16/25","26":"9/25"},"-++++---++----+---++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+---++---++-++++-+":{"8":"799/5606","23":"1449/8821","25":"2257/7387","31":"2333/6018"},"-++++---++----+---++---++-++++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"-++++---++----+---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+---++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"-++++---++----+---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++----+---++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+---++---++--+++-+":{"8":"799/5606","23":"1449/8821","25":"2257/7387","31":"2333/6018"},"-++++---++----+---++---++--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"-++++---++----+---++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+---++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"-++++---++----+---++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"-++++---++----+---++---+-":{"8":"9/34","17":"9/25","23":"319/2006","24":"319/1475"},"-++++---++----+---++----++":{"0":"59/202","8":"59/202","23":"25/101","25":"17/101"},"-++++---++----+---++----+-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+---++----+-++++-+":{"0":"59/370","8":"59/370","14":"5/37","25":"42/185","31":"59/185"},"-++++---++----+---++----+-++++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"-++++---++----+---++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+---++----+-++-":{"14":"17/59","17":"1/2","28":"25/118"},"-++++---++----+---++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++---++----+---++----+--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"-++++---++----+---++----+--+++-+":{"0":"15871/105076","14":"269/964","25":"14867/105076","26":"13275/105076","31":"15871/52538"},"-++++---++----+---++----+--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"-++++---++----+---++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---++----+---++----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"-++++---++----+---++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++---++----+---++----+---++-+":{"14":"50/193","25":"25/193","27":"59/193","31":"59/193"},"-++++---++----+---++----+---++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"-++++---++----+---++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"-++++---++----+---++----+----":{"14":"17/59","17":"1/2","28":"25/118"},"-++++---++----+---++-----":{"14":"1/2","24":"1/2"},"-++++---++----+---+-":{"14":"1/2","19":"1/2"},"-++++---++----+----":{"8":"1/2","18":"1/2"},"-++++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++---++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"-++++---++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"-++++---++-----+++++---+":{"1":"59/193","13":"131/1737","14":"544/1737","23":"59/193"},"-++++---++-----+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++---++-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"-++++---++-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"-++++---++-----+++++----+---+++":{"8":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"-++++---++-----+++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++-----+++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++-----+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++---++-----+++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"-++++---++-----+++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++---++-----+++++-----+":{"3":"43/143","14":"43/143","16":"25/143","24":"7/143","25":"25/143"},"-++++---++-----+++++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"-++++---++-----+++++-------+":{"3":"49/249","14":"49/249","16":"850/4731","24":"544/4731","27":"1475/4731"},"-++++---++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"-++++---++-----+++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"-++++---++-----+++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++-----+++++----------+":{"29":"9/43","30":"34/43"},"-++++---++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"-++++---++-----+++++-------------":{"28":"16/41","32":"25/41"},"-++++---++-----++++-":{"17":"34/43","19":"9/43"},"-++++---++-----+++-":{"2":"472/1369","7":"472/1369","15":"625/2738","18":"225/2738"},"-++++---++-----++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"-++++---++-----+-":{"2":"269/1163","7":"269/1163","15":"400/1163","16":"225/1163"},"-++++---++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++---++------++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"-++++---++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"-++++---++------++++---+":{"1":"59/193","13":"131/1737","14":"544/1737","23":"59/193"},"-++++---++------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++---++------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"-++++---++------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"-++++---++------++++----+---+++":{"8":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"-++++---++------++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++------++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++---++------++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"-++++---++------++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++------++++----+-----":{"24":"1/2","29":"1/2"},"-++++---++------++++-----+":{"3":"43/143","14":"43/143","16":"25/143","24":"7/143","25":"25/143"},"-++++---++------++++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"-++++---++------++++-------+":{"3":"49/249","14":"49/249","16":"850/4731","24":"544/4731","27":"1475/4731"},"-++++---++------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"-++++---++------++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"-++++---++------++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++------++++----------+":{"29":"9/43","30":"34/43"},"-++++---++------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"-++++---++------++++-------------":{"28":"16/41","32":"25/41"},"-++++---++------+++-":{"17":"34/43","19":"9/43"},"-++++---++------++-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"-++++---++------+-":{"2":"131/887","7":"131/887","16":"225/887","17":"400/887"},"-++++---++-------++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++---++-------+++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"-++++---++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"-++++---++-------+++---+":{"1":"34/193","14":"2550/11387","16":"25/193","17":"59/193","23":"1875/11387"},"-++++---++-------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-++++---++-------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"-++++---++-------+++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"-++++---++-------+++----+---+++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"-++++---++-------+++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-++++---++-------+++----+----++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"-++++---++-------+++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"-++++---++-------+++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"-++++---++-------+++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"-++++---++-------+++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"-++++---++-------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"-++++---++-------+++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"-++++---++-------+++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"-++++---++-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++-------+++----------+":{"29":"9/43","30":"34/43"},"-++++---++-------+++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"-++++---++-------+++-------------":{"28":"16/41","32":"25/41"},"-++++---++-------++-":{"17":"34/43","19":"9/43"},"-++++---++-------+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"-++++---++--------+++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++---++--------++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"-++++---++--------++--+":{"8":"1/3","14":"1/3","22":"1/3"},"-++++---++--------++---+":{"1":"25/2049","8":"7729/26637","14":"480386/1571583","16":"4454/26637","23":"353225/1571583"},"-++++---++--------++----++":{"8":"167/575","14":"167/575","18":"306/4025","22":"531/4025","25":"34/161"},"-++++---++--------++----+-+":{"8":"269/894","14":"269/894","25":"131/894","26":"75/298"},"-++++---++--------++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"-++++---++--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++---++--------++----+---++-+":{"8":"25/168","24":"25/168","25":"25/168","27":"17/84","31":"59/168"},"-++++---++--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"-++++---++--------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"-++++---++--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"-++++---++--------++------+":{"8":"625/1577","12":"7729/118275","14":"42421/118275","26":"850/4731"},"-++++---++--------++-------+":{"8":"1/3","14":"1/3","27":"1/3"},"-++++---++--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++---++--------++--------++-+":{"8":"50/143","25":"25/143","27":"9/143","31":"59/143"},"-++++---++--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++--------++--------+-":{"19":"9/61","23":"9/61","28":"1381/3599","29":"1156/3599"},"-++++---++--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++---++--------++---------+-+":{"8":"1475/4106","25":"26471/131392","28":"2025/131392","31":"3481/8212"},"-++++---++--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++---++--------++----------+":{"29":"9/43","30":"34/43"},"-++++---++--------++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"-++++---++--------++-------------":{"28":"16/41","32":"25/41"},"-++++---++--------+-":{"8":"25/59","17":"9/25","19":"319/1475"},"-++++---++---------":{"0":"33/94","2":"33/94","8":"7/47","18":"7/47"},"-++++---+-":{"2":"1/2","8":"25/118","9":"17/59"},"-++++----++":{"2":"1/4","7":"1/2","10":"1/4"},"-++++----+-+":{"7":"16/25","11":"9/25"},"-++++----+--+":{"8":"9/34","12":"25/34"},"-++++----+---+":{"8":"1/2","13":"1/2"},"-++++----+----++":{"1":"9/43","8":"25/59","14":"400/2537","15":"9/43"},"-++++----+----+-+":{"1":"15871/73775","8":"807/2951","15":"14129/73775","16":"944/2951"},"-++++----+----+--+":{"0":"325/21742","1":"2773/10871","8":"6725/21742","17":"4573/10871"},"-++++----+----+---+++":{"15":"1/2","20":"1/2"},"-++++----+----+---++-+":{"17":"59/84","21":"25/84"},"-++++----+----+---++--+":{"17":"1/2","22":"1/2"},"-++++----+----+---++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"-++++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+----+---++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"-++++----+----+---++---++++++-":{"25":"34/43","29":"9/43"},"-++++----+----+---++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"-++++----+----+---++---++++-":{"25":"1/2","27":"1/2"},"-++++----+----+---++---+++-":{"25":"16/25","26":"9/25"},"-++++----+----+---++---++-+++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"-++++----+----+---++---++-++++-+":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"-++++----+----+---++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"-++++----+----+---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+----+---++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"-++++----+----+---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++----+----+---++---++--":{"1":"59/227","8":"75/227","23":"59/227","26":"34/227"},"-++++----+----+---++---+-":{"17":"9/25","23":"25/59","24":"319/1475"},"-++++----+----+---++----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"-++++----+----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+----+---++----++++++---":{"22":"306/719","23":"94/719","31":"7975/60396","32":"18821/60396"},"-++++----+----+---++----+++++-":{"25":"34/43","29":"9/43"},"-++++----+----+---++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"-++++----+----+---++----+++-":{"25":"1/2","27":"1/2"},"-++++----+----+---++----++-":{"25":"16/25","26":"9/25"},"-++++----+----+---++----+-+++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"-++++----+----+---++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+----+---++----+-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"-++++----+----+---++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+----+---++----+-++-":{"14":"17/59","17":"1/2","28":"25/118"},"-++++----+----+---++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++----+----+---++----+--++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"-++++----+----+---++----+--+++-+":{"0":"15871/105076","14":"269/964","25":"14867/105076","26":"13275/105076","31":"15871/52538"},"-++++----+----+---++----+--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"-++++----+----+---++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+----+---++----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"-++++----+----+---++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"-++++----+----+---++-----":{"14":"1/2","24":"1/2"},"-++++----+----+---+-":{"14":"1/2","19":"1/2"},"-++++----+----+----++":{"15":"1/2","20":"1/2"},"-++++----+----+----+-+":{"17":"59/84","21":"25/84"},"-++++----+----+----+--+":{"18":"75/496","20":"319/1488","22":"59/93"},"-++++----+----+----+---+":{"18":"1/2","23":"1/2"},"-++++----+----+----+----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"-++++----+----+----+----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+----+----+----++++++--":{"8":"29225/166321","18":"26471/166321","22":"81/2819","25":"625/2819","31":"1169/2819"},"-++++----+----+----+----+++++-":{"25":"34/43","29":"9/43"},"-++++----+----+----+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"-++++----+----+----+----+++-":{"25":"1/2","27":"1/2"},"-++++----+----+----+----++-":{"25":"16/25","26":"9/25"},"-++++----+----+----+----+-":{"0":"59/220","14":"59/220","18":"59/220","24":"9/220","25":"17/110"},"-++++----+----+----+-----":{"14":"1/2","24":"1/2"},"-++++----+----+-----":{"14":"1/2","19":"1/2"},"-++++----+-----+":{"2":"18821/39992","7":"2773/19996","8":"3825/19996","15":"7975/39992"},"-++++----+------+":{"1":"15871/73775","8":"807/2951","15":"14129/73775","16":"944/2951"},"-++++----+-------+":{"1":"2429/10483","2":"325/10483","8":"3275/10483","17":"4454/10483"},"-++++----+--------+++":{"1":"531/2812","14":"675/2812","20":"803/1406"},"-++++----+--------++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"-++++----+--------++--+":{"2":"531/1462","14":"9/43","22":"625/1462"},"-++++----+--------++---+":{"1":"59/193","8":"131/1737","14":"544/1737","23":"59/193"},"-++++----+--------++----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"-++++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+--------++----++++++--":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"-++++----+--------++----+++++-":{"25":"34/43","29":"9/43"},"-++++----+--------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"-++++----+--------++----+++-":{"25":"1/2","27":"1/2"},"-++++----+--------++----++-":{"25":"16/25","26":"9/25"},"-++++----+--------++----+-+++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"-++++----+--------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+--------++----+-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+--------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+--------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"-++++----+--------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++----+--------++----+--++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"-++++----+--------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+--------++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+--------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+--------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"-++++----+--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++----+--------++----+---++-+":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"-++++----+--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"-++++----+--------++----+----":{"1":"5423/21796","7":"325/43592","8":"1700/5449","24":"5423/21796","28":"7975/43592"},"-++++----+--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"-++++----+--------++------+":{"2":"7729/168583","12":"7729/168583","18":"63750/168583","24":"60475/168583","26":"28900/168583"},"-++++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"-++++----+--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++----+--------++--------++-+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"-++++----+--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+--------++--------+-":{"4":"531/2668","8":"531/2668","19":"225/2668","28":"34525/157412","29":"23477/78706"},"-++++----+--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++----+--------++---------+-+":{"9":"25/143","18":"25/143","25":"29/208","28":"225/2288","31":"59/143"},"-++++----+--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+--------++----------+":{"29":"9/43","30":"34/43"},"-++++----+--------++-----------+":{"1":"625/6112","18":"1475/6112","27":"1003/3056","31":"1003/3056"},"-++++----+--------++-------------":{"28":"16/41","32":"25/41"},"-++++----+--------+-":{"17":"9/25","18":"25/59","19":"319/1475"},"-++++----+---------++":{"1":"531/2812","14":"675/2812","20":"803/1406"},"-++++----+---------+-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"-++++----+---------+--+":{"3":"1/3","14":"1/3","22":"1/3"},"-++++----+---------+---+":{"18":"1/2","23":"1/2"},"-++++----+---------+----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"-++++----+---------+----++++++-+-":{"31":"1/2","32":"1/2"},"-++++----+---------+----++++++--":{"14":"29225/193196","18":"18821/193196","22":"9027/96598","25":"58125/193196","31":"68971/193196"},"-++++----+---------+----+++++-":{"25":"34/43","29":"9/43"},"-++++----+---------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"-++++----+---------+----+++-":{"25":"1/2","27":"1/2"},"-++++----+---------+----++-":{"25":"16/25","26":"9/25"},"-++++----+---------+----+-+++++":{"9":"25/784","18":"59/784","25":"25/84","27":"1223/2352","30":"59/784"},"-++++----+---------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+---------+----+-++++--":{"0":"193225/1270972","18":"356975/1270972","26":"140625/1270972","27":"31034/317743","31":"456011/1270972"},"-++++----+---------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+---------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"-++++----+---------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++----+---------+----+--++++":{"9":"25/784","18":"59/784","25":"25/84","27":"1223/2352","30":"59/784"},"-++++----+---------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+---------+----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+---------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+---------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"-++++----+---------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"-++++----+---------+-----+":{"0":"59/193","9":"59/193","24":"50/193","25":"25/193"},"-++++----+---------+------+++++":{"9":"25/843","24":"59/843","25":"700/2529","27":"1400/2529","30":"59/843"},"-++++----+---------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+---------+------++++--":{"0":"193225/1627947","24":"356975/1627947","26":"15625/180883","27":"481111/1627947","31":"456011/1627947"},"-++++----+---------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+---------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"-++++----+---------+------+-":{"2":"7729/55608","14":"2227/27804","19":"3275/55608","26":"4425/18536","27":"26875/55608"},"-++++----+---------+-------++++":{"9":"25/843","24":"59/843","25":"700/2529","27":"1400/2529","30":"59/843"},"-++++----+---------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+---------+-------+++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+---------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----+---------+-------+-":{"27":"25/34","28":"9/34"},"-++++----+---------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++----+---------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----+---------+--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+---------+--------+-":{"4":"531/2668","8":"531/2668","19":"225/2668","28":"34525/157412","29":"23477/78706"},"-++++----+---------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++----+---------+---------+-+":{"9":"1475/4331","25":"11171/138592","28":"24525/138592","31":"3481/8662"},"-++++----+---------+---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"-++++----+---------+----------+":{"29":"9/43","30":"34/43"},"-++++----+---------+-----------+":{"1":"59/547","19":"134/547","27":"134/547","29":"43/547","31":"177/547"},"-++++----+---------+-------------":{"28":"16/41","32":"25/41"},"-++++----+----------":{"9":"1/2","19":"1/2"},"-++++-----+":{"9":"9/43","10":"34/43"},"-++++------+":{"7":"16/25","11":"9/25"},"-++++-------+":{"9":"9/43","12":"34/43"},"-++++--------+":{"7":"9/25","9":"319/1475","13":"25/59"},"-++++---------+":{"9":"1/2","14":"1/2"},"-++++----------+":{"1":"531/2812","9":"675/2812","15":"803/1406"},"-++++-----------+":{"2":"944/2113","9":"544/2113","16":"625/2113"},"-++++------------+":{"3":"1/3","9":"1/3","17":"1/3"},"-++++-------------+":{"1":"59/193","8":"131/1737","9":"544/1737","18":"59/193"},"-++++--------------++":{"1":"531/2812","9":"675/2812","20":"803/1406"},"-++++--------------+-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"-++++--------------+--+":{"3":"1/3","14":"1/3","22":"1/3"},"-++++--------------+---+":{"1":"25/84","9":"14/37","23":"23/71"},"-++++--------------+----+++++++":{"3":"3825/41954","22":"23679/83908","25":"34525/83908","30":"9027/41954"},"-++++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"-++++--------------+----++++++--":{"9":"29225/190846","18":"11171/190846","22":"31329/190846","25":"25075/95423","31":"68971/190846"},"-++++--------------+----+++++-":{"25":"34/43","29":"9/43"},"-++++--------------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"-++++--------------+----+++-":{"25":"1/2","27":"1/2"},"-++++--------------+----++-":{"25":"16/25","26":"9/25"},"-++++--------------+----+-+++++":{"3":"4425/128243","18":"7893/128243","25":"115925/384729","27":"200521/384729","30":"10443/128243"},"-++++--------------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++--------------+----+-++++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"-++++--------------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--------------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"-++++--------------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-++++--------------+----+--":{"1":"59/218","9":"75/218","24":"59/218","26":"25/218"},"-++++--------------+-----++++++":{"3":"13275/176558","24":"23679/176558","25":"108275/176558","30":"31329/176558"},"-++++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"-++++--------------+-----+++++--":{"9":"25/193","24":"25/193","25":"84/193","31":"59/193"},"-++++--------------+-----++++-":{"25":"34/43","29":"9/43"},"-++++--------------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"-++++--------------+-----++-":{"25":"1/2","27":"1/2"},"-++++--------------+-----+-":{"25":"16/25","26":"9/25"},"-++++--------------+------+++++":{"3":"4425/136136","24":"7893/136136","25":"115925/408408","27":"28025/51051","30":"10443/136136"},"-++++--------------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++--------------+------++++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"-++++--------------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--------------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"-++++--------------+------+-":{"2":"7729/55608","14":"2227/27804","19":"3275/55608","26":"4425/18536","27":"26875/55608"},"-++++--------------+-------++++":{"3":"4425/136136","24":"7893/136136","25":"115925/408408","27":"28025/51051","30":"10443/136136"},"-++++--------------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++--------------+-------+++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"-++++--------------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++--------------+-------+-":{"27":"25/34","28":"9/34"},"-++++--------------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++--------------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++--------------+--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"-++++--------------+--------+-":{"4":"531/2668","8":"531/2668","19":"225/2668","28":"34525/157412","29":"23477/78706"},"-++++--------------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++--------------+---------+-+":{"3":"87025/576833","19":"137175/576833","25":"127839/9229328","28":"2228225/9229328","31":"205379/576833"},"-++++--------------+---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"-++++--------------+----------+":{"29":"9/43","30":"34/43"},"-++++--------------+-----------+":{"1":"59/547","19":"134/547","27":"134/547","29":"43/547","31":"177/547"},"-++++--------------+-------------":{"28":"16/41","32":"25/41"},"-++++---------------+":{"1":"531/2812","14":"675/2812","20":"803/1406"},"-++++----------------+":{"19":"8/25","21":"17/25"},"-++++-----------------+":{"19":"9/43","22":"34/43"},"-++++------------------+":{"19":"25/59","23":"34/59"},"-++++-------------------+":{"19":"1/2","24":"1/2"},"-++++--------------------++++++":{"24":"9/43","30":"34/43"},"-++++--------------------+++++-+-":{"23":"16/41","32":"25/41"},"-++++--------------------+++++--":{"19":"2325/10762","23":"625/10762","27":"4331/10762","31":"3481/10762"},"-++++--------------------++++-":{"25":"1/3","29":"2/3"},"-++++--------------------+++-":{"25":"17/42","28":"25/42"},"-++++--------------------++-":{"26":"25/84","27":"59/84"},"-++++--------------------+-":{"25":"16/25","26":"9/25"},"-++++---------------------+++++":{"3":"4425/151922","19":"7893/151922","25":"34/111","27":"247879/455766","30":"10443/151922"},"-++++---------------------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++---------------------++++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"-++++---------------------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++---------------------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"-++++---------------------+-":{"2":"7729/27808","19":"1179/27808","26":"5625/27808","27":"13275/27808"},"-++++----------------------++++":{"3":"4425/151922","19":"7893/151922","25":"34/111","27":"247879/455766","30":"10443/151922"},"-++++----------------------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++----------------------+++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"-++++----------------------++-":{"25":"25/93","27":"59/93","29":"3/31"},"-++++----------------------+-":{"27":"25/34","28":"9/34"},"-++++-----------------------+++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++-----------------------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++-----------------------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"-++++-----------------------+-":{"4":"531/1993","8":"306/1993","28":"28900/117587","29":"39304/117587"},"-++++------------------------++":{"17":"109/184","25":"25/184","30":"25/92"},"-++++------------------------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-++++------------------------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"-++++-------------------------+":{"29":"9/43","30":"34/43"},"-++++--------------------------+":{"29":"1/2","31":"1/2"},"-++++----------------------------":{"28":"16/41","32":"25/41"},"-+++-":{"2":"34/43","4":"9/43"},"-++-":{"0":"319/1488","2":"59/93","3":"75/496"},"-+-":{"0":"131/625","1":"9/25","2":"269/625"},"--++++":{"0":"1/2","5":"1/2"},"--+++-+":{"1":"1/2","6":"1/2"},"--+++--++++":{"5":"1/2","10":"1/2"},"--+++--+++-+":{"6":"1/2","11":"1/2"},"--+++--+++--+++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"--+++--+++--++++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++--+++--++++++++++++++++++--+":{"12":"1350/5603","20":"45900/330577","25":"67026/330577","31":"503/11206","32":"4175/11206"},"--+++--+++--+++++++++++++++++-":{"25":"34/43","29":"9/43"},"--+++--+++--++++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++--+++--+++++++++++++++-":{"25":"1/2","27":"1/2"},"--+++--+++--++++++++++++++-":{"25":"16/25","26":"9/25"},"--+++--+++--+++++++++++++-":{"0":"1/4","12":"59/136","22":"9/136","25":"1/4"},"--+++--+++--++++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"--+++--+++--+++++++++++-":{"2":"236/425","20":"9/50","23":"9/34"},"--+++--+++--++++++++++-":{"20":"1/3","22":"2/3"},"--+++--+++--+++++++++-":{"1":"131/1475","6":"22271/228979","12":"1593/3881","17":"22271/97025","21":"675/3881"},"--+++--+++--++++++++-":{"1":"131/1525","6":"7/61","12":"27/61","15":"413/3050","20":"27/122"},"--+++--+++--+++++++-":{"17":"34/43","19":"9/43"},"--+++--+++--++++++-":{"2":"236/425","15":"9/50","18":"9/34"},"--+++--+++--+++++-":{"2":"1/4","15":"1/4","17":"1/2"},"--+++--+++--++++-":{"15":"16/25","16":"9/25"},"--+++--+++--+++-":{"1":"3/19","12":"32/57","15":"16/57"},"--+++--+++--++-":{"5":"25/93","12":"59/93","14":"3/31"},"--+++--+++--+-":{"6":"319/1381","12":"931/1381","13":"131/1381"},"--+++--+++---++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"--+++--+++---+++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++--+++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"--+++--+++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++--+++---++++++++++++++-":{"25":"1/2","27":"1/2"},"--+++--+++---+++++++++++++-":{"25":"16/25","26":"9/25"},"--+++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"--+++--+++---++++++++++-":{"2":"472/1369","12":"472/1369","20":"625/2738","23":"225/2738"},"--+++--+++---+++++++++-":{"20":"1/3","22":"2/3"},"--+++--+++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"--+++--+++---+++++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"--+++--+++---+++++++-+++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++--+++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"--+++--+++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++--+++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"--+++--+++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"--+++--+++---+++++++-++++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++--+++---+++++++-++++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"--+++--+++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--+++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"--+++--+++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"--+++--+++---+++++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"--+++--+++---+++++++-++-":{"1":"931/3343","2":"69825/113662","21":"131/3343","23":"7729/113662"},"--+++--+++---+++++++-+-":{"21":"25/84","22":"59/84"},"--+++--+++---+++++++--++++":{"0":"12091/526057","1":"193225/1052114","7":"936389/2104228","21":"168125/1052114","25":"396775/2104228"},"--+++--+++---+++++++--+++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++--+++---+++++++--+++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"--+++--+++---+++++++--+++-++++---":{"0":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"--+++--+++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--+++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"--+++--+++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"--+++--+++---+++++++--+++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++--+++---+++++++--+++--+++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"--+++--+++---+++++++--+++--+++---":{"0":"6725/40492","21":"4621/40492","25":"13275/40492","32":"15871/40492"},"--+++--+++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--+++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"--+++--+++---+++++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++--+++---+++++++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++--+++---+++++++---+++":{"1":"1377/24475","7":"243/1958","15":"4573/24475","22":"413/979","25":"413/1958"},"--+++--+++---+++++++---++-+":{"1":"34/193","7":"75/193","22":"59/193","26":"25/193"},"--+++--+++---+++++++---++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++--+++---+++++++---++--+++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"--+++--+++---+++++++---++--+++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"--+++--+++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--+++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++--+++---+++++++---++---+++":{"13":"225/1912","17":"1475/3824","25":"837/3824","30":"531/1912"},"--+++--+++---+++++++---++---++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"--+++--+++---+++++++---++---++---":{"0":"9/59","22":"4621/36875","25":"13354/36875","32":"9/25"},"--+++--+++---+++++++---++---+-":{"13":"25/118","17":"1/2","29":"17/59"},"--+++--+++---+++++++---++----":{"5":"625/2262","13":"625/2262","17":"51/377","22":"51/377","28":"200/1131"},"--+++--+++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"--+++--+++---+++++++----":{"1":"59/193","2":"944/1737","13":"131/1737","23":"131/1737"},"--+++--+++---++++++-":{"17":"34/43","19":"9/43"},"--+++--+++---+++++-":{"2":"236/425","15":"9/50","18":"9/34"},"--+++--+++---++++-":{"2":"1/4","15":"1/4","17":"1/2"},"--+++--+++---+++-":{"15":"16/25","16":"9/25"},"--+++--+++---++-":{"1":"319/1689","7":"638/1689","12":"238/1689","13":"175/1689","15":"319/1689"},"--+++--+++---+-":{"2":"1/2","13":"25/118","14":"17/59"},"--+++--+++----+++++++":{"2":"18821/39992","12":"2773/19996","13":"3825/19996","20":"7975/39992"},"--+++--+++----++++++-+":{"2":"319/611","12":"1/141","13":"544/1833","21":"319/1833"},"--+++--+++----++++++--++++":{"7":"7729/25704","13":"131/756","21":"47/378","22":"1175/4284","25":"3275/25704"},"--+++--+++----++++++--+++-+":{"7":"7729/14937","13":"4454/14937","22":"25/1149","26":"2429/14937"},"--+++--+++----++++++--+++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++--+++----++++++--+++--+++-+":{"8":"3/37","22":"1700/6549","25":"34/111","31":"2312/6549"},"--+++--+++----++++++--+++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++--+++----++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--+++----++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"--+++--+++----++++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++----++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++--+++----++++++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++--+++----++++++---+++":{"7":"13275/39992","13":"3825/19996","17":"2773/19996","22":"2773/19996","25":"7975/39992"},"--+++--+++----++++++---++-+":{"7":"15871/30888","13":"4573/15444","25":"25/2376","26":"2773/15444"},"--+++--+++----++++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++--+++----++++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++--+++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++--+++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--+++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++--+++----++++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++--+++----++++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++--+++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++--+++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"--+++--+++----++++++---++----":{"23":"1/2","28":"1/2"},"--+++--+++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"--+++--+++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++--+++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"--+++--+++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"--+++--+++----++++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++--+++----++++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++--+++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"--+++--+++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++--+++----++++++----+----++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++--+++----++++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++--+++----++++++----+----+---":{"23":"269/2144","25":"931/2144","32":"59/134"},"--+++--+++----++++++----+-----":{"0":"1/4","14":"1/4","17":"1/4","29":"1/4"},"--+++--+++----++++++-----":{"14":"1/2","24":"1/2"},"--+++--+++----+++++-":{"14":"1/2","19":"1/2"},"--+++--+++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"--+++--+++----+++-":{"0":"13/60","8":"13/60","15":"1/11","17":"10/21"},"--+++--+++----++-":{"14":"269/3350","15":"803/1675","16":"59/134"},"--+++--+++----+-":{"0":"18821/65942","7":"14573/32971","8":"2025/65942","15":"7975/32971"},"--+++--+++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++--+++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"--+++--+++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++--+++-----+++++---+":{"7":"1/2","14":"17/59","23":"25/118"},"--+++--+++-----+++++----++":{"7":"531/3350","14":"153/1675","17":"472/1675","22":"472/1675","25":"25/134"},"--+++--+++-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"--+++--+++-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"--+++--+++-----+++++----+---+":{"7":"1/2","14":"17/59","28":"25/118"},"--+++--+++-----+++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"--+++--+++-----+++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++--+++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++--+++-----+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"--+++--+++-----+++++------+":{"7":"25/53","12":"931/3975","14":"544/3975","26":"25/159"},"--+++--+++-----+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"--+++--+++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"--+++--+++-----+++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"--+++--+++-----+++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++--+++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++--+++-----+++++----------+":{"29":"9/43","30":"34/43"},"--+++--+++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"--+++--+++-----+++++-------------":{"28":"16/41","32":"25/41"},"--+++--+++-----++++-":{"17":"34/43","19":"9/43"},"--+++--+++-----+++-":{"7":"25/34","18":"9/34"},"--+++--+++-----++-":{"7":"1/2","17":"1/2"},"--+++--+++-----+-":{"15":"16/25","16":"9/25"},"--+++--+++------":{"1":"153/556","2":"413/1112","7":"131/556","15":"131/1112"},"--+++--++-":{"2":"25/43","7":"9/43","9":"9/43"},"--+++--+-":{"1":"319/1381","7":"931/1381","8":"131/1381"},"--+++---+++":{"2":"1/4","7":"1/2","10":"1/4"},"--+++---++-+":{"7":"16/25","11":"9/25"},"--+++---++--+":{"7":"1/2","12":"1/2"},"--+++---++---++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"--+++---++---+++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++---++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"--+++---++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++---++++++++++++++-":{"25":"1/2","27":"1/2"},"--+++---++---+++++++++++++-":{"25":"16/25","26":"9/25"},"--+++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++---++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"--+++---++---++++++++++-":{"2":"472/1369","7":"472/1369","20":"625/2738","23":"225/2738"},"--+++---++---+++++++++-":{"20":"1/3","22":"2/3"},"--+++---++---++++++++-":{"2":"269/1163","12":"269/1163","20":"400/1163","21":"225/1163"},"--+++---++---+++++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"--+++---++---+++++++-+++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++---++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"--+++---++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"--+++---++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"--+++---++---+++++++-++++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++---++---+++++++-++++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"--+++---++---+++++++-++++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"--+++---++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"--+++---++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"--+++---++---+++++++-++++--":{"2":"3/8","7":"3/8","21":"1/8","26":"1/8"},"--+++---++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"--+++---++---+++++++-++-":{"2":"931/2746","7":"931/2746","15":"931/5492","21":"153/2746","23":"531/5492"},"--+++---++---+++++++-+-":{"21":"25/84","22":"59/84"},"--+++---++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"--+++---++---+++++++--++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++---++---+++++++--++++++++---":{"0":"125/1551","1":"27/517","15":"269/1551","21":"538/1551","32":"538/1551"},"--+++---++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"--+++---++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"--+++---++---+++++++--++++-":{"25":"16/25","26":"9/25"},"--+++---++---+++++++--+++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++---++---+++++++--+++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"--+++---++---+++++++--+++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"--+++---++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"--+++---++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"--+++---++---+++++++--+++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++---++---+++++++--+++--+++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"--+++---++---+++++++--+++--+++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"--+++---++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"--+++---++---+++++++--+++---":{"22":"1/2","27":"1/2"},"--+++---++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++---++---+++++++--+-":{"2":"319/1063","7":"319/1063","15":"319/2126","22":"153/1063","23":"225/2126"},"--+++---++---+++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++---+++++++---+++++++-+":{"8":"9/43","15":"2429/26875","17":"5546/26875","31":"531/1075"},"--+++---++---+++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"--+++---++---+++++++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++---+++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++---++---+++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++---++---+++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++---++---+++++++---++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++---++---+++++++---++-++++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"--+++---++---+++++++---++-++++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"--+++---++---+++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++---+++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++---+++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++---++---+++++++---++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"--+++---++---+++++++---++--+++-+":{"13":"564/5497","17":"2420/8889","25":"937/3676","31":"1073/2898"},"--+++---++---+++++++---++--+++---":{"7":"269/1250","25":"531/1250","32":"9/25"},"--+++---++---+++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++---+++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++---+++++++---++---":{"0":"2429/21250","7":"2773/10625","13":"9/34","22":"2429/14450","27":"2773/14450"},"--+++---++---+++++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"--+++---++---+++++++----":{"2":"59/304","7":"59/152","13":"17/152","15":"59/304","23":"17/152"},"--+++---++---++++++-":{"17":"34/43","19":"9/43"},"--+++---++---+++++-":{"2":"472/1369","7":"472/1369","15":"625/2738","18":"225/2738"},"--+++---++---++++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"--+++---++---+++-":{"2":"269/1163","7":"269/1163","15":"400/1163","16":"225/1163"},"--+++---++---++-+++++":{"15":"1/2","20":"1/2"},"--+++---++---++-++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"--+++---++---++-++++-+++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"--+++---++---++-++++-++++++++-":{"25":"34/43","29":"9/43"},"--+++---++---++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++---++-++++-++++++-":{"25":"1/2","27":"1/2"},"--+++---++---++-++++-+++++-":{"25":"16/25","26":"9/25"},"--+++---++---++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"--+++---++---++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"--+++---++---++-++++-++-":{"1":"931/3343","2":"69825/113662","21":"131/3343","23":"7729/113662"},"--+++---++---++-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"--+++---++---++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"--+++---++---++-++++--++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"--+++---++---++-++++--+++++++-":{"25":"34/43","29":"9/43"},"--+++---++---++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++---++-++++--+++++-":{"25":"1/2","27":"1/2"},"--+++---++---++-++++--++++-":{"25":"16/25","26":"9/25"},"--+++---++---++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"--+++---++---++-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++---++---++-++++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++---++---++-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++---++-++++---+++++++-+":{"8":"3275/13758","16":"2429/13758","17":"325/13758","31":"7729/13758"},"--+++---++---++-++++---+++++++---":{"0":"14/93","22":"47/96","31":"3/28","32":"22/87"},"--+++---++---++-++++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++---++-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++---++---++-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++---++---++-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++---++---++-++++---++-":{"1":"531/2137","13":"675/2137","15":"767/19233","22":"6962/19233","25":"650/19233"},"--+++---++---++-++++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"--+++---++---++-++++----":{"1":"59/193","2":"944/1737","13":"131/1737","23":"131/1737"},"--+++---++---++-+++-":{"17":"34/43","19":"9/43"},"--+++---++---++-++-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"--+++---++---++-+-":{"1":"34/193","2":"75/193","16":"25/193","17":"59/193"},"--+++---++---++--++++":{"15":"1/2","20":"1/2"},"--+++---++---++--+++-+":{"16":"1/2","21":"1/2"},"--+++---++---++--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"--+++---++---++--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++---++--+++--+++++++-":{"25":"34/43","29":"9/43"},"--+++---++---++--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++---++--+++--+++++-":{"25":"1/2","27":"1/2"},"--+++---++---++--+++--++++-":{"25":"16/25","26":"9/25"},"--+++---++---++--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"--+++---++---++--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++---++---++--+++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++---++---++--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++---++--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++---++--+++---+++++++---":{"0":"14/93","22":"47/96","31":"3/28","32":"22/87"},"--+++---++---++--+++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++---++--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++---++---++--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++---++---++--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++---++---++--+++---++-":{"0":"3275/13104","13":"3275/13104","16":"713/3276","17":"1475/13104","25":"2227/13104"},"--+++---++---++--+++---+-":{"13":"25/118","17":"1/2","24":"17/59"},"--+++---++---++--+++----":{"1":"59/193","2":"944/1737","13":"131/1737","23":"131/1737"},"--+++---++---++--++-":{"17":"34/43","19":"9/43"},"--+++---++---++--+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"--+++---++---++---+++":{"15":"1/2","20":"1/2"},"--+++---++---++---++-+":{"17":"59/84","21":"25/84"},"--+++---++---++---++--+":{"17":"1/2","22":"1/2"},"--+++---++---++---++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++---++---++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++---++---++---+++++++--":{"0":"30725/388176","1":"33991/291132","13":"168125/1164528","17":"269807/582264","31":"114325/582264"},"--+++---++---++---++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++---++---++---+++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"--+++---++---++---++---++++-":{"25":"1/2","27":"1/2"},"--+++---++---++---++---+++-":{"25":"16/25","26":"9/25"},"--+++---++---++---++---++-":{"0":"478/3663","13":"9/34","17":"531/1250","25":"9/50"},"--+++---++---++---++---+-":{"13":"25/59","17":"9/25","24":"319/1475"},"--+++---++---++---++----":{"1":"59/193","2":"944/1737","13":"131/1737","23":"131/1737"},"--+++---++---++---+-":{"8":"25/59","17":"9/25","19":"319/1475"},"--+++---++---++----":{"1":"59/193","2":"944/1737","13":"131/1737","18":"131/1737"},"--+++---++---+-":{"7":"9/25","13":"25/59","14":"319/1475"},"--+++---++----+++++++":{"2":"18821/39992","7":"2773/19996","13":"3825/19996","20":"7975/39992"},"--+++---++----++++++-+":{"2":"31979/61412","7":"25/2362","13":"9027/30706","15":"25/4724","21":"2601/15353"},"--+++---++----++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"--+++---++----++++++--++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"--+++---++----++++++--++++++++---":{"13":"6725/28467","15":"325/28467","21":"5546/28467","31":"380525/2391228","32":"952639/2391228"},"--+++---++----++++++--+++++++-":{"25":"34/43","29":"9/43"},"--+++---++----++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++----++++++--+++++-":{"25":"1/2","27":"1/2"},"--+++---++----++++++--++++-":{"25":"16/25","26":"9/25"},"--+++---++----++++++--+++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----++++++--+++-++++-+":{"8":"3/37","22":"1700/6549","25":"34/111","31":"2312/6549"},"--+++---++----++++++--+++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"--+++---++----++++++--+++-+-":{"22":"1/2","27":"1/2"},"--+++---++----++++++--+++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----++++++--+++--+++-+":{"8":"3/37","22":"1700/6549","25":"34/111","31":"2312/6549"},"--+++---++----++++++--+++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"--+++---++----++++++--+++---":{"22":"1/2","27":"1/2"},"--+++---++----++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++---++----++++++--+-":{"2":"319/1063","7":"319/1063","15":"319/2126","22":"153/1063","23":"225/2126"},"--+++---++----++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++----++++++---+++++++-+":{"8":"9/43","15":"2429/26875","17":"5546/26875","31":"531/1075"},"--+++---++----++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"--+++---++----++++++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++----++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++---++----++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++---++----++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++---++----++++++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----++++++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----++++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++---++----++++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----++++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----++++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++---++----++++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"--+++---++----++++++---++----":{"7":"1/2","14":"17/59","28":"25/118"},"--+++---++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"--+++---++----++++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++---++----++++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"--+++---++----++++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"--+++---++----++++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++---++----++++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----++++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----++++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++---++----++++++----+----":{"7":"1/2","14":"17/59","28":"25/118"},"--+++---++----++++++-----":{"14":"1/2","24":"1/2"},"--+++---++----+++++-":{"14":"1/2","19":"1/2"},"--+++---++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"--+++---++----+++-":{"0":"13/60","8":"13/60","15":"1/11","17":"10/21"},"--+++---++----++-":{"14":"269/3350","15":"803/1675","16":"59/134"},"--+++---++----+-+++++":{"15":"1/2","20":"1/2"},"--+++---++----+-++++-+":{"2":"10443/20254","13":"3009/10127","15":"25/4674","17":"25/2337","21":"1734/10127"},"--+++---++----+-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"--+++---++----+-++++--++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"--+++---++----+-++++--++++++++---":{"2":"1/3","13":"1/3","31":"25/252","32":"59/252"},"--+++---++----+-++++--+++++++-":{"25":"34/43","29":"9/43"},"--+++---++----+-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++----+-++++--+++++-":{"25":"1/2","27":"1/2"},"--+++---++----+-++++--++++-":{"25":"16/25","26":"9/25"},"--+++---++----+-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"--+++---++----+-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++---++----+-++++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++---++----+-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++----+-++++---+++++++-+":{"8":"3275/13758","16":"2429/13758","17":"325/13758","31":"7729/13758"},"--+++---++----+-++++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"--+++---++----+-++++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++----+-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++---++----+-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++---++----+-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++---++----+-++++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+-++++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+-++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----+-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++---++----+-++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+-++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+-++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----+-++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++---++----+-++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+-++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+-++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"--+++---++----+-++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"--+++---++----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"--+++---++----+-++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++---++----+-++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"--+++---++----+-++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"--+++---++----+-++++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++---++----+-++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+-++++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+-++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++---++----+-++++----+----":{"0":"1/4","14":"1/4","15":"1/4","17":"9/136","28":"25/136"},"--+++---++----+-++++-----":{"14":"1/2","24":"1/2"},"--+++---++----+-+++-":{"14":"1/2","19":"1/2"},"--+++---++----+-++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"--+++---++----+-+-":{"15":"131/625","16":"9/25","17":"269/625"},"--+++---++----+--++++":{"15":"1/2","20":"1/2"},"--+++---++----+--+++-+":{"2":"10443/20254","13":"3009/10127","15":"25/4674","17":"25/2337","21":"1734/10127"},"--+++---++----+--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"--+++---++----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++----+--+++--++++++++---":{"2":"1/3","13":"1/3","31":"25/252","32":"59/252"},"--+++---++----+--+++--+++++++-":{"25":"34/43","29":"9/43"},"--+++---++----+--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++---++----+--+++--+++++-":{"25":"1/2","27":"1/2"},"--+++---++----+--+++--++++-":{"25":"16/25","26":"9/25"},"--+++---++----+--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"--+++---++----+--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++---++----+--+++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++---++----+--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++----+--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++----+--+++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"--+++---++----+--+++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++----+--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++---++----+--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++---++----+--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++---++----+--+++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+--+++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+--+++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----+--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++---++----+--+++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+--+++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+--+++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----+--+++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++---++----+--+++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+--+++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+--+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"--+++---++----+--+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"--+++---++----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"--+++---++----+--+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++---++----+--+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"--+++---++----+--+++----+--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+--+++----+--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+--+++----+--+++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+--+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+--+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++---++----+--+++----+---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"--+++---++----+--+++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++----+--+++----+---++---":{"23":"269/2144","25":"931/2144","32":"59/134"},"--+++---++----+--+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++---++----+--+++----+----":{"0":"131/887","14":"131/887","16":"225/887","17":"10325/30158","28":"3275/30158"},"--+++---++----+--+++-----":{"14":"1/2","24":"1/2"},"--+++---++----+--++-":{"14":"1/2","19":"1/2"},"--+++---++----+--+-":{"8":"1/2","18":"1/2"},"--+++---++----+---+++":{"15":"1/2","20":"1/2"},"--+++---++----+---++-+":{"17":"59/84","21":"25/84"},"--+++---++----+---++--+":{"17":"1/2","22":"1/2"},"--+++---++----+---++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"--+++---++----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++---++----+---++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"--+++---++----+---++---++++++-":{"25":"34/43","29":"9/43"},"--+++---++----+---++---+++++-":{"8":"8024/28647","17":"13924/28647","25":"5423/57294","28":"7975/57294"},"--+++---++----+---++---++++-":{"25":"1/2","27":"1/2"},"--+++---++----+---++---+++-":{"25":"16/25","26":"9/25"},"--+++---++----+---++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+---++---++-++++-+":{"8":"799/5606","23":"1449/8821","25":"2257/7387","31":"2333/6018"},"--+++---++----+---++---++-++++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"--+++---++----+---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+---++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"--+++---++----+---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++---++----+---++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+---++---++--+++-+":{"8":"799/5606","23":"1449/8821","25":"2257/7387","31":"2333/6018"},"--+++---++----+---++---++--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"--+++---++----+---++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+---++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"--+++---++----+---++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"--+++---++----+---++---+-":{"8":"9/34","17":"9/25","23":"319/2006","24":"319/1475"},"--+++---++----+---++----++":{"0":"59/202","8":"59/202","23":"25/101","25":"17/101"},"--+++---++----+---++----+-+":{"1":"59/227","8":"75/227","23":"59/227","26":"34/227"},"--+++---++----+---++----+--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"--+++---++----+---++----+--+++-+":{"0":"15871/105076","14":"269/964","25":"14867/105076","26":"13275/105076","31":"15871/52538"},"--+++---++----+---++----+--+++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"--+++---++----+---++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---++----+---++----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"--+++---++----+---++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++---++----+---++----+---++-+":{"14":"50/193","25":"25/193","27":"59/193","31":"59/193"},"--+++---++----+---++----+---++---":{"17":"269/1250","25":"531/1250","32":"9/25"},"--+++---++----+---++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"--+++---++----+---++----+----":{"14":"17/59","17":"1/2","28":"25/118"},"--+++---++----+---++-----":{"14":"1/2","24":"1/2"},"--+++---++----+---+-":{"14":"1/2","19":"1/2"},"--+++---++----+----":{"8":"1/2","18":"1/2"},"--+++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++---++-----+++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"--+++---++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++-----+++++---+":{"2":"1/2","14":"17/59","23":"25/118"},"--+++---++-----+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++---++-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"--+++---++-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"--+++---++-----+++++----+---+++":{"8":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"--+++---++-----+++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++-----+++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++-----+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++---++-----+++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"--+++---++-----+++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++---++-----+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"--+++---++-----+++++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"--+++---++-----+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"--+++---++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"--+++---++-----+++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"--+++---++-----+++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++-----+++++----------+":{"29":"9/43","30":"34/43"},"--+++---++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"--+++---++-----+++++-------------":{"28":"16/41","32":"25/41"},"--+++---++-----++++-":{"17":"34/43","19":"9/43"},"--+++---++-----+++-":{"2":"472/1369","7":"472/1369","15":"625/2738","18":"225/2738"},"--+++---++-----++-":{"2":"1/4","7":"1/4","15":"1/4","17":"1/4"},"--+++---++-----+-":{"2":"269/1163","7":"269/1163","15":"400/1163","16":"225/1163"},"--+++---++------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++---++------++++-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"--+++---++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++------++++---+":{"2":"1/2","14":"17/59","23":"25/118"},"--+++---++------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++---++------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"--+++---++------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"--+++---++------++++----+---+++":{"8":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"--+++---++------++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++------++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++---++------++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"--+++---++------++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++------++++----+-----":{"24":"1/2","29":"1/2"},"--+++---++------++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"--+++---++------++++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"--+++---++------++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"--+++---++------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"--+++---++------++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"--+++---++------++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++------++++----------+":{"29":"9/43","30":"34/43"},"--+++---++------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"--+++---++------++++-------------":{"28":"16/41","32":"25/41"},"--+++---++------+++-":{"17":"34/43","19":"9/43"},"--+++---++------++-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"--+++---++------+-":{"2":"131/887","7":"131/887","16":"225/887","17":"400/887"},"--+++---++-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++---++-------+++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"--+++---++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++-------+++---+":{"2":"1/2","14":"17/59","23":"25/118"},"--+++---++-------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++---++-------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"--+++---++-------+++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"--+++---++-------+++----+---+++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"--+++---++-------+++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++---++-------+++----+----++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"--+++---++-------+++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++-------+++----+-----":{"24":"1/2","29":"1/2"},"--+++---++-------+++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"--+++---++-------+++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"--+++---++-------+++-------+":{"1":"531/2812","8":"675/2812","24":"531/2812","27":"1075/2812"},"--+++---++-------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"--+++---++-------+++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"--+++---++-------+++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"--+++---++-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++-------+++----------+":{"29":"9/43","30":"34/43"},"--+++---++-------+++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"--+++---++-------+++-------------":{"28":"16/41","32":"25/41"},"--+++---++-------++-":{"17":"34/43","19":"9/43"},"--+++---++-------+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"--+++---++--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++---++--------++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"--+++---++--------++--+":{"8":"1/3","14":"1/3","22":"1/3"},"--+++---++--------++---+":{"1":"2429/10483","8":"3275/10483","14":"11050/618497","17":"4454/10483","23":"8125/618497"},"--+++---++--------++----++":{"8":"167/575","14":"167/575","18":"306/4025","22":"531/4025","25":"34/161"},"--+++---++--------++----+-+":{"8":"269/894","14":"269/894","25":"131/894","26":"75/298"},"--+++---++--------++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"--+++---++--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++---++--------++----+---++-+":{"8":"25/168","24":"25/168","25":"25/168","27":"17/84","31":"59/168"},"--+++---++--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"--+++---++--------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"--+++---++--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"--+++---++--------++------+":{"8":"625/1577","12":"7729/118275","14":"42421/118275","26":"850/4731"},"--+++---++--------++-------+":{"1":"531/2812","8":"675/2812","24":"531/2812","27":"1075/2812"},"--+++---++--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++---++--------++--------++-+":{"8":"50/143","25":"25/143","27":"9/143","31":"59/143"},"--+++---++--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++--------++--------+-":{"1":"531/3199","8":"675/3199","23":"531/3199","28":"54604/188741","29":"4522/26963"},"--+++---++--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++---++--------++---------+-+":{"8":"1475/4106","25":"26471/131392","28":"2025/131392","31":"3481/8212"},"--+++---++--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++---++--------++----------+":{"29":"9/43","30":"34/43"},"--+++---++--------++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"--+++---++--------++-------------":{"28":"16/41","32":"25/41"},"--+++---++--------+-":{"8":"25/59","17":"9/25","19":"319/1475"},"--+++---++---------":{"1":"59/193","2":"944/1737","8":"131/1737","18":"131/1737"},"--+++---+-":{"2":"1/2","8":"25/118","9":"17/59"},"--+++----++":{"2":"1/4","7":"1/2","10":"1/4"},"--+++----+-+":{"7":"16/25","11":"9/25"},"--+++----+--+":{"8":"9/34","12":"25/34"},"--+++----+---+":{"8":"1/2","13":"1/2"},"--+++----+----++":{"2":"9027/25198","3":"2773/25198","8":"7975/25198","15":"5423/25198"},"--+++----+----+-+":{"2":"15871/30888","8":"4573/15444","15":"25/2376","16":"2773/15444"},"--+++----+----+--++++":{"15":"1/2","20":"1/2"},"--+++----+----+--+++-+":{"2":"10443/20254","13":"3009/10127","15":"25/4674","17":"25/2337","21":"1734/10127"},"--+++----+----+--+++--+++++++++":{"9":"675/6031","16":"31329/150775","25":"62746/150775","30":"1593/6031"},"--+++----+----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+--+++--++++++++---":{"2":"1/3","8":"1/3","31":"59/252","32":"25/252"},"--+++----+----+--+++--+++++++-":{"25":"34/43","29":"9/43"},"--+++----+----+--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"--+++----+----+--+++--+++++-":{"25":"1/2","27":"1/2"},"--+++----+----+--+++--++++-":{"25":"16/25","26":"9/25"},"--+++----+----+--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"--+++----+----+--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"--+++----+----+--+++--+-":{"1":"319/1250","2":"957/1700","22":"131/1250","23":"131/1700"},"--+++----+----+--+++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"--+++----+----+--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+--+++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"--+++----+----+--+++---++++++-":{"25":"34/43","29":"9/43"},"--+++----+----+--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"--+++----+----+--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"--+++----+----+--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"--+++----+----+--+++---++-+++++":{"14":"5625/129889","16":"10443/129889","25":"119446/389667","27":"944/2019","30":"13275/129889"},"--+++----+----+--+++---++-++++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"--+++----+----+--+++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++----+----+--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++----+----+--+++---++--++++":{"14":"5625/129889","16":"10443/129889","25":"119446/389667","27":"944/2019","30":"13275/129889"},"--+++----+----+--+++---++--+++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"--+++----+----+--+++---++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++----+----+--+++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"--+++----+----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"--+++----+----+--+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++----+----+--+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"--+++----+----+--+++----+--++++":{"14":"625/16838","23":"1475/16838","25":"13357/50514","27":"13216/25257","30":"1475/16838"},"--+++----+----+--+++----+--+++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"--+++----+----+--+++----+--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+--+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+--+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++----+----+--+++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"--+++----+----+--+++-----":{"14":"1/2","24":"1/2"},"--+++----+----+--++-":{"14":"1/2","19":"1/2"},"--+++----+----+--+-":{"14":"319/1475","17":"9/25","18":"25/59"},"--+++----+----+---+++":{"15":"1/2","20":"1/2"},"--+++----+----+---++-+":{"17":"59/84","21":"25/84"},"--+++----+----+---++--+":{"17":"1/2","22":"1/2"},"--+++----+----+---++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"--+++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+---++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"--+++----+----+---++---++++++-":{"25":"34/43","29":"9/43"},"--+++----+----+---++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"--+++----+----+---++---++++-":{"25":"1/2","27":"1/2"},"--+++----+----+---++---+++-":{"25":"16/25","26":"9/25"},"--+++----+----+---++---++-+++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"--+++----+----+---++---++-++++-+":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"--+++----+----+---++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+---++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"--+++----+----+---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++----+----+---++---++--++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"--+++----+----+---++---++--+++-+":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"--+++----+----+---++---++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+---++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+---++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"--+++----+----+---++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"--+++----+----+---++---+-":{"17":"9/25","23":"25/59","24":"319/1475"},"--+++----+----+---++----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"--+++----+----+---++----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+---++----++++++---":{"22":"306/719","23":"94/719","31":"7975/60396","32":"18821/60396"},"--+++----+----+---++----+++++-":{"25":"34/43","29":"9/43"},"--+++----+----+---++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"--+++----+----+---++----+++-":{"25":"1/2","27":"1/2"},"--+++----+----+---++----++-":{"25":"16/25","26":"9/25"},"--+++----+----+---++----+-+++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"--+++----+----+---++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+----+---++----+-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+---++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+---++----+-++-":{"14":"17/59","17":"1/2","28":"25/118"},"--+++----+----+---++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++----+----+---++----+--++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"--+++----+----+---++----+--+++-+":{"0":"15871/105076","14":"269/964","25":"14867/105076","26":"13275/105076","31":"15871/52538"},"--+++----+----+---++----+--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"--+++----+----+---++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+----+---++----+--+-":{"14":"17/59","17":"1/2","28":"25/118"},"--+++----+----+---++----+---":{"8":"1/3","14":"1/3","27":"1/3"},"--+++----+----+---++-----":{"14":"1/2","24":"1/2"},"--+++----+----+---+-":{"14":"1/2","19":"1/2"},"--+++----+----+----++":{"15":"1/2","20":"1/2"},"--+++----+----+----+-+":{"17":"59/84","21":"25/84"},"--+++----+----+----+--+":{"18":"75/496","20":"319/1488","22":"59/93"},"--+++----+----+----+---+":{"18":"1/2","23":"1/2"},"--+++----+----+----+----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"--+++----+----+----+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+----+----+----++++++--":{"8":"29225/166321","18":"26471/166321","22":"81/2819","25":"625/2819","31":"1169/2819"},"--+++----+----+----+----+++++-":{"25":"34/43","29":"9/43"},"--+++----+----+----+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"--+++----+----+----+----+++-":{"25":"1/2","27":"1/2"},"--+++----+----+----+----++-":{"25":"16/25","26":"9/25"},"--+++----+----+----+----+-":{"0":"59/220","14":"59/220","18":"59/220","24":"9/220","25":"17/110"},"--+++----+----+----+-----":{"14":"1/2","24":"1/2"},"--+++----+----+-----":{"14":"1/2","19":"1/2"},"--+++----+-----+":{"2":"18821/39992","7":"2773/19996","8":"3825/19996","15":"7975/39992"},"--+++----+------+":{"2":"15871/30888","8":"4573/15444","15":"25/2376","16":"2773/15444"},"--+++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+-------+++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"--+++----+-------+++--+":{"3":"1/3","14":"1/3","22":"1/3"},"--+++----+-------+++---+":{"2":"1/2","14":"17/59","23":"25/118"},"--+++----+-------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"--+++----+-------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"--+++----+-------+++----+--++++":{"9":"625/15588","23":"1475/15588","25":"5741/23382","27":"24557/46764","30":"1475/15588"},"--+++----+-------+++----+--+++-+":{"3":"114325/827014","17":"625425/1654028","25":"207739/1654028","26":"13150/413507","31":"269807/827014"},"--+++----+-------+++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+-------+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+-------+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"--+++----+-------+++----+---+++":{"3":"3275/144354","16":"21776/72177","17":"57289/96236","25":"7729/288708","30":"7729/144354"},"--+++----+-------+++----+---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"--+++----+-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"--+++----+-------+++----+----++":{"3":"3275/144354","16":"21776/72177","17":"57289/96236","25":"7729/288708","30":"7729/144354"},"--+++----+-------+++----+----+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"--+++----+-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+-------+++----+-----":{"24":"1/2","29":"1/2"},"--+++----+-------+++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"--+++----+-------+++------+":{"2":"931/6337","12":"931/6337","17":"2550/6337","24":"1075/6337","26":"850/6337"},"--+++----+-------+++-------+":{"1":"18821/97025","9":"957/3881","17":"7729/97025","24":"931/3881","27":"931/3881"},"--+++----+-------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"--+++----+-------+++---------++":{"3":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"--+++----+-------+++---------+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"--+++----+-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+-------+++----------+":{"29":"9/43","30":"34/43"},"--+++----+-------+++-----------+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"--+++----+-------+++-------------":{"28":"16/41","32":"25/41"},"--+++----+-------++-":{"17":"34/43","19":"9/43"},"--+++----+-------+-":{"2":"319/1488","7":"319/1488","17":"625/1488","18":"75/496"},"--+++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+--------++-+":{"2":"25/53","12":"931/3975","14":"544/3975","21":"25/159"},"--+++----+--------++--+":{"3":"1/3","14":"1/3","22":"1/3"},"--+++----+--------++---+":{"2":"1/2","14":"17/59","23":"25/118"},"--+++----+--------++----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"--+++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+--------++----++++++--":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"--+++----+--------++----+++++-":{"25":"34/43","29":"9/43"},"--+++----+--------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"--+++----+--------++----+++-":{"25":"1/2","27":"1/2"},"--+++----+--------++----++-":{"25":"16/25","26":"9/25"},"--+++----+--------++----+-+++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"--+++----+--------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+--------++----+-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+--------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+--------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"--+++----+--------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++----+--------++----+--++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"--+++----+--------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+--------++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+--------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+--------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"--+++----+--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++----+--------++----+---++-+":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"--+++----+--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"--+++----+--------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"--+++----+--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"--+++----+--------++------+":{"2":"7729/168583","12":"7729/168583","18":"63750/168583","24":"60475/168583","26":"28900/168583"},"--+++----+--------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"--+++----+--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++----+--------++--------++-+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"--+++----+--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+--------++--------+-":{"8":"1/3","9":"1/3","28":"25/177","29":"34/177"},"--+++----+--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++----+--------++---------+-+":{"9":"25/143","18":"25/143","25":"29/208","28":"225/2288","31":"59/143"},"--+++----+--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+--------++----------+":{"29":"9/43","30":"34/43"},"--+++----+--------++-----------+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"--+++----+--------++-------------":{"28":"16/41","32":"25/41"},"--+++----+--------+-":{"17":"9/25","18":"25/59","19":"319/1475"},"--+++----+---------++":{"18":"9/34","20":"25/34"},"--+++----+---------+-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"--+++----+---------+--+":{"18":"9/34","22":"25/34"},"--+++----+---------+---+":{"18":"1/2","23":"1/2"},"--+++----+---------+----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"--+++----+---------+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++----+---------+----++++++--":{"14":"29225/193196","18":"18821/193196","22":"9027/96598","25":"58125/193196","31":"68971/193196"},"--+++----+---------+----+++++-":{"25":"34/43","29":"9/43"},"--+++----+---------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"--+++----+---------+----+++-":{"25":"1/2","27":"1/2"},"--+++----+---------+----++-":{"25":"16/25","26":"9/25"},"--+++----+---------+----+-+++++":{"9":"25/784","18":"59/784","25":"25/84","27":"1223/2352","30":"59/784"},"--+++----+---------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+---------+----+-++++--":{"0":"193225/1270972","18":"356975/1270972","26":"140625/1270972","27":"31034/317743","31":"456011/1270972"},"--+++----+---------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+---------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"--+++----+---------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++----+---------+----+--++++":{"9":"25/784","18":"59/784","25":"25/84","27":"1223/2352","30":"59/784"},"--+++----+---------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+---------+----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+---------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+---------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"--+++----+---------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"--+++----+---------+-----+":{"0":"59/193","9":"59/193","24":"50/193","25":"25/193"},"--+++----+---------+------+":{"1":"59/218","9":"75/218","24":"59/218","26":"25/218"},"--+++----+---------+-------++++":{"9":"25/843","24":"59/843","25":"700/2529","27":"1400/2529","30":"59/843"},"--+++----+---------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+---------+-------+++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+---------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----+---------+-------+-":{"27":"25/34","28":"9/34"},"--+++----+---------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++----+---------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----+---------+--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+---------+--------+-":{"1":"531/1868","9":"675/1868","18":"531/1868","28":"259/8716","29":"227/5617"},"--+++----+---------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++----+---------+---------+-+":{"9":"1475/4331","25":"11171/138592","28":"24525/138592","31":"3481/8662"},"--+++----+---------+---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"--+++----+---------+----------+":{"29":"9/43","30":"34/43"},"--+++----+---------+-----------+":{"9":"25/168","19":"25/168","27":"25/84","29":"3/56","31":"59/168"},"--+++----+---------+-------------":{"28":"16/41","32":"25/41"},"--+++----+----------":{"9":"1/2","19":"1/2"},"--+++-----+":{"1":"9/25","10":"16/25"},"--+++------+":{"1":"1/2","11":"1/2"},"--+++-------+":{"9":"9/43","12":"34/43"},"--+++--------+":{"7":"9/25","9":"319/1475","13":"25/59"},"--+++---------+":{"9":"1/2","14":"1/2"},"--+++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"--+++-----------+":{"2":"944/2113","9":"544/2113","16":"625/2113"},"--+++------------+":{"3":"1/3","9":"1/3","17":"1/3"},"--+++-------------+":{"2":"1/2","9":"17/59","18":"25/118"},"--+++--------------++":{"18":"9/34","20":"25/34"},"--+++--------------+-+":{"2":"944/2113","14":"544/2113","21":"625/2113"},"--+++--------------+--+":{"18":"9/34","22":"25/34"},"--+++--------------+---+":{"18":"1/2","23":"1/2"},"--+++--------------+----+++++++":{"3":"3825/41954","22":"23679/83908","25":"34525/83908","30":"9027/41954"},"--+++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------+----++++++--":{"9":"29225/190846","18":"11171/190846","22":"31329/190846","25":"25075/95423","31":"68971/190846"},"--+++--------------+----+++++-":{"25":"34/43","29":"9/43"},"--+++--------------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"--+++--------------+----+++-":{"25":"1/2","27":"1/2"},"--+++--------------+----++-":{"25":"16/25","26":"9/25"},"--+++--------------+----+-+++++":{"3":"4425/128243","18":"7893/128243","25":"115925/384729","27":"200521/384729","30":"10443/128243"},"--+++--------------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++--------------+----+-++++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"--+++--------------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--------------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"--+++--------------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"--+++--------------+----+--++++":{"3":"4425/128243","18":"7893/128243","25":"115925/384729","27":"200521/384729","30":"10443/128243"},"--+++--------------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++--------------+----+--+++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"--+++--------------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--------------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"--+++--------------+----+---":{"2":"59/143","9":"34/143","24":"25/143","27":"25/143"},"--+++--------------+-----++++++":{"3":"13275/176558","24":"23679/176558","25":"108275/176558","30":"31329/176558"},"--+++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------+-----+++++--":{"9":"25/193","24":"25/193","25":"84/193","31":"59/193"},"--+++--------------+-----++++-":{"25":"34/43","29":"9/43"},"--+++--------------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"--+++--------------+-----++-":{"25":"1/2","27":"1/2"},"--+++--------------+-----+-":{"25":"16/25","26":"9/25"},"--+++--------------+------+++++":{"3":"4425/136136","24":"7893/136136","25":"115925/408408","27":"28025/51051","30":"10443/136136"},"--+++--------------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++--------------+------++++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"--+++--------------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--------------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"--+++--------------+------+-":{"1":"2006/9287","2":"4425/9287","24":"131/9287","26":"850/9287","27":"1875/9287"},"--+++--------------+-------++++":{"3":"4425/136136","24":"7893/136136","25":"115925/408408","27":"28025/51051","30":"10443/136136"},"--+++--------------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++--------------+-------+++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"--+++--------------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++--------------+-------+-":{"27":"25/34","28":"9/34"},"--+++--------------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++--------------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++--------------+--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"--+++--------------+--------+-":{"18":"1/3","19":"1/3","28":"25/177","29":"34/177"},"--+++--------------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++--------------+---------+-+":{"3":"87025/576833","19":"137175/576833","25":"127839/9229328","28":"2228225/9229328","31":"205379/576833"},"--+++--------------+---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"--+++--------------+----------+":{"29":"9/43","30":"34/43"},"--+++--------------+-----------+":{"19":"25/143","27":"25/143","29":"34/143","31":"59/143"},"--+++--------------+-------------":{"28":"16/41","32":"25/41"},"--+++---------------+":{"19":"9/43","20":"34/43"},"--+++----------------+":{"19":"8/25","21":"17/25"},"--+++-----------------+":{"19":"9/43","22":"34/43"},"--+++------------------+":{"19":"25/59","23":"34/59"},"--+++-------------------+":{"19":"1/2","24":"1/2"},"--+++--------------------++++++":{"24":"9/43","30":"34/43"},"--+++--------------------+++++-+-":{"23":"16/41","32":"25/41"},"--+++--------------------+++++--":{"19":"2325/10762","23":"625/10762","27":"4331/10762","31":"3481/10762"},"--+++--------------------++++-":{"25":"1/3","29":"2/3"},"--+++--------------------+++-":{"25":"17/42","28":"25/42"},"--+++--------------------++-":{"26":"25/84","27":"59/84"},"--+++--------------------+-":{"25":"16/25","26":"9/25"},"--+++---------------------+++++":{"3":"4425/151922","19":"7893/151922","25":"34/111","27":"247879/455766","30":"10443/151922"},"--+++---------------------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++---------------------++++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"--+++---------------------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++---------------------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"--+++---------------------+-":{"1":"1003/4331","2":"4425/8662","19":"131/8662","26":"625/8662","27":"1475/8662"},"--+++----------------------++++":{"3":"4425/151922","19":"7893/151922","25":"34/111","27":"247879/455766","30":"10443/151922"},"--+++----------------------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++----------------------+++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"--+++----------------------++-":{"25":"25/93","27":"59/93","29":"3/31"},"--+++----------------------+-":{"27":"25/34","28":"9/34"},"--+++-----------------------+++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++-----------------------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++-----------------------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"--+++-----------------------+-":{"4":"531/1993","8":"306/1993","28":"28900/117587","29":"39304/117587"},"--+++------------------------++":{"17":"109/184","25":"25/184","30":"25/92"},"--+++------------------------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--+++------------------------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"--+++-------------------------+":{"29":"9/43","30":"34/43"},"--+++--------------------------+":{"29":"1/2","31":"1/2"},"--+++----------------------------":{"28":"16/41","32":"25/41"},"--++-":{"2":"34/43","4":"9/43"},"--+-":{"2":"25/34","3":"9/34"},"---+++":{"2":"1/2","5":"1/2"},"---++-+":{"2":"16/25","6":"9/25"},"---++--+":{"2":"1/2","7":"1/2"},"---++---+++":{"2":"2/3","10":"1/3"},"---++---++-+":{"2":"16/25","11":"9/25"},"---++---++--+":{"2":"1/2","12":"1/2"},"---++---++---++++++++++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"---++---++---+++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"---++---++---++++++++++++++++-":{"25":"34/43","29":"9/43"},"---++---++---+++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++---++++++++++++++-":{"25":"1/2","27":"1/2"},"---++---++---+++++++++++++-":{"25":"16/25","26":"9/25"},"---++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"---++---++---+++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"---++---++---++++++++++-":{"2":"13924/28647","8":"8024/28647","20":"5423/57294","23":"7975/57294"},"---++---++---+++++++++-":{"20":"1/3","22":"2/3"},"---++---++---++++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"---++---++---+++++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"---++---++---+++++++-+++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"---++---++---+++++++-++++++++-":{"25":"34/43","29":"9/43"},"---++---++---+++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++---+++++++-++++++-":{"25":"1/2","27":"1/2"},"---++---++---+++++++-+++++-":{"25":"16/25","26":"9/25"},"---++---++---+++++++-++++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"---++---++---+++++++-++++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"---++---++---+++++++-++++-++++---":{"2":"269/1250","25":"531/1250","32":"9/25"},"---++---++---+++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++---+++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"---++---++---+++++++-++++-+-":{"22":"1/2","27":"1/2"},"---++---++---+++++++-++++--":{"21":"1/2","26":"1/2"},"---++---++---+++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---++---++---+++++++-++-":{"2":"1/2","13":"17/59","20":"153/944","23":"47/944"},"---++---++---+++++++-+-":{"21":"25/84","22":"59/84"},"---++---++---+++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"---++---++---+++++++--++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"---++---++---+++++++--++++++++---":{"2":"3275/20458","15":"2227/20458","21":"59/193","22":"2124/10229","32":"2227/10229"},"---++---++---+++++++--+++++++-":{"25":"34/43","29":"9/43"},"---++---++---+++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++---+++++++--+++++-":{"25":"1/2","27":"1/2"},"---++---++---+++++++--++++-":{"25":"16/25","26":"9/25"},"---++---++---+++++++--+++-+++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"---++---++---+++++++--+++-++++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"---++---++---+++++++--+++-++++---":{"2":"269/1250","25":"531/1250","32":"9/25"},"---++---++---+++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++---+++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"---++---++---+++++++--+++-+-":{"22":"1/2","27":"1/2"},"---++---++---+++++++--+++--++++":{"13":"75/1129","25":"1156/3387","27":"1475/3387","30":"177/1129"},"---++---++---+++++++--+++--+++-+":{"13":"75/1129","22":"850/3387","25":"1156/3387","31":"1156/3387"},"---++---++---+++++++--+++--+++---":{"2":"269/1250","25":"531/1250","32":"9/25"},"---++---++---+++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++---+++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"---++---++---+++++++--+++---":{"22":"1/2","27":"1/2"},"---++---++---+++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++---++---+++++++--+-":{"2":"1/2","13":"17/59","20":"153/944","23":"47/944"},"---++---++---+++++++---":{"2":"8417/33758","7":"2429/16879","13":"3825/16879","15":"2429/33758","22":"5202/16879"},"---++---++---++++++-":{"17":"34/43","19":"9/43"},"---++---++---+++++-":{"2":"13924/28647","3":"8024/28647","15":"5423/57294","18":"7975/57294"},"---++---++---++++-":{"2":"3/28","15":"25/84","17":"25/42"},"---++---++---+++-":{"15":"16/25","16":"9/25"},"---++---++---++-+++++":{"15":"1/2","20":"1/2"},"---++---++---++-++++-++++++++++":{"8":"9/43","25":"27/91","30":"41/83"},"---++---++---++-++++-+++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"---++---++---++-++++-++++++++-":{"25":"34/43","29":"9/43"},"---++---++---++-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++---++-++++-++++++-":{"25":"1/2","27":"1/2"},"---++---++---++-++++-+++++-":{"25":"16/25","26":"9/25"},"---++---++---++-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"---++---++---++-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---++---++---++-++++-++-":{"2":"1373225/2960582","8":"395675/1480291","15":"269059/1480291","21":"47141/1480291","23":"163607/2960582"},"---++---++---++-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"---++---++---++-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"---++---++---++-++++--++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"---++---++---++-++++--+++++++-":{"25":"34/43","29":"9/43"},"---++---++---++-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++---++-++++--+++++-":{"25":"1/2","27":"1/2"},"---++---++---++-++++--++++-":{"25":"16/25","26":"9/25"},"---++---++---++-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"---++---++---++-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++---++---++-++++--+-":{"2":"470525/1089664","8":"135575/544832","15":"92191/544832","22":"47141/544832","23":"69325/1089664"},"---++---++---++-++++---":{"2":"4425/12872","13":"1275/6436","15":"2429/38616","17":"2429/19308","22":"867/3218"},"---++---++---++-+++-":{"17":"34/43","19":"9/43"},"---++---++---++-++-":{"2":"1/2","13":"17/59","15":"153/944","18":"47/944"},"---++---++---++-+-":{"2":"531/1156","8":"9/34","15":"715/8507","17":"1569/8176"},"---++---++---++--++++":{"15":"1/2","20":"1/2"},"---++---++---++--+++-+":{"16":"1/2","21":"1/2"},"---++---++---++--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"---++---++---++--+++--++++++++-+":{"2":"1/3","8":"1/3","31":"1/3"},"---++---++---++--+++--+++++++-":{"25":"34/43","29":"9/43"},"---++---++---++--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++---++--+++--+++++-":{"25":"1/2","27":"1/2"},"---++---++---++--+++--++++-":{"25":"16/25","26":"9/25"},"---++---++---++--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"---++---++---++--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++---++---++--+++--+-":{"2":"470525/1089664","8":"135575/544832","15":"92191/544832","22":"47141/544832","23":"69325/1089664"},"---++---++---++--+++---":{"2":"4425/12872","13":"1275/6436","15":"2429/38616","17":"2429/19308","22":"867/3218"},"---++---++---++--++-":{"17":"34/43","19":"9/43"},"---++---++---++--+-":{"2":"1/2","13":"17/59","15":"153/944","18":"47/944"},"---++---++---++---":{"2":"531/1156","8":"9/34","15":"715/8507","17":"1569/8176"},"---++---++---+-":{"1":"9/52","13":"803/1534","14":"931/3068"},"---++---++----+++++++++++++++++":{"3":"31329/83908","13":"23679/83908","25":"493/3814","30":"9027/41954"},"---++---++----++++++++++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"---++---++----+++++++++++++++-":{"25":"34/43","29":"9/43"},"---++---++----++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++----+++++++++++++-":{"25":"1/2","27":"1/2"},"---++---++----++++++++++++-":{"25":"16/25","26":"9/25"},"---++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"---++---++----++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"---++---++----+++++++++-":{"2":"13924/28647","8":"8024/28647","20":"5423/57294","23":"7975/57294"},"---++---++----++++++++-":{"20":"1/3","22":"2/3"},"---++---++----+++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"---++---++----++++++-++++++++++":{"8":"225/2137","20":"531/2137","25":"850/2137","30":"531/2137"},"---++---++----++++++-+++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"---++---++----++++++-++++++++-":{"25":"34/43","29":"9/43"},"---++---++----++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++----++++++-++++++-":{"25":"1/2","27":"1/2"},"---++---++----++++++-+++++-":{"25":"16/25","26":"9/25"},"---++---++----++++++-++++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----++++++-++++-++++-+":{"8":"3/37","22":"1700/6549","25":"34/111","31":"2312/6549"},"---++---++----++++++-++++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"---++---++----++++++-++++-+-":{"22":"1/2","27":"1/2"},"---++---++----++++++-++++--":{"21":"1/2","26":"1/2"},"---++---++----++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---++---++----++++++-++-":{"2":"1/2","14":"17/59","23":"25/118"},"---++---++----++++++-+-":{"21":"25/84","22":"59/84"},"---++---++----++++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"---++---++----++++++--++++++++-+":{"8":"9/43","15":"2429/26875","22":"5546/26875","31":"531/1075"},"---++---++----++++++--++++++++---":{"13":"6725/28467","15":"325/28467","21":"5546/28467","31":"380525/2391228","32":"952639/2391228"},"---++---++----++++++--+++++++-":{"25":"34/43","29":"9/43"},"---++---++----++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++----++++++--+++++-":{"25":"1/2","27":"1/2"},"---++---++----++++++--++++-":{"25":"16/25","26":"9/25"},"---++---++----++++++--+++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----++++++--+++-++++-+":{"8":"3/37","22":"1700/6549","25":"34/111","31":"2312/6549"},"---++---++----++++++--+++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"---++---++----++++++--+++-+-":{"22":"1/2","27":"1/2"},"---++---++----++++++--+++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----++++++--+++--+++-+":{"8":"3/37","22":"1700/6549","25":"34/111","31":"2312/6549"},"---++---++----++++++--+++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"---++---++----++++++--+++---":{"22":"1/2","27":"1/2"},"---++---++----++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++---++----++++++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"---++---++----++++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"---++---++----++++++---+++++++-+":{"8":"9/43","15":"2429/26875","17":"5546/26875","31":"531/1075"},"---++---++----++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"---++---++----++++++---++++++-":{"25":"34/43","29":"9/43"},"---++---++----++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++---++----++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++---++----++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++---++----++++++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----++++++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----++++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++---++----++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++---++----++++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----++++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----++++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++---++----++++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++---++----++++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----++++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----++++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++---++----++++++---++----":{"7":"1/2","14":"17/59","28":"25/118"},"---++---++----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"---++---++----++++++----":{"2":"1/2","14":"17/59","23":"25/118"},"---++---++----+++++-":{"14":"1/2","19":"1/2"},"---++---++----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"---++---++----+++-":{"0":"13/60","8":"13/60","15":"1/11","17":"10/21"},"---++---++----++-":{"14":"269/3350","15":"803/1675","16":"59/134"},"---++---++----+-+++++":{"15":"1/2","20":"1/2"},"---++---++----+-++++-++++++++++":{"8":"225/2137","20":"531/2137","25":"850/2137","30":"531/2137"},"---++---++----+-++++-+++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"---++---++----+-++++-++++++++-":{"25":"34/43","29":"9/43"},"---++---++----+-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++----+-++++-++++++-":{"25":"1/2","27":"1/2"},"---++---++----+-++++-+++++-":{"25":"16/25","26":"9/25"},"---++---++----+-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"---++---++----+-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---++---++----+-++++-++-":{"2":"1373225/2960582","8":"395675/1480291","15":"269059/1480291","21":"47141/1480291","23":"163607/2960582"},"---++---++----+-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"---++---++----+-++++--+++++++++":{"8":"675/6706","21":"1022/5469","25":"4214/8873","30":"1593/6706"},"---++---++----+-++++--++++++++-+":{"8":"3275/13758","16":"2429/13758","22":"325/13758","31":"7729/13758"},"---++---++----+-++++--+++++++-":{"25":"34/43","29":"9/43"},"---++---++----+-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++----+-++++--+++++-":{"25":"1/2","27":"1/2"},"---++---++----+-++++--++++-":{"25":"16/25","26":"9/25"},"---++---++----+-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"---++---++----+-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++---++----+-++++--+-":{"2":"470525/1089664","8":"135575/544832","15":"92191/544832","22":"47141/544832","23":"69325/1089664"},"---++---++----+-++++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"---++---++----+-++++---+++++++-+":{"8":"3275/13758","16":"2429/13758","17":"325/13758","31":"7729/13758"},"---++---++----+-++++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"---++---++----+-++++---++++++-":{"25":"34/43","29":"9/43"},"---++---++----+-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++---++----+-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++---++----+-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++---++----+-++++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----+-++++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----+-++++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----+-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----+-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++---++----+-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++---++----+-++++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----+-++++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----+-++++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----+-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----+-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++---++----+-++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++---++----+-++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----+-++++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----+-++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++---++----+-++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"---++---++----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"---++---++----+-++++----":{"2":"1/2","14":"17/59","23":"25/118"},"---++---++----+-+++-":{"14":"1/2","19":"1/2"},"---++---++----+-++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"---++---++----+-+-":{"15":"131/625","16":"9/25","17":"269/625"},"---++---++----+--++++":{"15":"1/2","20":"1/2"},"---++---++----+--+++-+":{"8":"13/41","13":"13/41","16":"17/93","21":"17/93"},"---++---++----+--+++--+++++++++":{"8":"675/6706","16":"1022/5469","25":"4214/8873","30":"1593/6706"},"---++---++----+--+++--++++++++-+":{"2":"1/3","8":"1/3","31":"1/3"},"---++---++----+--+++--+++++++-":{"25":"34/43","29":"9/43"},"---++---++----+--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++---++----+--+++--+++++-":{"25":"1/2","27":"1/2"},"---++---++----+--+++--++++-":{"25":"16/25","26":"9/25"},"---++---++----+--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"---++---++----+--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++---++----+--+++--+-":{"2":"470525/1089664","8":"135575/544832","15":"92191/544832","22":"47141/544832","23":"69325/1089664"},"---++---++----+--+++---++++++++":{"8":"3825/49604","22":"31329/99208","25":"42175/99208","30":"9027/49604"},"---++---++----+--+++---+++++++-+":{"2":"1/5","8":"1/5","17":"1/5","22":"1/5","31":"1/5"},"---++---++----+--+++---+++++++---":{"13":"94/719","22":"306/719","31":"7975/60396","32":"18821/60396"},"---++---++----+--+++---++++++-":{"25":"34/43","29":"9/43"},"---++---++----+--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++---++----+--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++---++----+--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++---++----+--+++---++-+++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----+--+++---++-++++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----+--+++---++-++++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----+--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----+--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++---++----+--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++---++----+--+++---++--++++":{"8":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++---++----+--+++---++--+++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----+--+++---++--+++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---++----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++---++----+--+++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++---++----+--+++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++----+--+++---++---++---":{"13":"269/2144","25":"931/2144","32":"59/134"},"---++---++----+--+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++---++----+--+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"---++---++----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"---++---++----+--+++----":{"2":"1/2","14":"17/59","23":"25/118"},"---++---++----+--++-":{"14":"1/2","19":"1/2"},"---++---++----+--+-":{"8":"1/2","18":"1/2"},"---++---++----+---":{"2":"7729/14937","8":"4454/14937","16":"2429/14937","17":"25/1149"},"---++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"---++---++-----+++++-+":{"3":"16/41","14":"16/41","21":"9/41"},"---++---++-----+++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"---++---++-----+++++---+++":{"8":"1/5","14":"1/5","17":"1/5","22":"1/5","25":"1/5"},"---++---++-----+++++---++-+":{"8":"269/894","14":"269/894","25":"131/894","26":"75/298"},"---++---++-----+++++---++--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++-----+++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++---++-----+++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-----+++++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-----+++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++---++-----+++++---++----":{"23":"1/2","28":"1/2"},"---++---++-----+++++---+-":{"9":"9/61","13":"9/61","23":"1381/3599","24":"1156/3599"},"---++---++-----+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---++---++-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"---++---++-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"---++---++-----+++++----+---+++":{"8":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"---++---++-----+++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-----+++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-----+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---++---++-----+++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"---++---++-----+++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"---++---++-----+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"---++---++-----+++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---++---++-----+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"---++---++-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"---++---++-----+++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"---++---++-----+++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-----+++++----------+":{"29":"9/43","30":"34/43"},"---++---++-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"---++---++-----+++++-------------":{"28":"16/41","32":"25/41"},"---++---++-----++++-":{"17":"34/43","19":"9/43"},"---++---++-----+++-":{"3":"16048/82369","7":"27848/82369","15":"47721/164738","18":"4175/23534"},"---++---++-----++-":{"7":"3/34","15":"1/3","17":"59/102"},"---++---++-----+-":{"15":"16/25","16":"9/25"},"---++---++------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++---++------++++-+":{"3":"16/41","14":"16/41","21":"9/41"},"---++---++------++++--+":{"8":"1/3","14":"1/3","22":"1/3"},"---++---++------++++---+++":{"8":"1/5","14":"1/5","17":"1/5","22":"1/5","25":"1/5"},"---++---++------++++---++-+":{"8":"269/894","14":"269/894","25":"131/894","26":"75/298"},"---++---++------++++---++--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++------++++---++---+++":{"8":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++---++------++++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++------++++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++------++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++---++------++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"---++---++------++++---+-":{"15":"531/1250","16":"9/25","23":"269/2950","24":"4573/36875"},"---++---++------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---++---++------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"---++---++------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"---++---++------++++----+---+++":{"8":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"---++---++------++++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++------++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---++---++------++++----+----++":{"8":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"---++---++------++++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++------++++----+-----":{"2":"177/448","8":"51/224","15":"319/1344","24":"47/672","29":"47/672"},"---++---++------++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"---++---++------++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---++---++------++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"---++---++------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"---++---++------++++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"---++---++------++++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++------++++----------+":{"29":"9/43","30":"34/43"},"---++---++------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"---++---++------++++-------------":{"28":"16/41","32":"25/41"},"---++---++------+++-":{"17":"34/43","19":"9/43"},"---++---++------++-":{"15":"319/1488","17":"59/93","18":"75/496"},"---++---++------+-":{"2":"319/850","7":"2429/28900","8":"9/34","17":"319/1156"},"---++---++-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++---++-------+++-+":{"8":"1475/5181","12":"10443/43175","14":"1711/11775","16":"850/5181","21":"850/5181"},"---++---++-------+++--+":{"8":"1/3","14":"1/3","22":"1/3"},"---++---++-------+++---+++":{"8":"1/5","14":"1/5","17":"1/5","22":"1/5","25":"1/5"},"---++---++-------+++---++-+":{"8":"269/894","14":"269/894","25":"131/894","26":"75/298"},"---++---++-------+++---++--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++-------+++---++---+++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"---++---++-------+++---++---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-------+++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-------+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++---++-------+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"---++---++-------+++---+-":{"16":"225/887","17":"531/887","23":"3275/52333","24":"4454/52333"},"---++---++-------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---++---++-------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"---++---++-------+++----+--+":{"8":"1/3","14":"1/3","27":"1/3"},"---++---++-------+++----+---+++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"---++---++-------+++----+---++-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---++---++-------+++----+----++":{"8":"3275/165604","16":"25601/82802","17":"199067/331208","25":"7729/331208","30":"7729/165604"},"---++---++-------+++----+----+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-------+++----+-----":{"2":"55696/107263","8":"32096/107263","16":"18821/107263","24":"25/8251","29":"25/8251"},"---++---++-------+++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"---++---++-------+++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---++---++-------+++-------+":{"1":"531/2812","8":"675/2812","24":"531/2812","27":"1075/2812"},"---++---++-------+++--------+":{"1":"2429/10483","2":"325/10483","8":"3275/10483","24":"151436/618497","28":"111350/618497"},"---++---++-------+++---------++":{"8":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"---++---++-------+++---------+-+":{"8":"189/1481","17":"425/1481","25":"289/1481","31":"578/1481"},"---++---++-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++---++-------+++----------+":{"29":"9/43","30":"34/43"},"---++---++-------+++-----------+":{"8":"25/93","27":"34/93","31":"34/93"},"---++---++-------+++-------------":{"28":"16/41","32":"25/41"},"---++---++-------++-":{"17":"34/43","19":"9/43"},"---++---++-------+-":{"15":"319/1488","17":"59/93","18":"75/496"},"---++---++--------":{"2":"319/850","7":"2429/28900","8":"9/34","17":"319/1156"},"---++---+-":{"2":"9/25","8":"25/59","9":"319/1475"},"---++----++":{"2":"2/3","10":"1/3"},"---++----+-+":{"2":"16/25","11":"9/25"},"---++----+--+":{"8":"9/34","12":"25/34"},"---++----+---+":{"8":"1/2","13":"1/2"},"---++----+----+++++++++++++++++":{"3":"31329/83908","8":"23679/83908","25":"493/3814","30":"9027/41954"},"---++----+----++++++++++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+++++++++++++++-":{"25":"34/43","29":"9/43"},"---++----+----++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++----+----+++++++++++++-":{"25":"1/2","27":"1/2"},"---++----+----++++++++++++-":{"25":"16/25","26":"9/25"},"---++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"---++----+----++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"---++----+----+++++++++-":{"2":"13924/28647","3":"8024/28647","20":"5423/57294","23":"7975/57294"},"---++----+----++++++++-":{"20":"1/3","22":"2/3"},"---++----+----+++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"---++----+----++++++-++++++++++":{"9":"225/1912","20":"531/1912","25":"625/1912","30":"531/1912"},"---++----+----++++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----++++++-++++++++-":{"25":"34/43","29":"9/43"},"---++----+----++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++----+----++++++-++++++-":{"25":"1/2","27":"1/2"},"---++----+----++++++-+++++-":{"25":"16/25","26":"9/25"},"---++----+----++++++-++++-+++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----++++++-++++-++++-+":{"3":"3/37","22":"34/111","25":"34/111","31":"34/111"},"---++----+----++++++-++++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"---++----+----++++++-++++-+-":{"22":"1/2","27":"1/2"},"---++----+----++++++-++++--":{"3":"75/218","8":"75/218","21":"17/109","26":"17/109"},"---++----+----++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---++----+----++++++-++-":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----++++++-+-":{"21":"25/84","22":"59/84"},"---++----+----++++++--+++++++++":{"9":"675/6031","21":"31329/150775","25":"62746/150775","30":"1593/6031"},"---++----+----++++++--++++++++-+":{"3":"269/1519","15":"531/1519","21":"2104/37975","31":"15871/37975"},"---++----+----++++++--++++++++---":{"8":"6725/28467","15":"325/28467","21":"5546/28467","31":"87025/341604","32":"103427/341604"},"---++----+----++++++--+++++++-":{"25":"34/43","29":"9/43"},"---++----+----++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++----+----++++++--+++++-":{"25":"1/2","27":"1/2"},"---++----+----++++++--++++-":{"25":"16/25","26":"9/25"},"---++----+----++++++--+++-+++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----++++++--+++-++++-+":{"3":"3/37","22":"34/111","25":"34/111","31":"34/111"},"---++----+----++++++--+++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"---++----+----++++++--+++-+-":{"22":"1/2","27":"1/2"},"---++----+----++++++--+++--++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----++++++--+++--+++-+":{"3":"3/37","22":"34/111","25":"34/111","31":"34/111"},"---++----+----++++++--+++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"---++----+----++++++--+++---":{"22":"1/2","27":"1/2"},"---++----+----++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++----+----++++++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----++++++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+----++++++---+++++++-+":{"3":"225/2137","15":"10079/53425","17":"11171/53425","22":"531/2137","31":"531/2137"},"---++----+----++++++---+++++++---":{"15":"94/813","22":"494/813","31":"925/68292","32":"17975/68292"},"---++----+----++++++---++++++-":{"25":"34/43","29":"9/43"},"---++----+----++++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++----+----++++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++----+----++++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++----+----++++++---++-+++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----++++++---++-++++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"---++----+----++++++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----++++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----++++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+----++++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+----++++++---++--++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----++++++---++--+++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"---++----+----++++++---++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----++++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----++++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+----++++++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"---++----+----++++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"---++----+----++++++----":{"8":"27/89","14":"27/89","16":"9/52","23":"11/50"},"---++----+----+++++-":{"14":"1/2","19":"1/2"},"---++----+----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"---++----+----+++-":{"8":"131/1243","14":"131/1243","16":"306/1243","17":"675/1243"},"---++----+----++-":{"14":"269/3350","15":"803/1675","16":"59/134"},"---++----+----+-+++++":{"15":"1/2","20":"1/2"},"---++----+----+-++++-++++++++++":{"9":"225/1912","20":"531/1912","25":"625/1912","30":"531/1912"},"---++----+----+-++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+-++++-++++++++-":{"25":"34/43","29":"9/43"},"---++----+----+-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++----+----+-++++-++++++-":{"25":"1/2","27":"1/2"},"---++----+----+-++++-+++++-":{"25":"16/25","26":"9/25"},"---++----+----+-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"---++----+----+-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---++----+----+-++++-++-":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----+-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"---++----+----+-++++--+++++++++":{"9":"675/6031","21":"31329/150775","25":"62746/150775","30":"1593/6031"},"---++----+----+-++++--++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+-++++--+++++++-":{"25":"34/43","29":"9/43"},"---++----+----+-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++----+----+-++++--+++++-":{"25":"1/2","27":"1/2"},"---++----+----+-++++--++++-":{"25":"16/25","26":"9/25"},"---++----+----+-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"---++----+----+-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++----+----+-++++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----+-++++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+----+-++++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+-++++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"---++----+----+-++++---++++++-":{"25":"34/43","29":"9/43"},"---++----+----+-++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++----+----+-++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++----+----+-++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++----+----+-++++---++-+++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----+-++++---++-++++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"---++----+----+-++++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----+-++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----+-++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+----+-++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+----+-++++---++--++++":{"3":"3/37","25":"34/111","27":"1169/2775","30":"177/925"},"---++----+----+-++++---++--+++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"---++----+----+-++++---++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----+-++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----+-++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+----+-++++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"---++----+----+-++++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"---++----+----+-++++----":{"8":"27/89","14":"27/89","16":"9/52","23":"11/50"},"---++----+----+-+++-":{"14":"1/2","19":"1/2"},"---++----+----+-++-":{"2":"54929/116250","3":"15827/58125","16":"5423/58125","18":"18821/116250"},"---++----+----+-+-":{"8":"131/1243","14":"131/1243","16":"306/1243","17":"675/1243"},"---++----+----+--++++":{"15":"1/2","20":"1/2"},"---++----+----+--+++-+":{"16":"1/2","21":"1/2"},"---++----+----+--+++--+++++++++":{"9":"675/6031","16":"31329/150775","25":"62746/150775","30":"1593/6031"},"---++----+----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+--+++--+++++++-":{"25":"34/43","29":"9/43"},"---++----+----+--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---++----+----+--+++--+++++-":{"25":"1/2","27":"1/2"},"---++----+----+--+++--++++-":{"25":"16/25","26":"9/25"},"---++----+----+--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"---++----+----+--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---++----+----+--+++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----+--+++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+----+--+++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+--+++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"---++----+----+--+++---++++++-":{"25":"34/43","29":"9/43"},"---++----+----+--+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++----+----+--+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++----+----+--+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++----+----+--+++---++-+++++":{"14":"5625/129889","16":"10443/129889","25":"119446/389667","27":"944/2019","30":"13275/129889"},"---++----+----+--+++---++-++++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"---++----+----+--+++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----+--+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----+--+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+----+--+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+----+--+++---++--++++":{"14":"5625/129889","16":"10443/129889","25":"119446/389667","27":"944/2019","30":"13275/129889"},"---++----+----+--+++---++--+++-+":{"14":"378/2809","17":"1475/5618","25":"1381/5618","31":"1003/2809"},"---++----+----+--+++---++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----+--+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----+--+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+----+--+++---++---":{"8":"1/3","14":"1/3","27":"1/3"},"---++----+----+--+++---+-":{"17":"1/2","23":"25/118","24":"17/59"},"---++----+----+--+++----":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----+--++-":{"14":"1/2","19":"1/2"},"---++----+----+--+-":{"14":"319/1475","17":"9/25","18":"25/59"},"---++----+----+---+++":{"15":"1/2","20":"1/2"},"---++----+----+---++-+":{"17":"59/84","21":"25/84"},"---++----+----+---++--+":{"17":"1/2","22":"1/2"},"---++----+----+---++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+----+---++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++----+----+---++---+++++++---":{"8":"94/719","22":"306/719","31":"11171/60396","32":"15625/60396"},"---++----+----+---++---++++++-":{"25":"34/43","29":"9/43"},"---++----+----+---++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"---++----+----+---++---++++-":{"25":"1/2","27":"1/2"},"---++----+----+---++---+++-":{"25":"16/25","26":"9/25"},"---++----+----+---++---++-+++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"---++----+----+---++---++-++++-+":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"---++----+----+---++---++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----+---++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----+---++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"---++----+----+---++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+----+---++---++--++++":{"14":"1275/35336","17":"10443/70672","25":"60229/212016","27":"47377/106008","30":"3009/35336"},"---++----+----+---++---++--+++-+":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"---++----+----+---++---++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"---++----+----+---++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+----+---++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"---++----+----+---++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"---++----+----+---++---+-":{"17":"9/25","23":"25/59","24":"319/1475"},"---++----+----+---++----":{"2":"1/2","14":"17/59","23":"25/118"},"---++----+----+---+-":{"14":"1/2","19":"1/2"},"---++----+----+----":{"2":"1/2","14":"17/59","18":"25/118"},"---++----+-----++++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+-----+++++-+":{"3":"16/41","14":"16/41","21":"9/41"},"---++----+-----+++++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+-----+++++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+-----+++++---+++++++-+":{"3":"225/2137","15":"10079/53425","17":"11171/53425","22":"531/2137","31":"531/2137"},"---++----+-----+++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"---++----+-----+++++---++++++-":{"25":"34/43","29":"9/43"},"---++----+-----+++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++----+-----+++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++----+-----+++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++----+-----+++++---++-+++++":{"3":"1275/23618","22":"7893/47236","25":"7225/35427","27":"63425/141708","30":"3009/23618"},"---++----+-----+++++---++-++++-+":{"3":"225/1606","15":"526/20075","17":"27121/80300","25":"531/3212","31":"531/1606"},"---++----+-----+++++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-----+++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+-----+++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+-----+++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+-----+++++---++--++++":{"3":"1275/23618","22":"7893/47236","25":"7225/35427","27":"63425/141708","30":"3009/23618"},"---++----+-----+++++---++--+++-+":{"3":"225/1606","15":"526/20075","17":"27121/80300","25":"531/3212","31":"531/1606"},"---++----+-----+++++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-----+++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+-----+++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+-----+++++---++---+++":{"3":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++----+-----+++++---++---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"---++----+-----+++++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-----+++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++----+-----+++++---++----":{"23":"1/2","28":"1/2"},"---++----+-----+++++---+-":{"8":"25/84","9":"25/84","15":"3/56","23":"25/168","24":"17/84"},"---++----+-----+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---++----+-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"---++----+-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"---++----+-----+++++----+---+++":{"3":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"---++----+-----+++++----+---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"---++----+-----+++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-----+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---++----+-----+++++----+----++":{"3":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"---++----+-----+++++----+----+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"---++----+-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-----+++++----+-----":{"3":"13/41","8":"13/41","24":"17/93","29":"17/93"},"---++----+-----+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"---++----+-----+++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---++----+-----+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"---++----+-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"---++----+-----+++++---------++":{"3":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"---++----+-----+++++---------+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"---++----+-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-----+++++----------+":{"29":"9/43","30":"34/43"},"---++----+-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"---++----+-----+++++-------------":{"28":"16/41","32":"25/41"},"---++----+-----++++-":{"17":"34/43","19":"9/43"},"---++----+-----+++-":{"3":"16048/82369","7":"27848/82369","15":"47721/164738","18":"4175/23534"},"---++----+-----++-":{"7":"3/34","15":"1/3","17":"59/102"},"---++----+-----+-":{"15":"16/25","16":"9/25"},"---++----+------+++++":{"9":"1/3","14":"1/3","15":"1/6","20":"1/6"},"---++----+------++++-+":{"3":"16/41","14":"16/41","21":"9/41"},"---++----+------++++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+------++++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+------++++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++----+------++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"---++----+------++++---++++++-":{"25":"34/43","29":"9/43"},"---++----+------++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++----+------++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++----+------++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++----+------++++---++-+++++":{"3":"4425/86147","15":"7893/86147","25":"73829/258441","27":"116329/258441","30":"10443/86147"},"---++----+------++++---++-++++-+":{"3":"3275/22558","16":"526/11279","17":"13275/45116","25":"7729/45116","31":"7729/22558"},"---++----+------++++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+------++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+------++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+------++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+------++++---++--++++":{"3":"4425/86147","15":"7893/86147","25":"73829/258441","27":"116329/258441","30":"10443/86147"},"---++----+------++++---++--+++-+":{"3":"114325/827014","17":"625425/1654028","25":"207739/1654028","26":"13150/413507","31":"269807/827014"},"---++----+------++++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+------++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+------++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+------++++---++---+++":{"3":"225/1606","17":"1169/3212","25":"531/3212","30":"531/1606"},"---++----+------++++---++---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"---++----+------++++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+------++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++----+------++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"---++----+------++++---+-":{"8":"59/202","9":"59/202","16":"9/202","23":"1875/11918","24":"1275/5959"},"---++----+------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---++----+------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"---++----+------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"---++----+------++++----+---+++":{"3":"3/34","17":"464/843","23":"177/1156","30":"177/850"},"---++----+------++++----+---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"---++----+------++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---++----+------++++----+----++":{"3":"3/34","17":"464/843","28":"177/1156","30":"177/850"},"---++----+------++++----+----+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"---++----+------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+------++++----+-----":{"2":"10443/33368","3":"3009/16684","15":"18821/100104","24":"7975/50052","29":"7975/50052"},"---++----+------++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"---++----+------++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---++----+------++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"---++----+------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"---++----+------++++---------++":{"3":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"---++----+------++++---------+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"---++----+------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+------++++----------+":{"29":"9/43","30":"34/43"},"---++----+------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"---++----+------++++-------------":{"28":"16/41","32":"25/41"},"---++----+------+++-":{"17":"34/43","19":"9/43"},"---++----+------++-":{"15":"319/1488","17":"59/93","18":"75/496"},"---++----+------+-":{"15":"131/625","16":"9/25","17":"269/625"},"---++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+-------+++-+":{"3":"625/1577","12":"7729/118275","14":"42421/118275","21":"850/4731"},"---++----+-------+++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+-------+++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+-------+++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++----+-------+++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"---++----+-------+++---++++++-":{"25":"34/43","29":"9/43"},"---++----+-------+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---++----+-------+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---++----+-------+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---++----+-------+++---++-+++++":{"3":"1875/39788","16":"2631/39788","25":"17641/59682","27":"57289/119364","30":"4425/39788"},"---++----+-------+++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++----+-------+++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+-------+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+-------+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+-------+++---++--++++":{"3":"1875/39788","16":"2631/39788","25":"17641/59682","27":"57289/119364","30":"4425/39788"},"---++----+-------+++---++--+++-+":{"3":"114325/827014","17":"625425/1654028","25":"207739/1654028","26":"13150/413507","31":"269807/827014"},"---++----+-------+++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+-------+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+-------+++---++---+++":{"3":"3275/144354","16":"21776/72177","17":"57289/96236","25":"7729/288708","30":"7729/144354"},"---++----+-------+++---++---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"---++----+-------+++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---++----+-------+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"---++----+-------+++---+-":{"8":"25/93","9":"25/93","17":"3/31","23":"850/5487","24":"1156/5487"},"---++----+-------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---++----+-------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"---++----+-------+++----+--++++":{"9":"625/15588","23":"1475/15588","25":"5741/23382","27":"24557/46764","30":"1475/15588"},"---++----+-------+++----+--+++-+":{"3":"114325/827014","17":"625425/1654028","25":"207739/1654028","26":"13150/413507","31":"269807/827014"},"---++----+-------+++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+-------+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---++----+-------+++----+---+++":{"3":"3275/144354","16":"21776/72177","17":"57289/96236","25":"7729/288708","30":"7729/144354"},"---++----+-------+++----+---++-+":{"3":"3825/28354","17":"20925/56708","25":"7975/56708","27":"526/14177","31":"9027/28354"},"---++----+-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---++----+-------+++----+----++":{"3":"3275/144354","16":"21776/72177","17":"57289/96236","25":"7729/288708","30":"7729/144354"},"---++----+-------+++----+----+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"---++----+-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++----+-----":{"2":"944/2445","3":"544/2445","16":"319/2445","24":"319/2445","29":"319/2445"},"---++----+-------+++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"---++----+-------+++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---++----+-------+++-------+":{"1":"18821/97025","9":"957/3881","17":"7729/97025","24":"931/3881","27":"931/3881"},"---++----+-------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"---++----+-------+++---------++":{"3":"75/1204","17":"775/1204","24":"177/1204","30":"177/1204"},"---++----+-------+++---------+-+":{"3":"1475/10762","17":"137175/365908","25":"6699/43048","28":"6575/731816","31":"3481/10762"},"---++----+-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+-------+++----------+":{"29":"9/43","30":"34/43"},"---++----+-------+++-----------+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"---++----+-------+++-------------":{"28":"16/41","32":"25/41"},"---++----+-------++-":{"17":"34/43","19":"9/43"},"---++----+-------+-":{"15":"319/1488","17":"59/93","18":"75/496"},"---++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+--------++-+":{"3":"625/1577","12":"7729/118275","14":"42421/118275","21":"850/4731"},"---++----+--------++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++----+--------++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+--------++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++----+--------++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"---++----+--------++---++++++-":{"25":"34/43","29":"9/43"},"---++----+--------++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"---++----+--------++---++++-":{"25":"1/2","27":"1/2"},"---++----+--------++---+++-":{"25":"16/25","26":"9/25"},"---++----+--------++---++-+++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"---++----+--------++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++----+--------++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+--------++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"---++----+--------++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+--------++---++--++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"---++----+--------++---++--+++-+":{"3":"396775/2767378","23":"625425/2767378","25":"169132/1383689","26":"470525/2767378","31":"936389/2767378"},"---++----+--------++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+--------++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"---++----+--------++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"---++----+--------++---+-":{"8":"1/4","9":"1/4","23":"1/4","24":"1/4"},"---++----+--------++----+++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"---++----+--------++----++++++-+-":{"31":"1/2","32":"1/2"},"---++----+--------++----++++++--":{"14":"25/168","23":"25/168","25":"59/168","31":"59/168"},"---++----+--------++----+++++-":{"25":"34/43","29":"9/43"},"---++----+--------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"---++----+--------++----+++-":{"25":"1/2","27":"1/2"},"---++----+--------++----++-":{"25":"16/25","26":"9/25"},"---++----+--------++----+-+++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"---++----+--------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++----+--------++----+-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+--------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"---++----+--------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++----+--------++----+--++++":{"9":"1275/32786","17":"10443/65572","25":"52579/196716","27":"21776/49179","30":"3009/32786"},"---++----+--------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++----+--------++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----+--------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"---++----+--------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"---++----+--------++----+---++-+":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"---++----+--------++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"---++----+--------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"---++----+--------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"---++----+--------++------+":{"2":"1475/3277","9":"850/3277","22":"7729/245775","24":"42421/245775","26":"850/9831"},"---++----+--------++-------+":{"2":"59/143","9":"34/143","24":"25/143","27":"25/143"},"---++----+--------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"---++----+--------++--------++-+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"---++----+--------++--------++---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++--------+-":{"8":"1/3","9":"1/3","28":"25/177","29":"34/177"},"---++----+--------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"---++----+--------++---------+-+":{"9":"25/143","18":"25/143","25":"29/208","28":"225/2288","31":"59/143"},"---++----+--------++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"---++----+--------++----------+":{"29":"9/43","30":"34/43"},"---++----+--------++-----------+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"---++----+--------++-------------":{"28":"16/41","32":"25/41"},"---++----+--------+-":{"17":"9/25","18":"25/59","19":"319/1475"},"---++----+---------":{"2":"1/2","9":"17/59","18":"25/118"},"---++-----+":{"1":"9/25","10":"16/25"},"---++------+":{"9":"8/25","11":"17/25"},"---++-------+":{"9":"9/43","12":"34/43"},"---++--------+":{"1":"9/52","9":"931/3068","13":"803/1534"},"---++---------+":{"9":"1/2","14":"1/2"},"---++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"---++-----------+":{"2":"7729/57800","3":"931/2312","9":"18821/57800","16":"319/2312"},"---++------------+":{"3":"1/3","9":"1/3","17":"1/3"},"---++-------------+++":{"3":"1/3","9":"1/3","20":"1/3"},"---++-------------++-+":{"3":"625/1577","9":"42421/118275","12":"7729/118275","21":"850/4731"},"---++-------------++--+":{"3":"1/3","14":"1/3","22":"1/3"},"---++-------------++---++++++++":{"3":"3825/41954","22":"23679/83908","25":"34525/83908","30":"9027/41954"},"---++-------------++---+++++++-+-":{"31":"1/2","32":"1/2"},"---++-------------++---+++++++--":{"9":"3825/24529","17":"11171/49058","22":"1052/24529","25":"10079/49058","31":"9027/24529"},"---++-------------++---++++++-":{"25":"34/43","29":"9/43"},"---++-------------++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"---++-------------++---++++-":{"25":"1/2","27":"1/2"},"---++-------------++---+++-":{"25":"16/25","26":"9/25"},"---++-------------++---++-+++++":{"3":"1275/31511","17":"7893/63022","25":"52579/189066","27":"43552/94533","30":"3009/31511"},"---++-------------++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++-------------++---++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++-------------++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"---++-------------++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++-------------++---++--++++":{"3":"1275/31511","17":"7893/63022","25":"52579/189066","27":"43552/94533","30":"3009/31511"},"---++-------------++---++--+++-+":{"3":"396775/2767378","23":"625425/2767378","25":"169132/1383689","26":"470525/2767378","31":"936389/2767378"},"---++-------------++---++--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++-------------++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"---++-------------++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"---++-------------++---+-":{"3":"9/34","9":"9/34","23":"625/2006","24":"319/2006"},"---++-------------++----+++++++":{"3":"3825/41954","22":"23679/83908","25":"34525/83908","30":"9027/41954"},"---++-------------++----++++++-+-":{"31":"1/2","32":"1/2"},"---++-------------++----++++++--":{"9":"470525/3103178","22":"331875/3103178","23":"279275/3103178","25":"455532/1551589","31":"1110439/3103178"},"---++-------------++----+++++-":{"25":"34/43","29":"9/43"},"---++-------------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"---++-------------++----+++-":{"25":"1/2","27":"1/2"},"---++-------------++----++-":{"25":"16/25","26":"9/25"},"---++-------------++----+-+++++":{"3":"1275/31511","17":"7893/63022","25":"52579/189066","27":"43552/94533","30":"3009/31511"},"---++-------------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++-------------++----+-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++-------------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"---++-------------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++-------------++----+--++++":{"3":"1275/31511","17":"7893/63022","25":"52579/189066","27":"43552/94533","30":"3009/31511"},"---++-------------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++-------------++----+--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++-------------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"---++-------------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"---++-------------++----+---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++-------------++----+---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"---++-------------++----+----":{"3":"1/3","9":"1/3","24":"34/177","28":"25/177"},"---++-------------++-----+":{"3":"531/4556","14":"531/4556","18":"1475/4556","24":"1169/4556","25":"25/134"},"---++-------------++------+":{"2":"456011/2227986","3":"7729/65529","18":"199375/742662","24":"18821/65529","26":"7975/65529"},"---++-------------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"---++-------------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"---++-------------++--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++-------------++--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++--------+-":{"19":"9/61","23":"9/61","28":"1381/3599","29":"1156/3599"},"---++-------------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"---++-------------++---------+-+":{"3":"87025/555908","18":"137175/555908","25":"839289/8894528","28":"1181975/8894528","31":"205379/555908"},"---++-------------++---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------++----------+":{"29":"9/43","30":"34/43"},"---++-------------++-----------+":{"3":"1475/10762","18":"2325/10762","27":"1581/5381","29":"319/10762","31":"3481/10762"},"---++-------------++-------------":{"28":"16/41","32":"25/41"},"---++-------------+-":{"3":"9/52","8":"9/52","18":"289/767","19":"425/1534"},"---++--------------++":{"18":"9/34","20":"25/34"},"---++--------------+-+":{"3":"16/41","14":"16/41","21":"9/41"},"---++--------------+--+":{"18":"9/34","22":"25/34"},"---++--------------+---+":{"18":"1/2","23":"1/2"},"---++--------------+----+++++++":{"3":"3825/41954","22":"23679/83908","25":"34525/83908","30":"9027/41954"},"---++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"---++--------------+----++++++--":{"9":"29225/190846","18":"11171/190846","22":"31329/190846","25":"25075/95423","31":"68971/190846"},"---++--------------+----+++++-":{"25":"34/43","29":"9/43"},"---++--------------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"---++--------------+----+++-":{"25":"1/2","27":"1/2"},"---++--------------+----++-":{"25":"16/25","26":"9/25"},"---++--------------+----+-+++++":{"3":"4425/128243","18":"7893/128243","25":"115925/384729","27":"200521/384729","30":"10443/128243"},"---++--------------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++--------------+----+-++++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"---++--------------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++--------------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"---++--------------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---++--------------+----+--++++":{"3":"4425/128243","18":"7893/128243","25":"115925/384729","27":"200521/384729","30":"10443/128243"},"---++--------------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++--------------+----+--+++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"---++--------------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++--------------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"---++--------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"---++--------------+-----++++++":{"3":"13275/176558","24":"23679/176558","25":"108275/176558","30":"31329/176558"},"---++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"---++--------------+-----+++++--":{"9":"25/193","24":"25/193","25":"84/193","31":"59/193"},"---++--------------+-----++++-":{"25":"34/43","29":"9/43"},"---++--------------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"---++--------------+-----++-":{"25":"1/2","27":"1/2"},"---++--------------+-----+-+":{"25":"16/25","26":"9/25"},"---++--------------+-----+--":{"25":"16/25","26":"9/25"},"---++--------------+------+++++":{"3":"4425/136136","24":"7893/136136","25":"115925/408408","27":"28025/51051","30":"10443/136136"},"---++--------------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++--------------+------++++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"---++--------------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++--------------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"---++--------------+------+-+":{"17":"131/2231","26":"625/2231","27":"1475/2231"},"---++--------------+------+--":{"2":"3240811/6474036","3":"933793/3237018","24":"296989/6474036","26":"470525/6474036","28":"199375/2158012"},"---++--------------+-------++++":{"3":"4425/136136","24":"7893/136136","25":"115925/408408","27":"28025/51051","30":"10443/136136"},"---++--------------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++--------------+-------+++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"---++--------------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++--------------+-------+-":{"27":"25/34","28":"9/34"},"---++--------------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"---++--------------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++--------------+--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++--------------+--------+-":{"18":"1/3","19":"1/3","28":"25/177","29":"34/177"},"---++--------------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"---++--------------+---------+-+":{"3":"87025/576833","19":"137175/576833","25":"127839/9229328","28":"2228225/9229328","31":"205379/576833"},"---++--------------+---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++--------------+----------+":{"29":"9/43","30":"34/43"},"---++--------------+-----------+":{"19":"25/143","27":"25/143","29":"34/143","31":"59/143"},"---++--------------+-------------":{"28":"16/41","32":"25/41"},"---++---------------+":{"19":"9/43","20":"34/43"},"---++----------------+":{"19":"8/25","21":"17/25"},"---++-----------------+":{"19":"9/43","22":"34/43"},"---++------------------+":{"19":"25/59","23":"34/59"},"---++-------------------+":{"19":"1/2","24":"1/2"},"---++--------------------++++++":{"3":"9/43","30":"34/43"},"---++--------------------+++++-+-":{"23":"16/41","32":"25/41"},"---++--------------------+++++--":{"19":"2325/10762","23":"625/10762","27":"4331/10762","31":"3481/10762"},"---++--------------------++++-":{"25":"1/3","29":"2/3"},"---++--------------------+++-":{"25":"17/42","28":"25/42"},"---++--------------------++-":{"26":"25/84","27":"59/84"},"---++--------------------+-":{"25":"16/25","26":"9/25"},"---++---------------------+++++":{"3":"4425/151922","19":"7893/151922","25":"34/111","27":"247879/455766","30":"10443/151922"},"---++---------------------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++---------------------++++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"---++---------------------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++---------------------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"---++---------------------+-":{"2":"456011/1430486","3":"131393/715243","19":"41789/1430486","26":"199375/1430486","27":"470525/1430486"},"---++----------------------++++":{"3":"4425/151922","19":"7893/151922","25":"34/111","27":"247879/455766","30":"10443/151922"},"---++----------------------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++----------------------+++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"---++----------------------++-":{"25":"25/93","27":"59/93","29":"3/31"},"---++----------------------+-":{"27":"25/34","28":"9/34"},"---++-----------------------+++":{"17":"109/184","25":"25/184","30":"25/92"},"---++-----------------------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++-----------------------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-----------------------+-":{"4":"531/1993","8":"306/1993","28":"28900/117587","29":"39304/117587"},"---++------------------------++":{"17":"109/184","25":"25/184","30":"25/92"},"---++------------------------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---++------------------------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"---++-------------------------+":{"29":"9/43","30":"34/43"},"---++--------------------------+":{"29":"1/2","31":"1/2"},"---++----------------------------":{"28":"16/41","32":"25/41"},"---+-":{"2":"9/25","3":"25/59","4":"319/1475"},"----++":{"2":"1/2","5":"1/2"},"----+-+":{"2":"16/25","6":"9/25"},"----+--+":{"3":"9/34","7":"25/34"},"----+---+":{"3":"1/2","8":"1/2"},"----+----++":{"2":"2/3","10":"1/3"},"----+----+-+":{"2":"16/25","11":"9/25"},"----+----+--+":{"8":"9/34","12":"25/34"},"----+----+---+":{"3":"1/2","13":"1/2"},"----+----+----+++++++++++++++++":{"4":"319/944","8":"47/472","30":"9/16"},"----+----+----++++++++++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+----+++++++++++++++-":{"25":"34/43","29":"9/43"},"----+----+----++++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+----+++++++++++++-":{"25":"1/2","27":"1/2"},"----+----+----++++++++++++-":{"25":"16/25","26":"9/25"},"----+----+----+++++++++++-":{"20":"1/2","25":"1/2"},"----+----+----++++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"----+----+----+++++++++-":{"2":"1/2","14":"17/59","23":"25/118"},"----+----+----++++++++-":{"20":"1/3","22":"2/3"},"----+----+----+++++++-":{"17":"269/1250","20":"531/1250","21":"9/25"},"----+----+----++++++-++++++++++":{"9":"225/1912","20":"531/1912","25":"625/1912","30":"531/1912"},"----+----+----++++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+----++++++-+++++++++---":{"3":"2773/18275","8":"1052/18275","20":"319/1075","31":"2197/12900","32":"167/516"},"----+----+----++++++-++++++++-":{"25":"34/43","29":"9/43"},"----+----+----++++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+----++++++-++++++-":{"25":"1/2","27":"1/2"},"----+----+----++++++-+++++-":{"25":"16/25","26":"9/25"},"----+----+----++++++-++++-+++++":{"14":"3/34","25":"1/3","27":"472/1275","30":"177/850"},"----+----+----++++++-++++-++++-+":{"14":"3/34","22":"25/102","25":"1/3","31":"1/3"},"----+----+----++++++-++++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"----+----+----++++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+----++++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"----+----+----++++++-++++-+-":{"22":"1/2","27":"1/2"},"----+----+----++++++-++++--":{"21":"1/2","26":"1/2"},"----+----+----++++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----+----+----++++++-++-":{"2":"1/2","14":"17/59","23":"25/118"},"----+----+----++++++-+-":{"21":"25/84","22":"59/84"},"----+----+----++++++--+++++++++":{"9":"675/6031","21":"31329/150775","25":"62746/150775","30":"1593/6031"},"----+----+----++++++--++++++++-+":{"9":"108889/1171875","14":"59236/1171875","15":"662/1875","21":"7729/46875","31":"15871/46875"},"----+----+----++++++--++++++++---":{"3":"325/56542","8":"13275/56542","21":"319/1663","31":"36875/139692","32":"42421/139692"},"----+----+----++++++--+++++++-":{"25":"34/43","29":"9/43"},"----+----+----++++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+----++++++--+++++-":{"25":"1/2","27":"1/2"},"----+----+----++++++--++++-":{"25":"16/25","26":"9/25"},"----+----+----++++++--+++-+++++":{"14":"3/34","25":"1/3","27":"472/1275","30":"177/850"},"----+----+----++++++--+++-++++-+":{"14":"3/34","22":"25/102","25":"1/3","31":"1/3"},"----+----+----++++++--+++-++++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"----+----+----++++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+----++++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"----+----+----++++++--+++-+-":{"22":"1/2","27":"1/2"},"----+----+----++++++--+++--++++":{"14":"3/34","25":"1/3","27":"472/1275","30":"177/850"},"----+----+----++++++--+++--+++-+":{"14":"3/34","22":"25/102","25":"1/3","31":"1/3"},"----+----+----++++++--+++--+++---":{"8":"269/2994","25":"1475/2994","32":"625/1497"},"----+----+----++++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+----++++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"----+----+----++++++--+++---":{"22":"1/2","27":"1/2"},"----+----+----++++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----+----++++++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"----+----+----++++++---":{"3":"1/3","14":"1/3","22":"1/3"},"----+----+----+++++-":{"14":"1/2","19":"1/2"},"----+----+----++++-":{"14":"931/3068","16":"9/52","18":"803/1534"},"----+----+----+++-":{"8":"131/1243","14":"131/1243","16":"306/1243","17":"675/1243"},"----+----+----++-":{"3":"269/894","14":"269/894","15":"131/894","16":"75/298"},"----+----+----+-+++++":{"15":"1/2","20":"1/2"},"----+----+----+-++++-++++++++++":{"9":"225/1912","20":"531/1912","25":"625/1912","30":"531/1912"},"----+----+----+-++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+----+-++++-+++++++++---":{"3":"2773/18275","8":"1052/18275","15":"319/1075","31":"10443/30100","32":"177/1204"},"----+----+----+-++++-++++++++-":{"25":"34/43","29":"9/43"},"----+----+----+-++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+----+-++++-++++++-":{"25":"1/2","27":"1/2"},"----+----+----+-++++-+++++-":{"25":"16/25","26":"9/25"},"----+----+----+-++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"----+----+----+-++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----+----+----+-++++-++-":{"2":"1/2","14":"17/59","23":"25/118"},"----+----+----+-++++-+-":{"15":"131/1149","17":"262/1149","21":"75/383","22":"177/383"},"----+----+----+-++++--+++++++++":{"9":"675/6031","21":"31329/150775","25":"62746/150775","30":"1593/6031"},"----+----+----+-++++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+----+-++++--++++++++---":{"3":"325/56542","8":"13275/56542","21":"319/1663","31":"36875/139692","32":"42421/139692"},"----+----+----+-++++--+++++++-":{"25":"34/43","29":"9/43"},"----+----+----+-++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+----+-++++--+++++-":{"25":"1/2","27":"1/2"},"----+----+----+-++++--++++-":{"25":"16/25","26":"9/25"},"----+----+----+-++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"----+----+----+-++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----+----+-++++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"----+----+----+-++++---":{"3":"1/3","14":"1/3","22":"1/3"},"----+----+----+-+++-":{"14":"1/2","19":"1/2"},"----+----+----+-++-":{"3":"25/59","14":"25/59","18":"9/59"},"----+----+----+-+-":{"3":"1/3","14":"1/3","17":"1/3"},"----+----+----+--++++":{"15":"1/2","20":"1/2"},"----+----+----+--+++-+":{"16":"1/2","21":"1/2"},"----+----+----+--+++--+++++++++":{"9":"675/6031","16":"31329/150775","25":"62746/150775","30":"1593/6031"},"----+----+----+--+++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+----+--+++--++++++++--":{"3":"4027/53346","8":"2773/53346","16":"425/1569","22":"472/1569","31":"472/1569"},"----+----+----+--+++--+++++++-":{"25":"34/43","29":"9/43"},"----+----+----+--+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+----+--+++--+++++-":{"25":"1/2","27":"1/2"},"----+----+----+--+++--++++-":{"25":"16/25","26":"9/25"},"----+----+----+--+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"----+----+----+--+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----+----+--+++--+-":{"2":"1/2","14":"17/59","23":"25/118"},"----+----+----+--+++---":{"3":"1/3","14":"1/3","22":"1/3"},"----+----+----+--++-":{"14":"1/2","19":"1/2"},"----+----+----+--+-":{"3":"9/34","14":"25/59","18":"625/2006"},"----+----+----+---":{"3":"1/3","14":"1/3","17":"1/3"},"----+----+-----++++++++++++++++":{"4":"59/143","14":"719/2288","25":"47/1144","30":"531/2288"},"----+----+-----+++++++++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+-----++++++++++++++-":{"25":"34/43","29":"9/43"},"----+----+-----+++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+-----++++++++++++-":{"25":"1/2","27":"1/2"},"----+----+-----+++++++++++-":{"25":"16/25","26":"9/25"},"----+----+-----++++++++++-":{"20":"1/2","25":"1/2"},"----+----+-----+++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"----+----+-----++++++++-":{"2":"13924/35073","4":"8024/35073","20":"10625/70146","23":"15625/70146"},"----+----+-----+++++++-":{"20":"1/3","22":"2/3"},"----+----+-----++++++-":{"9":"269/1163","14":"269/1163","20":"400/1163","21":"225/1163"},"----+----+-----+++++-++++++++++":{"9":"225/1912","20":"531/1912","25":"625/1912","30":"531/1912"},"----+----+-----+++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+-----+++++-+++++++++---":{"14":"225/1112","20":"225/1112","25":"131/1112","31":"5251/23352","32":"1475/5838"},"----+----+-----+++++-++++++++-":{"25":"34/43","29":"9/43"},"----+----+-----+++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+-----+++++-++++++-":{"25":"1/2","27":"1/2"},"----+----+-----+++++-+++++-":{"25":"16/25","26":"9/25"},"----+----+-----+++++-++++-+++++":{"9":"3/28","25":"25/84","27":"719/2100","30":"177/700"},"----+----+-----+++++-++++-++++-+":{"9":"3/28","22":"625/2478","25":"25/84","31":"425/1239"},"----+----+-----+++++-++++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-----+++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"----+----+-----+++++-++++-+-":{"22":"1/2","27":"1/2"},"----+----+-----+++++-++++--":{"21":"1/2","26":"1/2"},"----+----+-----+++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----+----+-----+++++-++-":{"20":"319/1488","22":"59/93","23":"75/496"},"----+----+-----+++++-+-":{"9":"131/887","14":"131/887","21":"225/887","22":"400/887"},"----+----+-----+++++--+++++++++":{"9":"675/6031","21":"31329/150775","25":"62746/150775","30":"1593/6031"},"----+----+-----+++++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+-----+++++--++++++++---":{"14":"675/3461","21":"531/3461","25":"662/3461","31":"11269/41532","32":"7847/41532"},"----+----+-----+++++--+++++++-":{"25":"34/43","29":"9/43"},"----+----+-----+++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+-----+++++--+++++-":{"25":"1/2","27":"1/2"},"----+----+-----+++++--++++-":{"25":"16/25","26":"9/25"},"----+----+-----+++++--+++-+++++":{"9":"3/28","25":"25/84","27":"719/2100","30":"177/700"},"----+----+-----+++++--+++-++++-+":{"9":"3/28","22":"625/2478","25":"25/84","31":"425/1239"},"----+----+-----+++++--+++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-----+++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"----+----+-----+++++--+++-+-":{"22":"1/2","27":"1/2"},"----+----+-----+++++--+++--++++":{"9":"3/28","25":"25/84","27":"719/2100","30":"177/700"},"----+----+-----+++++--+++--+++-+":{"9":"3/28","22":"625/2478","25":"25/84","31":"425/1239"},"----+----+-----+++++--+++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-----+++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"----+----+-----+++++--+++---":{"22":"1/2","27":"1/2"},"----+----+-----+++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----+-----+++++--+-":{"20":"319/1488","22":"59/93","23":"75/496"},"----+----+-----+++++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"----+----+-----+++++---+++++++-+":{"9":"225/1912","15":"10079/47800","17":"2773/23900","22":"531/1912","31":"531/1912"},"----+----+-----+++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----+----+-----+++++---++++++-":{"25":"34/43","29":"9/43"},"----+----+-----+++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----+----+-----+++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----+----+-----+++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----+----+-----+++++---++-+++++":{"9":"1275/22343","22":"10443/44686","25":"10625/67029","27":"55775/134058","30":"3009/22343"},"----+----+-----+++++---++-++++-+":{"9":"225/1381","15":"1052/34525","17":"15871/69050","25":"531/2762","31":"531/1381"},"----+----+-----+++++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-----+++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+-----+++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+----+-----+++++---++--++++":{"9":"1275/22343","22":"10443/44686","25":"10625/67029","27":"55775/134058","30":"3009/22343"},"----+----+-----+++++---++--+++-+":{"9":"225/1381","15":"1052/34525","17":"15871/69050","25":"531/2762","31":"531/1381"},"----+----+-----+++++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-----+++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+-----+++++---++---+++":{"9":"225/1381","17":"719/2762","25":"531/2762","30":"531/1381"},"----+----+-----+++++---++---++-+":{"9":"3825/24529","17":"13275/49058","25":"7975/49058","27":"1052/24529","31":"9027/24529"},"----+----+-----+++++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----+----+-----+++++---++----":{"23":"1/2","28":"1/2"},"----+----+-----+++++---+-":{"3":"1/3","9":"1/3","23":"25/177","24":"34/177"},"----+----+-----+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----+----+-----+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"----+----+-----+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"----+----+-----+++++----+---+++":{"9":"3/31","17":"3009/5936","23":"177/1054","30":"177/775"},"----+----+-----+++++----+---++-+":{"9":"3825/24529","17":"13275/49058","25":"7975/49058","27":"1052/24529","31":"9027/24529"},"----+----+-----+++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----+----+-----+++++----+----++":{"9":"3/31","17":"3009/5936","28":"177/1054","30":"177/775"},"----+----+-----+++++----+----+-+":{"9":"1475/9287","17":"87025/315758","25":"6699/37148","28":"6575/631516","31":"3481/9287"},"----+----+-----+++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"----+----+-----+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"----+----+-----+++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----+----+-----+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"----+----+-----+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"----+----+-----+++++---------++":{"9":"75/1129","17":"700/1129","24":"177/1129","30":"177/1129"},"----+----+-----+++++---------+-+":{"9":"1475/9287","17":"87025/315758","25":"6699/37148","28":"6575/631516","31":"3481/9287"},"----+----+-----+++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-----+++++----------+":{"29":"9/43","30":"34/43"},"----+----+-----+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"----+----+-----+++++-------------":{"28":"16/41","32":"25/41"},"----+----+-----++++-":{"17":"34/43","19":"9/43"},"----+----+-----+++-":{"4":"16048/95221","7":"27848/95221","15":"58125/190442","18":"44525/190442"},"----+----+-----++-":{"7":"3/34","15":"1/3","17":"59/102"},"----+----+-----+-":{"15":"16/25","16":"9/25"},"----+----+------+++++":{"15":"1/2","20":"1/2"},"----+----+------++++-++++++++++":{"9":"225/1912","20":"531/1912","25":"625/1912","30":"531/1912"},"----+----+------++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+------++++-+++++++++---":{"14":"17/84","15":"17/84","25":"2/17","31":"29/84","32":"9/68"},"----+----+------++++-++++++++-":{"25":"34/43","29":"9/43"},"----+----+------++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+------++++-++++++-":{"25":"1/2","27":"1/2"},"----+----+------++++-+++++-":{"25":"16/25","26":"9/25"},"----+----+------++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"----+----+------++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----+----+------++++-++-":{"2":"54929/146306","9":"15827/73153","15":"15827/146306","21":"8024/73153","23":"13924/73153"},"----+----+------++++-+-":{"9":"262/1149","14":"262/1149","15":"131/1149","21":"75/383","22":"269/1149"},"----+----+------++++--+++++++++":{"9":"675/6031","21":"31329/150775","25":"62746/150775","30":"1593/6031"},"----+----+------++++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+------++++--++++++++---":{"14":"675/3461","21":"531/3461","25":"662/3461","31":"11269/41532","32":"7847/41532"},"----+----+------++++--+++++++-":{"25":"34/43","29":"9/43"},"----+----+------++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+------++++--+++++-":{"25":"1/2","27":"1/2"},"----+----+------++++--++++-":{"25":"16/25","26":"9/25"},"----+----+------++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"----+----+------++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----+------++++--+-":{"15":"319/1488","22":"59/93","23":"75/496"},"----+----+------++++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"----+----+------++++---+++++++-+-":{"31":"1/2","32":"1/2"},"----+----+------++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----+----+------++++---++++++-":{"25":"34/43","29":"9/43"},"----+----+------++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----+----+------++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----+----+------++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----+----+------++++---++-+++++":{"9":"4/75","15":"12/95","25":"26/95","27":"35/83","30":"12/95"},"----+----+------++++---++-++++-+":{"9":"3275/19283","16":"1052/19283","17":"6725/38566","25":"7729/38566","31":"7729/19283"},"----+----+------++++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+------++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+------++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+------++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+----+------++++---++--++++":{"9":"4/75","15":"12/95","25":"26/95","27":"35/83","30":"12/95"},"----+----+------++++---++--+++-+":{"9":"114325/712689","17":"396775/1425378","25":"207739/1425378","26":"26300/712689","31":"269807/712689"},"----+----+------++++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+------++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+------++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+------++++---++---+++":{"9":"225/1381","17":"719/2762","25":"531/2762","30":"531/1381"},"----+----+------++++---++---++-+":{"9":"3825/24529","17":"13275/49058","25":"7975/49058","27":"1052/24529","31":"9027/24529"},"----+----+------++++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+------++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----+----+------++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"----+----+------++++---+-":{"3":"1/3","9":"1/3","15":"1/6","23":"25/354","24":"17/177"},"----+----+------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----+----+------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"----+----+------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"----+----+------++++----+---+++":{"9":"3/31","17":"3009/5936","23":"177/1054","30":"177/775"},"----+----+------++++----+---++-+":{"9":"3825/24529","17":"13275/49058","25":"7975/49058","27":"1052/24529","31":"9027/24529"},"----+----+------++++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----+----+------++++----+----++":{"9":"3/31","17":"3009/5936","28":"177/1054","30":"177/775"},"----+----+------++++----+----+-+":{"9":"1475/9287","17":"87025/315758","25":"6699/37148","28":"6575/631516","31":"3481/9287"},"----+----+------++++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+------++++----+-----":{"24":"1/2","29":"1/2"},"----+----+------++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"----+----+------++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----+----+------++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"----+----+------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"----+----+------++++---------++":{"9":"75/1129","17":"700/1129","24":"177/1129","30":"177/1129"},"----+----+------++++---------+-+":{"9":"1475/9287","17":"87025/315758","25":"6699/37148","28":"6575/631516","31":"3481/9287"},"----+----+------++++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+------++++----------+":{"29":"9/43","30":"34/43"},"----+----+------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"----+----+------++++-------------":{"28":"16/41","32":"25/41"},"----+----+------+++-":{"17":"34/43","19":"9/43"},"----+----+------++-":{"15":"319/1488","17":"59/93","18":"75/496"},"----+----+------+-":{"15":"131/625","16":"9/25","17":"269/625"},"----+----+-------++++":{"9":"1/3","14":"1/3","15":"1/6","20":"1/6"},"----+----+-------+++-+":{"9":"33/94","14":"33/94","16":"7/47","21":"7/47"},"----+----+-------+++--+++++++++":{"9":"675/6031","16":"31329/150775","25":"62746/150775","30":"1593/6031"},"----+----+-------+++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+----+-------+++--++++++++--":{"14":"175/1401","16":"319/1401","22":"400/1401","25":"94/1401","31":"413/1401"},"----+----+-------+++--+++++++-":{"25":"34/43","29":"9/43"},"----+----+-------+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----+-------+++--+++++-":{"25":"1/2","27":"1/2"},"----+----+-------+++--++++-":{"25":"16/25","26":"9/25"},"----+----+-------+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"----+----+-------+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----+-------+++--+-":{"16":"319/1381","22":"931/1381","23":"131/1381"},"----+----+-------+++---++++++++":{"9":"569/6810","22":"3031/8858","25":"181/480","30":"1640/8317"},"----+----+-------+++---+++++++-+-":{"31":"1/2","32":"1/2"},"----+----+-------+++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----+----+-------+++---++++++-":{"25":"34/43","29":"9/43"},"----+----+-------+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----+----+-------+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----+----+-------+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----+----+-------+++---++-+++++":{"9":"5625/118639","16":"10443/118639","25":"102571/355917","27":"165317/355917","30":"13275/118639"},"----+----+-------+++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+----+-------+++---++-++++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-------+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+-------+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+----+-------+++---++--++++":{"9":"5625/118639","16":"10443/118639","25":"102571/355917","27":"165317/355917","30":"13275/118639"},"----+----+-------+++---++--+++-+":{"9":"114325/712689","17":"396775/1425378","25":"207739/1425378","26":"26300/712689","31":"269807/712689"},"----+----+-------+++---++--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-------+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+-------+++---++---+++":{"9":"3275/141079","16":"43552/141079","17":"165317/282158","25":"7729/282158","30":"7729/141079"},"----+----+-------+++---++---++-+":{"9":"3825/24529","17":"13275/49058","25":"7975/49058","27":"1052/24529","31":"9027/24529"},"----+----+-------+++---++---++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----+----+-------+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"----+----+-------+++---+-":{"3":"531/1418","9":"531/1418","16":"225/1418","23":"3275/83662","24":"2227/41831"},"----+----+-------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----+----+-------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"----+----+-------+++----+--++++":{"9":"625/15588","23":"1475/15588","25":"5741/23382","27":"24557/46764","30":"1475/15588"},"----+----+-------+++----+--+++-+":{"9":"114325/712689","17":"396775/1425378","25":"207739/1425378","26":"26300/712689","31":"269807/712689"},"----+----+-------+++----+--+++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----+-------+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----+-------+++----+---+++":{"9":"3275/141079","16":"43552/141079","17":"165317/282158","25":"7729/282158","30":"7729/141079"},"----+----+-------+++----+---++-+":{"9":"3825/24529","17":"13275/49058","25":"7975/49058","27":"1052/24529","31":"9027/24529"},"----+----+-------+++----+---++---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----+----+-------+++----+----++":{"9":"3275/141079","16":"43552/141079","17":"165317/282158","25":"7729/282158","30":"7729/141079"},"----+----+-------+++----+----+-+":{"9":"1475/9287","17":"87025/315758","25":"6699/37148","28":"6575/631516","31":"3481/9287"},"----+----+-------+++----+----+---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++----+-----":{"24":"1/2","29":"1/2"},"----+----+-------+++-----+":{"3":"531/1993","9":"531/1993","24":"306/1993","25":"625/1993"},"----+----+-------+++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----+----+-------+++-------+":{"3":"531/1993","9":"531/1993","24":"306/1993","27":"625/1993"},"----+----+-------+++--------+":{"3":"1/3","9":"1/3","24":"34/177","28":"25/177"},"----+----+-------+++---------++":{"9":"75/1129","17":"700/1129","24":"177/1129","30":"177/1129"},"----+----+-------+++---------+-+":{"9":"1475/9287","17":"87025/315758","25":"6699/37148","28":"6575/631516","31":"3481/9287"},"----+----+-------+++---------+---":{"14":"7/87","25":"35/73","32":"37/84"},"----+----+-------+++----------+":{"29":"9/43","30":"34/43"},"----+----+-------+++-----------+":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"----+----+-------+++-------------":{"28":"16/41","32":"25/41"},"----+----+-------++-":{"17":"34/43","19":"9/43"},"----+----+-------+-":{"15":"319/1488","17":"59/93","18":"75/496"},"----+----+--------":{"3":"1/3","9":"1/3","17":"1/3"},"----+-----+":{"3":"9/34","10":"25/34"},"----+------+":{"2":"16/25","11":"9/25"},"----+-------+":{"9":"9/43","12":"34/43"},"----+--------+":{"3":"1/2","13":"1/2"},"----+---------+":{"9":"1/2","14":"1/2"},"----+----------++++++++++++++++":{"4":"59/143","14":"719/2288","25":"47/1144","30":"531/2288"},"----+----------+++++++++++++++-+-":{"31":"1/2","32":"1/2"},"----+----------++++++++++++++-":{"25":"34/43","29":"9/43"},"----+----------+++++++++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----------++++++++++++-":{"25":"1/2","27":"1/2"},"----+----------+++++++++++-":{"25":"16/25","26":"9/25"},"----+----------++++++++++-":{"20":"1/2","25":"1/2"},"----+----------+++++++++-":{"17":"59/86","20":"9/86","24":"9/43"},"----+----------++++++++-":{"2":"13924/35073","4":"8024/35073","20":"10625/70146","23":"15625/70146"},"----+----------+++++++-":{"20":"1/3","22":"2/3"},"----+----------++++++-":{"4":"269/1163","14":"269/1163","20":"400/1163","21":"225/1163"},"----+----------+++++-++++++++++":{"4":"469/3588","20":"756/2987","25":"1737/5645","30":"1469/4762"},"----+----------+++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----+----------+++++-+++++++++---":{"14":"225/1112","20":"225/1112","25":"131/1112","31":"5251/23352","32":"1475/5838"},"----+----------+++++-++++++++-":{"25":"34/43","29":"9/43"},"----+----------+++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----------+++++-++++++-":{"25":"1/2","27":"1/2"},"----+----------+++++-+++++-":{"25":"16/25","26":"9/25"},"----+----------+++++-++++-+++++":{"4":"3/28","25":"25/84","27":"719/2100","30":"177/700"},"----+----------+++++-++++-++++-+":{"4":"3/28","22":"25/84","25":"25/84","31":"25/84"},"----+----------+++++-++++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----------+++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"----+----------+++++-++++-+-":{"22":"1/2","27":"1/2"},"----+----------+++++-++++--":{"4":"3/8","9":"3/8","21":"1/8","26":"1/8"},"----+----------+++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----+----------+++++-++-":{"20":"319/1488","22":"59/93","23":"75/496"},"----+----------+++++-+-":{"4":"262/1411","9":"262/1411","15":"131/1411","21":"225/1411","22":"531/1411"},"----+----------+++++--+++++++++":{"4":"225/1802","21":"252/1325","25":"1702/4361","30":"531/1802"},"----+----------+++++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+----------+++++--++++++++---":{"14":"675/3461","21":"531/3461","25":"662/3461","31":"11269/41532","32":"7847/41532"},"----+----------+++++--+++++++-":{"25":"34/43","29":"9/43"},"----+----------+++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+----------+++++--+++++-":{"25":"1/2","27":"1/2"},"----+----------+++++--++++-":{"25":"16/25","26":"9/25"},"----+----------+++++--+++-+++++":{"4":"3/28","25":"25/84","27":"719/2100","30":"177/700"},"----+----------+++++--+++-++++-+":{"4":"3/28","22":"25/84","25":"25/84","31":"25/84"},"----+----------+++++--+++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----------+++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"----+----------+++++--+++-+-":{"22":"1/2","27":"1/2"},"----+----------+++++--+++--++++":{"4":"3/28","25":"25/84","27":"719/2100","30":"177/700"},"----+----------+++++--+++--+++-+":{"4":"3/28","22":"25/84","25":"25/84","31":"25/84"},"----+----------+++++--+++--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----------+++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"----+----------+++++--+++---":{"22":"1/2","27":"1/2"},"----+----------+++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+----------+++++--+-":{"20":"319/1488","22":"59/93","23":"75/496"},"----+----------+++++---++++++++":{"4":"225/2362","22":"378/1181","25":"425/1181","30":"531/2362"},"----+----------+++++---+++++++-+-":{"31":"1/2","32":"1/2"},"----+----------+++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----+----------+++++---++++++-":{"25":"34/43","29":"9/43"},"----+----------+++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----+----------+++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----+----------+++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----+----------+++++---++-+++++":{"4":"75/1204","22":"9/43","25":"625/3612","27":"1475/3612","30":"177/1204"},"----+----------+++++---++-++++-+":{"4":"225/1381","15":"6677/34525","17":"4621/69050","25":"531/2762","31":"531/1381"},"----+----------+++++---++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----------+++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----------+++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+----------+++++---++--++++":{"4":"75/1204","22":"9/43","25":"625/3612","27":"1475/3612","30":"177/1204"},"----+----------+++++---++--+++-+":{"4":"225/1381","15":"6677/34525","17":"4621/69050","25":"531/2762","31":"531/1381"},"----+----------+++++---++--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----------+++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+----------+++++---++---+++":{"4":"225/1912","17":"625/1912","27":"531/1912","30":"531/1912"},"----+----------+++++---++---++-+":{"4":"3825/30154","17":"4725/15077","25":"1175/30154","27":"6677/30154","31":"9027/30154"},"----+----------+++++---++---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----+----------+++++---++----":{"4":"33/94","9":"33/94","23":"7/47","28":"7/47"},"----+----------+++++---+-":{"3":"1/3","4":"1/3","23":"25/177","24":"34/177"},"----+----------+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----+----------+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"----+----------+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"----+----------+++++----+---+++":{"4":"3/31","17":"3009/5936","23":"177/1054","30":"177/775"},"----+----------+++++----+---++-+":{"4":"3825/30154","17":"4725/15077","25":"1175/30154","27":"6677/30154","31":"9027/30154"},"----+----------+++++----+---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----+----------+++++----+----++":{"4":"3/31","17":"3009/5936","28":"177/1054","30":"177/775"},"----+----------+++++----+----+-+":{"4":"1475/10537","17":"61950/179129","25":"21171/168592","28":"166925/2866064","31":"3481/10537"},"----+----------+++++----+----+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++----+-----":{"24":"1/2","29":"1/2"},"----+----------+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"----+----------+++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----+----------+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"----+----------+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"----+----------+++++---------++":{"4":"75/1129","17":"700/1129","24":"177/1129","30":"177/1129"},"----+----------+++++---------+-+":{"4":"1475/10537","17":"61950/179129","25":"21171/168592","28":"166925/2866064","31":"3481/10537"},"----+----------+++++---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+----------+++++----------+":{"29":"9/43","30":"34/43"},"----+----------+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"----+----------+++++-------------":{"28":"16/41","32":"25/41"},"----+----------++++-":{"17":"34/43","19":"9/43"},"----+----------+++-":{"4":"16048/95221","7":"27848/95221","15":"58125/190442","18":"44525/190442"},"----+----------++-":{"7":"3/34","15":"1/3","17":"59/102"},"----+----------+-":{"15":"16/25","16":"9/25"},"----+-----------+++++":{"15":"1/2","20":"1/2"},"----+-----------++++-++++++++++":{"4":"469/3588","20":"756/2987","25":"1737/5645","30":"1469/4762"},"----+-----------++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----+-----------++++-+++++++++--":{"9":"446975/2909197","15":"951350/2909197","21":"396775/2909197","25":"59236/2909197","31":"1054861/2909197"},"----+-----------++++-++++++++-":{"25":"34/43","29":"9/43"},"----+-----------++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+-----------++++-++++++-":{"25":"1/2","27":"1/2"},"----+-----------++++-+++++-":{"25":"16/25","26":"9/25"},"----+-----------++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"----+-----------++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----+-----------++++-++-":{"20":"319/1488","22":"59/93","23":"75/496"},"----+-----------++++-+-":{"4":"131/887","9":"131/887","21":"225/887","22":"400/887"},"----+-----------++++--+++++++++":{"4":"225/1802","21":"252/1325","25":"1702/4361","30":"531/1802"},"----+-----------++++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+-----------++++--++++++++---":{"14":"675/3461","21":"531/3461","25":"662/3461","31":"11269/41532","32":"7847/41532"},"----+-----------++++--+++++++-":{"25":"34/43","29":"9/43"},"----+-----------++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+-----------++++--+++++-":{"25":"1/2","27":"1/2"},"----+-----------++++--++++-":{"25":"16/25","26":"9/25"},"----+-----------++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"----+-----------++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+-----------++++--+-":{"15":"319/1488","22":"59/93","23":"75/496"},"----+-----------++++---++++++++":{"4":"225/2362","22":"378/1181","25":"425/1181","30":"531/2362"},"----+-----------++++---+++++++-+-":{"31":"1/2","32":"1/2"},"----+-----------++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----+-----------++++---++++++-":{"25":"34/43","29":"9/43"},"----+-----------++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----+-----------++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----+-----------++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----+-----------++++---++-+++++":{"4":"4425/75572","15":"306/2699","25":"62579/226716","27":"93829/226716","30":"10443/75572"},"----+-----------++++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-----------++++---++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+-----------++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+-----------++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+-----------++++---++--++++":{"4":"4425/75572","15":"306/2699","25":"62579/226716","27":"93829/226716","30":"10443/75572"},"----+-----------++++---++--+++-+":{"4":"3275/19833","16":"2104/19833","17":"1150/6611","26":"3275/19833","31":"7729/19833"},"----+-----------++++---++--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+-----------++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+-----------++++---++---+++":{"4":"5/98","15":"11/32","17":"17/40","25":"5/83","30":"10/83"},"----+-----------++++---++---++-+":{"4":"3825/30154","17":"4725/15077","25":"1175/30154","27":"6677/30154","31":"9027/30154"},"----+-----------++++---++---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----+-----------++++---++----":{"4":"33/94","9":"33/94","23":"7/47","28":"7/47"},"----+-----------++++---+-":{"3":"1/3","4":"1/3","23":"25/177","24":"34/177"},"----+-----------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----+-----------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"----+-----------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"----+-----------++++----+---+++":{"4":"3/31","17":"3009/5936","23":"177/1054","30":"177/775"},"----+-----------++++----+---++-+":{"4":"3825/30154","17":"4725/15077","25":"1175/30154","27":"6677/30154","31":"9027/30154"},"----+-----------++++----+---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----+-----------++++----+----++":{"4":"3/31","17":"3009/5936","28":"177/1054","30":"177/775"},"----+-----------++++----+----+-+":{"4":"1475/10537","17":"61950/179129","25":"21171/168592","28":"166925/2866064","31":"3481/10537"},"----+-----------++++----+----+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------++++----+-----":{"24":"1/2","29":"1/2"},"----+-----------++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"----+-----------++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----+-----------++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"----+-----------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"----+-----------++++---------++":{"4":"75/1129","17":"700/1129","24":"177/1129","30":"177/1129"},"----+-----------++++---------+-+":{"4":"1475/10537","17":"61950/179129","25":"21171/168592","28":"166925/2866064","31":"3481/10537"},"----+-----------++++---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------++++----------+":{"29":"9/43","30":"34/43"},"----+-----------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"----+-----------++++-------------":{"28":"16/41","32":"25/41"},"----+-----------+++-":{"17":"34/43","19":"9/43"},"----+-----------++-":{"15":"319/1488","17":"59/93","18":"75/496"},"----+-----------+-":{"4":"131/887","9":"131/887","16":"225/887","17":"400/887"},"----+------------++++":{"16":"9/25","20":"16/25"},"----+------------+++-+":{"16":"1/2","21":"1/2"},"----+------------+++--+++++++++":{"4":"225/1802","16":"252/1325","25":"1702/4361","30":"531/1802"},"----+------------+++--++++++++-+-":{"31":"1/2","32":"1/2"},"----+------------+++--++++++++--":{"9":"10325/61409","16":"11171/61409","22":"6725/61409","25":"8821/61409","31":"24367/61409"},"----+------------+++--+++++++-":{"25":"34/43","29":"9/43"},"----+------------+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----+------------+++--+++++-":{"25":"1/2","27":"1/2"},"----+------------+++--++++-":{"25":"16/25","26":"9/25"},"----+------------+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"----+------------+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----+------------+++--+-":{"16":"319/1381","22":"931/1381","23":"131/1381"},"----+------------+++---++++++++":{"4":"225/2362","22":"378/1181","25":"425/1181","30":"531/2362"},"----+------------+++---+++++++-+-":{"31":"1/2","32":"1/2"},"----+------------+++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----+------------+++---++++++-":{"25":"34/43","29":"9/43"},"----+------------+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----+------------+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----+------------+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----+------------+++---++-+++++":{"4":"1875/35588","16":"102/1271","25":"30857/106764","27":"48439/106764","30":"4425/35588"},"----+------------+++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+------------+++---++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+------------+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+------------+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+------------+++---++--++++":{"4":"1875/35588","16":"102/1271","25":"30857/106764","27":"48439/106764","30":"4425/35588"},"----+------------+++---++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+------------+++---++--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+------------+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+------------+++---++---+++":{"4":"3275/125454","16":"37927/125454","17":"48439/83636","25":"7729/250908","30":"7729/125454"},"----+------------+++---++---++-+":{"4":"3825/30154","17":"4725/15077","25":"1175/30154","27":"6677/30154","31":"9027/30154"},"----+------------+++---++---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----+------------+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"----+------------+++---+-":{"3":"1/3","4":"1/3","23":"25/177","24":"34/177"},"----+------------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----+------------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"----+------------+++----+--+++++":{"4":"225/1381","17":"719/2762","25":"531/2762","30":"6677/116004","31":"37927/116004"},"----+------------+++----+--++++-":{"23":"1050/8419","25":"4466/25257","27":"13216/25257","30":"1475/16838","31":"1475/16838"},"----+------------+++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+------------+++----+--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+------------+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----+------------+++----+---+++":{"4":"3275/125454","16":"37927/125454","17":"48439/83636","25":"7729/250908","30":"7729/125454"},"----+------------+++----+---++-+":{"4":"3825/30154","17":"4725/15077","25":"1175/30154","27":"6677/30154","31":"9027/30154"},"----+------------+++----+---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----+------------+++----+----++":{"4":"3275/125454","16":"37927/125454","17":"48439/83636","25":"7729/250908","30":"7729/125454"},"----+------------+++----+----+-+":{"4":"1475/10537","17":"61950/179129","25":"21171/168592","28":"166925/2866064","31":"3481/10537"},"----+------------+++----+----+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++----+-----":{"24":"1/2","29":"1/2"},"----+------------+++-----+":{"3":"472/1547","4":"472/1547","17":"531/3094","24":"225/1547","25":"225/3094"},"----+------------+++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----+------------+++-------+":{"3":"319/1394","4":"319/1394","17":"9/41","24":"225/1394","27":"225/1394"},"----+------------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"----+------------+++---------++":{"4":"75/1129","17":"700/1129","24":"177/1129","30":"177/1129"},"----+------------+++---------+-+":{"4":"1475/10537","17":"61950/179129","25":"21171/168592","28":"166925/2866064","31":"3481/10537"},"----+------------+++---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+------------+++----------+":{"29":"9/43","30":"34/43"},"----+------------+++-----------+":{"18":"7/40","27":"19/80","29":"7/40","31":"33/80"},"----+------------+++-------------":{"28":"16/41","32":"25/41"},"----+------------++-":{"17":"34/43","19":"9/43"},"----+------------+-":{"17":"25/34","18":"9/34"},"----+-------------+++":{"16":"9/25","20":"16/25"},"----+-------------++-+":{"4":"131/887","9":"131/887","17":"400/887","21":"225/887"},"----+-------------++--+":{"17":"1/2","22":"1/2"},"----+-------------++---++++++++":{"4":"225/2362","22":"378/1181","25":"425/1181","30":"531/2362"},"----+-------------++---+++++++-+-":{"31":"1/2","32":"1/2"},"----+-------------++---+++++++--":{"9":"3825/24529","17":"11171/49058","22":"1052/24529","25":"10079/49058","31":"9027/24529"},"----+-------------++---++++++-":{"25":"34/43","29":"9/43"},"----+-------------++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"----+-------------++---++++-":{"25":"1/2","27":"1/2"},"----+-------------++---+++-":{"25":"16/25","26":"9/25"},"----+-------------++---++-+++++":{"4":"75/1708","17":"9/61","25":"1381/5124","27":"2231/5124","30":"177/1708"},"----+-------------++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-------------++---++-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+-------------++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"----+-------------++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+-------------++---++--++++":{"4":"75/1708","17":"9/61","25":"1381/5124","27":"2231/5124","30":"177/1708"},"----+-------------++---++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-------------++---++--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+-------------++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"----+-------------++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"----+-------------++---+-":{"3":"1/3","4":"1/3","23":"25/177","24":"34/177"},"----+-------------++----+++++++":{"4":"225/2362","22":"378/1181","25":"425/1181","30":"531/2362"},"----+-------------++----++++++-+-":{"31":"1/2","32":"1/2"},"----+-------------++----++++++--":{"9":"470525/3103178","22":"331875/3103178","23":"279275/3103178","25":"455532/1551589","31":"1110439/3103178"},"----+-------------++----+++++-":{"25":"34/43","29":"9/43"},"----+-------------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"----+-------------++----+++-":{"25":"1/2","27":"1/2"},"----+-------------++----++-":{"25":"16/25","26":"9/25"},"----+-------------++----+-+++++":{"4":"75/1708","17":"9/61","25":"1381/5124","27":"2231/5124","30":"177/1708"},"----+-------------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-------------++----+-++++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+-------------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"----+-------------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+-------------++----+--++++":{"4":"75/1708","17":"9/61","25":"1381/5124","27":"2231/5124","30":"177/1708"},"----+-------------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-------------++----+--+++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+-------------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"----+-------------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"----+-------------++----+---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-------------++----+---++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"----+-------------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"----+-------------++-----+":{"3":"59/279","4":"59/279","18":"59/279","24":"68/279","25":"34/279"},"----+-------------++------+":{"2":"456011/3675672","4":"7729/108108","18":"390625/1225224","24":"36875/108108","26":"15625/108108"},"----+-------------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"----+-------------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"----+-------------++--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-------------++--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++--------+-":{"3":"59/195","4":"59/195","23":"3/65","28":"34/195","29":"34/195"},"----+-------------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"----+-------------++---------+-+":{"4":"87025/550283","18":"123900/550283","25":"579189/8804528","28":"1564475/8804528","31":"205379/550283"},"----+-------------++---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------++----------+":{"29":"9/43","30":"34/43"},"----+-------------++-----------+":{"18":"7/40","27":"19/80","29":"7/40","31":"33/80"},"----+-------------++-------------":{"28":"16/41","32":"25/41"},"----+-------------+-":{"3":"1/3","4":"1/3","18":"25/177","19":"34/177"},"----+--------------++":{"18":"9/34","20":"25/34"},"----+--------------+-+":{"18":"16/41","21":"25/41"},"----+--------------+--+":{"18":"9/34","22":"25/34"},"----+--------------+---+":{"18":"1/2","23":"1/2"},"----+--------------+----+++++++":{"4":"225/2362","22":"378/1181","25":"425/1181","30":"531/2362"},"----+--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"----+--------------+----++++++--":{"9":"29225/190846","18":"11171/190846","22":"31329/190846","25":"25075/95423","31":"68971/190846"},"----+--------------+----+++++-":{"25":"34/43","29":"9/43"},"----+--------------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"----+--------------+----+++-":{"25":"1/2","27":"1/2"},"----+--------------+----++-":{"25":"16/25","26":"9/25"},"----+--------------+----+-+++++":{"4":"4425/121268","18":"306/4331","25":"25/84","27":"185221/363804","30":"10443/121268"},"----+--------------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+--------------+----+-++++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"----+--------------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+--------------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"----+--------------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----+--------------+----+--++++":{"4":"4425/121268","18":"306/4331","25":"25/84","27":"185221/363804","30":"10443/121268"},"----+--------------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+--------------+----+--+++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"----+--------------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+--------------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"----+--------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"----+--------------+-----++++++":{"4":"13275/172958","24":"756/5087","25":"51325/86479","30":"31329/172958"},"----+--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"----+--------------+-----+++++--":{"9":"25/193","24":"25/193","25":"84/193","31":"59/193"},"----+--------------+-----++++-":{"25":"34/43","29":"9/43"},"----+--------------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"----+--------------+-----++-":{"25":"1/2","27":"1/2"},"----+--------------+-----+-":{"3":"15871/64313","4":"15871/64313","24":"2421/64313","25":"16875/64313","26":"13275/64313"},"----+--------------+------+++++":{"4":"4425/129836","24":"306/4637","25":"108275/389508","27":"210925/389508","30":"10443/129836"},"----+--------------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+--------------+------++++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"----+--------------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+--------------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"----+--------------+------+-":{"19":"131/887","24":"131/887","26":"225/887","27":"400/887"},"----+--------------+-------++++":{"4":"4425/129836","24":"306/4637","25":"108275/389508","27":"210925/389508","30":"10443/129836"},"----+--------------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+--------------+-------+++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"----+--------------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+--------------+-------+-":{"27":"25/34","28":"9/34"},"----+--------------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"----+--------------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+--------------+--------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+--------------+--------+-":{"18":"1/3","19":"1/3","28":"25/177","29":"34/177"},"----+--------------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"----+--------------+---------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+--------------+---------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+--------------+----------+":{"29":"9/43","30":"34/43"},"----+--------------+-----------+":{"19":"25/143","27":"25/143","29":"34/143","31":"59/143"},"----+--------------+-------------":{"28":"16/41","32":"25/41"},"----+---------------+":{"19":"9/43","20":"34/43"},"----+----------------+":{"18":"16/41","21":"25/41"},"----+-----------------+":{"19":"9/43","22":"34/43"},"----+------------------+":{"4":"9/61","13":"9/61","19":"1156/3599","23":"1381/3599"},"----+-------------------+":{"19":"1/2","24":"1/2"},"----+--------------------++++++":{"24":"9/43","30":"34/43"},"----+--------------------+++++-+-":{"23":"16/41","32":"25/41"},"----+--------------------+++++---":{"14":"25/193","24":"25/193","25":"84/193","31":"59/193"},"----+--------------------++++-":{"25":"1/3","29":"2/3"},"----+--------------------+++-":{"16":"319/3800","27":"1003/1900","28":"59/152"},"----+--------------------++-":{"26":"25/84","27":"59/84"},"----+--------------------+-":{"25":"16/25","26":"9/25"},"----+---------------------+++++":{"4":"4425/146972","19":"306/5249","25":"133979/440916","27":"236629/440916","30":"10443/146972"},"----+---------------------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+---------------------++++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"----+---------------------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+---------------------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"----+---------------------+-":{"2":"456011/2113172","4":"131393/1056586","19":"81875/2113172","26":"390625/2113172","27":"921875/2113172"},"----+----------------------++++":{"4":"4425/146972","19":"306/5249","25":"133979/440916","27":"236629/440916","30":"10443/146972"},"----+----------------------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+----------------------+++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"----+----------------------++-":{"25":"25/93","27":"59/93","29":"3/31"},"----+----------------------+-":{"27":"25/34","28":"9/34"},"----+-----------------------+++":{"17":"109/184","25":"25/184","30":"25/92"},"----+-----------------------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+-----------------------++---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-----------------------+-":{"3":"59/152","4":"59/152","19":"9/152","28":"625/8968","29":"425/4484"},"----+------------------------++":{"17":"109/184","25":"25/184","30":"25/92"},"----+------------------------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----+------------------------+---":{"9":"269/3975","25":"2006/3975","32":"68/159"},"----+-------------------------+":{"29":"9/43","30":"34/43"},"----+--------------------------+":{"29":"1/2","31":"1/2"},"----+----------------------------":{"28":"16/41","32":"25/41"},"-----+":{"4":"9/43","5":"34/43"},"------+":{"2":"16/25","6":"9/25"},"-------+":{"4":"9/43","7":"34/43"},"--------+":{"3":"1/2","8":"1/2"},"---------+":{"4":"1/2","9":"1/2"},"----------+":{"4":"9/43","10":"34/43"},"-----------+":{"2":"16/25","11":"9/25"},"------------+":{"4":"9/43","12":"34/43"},"-------------+":{"3":"1/2","13":"1/2"},"--------------+":{"4":"1/2","14":"1/2"},"---------------+++++++++++++++++-":{"31":"1/2","32":"1/2"},"---------------++++++++++++++++-":{"30":"1/2","31":"1/2"},"---------------+++++++++++++++-+-":{"31":"1/2","32":"1/2"},"---------------++++++++++++++-":{"22":"1/2","29":"1/2"},"---------------+++++++++++++-":{"23":"1/2","28":"1/2"},"---------------++++++++++++-":{"26":"25/84","27":"59/84"},"---------------+++++++++++-":{"17":"269/1250","25":"531/1250","26":"9/25"},"---------------++++++++++-":{"20":"1/2","25":"1/2"},"---------------+++++++++-":{"8":"20075/95929","17":"27302/95929","21":"14450/95929","24":"34102/95929"},"---------------++++++++-":{"7":"319/2644","17":"319/2644","22":"289/661","23":"425/1322"},"---------------+++++++-":{"21":"25/84","22":"59/84"},"---------------++++++-":{"20":"16/25","21":"9/25"},"---------------+++++-+++++++++++-":{"31":"1/2","32":"1/2"},"---------------+++++-++++++++++-":{"20":"27/92","25":"27/92","30":"13/63","31":"13/63"},"---------------+++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"---------------+++++-+++++++++---":{"14":"225/1112","20":"225/1112","25":"131/1112","31":"5251/23352","32":"1475/5838"},"---------------+++++-++++++++-":{"25":"34/43","29":"9/43"},"---------------+++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---------------+++++-++++++-":{"25":"1/2","27":"1/2"},"---------------+++++-+++++-":{"25":"16/25","26":"9/25"},"---------------+++++-++++-++++++-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++-++++-+++++-":{"30":"1/2","31":"1/2"},"---------------+++++-++++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++-++++-++++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++-++++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---------------+++++-++++-++-":{"17":"931/1768","21":"9/52","28":"531/1768"},"---------------+++++-++++-+-":{"22":"1/2","27":"1/2"},"---------------+++++-++++--":{"21":"1/2","26":"1/2"},"---------------+++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"---------------+++++-++-":{"20":"319/1488","22":"59/93","23":"75/496"},"---------------+++++-+-":{"17":"131/887","21":"225/887","22":"531/887"},"---------------+++++--++++++++++-":{"31":"1/2","32":"1/2"},"---------------+++++--+++++++++-":{"9":"141225/1939732","21":"377475/1939732","25":"306033/969866","30":"475675/3879464","31":"36847/125144"},"---------------+++++--++++++++-+-":{"31":"1/2","32":"1/2"},"---------------+++++--++++++++---":{"14":"675/3461","21":"531/3461","25":"662/3461","31":"11269/41532","32":"7847/41532"},"---------------+++++--+++++++-":{"25":"34/43","29":"9/43"},"---------------+++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"---------------+++++--+++++-":{"25":"1/2","27":"1/2"},"---------------+++++--++++-":{"25":"16/25","26":"9/25"},"---------------+++++--+++-++++++-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++--+++-+++++-":{"30":"1/2","31":"1/2"},"---------------+++++--+++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++--+++-++++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++--+++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---------------+++++--+++-++-":{"17":"931/1768","26":"9/52","28":"531/1768"},"---------------+++++--+++-+-":{"22":"1/2","27":"1/2"},"---------------+++++--+++--+++++-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++--+++--++++-":{"30":"1/2","31":"1/2"},"---------------+++++--+++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++--+++--+++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++--+++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---------------+++++--+++--+-":{"17":"3/8","22":"9/25","28":"9/34"},"---------------+++++--+++---":{"22":"1/2","27":"1/2"},"---------------+++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"---------------+++++--+-":{"20":"319/1488","22":"59/93","23":"75/496"},"---------------+++++---++++++++":{"17":"25/168","22":"1/2","25":"25/168","30":"17/84"},"---------------+++++---+++++++-+-":{"31":"1/2","32":"1/2"},"---------------+++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"---------------+++++---++++++-":{"25":"34/43","29":"9/43"},"---------------+++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"---------------+++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"---------------+++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"---------------+++++---++-+++++":{"22":"1/2","27":"25/118","30":"17/59"},"---------------+++++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++---++-++++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"---------------+++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---------------+++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"---------------+++++---++--++++":{"22":"1/2","27":"25/118","30":"17/59"},"---------------+++++---++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++---++--+++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"---------------+++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"---------------+++++---++---+++":{"27":"1/2","30":"1/2"},"---------------+++++---++---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++---++---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"---------------+++++---++----":{"23":"1/2","28":"1/2"},"---------------+++++---+-":{"22":"9/25","23":"25/59","24":"319/1475"},"---------------+++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"---------------+++++----+-+":{"15":"269/1432","23":"269/1432","25":"50/179","26":"247/716"},"---------------+++++----+--+":{"15":"75/346","23":"75/346","25":"47/519","27":"247/519"},"---------------+++++----+---+++":{"17":"1711/7400","23":"289/814","28":"625/3256","30":"9027/40700"},"---------------+++++----+---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------+++++----+---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"---------------+++++----+----++":{"17":"3/8","28":"9/34","30":"9/25"},"---------------+++++----+----+-+":{"17":"1475/4862","25":"47/1144","28":"4725/19448","31":"59/143"},"---------------+++++----+----+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++----+-----":{"24":"1/2","29":"1/2"},"---------------+++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"---------------+++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"---------------+++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"---------------+++++--------+":{"15":"59/168","23":"25/168","24":"17/84","28":"25/84"},"---------------+++++---------++":{"17":"25/43","24":"9/43","30":"9/43"},"---------------+++++---------+-+":{"17":"1003/1900","24":"189/950","25":"47/1900","31":"118/475"},"---------------+++++---------+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"---------------+++++----------+":{"29":"9/43","30":"34/43"},"---------------+++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"---------------+++++-------------":{"28":"16/41","32":"25/41"},"---------------++++-":{"16":"25/84","19":"59/84"},"---------------+++-":{"17":"34/59","18":"25/59"},"---------------++-":{"16":"25/84","17":"59/84"},"---------------+-":{"15":"16/25","16":"9/25"},"----------------+++++":{"15":"1/2","20":"1/2"},"----------------++++-++++++++++":{"15":"1/4","20":"1/4","30":"1/2"},"----------------++++-+++++++++-+-":{"31":"1/2","32":"1/2"},"----------------++++-+++++++++--":{"9":"446975/2909197","15":"951350/2909197","21":"396775/2909197","25":"59236/2909197","31":"1054861/2909197"},"----------------++++-++++++++-":{"25":"34/43","29":"9/43"},"----------------++++-+++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----------------++++-++++++-":{"25":"1/2","27":"1/2"},"----------------++++-+++++-":{"25":"16/25","26":"9/25"},"----------------++++-++++-":{"15":"1/4","22":"1/2","25":"1/4"},"----------------++++-+++-":{"17":"803/1181","21":"225/2362","24":"531/2362"},"----------------++++-++-":{"20":"319/1488","22":"59/93","23":"75/496"},"----------------++++-+-":{"21":"9/25","22":"16/25"},"----------------++++--+++++++++":{"15":"131/887","21":"225/887","22":"269/887","30":"262/887"},"----------------++++--++++++++-+-":{"31":"1/2","32":"1/2"},"----------------++++--++++++++--":{"4":"81/682","15":"2773/8525","22":"4621/17050","25":"79/17050","31":"4779/17050"},"----------------++++--+++++++-":{"25":"34/43","29":"9/43"},"----------------++++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"----------------++++--+++++-":{"25":"1/2","27":"1/2"},"----------------++++--++++-":{"25":"16/25","26":"9/25"},"----------------++++--+++-":{"15":"1/4","22":"1/2","25":"1/4"},"----------------++++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"----------------++++--+-":{"15":"319/1488","22":"59/93","23":"75/496"},"----------------++++---++++++++":{"17":"25/168","22":"1/2","25":"25/168","30":"17/84"},"----------------++++---+++++++-+-":{"31":"1/2","32":"1/2"},"----------------++++---+++++++---":{"14":"3825/24529","22":"13275/49058","25":"10079/49058","31":"1046011/4120872","32":"470525/4120872"},"----------------++++---++++++-":{"25":"34/43","29":"9/43"},"----------------++++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"----------------++++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"----------------++++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"----------------++++---++-+++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"----------------++++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----------------++++---++-++++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"----------------++++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"----------------++++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----------------++++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"----------------++++---++--++++":{"15":"1/4","25":"1/4","27":"1/4","30":"1/4"},"----------------++++---++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----------------++++---++--+++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"----------------++++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"----------------++++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"----------------++++---++---+++":{"15":"33/94","17":"33/94","27":"7/47","30":"7/47"},"----------------++++---++---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----------------++++---++---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"----------------++++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"----------------++++---++----":{"15":"33/94","17":"33/94","23":"7/47","28":"7/47"},"----------------++++---+-":{"22":"9/25","23":"25/59","24":"319/1475"},"----------------++++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"----------------++++----+-+":{"16":"15871/73775","23":"807/2951","25":"14129/73775","26":"944/2951"},"----------------++++----+--+":{"16":"177/721","23":"225/721","25":"13/2163","27":"944/2163"},"----------------++++----+---+++":{"15":"25/84","17":"236/525","23":"3/28","30":"51/350"},"----------------++++----+---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----------------++++----+---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"----------------++++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"----------------++++----+----++":{"15":"34/93","17":"1475/3162","28":"75/1054","30":"3/31"},"----------------++++----+----+-+":{"17":"1475/4862","25":"47/1144","28":"4725/19448","31":"59/143"},"----------------++++----+----+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"----------------++++----+-----":{"24":"1/2","29":"1/2"},"----------------++++-----+":{"16":"531/2812","24":"675/2812","25":"803/1406"},"----------------++++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"----------------++++-------+":{"16":"531/2812","24":"675/2812","27":"803/1406"},"----------------++++--------+":{"16":"59/193","23":"131/1737","24":"544/1737","28":"59/193"},"----------------++++---------++":{"17":"25/43","24":"9/43","30":"9/43"},"----------------++++---------+-+":{"17":"1003/1900","24":"189/950","25":"47/1900","31":"118/475"},"----------------++++---------+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"----------------++++----------+":{"29":"9/43","30":"34/43"},"----------------++++-----------+":{"16":"17/50","24":"9/34","31":"17/43"},"----------------++++-------------":{"28":"16/41","32":"25/41"},"----------------+++-":{"17":"34/43","19":"9/43"},"----------------++-":{"15":"319/1488","17":"59/93","18":"75/496"},"----------------+-":{"15":"131/625","16":"9/25","17":"269/625"},"-----------------++++":{"16":"9/25","20":"16/25"},"-----------------+++-+":{"16":"1/2","21":"1/2"},"-----------------+++--+++++++++":{"16":"9/25","22":"269/625","30":"131/625"},"-----------------+++--++++++++-+-":{"31":"1/2","32":"1/2"},"-----------------+++--++++++++--":{"9":"10325/61409","16":"11171/61409","22":"6725/61409","25":"8821/61409","31":"24367/61409"},"-----------------+++--+++++++-":{"25":"34/43","29":"9/43"},"-----------------+++--++++++-":{"17":"236/425","25":"9/50","28":"9/34"},"-----------------+++--+++++-":{"25":"1/2","27":"1/2"},"-----------------+++--++++-":{"25":"16/25","26":"9/25"},"-----------------+++--+++-":{"16":"3/19","22":"32/57","25":"16/57"},"-----------------+++--++-":{"17":"25/43","22":"9/43","24":"9/43"},"-----------------+++--+-":{"16":"319/1381","22":"931/1381","23":"131/1381"},"-----------------+++---++++++++":{"17":"25/168","22":"1/2","25":"25/168","30":"17/84"},"-----------------+++---+++++++-+-":{"31":"1/2","32":"1/2"},"-----------------+++---+++++++--":{"4":"175/1226","16":"47/613","22":"225/1226","25":"319/1226","31":"413/1226"},"-----------------+++---++++++-":{"25":"34/43","29":"9/43"},"-----------------+++---+++++-":{"17":"472/1369","22":"472/1369","25":"625/2738","28":"225/2738"},"-----------------+++---++++-":{"17":"1/4","22":"1/4","25":"1/4","27":"1/4"},"-----------------+++---+++-":{"17":"269/1163","22":"269/1163","25":"400/1163","26":"225/1163"},"-----------------+++---++-+++++":{"16":"3/19","25":"16/57","27":"1213/3363","30":"225/1121"},"-----------------+++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-----------------+++---++-++++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-----------------+++---++-++-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-----------------+++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-----------------+++---++--++++":{"16":"3/19","25":"16/57","27":"1213/3363","30":"225/1121"},"-----------------+++---++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-----------------+++---++--+++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-----------------+++---++--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-----------------+++---++---+++":{"16":"59/193","17":"944/1737","27":"131/1737","30":"131/1737"},"-----------------+++---++---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-----------------+++---++---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++---++---+-":{"17":"1/2","23":"25/118","29":"17/59"},"-----------------+++---++----":{"16":"59/193","17":"944/1737","23":"131/1737","28":"131/1737"},"-----------------+++---+-":{"16":"225/887","17":"531/887","23":"3275/52333","24":"4454/52333"},"-----------------+++----++":{"17":"18821/39992","22":"2773/19996","23":"3825/19996","25":"7975/39992"},"-----------------+++----+-+":{"17":"15871/30888","23":"4573/15444","25":"25/2376","26":"2773/15444"},"-----------------+++----+--++++":{"23":"75/496","25":"319/1488","27":"719/1488","30":"75/496"},"-----------------+++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-----------------+++----+--+++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-----------------+++----+--+-":{"17":"319/1488","22":"319/1488","27":"625/1488","28":"75/496"},"-----------------+++----+---+++":{"16":"59/193","17":"944/1737","27":"131/1737","30":"131/1737"},"-----------------+++----+---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-----------------+++----+---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++----+---+-":{"17":"1/2","28":"25/118","29":"17/59"},"-----------------+++----+----++":{"16":"34/109","17":"56021/92650","28":"131/3706","30":"131/2725"},"-----------------+++----+----+-+":{"17":"1475/4862","25":"47/1144","28":"4725/19448","31":"59/143"},"-----------------+++----+----+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++----+-----":{"24":"1/2","29":"1/2"},"-----------------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-----------------+++------+":{"17":"25/53","22":"931/3975","24":"544/3975","26":"25/159"},"-----------------+++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"-----------------+++--------+":{"17":"1/2","24":"17/59","28":"25/118"},"-----------------+++---------++":{"17":"25/43","24":"9/43","30":"9/43"},"-----------------+++---------+-+":{"17":"1003/1900","24":"189/950","25":"47/1900","31":"118/475"},"-----------------+++---------+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-----------------+++----------+":{"29":"9/43","30":"34/43"},"-----------------+++-----------+":{"18":"7/40","27":"19/80","29":"7/40","31":"33/80"},"-----------------+++-------------":{"28":"16/41","32":"25/41"},"-----------------++-":{"17":"34/43","19":"9/43"},"-----------------+-":{"17":"25/34","18":"9/34"},"------------------+++":{"16":"9/25","20":"16/25"},"------------------++-+":{"16":"1/2","21":"1/2"},"------------------++--+":{"17":"1/2","22":"1/2"},"------------------++---++++++++":{"22":"1/2","25":"18/85","30":"17/59"},"------------------++---+++++++-+-":{"31":"1/2","32":"1/2"},"------------------++---+++++++--":{"9":"3825/24529","17":"11171/49058","22":"1052/24529","25":"10079/49058","31":"9027/24529"},"------------------++---++++++-":{"25":"34/43","29":"9/43"},"------------------++---+++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"------------------++---++++-":{"25":"1/2","27":"1/2"},"------------------++---+++-":{"25":"16/25","26":"9/25"},"------------------++---++-+++++":{"17":"1/4","25":"1/4","27":"21/59","30":"17/118"},"------------------++---++-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++---++-++++--":{"4":"55675/416061","17":"45850/138687","26":"29375/416061","27":"62068/416061","31":"131393/416061"},"------------------++---++-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"------------------++---++-++-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"------------------++---++-+-":{"25":"131/625","26":"9/25","27":"269/625"},"------------------++---++--++++":{"17":"1/4","25":"1/4","27":"21/59","30":"17/118"},"------------------++---++--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++---++--+++--":{"4":"8675/82596","17":"251975/578172","23":"29375/289086","27":"21137/192724","31":"20473/82596"},"------------------++---++--++-":{"25":"25/93","27":"59/93","29":"3/31"},"------------------++---++--+-":{"17":"1/2","23":"17/59","25":"153/944","28":"47/944"},"------------------++---++---":{"17":"531/1156","23":"9/34","25":"715/8507","27":"1569/8176"},"------------------++---+-":{"16":"9/52","23":"803/1534","24":"931/3068"},"------------------++----+++++++":{"22":"1/2","25":"18/85","30":"17/59"},"------------------++----++++++-+-":{"31":"1/2","32":"1/2"},"------------------++----++++++--":{"9":"470525/3103178","22":"331875/3103178","23":"279275/3103178","25":"455532/1551589","31":"1110439/3103178"},"------------------++----+++++-":{"25":"34/43","29":"9/43"},"------------------++----++++-":{"17":"13924/28647","18":"8024/28647","25":"5423/57294","28":"7975/57294"},"------------------++----+++-":{"25":"1/2","27":"1/2"},"------------------++----++-":{"25":"16/25","26":"9/25"},"------------------++----+-+++++":{"17":"1/4","25":"1/4","27":"21/59","30":"17/118"},"------------------++----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++----+-++++--":{"4":"55675/416061","17":"45850/138687","26":"29375/416061","27":"62068/416061","31":"131393/416061"},"------------------++----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"------------------++----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"------------------++----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"------------------++----+--++++":{"17":"1/4","25":"1/4","27":"21/59","30":"17/118"},"------------------++----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++----+--+++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"------------------++----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"------------------++----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"------------------++----+---+++":{"17":"109/184","25":"25/184","30":"25/92"},"------------------++----+---++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++----+---++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"------------------++----+---+-":{"17":"1/2","24":"17/59","25":"9/118","29":"8/59"},"------------------++----+----":{"17":"1/2","24":"17/59","28":"25/118"},"------------------++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"------------------++------+":{"18":"625/1577","22":"7729/118275","24":"42421/118275","26":"850/4731"},"------------------++-------+":{"18":"1/3","24":"1/3","27":"1/3"},"------------------++--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"------------------++--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++--------++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"------------------++--------+-":{"18":"9/52","23":"9/52","28":"289/767","29":"425/1534"},"------------------++---------++":{"17":"109/184","25":"25/184","30":"25/92"},"------------------++---------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"------------------++---------+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"------------------++----------+":{"29":"9/43","30":"34/43"},"------------------++-----------+":{"18":"7/40","27":"19/80","29":"7/40","31":"33/80"},"------------------++-------------":{"28":"16/41","32":"25/41"},"------------------+-":{"17":"9/25","18":"25/59","19":"319/1475"},"-------------------++":{"18":"9/34","20":"25/34"},"-------------------+-+":{"16":"1/2","21":"1/2"},"-------------------+--+":{"18":"9/34","22":"25/34"},"-------------------+---+":{"18":"1/2","23":"1/2"},"-------------------+----+++++++":{"22":"1/2","25":"18/85","30":"17/59"},"-------------------+----++++++-+-":{"31":"1/2","32":"1/2"},"-------------------+----++++++--":{"9":"29225/190846","18":"11171/190846","22":"31329/190846","25":"25075/95423","31":"68971/190846"},"-------------------+----+++++-":{"25":"34/43","29":"9/43"},"-------------------+----++++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"-------------------+----+++-":{"25":"1/2","27":"1/2"},"-------------------+----++-":{"25":"16/25","26":"9/25"},"-------------------+----+-+++++":{"18":"3/28","25":"25/84","27":"41/84","30":"3/28"},"-------------------+----+-++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-------------------+----+-++++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"-------------------+----+-+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-------------------+----+-++-":{"17":"1/2","24":"17/59","28":"25/118"},"-------------------+----+-+-":{"25":"131/625","26":"9/25","27":"269/625"},"-------------------+----+--++++":{"18":"3/28","25":"25/84","27":"41/84","30":"3/28"},"-------------------+----+--+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-------------------+----+--+++--":{"9":"25/168","18":"25/168","27":"59/168","31":"59/168"},"-------------------+----+--++-":{"25":"25/93","27":"59/93","29":"3/31"},"-------------------+----+--+-":{"17":"1/2","24":"17/59","28":"25/118"},"-------------------+----+---":{"18":"1/3","24":"1/3","27":"1/3"},"-------------------+-----++++++":{"24":"9/43","25":"25/43","30":"9/43"},"-------------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"-------------------+-----+++++--":{"9":"25/193","24":"25/193","25":"84/193","31":"59/193"},"-------------------+-----++++-":{"25":"34/43","29":"9/43"},"-------------------+-----+++-":{"17":"236/761","25":"425/1522","28":"625/1522"},"-------------------+-----++-":{"25":"1/2","27":"1/2"},"-------------------+-----+-":{"25":"16/25","26":"9/25"},"-------------------+------+++++":{"24":"3/31","25":"25/93","27":"50/93","30":"3/31"},"-------------------+------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-------------------+------++++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"-------------------+------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"-------------------+------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"-------------------+------+-":{"19":"131/887","24":"131/887","26":"225/887","27":"400/887"},"-------------------+-------++++":{"24":"3/31","25":"25/93","27":"50/93","30":"3/31"},"-------------------+-------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-------------------+-------+++--":{"9":"25/193","24":"25/193","27":"84/193","31":"59/193"},"-------------------+-------++-":{"25":"25/93","27":"59/93","29":"3/31"},"-------------------+-------+-":{"27":"25/34","28":"9/34"},"-------------------+--------+++":{"17":"109/184","25":"25/184","30":"25/92"},"-------------------+--------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-------------------+--------++---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-------------------+--------+-":{"18":"1/3","19":"1/3","28":"25/177","29":"34/177"},"-------------------+---------++":{"17":"109/184","25":"25/184","30":"25/92"},"-------------------+---------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-------------------+---------+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"-------------------+----------+":{"29":"9/43","30":"34/43"},"-------------------+-----------+":{"19":"25/143","27":"25/143","29":"34/143","31":"59/143"},"-------------------+-------------":{"28":"16/41","32":"25/41"},"--------------------+":{"19":"9/43","20":"34/43"},"---------------------+":{"16":"1/2","21":"1/2"},"----------------------+":{"19":"9/43","22":"34/43"},"-----------------------+":{"18":"1/2","23":"1/2"},"------------------------+":{"19":"1/2","24":"1/2"},"-------------------------++++++":{"24":"9/43","30":"34/43"},"-------------------------+++++-+-":{"4":"625/2194","23":"47/1097","32":"1475/2194"},"-------------------------+++++---":{"14":"25/193","24":"25/193","25":"84/193","31":"59/193"},"-------------------------++++-":{"18":"803/2231","26":"425/2231","29":"1003/2231"},"-------------------------+++-":{"19":"319/1794","27":"425/897","28":"625/1794"},"-------------------------++-":{"26":"25/84","27":"59/84"},"-------------------------+-":{"25":"16/25","26":"9/25"},"--------------------------+++++":{"19":"3/37","25":"34/111","27":"59/111","30":"3/37"},"--------------------------++++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"--------------------------++++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"--------------------------+++-":{"25":"25/93","27":"59/93","29":"3/31"},"--------------------------++-":{"25":"319/1488","27":"59/93","28":"75/496"},"--------------------------+-":{"4":"7729/63504","19":"3275/63504","26":"15625/63504","27":"36875/63504"},"---------------------------++++":{"19":"3/37","25":"34/111","27":"59/111","30":"3/37"},"---------------------------+++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"---------------------------+++--":{"9":"25/243","19":"25/243","25":"25/243","27":"109/243","31":"59/243"},"---------------------------++-":{"25":"25/93","27":"59/93","29":"3/31"},"---------------------------+-":{"27":"25/34","28":"9/34"},"----------------------------+++":{"17":"109/184","25":"25/184","30":"25/92"},"----------------------------++-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"----------------------------++--":{"4":"625/4106","17":"63411/3490100","19":"21171/102650","28":"36875/139604","31":"1475/4106"},"----------------------------+-":{"3":"531/1687","19":"306/1687","28":"21250/99533","29":"28900/99533"},"-----------------------------++":{"17":"109/184","25":"25/184","30":"25/92"},"-----------------------------+-+-":{"25":"672/1319","31":"269/2638","32":"1025/2638"},"-----------------------------+---":{"4":"269/3975","25":"2006/3975","32":"68/159"},"------------------------------+":{"29":"9/43","30":"34/43"},"-------------------------------+":{"4":"1/3","29":"1/3","31":"1/3"},"---------------------------------":{"28":"16/41","32":"25/41"}}}


==> anc/proofs/s3/rational/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_report.json <==
{
  "status": "Solved",
  "primal": 0.49130261365902206,
  "dual": 0.491302613686343,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 5.873891770575345e-10,
  "dual_residual": 1.8398779890561386e-10,
  "seconds": 3.802332741,
  "numerical_max_score": 0.4913026141179889,
  "c": "59/25",
  "n": 4,
  "cuts": [
    "59/50",
    "75/59",
    "34/25",
    "59/34",
    "59/25"
  ],
  "patterns": 934,
  "exclusions": 5651,
  "blocks": [
    6,
    12,
    33,
    32,
    35,
    25,
    23,
    29
  ],
  "bound": "14739078469921721/30000000000000000",
  "upper_decimal": 0.49130261566405736,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_certificate.json <==
{"n":4,"c":"7/4","cuts":["8/7","4/3","12/7","7/4","7/3"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,16,24,28,30,31],"factor":[[-399,-27199,-126347,-617888,1107946,-43384],[0,-9024,908,209809,88148,-26290234],[-30,-857072,109861,-971113,-4909362,-218776],[-46,801001,608893,-1126113,-4664443,-506039],[-24,187538,-1535057,2965652,-2547670,308999],[-52,-101919,1070566,4919415,-365620,770504]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,32,33,48,49,56,57,60,61,62,63],"factor":[[298,273,1,-1,0,1,27,-25,16,-14,91,11],[187,-402,-45,91,0,157,-39805,-78671,-42654,36035,-13806,-10373],[0,0,0,0,0,0,7507,10163,10264,-4371,-885857,-1331456],[0,0,0,0,0,0,-3683,3589,18854,17106,-1039608,1133822],[14,-29,-66,1733,1,4054,107877,97413,-30230,-233382,-214,33623],[14,-30,508,-365,0,-264,137301,-130292,282013,-295060,24910,11661],[22,-47,-1314,-719,-1,-3283,126682,101110,-46447,-222442,-1592,36118],[22,-47,793,-569,0,-415,-143351,194371,-35436,-364007,-1679,19078],[11,-24,-222,935,0,-7243,-96094,91371,223922,95556,43755,-19244],[11,-24,-688,-404,0,7424,-96115,91433,223873,95518,43775,-19277],[25,-53,478,-271,-2700,-76,134252,137087,24866,229360,26994,11130],[25,-53,478,-271,2700,-80,134239,137102,24852,229356,26993,11130]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,49,50,73,74,85,86,91,92,94,95,49152,49153,49201,49225,49237,49243,49246,73728,73729,73777,73801,73813,86016,86017,86065,86089,86101,92160,92161,92209,95232,95233,95281],"factor":[[-101,684,108,49,9,3,1,5,0,20,8,96,83,71,35,111,5,-39,77,-27,40,-71,80,3,-57,-23,29,13,-14,43,-49,15,-43,105,566,165],[-142,-455,-65,-96,-36,-3,14,35,2,-172,57,20552,-17154,9907,-11640,48864,1455,266635,158138,-293224,1297024,608602,-2043127,1516911,1014823,-153693,-1106345,-1091869,-464560,471026,-108030,-1630984,63785,1959442,-1434920,-45217597],[15,-53,818,304,-191,10,-84,-181,-3,-137,-315,71155,-61619,12414,-34445,39766,-4747,262008,181304,-293741,1295787,607713,-2040666,1515504,1013524,-154459,-1105241,-1090716,-463978,470593,-108540,-1627269,65075,1957563,-1420370,-45146637],[0,0,0,0,0,0,0,0,0,0,1,-7121,2307,-3466,-259,-576722,-917761,132329,564377,-418795,1260179,643278,-2090199,1517048,1038051,-152255,-1123728,-1092569,-458726,453027,-98546,-1629569,98323,1927030,-1554498,-45137117],[0,0,0,0,0,0,0,0,0,0,-7,-3355,1067,-13968,-14849,-634885,838538,197187,521788,-415363,1354701,687583,-2084614,1478315,1027516,-139509,-1099891,-1098711,-452704,475794,-85136,-1641761,79416,1928358,-1580826,-45235302],[1,-4,59,26,-14,1,-156,-4130,0,-17,-9638,-55525,25287,75468,150695,45204,24200,298300,134726,-298470,1339186,648578,-2051541,1486835,1010805,-137733,-1093972,-1090932,-459323,477557,-95888,-1652395,51586,1950448,-1534998,-45310612],[1,-4,61,22,-15,0,1212,872,4,21,574,-98207,-109393,-136378,211172,72926,6394,307173,-71463,-269153,1246540,602035,-2049780,1519484,1017415,-142642,-1109984,-1085416,-465911,458589,-105665,-1644874,53058,1948502,-1611308,-45330235],[2,-6,95,37,-22,4,-3132,1717,-3,-23,7812,-62282,21644,91805,142447,44046,26076,301799,135962,-299629,1348827,652258,-2050488,1483914,1009801,-137307,-1092063,-1091468,-458725,479648,-95114,-1652784,51246,1950883,-1525354,-45309109],[2,-6,96,32,-22,0,1894,1363,-3,-16,1066,52031,150104,11029,234994,39246,16012,251347,255057,-303853,1283112,637432,-2066747,1498481,1018415,-138011,-1105903,-1087479,-461875,464338,-97936,-1654625,53417,1945026,-1616896,-45316913],[1,-3,49,20,-11,1,-528,-2230,-7,-30,17221,-6432,72357,-144910,-83266,81417,-13901,229295,114129,-280862,1211025,551422,-2045789,1566479,1027282,-170619,-1131403,-1093590,-474539,455615,-123238,-1616521,74792,1972353,-1411735,-45318359],[1,-3,49,20,-12,2,-1640,967,5,7,-17631,-5810,73135,-144687,-82744,81498,-14215,229350,113815,-280806,1210818,551428,-2045827,1566451,1027298,-170573,-1131414,-1093556,-474531,455556,-123209,-1616556,74780,1972260,-1412471,-45318419],[2,-7,107,38,-25,0,1143,652,-6434,4,152,-84550,33002,56652,-180356,67840,7037,272622,126435,-294570,1327424,596488,-2033151,1530487,1015098,-165051,-1108099,-1099880,-467152,480746,-113541,-1621535,70529,1976948,-1299390,-45300327],[2,-7,107,39,-25,1,1142,650,6434,-22,188,-84471,33151,56739,-180341,67814,7039,272608,126537,-294586,1327459,596502,-2033152,1530482,1015096,-165052,-1108096,-1099884,-467151,480754,-113540,-1621537,70529,1976956,-1299327,-45300325],[0,0,0,0,0,0,0,0,0,0,0,-60,16,-65,59,-4163,-516,-1912310,161961,17821403,12819735,4494084,1320134,-6189398,-1053992,2002089,2536606,-268724,862868,1780202,2963340,-2438379,-3792060,-1272332,-7670069,-10688694],[0,0,0,0,0,0,0,0,0,0,0,-65,76,-26,-18,-4131,-878,5938936,1991724,7660854,-17614477,-17521009,1672281,14884765,2726609,-6914432,-6055938,-1869779,-2679750,-1810390,-5277950,7413533,4995494,5725088,38766451,-9479590],[0,0,0,0,0,0,0,0,0,0,0,-11,5,-5,-18,0,86,-49968,-22609,1111247,-9137888,38348713,16023034,14997679,-1008359,-9620066,-50513,-4382192,-822776,4128492,-4548641,5167018,5758092,5306283,39409731,-5538155],[0,0,0,0,0,0,0,0,0,0,0,-4,5,-1,-11,17,72,-41173,-47929,488068,-4436875,5063756,-11226194,-7680562,7207470,51275472,563106,-2105417,-7883437,7432964,2397072,14063625,14303515,-8846811,59151544,-7895843],[0,0,0,0,0,0,0,0,0,0,0,-3,7,-2,-5,14,80,-43390,-131869,580722,-5839923,6537221,-28276204,-32862557,-2116591,-27219700,-3141474,3100212,7433186,2672977,2093240,4917180,7295892,-921799,59269620,-5069795],[0,0,0,0,0,0,0,0,0,0,0,-4,1,-3,-15,-30,58,75388,-7275,174793,3374829,5282931,-13036747,15710057,-10103350,3891668,-23431688,39759237,-3010134,-25846944,-4568130,2268333,-27119477,-16143609,22336969,8621276],[0,0,0,0,0,0,0,0,0,0,0,-4,-1,-2,-11,-14,62,-8082,-18196,194902,-479405,1371991,-8332997,5416539,7601620,3441600,16427047,-26298809,14159654,-29486805,-24725369,-35064569,-16998599,-25525855,35358654,14125377],[-11,-40,83,-23,-1732,7,-13,-28,-5,-4074,-72,-29659,24835,-13738,17837,-69948,-440,-3404164,-810887,455904,-3012937,-6665437,4219196,3753482,-548764,-3079670,-515041,73721,-427161,-257609,-2115028,5784780,2353005,871411,29969710,55284698],[-6,-33,142,-488,387,-7,-11,-21,1,208,-38,-18144,11809,-9971,11072,-7682,2868,-1131694,9562563,-2070135,10929762,-3283159,6036626,1734512,-1576173,-3897178,1398319,-1382634,58001,2943772,-1886880,6899903,3195286,2843488,57009776,58758988],[0,0,0,0,0,0,0,0,0,0,0,-3,0,-1,-10,24,16,-17612,-10293,354341,2475253,738061,-5638709,-409071,825329,-979515,-14056547,6055761,-12670492,25525996,-58441038,-10521301,20796366,-3260212,-26957511,23366870],[0,0,0,0,0,0,0,0,0,0,0,1,-2,3,-15,230,25,1109,-36123,131650,1824777,1166863,-14563324,14392048,-6921708,-11546334,8304005,-12142260,-44525574,7564136,20361931,-5973647,9586215,-37350376,-5016072,21963759],[0,0,0,0,0,0,0,0,0,0,0,3,-1,3,-14,303,25,-21779,-45555,167735,1524851,322905,-13449466,21671751,4815251,-1104383,-6415791,-1665069,39340813,36483909,13457545,1448384,2417745,-28907350,-9682956,22091560],[-18,-86,72,1507,547,17,-9,-28,2,3366,-32,-30448,25895,-13860,18345,-71980,-142,-3902902,-775204,633030,-4619159,-6959990,3929421,3919978,-414479,-2964401,-738394,249934,-468860,-639243,-2112783,5624407,2262766,598130,26592874,54904665],[-10,-51,222,-763,605,-10,-17,-32,1,325,-56,-23405,22892,-11030,13853,-85384,-6261,1058443,-8004670,-192033,8491783,-5988741,7027256,3829321,-1491069,-4565137,814411,-1476686,-368399,2655173,-2652660,7718078,3365211,3673820,60570113,57300077],[0,0,0,0,0,0,0,0,0,0,0,-5,2,-2,-17,35,5,-37966,-15100,505918,1718027,1859200,-20254549,17236717,-22187327,2932443,32025121,5945759,8848184,-12694785,-7434962,12013776,27014929,33762480,-20775682,16312514],[0,0,0,0,0,0,0,0,0,0,0,4,2,7,-16,337,39,56038,-31149,87708,3718375,1743953,-1957150,134685,-13111696,1308347,-37095734,-30716716,7637793,-27252151,1940979,18778209,28338291,-5890135,-28414482,15570953],[0,0,0,0,0,0,0,0,0,0,0,7,2,9,-16,441,46,60481,-46619,125720,4271349,2495041,-3423647,4690468,47161273,-9228842,6937937,11551422,-1215127,-20672588,-1105469,21345123,24201461,-8267705,-22980114,13649615],[-9,-37,55,171,-955,1,-12,-25,9,7247,1,-18131,16530,-9833,9579,-48048,-4921,5238477,256428,-538582,7364553,6760479,2453081,-8804215,-2793236,3087949,4580243,2011323,1894907,832230,2495713,-913771,-2204817,-4866961,-11383086,65321055],[-9,-43,41,815,310,14,-2,-10,-10,-7385,-64,-18582,16207,-10229,9801,-47976,-4908,5237955,256027,-538312,7362493,6760098,2452705,-8803961,-2793054,3088093,4579943,2011533,1894841,831743,2495706,-913982,-2204935,-4867281,-11387368,65320428],[0,0,0,0,0,0,0,0,0,0,0,-8,-6,-3,-25,82,-23,29305,-36719,164745,1283154,4575267,-19058752,8357598,16522151,1903122,-12998716,-19353395,-10747288,8486624,2749390,2637250,-37616070,48697524,-12752098,63712807],[-13,-63,218,-430,274,-2660,-22,-36,1,-3,-68,-31813,26519,-15030,17943,-72261,-1152,-877689,690151,1634358,-12336386,3147630,-1101134,-6761738,-1146127,4501740,1840641,4172524,1383343,-3848637,2523145,-2880862,-3311673,-8218583,-52800748,60658954],[-13,-64,216,-451,279,2650,-16,-37,0,24,-68,-31800,26527,-15017,17933,-72262,-1152,-877670,690160,1634349,-12336310,3147643,-1101120,-6761747,-1146134,4501734,1840652,4172516,1383345,-3848619,2523145,-2880854,-3311669,-8218571,-52800589,60658979],[0,0,0,0,0,0,0,0,0,0,0,-4,-4,-1,2,1,119,-9778,-22072,312972,80841,762291,-631325,3140560,6607803,3485108,-14417759,11624358,696740,-3676591,22019700,-54480494,35705601,24582022,17876143,33283757]],"denominator":100000000},{"t":2,"f":3,"type":16,"flags":[48,49154,49200,49202,49226,49238,49244,49247,50779,50780,50782,50783,73776,75349,75355,75358,86064,87625,87637,87643,87646,92208,93744,93745,93769,93781,93787,95280,96816,96817,96841,96853],"factor":[[-36045,26664,-22828,-17508,31036,5664,-7427,-3893,-4813,-4426,-17071,4796,8901,10598,206,15691,-9925,-1790,-8649,11735,2699,6515,-5240,-6349,-468,1803,-5681,5621,-58624,45673,-79947,-77782],[-84,-11150467,3856948,493540,743523,-6582948,1714852,-639329,3409224,1462005,1013052,-1503697,875745,1930556,-331024,-773870,-2116296,1367835,2807532,-7389351,-1043945,-787815,206659,785150,446284,-1381606,-277162,146542,13010603,-18445278,18709961,-42920205],[-14,1072848,-7882538,10516523,-24097771,-25102603,5122474,-2203563,6478103,-2661253,1783513,3979151,-4333631,2857732,-1836671,3401833,-2537496,-3654183,-9316640,-15113178,3052585,579605,-3882501,2266983,-1269710,-2955590,-3970970,-326010,14896742,12809374,7687445,-22404240],[-14,709196,20216788,1295565,-9564849,1222421,-27486463,3977720,3636247,-10723965,-1566902,-9256187,11443291,99674,732501,3048112,-6263671,-1330136,2526012,-3640496,5072867,2083584,2342807,6560562,-9405730,-4057120,-4637292,7693247,-309868,31940701,38118407,-8845470],[-9,449760,8983411,263399,-637735,2159575,23279986,-12149557,731021,-6495042,-20750849,-12909895,-26076625,-15447008,10263270,-2198380,-3418480,2049124,454827,-2216510,2108412,1407478,13156831,2159354,-2983622,7606233,-6260643,426785,-5074774,23479905,51707980,-2433954],[-9,456120,8960365,-1440491,-2330885,417458,6833326,1466092,-2223388,36280400,4774495,23267615,3980735,6466904,-3740081,-11227375,13089747,-997894,-8019514,-1709153,-2856521,5373653,3299726,-1296656,1443169,10527065,-16041004,2784556,-4685053,30259091,53132301,-995252],[-5,281054,-1313464,1222389,2232786,7742363,539900,9059428,30032263,-3597400,9507665,-4479561,-7839017,-4221700,-5582777,-10736696,3370758,2318440,-36058253,11213088,6647958,-9149460,-6199713,107440,-3272433,-1897310,-4539001,35043632,12075881,-26630091,32943806,5790829],[-4,252038,54473,-669892,1260274,3037394,4837452,6722107,-5745104,-6987995,15445348,11864688,-9442371,-2765591,-9353289,28252931,-1339457,-24495333,19601784,-4991274,14374932,13598204,14313694,7669104,-2046672,13365481,-5562467,39657188,16508562,-21835845,35481708,21935609],[-8,-227646,-2905112,1892663,-2465136,-6520409,-13892790,7396292,-2824860,17824437,-13363427,-12817984,-11569452,-11957006,-9473573,-6366574,15525774,-24496025,4413936,18175125,15348694,-13102384,10654059,22446900,-2250280,7277705,18019358,-18598967,-8158600,-31295338,6488927,3257283],[-8,-254748,-3271360,-9683996,-10339578,1977387,-9802839,-5486248,2366120,2979920,7656020,-3247653,-8029946,-9616894,2780266,4339216,14424584,27559731,2047156,809589,1030776,36437474,4973935,-21358986,-10549824,23506321,22862119,-7865016,-13896792,-31930031,22011574,11761297],[-17,-376321,-818855,14203946,-7336783,15027767,-2437392,-27663182,609779,-2454601,18852256,4714653,2210798,-1759781,10234665,-16830170,-4157024,-14164537,10830887,16637648,-1216832,-409367,3696939,3229326,6152207,-2922439,-1952554,-7607298,-13647051,-23957187,13817445,-15140450],[-17,-424825,-778038,10244928,-11026538,14514634,14017707,28610229,-17582384,-4909411,-2394821,-7677712,10496399,5538370,-311135,-2215554,-4171365,9757195,-3060117,8659071,2684770,-817188,-1164373,-6040768,-785491,5565956,-3822597,-15193255,-12523888,-27652146,37049923,-10075422],[-5,352711,-1982253,210902,-407633,1716296,-536341,-726891,-3852173,1464890,-3672548,1387335,1798473,897767,5705662,4290853,2738231,2869033,4859170,28353575,-6466659,468593,-4100341,-10474615,11784265,-11599496,33924527,822004,91692213,30587944,40812690,-24336085],[-6,75111,2390257,-1178232,1468651,-6761857,11155937,-3330569,3627391,-14332399,4960840,-19144396,14608561,13441091,-18816604,-17568802,32878978,-12340199,10397616,1678364,-3170372,12470408,113316,-7325124,12652914,17762967,-3243070,1109611,5374573,16606294,3381406,51902022],[-5,225920,103373,-1928295,2034670,-7197203,-5202844,9594993,-2067602,-4134214,11847259,3429491,-19691879,15795644,6078636,-28250062,-20571712,17456487,16329807,-1077170,12775717,-8127015,6614092,15198196,20613885,24466495,10467288,3235330,6203097,11147175,5700535,49309774],[-4,240574,-1475319,460314,1889751,-2237637,-3058849,-1925060,-1129410,-2656440,4370721,-2304528,10362976,-7104448,7358985,9039235,-3800659,898356,-16323514,-3742864,-40720963,-11495089,21201692,25913997,-411079,44593613,-9504312,-16919161,24488796,-14929500,16541348,44044562],[-8,498646,-5081582,870522,51552,9599319,-6450326,1385319,-13769971,1212083,4823771,-5914990,-4122332,-18973085,-3095628,-19666685,15527139,3789138,6064762,-43950667,-9711915,-9219682,-9763453,7390367,-1920994,-17887722,1226686,18468791,27893734,-1817912,22914863,-16025793],[-6,226975,2320919,-500655,689824,302899,6389620,-255127,-1001574,-2565340,1167226,4008914,-3146015,16915794,-4764374,-11653643,-1063796,1363863,-3915789,-138528,-6342841,19290966,23724167,24647322,-52387862,-32225688,14737953,-10828661,19300170,-16298249,-12955155,47256319],[-8,179958,4019177,-2885854,2450013,-13425493,12173051,751727,-6102852,6246929,24778149,-11040202,18563929,-28781433,10141730,-515169,-5547726,8444804,-1661714,9078738,22293194,-7900372,3243963,4446394,-8424707,-12904884,4300944,-1566445,1222400,7996981,-8180401,49639011],[-5,183830,-428831,914682,3434332,-6761438,-6414923,15544977,6091302,2735055,6592170,-5562437,-12657501,-3703674,23245150,-5767429,-213893,-18494212,8977235,1441068,-19194083,16756167,5769407,-30337113,2939503,-22325184,-34957759,-21963969,8591649,-9150197,9124683,49374594],[-3,179875,-1525648,-1237517,380220,2544068,-4645738,-7746318,1476400,-5757033,-8103880,10820347,6292857,991082,-9313022,-1765650,2081170,6821469,-421365,-10160853,28955894,-28434703,30273232,-31861175,-6819827,3117302,-22595516,-27437875,32107387,-22058541,15741790,53345046],[-5,-415498,-3365074,1855560,-2427714,-7178175,-2919739,-1475332,-265382,-1329311,-2805704,3047504,-3059101,-772931,-8558815,6310747,12507370,25230356,24443067,23502389,-22933542,-25818572,3996524,3139068,-8327281,-21423472,-20022095,31650321,-27651140,-1267517,33310874,51578214],[-7,-400839,-2585170,5946389,-1848975,9955147,3945147,4670698,20349892,9107802,-3330715,-4629076,7446759,11059515,30613051,14806291,19841946,5663154,17579361,-16256356,12842426,-9224548,5109701,15052857,-21043,1744173,13996809,410214,230788,16496400,-13858506,55997430],[-7,-399306,-2709111,6586784,-2268839,9029535,1899317,641840,15272736,17492837,-2167889,-12795801,3323527,-10285163,-29820772,1806951,-29286548,3991520,16871026,-5905610,-9051752,12912171,5778733,-6076247,3543870,795512,932364,-4162695,10861594,24616189,-19848374,64397095],[-11,-2136022,-692101,20083704,7617698,-256424,-8903074,1412542,-11230856,-5789410,-1426407,8956466,-10350029,-9073981,-1204152,2549914,12822066,5817581,-18278623,5098337,7255006,13091529,-3048281,-7315829,-9494106,12759128,2625299,5911921,-3360971,50023159,-31399439,92873515],[-12,-2832811,-6630972,-17669059,-16180004,13119625,-206414,1327753,-4934833,-5320977,-725617,3748626,-2463103,-4292842,3614043,-4640461,-763274,-14513874,-9664411,10139665,858470,-5501150,726928,7840990,1448408,-3918618,-13057959,4723717,-2323726,51150160,-29817151,86734857],[-3,191177,-354718,-1001952,1882364,712794,-1507316,-5616482,1063608,-1786893,-6090032,3131543,141574,-1373277,-3631270,5891580,2100392,11884050,1696140,3798985,15410191,21210140,-38584061,34627836,13147853,-8556247,-37107499,-29380716,23986992,-26182555,28953221,63067176],[-4,166540,2584446,1186936,-3749190,-4379409,-1248518,-7305202,-10075092,10412638,-19382478,-6308979,11322767,5517038,13864639,-9117483,-10074993,-2528714,-5118615,313446,1989956,10397379,-2006120,-9221829,5331220,5906915,-4408974,56195175,17078648,-53812694,-29886175,84532687],[-16,206995,12112957,235940,-5998392,3846295,2721843,-5383503,-8354463,8981996,16191944,-13573013,-22301333,14249968,-7734828,17768597,7326854,3693946,-10081721,-3518453,-7071359,-22177978,-11998306,-8469247,8971651,-7235664,3251124,-11112033,16471472,-23213454,-49154273,47644383],[-16,218296,11712769,559547,-5827223,-657233,7352759,9417795,10842823,-10714273,-7235055,27464829,1184158,-21392375,-3243294,-8862301,6980169,-1955598,12082759,-427807,-12709239,-3926690,-8732155,-375444,11278168,333026,22676514,-9032719,5149851,-33108112,-50744856,36581216],[-3,-272940,-967580,-297891,2121775,-2231554,-1532262,-2706854,-2401449,-3170645,-1662323,2986587,4068195,3245504,-3476240,6999969,-3162231,-2773419,-18225962,-11261828,-3717340,6111795,18996775,2712704,41871815,-35185235,32512613,-6979264,-34257092,-7046191,61256863,89301255],[-2,-146138,-1640503,-1999724,2564893,-2559424,1189810,-3239797,768269,-686505,-536650,1905984,1609797,4657944,1883035,-152027,-11909449,-16097970,4707293,-6397446,-4709796,-17718679,-42398710,-16685694,-32668446,14796534,26307441,-9740005,-15656123,-890743,65172312,91980957]],"denominator":100000000},{"t":2,"f":3,"type":24,"flags":[72,49224,73730,73778,73800,73802,73814,75350,75356,75359,76126,76127,86088,87624,88411,88414,93768,94549,94555,96840,97608,97609,97621],"factor":[[-290,3329,-2,-134,1143,-840,-472,-154,-472,-399,286,117,922,-564,-82,-796,701,-325,-384,-2293,-2727,-270,-749],[0,0,0,0,442063,12311859,26611836,539822,-13710165,-28219117,-9346168,9830886,15692291,-2664830,-1965537,-3364096,-7822533,-3172115,-3382915,-14436744,-15243353,14021779,27871560],[-1426,-595,1,-81,-3438123,-1755288,-2464050,772561,2043956,-2126732,-426189,823036,1907378,-1220789,961821,-415895,-2092574,-4262461,-1959836,-9369818,859287,9137597,39466631],[0,0,0,0,76629,3281168,9195646,5754863,17131440,12440368,34188309,-13755921,35201304,12443070,-13782918,-8667807,11441578,-16974774,10421638,1615411,12086299,18604105,-1853919],[0,0,0,0,678124,3078909,-1686962,4532816,-9776428,2960479,-317487,-1173411,3116202,-15528684,-7783593,-10869066,24167301,48461283,-249117,41956785,43507838,49738058,66707166],[0,0,0,0,500660,971928,3382885,5906172,13731837,-2685760,14623384,47920388,-18166072,-7833682,7247998,11513474,-836998,-12519898,29014554,5565053,27500486,37723141,-15171357],[0,0,0,0,691806,-444861,4609597,2010051,13851946,-9708410,-15093519,-36019483,-7497324,-25469909,4091092,16252710,-19850319,-18948981,32150235,15142886,26954650,40486595,-12681137],[0,0,0,0,109562,3482281,5007373,-3499957,1325751,15681552,7629758,-4626746,2787553,-7725551,60886335,-17367741,-12427444,13602976,-21465909,-16830855,9836548,25057406,-17187865],[0,0,0,0,469799,2440457,8474293,-3518963,1544152,16450134,5811772,-3647237,-28073992,-15674857,-34453838,-15591840,-10897243,-7859283,-46009121,-31389796,23219797,25529907,-8452738],[0,0,0,0,223190,1701752,2689422,1839428,-5599753,-2611091,-4454986,-8468277,-6246955,8042155,13240079,36188762,52376445,-20793821,-21601917,-25566805,40164828,7009087,-6029001],[-108,-34,1,20773,-1194753,14115680,5865943,-4837706,4542580,17028873,-6765353,-531994,-9876132,1820825,1011070,2699212,4705470,-2126685,10058485,24656402,188476,-44205832,454348],[-100,-53,-1,-20784,-1190446,14109736,5873028,-4830793,4538054,17045326,-6773810,-528783,-9871756,1818359,1010270,2704632,4705405,-2125940,10067076,24653121,180219,-44211343,458496],[0,0,0,0,1032354,3391532,-111732,-2083965,-12197146,5676929,6120773,-8030951,-13252725,47959184,-1314265,18329951,-31461377,11518406,15284238,-5908544,31217317,33295095,36645973],[0,0,0,0,36872,2849244,4535566,16231880,24621495,-7522982,-68434,-8486272,-14982401,6964582,-1920642,8582910,9630758,52431126,5880083,-34185312,-40089208,-6037984,525941],[-324,-135,0,-10,8612134,-12601408,16094260,72197,-10203748,8780535,12822368,-3171271,-5930293,-9224910,2376043,9760746,775492,10957253,14458695,5673654,966282,-50126322,-1279800],[0,0,0,-8,-2361501,2807162,-2245301,-17502949,1172971,-33688448,34724669,-11495640,-17134349,-2778726,4276643,-4171143,939852,9278766,-7708292,14302962,22161998,-36332928,-12437897],[0,0,0,0,-945280,11080674,-11366989,24948737,-23516814,4409171,20903213,-6394920,-1275760,-22866699,-777695,12540420,-9533280,-4847823,14787438,-17914049,-13485154,-13816751,-15675354],[0,0,0,0,-1110392,-4764016,5552640,32219526,2861704,-9844940,-5716668,-1665025,-8652507,16071229,7508482,-19822461,-7829552,-13873622,-28882614,32108198,37178919,-35185017,-7147193],[0,0,0,0,119981,1714100,-2562247,-971429,10103909,878801,-702131,10278406,25210831,-10780939,-5412161,43489757,-27581298,20647315,-43416564,9389907,30097309,-26293659,-6828808],[0,0,0,0,-432071,968765,-3108166,-2001784,156055,-1944482,-12799208,3949686,12444672,-2181014,-5713614,-20806925,-1431588,15171003,34316057,-46996887,81571605,-46107679,-31672398],[-278,-116,7304,-19,4244810,6572781,-5234622,-220593,-993174,-6003583,-3846697,-66515,2240103,7818034,-4223893,-5618817,3158549,5341288,-7137298,11528708,-2832390,22213998,-100571286],[-278,-117,-7304,-13,4244811,6572780,-5234620,-220595,-993175,-6003583,-3846694,-66516,2240102,7818033,-4223893,-5618814,3158549,5341292,-7137296,11528709,-2832387,22214000,-100571294],[0,0,0,0,-8216450,-9603030,14719784,-576011,-12623487,9184368,1150830,-732435,342838,951624,-5565485,11091636,1825620,20836196,10470851,11547623,-2898621,15130925,-105267513]],"denominator":100000000},{"t":2,"f":3,"type":28,"flags":[84,49236,73812,75348,86018,86066,86090,86100,86102,87626,87636,87638,87644,87647,88412,88415,88795,88796,88798,88799,93780,94548,94932,94933,94939,94942,96852,97620,98004,98005,98011],"factor":[[-313,2668,2,47,89,-632,-61,621,30,-419,-174,248,44,106,275,-284,-57,-423,-54,725,165,215,-311,-825,71,-1258,1100,-2042,958,-137,644],[0,0,0,0,0,-188814,451578,-15962363,-22342263,-16805840,-3383506,-23932982,5527944,9882127,10749680,334701,-564639,-8804815,8948925,-1384645,-1722829,5689682,-217283,-2547818,-2696203,-8416284,4399572,-13531336,-6327151,38926442,11279506],[0,0,0,0,0,-276514,361741,-2042662,1249811,-8151468,125352,6666505,-4240909,73763,1662552,4163273,-3905615,3179778,4616574,40714203,-2103134,-25315106,14344808,13782805,5166883,30436405,-54394046,22989190,-39149967,71404074,-3295792],[0,0,0,0,0,19666,-769484,-6254124,-554117,4288910,-1514476,16602395,27220186,-347764,14768802,15170620,10033031,37228494,-83958,6152130,-15533273,12428689,6353957,7388919,-11519501,-19189925,12718013,-23711185,-13182013,31760768,-44076031],[-1420,-529,-2,-34,-48,2463550,-44509,827789,2665277,2385227,1184868,-2348883,626408,1166620,468518,-3938175,-931605,-2284572,280374,-2072920,1699217,5142289,-4174452,-1136449,660772,-2080989,2337238,473055,-10939362,37135776,-5451306],[0,0,0,0,0,-200858,790114,-6888509,-16722046,16021125,-2952558,31567985,-6323296,-1129610,13243467,-6854690,2503354,-23394181,5237028,62628,13900750,5293167,-2089357,2240183,20606091,5603118,16549000,15150484,-12712100,13512712,16615142],[0,0,0,0,0,-259999,-185088,-3525212,-4163966,14237608,693872,-6354293,30102485,6831251,-30456954,2207193,-21883035,-2192722,421963,-3165813,8509793,-21966344,3181365,26518369,7641537,5094915,10894277,7328330,-28854959,-11427216,41795070],[0,0,0,0,0,-463734,-138351,-1374546,-660745,-9546088,-27933,9454161,-10725061,-1549437,-10439278,27568678,1814803,2986582,-5421531,-51926822,-7094968,-2679351,11089005,11850821,14460005,-5162254,-21412549,18475941,-32793754,44919512,11692388],[0,0,0,0,0,-369534,743845,-2260081,-4283075,12545343,1550834,-16359001,-13117876,-24488774,14710282,-20828929,11319349,28392248,-1522741,-11448159,-2216748,-15007288,6682019,30803925,793486,9927582,7420710,11411735,-30157751,-3653017,48013763],[0,0,0,0,0,-59487,216992,-314866,-4171955,-739961,579857,4016836,-2859482,13026876,14896129,-11528943,-36896419,9423605,-50871265,-5129575,-9629461,6154976,-5725309,-3840473,-11324903,9247429,-12559872,6628755,-7622498,-11855580,3808184],[0,0,0,0,0,-47064,-1045795,-7242060,-5160148,16759828,7876596,-4921648,-25040314,4887496,-19008260,15083720,3351958,1882329,-15817515,17868640,-20150342,-16411102,7899332,-18462403,-5193964,-35566345,15209594,-17811143,11368668,33480560,-17694618],[0,0,0,0,0,-119277,898395,-1826366,-7095615,-5822023,-4302392,11885632,-2547850,9797056,-30933059,-32911864,15506007,22331273,4856965,-1864856,-3784353,15882984,-7721215,-23594951,-18655614,-6292130,-21636515,13658644,-16237694,294325,36553474],[0,0,0,0,0,-105010,272272,-2618151,-4868565,-2521959,8026956,33341,7844322,-42173364,-7516176,12186169,-7659017,-8976667,-8613237,8577354,-607258,14250170,-30999573,-25479177,-14774544,-8405285,-17405580,6230214,-36363535,-13792248,6926171],[0,0,0,0,0,13916,-798949,-2385484,23223,-207814,2141256,-4143162,-4055165,9240603,2099486,10192068,12987204,14182665,-17104626,3633449,63421078,-4809080,-3678344,-7953072,1265955,-19115116,-11026180,-3209486,-33542305,-25798011,-33547686],[-206,-77,0,-6,-14,-6055752,18920,16050170,-15442029,-2771499,7135331,1372416,2866471,-6515184,1140124,-3387282,-14260924,10123232,12158789,-1664074,5652898,-12381509,17766595,-7575953,566840,-26077170,-5474167,22661192,33827093,-1352001,-62571940],[0,0,0,1,7,2917310,-26061380,-376215,-4681564,-2839231,-8767587,2302062,-2925801,-4375654,-2082894,-4119996,-4655036,2928435,4881602,-3346137,-4639235,-16028429,-3223443,-4110013,5074754,6229990,1229953,-4370400,-10755562,-34461738,-60568054],[-82,-37,-2,11776,953,-211322,9192165,-2283970,-1909272,-3994359,-10690660,2191055,-5937748,-4052535,-7146892,-2096730,-2554914,-1175743,-1807,24713,-5711593,-7502802,2447609,7771020,443760,11383581,11849026,-20606797,-30245846,-49207047,-90550459],[-79,-24,1,-11779,-958,-210403,9189522,-2285718,-1908140,-3994377,-10692374,2191172,-5938365,-4052306,-7147230,-2096794,-2553904,-1176514,-2573,24553,-5712696,-7503200,2445421,7771354,444214,11386988,11849756,-20609728,-30250645,-49210630,-90550260],[-82,-36,-2,-534,21151,1040386,1078768,-6609605,-4193518,-3026445,1152763,649669,1214356,-4852183,-8163275,6858279,7711222,8841624,-11259600,3442052,2774054,2333598,-6785526,14760945,10025998,23108546,2639254,33888164,68083352,-13962882,-25758643],[-80,-24,2,530,-21156,1043224,1070817,-6614877,-4190093,-3026491,1147595,650016,1212496,-4851488,-8164292,6858074,7714238,8839286,-11261894,3441559,2770729,2332397,-6792085,14761948,10027342,23118775,2641458,33879297,68068779,-13973678,-25758152],[0,0,0,0,0,562504,-161975,-13082863,9480729,-16557653,21028863,12092301,-8596677,-3575344,-1278187,-10855068,-23025591,9462844,15732661,2644719,8084171,-8058304,4140159,7140689,4966878,-17392203,43513079,4598872,-3050201,-12095341,12585687],[0,0,0,0,0,1248961,5400025,-3515627,-292792,5308514,12252321,-635777,8080953,11237640,12586797,-203823,6173644,7386708,12000587,-15303146,-12467879,-40066429,-27788611,-47494021,18970310,16106807,-18580429,10551921,-2670910,-29803841,-22007018],[0,0,0,0,0,89089,792129,-16535829,10220256,8417365,-8634041,-1966135,7151379,-9444485,4493988,-12849088,-5645246,-12533025,2095492,-12338735,4854758,-3561341,34510040,-16760285,-22690488,-25760647,-39448571,27150838,28574064,-7696797,-42231917],[0,0,0,0,0,-181426,-3356402,-1767640,-3729119,7546820,27750133,-3871535,-1142772,10127458,-1599323,54277,7618621,-8359565,6990182,-4255057,-6154119,31483159,17641198,17711038,-18353934,30490882,-24595510,-5351740,-26357175,-46396680,-60542596],[0,0,0,0,0,-110851,970794,-3358378,982100,11518839,-11152192,-6490631,-15328439,6538016,1469726,18212520,-29368732,22139541,33273949,3789201,4031570,29213742,-14348945,-7737396,4692335,7718908,-13130432,20484619,98583,-19719544,7175991],[0,0,0,0,0,-79829,-12580,1855973,110697,-562904,-2448082,2100788,-3329810,10474345,6208467,8125050,6206600,-8674145,6111997,-712962,-3913421,-17273200,-25602426,25245688,-71103628,-13271240,19972666,57211661,-15133331,-5935614,-12639693],[0,0,0,0,0,41534,-97713,6780,2762735,-1811945,54748,-4627097,2578465,7045865,3711830,-5742335,7952475,-5951472,-4969533,12160644,-18902982,12343670,-13038464,27040182,50154002,-57295617,-17835951,43119565,-28005585,-52097653,-17446838],[0,0,0,0,0,8218599,5660941,8075737,-11079043,-3643063,1373360,5063846,-557375,-2492384,3407291,10324624,-3990722,3964222,5326100,4981396,-633564,-7531751,27575535,1697800,-12348944,-19763410,-16144520,-4246101,10892305,-68859896,60416923],[-277,-104,5845,-4,-3,-4299474,-2878472,-5512164,696389,-3037982,-2919299,4682049,-1299048,2027411,2828474,9969362,6198907,-145859,-1970917,4923614,-5605747,-7062966,5344035,-820052,-4951074,5011265,-8165984,-13517127,4426134,-76291835,71111450],[-277,-103,-5845,-9,-15,-4299475,-2878469,-5512165,696390,-3037982,-2919300,4682050,-1299048,2027411,2828474,9969362,6198908,-145859,-1970919,4923616,-5605747,-7062966,5344033,-820053,-4951072,5011265,-8165982,-13517127,4426142,-76291836,71111451],[0,0,0,0,0,-31930,-727231,2247620,1344073,-2442333,-2811359,-6632148,4571649,998622,867704,7366956,6682618,1137875,-8179621,7621265,-5280053,11001374,34052413,-43877348,8255103,21825788,51669051,63750019,-44802938,-13336556,8540490]],"denominator":100000000},{"t":2,"f":3,"type":30,"flags":[90,49242,50778,75354,87642,88410,88794,92162,92210,93746,93770,93782,93786,93788,94550,94554,94556,94934,94938,94940,94943,95130,95131,95132,95134,95135,98010,98202,98203,98206],"factor":[[-493,3473,273,72,216,40,182,-1069,948,181,-39,-776,498,197,294,319,248,-80,-70,-1641,194,424,-453,252,-1065,1378,-869,2079,-64,-1258],[0,0,0,0,0,0,32818,1048298,-986169,-6175302,-2139897,6223840,20810565,-30250770,-15915430,5498780,25911127,13499066,-25187211,-2292858,-20494800,7474879,2066436,4991708,1360446,8007704,-809694,13526058,-25304689,-21516748],[0,0,0,0,0,0,17195,699198,-1209444,-3631920,1135785,-3627023,26847069,-11252869,19856126,-3586120,-16416996,-6561344,6146064,25030408,35045252,22106388,-6511324,-15216665,16511137,-12101573,-16685741,22312193,-34349561,-47394390],[0,0,0,0,0,0,38359,1303244,-1592364,-2368599,-919702,9756927,-859996,-4006801,-26258143,-15429194,6607128,-33720975,29199110,-12404627,6697225,3292645,-3663938,-2026766,-18643540,857392,-48521752,25266828,-44599981,-16857364],[0,0,0,0,0,0,53731,1047263,-596005,-3439186,-834154,6126167,1951940,-12275274,15121579,4602668,-20283759,31457557,29129698,-18061422,-22191461,-18369230,13320131,-2567193,-26675912,-20801419,-33564888,3472674,-36973771,4609511],[-471,-145,-4992,-289,-78,-75,1174869,-10752747,1060299,1062182,1482676,-3813123,3478202,-3618659,1887021,1855910,-778403,-1182240,-2234095,-6112002,3588581,7304008,-1449015,1831837,-11295665,10288018,-18256719,34560705,14918937,108082197],[-219,-201,5223,277,-2,13,1165878,-9951325,838831,7574748,3743290,-1090341,8650405,-6527725,4618603,-2166175,-4665961,-10321452,-33772,-5011256,-5818454,6187547,9134399,14602565,-8028590,12602953,-3313191,-164441,5739595,95647989],[-1769,-887,591,-26,-210,-168,-912151,2709075,169051,-331949,-783699,1190376,-3124010,2972443,-1215284,245151,-140549,1716101,-1630104,2716453,-1810786,-1199429,-1304566,-1674587,3141843,-6038335,5141469,-5372490,-20619214,-49510743],[0,0,0,0,0,0,12846,906359,1096145,-2366398,-5906406,28832775,7469067,11271973,512965,11248180,-18883492,-3174708,-10957166,-19274822,-5129444,39499154,-19260120,-5883422,-15641548,-5804301,9026941,-13305991,42307905,-2168510],[0,0,0,0,0,0,3375,1839652,3806272,-25702808,-1664201,-12364093,5117108,12162925,1455745,-3358811,-12398509,-18091165,-10913509,4614597,-28776408,7196296,24864963,26257575,-990802,-17516629,-12316234,11883283,1848957,23228604],[0,0,0,0,0,-1,51249,7112689,4828277,12114026,-31819472,-7072357,4239810,2367944,5189620,-239808,3262839,-1806267,2563473,1913227,-1683025,6440831,-2769006,18745857,-16479117,29350,19588622,52637417,-30765584,77355305],[0,0,0,0,0,-1,46747,9054941,15351035,5097142,28548592,1464517,1543738,1216676,1730707,3828807,284682,-901453,-3438128,-5110292,-1168395,2884612,-11865079,5096118,-3949534,-3815483,10629714,54741082,-29891351,82214837],[0,0,0,0,0,0,6477,108463,-34204,84346,-1753620,-981453,8538850,-2083235,-1829609,16023424,-5216981,-15199813,-20692249,1424100,16083005,-45525411,-29876657,15594729,-34638446,-43819243,-20656831,-47166944,-5951861,19380513],[0,0,0,0,0,0,16742,-42271,-1246937,-1372280,-6335225,1437905,5165312,508712,2666913,3089772,-8514892,-14023973,-5606142,-29939704,-11232334,-25436951,-8674122,-39427919,70182939,970018,6785284,10769066,-37004853,56588710],[0,0,0,0,0,0,-256130,4539899,-21212838,761897,5803527,-3208069,-8484536,-876231,-3414677,11005395,-5980807,4784854,-10724493,-19644117,25351240,18255969,18252681,34023438,10452290,-6081443,-7298728,-1201859,-43887328,65553785],[0,0,0,0,0,0,22917,589547,3243002,1520362,-1960405,-400759,5539320,1220271,-33703931,-22845604,-32406866,22262802,-10978358,13238006,10438864,-6667642,6917181,-10792260,1413240,2541018,10049484,-20664852,-8176858,63010908],[0,0,0,0,0,0,39785,-177294,-606833,-693311,-320748,12477677,9748437,17870052,-9250908,32378955,9294164,1638526,14322179,33133977,63699,-9481275,27275040,-12558709,7257243,20102111,-11358553,-11882068,-32519892,66503574],[0,0,0,0,0,0,-137546,3693178,-16889272,3182976,5123892,-4662660,-2948162,-418778,6677871,-6920323,-5520160,-9344370,-10047098,21517973,-33591020,3779866,-20676571,-43272188,-33531817,22725323,-6051283,5908117,-11047392,51182449],[0,0,0,0,0,0,12455,817175,6816351,-2685208,-5270866,7821148,-30680301,-30699990,1029030,13198102,-15040410,-14731228,-4712930,22268007,1604438,7110498,8311251,-4590273,12253993,-5135155,-3685912,-5954894,6649643,37079365],[0,0,0,0,0,0,40850,245347,-351529,-4703007,-2112118,23870103,-6155652,6453233,21015006,-30966096,16933645,5820443,-17589390,10935810,10236692,-14811661,8292157,10120368,5965769,-3633056,-25277753,-2446024,-25088185,65144406],[0,0,0,0,0,0,14961,-508231,-533593,621089,-228449,-3316205,-1524780,1923874,-4587608,-2093334,6541941,11842086,17755102,15729832,-20428690,20638397,-46745973,30295192,40178585,-28542841,-32963507,-51929398,-7218071,61651493],[-70,-27,-806,19444,-451,-2030,217861,2864172,1136593,-5581612,786646,-135006,5596415,-7185981,5644711,-4682782,2011378,-7072020,12850629,-5911632,4384385,-533493,-213441,5947144,-8076955,31870057,40719695,-76821236,-9559218,44695301],[-67,-15,-646,-19527,432,2008,215531,2863495,1137015,-5582822,786759,-134886,5597304,-7187107,5645341,-4683144,2011555,-7072725,12852704,-5912278,4385238,-533504,-215044,5948574,-8079371,31873666,40726997,-76822960,-9561586,44710982],[-82,-75,1945,103,-4,4,564675,1513168,1734137,-20420299,-5568483,-8095030,-8406590,1782512,-2634295,6874196,12411683,18580076,3491605,-8525381,28652392,2725477,-25117145,-31188309,-13185285,19796349,-18871640,26714863,31425163,69405569],[-126,-76,-180,484,24658,3463,1684909,6517679,1157430,6493967,-521093,-3110393,5062904,-1898607,1332735,-1217554,1848036,-1976360,-2910574,-4365117,-113590,672013,15809839,-7075463,8632775,5156991,-48206214,-29807339,65028567,5160800],[-113,-36,-161,-515,-24689,-3471,1688315,6517811,1155214,6493786,-519944,-3107366,5062983,-1899144,1332660,-1219158,1846081,-1979124,-2907184,-4361553,-117344,668601,15808999,-7067533,8634368,5152163,-48179024,-29811349,65012100,5139288],[0,0,0,0,0,0,5880,-946818,757582,1508334,605690,-3892330,-228959,-255922,-1925376,-4064948,17733759,-1565782,3481629,-4288121,2222794,20004093,22521105,-43009317,-12486069,-88621877,28340934,-35833535,-7114054,59395369],[-96,-47,44,-1278,2927,-29478,1623107,1889297,-7751355,-3460367,1687030,6736234,3483811,-4128966,-3130713,-2297193,-462715,-1450214,12912150,8577866,-620161,-14862917,-3553718,11560247,8172572,-20633529,38449962,43486006,56646385,13333766],[-105,-53,22,1273,-2940,29464,1618247,1887196,-7752347,-3462905,1687578,6738018,3485571,-4131231,-3130996,-2297620,-462804,-1450815,12917432,8579336,-619054,-14866123,-3558393,11565170,8170036,-20635630,38468194,43507187,56655002,13366701],[0,0,0,5,-10,-21,-5497045,508773,-1634783,1175618,855795,678903,8599188,-6764493,661997,-2237844,1539166,-3259887,7985875,-1294893,2162471,-6093885,6600578,3034825,3682525,783093,-11326468,13081512,83966648,71771922]],"denominator":100000000},{"t":2,"f":3,"type":31,"flags":[93,49245,50781,75357,76125,87645,88413,88797,94941,95133,95234,95282,96818,96842,96854,97610,97622,98006,98012,98204,98205,98207,98301,98302,98303],"factor":[[-237,2465,6,7,5,-5,19,-55,-265,-470,-75,-570,348,-592,155,50,-232,-232,150,150,198,540,-704,2222,-841],[0,0,0,0,0,0,0,-7,-398,12844,130097,1651252,-451549,18879242,-35635286,-4438991,31306684,-21750036,-2378076,16760726,24734024,26532433,-16280241,36244529,89068],[0,0,0,0,0,0,0,-51,-992,-762256,-502139,27309230,3352629,-22624592,-2456016,15132766,-4920604,-10184731,8455161,1289831,1883800,5559128,-14137389,36823178,-14452089],[0,0,0,0,0,0,0,1,-496,21424,228717,-63854,-881583,8702942,-18923519,20965987,-13857515,19727852,-44652854,-30330493,-27121921,-9860697,5070119,58424957,23732308],[-43,-18,2299,-5926,-5,-152,-16624,-131329,256126,-4521145,-2612331,4942579,-8625628,8247111,6816779,-3846746,2908488,6639271,-1811965,3312820,2886397,-1938136,5561851,954426,63911000],[0,0,0,0,0,0,0,-10,-499,2623,132197,409484,-1202094,6603036,-9160889,-24761063,-3999565,-23146466,38785556,-20415611,-40742045,-38691888,6997115,44502429,33687982],[0,0,0,0,0,0,15,474706,-745366,-4398396,-2946644,5390120,-9483579,9872769,7672116,-3328015,2243445,5159976,-2161962,1546439,2736873,-1983170,1466805,-1803847,56777567],[-50,-25,3564,4829,41,108,13562,-137021,282227,-4538907,-2573964,5815164,-9793464,9770598,7024091,-4130565,3299638,7879580,-1624354,3286413,1883942,-2225163,5464682,-1485736,54486423],[0,0,0,0,0,0,0,16,-153,-231957,347279,-2919148,286871,8444696,-9572027,48715563,4588547,7760940,32341654,18579211,1480094,-38352090,-10108231,-23453586,56793308],[-32,-15,1848,-2820,0,-48,30377,-23821,-565801,401183,-323544,-2958220,10901845,-11750740,-9769728,-1655713,-2282242,-13518620,-9105828,-4657144,9171902,-8880375,14911900,-18307495,92184129],[-1112,-484,864,-150,9,-8,-597,70529,67268,1646445,1072447,-2382633,1388724,-1560652,606410,2621727,-979809,238575,3764907,493810,-2755843,4574673,-7538269,10799692,-42459770],[0,0,0,0,0,0,0,3,-481,-54713,189641,1610157,1957933,9926371,-19041081,-8275603,-55316899,14106580,21092495,10548536,8975170,34146463,-5657074,-15690429,42928174],[0,0,0,0,0,0,0,-5,-683,-355195,114320,7178050,31745227,24288137,17299914,-3094238,9290158,12402774,1322948,-177258,-10254037,5423241,-5996277,2918845,19564331],[0,0,0,0,0,0,0,9,-234,-36060,626118,-402568,-240314,-11585416,-11094736,-11285011,21219240,37569352,16660863,-40189846,5075131,7304176,-61846605,-21916585,65948760],[0,0,0,0,0,0,0,4,-322,-63139,216727,-312904,-1029845,-6767781,-4031025,-5884098,2949132,-4327544,-18395322,45513288,-57238228,8245991,-51641869,-28691243,65210351],[-127,-55,-2058,387,-12,15,1049,-66866,72327,-7593333,15937748,-327660,-2438225,1416227,10460130,199893,-4075856,-13019762,-6857471,-3537519,14145907,-489904,-9380890,12608533,137547055],[0,0,0,0,0,0,0,127,139,16604253,3177480,5280868,-8031013,6145177,10873459,-3142528,2448839,4702948,-2222593,5874028,8376142,-784202,6266575,15451280,133375903],[-198,-85,-3215,604,-19,24,1638,-104549,112339,-2705827,-15170070,-2604771,1330543,-5975348,3030612,-2867207,2630664,4445378,-479651,8707664,8433931,1476119,15754010,27312341,139214723],[0,0,0,0,0,0,0,0,-170,-56353,248906,-697926,-3230949,450697,2296132,20128488,13120472,-13367056,16051897,-26249726,-34167102,62158694,43216377,-28263629,53281567],[-26,-12,1856,2576,25,31,-31018,-23929,-568159,401392,-325267,-2957278,10899642,-11745381,-9766096,-1653056,-2286003,-13527945,-9108319,-4665740,9173191,-8880634,14893085,-18317937,92171360],[0,0,-2,0,-1,0,-22,155824,990585,1367737,-4951941,1828297,2257274,5906096,-6325,4385874,-11011390,-34531890,-15250286,-26761912,10280571,-10596823,-32882357,-51585970,40292400],[0,0,-2,0,-1,1,-34,194408,931822,-917025,4643754,2790601,5655109,-11251895,-17146720,-11241173,11106345,22034047,-1073238,17016347,-3561647,-10931004,62027615,-14785517,36437207],[-124,-53,-1195,-16,-3742,9437,96,-95024,-264660,183607,140272,7744117,-3425161,6949167,-7213826,-5125214,2498765,1651869,-6815443,-5014512,-3113772,-12400694,13647309,-48266808,-23417848],[-123,-54,-1231,77,10014,-1471,229,-94956,-264416,183606,140378,7743995,-3424929,6948698,-7214087,-5125372,2498989,1652405,-6815290,-5013932,-3113784,-12400660,13648589,-48265937,-23416274],[-124,-54,-1205,175,-6294,-7951,279,-94992,-264589,183575,140480,7744118,-3425046,6948719,-7214235,-5125567,2499263,1653145,-6815117,-5013484,-3114056,-12400699,13649552,-48265867,-23417584]],"denominator":100000000}],"bound":"42395035902829537/120000000000000000"}


==> anc/proofs/s3/rational/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_cover.json <==
{"n":4,"c":"7/4","cuts":["8/7","4/3","12/7","7/4","7/3"],"patterns":["++++++++++++++++++++++++++++++---","++++++++++-+++++++++++++++++++---","++++++++++-+++++++++-+++++++++---","++++++++++-+++++++++-++++-++++---","++++++++++--++++++++-++++-++++---","++++++++++--++++++++--+++-++++---","++++++++++--++++++++--+++--+++---","++++++++++---+++++++--+++--+++--+","++++++++++---+++++++--+++--+++---","++++++++++---+++++++---++--+++--+","++++++++++---+++++++---++--+++---","++++++++++---+++++++---++---++--+","++++++++++----++++++--+++--+++--+","++++++++++----++++++--+++--+++---","++++++++++----++++++---++--+++--+","++++++++++----++++++---++--+++---","++++++++++----++++++---++---++--+","++++++++++----++++++----+--+++--+","++++++++++----++++++----+--+++---","++++++++++----++++++----+---++--+","++++++++++----++++++----+----+--+","++++++++++-----+++++----+----+--+","++++++++++-----+++++---------+--+","++++++++++-----+++++------------+","+++++-++++-+++++++++++++++++++---","+++++-++++-+++++++++-+++++++++---","+++++-++++-+++++++++-++++-++++---","+++++-++++-++++-++++-+++++++++---","+++++-++++-++++-++++-++++-++++---","+++++-++++--++++++++-+++++++++---","+++++-++++--++++++++-++++-++++---","+++++-++++--++++++++--+++-++++---","+++++-++++--++++++++--+++--+++---","+++++-++++--+++-++++-+++++++++---","+++++-++++--+++-++++-++++-++++---","+++++-++++--+++-++++--++++++++---","+++++-++++--+++-++++--+++-++++---","+++++-++++--+++-++++--+++--+++---","+++++-++++---+++++++--+++-++++---","+++++-++++---+++++++--+++--+++---","+++++-++++---+++++++---++--+++---","+++++-++++---++-++++--+++-++++---","+++++-++++---++-++++--+++--+++---","+++++-++++---++-++++---++-++++---","+++++-++++---++-++++---++--+++---","+++++-++++----++++++--+++--+++--+","+++++-++++----++++++--+++--+++---","+++++-++++----++++++---++--+++--+","+++++-++++----++++++---++--+++---","+++++-++++----++++++---++---++--+","+++++-++++----++++++----+--+++--+","+++++-++++----++++++----+--+++---","+++++-++++----++++++----+---++--+","+++++-++++----++++++----+----+--+","+++++-++++----+-++++--+++-++++---","+++++-++++----+-++++--+++--+++---","+++++-++++----+-++++---++-++++---","+++++-++++----+-++++---++--+++--+","+++++-++++----+-++++---++--+++---","+++++-++++----+-++++----+-++++---","+++++-++++----+-++++----+--+++--+","+++++-++++----+-++++----+--+++---","+++++-++++----+-++++----+---++--+","+++++-++++----+-++++----+----+--+","+++++-++++-----+++++----+----+--+","+++++-++++-----+++++---------+--+","+++++-++++-----+++++------------+","+++++-++++------++++----+----+--+","+++++-++++------++++---------+--+","+++++-++++------++++------------+","+++++--+++--+++-++++-+++++++++---","+++++--+++--+++-++++--++++++++---","+++++--+++--+++-++++--+++-++++---","+++++--+++--+++--+++--++++++++---","+++++--+++--+++--+++--+++-++++---","+++++--+++---++-++++--++++++++---","+++++--+++---++-++++--+++-++++---","+++++--+++---++-++++---++-++++---","+++++--+++---++--+++--++++++++---","+++++--+++---++--+++--+++-++++---","+++++--+++---++--+++---+++++++---","+++++--+++---++--+++---++-++++---","+++++--+++----+-++++--+++-++++---","+++++--+++----+-++++--+++--+++---","+++++--+++----+-++++---++-++++---","+++++--+++----+-++++---++--+++--+","+++++--+++----+-++++---++--+++---","+++++--+++----+-++++----+-++++---","+++++--+++----+-++++----+--+++--+","+++++--+++----+-++++----+--+++---","+++++--+++----+-++++----+---++--+","+++++--+++----+--+++--++++++++---","+++++--+++----+--+++--+++-++++---","+++++--+++----+--+++---+++++++---","+++++--+++----+--+++---++-++++---","+++++--+++----+--+++----++++++---","+++++--+++----+--+++----+-++++--+","+++++--+++----+--+++----+-++++---","+++++--+++----+--+++----+--+++--+","+++++--+++----+--+++----+--+++---","+++++--+++----+--+++----+---++--+","+++++--+++------++++----+--+++--+","+++++--+++------++++----+---++--+","+++++--+++------++++----+----+--+","+++++--+++------++++---------+--+","+++++--+++------++++------------+","+++++--+++-------+++----+--+++--+","+++++--+++-------+++----+---++--+","+++++--+++-------+++-------+++--+","+++++--+++-------+++--------++--+","+++++--+++-------+++---------+--+","+++++--+++-------+++------------+","+++++---++---++--+++--++++++++---","+++++---++---++--+++---+++++++---","+++++---++---++---++---+++++++---","+++++---++----+--+++--++++++++---","+++++---++----+--+++---+++++++---","+++++---++----+--+++---++-++++---","+++++---++----+--+++----++++++---","+++++---++----+--+++----+-++++--+","+++++---++----+--+++----+-++++---","+++++---++----+--+++----+--+++--+","+++++---++----+---++---+++++++---","+++++---++----+---++----++++++---","+++++---++----+---++----+-++++--+","+++++---++----+---++----+-++++---","+++++---++----+---++----+--+++--+","+++++---++-------+++----+--+++--+","+++++---++-------+++-------+++--+","+++++---++-------+++--------++--+","+++++---++-------+++---------+--+","+++++---++-------+++------------+","+++++---++--------++----+--+++--+","+++++---++--------++-------+++--+","+++++---++--------++--------++--+","+++++---++--------++---------+--+","+++++---++--------++------------+","+++++----+----+--+++--++++++++---","+++++----+----+--+++---+++++++---","+++++----+----+--+++----++++++---","+++++----+----+--+++----+-++++--+","+++++----+----+--+++----+-++++---","+++++----+----+---++---+++++++---","+++++----+----+---++----++++++---","+++++----+----+---++----+-++++--+","+++++----+----+---++----+-++++---","+++++----+----+----+----++++++--+","+++++----+----+----+----++++++---","+++++----+----+----+----+-++++--+","+++++----+----+----+----+-++++---","+++++----+-------+++----+-++++--+","+++++----+-------+++----+-++++---","+++++----+-------+++----+--+++--+","+++++----+-------+++-------+++--+","+++++----+-------+++--------++--+","+++++----+-------+++---------+--+","+++++----+-------+++------------+","+++++----+--------++----+-++++--+","+++++----+--------++----+-++++---","+++++----+--------++----+--+++--+","+++++----+--------++-------+++--+","+++++----+--------++--------++--+","+++++----+--------++---------+--+","+++++----+--------++------------+","+++++----+---------+----++++++--+","+++++----+---------+----++++++---","+++++----+---------+----+-++++--+","+++++----+---------+----+-++++---","+++++----+---------+-----+++++--+","+++++----+---------+-----+++++---","+++++----+---------+------++++--+","+++++----+---------+-------+++--+","+++++----+---------+--------++--+","+++++----+---------+---------+--+","+++++----+---------+------------+","+++++--------------+----++++++--+","+++++--------------+----++++++---","+++++--------------+-----+++++--+","+++++--------------+-----+++++---","+++++--------------+------++++--+","+++++--------------+-------+++--+","+++++--------------+--------++--+","+++++--------------+---------+--+","+++++--------------+------------+","+++++--------------------+++++-++","+++++--------------------+++++--+","+++++--------------------+++++---","+++++---------------------++++-++","+++++---------------------++++--+","+++++----------------------+++-++","+++++----------------------+++--+","+++++-----------------------++-++","+++++-----------------------++--+","+++++------------------------+--+","+++++---------------------------+","-++++-++++-+++++++++++++++++++---","-++++-++++-+++++++++-+++++++++---","-++++-++++-+++++++++-++++-++++---","-++++-++++-++++-++++-+++++++++---","-++++-++++--++++++++++++++++++---","-++++-++++--++++++++-+++++++++---","-++++-++++--++++++++-++++-++++---","-++++-++++--++++++++--+++-++++---","-++++-++++--++++++++--+++--+++---","-++++-++++--+++-++++-+++++++++---","-++++-++++--+++-++++-++++-++++---","-++++-++++--+++-++++--+++-++++---","-++++-++++---+++++++-++++-++++---","-++++-++++---+++++++--+++-++++---","-++++-++++---+++++++--+++--+++---","-++++-++++---++-++++--+++-++++---","-++++-++++---++-++++--+++--+++---","-++++-++++----++++++-++++-++++---","-++++-++++----++++++--+++-++++---","-++++-++++----++++++--+++--+++--+","-++++-++++----++++++--+++--+++---","-++++-++++----++++++---++--+++--+","-++++-++++----++++++---++--+++---","-++++-++++----++++++---++---++--+","-++++-++++----++++++----+--+++--+","-++++-++++----++++++----+---++--+","-++++-++++----++++++----+----+--+","-++++-++++----+-++++--+++-++++---","-++++-++++----+-++++--+++--+++---","-++++-++++----+-++++---++--+++--+","-++++-++++----+-++++---++--+++---","-++++-++++----+-++++----+--+++--+","-++++-++++----+-++++----+---++--+","-++++-++++----+-++++----+----+--+","-++++-++++-----+++++----+----+--+","-++++-++++-----+++++---------+--+","-++++-++++-----+++++------------+","-++++-++++------++++----+----+--+","-++++-++++------++++---------+--+","-++++-++++------++++------------+","-++++--+++--++++++++++++++++++---","-++++--+++--++++++++-+++++++++---","-++++--+++--++++++++-++++-++++---","-++++--+++--++++++++--+++-++++---","-++++--+++--+++-++++-+++++++++---","-++++--+++--+++-++++-++++-++++---","-++++--+++--+++-++++--++++++++---","-++++--+++--+++-++++--+++-++++---","-++++--+++--+++--+++--++++++++---","-++++--+++---+++++++-+++++++++---","-++++--+++---+++++++-++++-++++---","-++++--+++---+++++++--+++-++++---","-++++--+++---++-++++-+++++++++---","-++++--+++---++-++++-++++-++++---","-++++--+++---++-++++--++++++++---","-++++--+++---++-++++--+++-++++---","-++++--+++---++--+++--++++++++---","-++++--+++---++--+++--+++-++++---","-++++--+++----++++++-++++-++++---","-++++--+++----++++++--+++-++++---","-++++--+++----++++++--+++--+++--+","-++++--+++----++++++--+++--+++---","-++++--+++----++++++---++--+++--+","-++++--+++----++++++---++---++--+","-++++--+++----++++++----+--+++--+","-++++--+++----++++++----+---++--+","-++++--+++----+-++++-+++++++++---","-++++--+++----+-++++-++++-++++---","-++++--+++----+-++++--++++++++---","-++++--+++----+-++++--+++-++++---","-++++--+++----+-++++--+++--+++--+","-++++--+++----+-++++--+++--+++---","-++++--+++----+-++++---++-++++---","-++++--+++----+-++++---++--+++--+","-++++--+++----+-++++---++--+++---","-++++--+++----+-++++----+-++++---","-++++--+++----+-++++----+--+++--+","-++++--+++----+-++++----+--+++---","-++++--+++----+-++++----+---++--+","-++++--+++----+--+++--++++++++---","-++++--+++----+--+++--+++-++++---","-++++--+++----+--+++---++-++++---","-++++--+++----+--+++----+-++++--+","-++++--+++----+--+++----+-++++---","-++++--+++----+--+++----+--+++--+","-++++--+++----+--+++----+--+++---","-++++--+++-----+++++----+--+++--+","-++++--+++-----+++++----+---++--+","-++++--+++-----+++++----+----+--+","-++++--+++-----+++++---------+--+","-++++--+++-----+++++------------+","-++++--+++------++++----+--+++--+","-++++--+++------++++----+---++--+","-++++--+++------++++----+----+--+","-++++--+++------++++---------+--+","-++++--+++------++++------------+","-++++--+++-------+++----+--+++--+","-++++--+++-------+++----+---++--+","-++++--+++-------+++-------+++--+","-++++--+++-------+++--------++--+","-++++--+++-------+++---------+--+","-++++--+++-------+++------------+","-++++---++---++-++++-+++++++++---","-++++---++---++-++++--++++++++---","-++++---++---++--+++--++++++++---","-++++---++----+-++++-+++++++++---","-++++---++----+-++++--++++++++---","-++++---++----+-++++--+++-++++---","-++++---++----+-++++---++-++++---","-++++---++----+-++++---++--+++--+","-++++---++----+-++++---++--+++---","-++++---++----+-++++----+-++++--+","-++++---++----+-++++----+-++++---","-++++---++----+-++++----+--+++--+","-++++---++----+-++++----+--+++---","-++++---++----+--+++--++++++++---","-++++---++----+--+++--+++-++++---","-++++---++----+--+++---+++++++---","-++++---++----+--+++---++-++++---","-++++---++----+--+++----+-++++--+","-++++---++----+--+++----+-++++---","-++++---++----+--+++----+--+++--+","-++++---++------++++----+--+++--+","-++++---++------++++----+---++--+","-++++---++------++++----+----+--+","-++++---++------++++---------+--+","-++++---++------++++------------+","-++++---++-------+++----+--+++--+","-++++---++-------+++----+---++--+","-++++---++-------+++-------+++--+","-++++---++-------+++--------++--+","-++++---++-------+++---------+--+","-++++---++-------+++------------+","-++++----+----+-++++-+++++++++---","-++++----+----+-++++--++++++++---","-++++----+----+-++++--+++-++++---","-++++----+----+-++++---++-++++---","-++++----+----+-++++----+-++++--+","-++++----+----+-++++----+-++++---","-++++----+----+--+++--++++++++---","-++++----+----+--+++--+++-++++---","-++++----+----+--+++---+++++++---","-++++----+----+--+++---++-++++---","-++++----+----+--+++----++++++---","-++++----+----+--+++----+-++++--+","-++++----+----+--+++----+-++++---","-++++----+----+---++---+++++++---","-++++----+----+---++----++++++---","-++++----+----+---++----+-++++---","-++++----+----+----+----++++++---","-++++----+----+----+----+-++++---","-++++----+------++++----+-++++--+","-++++----+------++++----+-++++---","-++++----+------++++----+--+++--+","-++++----+------++++----+---++--+","-++++----+------++++----+----+--+","-++++----+------++++---------+--+","-++++----+------++++------------+","-++++----+-------+++----++++++---","-++++----+-------+++----+-++++--+","-++++----+-------+++----+-++++---","-++++----+-------+++----+--+++--+","-++++----+-------+++----+---++--+","-++++----+-------+++-------+++--+","-++++----+-------+++--------++--+","-++++----+-------+++---------+--+","-++++----+-------+++------------+","-++++----+--------++----++++++---","-++++----+--------++----+-++++--+","-++++----+--------++----+-++++---","-++++----+--------++----+--+++--+","-++++----+--------++-------+++--+","-++++----+--------++--------++--+","-++++----+--------++---------+--+","-++++----+--------++------------+","-++++----+---------+----++++++--+","-++++----+---------+----++++++---","-++++----+---------+----+-++++--+","-++++----+---------+----+-++++---","-++++----+---------+------++++--+","-++++----+---------+-------+++--+","-++++----+---------+--------++--+","-++++----+---------+---------+--+","-++++----+---------+------------+","-++++--------------+----++++++--+","-++++--------------+----++++++---","-++++--------------+----+-++++--+","-++++--------------+-----+++++--+","-++++--------------+-----+++++---","-++++--------------+------++++--+","-++++--------------+-------+++--+","-++++--------------+--------++--+","-++++--------------+---------+--+","-++++--------------+------------+","-++++--------------------+++++-++","-++++--------------------+++++--+","-++++--------------------+++++---","-++++---------------------++++-++","-++++---------------------++++--+","-++++----------------------+++-++","-++++----------------------+++--+","-++++-----------------------++-++","-++++-----------------------++--+","-++++------------------------+--+","-++++---------------------------+","--+++--+++--++++++++++++++++++---","--+++--+++--++++++++-+++++++++---","--+++--+++--++++++++-++++-++++---","--+++--+++--+++-++++-+++++++++---","--+++--+++---+++++++++++++++++---","--+++--+++---+++++++-+++++++++---","--+++--+++---+++++++-++++-++++---","--+++--+++---++-++++-+++++++++---","--+++--+++---++-++++-++++-++++---","--+++--+++----++++++++++++++++---","--+++--+++----++++++-+++++++++---","--+++--+++----++++++-++++-++++---","--+++--+++----++++++--+++-++++---","--+++--+++----++++++--+++--+++--+","--+++--+++----++++++--+++--+++---","--+++--+++----++++++---++--+++--+","--+++--+++----++++++---++---++--+","--+++--+++----+-++++-+++++++++---","--+++--+++----+-++++-++++-++++---","--+++--+++----+-++++--++++++++---","--+++--+++----+-++++--+++-++++---","--+++--+++----+-++++--+++--+++--+","--+++--+++----+-++++--+++--+++---","--+++--+++----+-++++---++--+++--+","--+++--+++----+-++++---++--+++---","--+++--+++-----+++++--+++--+++--+","--+++--+++-----+++++--+++--+++---","--+++--+++-----+++++---++--+++--+","--+++--+++-----+++++---++---++--+","--+++--+++-----+++++----+--+++--+","--+++--+++-----+++++----+---++--+","--+++--+++-----+++++----+----+--+","--+++--+++-----+++++---------+--+","--+++--+++-----+++++------------+","--+++--+++------++++--+++--+++--+","--+++--+++------++++--+++--+++---","--+++--+++------++++---++--+++--+","--+++--+++------++++----+--+++--+","--+++--+++------++++----+---++--+","--+++--+++------++++----+----+--+","--+++--+++------++++---------+--+","--+++--+++------++++------------+","--+++---++---+++++++++++++++++---","--+++---++---+++++++-+++++++++---","--+++---++---++-++++-+++++++++---","--+++---++----++++++++++++++++---","--+++---++----++++++-+++++++++---","--+++---++----++++++-++++-++++---","--+++---++----++++++--+++-++++---","--+++---++----++++++--+++--+++---","--+++---++----+-++++-+++++++++---","--+++---++----+-++++-++++-++++---","--+++---++----+-++++--++++++++---","--+++---++----+-++++--+++-++++---","--+++---++----+-++++--+++--+++--+","--+++---++----+-++++--+++--+++---","--+++---++----+-++++---++-++++---","--+++---++----+-++++---++--+++--+","--+++---++----+-++++---++--+++---","--+++---++-----+++++--+++--+++--+","--+++---++-----+++++--+++--+++---","--+++---++-----+++++---++--+++--+","--+++---++-----+++++---++---++--+","--+++---++-----+++++----+--+++--+","--+++---++-----+++++----+---++--+","--+++---++-----+++++----+----+--+","--+++---++-----+++++---------+--+","--+++---++-----+++++------------+","--+++---++------++++--+++--+++--+","--+++---++------++++--+++--+++---","--+++---++------++++---++--+++--+","--+++---++------++++---++--+++---","--+++---++------++++----+--+++--+","--+++---++------++++----+---++--+","--+++---++------++++----+----+--+","--+++---++------++++---------+--+","--+++---++------++++------------+","--+++----+----++++++++++++++++---","--+++----+----++++++-+++++++++---","--+++----+----++++++-++++-++++---","--+++----+----++++++--+++-++++---","--+++----+----+-++++-+++++++++---","--+++----+----+-++++-++++-++++---","--+++----+----+-++++--++++++++---","--+++----+----+-++++--+++-++++---","--+++----+----+-++++---++-++++---","--+++----+----+--+++--++++++++---","--+++----+----+--+++--+++-++++---","--+++----+----+--+++---+++++++---","--+++----+----+--+++---++-++++---","--+++----+----+---++---+++++++---","--+++----+-----+++++--+++-++++---","--+++----+-----+++++--+++--+++--+","--+++----+-----+++++--+++--+++---","--+++----+-----+++++---++--+++--+","--+++----+-----+++++----+--+++--+","--+++----+-----+++++----+---++--+","--+++----+-----+++++----+----+--+","--+++----+-----+++++---------+--+","--+++----+-----+++++------------+","--+++----+------++++--++++++++---","--+++----+------++++--+++-++++--+","--+++----+------++++--+++-++++---","--+++----+------++++--+++--+++--+","--+++----+------++++--+++--+++---","--+++----+------++++---++-++++--+","--+++----+------++++---++-++++---","--+++----+------++++---++--+++--+","--+++----+------++++---++--+++---","--+++----+------++++----+-++++--+","--+++----+------++++----+-++++---","--+++----+------++++----+--+++--+","--+++----+------++++----+---++--+","--+++----+------++++----+----+--+","--+++----+------++++---------+--+","--+++----+------++++------------+","--+++----+-------+++--++++++++---","--+++----+-------+++--+++-++++--+","--+++----+-------+++--+++-++++---","--+++----+-------+++---+++++++---","--+++----+-------+++---++-++++--+","--+++----+-------+++---++-++++---","--+++----+-------+++----++++++---","--+++----+-------+++----+-++++--+","--+++----+-------+++----+-++++---","--+++----+-------+++----+--+++--+","--+++----+-------+++----+---++--+","--+++----+-------+++-------+++--+","--+++----+-------+++--------++--+","--+++----+-------+++---------+--+","--+++----+-------+++------------+","--+++----+--------++---+++++++---","--+++----+--------++----++++++---","--+++----+--------++----+-++++--+","--+++----+--------++----+-++++---","--+++----+--------++----+--+++--+","--+++----+--------++-------+++--+","--+++----+--------++--------++--+","--+++----+--------++---------+--+","--+++----+--------++------------+","--+++------------+++--++++++++---","--+++------------+++--+++-++++--+","--+++------------+++--+++-++++---","--+++------------+++---+++++++---","--+++------------+++---++-++++--+","--+++------------+++---++-++++---","--+++------------+++----++++++--+","--+++------------+++----++++++---","--+++------------+++----+-++++--+","--+++------------+++----+-++++---","--+++------------+++----+--+++--+","--+++------------+++-------+++--+","--+++------------+++--------++--+","--+++------------+++---------+--+","--+++------------+++------------+","--+++-------------++---+++++++---","--+++-------------++----++++++--+","--+++-------------++----++++++---","--+++-------------++----+-++++--+","--+++-------------++----+-++++---","--+++-------------++----+--+++--+","--+++-------------++-------+++--+","--+++-------------++--------++--+","--+++-------------++---------+--+","--+++-------------++------------+","--+++--------------+----++++++-++","--+++--------------+----++++++--+","--+++--------------+----++++++---","--+++--------------+----+-++++--+","--+++--------------+-----+++++-++","--+++--------------+-----+++++--+","--+++--------------+------++++--+","--+++--------------+-------+++--+","--+++--------------+--------++--+","--+++--------------+---------+--+","--+++--------------+------------+","--+++--------------------+++++-++","--+++--------------------+++++--+","--+++---------------------++++-++","--+++---------------------++++--+","--+++----------------------+++-++","--+++----------------------+++--+","--+++-----------------------++-++","--+++-----------------------++--+","--+++------------------------+--+","--+++---------------------------+","---++---++---+++++++++++++++++---","---++---++----++++++++++++++++---","---++---++----++++++-+++++++++---","---++---++----++++++-++++-++++---","---++---++----++++++--+++-++++---","---++---++----++++++--+++--+++---","---++---++-----+++++--+++--+++--+","---++---++-----+++++--+++--+++---","---++---++-----+++++---++--+++--+","---++---++-----+++++---++---++--+","---++---++-----+++++----+---++--+","---++---++-----+++++----+----+--+","---++---++-----+++++---------+--+","---++---++-----+++++------------+","---++----+----++++++++++++++++---","---++----+----++++++-+++++++++---","---++----+----++++++-++++-++++---","---++----+----++++++--+++-++++---","---++----+----+-++++-+++++++++---","---++----+----+-++++-++++-++++---","---++----+----+-++++--++++++++---","---++----+----+-++++--+++-++++---","---++----+----+--+++--++++++++---","---++----+-----+++++--+++-++++---","---++----+-----+++++--+++--+++--+","---++----+-----+++++--+++--+++---","---++----+-----+++++---++--+++--+","---++----+-----+++++---++---++--+","---++----+-----+++++----+--+++--+","---++----+-----+++++----+---++--+","---++----+-----+++++----+----+--+","---++----+-----+++++---------+--+","---++----+-----+++++------------+","---++----+------++++--++++++++---","---++----+------++++--+++-++++--+","---++----+------++++--+++-++++---","---++----+------++++--+++--+++--+","---++----+------++++--+++--+++---","---++----+------++++---++-++++--+","---++----+------++++---++--+++--+","---++----+------++++----+-++++--+","---++----+------++++----+--+++--+","---++----+------++++----+---++--+","---++----+------++++----+----+--+","---++----+------++++---------+--+","---++----+------++++------------+","---++----+-------+++--++++++++---","---++----+-------+++--+++-++++--+","---++----+-------+++--+++-++++---","---++----+-------+++---++-++++--+","---++----+-------+++----+-++++--+","---++----+-------+++----+--+++--+","---++----+-------+++----+---++--+","---++----+-------+++--------++--+","---++----+-------+++---------+--+","---++----+-------+++------------+","---++------------+++--++++++++---","---++------------+++--+++-++++--+","---++------------+++--+++-++++---","---++------------+++---+++++++---","---++------------+++---++-++++--+","---++------------+++---++-++++---","---++------------+++----++++++--+","---++------------+++----++++++---","---++------------+++----+-++++--+","---++------------+++----+-++++---","---++------------+++----+--+++--+","---++------------+++----+---++--+","---++------------+++-------+++--+","---++------------+++--------++--+","---++------------+++---------+--+","---++------------+++------------+","---++-------------++---+++++++---","---++-------------++----++++++--+","---++-------------++----++++++---","---++-------------++----+-++++--+","---++-------------++----+--+++--+","---++-------------++-------+++--+","---++-------------++--------++--+","---++-------------++---------+--+","---++-------------++------------+","---++--------------+----++++++-++","---++--------------+----++++++--+","---++--------------+----++++++---","---++--------------+----+-++++--+","---++--------------+-----+++++-++","---++--------------+-----+++++--+","---++--------------+------++++--+","---++--------------+-------+++--+","---++--------------+--------++--+","---++--------------+---------+--+","---++--------------+------------+","---++--------------------+++++-++","---++--------------------+++++--+","---++---------------------++++-++","---++---------------------++++--+","---++----------------------+++-++","---++----------------------+++--+","---++-----------------------++-++","---++-----------------------++--+","---++------------------------+--+","---++---------------------------+","----+----+----++++++++++++++++---","----+----+----++++++-+++++++++---","----+----+----++++++-++++-++++---","----+----+----+-++++-+++++++++---","----+----+----+-++++-++++-++++---","----+----+-----+++++++++++++++---","----+----+-----+++++-+++++++++---","----+----+-----+++++-++++-++++---","----+----+-----+++++--+++-++++--+","----+----+-----+++++--+++-++++---","----+----+-----+++++--+++--+++--+","----+----+-----+++++--+++--+++---","----+----+-----+++++---++--+++--+","----+----+-----+++++---++---++--+","----+----+-----+++++----+--+++--+","----+----+-----+++++----+---++--+","----+----+-----+++++----+----+--+","----+----+-----+++++---------+--+","----+----+-----+++++------------+","----+----+------++++-+++++++++---","----+----+------++++-++++-++++---","----+----+------++++--++++++++---","----+----+------++++--+++-++++--+","----+----+------++++--+++-++++---","----+----+------++++--+++--+++--+","----+----+------++++--+++--+++---","----+----+------++++---++-++++--+","----+----+------++++---++--+++--+","----+----+------++++----+-++++--+","----+----+------++++----+--+++--+","----+----+------++++----+---++--+","----+----+------++++----+----+--+","----+----+------++++---------+--+","----+----+------++++------------+","----+----------+++++++++++++++---","----+----------+++++-+++++++++---","----+----------+++++-++++-++++---","----+----------+++++--+++-++++--+","----+----------+++++--+++-++++---","----+----------+++++--+++--+++--+","----+----------+++++--+++--+++---","----+----------+++++---++--+++--+","----+----------+++++---++---++--+","----+----------+++++----+--+++--+","----+----------+++++----+---++--+","----+----------+++++----+----+--+","----+----------+++++---------+--+","----+----------+++++------------+","----+-----------++++-+++++++++---","----+-----------++++-++++-++++---","----+-----------++++--++++++++---","----+-----------++++--+++-++++--+","----+-----------++++--+++-++++---","----+-----------++++--+++--+++--+","----+-----------++++---++-++++--+","----+-----------++++---++--+++--+","----+-----------++++----+-++++--+","----+-----------++++----+--+++--+","----+-----------++++----+---++--+","----+-----------++++----+----+--+","----+-----------++++---------+--+","----+-----------++++------------+","----+------------+++--++++++++--+","----+------------+++--++++++++---","----+------------+++--+++-++++--+","----+------------+++--+++-++++---","----+------------+++---+++++++--+","----+------------+++---+++++++---","----+------------+++---++-++++--+","----+------------+++---++-++++---","----+------------+++----++++++--+","----+------------+++----++++++---","----+------------+++----+-++++--+","----+------------+++----+-++++---","----+------------+++----+--+++--+","----+------------+++----+---++--+","----+------------+++-------+++--+","----+------------+++--------++--+","----+------------+++---------+--+","----+------------+++------------+","----+-------------++---+++++++---","----+-------------++----++++++--+","----+-------------++----++++++---","----+-------------++----+-++++--+","----+-------------++----+--+++--+","----+-------------++-------+++--+","----+-------------++--------++--+","----+-------------++---------+--+","----+-------------++------------+","----+--------------+----++++++-++","----+--------------+----++++++--+","----+--------------+----++++++---","----+--------------+----+-++++--+","----+--------------+-----+++++-++","----+--------------+-----+++++--+","----+--------------+------++++--+","----+--------------+-------+++--+","----+--------------+--------++--+","----+--------------+---------+--+","----+--------------+------------+","----+--------------------+++++-++","----+--------------------+++++--+","----+---------------------++++-++","----+---------------------++++--+","----+----------------------+++-++","----+----------------------+++--+","----+-----------------------++-++","----+-----------------------++--+","----+------------------------+--+","----+---------------------------+","---------------+++++++++++++++---","---------------+++++-+++++++++--+","---------------+++++-+++++++++---","---------------+++++-++++-++++--+","---------------+++++-++++-++++---","---------------+++++--+++-++++--+","---------------+++++--+++-++++---","---------------+++++--+++--+++--+","---------------+++++--+++--+++---","---------------+++++---++--+++--+","---------------+++++---++---++--+","---------------+++++----+--+++--+","---------------+++++----+---++--+","---------------+++++----+----+--+","---------------+++++---------+--+","---------------+++++------------+","----------------++++-+++++++++--+","----------------++++-+++++++++---","----------------++++-++++-++++--+","----------------++++-++++-++++---","----------------++++--++++++++--+","----------------++++--++++++++---","----------------++++--+++-++++--+","----------------++++--+++-++++---","----------------++++--+++--+++--+","----------------++++---++-++++--+","----------------++++---++--+++--+","----------------++++----+-++++--+","----------------++++----+--+++--+","----------------++++----+---++--+","----------------++++----+----+--+","----------------++++---------+--+","----------------++++------------+","-----------------+++--++++++++-++","-----------------+++--++++++++--+","-----------------+++--++++++++---","-----------------+++--+++-++++--+","-----------------+++--+++-++++---","-----------------+++---+++++++-++","-----------------+++---+++++++--+","-----------------+++---+++++++---","-----------------+++---++-++++--+","-----------------+++----++++++-++","-----------------+++----++++++--+","-----------------+++----++++++---","-----------------+++----+-++++-++","-----------------+++----+-++++--+","-----------------+++----+--+++--+","-----------------+++----+---++--+","-----------------+++-------+++--+","-----------------+++--------++--+","-----------------+++---------+--+","-----------------+++------------+","------------------++---+++++++-++","------------------++---+++++++--+","------------------++---+++++++---","------------------++----++++++-++","------------------++----++++++--+","------------------++----++++++---","------------------++----+-++++-++","------------------++----+-++++--+","------------------++----+--+++--+","------------------++-------+++--+","------------------++--------++--+","------------------++---------+--+","------------------++------------+","-------------------+----++++++-++","-------------------+----++++++--+","-------------------+----++++++---","-------------------+----+-++++-++","-------------------+----+-++++--+","-------------------+-----+++++-++","-------------------+-----+++++--+","-------------------+------++++-++","-------------------+------++++--+","-------------------+-------+++--+","-------------------+--------++--+","-------------------+---------+--+","-------------------+------------+","-------------------------+++++-++","-------------------------+++++--+","--------------------------++++-++","--------------------------++++--+","---------------------------+++-++","---------------------------+++--+","----------------------------++-++","----------------------------++--+","-----------------------------+--+","--------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++":{"30":"1"},"++++++++++++++++++++++++++++++-+":{"15":"3/10","31":"7/10"},"++++++++++++++++++++++++++++++--+":{"2":"50/449","20":"259/898","29":"98/449","32":"343/898"},"+++++++++++++++++++++++++++++-":{"11":"1/2","29":"1/2"},"++++++++++++++++++++++++++++-":{"13":"1/2","28":"1/2"},"+++++++++++++++++++++++++++-":{"13":"14/23","20":"1/46","27":"17/46"},"++++++++++++++++++++++++++-":{"21":"1/2","26":"1/2"},"+++++++++++++++++++++++++-":{"10":"1/2","25":"1/2"},"++++++++++++++++++++++++-":{"11":"1/2","24":"1/2"},"+++++++++++++++++++++++-":{"20":"4/11","23":"7/11"},"++++++++++++++++++++++-":{"10":"1/46","13":"14/23","22":"17/46"},"+++++++++++++++++++++-":{"10":"3/10","21":"7/10"},"++++++++++++++++++++-":{"10":"1/2","20":"1/2"},"+++++++++++++++++++-":{"15":"3/10","19":"7/10"},"++++++++++++++++++-":{"15":"4/11","18":"7/11"},"+++++++++++++++++-":{"5":"1/2","17":"1/2"},"++++++++++++++++-":{"5":"3/10","16":"7/10"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"11":"1/2","14":"1/2"},"+++++++++++++-":{"11":"4/7","13":"3/7"},"++++++++++++-":{"10":"1/2","12":"1/2"},"+++++++++++-":{"10":"1/2","11":"1/2"},"++++++++++-++++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"++++++++++-+++++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"++++++++++-+++++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"++++++++++-++++++++++++++++++-":{"26":"4/5","29":"1/5"},"++++++++++-+++++++++++++++++-":{"26":"3/4","28":"1/4"},"++++++++++-++++++++++++++++-":{"26":"5/6","27":"1/6"},"++++++++++-+++++++++++++++-":{"20":"3/10","26":"7/10"},"++++++++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++-+++++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"++++++++++-++++++++++++-":{"20":"3/4","23":"1/4"},"++++++++++-+++++++++++-":{"21":"5/6","22":"1/6"},"++++++++++-++++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"++++++++++-+++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"++++++++++-+++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"++++++++++-+++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"++++++++++-+++++++++-++++++++-":{"26":"4/5","29":"1/5"},"++++++++++-+++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"++++++++++-+++++++++-++++++-":{"26":"5/6","27":"1/6"},"++++++++++-+++++++++-+++++-":{"25":"3/10","26":"7/10"},"++++++++++-+++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"++++++++++-+++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"++++++++++-+++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"++++++++++-+++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"++++++++++-+++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"++++++++++-+++++++++-++++-+-":{"26":"5/6","27":"1/6"},"++++++++++-+++++++++-++++--":{"11":"1/2","26":"1/2"},"++++++++++-+++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"++++++++++-+++++++++-++-":{"11":"17/26","20":"5/26","23":"2/13"},"++++++++++-+++++++++-+-":{"21":"5/6","22":"1/6"},"++++++++++-+++++++++--":{"11":"1/2","21":"1/2"},"++++++++++-++++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"++++++++++-+++++++-":{"16":"3/4","18":"1/4"},"++++++++++-++++++-":{"15":"5/6","17":"1/6"},"++++++++++-+++++-":{"15":"1/2","16":"1/2"},"++++++++++-++++-":{"5":"1/2","15":"1/2"},"++++++++++-+++-":{"13":"4/7","14":"3/7"},"++++++++++-++-":{"6":"5/12","11":"1/3","13":"1/4"},"++++++++++-+-":{"11":"5/6","12":"1/6"},"++++++++++--+++++++++":{"0":"3/14","6":"1/14","11":"1/2","20":"3/14"},"++++++++++--++++++++-+++++":{"5":"7/30","11":"7/15","15":"1/30","20":"1/30","25":"7/30"},"++++++++++--++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"++++++++++--++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"++++++++++--++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"++++++++++--++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"++++++++++--++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"++++++++++--++++++++-++++-+-":{"26":"5/6","27":"1/6"},"++++++++++--++++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++--++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"++++++++++--++++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"++++++++++--++++++++-+-":{"21":"5/6","22":"1/6"},"++++++++++--++++++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"++++++++++--++++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"++++++++++--++++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"++++++++++--++++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"++++++++++--++++++++--+++-+++-":{"26":"4/5","29":"1/5"},"++++++++++--++++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"++++++++++--++++++++--+++-+-":{"26":"5/6","27":"1/6"},"++++++++++--++++++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"++++++++++--++++++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"++++++++++--++++++++--+++--+++--+":{"12":"1/6","22":"1/3","32":"1/2"},"++++++++++--++++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"++++++++++--++++++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"++++++++++--++++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++--++++++++--++-":{"12":"3/23","15":"13/23","24":"7/23"},"++++++++++--++++++++--+-":{"11":"1/14","12":"1/42","22":"1/3","23":"4/7"},"++++++++++--++++++++---":{"12":"1/2","22":"1/2"},"++++++++++--+++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"++++++++++--++++++-":{"16":"3/4","18":"1/4"},"++++++++++--+++++-":{"15":"5/6","17":"1/6"},"++++++++++--++++-":{"15":"1/2","16":"1/2"},"++++++++++--+++-":{"5":"1/2","15":"1/2"},"++++++++++--++-":{"13":"4/7","14":"3/7"},"++++++++++--+-":{"1":"1/12","12":"1/3","13":"7/12"},"++++++++++---++++++++":{"6":"1/2","11":"7/32","12":"3/32","20":"3/16"},"++++++++++---+++++++-+":{"5":"1/18","6":"7/18","12":"1/6","21":"7/18"},"++++++++++---+++++++--++++":{"1":"10/21","5":"1/84","12":"1/6","15":"5/28","25":"1/6"},"++++++++++---+++++++--+++-+":{"5":"1/4","12":"1/6","26":"7/12"},"++++++++++---+++++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"++++++++++---+++++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"++++++++++---+++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"++++++++++---+++++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"++++++++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++---+++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"++++++++++---+++++++--+-":{"1":"3/38","12":"1/38","22":"13/38","23":"21/38"},"++++++++++---+++++++---+++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"++++++++++---+++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"++++++++++---+++++++---++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"++++++++++---+++++++---++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"++++++++++---+++++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"++++++++++---+++++++---++--+-":{"15":"3/40","22":"1/20","27":"7/20","28":"21/40"},"++++++++++---+++++++---++---+++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"++++++++++---+++++++---++---++-+":{"13":"39/88","25":"4/11","31":"17/88"},"++++++++++---+++++++---++---++---":{"12":"1/6","22":"1/6","27":"1/6","32":"1/2"},"++++++++++---+++++++---++---+-":{"13":"3/7","26":"1/3","29":"5/21"},"++++++++++---+++++++---++----":{"13":"1/2","28":"1/2"},"++++++++++---+++++++---+-":{"15":"1/2","23":"3/14","24":"2/7"},"++++++++++---+++++++----":{"13":"1/2","23":"1/2"},"++++++++++---++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"++++++++++---+++++-":{"16":"3/4","18":"1/4"},"++++++++++---++++-":{"15":"5/6","17":"1/6"},"++++++++++---+++-":{"15":"1/2","16":"1/2"},"++++++++++---++-":{"5":"1/2","15":"1/2"},"++++++++++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"++++++++++----+++++++":{"6":"1/2","11":"7/32","12":"3/32","20":"3/16"},"++++++++++----++++++-+":{"5":"1/18","6":"7/18","12":"1/6","21":"7/18"},"++++++++++----++++++--++++":{"1":"10/21","5":"1/84","12":"1/6","15":"5/28","25":"1/6"},"++++++++++----++++++--+++-+":{"5":"1/4","12":"1/6","26":"7/12"},"++++++++++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"++++++++++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++----++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"++++++++++----++++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"++++++++++----++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"++++++++++----++++++--+-":{"1":"3/38","12":"1/38","22":"13/38","23":"21/38"},"++++++++++----++++++---+++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"++++++++++----++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"++++++++++----++++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"++++++++++----++++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++----++++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"++++++++++----++++++---++--+-":{"15":"3/40","22":"1/20","27":"7/20","28":"21/40"},"++++++++++----++++++---++---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"++++++++++----++++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++----++++++---++---++---":{"13":"1/4","22":"7/48","26":"1/32","27":"13/96","32":"7/16"},"++++++++++----++++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"++++++++++----++++++---++----":{"23":"1/2","28":"1/2"},"++++++++++----++++++---+-":{"15":"1/2","23":"3/14","24":"2/7"},"++++++++++----++++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"++++++++++----++++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"++++++++++----++++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"++++++++++----++++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++----++++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"++++++++++----++++++----+--+-":{"15":"3/40","22":"1/20","27":"7/20","28":"21/40"},"++++++++++----++++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"++++++++++----++++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++----++++++----+---++---":{"23":"4/9","26":"1/18","27":"1/9","32":"7/18"},"++++++++++----++++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"++++++++++----++++++----+----++":{"26":"4/7","30":"3/7"},"++++++++++----++++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++----++++++----+----+---":{"23":"20/49","26":"1/14","28":"8/49","32":"5/14"},"++++++++++----++++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++----++++++-----":{"14":"1/2","24":"1/2"},"++++++++++----+++++-":{"14":"1/2","19":"1/2"},"++++++++++----++++-":{"8":"1/2","18":"1/2"},"++++++++++----+++-":{"8":"14/23","15":"1/46","17":"17/46"},"++++++++++----++-":{"1":"2/7","15":"3/14","16":"1/2"},"++++++++++----+-":{"5":"1/2","15":"1/2"},"++++++++++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"++++++++++-----+++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"++++++++++-----+++++--+":{"3":"55/281","5":"56/281","14":"119/281","22":"51/281"},"++++++++++-----+++++---+":{"6":"1/2","14":"2/7","23":"3/14"},"++++++++++-----+++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"++++++++++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"++++++++++-----+++++----+--+":{"0":"224/855","14":"256/855","15":"196/855","26":"97/1710","27":"29/190"},"++++++++++-----+++++----+---+":{"5":"5/22","14":"20/77","26":"2/11","28":"51/154"},"++++++++++-----+++++----+----++":{"26":"4/7","30":"3/7"},"++++++++++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"++++++++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++-----+++++-----+":{"1":"1057/2594","5":"42/1297","14":"350/1297","18":"453/2594","25":"150/1297"},"++++++++++-----+++++------+":{"3":"17/71","5":"7/142","14":"21/71","15":"17/142","26":"21/71"},"++++++++++-----+++++-------+":{"8":"55/281","14":"55/281","15":"56/281","24":"64/281","27":"51/281"},"++++++++++-----+++++--------+":{"5":"7/22","13":"2/11","24":"2/11","28":"7/22"},"++++++++++-----+++++---------++":{"26":"4/7","30":"3/7"},"++++++++++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"++++++++++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"++++++++++-----+++++----------+":{"30":"1"},"++++++++++-----+++++-----------+":{"5":"3/10","31":"7/10"},"++++++++++-----+++++-------------":{"27":"1/2","32":"1/2"},"++++++++++-----++++-":{"15":"3/10","19":"7/10"},"++++++++++-----+++-":{"15":"4/11","18":"7/11"},"++++++++++-----++-":{"5":"1/2","17":"1/2"},"++++++++++-----+-":{"5":"3/10","16":"7/10"},"++++++++++------":{"5":"1/2","15":"1/2"},"+++++++++-":{"6":"1/2","9":"1/2"},"++++++++-":{"6":"4/7","8":"3/7"},"+++++++-":{"5":"1/2","7":"1/2"},"++++++-":{"5":"1/2","6":"1/2"},"+++++-+++++":{"5":"1/2","10":"1/2"},"+++++-++++-++++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++-+++++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"+++++-++++-+++++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"+++++-++++-++++++++++++++++++-":{"26":"4/5","29":"1/5"},"+++++-++++-+++++++++++++++++-":{"26":"3/4","28":"1/4"},"+++++-++++-++++++++++++++++-":{"26":"5/6","27":"1/6"},"+++++-++++-+++++++++++++++-":{"20":"3/10","26":"7/10"},"+++++-++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"+++++-++++-+++++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"+++++-++++-++++++++++++-":{"20":"3/4","23":"1/4"},"+++++-++++-+++++++++++-":{"21":"5/6","22":"1/6"},"+++++-++++-++++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"+++++-++++-+++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++-+++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"+++++-++++-+++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"+++++-++++-+++++++++-++++++++-":{"26":"4/5","29":"1/5"},"+++++-++++-+++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"+++++-++++-+++++++++-++++++-":{"26":"5/6","27":"1/6"},"+++++-++++-+++++++++-+++++-":{"25":"3/10","26":"7/10"},"+++++-++++-+++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++-+++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"+++++-++++-+++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"+++++-++++-+++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++-+++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"+++++-++++-+++++++++-++++-+-":{"26":"5/6","27":"1/6"},"+++++-++++-+++++++++-++++--":{"11":"1/2","26":"1/2"},"+++++-++++-+++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"+++++-++++-+++++++++-++-":{"11":"17/26","20":"5/26","23":"2/13"},"+++++-++++-+++++++++-+-":{"21":"5/6","22":"1/6"},"+++++-++++-+++++++++--":{"11":"1/2","21":"1/2"},"+++++-++++-++++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"+++++-++++-+++++++-":{"16":"3/4","18":"1/4"},"+++++-++++-++++++-":{"15":"5/6","17":"1/6"},"+++++-++++-+++++-":{"15":"1/2","16":"1/2"},"+++++-++++-++++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++-++++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++-++++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++-++++-++++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++-++++-++++-++++-++++++++-":{"26":"4/5","29":"1/5"},"+++++-++++-++++-++++-+++++++-":{"26":"3/4","28":"1/4"},"+++++-++++-++++-++++-++++++-":{"26":"5/6","27":"1/6"},"+++++-++++-++++-++++-+++++-":{"25":"3/10","26":"7/10"},"+++++-++++-++++-++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++-++++-++++-++++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++-++++-++++-++++-++++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++-++++-++++-++++-++++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++-++++-++++-++++-++-":{"26":"3/4","28":"1/4"},"+++++-++++-++++-++++-++++-+-":{"26":"5/6","27":"1/6"},"+++++-++++-++++-++++-++++--":{"11":"1/2","26":"1/2"},"+++++-++++-++++-++++-+++-":{"6":"21/38","15":"9/38","21":"2/19","24":"2/19"},"+++++-++++-++++-++++-++-":{"11":"17/26","20":"5/26","23":"2/13"},"+++++-++++-++++-++++-+-":{"21":"5/6","22":"1/6"},"+++++-++++-++++-++++--":{"11":"1/2","21":"1/2"},"+++++-++++-++++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++-++++-++++-++-":{"16":"3/4","18":"1/4"},"+++++-++++-++++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"+++++-++++-++++--":{"11":"1/2","16":"1/2"},"+++++-++++-+++-":{"13":"4/7","14":"3/7"},"+++++-++++-++-":{"6":"5/12","11":"1/3","13":"1/4"},"+++++-++++-+-":{"11":"5/6","12":"1/6"},"+++++-++++--+++++++++":{"0":"3/14","6":"1/14","11":"1/2","20":"3/14"},"+++++-++++--++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"+++++-++++--++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"+++++-++++--++++++++-++++++++-":{"26":"4/5","29":"1/5"},"+++++-++++--++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"+++++-++++--++++++++-++++++-":{"26":"5/6","27":"1/6"},"+++++-++++--++++++++-+++++-":{"25":"3/10","26":"7/10"},"+++++-++++--++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"+++++-++++--++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"+++++-++++--++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++--++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"+++++-++++--++++++++-++++-+-":{"26":"5/6","27":"1/6"},"+++++-++++--++++++++-++++--":{"21":"1/2","26":"1/2"},"+++++-++++--++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"+++++-++++--++++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"+++++-++++--++++++++-+-":{"21":"5/6","22":"1/6"},"+++++-++++--++++++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"+++++-++++--++++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--++++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"+++++-++++--++++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"+++++-++++--++++++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++--++++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"+++++-++++--++++++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++-++++--++++++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"+++++-++++--++++++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"+++++-++++--++++++++--+++--+++--+":{"5":"1/12","13":"2/7","23":"25/84","32":"1/3"},"+++++-++++--++++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++--++++++++--+++--+-":{"5":"15/46","12":"5/23","26":"7/23","28":"7/46"},"+++++-++++--++++++++--+++---":{"5":"6/17","12":"4/17","26":"21/68","27":"7/68"},"+++++-++++--++++++++--++-":{"12":"3/23","15":"13/23","24":"7/23"},"+++++-++++--++++++++--+-":{"5":"26/99","12":"17/97","15":"26/99","20":"1/97","23":"28/97"},"+++++-++++--++++++++---":{"5":"3/10","12":"1/5","15":"3/10","22":"1/5"},"+++++-++++--+++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"+++++-++++--++++++-":{"16":"3/4","18":"1/4"},"+++++-++++--+++++-":{"15":"5/6","17":"1/6"},"+++++-++++--++++-":{"15":"1/2","16":"1/2"},"+++++-++++--+++-+++++":{"6":"7/20","11":"7/20","15":"3/20","20":"3/20"},"+++++-++++--+++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--+++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++-++++--+++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++-++++--+++-++++-++++++++-":{"26":"4/5","29":"1/5"},"+++++-++++--+++-++++-+++++++-":{"26":"3/4","28":"1/4"},"+++++-++++--+++-++++-++++++-":{"26":"5/6","27":"1/6"},"+++++-++++--+++-++++-+++++-":{"25":"3/10","26":"7/10"},"+++++-++++--+++-++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--+++-++++-++++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++-++++--+++-++++-++++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++-++++--+++-++++-++++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++--+++-++++-++++-++-":{"26":"3/4","28":"1/4"},"+++++-++++--+++-++++-++++-+-":{"26":"5/6","27":"1/6"},"+++++-++++--+++-++++-++++--":{"21":"1/2","26":"1/2"},"+++++-++++--+++-++++-+++-":{"6":"21/38","15":"9/38","21":"2/19","24":"2/19"},"+++++-++++--+++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"+++++-++++--+++-++++-+-":{"21":"5/6","22":"1/6"},"+++++-++++--+++-++++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--+++-++++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++-++++--+++-++++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++-++++--+++-++++--+++++++-":{"26":"4/5","29":"1/5"},"+++++-++++--+++-++++--++++++-":{"26":"3/4","28":"1/4"},"+++++-++++--+++-++++--+++++-":{"26":"5/6","27":"1/6"},"+++++-++++--+++-++++--++++-":{"25":"3/10","26":"7/10"},"+++++-++++--+++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++--+++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++-++++--+++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++-++++--+++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++--+++-++++--+++-++-":{"26":"3/4","28":"1/4"},"+++++-++++--+++-++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++-++++--+++-++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"+++++-++++--+++-++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"+++++-++++--+++-++++--+++--+++--+":{"13":"4/21","15":"1/12","23":"11/28","32":"1/3"},"+++++-++++--+++-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++--+++-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"+++++-++++--+++-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"+++++-++++--+++-++++--++-":{"6":"91/170","12":"6/85","15":"39/170","24":"14/85"},"+++++-++++--+++-++++--+-":{"12":"8/27","15":"1/18","16":"7/54","23":"14/27"},"+++++-++++--+++-++++---":{"12":"1/2","22":"1/2"},"+++++-++++--+++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++-++++--+++-++-":{"16":"3/4","18":"1/4"},"+++++-++++--+++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"+++++-++++--+++--":{"6":"1/2","16":"1/2"},"+++++-++++--++-":{"13":"4/7","14":"3/7"},"+++++-++++--+-":{"5":"1/18","6":"7/54","12":"8/27","13":"14/27"},"+++++-++++---++++++++":{"6":"1/2","11":"7/32","12":"3/32","20":"3/16"},"+++++-++++---+++++++-+":{"0":"1/18","6":"7/18","12":"1/6","21":"7/18"},"+++++-++++---+++++++--++++":{"0":"1/42","1":"19/42","12":"1/6","15":"4/21","25":"1/6"},"+++++-++++---+++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++---+++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"+++++-++++---+++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"+++++-++++---+++++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++---+++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"+++++-++++---+++++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++-++++---+++++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"+++++-++++---+++++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"+++++-++++---+++++++--+++--+++--+":{"5":"1/12","13":"2/7","23":"25/84","32":"1/3"},"+++++-++++---+++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++---+++++++--+++--+-":{"5":"35/122","13":"20/61","26":"14/61","28":"19/122"},"+++++-++++---+++++++--+++---":{"5":"14/45","13":"16/45","26":"41/180","27":"19/180"},"+++++-++++---+++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"+++++-++++---+++++++--+-":{"5":"7/30","13":"4/15","15":"7/30","23":"4/15"},"+++++-++++---+++++++---+++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"+++++-++++---+++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"+++++-++++---+++++++---++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"+++++-++++---+++++++---++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"+++++-++++---+++++++---++--+++--+":{"5":"1/12","13":"2/7","23":"25/84","32":"1/3"},"+++++-++++---+++++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++---+++++++---++--+-":{"5":"35/122","13":"20/61","26":"14/61","28":"19/122"},"+++++-++++---+++++++---++---":{"5":"1/12","13":"2/21","22":"41/144","23":"41/84","27":"7/144"},"+++++-++++---+++++++---+-":{"5":"3/22","13":"12/77","15":"1/2","24":"16/77"},"+++++-++++---+++++++----":{"5":"7/30","13":"4/15","15":"7/30","23":"4/15"},"+++++-++++---++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"+++++-++++---+++++-":{"16":"3/4","18":"1/4"},"+++++-++++---++++-":{"15":"5/6","17":"1/6"},"+++++-++++---+++-":{"15":"1/2","16":"1/2"},"+++++-++++---++-+++++":{"6":"7/20","11":"7/20","15":"3/20","20":"3/20"},"+++++-++++---++-++++-+":{"6":"9/20","12":"3/20","15":"1/20","21":"7/20"},"+++++-++++---++-++++--++++":{"1":"2/9","6":"5/18","12":"1/6","16":"1/6","25":"1/6"},"+++++-++++---++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++---++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++-++++---++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++-++++---++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++---++-++++--+++-++-":{"26":"3/4","28":"1/4"},"+++++-++++---++-++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++-++++---++-++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"+++++-++++---++-++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"+++++-++++---++-++++--+++--+++--+":{"13":"4/21","15":"1/12","23":"11/28","32":"1/3"},"+++++-++++---++-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++---++-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"+++++-++++---++-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"+++++-++++---++-++++--++-":{"6":"91/170","15":"39/170","22":"6/85","24":"14/85"},"+++++-++++---++-++++--+-":{"6":"21/176","12":"7/176","15":"9/176","22":"5/16","23":"21/44"},"+++++-++++---++-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++-++++---++-++++---++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++-++++---++-++++---++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++-++++---++-++++---++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++-++++---++-++++---++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++---++-++++---++-++-":{"26":"3/4","28":"1/4"},"+++++-++++---++-++++---++-+-":{"26":"5/6","27":"1/6"},"+++++-++++---++-++++---++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"+++++-++++---++-++++---++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"+++++-++++---++-++++---++--+++--+":{"13":"4/21","15":"1/12","23":"11/28","32":"1/3"},"+++++-++++---++-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++---++-++++---++--+-":{"13":"20/61","15":"35/122","26":"14/61","28":"19/122"},"+++++-++++---++-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"+++++-++++---++-++++---+-":{"6":"1/2","13":"6/49","15":"3/14","24":"8/49"},"+++++-++++---++-++++----":{"13":"1/2","23":"1/2"},"+++++-++++---++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++-++++---++-++-":{"16":"3/4","18":"1/4"},"+++++-++++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"+++++-++++---++--":{"6":"1/2","16":"1/2"},"+++++-++++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"+++++-++++----+++++++":{"6":"1/2","11":"7/32","12":"3/32","20":"3/16"},"+++++-++++----++++++-+":{"0":"1/18","6":"7/18","12":"1/6","21":"7/18"},"+++++-++++----++++++--++++":{"0":"1/42","1":"19/42","12":"1/6","15":"4/21","25":"1/6"},"+++++-++++----++++++--+++-+":{"0":"16/71","12":"5/142","13":"14/71","15":"14/71","26":"49/142"},"+++++-++++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++----++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++----++++++--+++--+-":{"0":"30/109","5":"30/109","22":"35/218","26":"7/218","28":"28/109"},"+++++-++++----++++++--+++---":{"0":"6/19","5":"6/19","22":"7/38","27":"7/38"},"+++++-++++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"+++++-++++----++++++--+-":{"1":"1/13","5":"1/26","15":"1/26","22":"4/13","23":"7/13"},"+++++-++++----++++++---+++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"+++++-++++----++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"+++++-++++----++++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----++++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++----++++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++----++++++---++--+-":{"0":"1/4","5":"1/4","23":"1/4","28":"1/4"},"+++++-++++----++++++---++---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----++++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++----++++++---++---++---":{"13":"1/4","22":"7/48","26":"1/32","27":"13/96","32":"7/16"},"+++++-++++----++++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"+++++-++++----++++++---++----":{"0":"1/4","5":"1/4","23":"1/4","28":"1/4"},"+++++-++++----++++++---+-":{"15":"1/2","23":"3/14","24":"2/7"},"+++++-++++----++++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"+++++-++++----++++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"+++++-++++----++++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----++++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++----++++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++----++++++----+--+-":{"0":"2/25","5":"2/25","15":"7/100","27":"7/25","28":"49/100"},"+++++-++++----++++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----++++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++----++++++----+---++---":{"23":"4/9","26":"1/18","27":"1/9","32":"7/18"},"+++++-++++----++++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"+++++-++++----++++++----+----++":{"26":"4/7","30":"3/7"},"+++++-++++----++++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++----++++++----+----+---":{"23":"20/49","26":"1/14","28":"8/49","32":"5/14"},"+++++-++++----++++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+++++-":{"14":"1/2","19":"1/2"},"+++++-++++----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"+++++-++++----+++-":{"14":"14/33","15":"13/66","17":"25/66"},"+++++-++++----++-":{"0":"2/11","5":"2/11","15":"7/22","16":"7/22"},"+++++-++++----+-+++++":{"6":"7/20","11":"7/20","15":"3/20","20":"3/20"},"+++++-++++----+-++++-+":{"6":"9/20","12":"3/20","15":"1/20","21":"7/20"},"+++++-++++----+-++++--++++":{"1":"2/9","6":"5/18","12":"1/6","16":"1/6","25":"1/6"},"+++++-++++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++-++++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++-++++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++-++++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"+++++-++++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++-++++----+-++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----+-++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"+++++-++++----+-++++--+++--+++--+":{"6":"1/4","15":"1/4","22":"1/4","32":"1/4"},"+++++-++++----+-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++----+-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"+++++-++++----+-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"+++++-++++----+-++++--++-":{"6":"91/170","15":"39/170","22":"6/85","24":"14/85"},"+++++-++++----+-++++--+-":{"6":"21/176","12":"7/176","15":"9/176","22":"5/16","23":"21/44"},"+++++-++++----+-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++-++++----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++-++++----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++-++++----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++-++++----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"+++++-++++----+-++++---++-++-":{"26":"3/4","28":"1/4"},"+++++-++++----+-++++---++-+-":{"26":"5/6","27":"1/6"},"+++++-++++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"+++++-++++----+-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++----+-++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"+++++-++++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"+++++-++++----+-++++---+-":{"6":"1/2","15":"3/14","23":"6/49","24":"8/49"},"+++++-++++----+-++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++-++++----+-++++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++-++++----+-++++----+-++++-+":{"14":"1/17","16":"7/68","25":"19/68","26":"31/68","31":"7/68"},"+++++-++++----+-++++----+-++++--+":{"6":"1/66","14":"4/33","16":"5/22","26":"9/22","32":"5/22"},"+++++-++++----+-++++----+-+++-":{"26":"4/5","29":"1/5"},"+++++-++++----+-++++----+-++-":{"26":"3/4","28":"1/4"},"+++++-++++----+-++++----+-+-":{"26":"5/6","27":"1/6"},"+++++-++++----+-++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----+-++++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++-++++----+-++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++-++++----+-++++----+--+-":{"26":"1/14","27":"5/14","28":"4/7"},"+++++-++++----+-++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++-++++----+-++++----+---++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++-++++----+-++++----+---++---":{"15":"2/7","26":"1/4","27":"5/28","32":"2/7"},"+++++-++++----+-++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"+++++-++++----+-++++----+----++":{"26":"4/7","30":"3/7"},"+++++-++++----+-++++----+----+-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++-++++----+-++++----+----+---":{"15":"1/4","26":"1/4","28":"1/4","32":"1/4"},"+++++-++++----+-++++----+-----":{"6":"7/22","15":"7/22","24":"2/11","29":"2/11"},"+++++-++++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+-+++-":{"14":"1/2","19":"1/2"},"+++++-++++----+-++-":{"15":"5/26","16":"17/26","18":"2/13"},"+++++-++++----+-+-":{"7":"1/2","17":"1/2"},"+++++-++++----+--":{"6":"1/2","16":"1/2"},"+++++-++++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++-++++-----+++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"+++++-++++-----+++++--+":{"0":"56/281","3":"55/281","14":"119/281","22":"51/281"},"+++++-++++-----+++++---+":{"6":"1/2","14":"2/7","23":"3/14"},"+++++-++++-----+++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"+++++-++++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"+++++-++++-----+++++----+--+":{"0":"224/855","14":"256/855","15":"196/855","26":"97/1710","27":"29/190"},"+++++-++++-----+++++----+---+":{"0":"20/81","14":"160/567","15":"35/162","26":"2/81","28":"29/126"},"+++++-++++-----+++++----+----++":{"26":"4/7","30":"3/7"},"+++++-++++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"+++++-++++-----+++++----+-----":{"0":"1/4","5":"1/4","24":"1/4","29":"1/4"},"+++++-++++-----+++++-----+":{"1":"119/318","6":"14/159","14":"14/53","18":"17/106","25":"6/53"},"+++++-++++-----+++++------+":{"3":"17/71","14":"17/71","15":"12/71","24":"4/71","26":"21/71"},"+++++-++++-----+++++-------+":{"8":"55/281","14":"55/281","15":"56/281","24":"64/281","27":"51/281"},"+++++-++++-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"+++++-++++-----+++++---------++":{"26":"4/7","30":"3/7"},"+++++-++++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"+++++-++++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++-++++-----+++++----------+":{"30":"1"},"+++++-++++-----+++++-----------+":{"15":"3/10","31":"7/10"},"+++++-++++-----+++++-------------":{"27":"1/2","32":"1/2"},"+++++-++++-----++++-":{"1":"5/7","15":"3/35","19":"1/5"},"+++++-++++-----+++-":{"16":"3/4","18":"1/4"},"+++++-++++-----++-":{"6":"5/6","17":"1/6"},"+++++-++++-----+-":{"1":"2/7","15":"3/14","16":"1/2"},"+++++-++++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++-++++------++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"+++++-++++------++++--+":{"5":"3/98","6":"55/98","14":"2/7","22":"6/49"},"+++++-++++------++++---+":{"6":"49/122","13":"6/61","14":"8/61","15":"21/122","23":"12/61"},"+++++-++++------++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++-++++------++++----+-+":{"6":"26/55","14":"2/55","22":"3/22","26":"39/110"},"+++++-++++------++++----+--+":{"6":"28/53","14":"16/53","26":"3/106","27":"15/106"},"+++++-++++------++++----+---+":{"6":"1/2","14":"2/7","28":"3/14"},"+++++-++++------++++----+----++":{"26":"4/7","30":"3/7"},"+++++-++++------++++----+----+-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"+++++-++++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"+++++-++++------++++----+-----":{"15":"91/271","24":"104/271","27":"21/271","29":"55/271"},"+++++-++++------++++-----+":{"1":"119/318","6":"14/159","14":"14/53","18":"17/106","25":"6/53"},"+++++-++++------++++------+":{"7":"7/32","14":"3/8","26":"13/32"},"+++++-++++------++++-------+":{"6":"56/109","8":"3/109","14":"35/109","27":"15/109"},"+++++-++++------++++--------+":{"6":"1/2","24":"2/7","28":"3/14"},"+++++-++++------++++---------++":{"26":"4/7","30":"3/7"},"+++++-++++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"+++++-++++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++-++++------++++----------+":{"30":"1"},"+++++-++++------++++-----------+":{"8":"3/7","31":"4/7"},"+++++-++++------++++-------------":{"27":"1/2","32":"1/2"},"+++++-++++------+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++-++++------++-":{"15":"5/26","16":"17/26","18":"2/13"},"+++++-++++------+-":{"6":"5/6","17":"1/6"},"+++++-++++-------":{"6":"1/2","16":"1/2"},"+++++-+++-":{"8":"4/7","9":"3/7"},"+++++-++-":{"3":"5/26","6":"6/13","8":"9/26"},"+++++-+-":{"6":"5/6","7":"1/6"},"+++++--++++":{"5":"1/2","10":"1/2"},"+++++--+++-+":{"6":"1/2","11":"1/2"},"+++++--+++--++++":{"0":"3/14","1":"1/14","6":"1/2","15":"3/14"},"+++++--+++--+++-+++++":{"0":"3/14","1":"1/14","11":"1/2","20":"3/14"},"+++++--+++--+++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++--+++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++--+++--+++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++--+++--+++-++++-++++++++-":{"26":"4/5","29":"1/5"},"+++++--+++--+++-++++-+++++++-":{"26":"3/4","28":"1/4"},"+++++--+++--+++-++++-++++++-":{"26":"5/6","27":"1/6"},"+++++--+++--+++-++++-+++++-":{"25":"3/10","26":"7/10"},"+++++--+++--+++-++++-++++-":{"0":"2/11","6":"4/11","21":"7/22","25":"3/22"},"+++++--+++--+++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"+++++--+++--+++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"+++++--+++--+++-++++-+-":{"21":"5/6","22":"1/6"},"+++++--+++--+++-++++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++--+++-++++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++--+++--+++-++++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++--+++--+++-++++--+++++++-":{"26":"4/5","29":"1/5"},"+++++--+++--+++-++++--++++++-":{"26":"3/4","28":"1/4"},"+++++--+++--+++-++++--+++++-":{"26":"5/6","27":"1/6"},"+++++--+++--+++-++++--++++-":{"25":"3/10","26":"7/10"},"+++++--+++--+++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++--+++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++--+++--+++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++--+++--+++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++--+++-++++--+++-++-":{"26":"3/4","28":"1/4"},"+++++--+++--+++-++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++--+++--+++-++++--+++--":{"6":"4/9","12":"4/27","22":"1/54","26":"7/18"},"+++++--+++--+++-++++--++-":{"12":"6/85","15":"39/170","16":"91/170","24":"14/85"},"+++++--+++--+++-++++--+-":{"6":"8/25","12":"8/75","15":"1/50","16":"11/30","23":"14/75"},"+++++--+++--+++-++++---":{"6":"3/8","12":"1/8","16":"3/8","22":"1/8"},"+++++--+++--+++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++--+++--+++-++-":{"16":"3/4","18":"1/4"},"+++++--+++--+++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"+++++--+++--+++--++++":{"1":"2/7","11":"2/7","16":"3/14","20":"3/14"},"+++++--+++--+++--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++--+++--+++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++--+++--+++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++--+++--+++--+++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++--+++--+++--+++--+++++++-":{"26":"4/5","29":"1/5"},"+++++--+++--+++--+++--++++++-":{"26":"3/4","28":"1/4"},"+++++--+++--+++--+++--+++++-":{"26":"5/6","27":"1/6"},"+++++--+++--+++--+++--++++-":{"25":"3/10","26":"7/10"},"+++++--+++--+++--+++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++--+++--+++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++--+++--+++--+++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++--+++--+++--+++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++--+++--+++--+++-++-":{"26":"3/4","28":"1/4"},"+++++--+++--+++--+++--+++-+-":{"26":"5/6","27":"1/6"},"+++++--+++--+++--+++--+++--":{"6":"4/9","12":"4/27","22":"1/54","26":"7/18"},"+++++--+++--+++--+++--++-":{"12":"2/11","15":"13/66","17":"13/66","24":"14/33"},"+++++--+++--+++--+++--+-":{"7":"1/88","11":"3/88","15":"1/88","22":"31/88","23":"13/22"},"+++++--+++--+++--+++---":{"12":"1/2","22":"1/2"},"+++++--+++--+++--++-":{"1":"13/23","17":"3/23","19":"7/23"},"+++++--+++--+++--+-":{"7":"5/14","16":"1/14","18":"4/7"},"+++++--+++--+++---":{"12":"1/2","17":"1/2"},"+++++--+++--++-":{"13":"4/7","14":"3/7"},"+++++--+++--+-":{"1":"1/12","12":"1/3","13":"7/12"},"+++++--+++---+++":{"0":"3/14","1":"1/14","6":"1/2","15":"3/14"},"+++++--+++---++-+++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"+++++--+++---++-++++-+":{"0":"6/31","12":"4/31","15":"7/62","16":"49/186","21":"28/93"},"+++++--+++---++-++++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++-++++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++--+++---++-++++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++--+++---++-++++--+++++++-":{"26":"4/5","29":"1/5"},"+++++--+++---++-++++--++++++-":{"26":"3/4","28":"1/4"},"+++++--+++---++-++++--+++++-":{"26":"5/6","27":"1/6"},"+++++--+++---++-++++--++++-":{"25":"3/10","26":"7/10"},"+++++--+++---++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++--+++---++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++--+++---++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++---++-++++--+++-++-":{"26":"3/4","28":"1/4"},"+++++--+++---++-++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++--+++---++-++++--+++--":{"6":"49/124","13":"7/31","15":"3/124","22":"1/62","26":"21/62"},"+++++--+++---++-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"+++++--+++---++-++++--+-":{"6":"7/22","13":"2/11","16":"7/22","23":"2/11"},"+++++--+++---++-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++--+++---++-++++---++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++-++++---++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++--+++---++-++++---++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++--+++---++-++++---++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++---++-++++---++-++-":{"26":"3/4","28":"1/4"},"+++++--+++---++-++++---++-+-":{"26":"5/6","27":"1/6"},"+++++--+++---++-++++---++--":{"6":"19/48","13":"19/84","15":"1/48","23":"1/42","26":"1/3"},"+++++--+++---++-++++---+-":{"6":"3/20","13":"3/35","15":"3/20","16":"1/2","24":"4/35"},"+++++--+++---++-++++----":{"6":"7/22","13":"2/11","16":"7/22","23":"2/11"},"+++++--+++---++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++--+++---++-++-":{"16":"3/4","18":"1/4"},"+++++--+++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"+++++--+++---++--++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"+++++--+++---++--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++---++--+++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++--+++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++--+++---++--+++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++--+++---++--+++--+++++++-":{"26":"4/5","29":"1/5"},"+++++--+++---++--+++--++++++-":{"26":"3/4","28":"1/4"},"+++++--+++---++--+++--+++++-":{"26":"5/6","27":"1/6"},"+++++--+++---++--+++--++++-":{"25":"3/10","26":"7/10"},"+++++--+++---++--+++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++--+++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++--+++---++--+++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++--+++---++--+++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++---++--+++--+++-++-":{"26":"3/4","28":"1/4"},"+++++--+++---++--+++--+++-+-":{"26":"5/6","27":"1/6"},"+++++--+++---++--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"+++++--+++---++--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"+++++--+++---++--+++--+-":{"7":"3/104","12":"3/104","16":"7/104","22":"35/104","23":"7/13"},"+++++--+++---++--+++---++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++--+++---+++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++--+++---++--+++---+++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++--+++---++--+++---++++++-":{"26":"4/5","29":"1/5"},"+++++--+++---++--+++---+++++-":{"26":"3/4","28":"1/4"},"+++++--+++---++--+++---++++-":{"26":"5/6","27":"1/6"},"+++++--+++---++--+++---+++-":{"25":"3/10","26":"7/10"},"+++++--+++---++--+++---++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++--+++---++--+++---++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"+++++--+++---++--+++---++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"+++++--+++---++--+++---++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++---++--+++---++-++-":{"26":"3/4","28":"1/4"},"+++++--+++---++--+++---++-+-":{"26":"5/6","27":"1/6"},"+++++--+++---++--+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"+++++--+++---++--+++---+-":{"13":"2/7","15":"1/6","17":"1/6","24":"8/21"},"+++++--+++---++--+++----":{"13":"1/2","23":"1/2"},"+++++--+++---++--++-":{"1":"13/23","17":"3/23","19":"7/23"},"+++++--+++---++--+-":{"7":"5/14","16":"1/14","18":"4/7"},"+++++--+++---++---":{"7":"1/2","17":"1/2"},"+++++--+++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"+++++--+++----++":{"0":"36/145","6":"151/290","14":"2/145","15":"63/290"},"+++++--+++----+-+++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"+++++--+++----+-++++-+":{"0":"6/31","12":"4/31","15":"7/62","16":"49/186","21":"28/93"},"+++++--+++----+-++++--++++":{"0":"16/71","12":"5/142","13":"14/71","16":"28/71","25":"21/142"},"+++++--+++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++--+++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++--+++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"+++++--+++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"+++++--+++----+-++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++--+++----+-++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"+++++--+++----+-++++--+++--+++--+":{"0":"7/30","6":"4/15","22":"1/15","23":"7/30","32":"1/5"},"+++++--+++----+-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++----+-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"+++++--+++----+-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"+++++--+++----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"+++++--+++----+-++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"+++++--+++----+-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++--+++----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++--+++----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++--+++----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++----+-++++---++-++-":{"26":"3/4","28":"1/4"},"+++++--+++----+-++++---++-+-":{"26":"5/6","27":"1/6"},"+++++--+++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++--+++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"+++++--+++----+-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++----+-++++---++--+-":{"1":"7/20","6":"7/20","23":"3/20","28":"3/20"},"+++++--+++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"+++++--+++----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"+++++--+++----+-++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++--+++----+-++++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+-++++----+-++++-+":{"14":"1/17","16":"7/68","25":"19/68","26":"31/68","31":"7/68"},"+++++--+++----+-++++----+-++++--+":{"0":"2/129","14":"14/129","16":"32/129","26":"35/86","32":"19/86"},"+++++--+++----+-++++----+-+++-":{"26":"4/5","29":"1/5"},"+++++--+++----+-++++----+-++-":{"26":"3/4","28":"1/4"},"+++++--+++----+-++++----+-+-":{"26":"5/6","27":"1/6"},"+++++--+++----+-++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++--+++----+-++++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++--+++----+-++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++----+-++++----+--+-":{"1":"1/11","6":"1/11","16":"3/44","27":"3/11","28":"21/44"},"+++++--+++----+-++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++--+++----+-++++----+---++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++--+++----+-++++----+---++---":{"6":"14/53","23":"8/53","26":"1/4","27":"15/212","32":"14/53"},"+++++--+++----+-++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"+++++--+++----+-++++----+----":{"6":"1/2","14":"2/7","28":"3/14"},"+++++--+++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+-+++-":{"14":"1/2","19":"1/2"},"+++++--+++----+-++-":{"15":"5/26","16":"17/26","18":"2/13"},"+++++--+++----+-+-":{"7":"1/2","17":"1/2"},"+++++--+++----+--++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"+++++--+++----+--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++--+++----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++--+++----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"+++++--+++----+--+++--++++++-":{"26":"3/4","28":"1/4"},"+++++--+++----+--+++--+++++-":{"26":"5/6","27":"1/6"},"+++++--+++----+--+++--++++-":{"25":"3/10","26":"7/10"},"+++++--+++----+--+++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+--+++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++--+++----+--+++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++--+++----+--+++--+++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++----+--+++--+++-++-":{"26":"3/4","28":"1/4"},"+++++--+++----+--+++--+++-+-":{"26":"5/6","27":"1/6"},"+++++--+++----+--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"+++++--+++----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"+++++--+++----+--+++--+-":{"7":"3/104","12":"3/104","16":"7/104","22":"35/104","23":"7/13"},"+++++--+++----+--+++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+--+++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++--+++----+--+++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++--+++----+--+++---++++++-":{"26":"4/5","29":"1/5"},"+++++--+++----+--+++---+++++-":{"26":"3/4","28":"1/4"},"+++++--+++----+--+++---++++-":{"26":"5/6","27":"1/6"},"+++++--+++----+--+++---+++-":{"25":"3/10","26":"7/10"},"+++++--+++----+--+++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+--+++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++--+++----+--+++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++--+++----+--+++---++-+++-":{"26":"4/5","29":"1/5"},"+++++--+++----+--+++---++-++-":{"26":"3/4","28":"1/4"},"+++++--+++----+--+++---++-+-":{"26":"5/6","27":"1/6"},"+++++--+++----+--+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"+++++--+++----+--+++---+-":{"15":"1/6","17":"1/6","23":"2/7","24":"8/21"},"+++++--+++----+--+++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+--+++----++++++-+":{"7":"1/5","25":"1/2","31":"3/10"},"+++++--+++----+--+++----++++++--+":{"7":"1/5","25":"1/2","32":"3/10"},"+++++--+++----+--+++----+++++-":{"26":"4/5","29":"1/5"},"+++++--+++----+--+++----++++-":{"26":"3/4","28":"1/4"},"+++++--+++----+--+++----+++-":{"26":"5/6","27":"1/6"},"+++++--+++----+--+++----++-":{"25":"3/10","26":"7/10"},"+++++--+++----+--+++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++--+++----+--+++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"+++++--+++----+--+++----+-+++-":{"26":"4/5","29":"1/5"},"+++++--+++----+--+++----+-++-":{"26":"3/4","28":"1/4"},"+++++--+++----+--+++----+-+-":{"26":"5/6","27":"1/6"},"+++++--+++----+--+++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++--+++----+--+++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++--+++----+--+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++----+--+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"+++++--+++----+--+++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++--+++----+--+++----+---++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++--+++----+--+++----+---++---":{"6":"14/53","23":"8/53","26":"1/4","27":"15/212","32":"14/53"},"+++++--+++----+--+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"+++++--+++----+--+++----+----":{"6":"1/2","14":"2/7","28":"3/14"},"+++++--+++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+--++-":{"14":"1/2","19":"1/2"},"+++++--+++----+--+-":{"7":"1/3","14":"1/21","18":"13/21"},"+++++--+++----+---":{"7":"1/2","17":"1/2"},"+++++--+++-----+":{"0":"3/14","1":"1/14","6":"1/2","15":"3/14"},"+++++--+++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"+++++--+++------++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"+++++--+++------++++--+":{"0":"56/281","3":"55/281","14":"119/281","22":"51/281"},"+++++--+++------++++---+":{"0":"7/22","13":"2/11","14":"2/11","23":"7/22"},"+++++--+++------++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"+++++--+++------++++----+-+":{"0":"14/251","14":"16/251","16":"110/251","22":"57/502","26":"165/502"},"+++++--+++------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--+++------++++----+--+++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"+++++--+++------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++--+++------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++------++++----+--+-":{"1":"1/11","6":"1/11","16":"3/44","27":"3/11","28":"21/44"},"+++++--+++------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--+++------++++----+---++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"+++++--+++------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"+++++--+++------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"+++++--+++------++++----+----++":{"26":"4/7","30":"3/7"},"+++++--+++------++++----+----+-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"+++++--+++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"+++++--+++------++++----+-----":{"0":"13/61","6":"26/61","24":"13/61","27":"3/61","29":"6/61"},"+++++--+++------++++-----+":{"1":"7/23","14":"4/23","18":"6/23","24":"3/23","25":"3/23"},"+++++--+++------++++------+":{"7":"7/32","14":"3/8","26":"13/32"},"+++++--+++------++++-------+":{"8":"3/109","14":"3/109","16":"56/109","24":"32/109","27":"15/109"},"+++++--+++------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"+++++--+++------++++---------++":{"26":"4/7","30":"3/7"},"+++++--+++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"+++++--+++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--+++------++++----------+":{"30":"1"},"+++++--+++------++++-----------+":{"8":"3/7","31":"4/7"},"+++++--+++------++++-------------":{"27":"1/2","32":"1/2"},"+++++--+++------+++-":{"1":"3/5","16":"1/5","19":"1/5"},"+++++--+++------++-":{"15":"5/26","16":"17/26","18":"2/13"},"+++++--+++------+-":{"1":"4/17","6":"4/17","16":"15/34","17":"3/34"},"+++++--+++-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"+++++--+++-------+++-+":{"8":"1/3","14":"1/3","21":"1/3"},"+++++--+++-------+++--+":{"3":"1/25","8":"6/25","14":"7/25","16":"8/25","22":"3/25"},"+++++--+++-------+++---+":{"0":"7/22","13":"2/11","14":"2/11","23":"7/22"},"+++++--+++-------+++----++":{"1":"55/149","7":"41/596","14":"49/149","17":"55/596","25":"21/149"},"+++++--+++-------+++----+-+":{"7":"14/67","14":"24/67","25":"3/134","26":"55/134"},"+++++--+++-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--+++-------+++----+--+++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"+++++--+++-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++--+++-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++-------+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"+++++--+++-------+++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--+++-------+++----+---++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"+++++--+++-------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"+++++--+++-------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"+++++--+++-------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"+++++--+++-------+++-----+":{"1":"7/23","14":"4/23","18":"6/23","24":"3/23","25":"3/23"},"+++++--+++-------+++------+":{"7":"7/32","14":"3/8","26":"13/32"},"+++++--+++-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--+++-------+++-------+++-+":{"7":"17/94","25":"14/47","31":"49/94"},"+++++--+++-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--+++-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--+++-------+++-------+-":{"8":"1/15","24":"1/15","27":"1/3","28":"8/15"},"+++++--+++-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--+++-------+++--------++-+":{"7":"17/94","25":"14/47","31":"49/94"},"+++++--+++-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--+++-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"+++++--+++-------+++---------++":{"26":"4/7","30":"3/7"},"+++++--+++-------+++---------+-+":{"7":"17/94","25":"14/47","31":"49/94"},"+++++--+++-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--+++-------+++----------+":{"30":"1"},"+++++--+++-------+++-----------+":{"0":"5/54","18":"7/18","31":"14/27"},"+++++--+++-------+++-------------":{"27":"1/2","32":"1/2"},"+++++--+++-------++-":{"1":"13/23","17":"3/23","19":"7/23"},"+++++--+++-------+-":{"7":"5/14","16":"1/14","18":"4/7"},"+++++--+++--------":{"7":"1/2","17":"1/2"},"+++++--++-":{"8":"4/7","9":"3/7"},"+++++--+-":{"0":"1/12","7":"1/3","8":"7/12"},"+++++---+++":{"1":"2/3","7":"1/6","10":"1/6"},"+++++---++-+":{"7":"1/6","11":"5/6"},"+++++---++--+":{"7":"1/2","12":"1/2"},"+++++---++---+++":{"1":"1/2","6":"7/32","7":"3/32","15":"3/16"},"+++++---++---++-+":{"0":"6/31","7":"4/31","15":"7/62","16":"35/62"},"+++++---++---++--++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"+++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"+++++---++---++--+++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++---++---++--+++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++---++---++--+++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++---++---++--+++--+++++++-":{"26":"4/5","29":"1/5"},"+++++---++---++--+++--++++++-":{"26":"3/4","28":"1/4"},"+++++---++---++--+++--+++++-":{"26":"5/6","27":"1/6"},"+++++---++---++--+++--++++-":{"25":"3/10","26":"7/10"},"+++++---++---++--+++--+++-":{"1":"82/271","7":"60/271","13":"56/271","22":"41/542","25":"105/542"},"+++++---++---++--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"+++++---++---++--+++--+-":{"1":"3/38","7":"1/38","22":"13/38","23":"21/38"},"+++++---++---++--+++---++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++---++---++--+++---+++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++---++---++--+++---+++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++---++---++--+++---++++++-":{"26":"4/5","29":"1/5"},"+++++---++---++--+++---+++++-":{"26":"3/4","28":"1/4"},"+++++---++---++--+++---++++-":{"26":"5/6","27":"1/6"},"+++++---++---++--+++---+++-":{"25":"3/10","26":"7/10"},"+++++---++---++--+++---++-":{"1":"41/150","7":"16/75","13":"49/150","25":"14/75"},"+++++---++---++--+++---+-":{"13":"2/7","15":"1/6","17":"1/6","24":"8/21"},"+++++---++---++--+++----":{"7":"7/38","13":"6/19","17":"7/38","23":"6/19"},"+++++---++---++--++-":{"1":"13/23","17":"3/23","19":"7/23"},"+++++---++---++--+-":{"16":"1/14","17":"5/14","18":"4/7"},"+++++---++---++---+++":{"1":"14/37","11":"14/37","17":"3/74","20":"15/74"},"+++++---++---++---++-+":{"16":"1/2","21":"1/2"},"+++++---++---++---++--+":{"17":"1/2","22":"1/2"},"+++++---++---++---++---++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"+++++---++---++---++---+++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"+++++---++---++---++---+++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"+++++---++---++---++---++++++-":{"26":"4/5","29":"1/5"},"+++++---++---++---++---+++++-":{"26":"3/4","28":"1/4"},"+++++---++---++---++---++++-":{"26":"5/6","27":"1/6"},"+++++---++---++---++---+++-":{"25":"3/10","26":"7/10"},"+++++---++---++---++---++-":{"1":"41/150","13":"49/150","17":"16/75","25":"14/75"},"+++++---++---++---++---+-":{"1":"1/2","13":"3/14","24":"2/7"},"+++++---++---++---++----":{"13":"1/2","23":"1/2"},"+++++---++---++---+-":{"1":"1/2","8":"3/14","19":"2/7"},"+++++---++---++----":{"13":"1/2","18":"1/2"},"+++++---++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"+++++---++----++":{"0":"52/243","7":"151/486","14":"70/243","15":"91/486"},"+++++---++----+-+":{"0":"2/29","7":"19/58","8":"14/29","16":"7/58"},"+++++---++----+--++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"+++++---++----+--+++-+":{"16":"1/2","21":"1/2"},"+++++---++----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++---++----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++---++----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"+++++---++----+--+++--++++++-":{"26":"3/4","28":"1/4"},"+++++---++----+--+++--+++++-":{"26":"5/6","27":"1/6"},"+++++---++----+--+++--++++-":{"25":"3/10","26":"7/10"},"+++++---++----+--+++--+++-":{"0":"6/17","7":"4/17","22":"7/34","25":"7/34"},"+++++---++----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"+++++---++----+--+++--+-":{"1":"3/38","7":"1/38","22":"13/38","23":"21/38"},"+++++---++----+--+++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+--+++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++---++----+--+++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++---++----+--+++---++++++-":{"26":"4/5","29":"1/5"},"+++++---++----+--+++---+++++-":{"26":"3/4","28":"1/4"},"+++++---++----+--+++---++++-":{"26":"5/6","27":"1/6"},"+++++---++----+--+++---+++-":{"25":"3/10","26":"7/10"},"+++++---++----+--+++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+--+++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"+++++---++----+--+++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++---++----+--+++---++-+++-":{"26":"4/5","29":"1/5"},"+++++---++----+--+++---++-++-":{"26":"3/4","28":"1/4"},"+++++---++----+--+++---++-+-":{"26":"5/6","27":"1/6"},"+++++---++----+--+++---++--":{"0":"15/74","7":"5/37","23":"21/74","26":"14/37"},"+++++---++----+--+++---+-":{"15":"1/6","17":"1/6","23":"2/7","24":"8/21"},"+++++---++----+--+++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+--+++----++++++-+":{"14":"6/31","17":"7/62","25":"11/31","31":"21/62"},"+++++---++----+--+++----++++++--+":{"14":"6/31","17":"7/62","25":"11/31","32":"21/62"},"+++++---++----+--+++----+++++-":{"26":"4/5","29":"1/5"},"+++++---++----+--+++----++++-":{"26":"3/4","28":"1/4"},"+++++---++----+--+++----+++-":{"26":"5/6","27":"1/6"},"+++++---++----+--+++----++-":{"25":"3/10","26":"7/10"},"+++++---++----+--+++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+--+++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"+++++---++----+--+++----+-+++-":{"26":"4/5","29":"1/5"},"+++++---++----+--+++----+-++-":{"26":"3/4","28":"1/4"},"+++++---++----+--+++----+-+-":{"26":"5/6","27":"1/6"},"+++++---++----+--+++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++---++----+--+++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++---++----+--+++----+--+++---":{"0":"3/152","7":"2/19","23":"21/152","26":"35/76","32":"21/76"},"+++++---++----+--+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++---++----+--+++----+--+-":{"7":"5/22","14":"30/77","26":"4/11","28":"3/154"},"+++++---++----+--+++----+---":{"7":"3/172","14":"9/301","16":"89/172","24":"89/301","27":"6/43"},"+++++---++----+--+++-----":{"7":"7/38","14":"6/19","17":"7/38","24":"6/19"},"+++++---++----+--++-":{"14":"1/2","19":"1/2"},"+++++---++----+--+-":{"7":"7/38","8":"6/19","17":"7/38","18":"6/19"},"+++++---++----+---+++":{"1":"14/37","11":"14/37","17":"3/74","20":"15/74"},"+++++---++----+---++-+":{"16":"1/2","21":"1/2"},"+++++---++----+---++--+":{"17":"1/2","22":"1/2"},"+++++---++----+---++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+---++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++---++----+---++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++---++----+---++---++++++-":{"26":"4/5","29":"1/5"},"+++++---++----+---++---+++++-":{"26":"3/4","28":"1/4"},"+++++---++----+---++---++++-":{"26":"5/6","27":"1/6"},"+++++---++----+---++---+++-":{"25":"3/10","26":"7/10"},"+++++---++----+---++---++-":{"1":"41/150","17":"16/75","23":"49/150","25":"14/75"},"+++++---++----+---++---+-":{"1":"1/2","23":"3/14","24":"2/7"},"+++++---++----+---++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+---++----++++++-+":{"14":"4/9","25":"1/6","31":"7/18"},"+++++---++----+---++----++++++--+":{"14":"7/19","18":"1/19","25":"4/19","32":"7/19"},"+++++---++----+---++----+++++-":{"26":"4/5","29":"1/5"},"+++++---++----+---++----++++-":{"26":"3/4","28":"1/4"},"+++++---++----+---++----+++-":{"26":"5/6","27":"1/6"},"+++++---++----+---++----++-":{"25":"3/10","26":"7/10"},"+++++---++----+---++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++---++----+---++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"+++++---++----+---++----+-+++-":{"26":"4/5","29":"1/5"},"+++++---++----+---++----+-++-":{"26":"3/4","28":"1/4"},"+++++---++----+---++----+-+-":{"26":"5/6","27":"1/6"},"+++++---++----+---++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"+++++---++----+---++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"+++++---++----+---++----+--+++---":{"7":"1/10","17":"1/10","25":"3/20","26":"7/20","32":"3/10"},"+++++---++----+---++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++---++----+---++----+--+-":{"14":"30/77","17":"5/22","26":"4/11","28":"3/154"},"+++++---++----+---++----+---":{"16":"89/172","17":"3/172","24":"14/43","27":"6/43"},"+++++---++----+---++-----":{"14":"1/2","24":"1/2"},"+++++---++----+---+-":{"8":"13/21","17":"1/3","19":"1/21"},"+++++---++----+----":{"8":"1/2","18":"1/2"},"+++++---++-----+":{"1":"2/3","7":"1/6","15":"1/6"},"+++++---++------+":{"0":"1/18","1":"7/18","7":"1/6","16":"7/18"},"+++++---++-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"+++++---++-------+++-+":{"0":"1/4","7":"1/6","21":"7/12"},"+++++---++-------+++--+":{"3":"1/25","8":"6/25","14":"7/25","16":"8/25","22":"3/25"},"+++++---++-------+++---+":{"0":"13/38","7":"2/19","14":"4/19","23":"13/38"},"+++++---++-------+++----++":{"1":"112/331","8":"41/331","14":"105/331","17":"28/331","25":"45/331"},"+++++---++-------+++----+-+":{"8":"1/3","14":"1/3","26":"1/3"},"+++++---++-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++---++-------+++----+--+++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"+++++---++-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++---++-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++---++-------+++----+--+-":{"0":"1/18","1":"7/18","7":"1/6","24":"2/9","28":"1/6"},"+++++---++-------+++----+---":{"0":"7/25","6":"1/5","7":"3/25","24":"7/25","27":"3/25"},"+++++---++-------+++-----+":{"1":"7/23","14":"4/23","18":"6/23","24":"3/23","25":"3/23"},"+++++---++-------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"+++++---++-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++---++-------+++-------+++-+":{"0":"4/333","17":"119/666","25":"98/333","31":"343/666"},"+++++---++-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++---++-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++---++-------+++-------+-":{"7":"7/30","8":"2/5","27":"2/15","28":"7/30"},"+++++---++-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++---++-------+++--------++-+":{"0":"4/333","17":"119/666","25":"98/333","31":"343/666"},"+++++---++-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++---++-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"+++++---++-------+++---------++":{"26":"4/7","30":"3/7"},"+++++---++-------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"+++++---++-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++---++-------+++----------+":{"30":"1"},"+++++---++-------+++-----------+":{"0":"5/54","18":"7/18","31":"14/27"},"+++++---++-------+++-------------":{"27":"1/2","32":"1/2"},"+++++---++-------++-":{"1":"13/23","17":"3/23","19":"7/23"},"+++++---++-------+-":{"16":"1/14","17":"5/14","18":"4/7"},"+++++---++--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"+++++---++--------++-+":{"17":"1/6","21":"5/6"},"+++++---++--------++--+":{"7":"49/153","8":"91/153","14":"7/153","17":"1/51","22":"1/51"},"+++++---++--------++---+":{"8":"1/21","14":"1/21","17":"1/3","23":"4/7"},"+++++---++--------++----++":{"1":"7/23","8":"3/23","14":"7/23","18":"3/23","25":"3/23"},"+++++---++--------++----+-+":{"8":"1/3","14":"1/3","26":"1/3"},"+++++---++--------++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++---++--------++----+--+++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"+++++---++--------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"+++++---++--------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++---++--------++----+--+-":{"17":"5/22","24":"30/77","26":"4/11","28":"3/154"},"+++++---++--------++----+---":{"6":"623/1824","8":"89/456","17":"245/1824","24":"35/152","27":"15/152"},"+++++---++--------++-----+":{"1":"7/23","14":"4/23","18":"6/23","24":"3/23","25":"3/23"},"+++++---++--------++------+":{"8":"1/3","14":"1/3","26":"1/3"},"+++++---++--------++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++---++--------++-------+++-+":{"8":"5/33","26":"16/33","31":"4/11"},"+++++---++--------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++---++--------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++---++--------++-------+-":{"7":"7/30","8":"2/5","27":"2/15","28":"7/30"},"+++++---++--------++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++---++--------++--------++-+":{"8":"5/33","26":"16/33","31":"4/11"},"+++++---++--------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++---++--------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"+++++---++--------++---------++":{"26":"4/7","30":"3/7"},"+++++---++--------++---------+-+":{"28":"1/2","31":"1/2"},"+++++---++--------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++---++--------++----------+":{"30":"1"},"+++++---++--------++-----------+":{"0":"5/54","18":"7/18","31":"14/27"},"+++++---++--------++-------------":{"27":"1/2","32":"1/2"},"+++++---++--------+-":{"1":"1/2","8":"3/14","19":"2/7"},"+++++---++---------":{"8":"1/2","18":"1/2"},"+++++---+-":{"7":"1/3","8":"13/21","9":"1/21"},"+++++----++":{"1":"17/28","8":"1/4","10":"1/7"},"+++++----+-+":{"7":"1/6","11":"5/6"},"+++++----+--+":{"7":"1/2","12":"1/2"},"+++++----+---+":{"8":"1/2","13":"1/2"},"+++++----+----++":{"0":"52/243","7":"151/486","14":"70/243","15":"91/486"},"+++++----+----+-+":{"0":"4/21","8":"1/4","13":"19/196","14":"19/147","16":"1/3"},"+++++----+----+--++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"+++++----+----+--+++-+":{"16":"1/2","21":"1/2"},"+++++----+----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++----+----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++----+----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"+++++----+----+--+++--++++++-":{"26":"3/4","28":"1/4"},"+++++----+----+--+++--+++++-":{"26":"5/6","27":"1/6"},"+++++----+----+--+++--++++-":{"25":"3/10","26":"7/10"},"+++++----+----+--+++--+++-":{"0":"6/17","7":"4/17","22":"7/34","25":"7/34"},"+++++----+----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"+++++----+----+--+++--+-":{"1":"3/38","7":"1/38","22":"13/38","23":"21/38"},"+++++----+----+--+++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+--+++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++----+----+--+++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++----+----+--+++---++++++-":{"26":"4/5","29":"1/5"},"+++++----+----+--+++---+++++-":{"26":"3/4","28":"1/4"},"+++++----+----+--+++---++++-":{"26":"5/6","27":"1/6"},"+++++----+----+--+++---+++-":{"25":"3/10","26":"7/10"},"+++++----+----+--+++---++-":{"0":"7/26","8":"4/13","23":"7/26","25":"2/13"},"+++++----+----+--+++---+-":{"15":"1/6","17":"1/6","23":"2/7","24":"8/21"},"+++++----+----+--+++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+--+++----++++++-+":{"14":"6/31","17":"7/62","25":"11/31","31":"21/62"},"+++++----+----+--+++----++++++--+":{"14":"6/31","17":"7/62","25":"11/31","32":"21/62"},"+++++----+----+--+++----+++++-":{"26":"4/5","29":"1/5"},"+++++----+----+--+++----++++-":{"26":"3/4","28":"1/4"},"+++++----+----+--+++----+++-":{"26":"5/6","27":"1/6"},"+++++----+----+--+++----++-":{"25":"3/10","26":"7/10"},"+++++----+----+--+++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+--+++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"+++++----+----+--+++----+-+++-":{"26":"4/5","29":"1/5"},"+++++----+----+--+++----+-++-":{"26":"3/4","28":"1/4"},"+++++----+----+--+++----+-+-":{"26":"5/6","27":"1/6"},"+++++----+----+--+++----+--":{"8":"1/3","14":"1/3","26":"1/3"},"+++++----+----+--+++-----":{"7":"7/38","14":"6/19","17":"7/38","24":"6/19"},"+++++----+----+--++-":{"14":"1/2","19":"1/2"},"+++++----+----+--+-":{"0":"3/40","7":"1/20","17":"7/20","18":"21/40"},"+++++----+----+---+++":{"1":"14/37","11":"14/37","17":"3/74","20":"15/74"},"+++++----+----+---++-+":{"16":"1/2","21":"1/2"},"+++++----+----+---++--+":{"17":"1/2","22":"1/2"},"+++++----+----+---++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+---++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"+++++----+----+---++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"+++++----+----+---++---++++++-":{"26":"4/5","29":"1/5"},"+++++----+----+---++---+++++-":{"26":"3/4","28":"1/4"},"+++++----+----+---++---++++-":{"26":"5/6","27":"1/6"},"+++++----+----+---++---+++-":{"25":"3/10","26":"7/10"},"+++++----+----+---++---++-":{"1":"41/150","17":"16/75","23":"49/150","25":"14/75"},"+++++----+----+---++---+-":{"1":"1/2","23":"3/14","24":"2/7"},"+++++----+----+---++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+---++----++++++-+":{"14":"4/9","25":"1/6","31":"7/18"},"+++++----+----+---++----++++++--+":{"14":"7/19","18":"1/19","25":"4/19","32":"7/19"},"+++++----+----+---++----+++++-":{"26":"4/5","29":"1/5"},"+++++----+----+---++----++++-":{"26":"3/4","28":"1/4"},"+++++----+----+---++----+++-":{"26":"5/6","27":"1/6"},"+++++----+----+---++----++-":{"25":"3/10","26":"7/10"},"+++++----+----+---++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+---++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"+++++----+----+---++----+-+++-":{"26":"4/5","29":"1/5"},"+++++----+----+---++----+-++-":{"26":"3/4","28":"1/4"},"+++++----+----+---++----+-+-":{"26":"5/6","27":"1/6"},"+++++----+----+---++----+--":{"8":"1/3","14":"1/3","26":"1/3"},"+++++----+----+---++-----":{"8":"1/4","14":"1/4","18":"1/4","24":"1/4"},"+++++----+----+---+-":{"17":"1/3","18":"13/21","19":"1/21"},"+++++----+----+----++":{"1":"14/37","11":"14/37","17":"3/74","20":"15/74"},"+++++----+----+----+-+":{"16":"1/2","21":"1/2"},"+++++----+----+----+--+":{"17":"1/2","22":"1/2"},"+++++----+----+----+---+":{"18":"1/2","23":"1/2"},"+++++----+----+----+----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+----+----++++++-+":{"14":"4/9","25":"1/6","31":"7/18"},"+++++----+----+----+----+++++-":{"26":"4/5","29":"1/5"},"+++++----+----+----+----++++-":{"26":"3/4","28":"1/4"},"+++++----+----+----+----+++-":{"26":"5/6","27":"1/6"},"+++++----+----+----+----++-":{"25":"3/10","26":"7/10"},"+++++----+----+----+----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"+++++----+----+----+----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"+++++----+----+----+----+-+++-":{"26":"4/5","29":"1/5"},"+++++----+----+----+----+-++-":{"26":"3/4","28":"1/4"},"+++++----+----+----+----+-+-":{"26":"5/6","27":"1/6"},"+++++----+----+----+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"+++++----+----+----+-----":{"14":"1/2","24":"1/2"},"+++++----+----+-----":{"14":"1/2","19":"1/2"},"+++++----+-----+":{"1":"2/3","7":"1/6","15":"1/6"},"+++++----+------+":{"0":"1/18","1":"7/18","7":"1/6","16":"7/18"},"+++++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"+++++----+-------+++-+":{"0":"1/4","7":"1/6","21":"7/12"},"+++++----+-------+++--+":{"0":"56/281","3":"55/281","14":"119/281","22":"51/281"},"+++++----+-------+++---+":{"0":"13/38","7":"2/19","14":"4/19","23":"13/38"},"+++++----+-------+++----++":{"0":"123/596","1":"97/596","14":"49/149","17":"24/149","25":"21/149"},"+++++----+-------+++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++----+-------+++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"+++++----+-------+++----+-+++-":{"26":"4/5","29":"1/5"},"+++++----+-------+++----+-++-":{"26":"3/4","28":"1/4"},"+++++----+-------+++----+-+-":{"26":"5/6","27":"1/6"},"+++++----+-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+-------+++----+--+++-+":{"0":"23/457","24":"119/457","25":"147/457","31":"168/457"},"+++++----+-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"+++++----+-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++----+-------+++----+--+-":{"0":"1/18","1":"7/18","7":"1/6","24":"2/9","28":"1/6"},"+++++----+-------+++----+---":{"0":"7/25","6":"1/5","7":"3/25","24":"7/25","27":"3/25"},"+++++----+-------+++-----+":{"1":"7/23","14":"4/23","18":"6/23","24":"3/23","25":"3/23"},"+++++----+-------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"+++++----+-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+-------+++-------+++-+":{"0":"4/333","17":"119/666","25":"98/333","31":"343/666"},"+++++----+-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++----+-------+++-------+-":{"18":"1/15","24":"1/15","27":"1/3","28":"8/15"},"+++++----+-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+-------+++--------++-+":{"0":"4/333","17":"119/666","25":"98/333","31":"343/666"},"+++++----+-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"+++++----+-------+++---------++":{"26":"4/7","30":"3/7"},"+++++----+-------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"+++++----+-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+-------+++----------+":{"30":"1"},"+++++----+-------+++-----------+":{"29":"3/7","31":"4/7"},"+++++----+-------+++-------------":{"27":"1/2","32":"1/2"},"+++++----+-------++-":{"1":"13/23","17":"3/23","19":"7/23"},"+++++----+-------+-":{"16":"1/14","17":"5/14","18":"4/7"},"+++++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"+++++----+--------++-+":{"17":"1/6","21":"5/6"},"+++++----+--------++--+":{"0":"56/281","3":"55/281","14":"119/281","22":"51/281"},"+++++----+--------++---+":{"0":"1/14","14":"4/49","17":"2/7","23":"55/98"},"+++++----+--------++----++":{"0":"21/92","1":"7/92","14":"7/23","18":"6/23","25":"3/23"},"+++++----+--------++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++----+--------++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"+++++----+--------++----+-+++-":{"26":"4/5","29":"1/5"},"+++++----+--------++----+-++-":{"26":"3/4","28":"1/4"},"+++++----+--------++----+-+-":{"26":"5/6","27":"1/6"},"+++++----+--------++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+--------++----+--+++-+":{"0":"23/457","24":"119/457","25":"147/457","31":"168/457"},"+++++----+--------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"+++++----+--------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++----+--------++----+--+-":{"17":"5/22","24":"30/77","26":"4/11","28":"3/154"},"+++++----+--------++----+---":{"2":"89/1135","6":"267/1135","17":"189/1135","24":"413/1135","27":"177/1135"},"+++++----+--------++-----+":{"1":"7/23","14":"4/23","18":"6/23","24":"3/23","25":"3/23"},"+++++----+--------++------+":{"18":"1/3","24":"1/3","26":"1/3"},"+++++----+--------++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+--------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"+++++----+--------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+--------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++----+--------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"+++++----+--------++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+--------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"+++++----+--------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+--------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"+++++----+--------++---------++":{"26":"4/7","30":"3/7"},"+++++----+--------++---------+-+":{"28":"1/2","31":"1/2"},"+++++----+--------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+--------++----------+":{"30":"1"},"+++++----+--------++-----------+":{"29":"3/7","31":"4/7"},"+++++----+--------++-------------":{"27":"1/2","32":"1/2"},"+++++----+--------+-":{"1":"1/2","18":"3/14","19":"2/7"},"+++++----+---------++":{"18":"1/4","20":"3/4"},"+++++----+---------+-+":{"17":"1/6","21":"5/6"},"+++++----+---------+--+":{"18":"5/8","22":"3/8"},"+++++----+---------+---+":{"0":"1/14","14":"4/49","17":"2/7","23":"55/98"},"+++++----+---------+----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++----+---------+----++++++-+":{"1":"1/3","24":"1/3","31":"1/3"},"+++++----+---------+----+++++-":{"26":"4/5","29":"1/5"},"+++++----+---------+----++++-":{"26":"3/4","28":"1/4"},"+++++----+---------+----+++-":{"26":"5/6","27":"1/6"},"+++++----+---------+----++-":{"25":"3/10","26":"7/10"},"+++++----+---------+----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++----+---------+----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"+++++----+---------+----+-+++-":{"26":"4/5","29":"1/5"},"+++++----+---------+----+-++-":{"26":"3/4","28":"1/4"},"+++++----+---------+----+-+-":{"26":"5/6","27":"1/6"},"+++++----+---------+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"+++++----+---------+-----++++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++----+---------+-----+++++-+":{"9":"4/9","25":"1/6","31":"7/18"},"+++++----+---------+-----++++-":{"26":"4/5","29":"1/5"},"+++++----+---------+-----+++-":{"26":"3/4","28":"1/4"},"+++++----+---------+-----++-":{"26":"5/6","27":"1/6"},"+++++----+---------+-----+-":{"1":"14/55","14":"8/55","19":"6/55","25":"21/110","26":"3/10"},"+++++----+---------+------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++----+---------+------++++-+":{"9":"16/73","25":"37/146","26":"49/146","31":"14/73"},"+++++----+---------+------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"+++++----+---------+------+++-":{"26":"4/5","29":"1/5"},"+++++----+---------+------++-":{"26":"3/4","28":"1/4"},"+++++----+---------+------+-":{"26":"5/6","27":"1/6"},"+++++----+---------+-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+---------+-------+++-+":{"9":"5/26","26":"6/13","31":"9/26"},"+++++----+---------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+---------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++----+---------+-------+-":{"7":"7/162","9":"2/27","27":"26/81","28":"91/162"},"+++++----+---------+--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----+---------+--------++-+":{"9":"5/26","26":"6/13","31":"9/26"},"+++++----+---------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+---------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"+++++----+---------+---------++":{"26":"4/7","30":"3/7"},"+++++----+---------+---------+-+":{"28":"1/2","31":"1/2"},"+++++----+---------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----+---------+----------+":{"30":"1"},"+++++----+---------+-----------+":{"29":"3/7","31":"4/7"},"+++++----+---------+-------------":{"27":"1/2","32":"1/2"},"+++++----+----------":{"9":"1/2","19":"1/2"},"+++++-----+":{"7":"1/6","10":"5/6"},"+++++------+":{"7":"1/6","11":"5/6"},"+++++-------+":{"7":"1/2","12":"1/2"},"+++++--------+":{"9":"3/7","13":"4/7"},"+++++---------+":{"9":"1/2","14":"1/2"},"+++++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"+++++-----------+":{"0":"7/40","9":"1/5","16":"5/8"},"+++++------------+":{"0":"56/281","3":"55/281","9":"119/281","17":"51/281"},"+++++-------------+":{"0":"7/22","8":"2/11","9":"2/11","18":"7/22"},"+++++--------------++":{"18":"1/4","20":"3/4"},"+++++--------------+-+":{"17":"1/6","21":"5/6"},"+++++--------------+--+":{"18":"5/8","22":"3/8"},"+++++--------------+---+":{"0":"1/14","9":"4/49","17":"2/7","23":"55/98"},"+++++--------------+----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++--------------+----++++++-+":{"1":"1/3","24":"1/3","31":"1/3"},"+++++--------------+----+++++-":{"26":"4/5","29":"1/5"},"+++++--------------+----++++-":{"26":"3/4","28":"1/4"},"+++++--------------+----+++-":{"26":"5/6","27":"1/6"},"+++++--------------+----++-":{"25":"3/10","26":"7/10"},"+++++--------------+----+-":{"0":"7/25","9":"8/25","24":"7/25","25":"3/25"},"+++++--------------+-----++++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++--------------+-----+++++-+":{"0":"21/271","19":"122/271","24":"77/271","25":"9/271","31":"42/271"},"+++++--------------+-----++++-":{"26":"4/5","29":"1/5"},"+++++--------------+-----+++-":{"26":"3/4","28":"1/4"},"+++++--------------+-----++-":{"26":"5/6","27":"1/6"},"+++++--------------+-----+-":{"1":"14/43","9":"8/43","19":"6/43","25":"9/86","26":"21/86"},"+++++--------------+------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++--------------+------++++-+":{"2":"7/74","19":"19/74","25":"33/148","26":"21/148","31":"21/74"},"+++++--------------+------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"+++++--------------+------+++-":{"26":"4/5","29":"1/5"},"+++++--------------+------++-":{"26":"3/4","28":"1/4"},"+++++--------------+------+-":{"26":"5/6","27":"1/6"},"+++++--------------+-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--------------+-------+++-+":{"19":"5/26","26":"6/13","31":"9/26"},"+++++--------------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--------------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++--------------+-------+-":{"1":"7/47","9":"4/47","19":"3/47","27":"12/47","28":"21/47"},"+++++--------------+--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++--------------+--------++-+":{"19":"5/26","26":"6/13","31":"9/26"},"+++++--------------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--------------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"+++++--------------+---------++":{"26":"4/7","30":"3/7"},"+++++--------------+---------+-+":{"28":"1/2","31":"1/2"},"+++++--------------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++--------------+----------+":{"30":"1"},"+++++--------------+-----------+":{"29":"3/7","31":"4/7"},"+++++--------------+-------------":{"27":"1/2","32":"1/2"},"+++++---------------+":{"18":"1/4","20":"3/4"},"+++++----------------+":{"17":"1/6","21":"5/6"},"+++++-----------------+":{"18":"5/8","22":"3/8"},"+++++------------------+":{"4":"1/7","8":"1/7","19":"16/49","23":"19/49"},"+++++-------------------+":{"19":"1/2","24":"1/2"},"+++++--------------------++++++":{"30":"1"},"+++++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"+++++--------------------++++-":{"25":"3/10","29":"7/10"},"+++++--------------------+++-":{"19":"5/26","26":"6/13","28":"9/26"},"+++++--------------------++-":{"25":"1/2","27":"1/2"},"+++++--------------------+-":{"1":"24/61","7":"2/61","25":"21/122","26":"49/122"},"+++++---------------------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"+++++---------------------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"+++++---------------------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"+++++---------------------+++-":{"26":"4/5","29":"1/5"},"+++++---------------------++-":{"26":"3/4","28":"1/4"},"+++++---------------------+-":{"26":"5/6","27":"1/6"},"+++++----------------------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++----------------------+++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"+++++----------------------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++----------------------++-":{"26":"13/30","27":"3/10","29":"4/15"},"+++++----------------------+-":{"3":"7/109","9":"3/109","27":"36/109","28":"63/109"},"+++++-----------------------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"+++++-----------------------++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"+++++-----------------------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++-----------------------+-":{"4":"7/27","8":"4/27","28":"16/63","29":"64/189"},"+++++------------------------++":{"26":"4/7","30":"3/7"},"+++++------------------------+-+":{"28":"1/2","31":"1/2"},"+++++------------------------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"+++++-------------------------+":{"30":"1"},"+++++--------------------------+":{"29":"3/7","31":"4/7"},"+++++----------------------------":{"27":"1/2","32":"1/2"},"++++-":{"1":"1/2","4":"1/2"},"+++-":{"1":"4/7","3":"3/7"},"++-":{"0":"1/2","2":"1/2"},"+-":{"0":"1/2","1":"1/2"},"-+++++":{"0":"1/2","5":"1/2"},"-++++-+++++":{"5":"1/2","10":"1/2"},"-++++-++++-++++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++-+++++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++-++++-+++++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++-++++-++++++++++++++++++-":{"26":"4/5","29":"1/5"},"-++++-++++-+++++++++++++++++-":{"26":"3/4","28":"1/4"},"-++++-++++-++++++++++++++++-":{"26":"5/6","27":"1/6"},"-++++-++++-+++++++++++++++-":{"20":"3/10","26":"7/10"},"-++++-++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++-+++++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"-++++-++++-++++++++++++-":{"20":"3/4","23":"1/4"},"-++++-++++-+++++++++++-":{"21":"5/6","22":"1/6"},"-++++-++++-++++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"-++++-++++-+++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++-+++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++-++++-+++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++-++++-+++++++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++-++++-+++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++-++++-+++++++++-++++++-":{"26":"5/6","27":"1/6"},"-++++-++++-+++++++++-+++++-":{"25":"3/10","26":"7/10"},"-++++-++++-+++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++-+++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++-++++-+++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++-++++-+++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++-+++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++-++++-+++++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++-++++-+++++++++-++++--":{"11":"1/2","26":"1/2"},"-++++-++++-+++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++-++++-+++++++++-++-":{"11":"17/26","20":"5/26","23":"2/13"},"-++++-++++-+++++++++-+-":{"21":"5/6","22":"1/6"},"-++++-++++-+++++++++--":{"11":"1/2","21":"1/2"},"-++++-++++-++++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++-++++-+++++++-":{"16":"3/4","18":"1/4"},"-++++-++++-++++++-":{"15":"5/6","17":"1/6"},"-++++-++++-+++++-":{"15":"1/2","16":"1/2"},"-++++-++++-++++-+++++":{"15":"1/2","20":"1/2"},"-++++-++++-++++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++-++++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++-++++-++++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++-++++-++++-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++-++++-++++-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++-++++-++++-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++-++++-++++-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++-++++-++++-++++-++++-":{"0":"2/49","11":"4/49","15":"12/49","21":"41/98","25":"3/14"},"-++++-++++-++++-++++-+++-":{"6":"21/38","15":"9/38","21":"2/19","24":"2/19"},"-++++-++++-++++-++++-++-":{"11":"17/26","20":"5/26","23":"2/13"},"-++++-++++-++++-++++-+-":{"21":"5/6","22":"1/6"},"-++++-++++-++++-++++--":{"11":"1/2","21":"1/2"},"-++++-++++-++++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++-++++-++++-++-":{"16":"3/4","18":"1/4"},"-++++-++++-++++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"-++++-++++-++++--":{"11":"1/2","16":"1/2"},"-++++-++++-+++-":{"13":"4/7","14":"3/7"},"-++++-++++-++-":{"6":"5/12","11":"1/3","13":"1/4"},"-++++-++++-+-":{"11":"5/6","12":"1/6"},"-++++-++++--+++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--++++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++-++++--++++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++-++++--+++++++++++++++++-":{"26":"4/5","29":"1/5"},"-++++-++++--++++++++++++++++-":{"26":"3/4","28":"1/4"},"-++++-++++--+++++++++++++++-":{"26":"5/6","27":"1/6"},"-++++-++++--++++++++++++++-":{"20":"3/10","26":"7/10"},"-++++-++++--+++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++--++++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"-++++-++++--+++++++++++-":{"1":"17/46","11":"17/46","20":"9/46","23":"3/46"},"-++++-++++--++++++++++-":{"21":"5/6","22":"1/6"},"-++++-++++--+++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"-++++-++++--++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++-++++--++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++-++++--++++++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++-++++--++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++-++++--++++++++-++++++-":{"26":"5/6","27":"1/6"},"-++++-++++--++++++++-+++++-":{"25":"3/10","26":"7/10"},"-++++-++++--++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++-++++--++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++-++++--++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++--++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++-++++--++++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++-++++--++++++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++--++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++-++++--++++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"-++++-++++--++++++++-+-":{"21":"5/6","22":"1/6"},"-++++-++++--++++++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"-++++-++++--++++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--++++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++-++++--++++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++-++++--++++++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++--++++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"-++++-++++--++++++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++-++++--++++++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"-++++-++++--++++++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"-++++-++++--++++++++--+++--+++--+":{"0":"1/12","13":"2/7","23":"25/84","32":"1/3"},"-++++-++++--++++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++--++++++++--+++--+-":{"5":"15/46","12":"5/23","26":"7/23","28":"7/46"},"-++++-++++--++++++++--+++---":{"0":"6/17","12":"4/17","26":"21/68","27":"7/68"},"-++++-++++--++++++++--++-":{"12":"3/23","15":"13/23","24":"7/23"},"-++++-++++--++++++++--+-":{"5":"26/99","12":"17/97","15":"26/99","20":"1/97","23":"28/97"},"-++++-++++--++++++++---":{"5":"3/10","12":"1/5","15":"3/10","22":"1/5"},"-++++-++++--+++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++-++++--++++++-":{"16":"3/4","18":"1/4"},"-++++-++++--+++++-":{"15":"5/6","17":"1/6"},"-++++-++++--++++-":{"15":"1/2","16":"1/2"},"-++++-++++--+++-+++++":{"6":"7/20","11":"7/20","15":"3/20","20":"3/20"},"-++++-++++--+++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--+++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++-++++--+++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++-++++--+++-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++-++++--+++-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++-++++--+++-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++-++++--+++-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++-++++--+++-++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--+++-++++-++++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++-++++--+++-++++-++++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++-++++--+++-++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++--+++-++++-++++-++-":{"26":"3/4","28":"1/4"},"-++++-++++--+++-++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++-++++--+++-++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++--+++-++++-+++-":{"6":"21/38","15":"9/38","21":"2/19","24":"2/19"},"-++++-++++--+++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++-++++--+++-++++-+-":{"21":"5/6","22":"1/6"},"-++++-++++--+++-++++--++++":{"0":"2/11","6":"4/11","21":"7/22","25":"3/22"},"-++++-++++--+++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++--+++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++-++++--+++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++-++++--+++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++--+++-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++-++++--+++-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++-++++--+++-++++--+++--":{"0":"2/9","12":"4/27","15":"2/9","22":"1/54","26":"7/18"},"-++++-++++--+++-++++--++-":{"6":"91/170","12":"6/85","15":"39/170","24":"14/85"},"-++++-++++--+++-++++--+-":{"0":"4/23","12":"8/69","15":"7/46","16":"49/138","23":"14/69"},"-++++-++++--+++-++++---":{"0":"6/17","12":"4/17","21":"21/68","22":"7/68"},"-++++-++++--+++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++-++++--+++-++-":{"16":"3/4","18":"1/4"},"-++++-++++--+++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"-++++-++++--+++--":{"6":"1/2","16":"1/2"},"-++++-++++--++-":{"13":"4/7","14":"3/7"},"-++++-++++--+-":{"5":"1/18","6":"7/54","12":"8/27","13":"14/27"},"-++++-++++---++++++++":{"6":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++-++++---+++++++-+++++":{"1":"4/9","6":"1/18","12":"1/6","15":"1/6","25":"1/6"},"-++++-++++---+++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++---+++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++-++++---+++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++-++++---+++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++---+++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++-++++---+++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++-++++---+++++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++---+++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++-++++---+++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"-++++-++++---+++++++-+-":{"21":"5/6","22":"1/6"},"-++++-++++---+++++++--++++":{"1":"4/9","6":"1/18","12":"1/6","15":"1/6","25":"1/6"},"-++++-++++---+++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++---+++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++-++++---+++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++-++++---+++++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++---+++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"-++++-++++---+++++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++-++++---+++++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"-++++-++++---+++++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"-++++-++++---+++++++--+++--+++--+":{"0":"1/12","13":"2/7","23":"25/84","32":"1/3"},"-++++-++++---+++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++---+++++++--+++--+-":{"5":"35/122","13":"20/61","26":"14/61","28":"19/122"},"-++++-++++---+++++++--+++---":{"0":"14/45","13":"16/45","26":"41/180","27":"19/180"},"-++++-++++---+++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"-++++-++++---+++++++--+-":{"5":"7/30","13":"4/15","15":"7/30","23":"4/15"},"-++++-++++---+++++++---":{"0":"4/89","5":"23/100","13":"28/89","15":"23/100","22":"16/89"},"-++++-++++---++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++-++++---+++++-":{"16":"3/4","18":"1/4"},"-++++-++++---++++-":{"15":"5/6","17":"1/6"},"-++++-++++---+++-":{"15":"1/2","16":"1/2"},"-++++-++++---++-+++++":{"6":"7/20","11":"7/20","15":"3/20","20":"3/20"},"-++++-++++---++-++++-+":{"6":"9/20","12":"3/20","15":"1/20","21":"7/20"},"-++++-++++---++-++++--++++":{"1":"2/9","6":"5/18","12":"1/6","16":"1/6","25":"1/6"},"-++++-++++---++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++-++++---++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++-++++---++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++-++++---++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++---++-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++-++++---++-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++-++++---++-++++--+++--++++":{"13":"5/98","26":"4/7","28":"113/392","30":"5/56"},"-++++-++++---++-++++--+++--+++-+":{"13":"39/88","25":"4/11","31":"17/88"},"-++++-++++---++-++++--+++--+++--+":{"13":"4/21","15":"1/12","23":"11/28","32":"1/3"},"-++++-++++---++-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++---++-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"-++++-++++---++-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"-++++-++++---++-++++--++-":{"6":"91/170","15":"39/170","22":"6/85","24":"14/85"},"-++++-++++---++-++++--+-":{"0":"14/53","6":"49/106","13":"2/53","15":"21/106","23":"2/53"},"-++++-++++---++-++++---":{"0":"1/12","13":"7/12","22":"1/3"},"-++++-++++---++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++-++++---++-++-":{"16":"3/4","18":"1/4"},"-++++-++++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"-++++-++++---++--":{"6":"1/2","16":"1/2"},"-++++-++++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"-++++-++++----+++++++":{"6":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++-++++----++++++-+++++":{"1":"4/9","6":"1/18","12":"1/6","15":"1/6","25":"1/6"},"-++++-++++----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++-++++----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"-++++-++++----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"-++++-++++----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++-++++----++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++-++++----++++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++-++++----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"-++++-++++----++++++-+-":{"21":"5/6","22":"1/6"},"-++++-++++----++++++--++++":{"1":"4/9","6":"1/18","12":"1/6","15":"1/6","25":"1/6"},"-++++-++++----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++-++++----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"-++++-++++----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"-++++-++++----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"-++++-++++----++++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++-++++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++----++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++----++++++--+++--+-":{"1":"1/7","5":"1/14","22":"1/28","27":"1/4","28":"1/2"},"-++++-++++----++++++--+++---":{"22":"1/2","27":"1/2"},"-++++-++++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"-++++-++++----++++++--+-":{"1":"1/13","5":"1/26","15":"1/26","22":"4/13","23":"7/13"},"-++++-++++----++++++---+++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"-++++-++++----++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"-++++-++++----++++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----++++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++----++++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++----++++++---++--+-":{"5":"1/14","6":"1/7","27":"2/7","28":"1/2"},"-++++-++++----++++++---++---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----++++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++----++++++---++---++---":{"13":"1/4","22":"7/48","26":"1/32","27":"13/96","32":"7/16"},"-++++-++++----++++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"-++++-++++----++++++---++----":{"23":"1/2","28":"1/2"},"-++++-++++----++++++---+-":{"15":"1/2","23":"3/14","24":"2/7"},"-++++-++++----++++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"-++++-++++----++++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"-++++-++++----++++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----++++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++----++++++----+--+++---":{"0":"3/34","15":"8/51","23":"49/102","32":"14/51"},"-++++-++++----++++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++----++++++----+--+-":{"5":"1/14","6":"1/7","27":"2/7","28":"1/2"},"-++++-++++----++++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----++++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++----++++++----+---++---":{"23":"4/9","26":"1/18","27":"1/9","32":"7/18"},"-++++-++++----++++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++-++++----++++++----+----++":{"26":"4/7","30":"3/7"},"-++++-++++----++++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++----++++++----+----+---":{"23":"20/49","26":"1/14","28":"8/49","32":"5/14"},"-++++-++++----++++++----+-----":{"24":"1/2","29":"1/2"},"-++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"-++++-++++----+++++-":{"14":"1/2","19":"1/2"},"-++++-++++----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"-++++-++++----+++-":{"14":"14/33","15":"13/66","17":"25/66"},"-++++-++++----++-":{"0":"6/31","7":"4/31","15":"7/62","16":"35/62"},"-++++-++++----+-+++++":{"6":"7/20","11":"7/20","15":"3/20","20":"3/20"},"-++++-++++----+-++++-+":{"6":"9/20","12":"3/20","15":"1/20","21":"7/20"},"-++++-++++----+-++++--++++":{"1":"2/9","6":"5/18","12":"1/6","16":"1/6","25":"1/6"},"-++++-++++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++-++++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++-++++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++-++++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++-++++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++-++++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++-++++----+-++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----+-++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"-++++-++++----+-++++--+++--+++--+":{"6":"1/4","15":"1/4","22":"1/4","32":"1/4"},"-++++-++++----+-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++----+-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"-++++-++++----+-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"-++++-++++----+-++++--++-":{"6":"91/170","15":"39/170","22":"6/85","24":"14/85"},"-++++-++++----+-++++--+-":{"0":"7/38","6":"7/19","15":"3/19","22":"2/19","23":"7/38"},"-++++-++++----+-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++-++++----+-++++---++-+":{"0":"2/31","6":"14/31","22":"9/62","26":"21/62"},"-++++-++++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"-++++-++++----+-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++----+-++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"-++++-++++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"-++++-++++----+-++++---+-":{"6":"1/2","15":"3/14","23":"6/49","24":"8/49"},"-++++-++++----+-++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++-++++----+-++++----+-+":{"0":"2/31","6":"14/31","22":"9/62","26":"21/62"},"-++++-++++----+-++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----+-++++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++-++++----+-++++----+--+++---":{"0":"3/14","6":"8/35","23":"23/70","26":"1/35","32":"1/5"},"-++++-++++----+-++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++-++++----+-++++----+--+-":{"0":"4/21","6":"8/21","15":"1/6","27":"2/21","28":"1/6"},"-++++-++++----+-++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++-++++----+-++++----+---++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++-++++----+-++++----+---++---":{"15":"2/7","26":"1/4","27":"5/28","32":"2/7"},"-++++-++++----+-++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++-++++----+-++++----+----++":{"26":"4/7","30":"3/7"},"-++++-++++----+-++++----+----+-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++-++++----+-++++----+----+---":{"15":"1/4","26":"1/4","28":"1/4","32":"1/4"},"-++++-++++----+-++++----+-----":{"6":"7/22","15":"7/22","24":"2/11","29":"2/11"},"-++++-++++----+-++++-----":{"14":"1/2","24":"1/2"},"-++++-++++----+-+++-":{"14":"1/2","19":"1/2"},"-++++-++++----+-++-":{"0":"51/134","7":"17/67","15":"7/67","18":"35/134"},"-++++-++++----+-+-":{"7":"1/2","17":"1/2"},"-++++-++++----+--":{"0":"1/4","6":"1/2","15":"3/16","16":"1/16"},"-++++-++++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++-++++-----+++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"-++++-++++-----+++++--+":{"3":"3/109","6":"56/109","14":"35/109","22":"15/109"},"-++++-++++-----+++++---+":{"6":"1/2","14":"2/7","23":"3/14"},"-++++-++++-----+++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"-++++-++++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"-++++-++++-----+++++----+--+":{"1":"2/23","6":"41/92","14":"7/23","15":"3/92","27":"3/23"},"-++++-++++-----+++++----+---+":{"6":"1/2","14":"2/7","28":"3/14"},"-++++-++++-----+++++----+----++":{"26":"4/7","30":"3/7"},"-++++-++++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"-++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++-++++-----+++++-----+":{"1":"119/318","6":"14/159","14":"14/53","18":"17/106","25":"6/53"},"-++++-++++-----+++++------+":{"3":"17/71","14":"17/71","15":"12/71","24":"4/71","26":"21/71"},"-++++-++++-----+++++-------+":{"8":"55/281","14":"55/281","15":"56/281","24":"64/281","27":"51/281"},"-++++-++++-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"-++++-++++-----+++++---------++":{"26":"4/7","30":"3/7"},"-++++-++++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++-++++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++-++++-----+++++----------+":{"30":"1"},"-++++-++++-----+++++-----------+":{"15":"3/10","31":"7/10"},"-++++-++++-----+++++-------------":{"27":"1/2","32":"1/2"},"-++++-++++-----++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++-++++-----+++-":{"16":"3/4","18":"1/4"},"-++++-++++-----++-":{"6":"5/6","17":"1/6"},"-++++-++++-----+-":{"1":"2/7","15":"3/14","16":"1/2"},"-++++-++++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++-++++------++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"-++++-++++------++++--+":{"5":"3/98","6":"55/98","14":"2/7","22":"6/49"},"-++++-++++------++++---+":{"6":"49/122","13":"6/61","14":"8/61","15":"21/122","23":"12/61"},"-++++-++++------++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++-++++------++++----+-+":{"6":"26/55","14":"2/55","22":"3/22","26":"39/110"},"-++++-++++------++++----+--+":{"0":"12/91","6":"97/182","14":"2/13","15":"3/26","27":"6/91"},"-++++-++++------++++----+---+":{"6":"1/2","14":"2/7","28":"3/14"},"-++++-++++------++++----+----++":{"26":"4/7","30":"3/7"},"-++++-++++------++++----+----+-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"-++++-++++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"-++++-++++------++++----+-----":{"15":"91/271","24":"104/271","27":"21/271","29":"55/271"},"-++++-++++------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++-++++------++++------+":{"7":"7/32","14":"3/8","26":"13/32"},"-++++-++++------++++-------+":{"0":"35/137","6":"28/137","8":"24/137","24":"35/137","27":"15/137"},"-++++-++++------++++--------+":{"0":"7/34","6":"7/17","23":"3/34","24":"2/17","28":"3/17"},"-++++-++++------++++---------++":{"26":"4/7","30":"3/7"},"-++++-++++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"-++++-++++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++-++++------++++----------+":{"30":"1"},"-++++-++++------++++-----------+":{"8":"3/7","31":"4/7"},"-++++-++++------++++-------------":{"27":"1/2","32":"1/2"},"-++++-++++------+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++-++++------++-":{"15":"5/26","16":"17/26","18":"2/13"},"-++++-++++------+-":{"6":"5/6","17":"1/6"},"-++++-++++-------":{"6":"1/2","16":"1/2"},"-++++-+++-":{"8":"4/7","9":"3/7"},"-++++-++-":{"3":"5/26","6":"6/13","8":"9/26"},"-++++-+-":{"6":"5/6","7":"1/6"},"-++++--++++":{"0":"3/20","1":"7/20","6":"7/20","10":"3/20"},"-++++--+++-+":{"6":"1/2","11":"1/2"},"-++++--+++--+++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--++++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++--+++--++++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++--+++--+++++++++++++++++-":{"26":"4/5","29":"1/5"},"-++++--+++--++++++++++++++++-":{"26":"3/4","28":"1/4"},"-++++--+++--+++++++++++++++-":{"26":"5/6","27":"1/6"},"-++++--+++--++++++++++++++-":{"20":"3/10","26":"7/10"},"-++++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++--++++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"-++++--+++--+++++++++++-":{"1":"17/46","11":"17/46","20":"9/46","23":"3/46"},"-++++--+++--++++++++++-":{"21":"5/6","22":"1/6"},"-++++--+++--+++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"-++++--+++--++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++--+++--++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++--+++--++++++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++--+++--++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++--+++--++++++++-++++++-":{"26":"5/6","27":"1/6"},"-++++--+++--++++++++-+++++-":{"25":"3/10","26":"7/10"},"-++++--+++--++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++--+++--++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++--+++--++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++--++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++--+++--++++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++--+++--++++++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++--++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++--+++--++++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"-++++--+++--++++++++-+-":{"21":"5/6","22":"1/6"},"-++++--+++--++++++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"-++++--+++--++++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--++++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++--+++--++++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++--+++--++++++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++--++++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"-++++--+++--++++++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++--++++++++--+++--":{"6":"4/9","12":"4/27","22":"1/54","26":"7/18"},"-++++--+++--++++++++--++-":{"12":"3/23","15":"13/23","24":"7/23"},"-++++--+++--++++++++--+-":{"6":"357/796","12":"119/796","15":"153/796","20":"55/796","23":"28/199"},"-++++--+++--++++++++---":{"6":"21/50","12":"7/50","15":"9/50","21":"21/100","22":"1/20"},"-++++--+++--+++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++--+++--++++++-":{"16":"3/4","18":"1/4"},"-++++--+++--+++++-":{"15":"5/6","17":"1/6"},"-++++--+++--++++-":{"15":"1/2","16":"1/2"},"-++++--+++--+++-+++++":{"15":"1/2","20":"1/2"},"-++++--+++--+++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--+++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++--+++--+++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++--+++--+++-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++--+++--+++-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++--+++--+++-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++--+++--+++-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++--+++--+++-++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--+++-++++-++++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++--+++--+++-++++-++++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++--+++--+++-++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++--+++-++++-++++-++-":{"26":"3/4","28":"1/4"},"-++++--+++--+++-++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++--+++--+++-++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++--+++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"-++++--+++--+++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++--+++--+++-++++-+-":{"21":"5/6","22":"1/6"},"-++++--+++--+++-++++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--+++-++++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++--+++--+++-++++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++--+++--+++-++++--+++++++-":{"26":"4/5","29":"1/5"},"-++++--+++--+++-++++--++++++-":{"26":"3/4","28":"1/4"},"-++++--+++--+++-++++--+++++-":{"26":"5/6","27":"1/6"},"-++++--+++--+++-++++--++++-":{"25":"3/10","26":"7/10"},"-++++--+++--+++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--+++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++--+++--+++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++--+++--+++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++--+++-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++--+++--+++-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++--+++-++++--+++--":{"6":"4/9","12":"4/27","22":"1/54","26":"7/18"},"-++++--+++--+++-++++--++-":{"12":"6/85","15":"39/170","16":"91/170","24":"14/85"},"-++++--+++--+++-++++--+-":{"6":"8/25","12":"8/75","15":"1/50","16":"11/30","23":"14/75"},"-++++--+++--+++-++++---":{"6":"3/8","12":"1/8","16":"3/8","22":"1/8"},"-++++--+++--+++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++--+++--+++-++-":{"16":"3/4","18":"1/4"},"-++++--+++--+++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"-++++--+++--+++--++++":{"1":"2/7","11":"2/7","16":"3/14","20":"3/14"},"-++++--+++--+++--+++-+":{"16":"1/2","21":"1/2"},"-++++--+++--+++--+++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++--+++--+++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++--+++--+++--+++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++--+++--+++--+++--+++++++-":{"26":"4/5","29":"1/5"},"-++++--+++--+++--+++--++++++-":{"26":"3/4","28":"1/4"},"-++++--+++--+++--+++--+++++-":{"26":"5/6","27":"1/6"},"-++++--+++--+++--+++--++++-":{"25":"3/10","26":"7/10"},"-++++--+++--+++--+++--+++-":{"0":"2/9","12":"4/27","16":"4/9","22":"1/54","25":"1/6"},"-++++--+++--+++--+++--++-":{"12":"2/11","15":"13/66","17":"13/66","24":"14/33"},"-++++--+++--+++--+++--+-":{"7":"1/88","11":"3/88","15":"1/88","22":"31/88","23":"13/22"},"-++++--+++--+++--+++---":{"0":"6/17","12":"4/17","21":"21/68","22":"7/68"},"-++++--+++--+++--++-":{"1":"13/23","17":"3/23","19":"7/23"},"-++++--+++--+++--+-":{"0":"15/46","7":"5/23","16":"7/23","18":"7/46"},"-++++--+++--+++---":{"12":"1/2","17":"1/2"},"-++++--+++--++-":{"13":"4/7","14":"3/7"},"-++++--+++--+-":{"0":"1/18","1":"7/54","12":"8/27","13":"14/27"},"-++++--+++---++++++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++--+++---+++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---+++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"-++++--+++---+++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"-++++--+++---+++++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++--+++---+++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++--+++---+++++++-++++++-":{"26":"5/6","27":"1/6"},"-++++--+++---+++++++-+++++-":{"25":"3/10","26":"7/10"},"-++++--+++---+++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---+++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++--+++---+++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++--+++---+++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++---+++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++--+++---+++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++--+++---+++++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++---+++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++--+++---+++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"-++++--+++---+++++++-+-":{"21":"5/6","22":"1/6"},"-++++--+++---+++++++--++++":{"1":"6/19","12":"2/19","15":"4/19","21":"7/38","25":"7/38"},"-++++--+++---+++++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---+++++++--+++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"-++++--+++---+++++++--+++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"-++++--+++---+++++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++---+++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"-++++--+++---+++++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++---+++++++--+++--":{"6":"28/67","13":"16/67","22":"1/134","26":"45/134"},"-++++--+++---+++++++--++-":{"6":"3/14","13":"6/49","15":"1/2","24":"8/49"},"-++++--+++---+++++++--+-":{"1":"14/61","6":"49/122","13":"6/61","15":"21/122","23":"6/61"},"-++++--+++---+++++++---":{"6":"7/18","13":"2/9","15":"1/6","21":"1/6","22":"1/18"},"-++++--+++---++++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++--+++---+++++-":{"16":"3/4","18":"1/4"},"-++++--+++---++++-":{"15":"5/6","17":"1/6"},"-++++--+++---+++-":{"15":"1/2","16":"1/2"},"-++++--+++---++-+++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++--+++---++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++--+++---++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++--+++---++-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++--+++---++-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++--+++---++-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++--+++---++-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++--+++---++-++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---++-++++-++++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++--+++---++-++++-++++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++--+++---++-++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++---++-++++-++++-++-":{"26":"3/4","28":"1/4"},"-++++--+++---++-++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++--+++---++-++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++---++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"-++++--+++---++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++--+++---++-++++-+-":{"21":"5/6","22":"1/6"},"-++++--+++---++-++++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---++-++++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++--+++---++-++++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++--+++---++-++++--+++++++-":{"26":"4/5","29":"1/5"},"-++++--+++---++-++++--++++++-":{"26":"3/4","28":"1/4"},"-++++--+++---++-++++--+++++-":{"26":"5/6","27":"1/6"},"-++++--+++---++-++++--++++-":{"25":"3/10","26":"7/10"},"-++++--+++---++-++++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---++-++++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++--+++---++-++++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++--+++---++-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++---++-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++--+++---++-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++---++-++++--+++--":{"6":"49/124","13":"7/31","15":"3/124","22":"1/62","26":"21/62"},"-++++--+++---++-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"-++++--+++---++-++++--+-":{"6":"7/22","13":"2/11","16":"7/22","23":"2/11"},"-++++--+++---++-++++---":{"0":"2/65","6":"29/92","13":"14/65","16":"29/92","22":"8/65"},"-++++--+++---++-+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++--+++---++-++-":{"16":"3/4","18":"1/4"},"-++++--+++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"-++++--+++---++--++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++--+++---++--+++-+":{"16":"1/2","21":"1/2"},"-++++--+++---++--+++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---++--+++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++--+++---++--+++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++--+++---++--+++--+++++++-":{"26":"4/5","29":"1/5"},"-++++--+++---++--+++--++++++-":{"26":"3/4","28":"1/4"},"-++++--+++---++--+++--+++++-":{"26":"5/6","27":"1/6"},"-++++--+++---++--+++--++++-":{"25":"3/10","26":"7/10"},"-++++--+++---++--+++--+++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++--+++---++--+++--+++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"-++++--+++---++--+++--+++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"-++++--+++---++--+++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++---++--+++--+++-++-":{"26":"3/4","28":"1/4"},"-++++--+++---++--+++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++---++--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"-++++--+++---++--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"-++++--+++---++--+++--+-":{"7":"3/104","12":"3/104","16":"7/104","22":"35/104","23":"7/13"},"-++++--+++---++--+++---":{"0":"1/12","13":"7/12","22":"1/3"},"-++++--+++---++--++-":{"1":"13/23","17":"3/23","19":"7/23"},"-++++--+++---++--+-":{"0":"15/46","7":"5/23","16":"7/23","18":"7/46"},"-++++--+++---++---":{"7":"1/2","17":"1/2"},"-++++--+++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"-++++--+++----+++++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++--+++----++++++-+++++":{"1":"32/71","12":"5/142","13":"14/71","15":"12/71","25":"21/142"},"-++++--+++----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"-++++--+++----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"-++++--+++----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"-++++--+++----++++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----++++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"-++++--+++----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"-++++--+++----++++++-+-":{"21":"5/6","22":"1/6"},"-++++--+++----++++++--++++":{"1":"6/19","12":"2/19","15":"4/19","21":"7/38","25":"7/38"},"-++++--+++----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"-++++--+++----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"-++++--+++----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"-++++--+++----++++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++----++++++--+++--++-":{"1":"140/349","6":"140/349","15":"39/349","22":"9/349","29":"21/349"},"-++++--+++----++++++--+++--+-":{"1":"10/27","6":"10/27","22":"5/54","26":"1/54","28":"4/27"},"-++++--+++----++++++--+++---":{"1":"2/5","6":"2/5","22":"1/10","27":"1/10"},"-++++--+++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"-++++--+++----++++++--+-":{"1":"7/50","6":"7/50","15":"3/50","22":"6/25","23":"21/50"},"-++++--+++----++++++---+++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"-++++--+++----++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"-++++--+++----++++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----++++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++----++++++---++--+++---":{"6":"1/4","15":"1/4","22":"1/4","32":"1/4"},"-++++--+++----++++++---++--++-":{"1":"104/277","6":"104/277","15":"39/277","27":"9/277","29":"21/277"},"-++++--+++----++++++---++--+-":{"1":"7/20","6":"7/20","23":"3/20","28":"3/20"},"-++++--+++----++++++---++---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----++++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++----++++++---++---++---":{"6":"2/7","22":"2/21","26":"1/4","27":"1/12","32":"2/7"},"-++++--+++----++++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"-++++--+++----++++++---++----":{"1":"7/20","6":"7/20","23":"3/20","28":"3/20"},"-++++--+++----++++++---+-":{"1":"7/20","6":"7/20","15":"3/20","23":"9/140","24":"3/35"},"-++++--+++----++++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"-++++--+++----++++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"-++++--+++----++++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----++++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++----++++++----+--+++---":{"6":"19/88","15":"15/88","23":"7/22","26":"7/88","32":"19/88"},"-++++--+++----++++++----+--++-":{"1":"104/277","6":"104/277","15":"39/277","27":"9/277","29":"21/277"},"-++++--+++----++++++----+--+-":{"1":"2/13","6":"2/13","15":"3/52","27":"3/13","28":"21/52"},"-++++--+++----++++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----++++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++----++++++----+---++---":{"6":"14/53","23":"8/53","26":"1/4","27":"15/212","32":"14/53"},"-++++--+++----++++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++--+++----++++++----+----":{"6":"1/2","14":"2/7","28":"3/14"},"-++++--+++----++++++-----":{"14":"1/2","24":"1/2"},"-++++--+++----+++++-":{"14":"1/2","19":"1/2"},"-++++--+++----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"-++++--+++----+++-":{"14":"14/33","15":"13/66","17":"25/66"},"-++++--+++----++-":{"6":"3/10","7":"1/10","15":"1/5","16":"2/5"},"-++++--+++----+-+++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++--+++----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++--+++----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++--+++----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++--+++----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++--+++----+-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++--+++----+-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++--+++----+-++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+-++++-++++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++--+++----+-++++-++++-++++--+":{"14":"1/10","21":"7/40","25":"1/8","26":"17/40","32":"7/40"},"-++++--+++----+-++++-++++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+-++++-++++-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+-++++-++++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+-++++-++++--":{"21":"1/2","26":"1/2"},"-++++--+++----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"-++++--+++----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++--+++----+-++++-+-":{"21":"5/6","22":"1/6"},"-++++--+++----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++--+++----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++--+++----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"-++++--+++----+-++++--++++++-":{"26":"3/4","28":"1/4"},"-++++--+++----+-++++--+++++-":{"26":"5/6","27":"1/6"},"-++++--+++----+-++++--++++-":{"25":"3/10","26":"7/10"},"-++++--+++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++--+++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++--+++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+-++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----+-++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"-++++--+++----+-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++----+-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"-++++--+++----+-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"-++++--+++----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"-++++--+++----+-++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"-++++--+++----+-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++--+++----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++--+++----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++--+++----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+-++++---++-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+-++++---++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"-++++--+++----+-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++----+-++++---++--+-":{"1":"7/20","6":"7/20","23":"3/20","28":"3/20"},"-++++--+++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"-++++--+++----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"-++++--+++----+-++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++--+++----+-++++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+-++++----+-++++-+":{"14":"1/17","16":"7/68","25":"19/68","26":"31/68","31":"7/68"},"-++++--+++----+-++++----+-++++--+":{"7":"1/14","16":"3/14","26":"1/2","32":"3/14"},"-++++--+++----+-++++----+-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+-++++----+-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+-++++----+-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+-++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----+-++++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++--+++----+-++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++----+-++++----+--+-":{"1":"1/11","6":"1/11","16":"3/44","27":"3/11","28":"21/44"},"-++++--+++----+-++++----+---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----+-++++----+---++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++--+++----+-++++----+---++---":{"6":"14/53","23":"8/53","26":"1/4","27":"15/212","32":"14/53"},"-++++--+++----+-++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++--+++----+-++++----+----":{"6":"1/2","14":"2/7","28":"3/14"},"-++++--+++----+-++++-----":{"14":"1/2","24":"1/2"},"-++++--+++----+-+++-":{"14":"1/2","19":"1/2"},"-++++--+++----+-++-":{"0":"51/134","7":"17/67","15":"7/67","18":"35/134"},"-++++--+++----+-+-":{"7":"1/2","17":"1/2"},"-++++--+++----+--++++":{"1":"1/2","11":"7/32","12":"3/32","20":"3/16"},"-++++--+++----+--+++-+":{"16":"1/2","21":"1/2"},"-++++--+++----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++--+++----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++--+++----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"-++++--+++----+--+++--++++++-":{"26":"3/4","28":"1/4"},"-++++--+++----+--+++--+++++-":{"26":"5/6","27":"1/6"},"-++++--+++----+--+++--++++-":{"25":"3/10","26":"7/10"},"-++++--+++----+--+++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+--+++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++--+++----+--+++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++--+++----+--+++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+--+++--+++-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+--+++--+++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"-++++--+++----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"-++++--+++----+--+++--+-":{"7":"3/104","12":"3/104","16":"7/104","22":"35/104","23":"7/13"},"-++++--+++----+--+++---+++":{"0":"6/17","7":"4/17","22":"7/34","25":"7/34"},"-++++--+++----+--+++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+--+++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++--+++----+--+++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++--+++----+--+++---++-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+--+++---++-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+--+++---++-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+--+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"-++++--+++----+--+++---+-":{"15":"1/6","17":"1/6","23":"2/7","24":"8/21"},"-++++--+++----+--+++----++":{"0":"6/17","7":"4/17","22":"7/34","25":"7/34"},"-++++--+++----+--+++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++--+++----+--+++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"-++++--+++----+--+++----+-+++-":{"26":"4/5","29":"1/5"},"-++++--+++----+--+++----+-++-":{"26":"3/4","28":"1/4"},"-++++--+++----+--+++----+-+-":{"26":"5/6","27":"1/6"},"-++++--+++----+--+++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++--+++----+--+++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++--+++----+--+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++----+--+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"-++++--+++----+--+++----+---":{"0":"1/23","14":"8/161","16":"12/23","24":"41/161","27":"3/23"},"-++++--+++----+--+++-----":{"14":"1/2","24":"1/2"},"-++++--+++----+--++-":{"14":"1/2","19":"1/2"},"-++++--+++----+--+-":{"7":"1/3","14":"1/21","18":"13/21"},"-++++--+++----+---":{"7":"1/2","17":"1/2"},"-++++--+++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++--+++-----+++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"-++++--+++-----+++++--+":{"1":"56/109","3":"3/109","14":"35/109","22":"15/109"},"-++++--+++-----+++++---+":{"1":"1/2","14":"2/7","23":"3/14"},"-++++--+++-----+++++----++":{"1":"10/21","15":"4/21","22":"1/6","25":"1/6"},"-++++--+++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"-++++--+++-----+++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++-----+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++-----+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"-++++--+++-----+++++----+--++-":{"1":"104/277","6":"104/277","15":"39/277","27":"9/277","29":"21/277"},"-++++--+++-----+++++----+--+-":{"1":"2/13","6":"2/13","15":"3/52","27":"3/13","28":"21/52"},"-++++--+++-----+++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"-++++--+++-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++--+++-----+++++----+----++":{"26":"4/7","30":"3/7"},"-++++--+++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"-++++--+++-----+++++----+-----":{"1":"7/20","6":"7/20","24":"3/20","29":"3/20"},"-++++--+++-----+++++-----+":{"1":"833/1858","14":"238/929","15":"42/929","18":"261/1858","25":"102/929"},"-++++--+++-----+++++------+":{"3":"17/71","14":"17/71","15":"12/71","24":"4/71","26":"21/71"},"-++++--+++-----+++++-------+":{"8":"55/281","14":"55/281","15":"56/281","24":"64/281","27":"51/281"},"-++++--+++-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"-++++--+++-----+++++---------++":{"26":"4/7","30":"3/7"},"-++++--+++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"-++++--+++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--+++-----+++++----------+":{"30":"1"},"-++++--+++-----+++++-----------+":{"15":"3/10","31":"7/10"},"-++++--+++-----+++++-------------":{"27":"1/2","32":"1/2"},"-++++--+++-----++++-":{"1":"5/7","15":"3/35","19":"1/5"},"-++++--+++-----+++-":{"1":"5/22","6":"5/22","16":"9/22","18":"3/22"},"-++++--+++-----++-":{"1":"14/37","6":"14/37","15":"15/74","17":"3/74"},"-++++--+++-----+-":{"1":"2/7","6":"2/7","15":"3/14","16":"3/14"},"-++++--+++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++--+++------++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"-++++--+++------++++--+":{"1":"56/109","3":"3/109","14":"35/109","22":"15/109"},"-++++--+++------++++---+":{"1":"1/2","14":"2/7","23":"3/14"},"-++++--+++------++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++--+++------++++----+-+":{"7":"7/50","14":"6/25","16":"9/50","22":"3/50","26":"19/50"},"-++++--+++------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++------++++----+--+++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"-++++--+++------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++--+++------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++------++++----+--+-":{"1":"1/11","6":"1/11","16":"3/44","27":"3/11","28":"21/44"},"-++++--+++------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++------++++----+---++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"-++++--+++------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-++++--+++------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++--+++------++++----+----++":{"26":"4/7","30":"3/7"},"-++++--+++------++++----+----+-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"-++++--+++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"-++++--+++------++++----+-----":{"2":"7/88","6":"21/88","15":"7/44","24":"23/88","29":"23/88"},"-++++--+++------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++--+++------++++------+":{"7":"7/32","14":"3/8","26":"13/32"},"-++++--+++------++++-------+":{"0":"21/431","8":"24/431","16":"196/431","24":"133/431","27":"57/431"},"-++++--+++------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"-++++--+++------++++---------++":{"26":"4/7","30":"3/7"},"-++++--+++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"-++++--+++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--+++------++++----------+":{"30":"1"},"-++++--+++------++++-----------+":{"8":"3/7","31":"4/7"},"-++++--+++------++++-------------":{"27":"1/2","32":"1/2"},"-++++--+++------+++-":{"1":"3/5","16":"1/5","19":"1/5"},"-++++--+++------++-":{"15":"5/26","16":"17/26","18":"2/13"},"-++++--+++------+-":{"1":"4/17","6":"4/17","16":"15/34","17":"3/34"},"-++++--+++-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"-++++--+++-------+++-+":{"8":"1/3","14":"1/3","21":"1/3"},"-++++--+++-------+++--+":{"3":"1/25","8":"6/25","14":"7/25","16":"8/25","22":"3/25"},"-++++--+++-------+++---+":{"7":"21/134","13":"2/67","14":"16/67","16":"49/134","23":"14/67"},"-++++--+++-------+++----++":{"1":"55/149","7":"41/596","14":"49/149","17":"55/596","25":"21/149"},"-++++--+++-------+++----+-+":{"7":"14/67","14":"24/67","25":"3/134","26":"55/134"},"-++++--+++-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++-------+++----+--+++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"-++++--+++-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++--+++-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++-------+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"-++++--+++-------+++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++-------+++----+---++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"-++++--+++-------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-++++--+++-------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++--+++-------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"-++++--+++-------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++--+++-------+++------+":{"7":"7/32","14":"3/8","26":"13/32"},"-++++--+++-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++-------+++-------+++-+":{"7":"17/94","25":"14/47","31":"49/94"},"-++++--+++-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--+++-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--+++-------+++-------+-":{"0":"7/69","8":"8/69","24":"7/69","27":"19/69","28":"28/69"},"-++++--+++-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--+++-------+++--------++-+":{"7":"17/94","25":"14/47","31":"49/94"},"-++++--+++-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--+++-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"-++++--+++-------+++---------++":{"26":"4/7","30":"3/7"},"-++++--+++-------+++---------+-+":{"7":"17/94","25":"14/47","31":"49/94"},"-++++--+++-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--+++-------+++----------+":{"30":"1"},"-++++--+++-------+++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"-++++--+++-------+++-------------":{"27":"1/2","32":"1/2"},"-++++--+++-------++-":{"1":"13/23","17":"3/23","19":"7/23"},"-++++--+++-------+-":{"0":"15/46","7":"5/23","16":"7/23","18":"7/46"},"-++++--+++--------":{"0":"12/41","6":"21/82","7":"23/82","17":"7/41"},"-++++--++-":{"8":"4/7","9":"3/7"},"-++++--+-":{"7":"3/8","8":"5/8"},"-++++---+++":{"1":"2/3","7":"1/6","10":"1/6"},"-++++---++-+":{"7":"1/6","11":"5/6"},"-++++---++--+":{"7":"1/2","12":"1/2"},"-++++---++---+++":{"1":"1/2","6":"7/32","7":"3/32","15":"3/16"},"-++++---++---++-+++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"-++++---++---++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++---++---++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++---++---++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++---++---++-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++---++---++-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++---++---++-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++---++---++-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++---++---++-++++-++++-":{"1":"6/13","7":"4/91","12":"10/91","21":"9/26","25":"1/26"},"-++++---++---++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"-++++---++---++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++---++---++-++++-+-":{"21":"5/6","22":"1/6"},"-++++---++---++-++++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++---++---++-++++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++---++---++-++++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++---++---++-++++--+++++++-":{"26":"4/5","29":"1/5"},"-++++---++---++-++++--++++++-":{"26":"3/4","28":"1/4"},"-++++---++---++-++++--+++++-":{"26":"5/6","27":"1/6"},"-++++---++---++-++++--++++-":{"25":"3/10","26":"7/10"},"-++++---++---++-++++--+++-":{"1":"82/201","7":"71/402","13":"14/201","16":"41/134","25":"8/201"},"-++++---++---++-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"-++++---++---++-++++--+-":{"7":"7/94","13":"6/47","15":"7/47","16":"49/94","23":"6/47"},"-++++---++---++-++++---":{"7":"21/152","13":"9/38","16":"49/152","21":"89/304","22":"3/304"},"-++++---++---++-+++-":{"1":"27/59","7":"9/59","16":"22/59","19":"1/59"},"-++++---++---++-++-":{"16":"3/4","18":"1/4"},"-++++---++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"-++++---++---++--++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"-++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"-++++---++---++--+++--+++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"-++++---++---++--+++--++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"-++++---++---++--+++--++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"-++++---++---++--+++--+++++++-":{"26":"4/5","29":"1/5"},"-++++---++---++--+++--++++++-":{"26":"3/4","28":"1/4"},"-++++---++---++--+++--+++++-":{"26":"5/6","27":"1/6"},"-++++---++---++--+++--++++-":{"25":"3/10","26":"7/10"},"-++++---++---++--+++--+++-":{"1":"82/271","7":"60/271","13":"56/271","22":"41/542","25":"105/542"},"-++++---++---++--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"-++++---++---++--+++--+-":{"1":"3/38","7":"1/38","22":"13/38","23":"21/38"},"-++++---++---++--+++---":{"0":"1/12","7":"41/144","13":"7/12","22":"7/144"},"-++++---++---++--++-":{"1":"13/23","17":"3/23","19":"7/23"},"-++++---++---++--+-":{"0":"35/122","13":"20/61","16":"14/61","18":"19/122"},"-++++---++---++---":{"0":"9/26","1":"41/130","8":"14/65","17":"8/65"},"-++++---++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"-++++---++----++":{"1":"4/29","7":"19/58","8":"14/29","15":"3/58"},"-++++---++----+-+++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"-++++---++----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++---++----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++---++----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++---++----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++---++----+-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++---++----+-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++---++----+-++++-++++-":{"1":"6/13","7":"4/91","12":"10/91","21":"9/26","25":"1/26"},"-++++---++----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"-++++---++----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++---++----+-++++-+-":{"21":"5/6","22":"1/6"},"-++++---++----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++---++----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++---++----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"-++++---++----+-++++--++++++-":{"26":"3/4","28":"1/4"},"-++++---++----+-++++--+++++-":{"26":"5/6","27":"1/6"},"-++++---++----+-++++--++++-":{"25":"3/10","26":"7/10"},"-++++---++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++---++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++---++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++---++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++---++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++---++----+-++++--+++--":{"1":"6/13","7":"2/13","22":"3/26","26":"7/26"},"-++++---++----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"-++++---++----+-++++--+-":{"1":"3/10","7":"1/10","16":"7/30","22":"2/15","23":"7/30"},"-++++---++----+-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++---++----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++---++----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++---++----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"-++++---++----+-++++---++-++-":{"26":"3/4","28":"1/4"},"-++++---++----+-++++---++-+-":{"26":"5/6","27":"1/6"},"-++++---++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++---++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"-++++---++----+-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++---++----+-++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"-++++---++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"-++++---++----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"-++++---++----+-++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++---++----+-++++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+-++++----+-++++-+":{"14":"1/17","16":"7/68","25":"19/68","26":"31/68","31":"7/68"},"-++++---++----+-++++----+-+++-":{"26":"4/5","29":"1/5"},"-++++---++----+-++++----+-++-":{"26":"3/4","28":"1/4"},"-++++---++----+-++++----+-+-":{"26":"5/6","27":"1/6"},"-++++---++----+-++++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++---++----+-++++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++---++----+-++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++---++----+-++++----+--+-":{"1":"4/9","7":"1/6","14":"2/63","16":"1/3","28":"1/42"},"-++++---++----+-++++----+---":{"1":"178/399","7":"45/266","14":"2/57","16":"89/266","27":"2/133"},"-++++---++----+-++++-----":{"7":"35/106","8":"28/53","14":"2/53","16":"7/106","24":"2/53"},"-++++---++----+-+++-":{"14":"1/2","19":"1/2"},"-++++---++----+-++-":{"0":"119/370","8":"68/185","15":"14/185","18":"87/370"},"-++++---++----+-+-":{"8":"4/7","16":"1/14","17":"5/14"},"-++++---++----+--++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"-++++---++----+--+++-+":{"16":"1/2","21":"1/2"},"-++++---++----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++---++----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++---++----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"-++++---++----+--+++--++++++-":{"26":"3/4","28":"1/4"},"-++++---++----+--+++--+++++-":{"26":"5/6","27":"1/6"},"-++++---++----+--+++--++++-":{"25":"3/10","26":"7/10"},"-++++---++----+--+++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+--+++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++---++----+--+++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++---++----+--+++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++---++----+--+++--+++-++-":{"26":"3/4","28":"1/4"},"-++++---++----+--+++--+++-+-":{"26":"5/6","27":"1/6"},"-++++---++----+--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"-++++---++----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"-++++---++----+--+++--+-":{"1":"3/38","7":"1/38","22":"13/38","23":"21/38"},"-++++---++----+--+++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+--+++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++---++----+--+++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++---++----+--+++---++++++-":{"26":"4/5","29":"1/5"},"-++++---++----+--+++---+++++-":{"26":"3/4","28":"1/4"},"-++++---++----+--+++---++++-":{"26":"5/6","27":"1/6"},"-++++---++----+--+++---+++-":{"25":"3/10","26":"7/10"},"-++++---++----+--+++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+--+++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++---++----+--+++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++---++----+--+++---++-+++-":{"26":"4/5","29":"1/5"},"-++++---++----+--+++---++-++-":{"26":"3/4","28":"1/4"},"-++++---++----+--+++---++-+-":{"26":"5/6","27":"1/6"},"-++++---++----+--+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"-++++---++----+--+++---+-":{"15":"1/6","17":"1/6","23":"2/7","24":"8/21"},"-++++---++----+--+++----++":{"0":"7/26","8":"4/13","23":"7/26","25":"2/13"},"-++++---++----+--+++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++---++----+--+++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"-++++---++----+--+++----+-+++-":{"26":"4/5","29":"1/5"},"-++++---++----+--+++----+-++-":{"26":"3/4","28":"1/4"},"-++++---++----+--+++----+-+-":{"26":"5/6","27":"1/6"},"-++++---++----+--+++----+--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"-++++---++----+--+++----+--+++-+":{"14":"17/62","25":"21/62","31":"12/31"},"-++++---++----+--+++----+--+++---":{"7":"1/14","16":"3/14","26":"1/2","32":"3/14"},"-++++---++----+--+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++---++----+--+++----+--+-":{"7":"5/22","14":"30/77","26":"4/11","28":"3/154"},"-++++---++----+--+++----+---":{"7":"3/172","14":"9/301","16":"89/172","24":"89/301","27":"6/43"},"-++++---++----+--+++-----":{"0":"1/14","7":"2/7","8":"1/2","14":"1/14","24":"1/14"},"-++++---++----+--++-":{"14":"1/2","19":"1/2"},"-++++---++----+--+-":{"0":"35/122","8":"20/61","16":"14/61","18":"19/122"},"-++++---++----+---":{"0":"1/12","8":"7/12","17":"1/3"},"-++++---++-----+":{"1":"2/3","7":"1/6","15":"1/6"},"-++++---++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"-++++---++------++++-+":{"7":"7/26","8":"7/13","14":"1/13","15":"1/26","21":"1/13"},"-++++---++------++++--+":{"1":"4/11","7":"4/33","8":"7/33","14":"7/33","22":"1/11"},"-++++---++------++++---+":{"1":"1/2","14":"2/7","23":"3/14"},"-++++---++------++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++---++------++++----+-+":{"8":"1/3","14":"1/3","26":"1/3"},"-++++---++------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++---++------++++----+--+++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"-++++---++------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++---++------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++---++------++++----+--+-":{"1":"1/3","7":"1/9","16":"1/4","27":"1/9","28":"7/36"},"-++++---++------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++---++------++++----+---++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"-++++---++------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-++++---++------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++---++------++++----+----++":{"26":"4/7","30":"3/7"},"-++++---++------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"-++++---++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"-++++---++------++++----+-----":{"2":"1/4","7":"1/4","24":"1/4","29":"1/4"},"-++++---++------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++---++------++++------+":{"17":"7/32","24":"3/8","26":"13/32"},"-++++---++------++++-------+":{"7":"21/146","8":"18/73","16":"49/146","24":"14/73","27":"6/73"},"-++++---++------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"-++++---++------++++---------++":{"26":"4/7","30":"3/7"},"-++++---++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"-++++---++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++---++------++++----------+":{"30":"1"},"-++++---++------++++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"-++++---++------++++-------------":{"27":"1/2","32":"1/2"},"-++++---++------+++-":{"1":"27/59","7":"9/59","16":"22/59","19":"1/59"},"-++++---++------++-":{"1":"15/34","7":"5/34","16":"13/34","18":"1/34"},"-++++---++------+-":{"1":"4/17","6":"4/17","16":"15/34","17":"3/34"},"-++++---++-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"-++++---++-------+++-+":{"7":"7/26","8":"7/13","14":"1/13","15":"1/26","21":"1/13"},"-++++---++-------+++--+":{"3":"1/25","8":"6/25","14":"7/25","16":"8/25","22":"3/25"},"-++++---++-------+++---+":{"7":"1/12","8":"1/3","14":"4/21","16":"1/4","23":"1/7"},"-++++---++-------+++----++":{"1":"112/331","8":"41/331","14":"105/331","17":"28/331","25":"45/331"},"-++++---++-------+++----+-+":{"8":"1/3","14":"1/3","26":"1/3"},"-++++---++-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++---++-------+++----+--+++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"-++++---++-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++---++-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++---++-------+++----+--+-":{"1":"1/3","7":"1/9","24":"1/7","27":"1/9","28":"19/63"},"-++++---++-------+++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++---++-------+++----+---++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"-++++---++-------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-++++---++-------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++---++-------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"-++++---++-------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++---++-------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"-++++---++-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++---++-------+++-------+++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"-++++---++-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++---++-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++---++-------+++-------+-":{"7":"7/30","8":"2/5","27":"2/15","28":"7/30"},"-++++---++-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++---++-------+++--------++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"-++++---++-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++---++-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"-++++---++-------+++---------++":{"26":"4/7","30":"3/7"},"-++++---++-------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"-++++---++-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++---++-------+++----------+":{"30":"1"},"-++++---++-------+++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"-++++---++-------+++-------------":{"27":"1/2","32":"1/2"},"-++++---++-------++-":{"1":"13/23","17":"3/23","19":"7/23"},"-++++---++-------+-":{"0":"35/122","8":"20/61","16":"14/61","18":"19/122"},"-++++---++--------":{"0":"9/26","1":"41/130","8":"14/65","17":"8/65"},"-++++---+-":{"7":"1/3","8":"13/21","9":"1/21"},"-++++----++":{"1":"17/28","8":"1/4","10":"1/7"},"-++++----+-+":{"7":"1/6","11":"5/6"},"-++++----+--+":{"7":"1/2","12":"1/2"},"-++++----+---+":{"8":"1/2","13":"1/2"},"-++++----+----++":{"1":"3/8","2":"1/8","7":"1/4","15":"1/4"},"-++++----+----+-+++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"-++++----+----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++----+----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++----+----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"-++++----+----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"-++++----+----+-++++-++++++-":{"26":"5/6","27":"1/6"},"-++++----+----+-++++-+++++-":{"25":"3/10","26":"7/10"},"-++++----+----+-++++-++++-":{"1":"6/13","7":"4/91","12":"10/91","21":"9/26","25":"1/26"},"-++++----+----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"-++++----+----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"-++++----+----+-++++-+-":{"21":"5/6","22":"1/6"},"-++++----+----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++----+----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++----+----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"-++++----+----+-++++--++++++-":{"26":"3/4","28":"1/4"},"-++++----+----+-++++--+++++-":{"26":"5/6","27":"1/6"},"-++++----+----+-++++--++++-":{"25":"3/10","26":"7/10"},"-++++----+----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++----+----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++----+----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"-++++----+----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"-++++----+----+-++++--+++--":{"1":"6/13","7":"2/13","22":"3/26","26":"7/26"},"-++++----+----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"-++++----+----+-++++--+-":{"1":"3/10","7":"1/10","16":"7/30","22":"2/15","23":"7/30"},"-++++----+----+-++++---+++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++----+----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++----+----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++----+----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+-++++---++-++-":{"26":"3/4","28":"1/4"},"-++++----+----+-++++---++-+-":{"26":"5/6","27":"1/6"},"-++++----+----+-++++---++--":{"1":"7/18","8":"2/9","23":"1/6","26":"2/9"},"-++++----+----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"-++++----+----+-++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++----+----+-++++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+-++++----+-++++-+":{"14":"1/17","16":"7/68","25":"19/68","26":"31/68","31":"7/68"},"-++++----+----+-++++----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+-++++----+-++-":{"26":"3/4","28":"1/4"},"-++++----+----+-++++----+-+-":{"26":"5/6","27":"1/6"},"-++++----+----+-++++----+--":{"8":"1/3","14":"1/3","26":"1/3"},"-++++----+----+-++++-----":{"7":"35/218","14":"30/109","16":"7/218","18":"28/109","24":"30/109"},"-++++----+----+-+++-":{"14":"1/2","19":"1/2"},"-++++----+----+-++-":{"0":"5/22","14":"20/77","16":"2/11","18":"51/154"},"-++++----+----+-+-":{"14":"4/15","16":"13/30","17":"3/10"},"-++++----+----+--++++":{"1":"1/2","7":"3/32","11":"7/32","20":"3/16"},"-++++----+----+--+++-+":{"16":"1/2","21":"1/2"},"-++++----+----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++----+----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++----+----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"-++++----+----+--+++--++++++-":{"26":"3/4","28":"1/4"},"-++++----+----+--+++--+++++-":{"26":"5/6","27":"1/6"},"-++++----+----+--+++--++++-":{"25":"3/10","26":"7/10"},"-++++----+----+--+++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+--+++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++----+----+--+++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++----+----+--+++--+++-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+--+++--+++-++-":{"26":"3/4","28":"1/4"},"-++++----+----+--+++--+++-+-":{"26":"5/6","27":"1/6"},"-++++----+----+--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"-++++----+----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"-++++----+----+--+++--+-":{"1":"3/38","7":"1/38","22":"13/38","23":"21/38"},"-++++----+----+--+++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+--+++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++----+----+--+++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++----+----+--+++---++++++-":{"26":"4/5","29":"1/5"},"-++++----+----+--+++---+++++-":{"26":"3/4","28":"1/4"},"-++++----+----+--+++---++++-":{"26":"5/6","27":"1/6"},"-++++----+----+--+++---+++-":{"25":"3/10","26":"7/10"},"-++++----+----+--+++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+--+++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"-++++----+----+--+++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++----+----+--+++---++-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+--+++---++-++-":{"26":"3/4","28":"1/4"},"-++++----+----+--+++---++-+-":{"26":"5/6","27":"1/6"},"-++++----+----+--+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"-++++----+----+--+++---+-":{"15":"1/6","17":"1/6","23":"2/7","24":"8/21"},"-++++----+----+--+++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+--+++----++++++-+":{"14":"6/31","17":"7/62","25":"11/31","31":"21/62"},"-++++----+----+--+++----++++++--+":{"14":"6/31","17":"7/62","25":"11/31","32":"21/62"},"-++++----+----+--+++----+++++-":{"26":"4/5","29":"1/5"},"-++++----+----+--+++----++++-":{"26":"3/4","28":"1/4"},"-++++----+----+--+++----+++-":{"26":"5/6","27":"1/6"},"-++++----+----+--+++----++-":{"25":"3/10","26":"7/10"},"-++++----+----+--+++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+--+++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"-++++----+----+--+++----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+--+++----+-++-":{"26":"3/4","28":"1/4"},"-++++----+----+--+++----+-+-":{"26":"5/6","27":"1/6"},"-++++----+----+--+++----+--":{"8":"1/3","14":"1/3","26":"1/3"},"-++++----+----+--+++-----":{"0":"1/28","7":"1/7","14":"2/7","18":"1/4","24":"2/7"},"-++++----+----+--++-":{"14":"1/2","19":"1/2"},"-++++----+----+--+-":{"0":"1/14","14":"4/49","17":"2/7","18":"55/98"},"-++++----+----+---+++":{"1":"14/37","11":"14/37","17":"3/74","20":"15/74"},"-++++----+----+---++-+":{"16":"1/2","21":"1/2"},"-++++----+----+---++--+":{"17":"1/2","22":"1/2"},"-++++----+----+---++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+---++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"-++++----+----+---++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"-++++----+----+---++---++++++-":{"26":"4/5","29":"1/5"},"-++++----+----+---++---+++++-":{"26":"3/4","28":"1/4"},"-++++----+----+---++---++++-":{"26":"5/6","27":"1/6"},"-++++----+----+---++---+++-":{"25":"3/10","26":"7/10"},"-++++----+----+---++---++-":{"1":"41/150","17":"16/75","23":"49/150","25":"14/75"},"-++++----+----+---++---+-":{"1":"1/2","23":"3/14","24":"2/7"},"-++++----+----+---++----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+---++----++++++-+":{"14":"4/9","25":"1/6","31":"7/18"},"-++++----+----+---++----++++++--+":{"14":"7/19","18":"1/19","25":"4/19","32":"7/19"},"-++++----+----+---++----+++++-":{"26":"4/5","29":"1/5"},"-++++----+----+---++----++++-":{"26":"3/4","28":"1/4"},"-++++----+----+---++----+++-":{"26":"5/6","27":"1/6"},"-++++----+----+---++----++-":{"25":"3/10","26":"7/10"},"-++++----+----+---++----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+---++----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"-++++----+----+---++----+-++++--+":{"0":"30/109","14":"46/109","17":"32/327","26":"11/654","32":"41/218"},"-++++----+----+---++----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+---++----+-++-":{"26":"3/4","28":"1/4"},"-++++----+----+---++----+-+-":{"26":"5/6","27":"1/6"},"-++++----+----+---++----+--":{"0":"1/19","7":"41/228","14":"7/19","17":"7/228","26":"7/19"},"-++++----+----+---++-----":{"0":"7/100","14":"2/25","17":"7/25","18":"49/100","24":"2/25"},"-++++----+----+---+-":{"17":"1/3","18":"13/21","19":"1/21"},"-++++----+----+----++":{"1":"14/37","11":"14/37","17":"3/74","20":"15/74"},"-++++----+----+----+-+":{"16":"1/2","21":"1/2"},"-++++----+----+----+--+":{"17":"1/2","22":"1/2"},"-++++----+----+----+---+":{"18":"1/2","23":"1/2"},"-++++----+----+----+----+++++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+----+----++++++-+":{"14":"4/9","25":"1/6","31":"7/18"},"-++++----+----+----+----++++++--+":{"0":"1/17","14":"7/17","25":"3/17","32":"6/17"},"-++++----+----+----+----+++++-":{"26":"4/5","29":"1/5"},"-++++----+----+----+----++++-":{"26":"3/4","28":"1/4"},"-++++----+----+----+----+++-":{"26":"5/6","27":"1/6"},"-++++----+----+----+----++-":{"25":"3/10","26":"7/10"},"-++++----+----+----+----+-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"-++++----+----+----+----+-++++-+":{"14":"16/97","25":"61/194","26":"73/194","31":"14/97"},"-++++----+----+----+----+-++++--+":{"0":"30/109","14":"46/109","17":"32/327","26":"11/654","32":"41/218"},"-++++----+----+----+----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+----+----+----+-++-":{"26":"3/4","28":"1/4"},"-++++----+----+----+----+-+-":{"26":"5/6","27":"1/6"},"-++++----+----+----+----+--":{"0":"1/19","7":"41/228","14":"7/19","17":"7/228","26":"7/19"},"-++++----+----+----+-----":{"14":"1/2","24":"1/2"},"-++++----+----+-----":{"14":"1/2","19":"1/2"},"-++++----+-----+":{"1":"2/3","7":"1/6","15":"1/6"},"-++++----+------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"-++++----+------++++-+":{"1":"26/55","7":"3/22","14":"2/55","21":"39/110"},"-++++----+------++++--+":{"1":"56/109","3":"3/109","14":"35/109","22":"15/109"},"-++++----+------++++---+":{"1":"1/2","14":"2/7","23":"3/14"},"-++++----+------++++----++":{"1":"2/9","16":"4/9","22":"1/6","25":"1/6"},"-++++----+------++++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+------++++----+-++++-+":{"2":"8/223","16":"38/223","25":"111/446","26":"195/446","31":"24/223"},"-++++----+------++++----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+------++++----+-++-":{"26":"3/4","28":"1/4"},"-++++----+------++++----+-+-":{"26":"5/6","27":"1/6"},"-++++----+------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+------++++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"-++++----+------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++----+------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----+------++++----+--+-":{"1":"1/3","7":"1/9","16":"1/4","27":"1/9","28":"7/36"},"-++++----+------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+------++++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"-++++----+------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-++++----+------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++----+------++++----+----++":{"26":"4/7","30":"3/7"},"-++++----+------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"-++++----+------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"-++++----+------++++----+-----":{"2":"1/4","7":"1/4","24":"1/4","29":"1/4"},"-++++----+------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++----+------++++------+":{"17":"7/32","24":"3/8","26":"13/32"},"-++++----+------++++-------+":{"16":"56/109","18":"3/109","24":"35/109","27":"15/109"},"-++++----+------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"-++++----+------++++---------++":{"26":"4/7","30":"3/7"},"-++++----+------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"-++++----+------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+------++++----------+":{"30":"1"},"-++++----+------++++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"-++++----+------++++-------------":{"27":"1/2","32":"1/2"},"-++++----+------+++-":{"1":"27/59","7":"9/59","16":"22/59","19":"1/59"},"-++++----+------++-":{"1":"15/34","7":"5/34","16":"13/34","18":"1/34"},"-++++----+------+-":{"1":"4/17","6":"4/17","16":"15/34","17":"3/34"},"-++++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"-++++----+-------+++-+":{"2":"26/115","7":"3/230","14":"42/115","21":"91/230"},"-++++----+-------+++--+":{"1":"56/109","3":"3/109","14":"35/109","22":"15/109"},"-++++----+-------+++---+":{"1":"1/2","14":"2/7","23":"3/14"},"-++++----+-------+++----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+-------+++----++++++-+":{"2":"3/23","17":"19/92","25":"25/92","31":"9/23"},"-++++----+-------+++----++++++--+":{"1":"11/48","2":"1/48","17":"1/6","25":"7/24","32":"7/24"},"-++++----+-------+++----+++++-":{"26":"4/5","29":"1/5"},"-++++----+-------+++----++++-":{"26":"3/4","28":"1/4"},"-++++----+-------+++----+++-":{"26":"5/6","27":"1/6"},"-++++----+-------+++----++-":{"25":"3/10","26":"7/10"},"-++++----+-------+++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+-------+++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"-++++----+-------+++----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+-------+++----+-++-":{"26":"3/4","28":"1/4"},"-++++----+-------+++----+-+-":{"26":"5/6","27":"1/6"},"-++++----+-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+-------+++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"-++++----+-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-++++----+-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----+-------+++----+--+-":{"1":"1/3","7":"1/9","24":"1/7","27":"1/9","28":"19/63"},"-++++----+-------+++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+-------+++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"-++++----+-------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-++++----+-------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-++++----+-------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"-++++----+-------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++----+-------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"-++++----+-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+-------+++-------+++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"-++++----+-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----+-------+++-------+-":{"18":"1/15","24":"1/15","27":"1/3","28":"8/15"},"-++++----+-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+-------+++--------++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"-++++----+-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"-++++----+-------+++---------++":{"26":"4/7","30":"3/7"},"-++++----+-------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"-++++----+-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+-------+++----------+":{"30":"1"},"-++++----+-------+++-----------+":{"29":"3/7","31":"4/7"},"-++++----+-------+++-------------":{"27":"1/2","32":"1/2"},"-++++----+-------++-":{"1":"13/23","17":"3/23","19":"7/23"},"-++++----+-------+-":{"0":"1/14","1":"1/7","17":"2/7","18":"1/2"},"-++++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"-++++----+--------++-+":{"17":"1/6","21":"5/6"},"-++++----+--------++--+":{"9":"7/20","14":"7/20","17":"3/20","22":"3/20"},"-++++----+--------++---+":{"1":"1/2","14":"2/7","23":"3/14"},"-++++----+--------++----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+--------++----++++++-+":{"1":"1/3","24":"1/3","31":"1/3"},"-++++----+--------++----++++++--+":{"1":"1/4","18":"1/4","25":"1/4","32":"1/4"},"-++++----+--------++----+++++-":{"26":"4/5","29":"1/5"},"-++++----+--------++----++++-":{"26":"3/4","28":"1/4"},"-++++----+--------++----+++-":{"26":"5/6","27":"1/6"},"-++++----+--------++----++-":{"25":"3/10","26":"7/10"},"-++++----+--------++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+--------++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"-++++----+--------++----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+--------++----+-++-":{"26":"3/4","28":"1/4"},"-++++----+--------++----+-+-":{"26":"5/6","27":"1/6"},"-++++----+--------++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+--------++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"-++++----+--------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"-++++----+--------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----+--------++----+--+-":{"17":"5/22","24":"30/77","26":"4/11","28":"3/154"},"-++++----+--------++----+---":{"2":"89/1135","6":"267/1135","17":"189/1135","24":"413/1135","27":"177/1135"},"-++++----+--------++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-++++----+--------++------+":{"18":"1/3","24":"1/3","26":"1/3"},"-++++----+--------++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+--------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"-++++----+--------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+--------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----+--------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"-++++----+--------++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+--------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"-++++----+--------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+--------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"-++++----+--------++---------++":{"26":"4/7","30":"3/7"},"-++++----+--------++---------+-+":{"28":"1/2","31":"1/2"},"-++++----+--------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+--------++----------+":{"30":"1"},"-++++----+--------++-----------+":{"29":"3/7","31":"4/7"},"-++++----+--------++-------------":{"27":"1/2","32":"1/2"},"-++++----+--------+-":{"1":"1/2","18":"3/14","19":"2/7"},"-++++----+---------++":{"18":"1/4","20":"3/4"},"-++++----+---------+-+":{"17":"1/6","21":"5/6"},"-++++----+---------+--+":{"18":"5/8","22":"3/8"},"-++++----+---------+---+":{"9":"2/7","14":"2/7","18":"3/14","23":"3/14"},"-++++----+---------+----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+---------+----++++++-+":{"1":"1/3","24":"1/3","31":"1/3"},"-++++----+---------+----+++++-":{"26":"4/5","29":"1/5"},"-++++----+---------+----++++-":{"26":"3/4","28":"1/4"},"-++++----+---------+----+++-":{"26":"5/6","27":"1/6"},"-++++----+---------+----++-":{"25":"3/10","26":"7/10"},"-++++----+---------+----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+---------+----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"-++++----+---------+----+-+++-":{"26":"4/5","29":"1/5"},"-++++----+---------+----+-++-":{"26":"3/4","28":"1/4"},"-++++----+---------+----+-+-":{"26":"5/6","27":"1/6"},"-++++----+---------+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"-++++----+---------+-----+":{"0":"7/25","9":"8/25","24":"7/25","25":"3/25"},"-++++----+---------+------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++----+---------+------++++-+":{"9":"16/73","25":"37/146","26":"49/146","31":"14/73"},"-++++----+---------+------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"-++++----+---------+------+++-":{"26":"4/5","29":"1/5"},"-++++----+---------+------++-":{"26":"3/4","28":"1/4"},"-++++----+---------+------+-":{"26":"5/6","27":"1/6"},"-++++----+---------+-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+---------+-------+++-+":{"9":"5/26","26":"6/13","31":"9/26"},"-++++----+---------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+---------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----+---------+-------+-":{"0":"14/139","9":"16/139","17":"49/834","27":"110/417","28":"385/834"},"-++++----+---------+--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----+---------+--------++-+":{"9":"5/26","26":"6/13","31":"9/26"},"-++++----+---------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+---------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"-++++----+---------+---------++":{"26":"4/7","30":"3/7"},"-++++----+---------+---------+-+":{"28":"1/2","31":"1/2"},"-++++----+---------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----+---------+----------+":{"30":"1"},"-++++----+---------+-----------+":{"29":"3/7","31":"4/7"},"-++++----+---------+-------------":{"27":"1/2","32":"1/2"},"-++++----+----------":{"9":"1/2","19":"1/2"},"-++++-----+":{"7":"1/6","10":"5/6"},"-++++------+":{"7":"1/6","11":"5/6"},"-++++-------+":{"7":"1/2","12":"1/2"},"-++++--------+":{"9":"3/7","13":"4/7"},"-++++---------+":{"9":"1/2","14":"1/2"},"-++++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"-++++-----------+":{"2":"7/32","9":"3/8","16":"13/32"},"-++++------------+":{"1":"56/109","3":"3/109","9":"35/109","17":"15/109"},"-++++-------------+":{"1":"1/2","9":"2/7","18":"3/14"},"-++++--------------++":{"18":"1/4","20":"3/4"},"-++++--------------+-+":{"17":"1/6","21":"5/6"},"-++++--------------+--+":{"18":"5/8","22":"3/8"},"-++++--------------+---+":{"1":"1/2","9":"2/7","23":"3/14"},"-++++--------------+----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++--------------+----++++++-+":{"1":"1/3","24":"1/3","31":"1/3"},"-++++--------------+----+++++-":{"26":"4/5","29":"1/5"},"-++++--------------+----++++-":{"26":"3/4","28":"1/4"},"-++++--------------+----+++-":{"26":"5/6","27":"1/6"},"-++++--------------+----++-":{"25":"3/10","26":"7/10"},"-++++--------------+----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++--------------+----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"-++++--------------+----+-++++---":{"1":"2/7","9":"2/7","25":"3/14","32":"3/14"},"-++++--------------+----+-+++-":{"26":"4/5","29":"1/5"},"-++++--------------+----+-++-":{"26":"3/4","28":"1/4"},"-++++--------------+----+-+-":{"26":"5/6","27":"1/6"},"-++++--------------+----+--":{"1":"7/17","9":"4/17","24":"3/17","26":"3/17"},"-++++--------------+-----++++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++--------------+-----+++++-+":{"1":"3/17","19":"7/17","24":"4/17","31":"3/17"},"-++++--------------+-----++++-":{"26":"4/5","29":"1/5"},"-++++--------------+-----+++-":{"26":"3/4","28":"1/4"},"-++++--------------+-----++-":{"26":"5/6","27":"1/6"},"-++++--------------+-----+-":{"0":"24/109","1":"48/109","17":"2/109","25":"21/218","26":"49/218"},"-++++--------------+------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++--------------+------++++-+":{"2":"7/74","19":"19/74","25":"33/148","26":"21/148","31":"21/74"},"-++++--------------+------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"-++++--------------+------+++-":{"26":"4/5","29":"1/5"},"-++++--------------+------++-":{"26":"3/4","28":"1/4"},"-++++--------------+------+-":{"26":"5/6","27":"1/6"},"-++++--------------+-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--------------+-------+++-+":{"19":"5/26","26":"6/13","31":"9/26"},"-++++--------------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--------------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++--------------+-------+-":{"1":"7/47","9":"4/47","19":"3/47","27":"12/47","28":"21/47"},"-++++--------------+--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++--------------+--------++-+":{"19":"5/26","26":"6/13","31":"9/26"},"-++++--------------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--------------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"-++++--------------+---------++":{"26":"4/7","30":"3/7"},"-++++--------------+---------+-+":{"28":"1/2","31":"1/2"},"-++++--------------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++--------------+----------+":{"30":"1"},"-++++--------------+-----------+":{"29":"3/7","31":"4/7"},"-++++--------------+-------------":{"27":"1/2","32":"1/2"},"-++++---------------+":{"19":"1/5","20":"4/5"},"-++++----------------+":{"17":"1/6","21":"5/6"},"-++++-----------------+":{"18":"5/8","22":"3/8"},"-++++------------------+":{"4":"1/7","8":"1/7","19":"16/49","23":"19/49"},"-++++-------------------+":{"19":"1/2","24":"1/2"},"-++++--------------------++++++":{"30":"1"},"-++++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"-++++--------------------++++-":{"25":"3/10","29":"7/10"},"-++++--------------------+++-":{"19":"5/26","26":"6/13","28":"9/26"},"-++++--------------------++-":{"25":"1/2","27":"1/2"},"-++++--------------------+-":{"0":"14/59","1":"28/59","19":"2/59","25":"9/118","26":"21/118"},"-++++---------------------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"-++++---------------------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"-++++---------------------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"-++++---------------------+++-":{"26":"4/5","29":"1/5"},"-++++---------------------++-":{"26":"3/4","28":"1/4"},"-++++---------------------+-":{"26":"5/6","27":"1/6"},"-++++----------------------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++----------------------+++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"-++++----------------------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++----------------------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-++++----------------------+-":{"0":"7/55","1":"14/55","19":"1/55","27":"12/55","28":"21/55"},"-++++-----------------------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"-++++-----------------------++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"-++++-----------------------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++-----------------------+-":{"4":"7/27","8":"4/27","28":"16/63","29":"64/189"},"-++++------------------------++":{"26":"4/7","30":"3/7"},"-++++------------------------+-+":{"28":"1/2","31":"1/2"},"-++++------------------------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-++++-------------------------+":{"30":"1"},"-++++--------------------------+":{"29":"3/7","31":"4/7"},"-++++----------------------------":{"27":"1/2","32":"1/2"},"-+++-":{"3":"3/7","4":"4/7"},"-++-":{"1":"3/4","3":"1/4"},"-+-":{"1":"5/6","2":"1/6"},"--++++":{"0":"1/2","5":"1/2"},"--+++-+":{"1":"1/2","6":"1/2"},"--+++--++++":{"1":"7/10","10":"3/10"},"--+++--+++-+":{"6":"1/2","11":"1/2"},"--+++--+++--+++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++--++++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"--+++--+++--++++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"--+++--+++--+++++++++++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++--++++++++++++++++-":{"26":"3/4","28":"1/4"},"--+++--+++--+++++++++++++++-":{"26":"5/6","27":"1/6"},"--+++--+++--++++++++++++++-":{"20":"3/10","26":"7/10"},"--+++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++--++++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"--+++--+++--+++++++++++-":{"20":"3/4","23":"1/4"},"--+++--+++--++++++++++-":{"21":"5/6","22":"1/6"},"--+++--+++--+++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"--+++--+++--++++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++--++++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"--+++--+++--++++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"--+++--+++--++++++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++--++++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++--+++--++++++++-++++++-":{"26":"5/6","27":"1/6"},"--+++--+++--++++++++-+++++-":{"25":"3/10","26":"7/10"},"--+++--+++--++++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++--++++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"--+++--+++--++++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"--+++--+++--++++++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++--++++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++--+++--++++++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++--+++--++++++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++--++++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"--+++--+++--++++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"--+++--+++--++++++++-+-":{"21":"5/6","22":"1/6"},"--+++--+++--++++++++--":{"1":"1/3","6":"7/60","12":"3/20","15":"1/20","21":"7/20"},"--+++--+++--+++++++-":{"1":"5/8","2":"5/24","15":"1/20","19":"7/60"},"--+++--+++--++++++-":{"16":"3/4","18":"1/4"},"--+++--+++--+++++-":{"15":"5/6","17":"1/6"},"--+++--+++--++++-":{"15":"1/2","16":"1/2"},"--+++--+++--+++-+++++":{"15":"1/2","20":"1/2"},"--+++--+++--+++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++--+++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"--+++--+++--+++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"--+++--+++--+++-++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++--+++-++++-+++++++-":{"26":"3/4","28":"1/4"},"--+++--+++--+++-++++-++++++-":{"26":"5/6","27":"1/6"},"--+++--+++--+++-++++-+++++-":{"25":"3/10","26":"7/10"},"--+++--+++--+++-++++-++++-":{"1":"1/2","12":"1/6","15":"3/16","25":"7/48"},"--+++--+++--+++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"--+++--+++--+++-++++-++-":{"1":"8/37","12":"8/111","15":"13/74","16":"91/222","23":"14/111"},"--+++--+++--+++-++++-+-":{"21":"5/6","22":"1/6"},"--+++--+++--+++-++++--":{"1":"2/5","6":"1/20","12":"3/20","16":"1/20","21":"7/20"},"--+++--+++--+++-+++-":{"1":"2/3","2":"11/63","7":"1/21","19":"1/9"},"--+++--+++--+++-++-":{"16":"3/4","18":"1/4"},"--+++--+++--+++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"--+++--+++--+++--":{"1":"1/2","12":"1/6","15":"1/24","16":"7/24"},"--+++--+++--++-":{"13":"4/7","14":"3/7"},"--+++--+++--+-":{"12":"3/8","13":"5/8"},"--+++--+++---++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++---+++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"--+++--+++---+++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"--+++--+++---++++++++++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++---+++++++++++++++-":{"26":"3/4","28":"1/4"},"--+++--+++---++++++++++++++-":{"26":"5/6","27":"1/6"},"--+++--+++---+++++++++++++-":{"20":"3/10","26":"7/10"},"--+++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++---+++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"--+++--+++---++++++++++-":{"20":"3/4","23":"1/4"},"--+++--+++---+++++++++-":{"21":"5/6","22":"1/6"},"--+++--+++---++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"--+++--+++---+++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++---+++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"--+++--+++---+++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"--+++--+++---+++++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++---+++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++--+++---+++++++-++++++-":{"26":"5/6","27":"1/6"},"--+++--+++---+++++++-+++++-":{"25":"3/10","26":"7/10"},"--+++--+++---+++++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++---+++++++-++++-++++-+":{"13":"16/341","15":"14/341","25":"205/682","26":"361/682","31":"28/341"},"--+++--+++---+++++++-++++-++++--+":{"13":"16/187","15":"14/187","25":"3/22","26":"207/374","32":"28/187"},"--+++--+++---+++++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++---+++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++--+++---+++++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++--+++---+++++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++---+++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"--+++--+++---+++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"--+++--+++---+++++++-+-":{"21":"5/6","22":"1/6"},"--+++--+++---+++++++--":{"1":"28/75","6":"7/150","13":"6/25","15":"1/50","21":"8/25"},"--+++--+++---++++++-":{"1":"5/8","2":"5/24","15":"1/20","19":"7/60"},"--+++--+++---+++++-":{"16":"3/4","18":"1/4"},"--+++--+++---++++-":{"15":"5/6","17":"1/6"},"--+++--+++---+++-":{"15":"1/2","16":"1/2"},"--+++--+++---++-+++++":{"15":"1/2","20":"1/2"},"--+++--+++---++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++---++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"--+++--+++---++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"--+++--+++---++-++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++---++-++++-+++++++-":{"26":"3/4","28":"1/4"},"--+++--+++---++-++++-++++++-":{"26":"5/6","27":"1/6"},"--+++--+++---++-++++-+++++-":{"25":"3/10","26":"7/10"},"--+++--+++---++-++++-++++-+++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++--+++---++-++++-++++-++++-+":{"13":"16/145","25":"93/290","26":"137/290","31":"14/145"},"--+++--+++---++-++++-++++-++++--+":{"13":"2/17","23":"2/17","25":"2/17","26":"15/34","32":"7/34"},"--+++--+++---++-++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++---++-++++-++++-++-":{"26":"3/4","28":"1/4"},"--+++--+++---++-++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++--+++---++-++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++---++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"--+++--+++---++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"--+++--+++---++-++++-+-":{"21":"5/6","22":"1/6"},"--+++--+++---++-++++--":{"1":"42/103","13":"24/103","15":"3/206","16":"7/206","21":"32/103"},"--+++--+++---++-+++-":{"1":"2/3","2":"11/63","7":"1/21","19":"1/9"},"--+++--+++---++-++-":{"16":"3/4","18":"1/4"},"--+++--+++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"--+++--+++---++--":{"1":"1/2","7":"1/6","15":"1/24","16":"7/24"},"--+++--+++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"--+++--+++----+++++++++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----++++++++++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"--+++--+++----++++++++++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"--+++--+++----+++++++++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++----++++++++++++++-":{"26":"3/4","28":"1/4"},"--+++--+++----+++++++++++++-":{"26":"5/6","27":"1/6"},"--+++--+++----++++++++++++-":{"20":"3/10","26":"7/10"},"--+++--+++----+++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++----++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"--+++--+++----+++++++++-":{"20":"3/4","23":"1/4"},"--+++--+++----++++++++-":{"21":"5/6","22":"1/6"},"--+++--+++----+++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"--+++--+++----++++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----++++++-+++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"--+++--+++----++++++-+++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"--+++--+++----++++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++----++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++--+++----++++++-++++++-":{"26":"5/6","27":"1/6"},"--+++--+++----++++++-+++++-":{"25":"3/10","26":"7/10"},"--+++--+++----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"--+++--+++----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"--+++--+++----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++--+++----++++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++--+++----++++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"--+++--+++----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"--+++--+++----++++++-+-":{"21":"5/6","22":"1/6"},"--+++--+++----++++++--++++":{"1":"6/53","7":"2/53","15":"10/53","21":"49/106","25":"21/106"},"--+++--+++----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"--+++--+++----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"--+++--+++----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"--+++--+++----++++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++--+++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++--+++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++----++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++--+++----++++++--+++--+-":{"1":"1/2","14":"2/7","28":"3/14"},"--+++--+++----++++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"--+++--+++----++++++--+-":{"2":"7/290","6":"21/290","15":"9/290","22":"46/145","23":"161/290"},"--+++--+++----++++++---+++":{"1":"3/5","7":"1/5","22":"1/10","25":"1/10"},"--+++--+++----++++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++--+++----++++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++--+++----++++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++----++++++---++--+++---":{"1":"7/25","15":"1/25","22":"19/100","26":"21/100","32":"7/25"},"--+++--+++----++++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++--+++----++++++---++--+-":{"1":"2/5","14":"8/35","22":"1/10","27":"1/10","28":"6/35"},"--+++--+++----++++++---++---+++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++--+++----++++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++----++++++---++---++---":{"1":"2/7","22":"1/6","26":"1/4","27":"1/84","32":"2/7"},"--+++--+++----++++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"--+++--+++----++++++---++----":{"6":"1/2","14":"2/7","28":"3/14"},"--+++--+++----++++++---+-":{"6":"91/218","14":"26/109","15":"39/218","22":"6/109","24":"12/109"},"--+++--+++----++++++----":{"1":"1/2","14":"2/7","23":"3/14"},"--+++--+++----+++++-":{"14":"1/2","19":"1/2"},"--+++--+++----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"--+++--+++----+++-":{"14":"14/33","15":"13/66","17":"25/66"},"--+++--+++----++-":{"1":"1/2","2":"1/42","7":"1/7","16":"1/3"},"--+++--+++----+-+++++":{"15":"1/2","20":"1/2"},"--+++--+++----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++--+++----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++--+++----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++--+++----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"--+++--+++----+-++++-++++++-":{"26":"5/6","27":"1/6"},"--+++--+++----+-++++-+++++-":{"25":"3/10","26":"7/10"},"--+++--+++----+-++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----+-++++-++++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++--+++----+-++++-++++-++++--+":{"14":"1/10","21":"7/40","25":"1/8","26":"17/40","32":"7/40"},"--+++--+++----+-++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++----+-++++-++++-++-":{"26":"3/4","28":"1/4"},"--+++--+++----+-++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++--+++----+-++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"--+++--+++----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"--+++--+++----+-++++-+-":{"21":"5/6","22":"1/6"},"--+++--+++----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++--+++----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++--+++----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"--+++--+++----+-++++--++++++-":{"26":"3/4","28":"1/4"},"--+++--+++----+-++++--+++++-":{"26":"5/6","27":"1/6"},"--+++--+++----+-++++--++++-":{"25":"3/10","26":"7/10"},"--+++--+++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++--+++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++--+++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++--+++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++--+++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"--+++--+++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++--+++----+-++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++--+++----+-++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++--+++----+-++++--+++--++-":{"1":"20/39","7":"20/117","15":"3/13","22":"1/39","29":"7/117"},"--+++--+++----+-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"--+++--+++----+-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"--+++--+++----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"--+++--+++----+-++++--+-":{"1":"1/2","14":"2/7","23":"3/14"},"--+++--+++----+-++++---+++":{"1":"3/5","7":"1/5","22":"1/10","25":"1/10"},"--+++--+++----+-++++---++-+":{"1":"6/13","7":"2/13","22":"3/26","26":"7/26"},"--+++--+++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++--+++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++--+++----+-++++---++--++-":{"1":"104/201","7":"104/603","15":"13/67","27":"7/201","29":"49/603"},"--+++--+++----+-++++---++--+-":{"1":"1/2","7":"3/32","14":"1/8","15":"3/16","28":"3/32"},"--+++--+++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"--+++--+++----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"--+++--+++----+-++++----":{"1":"1/2","14":"2/7","23":"3/14"},"--+++--+++----+-+++-":{"14":"1/2","19":"1/2"},"--+++--+++----+-++-":{"0":"51/134","7":"17/67","15":"7/67","18":"35/134"},"--+++--+++----+-+-":{"7":"1/2","17":"1/2"},"--+++--+++----+--":{"1":"1/2","7":"1/6","15":"1/24","16":"7/24"},"--+++--+++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++--+++-----+++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"--+++--+++-----+++++--++++":{"1":"6/53","7":"2/53","15":"10/53","21":"49/106","25":"21/106"},"--+++--+++-----+++++--+++-+":{"7":"7/36","14":"1/3","15":"1/36","21":"1/18","26":"7/18"},"--+++--+++-----+++++--+++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++-----+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++--+++-----+++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"--+++--+++-----+++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++-----+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"--+++--+++-----+++++--+-":{"8":"1/15","14":"1/15","22":"1/3","23":"8/15"},"--+++--+++-----+++++---+++":{"1":"3/5","7":"1/5","22":"1/10","25":"1/10"},"--+++--+++-----+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++--+++-----+++++---++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++-----+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"--+++--+++-----+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++--+++-----+++++---++--+-":{"1":"6/55","7":"2/55","22":"3/110","27":"7/22","28":"28/55"},"--+++--+++-----+++++---++---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++-----+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"--+++--+++-----+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"--+++--+++-----+++++---++----":{"23":"1/2","28":"1/2"},"--+++--+++-----+++++---+-":{"4":"1/7","13":"1/7","23":"19/49","24":"16/49"},"--+++--+++-----+++++----++":{"1":"3/5","7":"1/5","22":"1/10","25":"1/10"},"--+++--+++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++--+++-----+++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++-----+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"--+++--+++-----+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++--+++-----+++++----+--+-":{"1":"6/55","7":"2/55","22":"3/110","27":"7/22","28":"28/55"},"--+++--+++-----+++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"--+++--+++-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++--+++-----+++++----+----++":{"26":"4/7","30":"3/7"},"--+++--+++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"--+++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++--+++-----+++++-----+":{"1":"7/13","3":"14/65","8":"6/65","24":"7/65","25":"3/65"},"--+++--+++-----+++++------+":{"3":"17/71","14":"17/71","15":"12/71","24":"4/71","26":"21/71"},"--+++--+++-----+++++-------+":{"8":"55/281","14":"55/281","15":"56/281","24":"64/281","27":"51/281"},"--+++--+++-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"--+++--+++-----+++++---------++":{"26":"4/7","30":"3/7"},"--+++--+++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++--+++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++--+++-----+++++----------+":{"30":"1"},"--+++--+++-----+++++-----------+":{"15":"3/10","31":"7/10"},"--+++--+++-----+++++-------------":{"27":"1/2","32":"1/2"},"--+++--+++-----++++-":{"1":"2/3","7":"2/9","19":"1/9"},"--+++--+++-----+++-":{"16":"3/4","18":"1/4"},"--+++--+++-----++-":{"6":"21/38","7":"7/38","15":"3/19","17":"2/19"},"--+++--+++-----+-":{"1":"1/2","7":"1/6","16":"1/3"},"--+++--+++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++--+++------++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"--+++--+++------++++--++++":{"1":"220/573","7":"87/382","14":"98/573","15":"55/382","25":"14/191"},"--+++--+++------++++--+++-+":{"7":"14/67","14":"24/67","25":"3/134","26":"55/134"},"--+++--+++------++++--+++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++--+++------++++--+++--++-":{"1":"20/39","7":"20/117","15":"3/13","22":"1/39","29":"7/117"},"--+++--+++------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"--+++--+++------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"--+++--+++------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"--+++--+++------++++--+-":{"8":"7/65","14":"7/65","15":"4/65","22":"19/65","23":"28/65"},"--+++--+++------++++---+++":{"1":"3/5","7":"1/5","22":"1/10","25":"1/10"},"--+++--+++------++++---++-+":{"1":"6/13","7":"2/13","22":"3/26","26":"7/26"},"--+++--+++------++++---++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++--+++------++++---++--+++---":{"7":"2/15","14":"2/5","22":"1/10","26":"1/15","32":"3/10"},"--+++--+++------++++---++--++-":{"1":"104/201","7":"104/603","15":"13/67","27":"7/201","29":"49/603"},"--+++--+++------++++---++--+-":{"1":"3/8","7":"1/8","15":"1/4","23":"1/8","28":"1/8"},"--+++--+++------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"--+++--+++------++++---+-":{"7":"7/66","13":"2/11","15":"7/66","23":"4/11","24":"8/33"},"--+++--+++------++++----++":{"1":"3/5","7":"1/5","22":"1/10","25":"1/10"},"--+++--+++------++++----+-+":{"1":"6/13","7":"2/13","22":"3/26","26":"7/26"},"--+++--+++------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++------++++----+--+++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"--+++--+++------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++--+++------++++----+--++-":{"1":"104/201","7":"104/603","15":"13/67","27":"7/201","29":"49/603"},"--+++--+++------++++----+--+-":{"1":"12/59","7":"4/59","15":"9/118","27":"14/59","28":"49/118"},"--+++--+++------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--+++------++++----+---++-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"--+++--+++------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"--+++--+++------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++--+++------++++----+----++":{"26":"4/7","30":"3/7"},"--+++--+++------++++----+----+-+":{"7":"23/842","24":"98/421","25":"140/421","31":"343/842"},"--+++--+++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"--+++--+++------++++----+-----":{"2":"7/88","6":"21/88","15":"7/44","24":"23/88","29":"23/88"},"--+++--+++------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++--+++------++++------+":{"7":"7/32","14":"3/8","26":"13/32"},"--+++--+++------++++-------+":{"1":"14/33","8":"3/11","14":"1/33","24":"2/11","27":"1/11"},"--+++--+++------++++--------+":{"1":"21/44","7":"7/44","23":"1/44","24":"2/11","28":"7/44"},"--+++--+++------++++---------++":{"26":"4/7","30":"3/7"},"--+++--+++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"--+++--+++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++--+++------++++----------+":{"30":"1"},"--+++--+++------++++-----------+":{"8":"3/7","31":"4/7"},"--+++--+++------++++-------------":{"27":"1/2","32":"1/2"},"--+++--+++------+++-":{"1":"2/3","7":"2/9","19":"1/9"},"--+++--+++------++-":{"15":"5/26","16":"17/26","18":"2/13"},"--+++--+++------+-":{"1":"4/11","6":"7/22","7":"5/22","17":"1/11"},"--+++--+++-------":{"1":"1/2","7":"1/6","16":"1/3"},"--+++--++-":{"8":"4/7","9":"3/7"},"--+++--+-":{"7":"3/8","8":"5/8"},"--+++---+++":{"1":"7/10","10":"3/10"},"--+++---++-+":{"7":"1/6","11":"5/6"},"--+++---++--+":{"7":"1/2","12":"1/2"},"--+++---++---++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++---++---+++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"--+++---++---+++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"--+++---++---++++++++++++++++-":{"26":"4/5","29":"1/5"},"--+++---++---+++++++++++++++-":{"26":"3/4","28":"1/4"},"--+++---++---++++++++++++++-":{"26":"5/6","27":"1/6"},"--+++---++---+++++++++++++-":{"20":"3/10","26":"7/10"},"--+++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++---++---+++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"--+++---++---++++++++++-":{"20":"3/4","23":"1/4"},"--+++---++---+++++++++-":{"21":"5/6","22":"1/6"},"--+++---++---++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"--+++---++---+++++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++---++---+++++++-+++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"--+++---++---+++++++-+++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"--+++---++---+++++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++---++---+++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++---++---+++++++-++++++-":{"26":"5/6","27":"1/6"},"--+++---++---+++++++-+++++-":{"25":"3/10","26":"7/10"},"--+++---++---+++++++-++++-":{"1":"287/1282","2":"123/1282","7":"128/641","13":"196/641","25":"112/641"},"--+++---++---+++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"--+++---++---+++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"--+++---++---+++++++-+-":{"21":"5/6","22":"1/6"},"--+++---++---+++++++--":{"7":"7/50","13":"6/25","15":"1/50","16":"7/25","21":"8/25"},"--+++---++---++++++-":{"1":"5/8","2":"5/24","15":"1/20","19":"7/60"},"--+++---++---+++++-":{"16":"3/4","18":"1/4"},"--+++---++---++++-":{"15":"5/6","17":"1/6"},"--+++---++---+++-":{"15":"1/2","16":"1/2"},"--+++---++---++-+++++":{"15":"1/2","20":"1/2"},"--+++---++---++-++++-++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"--+++---++---++-++++-+++++++++-+":{"13":"4/13","25":"11/26","31":"7/26"},"--+++---++---++-++++-+++++++++--+":{"13":"2/13","23":"2/13","25":"11/26","32":"7/26"},"--+++---++---++-++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++---++---++-++++-+++++++-":{"26":"3/4","28":"1/4"},"--+++---++---++-++++-++++++-":{"26":"5/6","27":"1/6"},"--+++---++---++-++++-+++++-":{"25":"3/10","26":"7/10"},"--+++---++---++-++++-++++-":{"1":"82/191","7":"5/764","13":"49/191","15":"123/764","25":"28/191"},"--+++---++---++-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"--+++---++---++-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"--+++---++---++-++++-+-":{"21":"5/6","22":"1/6"},"--+++---++---++-++++--":{"1":"6/25","7":"3/50","13":"6/25","16":"7/50","21":"8/25"},"--+++---++---++-+++-":{"1":"9/16","2":"3/16","16":"1/8","19":"1/8"},"--+++---++---++-++-":{"16":"3/4","18":"1/4"},"--+++---++---++-+-":{"15":"1/5","16":"7/10","17":"1/10"},"--+++---++---++--":{"1":"15/34","2":"1/102","13":"4/17","16":"16/51"},"--+++---++---+-":{"12":"1/3","13":"13/21","14":"1/21"},"--+++---++----+++++++++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----++++++++++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"--+++---++----++++++++++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"--+++---++----+++++++++++++++-":{"26":"4/5","29":"1/5"},"--+++---++----++++++++++++++-":{"26":"3/4","28":"1/4"},"--+++---++----+++++++++++++-":{"26":"5/6","27":"1/6"},"--+++---++----++++++++++++-":{"20":"3/10","26":"7/10"},"--+++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"--+++---++----++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"--+++---++----+++++++++-":{"20":"3/4","23":"1/4"},"--+++---++----++++++++-":{"21":"5/6","22":"1/6"},"--+++---++----+++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"--+++---++----++++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----++++++-+++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"--+++---++----++++++-+++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"--+++---++----++++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++---++----++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++---++----++++++-++++++-":{"26":"5/6","27":"1/6"},"--+++---++----++++++-+++++-":{"25":"3/10","26":"7/10"},"--+++---++----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"--+++---++----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"--+++---++----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++---++----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++---++----++++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++---++----++++++-++++--":{"21":"1/2","26":"1/2"},"--+++---++----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"--+++---++----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"--+++---++----++++++-+-":{"21":"5/6","22":"1/6"},"--+++---++----++++++--++++":{"1":"1/17","2":"1/51","15":"4/17","21":"49/102","25":"7/34"},"--+++---++----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"--+++---++----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"--+++---++----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++---++----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"--+++---++----++++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++---++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++---++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++----++++++--+++--+++--+":{"7":"133/778","14":"170/389","15":"21/778","23":"44/389","32":"98/389"},"--+++---++----++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++----++++++--+++--+-":{"7":"5/22","14":"30/77","26":"4/11","28":"3/154"},"--+++---++----++++++--+++---":{"7":"14/61","14":"24/61","26":"89/244","27":"3/244"},"--+++---++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"--+++---++----++++++--+-":{"2":"7/290","6":"21/290","15":"9/290","22":"46/145","23":"161/290"},"--+++---++----++++++---":{"7":"13/66","14":"14/33","15":"13/66","22":"2/11"},"--+++---++----+++++-":{"14":"1/2","19":"1/2"},"--+++---++----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"--+++---++----+++-":{"14":"14/33","15":"13/66","17":"25/66"},"--+++---++----++-":{"7":"7/22","8":"6/11","15":"1/22","16":"1/11"},"--+++---++----+-+++++":{"15":"1/2","20":"1/2"},"--+++---++----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++---++----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++---++----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++---++----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"--+++---++----+-++++-++++++-":{"26":"5/6","27":"1/6"},"--+++---++----+-++++-+++++-":{"25":"3/10","26":"7/10"},"--+++---++----+-++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----+-++++-++++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++---++----+-++++-++++-++++--+":{"14":"1/10","21":"7/40","25":"1/8","26":"17/40","32":"7/40"},"--+++---++----+-++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++---++----+-++++-++++-++-":{"26":"3/4","28":"1/4"},"--+++---++----+-++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++---++----+-++++-++++--":{"21":"1/2","26":"1/2"},"--+++---++----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"--+++---++----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"--+++---++----+-++++-+-":{"21":"5/6","22":"1/6"},"--+++---++----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++---++----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++---++----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"--+++---++----+-++++--++++++-":{"26":"3/4","28":"1/4"},"--+++---++----+-++++--+++++-":{"26":"5/6","27":"1/6"},"--+++---++----+-++++--++++-":{"25":"3/10","26":"7/10"},"--+++---++----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++---++----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++---++----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++---++----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"--+++---++----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++---++----+-++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++---++----+-++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++---++----+-++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++----+-++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"--+++---++----+-++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"--+++---++----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"--+++---++----+-++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"--+++---++----+-++++---+++":{"1":"3/11","2":"1/11","16":"4/11","22":"3/22","25":"3/22"},"--+++---++----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++---++----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++---++----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++---++----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"--+++---++----+-++++---++-++-":{"26":"3/4","28":"1/4"},"--+++---++----+-++++---++-+-":{"26":"5/6","27":"1/6"},"--+++---++----+-++++---++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"--+++---++----+-++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++---++----+-++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++----+-++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"--+++---++----+-++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"--+++---++----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"--+++---++----+-++++----":{"1":"1/2","14":"2/7","23":"3/14"},"--+++---++----+-+++-":{"14":"1/2","19":"1/2"},"--+++---++----+-++-":{"0":"119/370","8":"68/185","15":"14/185","18":"87/370"},"--+++---++----+-+-":{"8":"4/7","16":"1/14","17":"5/14"},"--+++---++----+--":{"1":"7/16","8":"1/4","15":"1/64","16":"19/64"},"--+++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++---++-----+++++-+":{"2":"4/29","7":"4/29","8":"7/29","14":"7/29","21":"7/29"},"--+++---++-----+++++--++++":{"1":"1/17","2":"1/51","15":"4/17","21":"49/102","25":"7/34"},"--+++---++-----+++++--+++-+":{"8":"1/3","14":"1/3","26":"1/3"},"--+++---++-----+++++--+++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++-----+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++-----+++++--+++--+-":{"2":"30/109","7":"30/109","22":"35/218","26":"7/218","28":"28/109"},"--+++---++-----+++++--+++---":{"2":"6/19","7":"6/19","22":"7/38","27":"7/38"},"--+++---++-----+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"--+++---++-----+++++--+-":{"7":"49/222","8":"14/37","15":"1/222","22":"16/111","23":"28/111"},"--+++---++-----+++++---+++":{"1":"15/31","2":"5/31","15":"4/31","22":"7/62","25":"7/62"},"--+++---++-----+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++---++-----+++++---++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++-----+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"--+++---++-----+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++-----+++++---++--+-":{"2":"1/4","7":"1/4","23":"1/4","28":"1/4"},"--+++---++-----+++++---++---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++-----+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"--+++---++-----+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"--+++---++-----+++++---++----":{"2":"1/4","7":"1/4","23":"1/4","28":"1/4"},"--+++---++-----+++++---+-":{"4":"6/23","7":"7/46","15":"7/46","23":"30/161","24":"40/161"},"--+++---++-----+++++----++":{"1":"15/31","2":"5/31","15":"4/31","22":"7/62","25":"7/62"},"--+++---++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++---++-----+++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++-----+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"--+++---++-----+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++-----+++++----+--+-":{"2":"2/25","7":"2/25","15":"7/100","27":"7/25","28":"49/100"},"--+++---++-----+++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"--+++---++-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++---++-----+++++----+----++":{"26":"4/7","30":"3/7"},"--+++---++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"--+++---++-----+++++----+-----":{"2":"1/4","7":"1/4","24":"1/4","29":"1/4"},"--+++---++-----+++++-----+":{"1":"7/13","3":"14/65","8":"6/65","24":"7/65","25":"3/65"},"--+++---++-----+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"--+++---++-----+++++-------+":{"7":"385/1174","8":"330/587","15":"49/1174","24":"28/587","27":"12/587"},"--+++---++-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"--+++---++-----+++++---------++":{"26":"4/7","30":"3/7"},"--+++---++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++---++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++---++-----+++++----------+":{"30":"1"},"--+++---++-----+++++-----------+":{"15":"3/10","31":"7/10"},"--+++---++-----+++++-------------":{"27":"1/2","32":"1/2"},"--+++---++-----++++-":{"1":"5/8","2":"5/24","15":"1/20","19":"7/60"},"--+++---++-----+++-":{"16":"3/4","18":"1/4"},"--+++---++-----++-":{"2":"14/97","6":"42/97","15":"7/23","17":"7/59"},"--+++---++-----+-":{"1":"1/3","2":"1/9","15":"1/6","16":"7/18"},"--+++---++------+++++":{"8":"1/3","14":"1/3","20":"1/3"},"--+++---++------++++-+":{"7":"7/26","8":"7/13","14":"1/13","15":"1/26","21":"1/13"},"--+++---++------++++--++++":{"1":"7/27","8":"5/18","14":"7/54","21":"7/36","25":"5/36"},"--+++---++------++++--+++-+":{"8":"1/3","14":"1/3","26":"1/3"},"--+++---++------++++--+++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++---++------++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"--+++---++------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"--+++---++------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"--+++---++------++++--+-":{"7":"28/135","8":"49/135","14":"1/135","22":"7/45","23":"4/15"},"--+++---++------++++---+++":{"1":"3/11","2":"1/11","16":"4/11","22":"3/22","25":"3/22"},"--+++---++------++++---++-+":{"8":"1/3","14":"1/3","26":"1/3"},"--+++---++------++++---++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++---++------++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++------++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"--+++---++------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"--+++---++------++++---+-":{"4":"18/97","7":"21/194","16":"49/194","23":"132/679","24":"176/679"},"--+++---++------++++----++":{"1":"3/11","2":"1/11","16":"4/11","22":"3/22","25":"3/22"},"--+++---++------++++----+-+":{"8":"1/3","14":"1/3","26":"1/3"},"--+++---++------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++------++++----+--+++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"--+++---++------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++---++------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++---++------++++----+--+-":{"15":"1/14","16":"1/7","27":"2/7","28":"1/2"},"--+++---++------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++---++------++++----+---++-+":{"8":"23/491","24":"112/491","25":"160/491","31":"196/491"},"--+++---++------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"--+++---++------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++---++------++++----+----++":{"26":"4/7","30":"3/7"},"--+++---++------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"--+++---++------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"--+++---++------++++----+-----":{"2":"1/4","7":"1/4","24":"1/4","29":"1/4"},"--+++---++------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++---++------++++------+":{"1":"1/3","8":"4/21","24":"1/7","26":"1/3"},"--+++---++------++++-------+":{"7":"21/146","8":"18/73","16":"49/146","24":"14/73","27":"6/73"},"--+++---++------++++--------+":{"1":"49/114","8":"14/57","23":"1/114","24":"10/57","28":"8/57"},"--+++---++------++++---------++":{"26":"4/7","30":"3/7"},"--+++---++------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"--+++---++------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++---++------++++----------+":{"30":"1"},"--+++---++------++++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"--+++---++------++++-------------":{"27":"1/2","32":"1/2"},"--+++---++------+++-":{"1":"9/16","2":"3/16","16":"1/8","19":"1/8"},"--+++---++------++-":{"15":"5/26","16":"17/26","18":"2/13"},"--+++---++------+-":{"2":"4/53","6":"12/53","16":"59/106","17":"15/106"},"--+++---++-------":{"1":"15/34","2":"1/102","8":"4/17","16":"16/51"},"--+++---+-":{"0":"1/7","8":"25/49","9":"17/49"},"--+++----++":{"1":"7/10","10":"3/10"},"--+++----+-+":{"7":"1/6","11":"5/6"},"--+++----+--+":{"7":"1/2","12":"1/2"},"--+++----+---+":{"8":"1/2","13":"1/2"},"--+++----+----+++++++++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----++++++++++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"--+++----+----++++++++++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"--+++----+----+++++++++++++++-":{"26":"4/5","29":"1/5"},"--+++----+----++++++++++++++-":{"26":"3/4","28":"1/4"},"--+++----+----+++++++++++++-":{"26":"5/6","27":"1/6"},"--+++----+----++++++++++++-":{"20":"3/10","26":"7/10"},"--+++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"--+++----+----++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"--+++----+----+++++++++-":{"20":"3/4","23":"1/4"},"--+++----+----++++++++-":{"21":"5/6","22":"1/6"},"--+++----+----+++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"--+++----+----++++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----++++++-+++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"--+++----+----++++++-+++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"--+++----+----++++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++----+----++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++----+----++++++-++++++-":{"26":"5/6","27":"1/6"},"--+++----+----++++++-+++++-":{"25":"3/10","26":"7/10"},"--+++----+----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"--+++----+----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"--+++----+----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"--+++----+----++++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++----+----++++++-++++--":{"21":"1/2","26":"1/2"},"--+++----+----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"--+++----+----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"--+++----+----++++++-+-":{"21":"5/6","22":"1/6"},"--+++----+----++++++--++++":{"1":"1/17","2":"1/51","15":"4/17","21":"49/102","25":"7/34"},"--+++----+----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"--+++----+----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"--+++----+----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"--+++----+----++++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++----+----++++++--+++--":{"8":"1/3","14":"1/3","26":"1/3"},"--+++----+----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"--+++----+----++++++--+-":{"2":"7/290","6":"21/290","15":"9/290","22":"46/145","23":"161/290"},"--+++----+----++++++---":{"7":"13/66","14":"14/33","15":"13/66","22":"2/11"},"--+++----+----+++++-":{"14":"1/2","19":"1/2"},"--+++----+----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"--+++----+----+++-":{"14":"14/33","15":"13/66","17":"25/66"},"--+++----+----++-":{"2":"2/11","7":"2/11","15":"7/22","16":"7/22"},"--+++----+----+-+++++":{"15":"1/2","20":"1/2"},"--+++----+----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++----+----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++----+----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"--+++----+----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"--+++----+----+-++++-++++++-":{"26":"5/6","27":"1/6"},"--+++----+----+-++++-+++++-":{"25":"3/10","26":"7/10"},"--+++----+----+-++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+-++++-++++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++----+----+-++++-++++-++++--+":{"14":"1/10","21":"7/40","25":"1/8","26":"17/40","32":"7/40"},"--+++----+----+-++++-++++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----+-++++-++++-++-":{"26":"3/4","28":"1/4"},"--+++----+----+-++++-++++-+-":{"26":"5/6","27":"1/6"},"--+++----+----+-++++-++++--":{"21":"1/2","26":"1/2"},"--+++----+----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"--+++----+----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"--+++----+----+-++++-+-":{"21":"5/6","22":"1/6"},"--+++----+----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++----+----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++----+----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"--+++----+----+-++++--++++++-":{"26":"3/4","28":"1/4"},"--+++----+----+-++++--+++++-":{"26":"5/6","27":"1/6"},"--+++----+----+-++++--++++-":{"25":"3/10","26":"7/10"},"--+++----+----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++----+----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++----+----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"--+++----+----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++----+----+-++++--+++--":{"8":"1/3","14":"1/3","26":"1/3"},"--+++----+----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"--+++----+----+-++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"--+++----+----+-++++---+++":{"1":"3/11","2":"1/11","16":"4/11","22":"3/22","25":"3/22"},"--+++----+----+-++++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+-++++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++----+----+-++++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++----+----+-++++---++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----+-++++---++-++-":{"26":"3/4","28":"1/4"},"--+++----+----+-++++---++-+-":{"26":"5/6","27":"1/6"},"--+++----+----+-++++---++--":{"8":"1/3","14":"1/3","26":"1/3"},"--+++----+----+-++++---+-":{"15":"3/14","16":"1/2","23":"6/49","24":"8/49"},"--+++----+----+-++++----":{"1":"1/2","14":"2/7","23":"3/14"},"--+++----+----+-+++-":{"14":"1/2","19":"1/2"},"--+++----+----+-++-":{"0":"5/22","14":"20/77","16":"2/11","18":"51/154"},"--+++----+----+-+-":{"14":"4/15","16":"13/30","17":"3/10"},"--+++----+----+--++++":{"2":"2/27","11":"2/9","16":"23/54","20":"5/18"},"--+++----+----+--+++-+":{"16":"1/2","21":"1/2"},"--+++----+----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++----+----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++----+----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"--+++----+----+--+++--++++++-":{"26":"3/4","28":"1/4"},"--+++----+----+--+++--+++++-":{"26":"5/6","27":"1/6"},"--+++----+----+--+++--++++-":{"25":"3/10","26":"7/10"},"--+++----+----+--+++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+--+++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++----+----+--+++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++----+----+--+++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----+--+++--+++-++-":{"26":"3/4","28":"1/4"},"--+++----+----+--+++--+++-+-":{"26":"5/6","27":"1/6"},"--+++----+----+--+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"--+++----+----+--+++--++-":{"1":"13/24","2":"13/72","22":"1/12","24":"7/36"},"--+++----+----+--+++--+-":{"1":"1/2","14":"2/7","23":"3/14"},"--+++----+----+--+++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+--+++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++----+----+--+++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++----+----+--+++---++++++-":{"26":"4/5","29":"1/5"},"--+++----+----+--+++---+++++-":{"26":"3/4","28":"1/4"},"--+++----+----+--+++---++++-":{"26":"5/6","27":"1/6"},"--+++----+----+--+++---+++-":{"25":"3/10","26":"7/10"},"--+++----+----+--+++---++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+--+++---++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"--+++----+----+--+++---++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++----+----+--+++---++-+++-":{"26":"4/5","29":"1/5"},"--+++----+----+--+++---++-++-":{"26":"3/4","28":"1/4"},"--+++----+----+--+++---++-+-":{"26":"5/6","27":"1/6"},"--+++----+----+--+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"--+++----+----+--+++---+-":{"1":"35/58","2":"7/58","14":"4/29","24":"4/29"},"--+++----+----+--+++----":{"1":"1/2","14":"2/7","23":"3/14"},"--+++----+----+--++-":{"14":"1/2","19":"1/2"},"--+++----+----+--+-":{"1":"1/2","14":"2/7","18":"3/14"},"--+++----+----+---+++":{"2":"14/97","11":"42/97","17":"7/59","20":"7/23"},"--+++----+----+---++-+":{"16":"1/2","21":"1/2"},"--+++----+----+---++--+":{"17":"1/2","22":"1/2"},"--+++----+----+---++---++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"--+++----+----+---++---+++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"--+++----+----+---++---+++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"--+++----+----+---++---++++++-":{"26":"4/5","29":"1/5"},"--+++----+----+---++---+++++-":{"26":"3/4","28":"1/4"},"--+++----+----+---++---++++-":{"26":"5/6","27":"1/6"},"--+++----+----+---++---+++-":{"25":"3/10","26":"7/10"},"--+++----+----+---++---++-":{"1":"211/386","2":"123/1930","14":"196/965","17":"96/965","25":"84/965"},"--+++----+----+---++---+-":{"1":"35/58","2":"7/58","14":"4/29","24":"4/29"},"--+++----+----+---++----":{"1":"1/2","14":"2/7","23":"3/14"},"--+++----+----+---+-":{"17":"1/3","18":"13/21","19":"1/21"},"--+++----+----+----":{"1":"1/2","14":"2/7","18":"3/14"},"--+++----+-----++++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+-----+++++-+":{"2":"26/115","7":"3/230","14":"42/115","21":"91/230"},"--+++----+-----+++++--++++":{"1":"1/17","2":"1/51","15":"4/17","21":"49/102","25":"7/34"},"--+++----+-----+++++--+++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-----+++++--+++-++++-+":{"2":"16/503","15":"38/503","25":"279/1006","26":"523/1006","31":"48/503"},"--+++----+-----+++++--+++-++++--+":{"2":"16/239","15":"38/239","25":"15/478","26":"259/478","32":"48/239"},"--+++----+-----+++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++----+-----+++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"--+++----+-----+++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++----+-----+++++--+++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-----+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++----+-----+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+-----+++++--+++--+-":{"2":"30/109","7":"30/109","22":"35/218","26":"7/218","28":"28/109"},"--+++----+-----+++++--+++---":{"2":"6/19","7":"6/19","22":"7/38","27":"7/38"},"--+++----+-----+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"--+++----+-----+++++--+-":{"3":"2/19","7":"7/114","15":"7/114","22":"16/57","23":"28/57"},"--+++----+-----+++++---+++":{"1":"15/31","2":"5/31","15":"4/31","22":"7/62","25":"7/62"},"--+++----+-----+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++----+-----+++++---++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-----+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++----+-----+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"--+++----+-----+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+-----+++++---++--+-":{"2":"1/4","7":"1/4","23":"1/4","28":"1/4"},"--+++----+-----+++++---++---":{"2":"7/30","8":"2/5","23":"7/30","27":"2/15"},"--+++----+-----+++++---+-":{"4":"6/23","7":"7/46","15":"7/46","23":"30/161","24":"40/161"},"--+++----+-----+++++----++":{"1":"15/31","2":"5/31","15":"4/31","22":"7/62","25":"7/62"},"--+++----+-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"--+++----+-----+++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-----+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++----+-----+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"--+++----+-----+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+-----+++++----+--+-":{"2":"2/25","7":"2/25","15":"7/100","27":"7/25","28":"49/100"},"--+++----+-----+++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++----+-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"--+++----+-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++----+-----+++++----+----++":{"26":"4/7","30":"3/7"},"--+++----+-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++----+-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"--+++----+-----+++++----+-----":{"2":"1/4","7":"1/4","24":"1/4","29":"1/4"},"--+++----+-----+++++-----+":{"1":"1057/2131","3":"604/2131","15":"120/2131","24":"245/2131","25":"105/2131"},"--+++----+-----+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"--+++----+-----+++++-------+":{"15":"56/281","18":"55/281","24":"119/281","27":"51/281"},"--+++----+-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"--+++----+-----+++++---------++":{"26":"4/7","30":"3/7"},"--+++----+-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"--+++----+-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+-----+++++----------+":{"30":"1"},"--+++----+-----+++++-----------+":{"15":"3/10","31":"7/10"},"--+++----+-----+++++-------------":{"27":"1/2","32":"1/2"},"--+++----+-----++++-":{"1":"5/8","2":"5/24","15":"1/20","19":"7/60"},"--+++----+-----+++-":{"16":"3/4","18":"1/4"},"--+++----+-----++-":{"2":"14/97","6":"42/97","15":"7/23","17":"7/59"},"--+++----+-----+-":{"1":"1/3","2":"1/9","15":"1/6","16":"7/18"},"--+++----+------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+------++++-+":{"2":"26/115","7":"3/230","14":"42/115","21":"91/230"},"--+++----+------++++--+++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+------++++--++++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++----+------++++--++++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++----+------++++--+++++++-":{"26":"4/5","29":"1/5"},"--+++----+------++++--++++++-":{"26":"3/4","28":"1/4"},"--+++----+------++++--+++++-":{"26":"5/6","27":"1/6"},"--+++----+------++++--++++-":{"25":"3/10","26":"7/10"},"--+++----+------++++--+++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+------++++--+++-++++-+":{"2":"14/319","23":"38/319","25":"199/638","26":"251/638","31":"42/319"},"--+++----+------++++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++----+------++++--+++-++-":{"26":"3/4","28":"1/4"},"--+++----+------++++--+++-+-":{"26":"5/6","27":"1/6"},"--+++----+------++++--+++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++----+------++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"--+++----+------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"--+++----+------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"--+++----+------++++--+-":{"3":"1/15","14":"1/15","22":"1/3","23":"8/15"},"--+++----+------++++---+++":{"1":"3/11","2":"1/11","16":"4/11","22":"3/22","25":"3/22"},"--+++----+------++++---++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+------++++---++-++++-+":{"2":"14/319","23":"38/319","25":"199/638","26":"251/638","31":"42/319"},"--+++----+------++++---++-+++-":{"26":"4/5","29":"1/5"},"--+++----+------++++---++-++-":{"26":"3/4","28":"1/4"},"--+++----+------++++---++-+-":{"26":"5/6","27":"1/6"},"--+++----+------++++---++--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"--+++----+------++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+------++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"--+++----+------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"--+++----+------++++---+-":{"4":"18/97","7":"21/194","16":"49/194","23":"132/679","24":"176/679"},"--+++----+------++++----++":{"1":"3/11","2":"1/11","16":"4/11","22":"3/22","25":"3/22"},"--+++----+------++++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+------++++----+-++++-+":{"2":"8/223","16":"38/223","25":"111/446","26":"195/446","31":"24/223"},"--+++----+------++++----+-+++-":{"26":"4/5","29":"1/5"},"--+++----+------++++----+-++-":{"26":"3/4","28":"1/4"},"--+++----+------++++----+-+-":{"26":"5/6","27":"1/6"},"--+++----+------++++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+------++++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"--+++----+------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++----+------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+------++++----+--+-":{"15":"1/14","16":"1/7","27":"2/7","28":"1/2"},"--+++----+------++++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+------++++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"--+++----+------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"--+++----+------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++----+------++++----+----++":{"26":"4/7","30":"3/7"},"--+++----+------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"--+++----+------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"--+++----+------++++----+-----":{"2":"1/4","7":"1/4","24":"1/4","29":"1/4"},"--+++----+------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++----+------++++------+":{"1":"1/3","3":"4/21","16":"4/21","24":"1/7","26":"1/7"},"--+++----+------++++-------+":{"16":"56/109","18":"3/109","24":"35/109","27":"15/109"},"--+++----+------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"--+++----+------++++---------++":{"26":"4/7","30":"3/7"},"--+++----+------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"--+++----+------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+------++++----------+":{"30":"1"},"--+++----+------++++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"--+++----+------++++-------------":{"27":"1/2","32":"1/2"},"--+++----+------+++-":{"1":"9/16","2":"3/16","16":"1/8","19":"1/8"},"--+++----+------++-":{"15":"5/26","16":"17/26","18":"2/13"},"--+++----+------+-":{"2":"4/53","6":"12/53","16":"59/106","17":"15/106"},"--+++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+-------+++-+":{"2":"26/115","7":"3/230","14":"42/115","21":"91/230"},"--+++----+-------+++--+++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-------+++--++++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++----+-------+++--++++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++----+-------+++--+++++++-":{"26":"4/5","29":"1/5"},"--+++----+-------+++--++++++-":{"26":"3/4","28":"1/4"},"--+++----+-------+++--+++++-":{"26":"5/6","27":"1/6"},"--+++----+-------+++--++++-":{"25":"3/10","26":"7/10"},"--+++----+-------+++--+++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-------+++--+++-++++-+":{"2":"14/319","23":"38/319","25":"199/638","26":"251/638","31":"42/319"},"--+++----+-------+++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++----+-------+++--+++-++-":{"26":"3/4","28":"1/4"},"--+++----+-------+++--+++-+-":{"26":"5/6","27":"1/6"},"--+++----+-------+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"--+++----+-------+++--++-":{"1":"13/24","2":"13/72","22":"1/12","24":"7/36"},"--+++----+-------+++--+-":{"9":"1/16","14":"1/16","16":"1/16","22":"5/16","23":"1/2"},"--+++----+-------+++---++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-------+++---+++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++----+-------+++---+++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++----+-------+++---++++++-":{"26":"4/5","29":"1/5"},"--+++----+-------+++---+++++-":{"26":"3/4","28":"1/4"},"--+++----+-------+++---++++-":{"26":"5/6","27":"1/6"},"--+++----+-------+++---+++-":{"25":"3/10","26":"7/10"},"--+++----+-------+++---++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-------+++---++-++++-+":{"2":"14/319","23":"38/319","25":"199/638","26":"251/638","31":"42/319"},"--+++----+-------+++---++-+++-":{"26":"4/5","29":"1/5"},"--+++----+-------+++---++-++-":{"26":"3/4","28":"1/4"},"--+++----+-------+++---++-+-":{"26":"5/6","27":"1/6"},"--+++----+-------+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"--+++----+-------+++---+-":{"4":"4/27","7":"7/81","23":"235/567","24":"199/567"},"--+++----+-------+++----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-------+++----++++++-+":{"2":"3/23","17":"19/92","25":"25/92","31":"9/23"},"--+++----+-------+++----++++++--+":{"2":"2/129","9":"22/129","17":"16/129","25":"89/258","32":"89/258"},"--+++----+-------+++----+++++-":{"26":"4/5","29":"1/5"},"--+++----+-------+++----++++-":{"26":"3/4","28":"1/4"},"--+++----+-------+++----+++-":{"26":"5/6","27":"1/6"},"--+++----+-------+++----++-":{"25":"3/10","26":"7/10"},"--+++----+-------+++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+-------+++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"--+++----+-------+++----+-+++-":{"26":"4/5","29":"1/5"},"--+++----+-------+++----+-++-":{"26":"3/4","28":"1/4"},"--+++----+-------+++----+-+-":{"26":"5/6","27":"1/6"},"--+++----+-------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-------+++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"--+++----+-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++----+-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+-------+++----+--+-":{"1":"14/115","9":"8/115","16":"21/230","27":"6/23","28":"21/46"},"--+++----+-------+++----+---+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-------+++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"--+++----+-------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"--+++----+-------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"--+++----+-------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"--+++----+-------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++----+-------+++------+":{"1":"7/101","3":"4/101","17":"20/101","24":"35/101","26":"35/101"},"--+++----+-------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-------+++-------+++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"--+++----+-------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+-------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+-------+++-------+-":{"1":"7/53","9":"4/53","24":"3/53","27":"15/53","28":"24/53"},"--+++----+-------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+-------+++--------++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"--+++----+-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"--+++----+-------+++---------++":{"26":"4/7","30":"3/7"},"--+++----+-------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"--+++----+-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+-------+++----------+":{"30":"1"},"--+++----+-------+++-----------+":{"29":"3/7","31":"4/7"},"--+++----+-------+++-------------":{"27":"1/2","32":"1/2"},"--+++----+-------++-":{"1":"13/24","2":"13/72","17":"1/12","19":"7/36"},"--+++----+-------+-":{"1":"1/2","9":"2/7","18":"3/14"},"--+++----+--------+++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++----+--------++-+":{"17":"1/6","21":"5/6"},"--+++----+--------++--+":{"9":"7/20","14":"7/20","17":"3/20","22":"3/20"},"--+++----+--------++---++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+--------++---+++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++----+--------++---+++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++----+--------++---++++++-":{"26":"4/5","29":"1/5"},"--+++----+--------++---+++++-":{"26":"3/4","28":"1/4"},"--+++----+--------++---++++-":{"26":"5/6","27":"1/6"},"--+++----+--------++---+++-":{"25":"3/10","26":"7/10"},"--+++----+--------++---++-":{"1":"123/382","2":"41/382","17":"32/191","23":"49/191","25":"28/191"},"--+++----+--------++---+-":{"17":"1/3","23":"13/21","24":"1/21"},"--+++----+--------++----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+--------++----++++++-+":{"2":"1/11","9":"8/77","24":"27/77","31":"5/11"},"--+++----+--------++----++++++--+":{"1":"2/7","9":"2/7","25":"3/14","32":"3/14"},"--+++----+--------++----+++++-":{"26":"4/5","29":"1/5"},"--+++----+--------++----++++-":{"26":"3/4","28":"1/4"},"--+++----+--------++----+++-":{"26":"5/6","27":"1/6"},"--+++----+--------++----++-":{"25":"3/10","26":"7/10"},"--+++----+--------++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++----+--------++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"--+++----+--------++----+-+++-":{"26":"4/5","29":"1/5"},"--+++----+--------++----+-++-":{"26":"3/4","28":"1/4"},"--+++----+--------++----+-+-":{"26":"5/6","27":"1/6"},"--+++----+--------++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+--------++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"--+++----+--------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"--+++----+--------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+--------++----+--+-":{"1":"28/53","9":"16/53","17":"15/106","24":"6/371","28":"9/742"},"--+++----+--------++----+---":{"2":"89/1135","6":"267/1135","17":"189/1135","24":"413/1135","27":"177/1135"},"--+++----+--------++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++----+--------++------+":{"1":"7/17","9":"4/17","24":"3/17","26":"3/17"},"--+++----+--------++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+--------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"--+++----+--------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+--------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----+--------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"--+++----+--------++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----+--------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"--+++----+--------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+--------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"--+++----+--------++---------++":{"26":"4/7","30":"3/7"},"--+++----+--------++---------+-+":{"28":"1/2","31":"1/2"},"--+++----+--------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----+--------++----------+":{"30":"1"},"--+++----+--------++-----------+":{"29":"3/7","31":"4/7"},"--+++----+--------++-------------":{"27":"1/2","32":"1/2"},"--+++----+--------+-":{"1":"35/58","2":"7/58","9":"4/29","19":"4/29"},"--+++----+---------":{"1":"1/2","9":"2/7","18":"3/14"},"--+++-----+":{"7":"1/6","10":"5/6"},"--+++------+":{"7":"1/6","11":"5/6"},"--+++-------+":{"7":"1/2","12":"1/2"},"--+++--------+":{"8":"1/2","13":"1/2"},"--+++---------+":{"9":"1/2","14":"1/2"},"--+++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"--+++-----------+":{"2":"7/32","9":"3/8","16":"13/32"},"--+++------------++++":{"3":"1/3","14":"1/3","20":"1/3"},"--+++------------+++-+":{"2":"26/115","7":"3/230","14":"42/115","21":"91/230"},"--+++------------+++--+++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++------------+++--++++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++------------+++--++++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++------------+++--+++++++-":{"26":"4/5","29":"1/5"},"--+++------------+++--++++++-":{"26":"3/4","28":"1/4"},"--+++------------+++--+++++-":{"26":"5/6","27":"1/6"},"--+++------------+++--++++-":{"25":"3/10","26":"7/10"},"--+++------------+++--+++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++------------+++--+++-++++-+":{"2":"14/319","23":"38/319","25":"199/638","26":"251/638","31":"42/319"},"--+++------------+++--+++-+++-":{"26":"4/5","29":"1/5"},"--+++------------+++--+++-++-":{"26":"3/4","28":"1/4"},"--+++------------+++--+++-+-":{"26":"5/6","27":"1/6"},"--+++------------+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"--+++------------+++--++-":{"1":"13/24","2":"13/72","22":"1/12","24":"7/36"},"--+++------------+++--+-":{"3":"1/15","9":"1/15","22":"1/3","23":"8/15"},"--+++------------+++---++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++------------+++---+++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++------------+++---+++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++------------+++---++++++-":{"26":"4/5","29":"1/5"},"--+++------------+++---+++++-":{"26":"3/4","28":"1/4"},"--+++------------+++---++++-":{"26":"5/6","27":"1/6"},"--+++------------+++---+++-":{"25":"3/10","26":"7/10"},"--+++------------+++---++-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++------------+++---++-++++-+":{"2":"14/319","23":"38/319","25":"199/638","26":"251/638","31":"42/319"},"--+++------------+++---++-+++-":{"26":"4/5","29":"1/5"},"--+++------------+++---++-++-":{"26":"3/4","28":"1/4"},"--+++------------+++---++-+-":{"26":"5/6","27":"1/6"},"--+++------------+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"--+++------------+++---+-":{"4":"1/7","8":"1/7","23":"19/49","24":"16/49"},"--+++------------+++----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++------------+++----++++++-+":{"2":"3/23","17":"19/92","25":"25/92","31":"9/23"},"--+++------------+++----+++++-":{"26":"4/5","29":"1/5"},"--+++------------+++----++++-":{"26":"3/4","28":"1/4"},"--+++------------+++----+++-":{"26":"5/6","27":"1/6"},"--+++------------+++----++-":{"25":"3/10","26":"7/10"},"--+++------------+++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++------------+++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"--+++------------+++----+-+++-":{"26":"4/5","29":"1/5"},"--+++------------+++----+-++-":{"26":"3/4","28":"1/4"},"--+++------------+++----+-+-":{"26":"5/6","27":"1/6"},"--+++------------+++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++------------+++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"--+++------------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"--+++------------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++------------+++----+--+-":{"1":"1/7","2":"1/21","16":"1/42","27":"2/7","28":"1/2"},"--+++------------+++----+---":{"2":"7/29","9":"12/29","24":"7/29","27":"3/29"},"--+++------------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++------------+++------+":{"1":"7/101","3":"4/101","17":"20/101","24":"35/101","26":"35/101"},"--+++------------+++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++------------+++-------+++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"--+++------------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++------------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++------------+++-------+-":{"3":"7/73","9":"7/73","18":"4/73","27":"20/73","28":"35/73"},"--+++------------+++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++------------+++--------++-+":{"2":"4/333","17":"119/666","25":"98/333","31":"343/666"},"--+++------------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++------------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"--+++------------+++---------++":{"26":"4/7","30":"3/7"},"--+++------------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"--+++------------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++------------+++----------+":{"30":"1"},"--+++------------+++-----------+":{"29":"3/7","31":"4/7"},"--+++------------+++-------------":{"27":"1/2","32":"1/2"},"--+++------------++-":{"1":"13/24","2":"13/72","17":"1/12","19":"7/36"},"--+++------------+-":{"3":"1/15","9":"1/15","17":"1/3","18":"8/15"},"--+++-------------+++":{"3":"1/3","9":"1/3","20":"1/3"},"--+++-------------++-+":{"17":"1/6","21":"5/6"},"--+++-------------++--+":{"17":"1/2","22":"1/2"},"--+++-------------++---++++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++-------------++---+++++++-+":{"2":"7/60","23":"19/60","25":"13/60","31":"7/20"},"--+++-------------++---+++++++--+":{"2":"7/60","23":"19/60","25":"13/60","32":"7/20"},"--+++-------------++---++++++-":{"26":"4/5","29":"1/5"},"--+++-------------++---+++++-":{"26":"3/4","28":"1/4"},"--+++-------------++---++++-":{"26":"5/6","27":"1/6"},"--+++-------------++---+++-":{"25":"3/10","26":"7/10"},"--+++-------------++---++-":{"1":"123/382","2":"41/382","17":"32/191","23":"49/191","25":"28/191"},"--+++-------------++---+-":{"17":"1/3","23":"13/21","24":"1/21"},"--+++-------------++----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++-------------++----++++++-+":{"2":"7/47","18":"6/47","24":"13/47","31":"21/47"},"--+++-------------++----+++++-":{"26":"4/5","29":"1/5"},"--+++-------------++----++++-":{"26":"3/4","28":"1/4"},"--+++-------------++----+++-":{"26":"5/6","27":"1/6"},"--+++-------------++----++-":{"25":"3/10","26":"7/10"},"--+++-------------++----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++-------------++----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"--+++-------------++----+-+++-":{"26":"4/5","29":"1/5"},"--+++-------------++----+-++-":{"26":"3/4","28":"1/4"},"--+++-------------++----+-+-":{"26":"5/6","27":"1/6"},"--+++-------------++----+--++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++-------------++----+--+++-+":{"2":"23/457","24":"119/457","25":"147/457","31":"168/457"},"--+++-------------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"--+++-------------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++-------------++----+--+-":{"1":"6/13","2":"2/13","17":"3/26","24":"2/13","28":"3/26"},"--+++-------------++----+---":{"2":"89/1135","6":"267/1135","17":"189/1135","24":"413/1135","27":"177/1135"},"--+++-------------++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"--+++-------------++------+":{"18":"1/3","24":"1/3","26":"1/3"},"--+++-------------++-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++-------------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"--+++-------------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++-------------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++-------------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"--+++-------------++--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++-------------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"--+++-------------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++-------------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"--+++-------------++---------++":{"26":"4/7","30":"3/7"},"--+++-------------++---------+-+":{"28":"1/2","31":"1/2"},"--+++-------------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++-------------++----------+":{"30":"1"},"--+++-------------++-----------+":{"29":"3/7","31":"4/7"},"--+++-------------++-------------":{"27":"1/2","32":"1/2"},"--+++-------------+-":{"4":"1/7","8":"1/7","18":"19/49","19":"16/49"},"--+++--------------++":{"18":"1/4","20":"3/4"},"--+++--------------+-+":{"17":"1/6","21":"5/6"},"--+++--------------+--+":{"18":"5/8","22":"3/8"},"--+++--------------+---+":{"18":"1/2","23":"1/2"},"--+++--------------+----+++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------+----+++++-":{"26":"4/5","29":"1/5"},"--+++--------------+----++++-":{"26":"3/4","28":"1/4"},"--+++--------------+----+++-":{"26":"5/6","27":"1/6"},"--+++--------------+----++-":{"25":"3/10","26":"7/10"},"--+++--------------+----+-+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++--------------+----+-++++-+":{"2":"14/205","24":"38/205","25":"3/10","26":"99/410","31":"42/205"},"--+++--------------+----+-++++---":{"1":"1/4","18":"1/4","25":"1/4","32":"1/4"},"--+++--------------+----+-+++-":{"26":"4/5","29":"1/5"},"--+++--------------+----+-++-":{"26":"3/4","28":"1/4"},"--+++--------------+----+-+-":{"26":"5/6","27":"1/6"},"--+++--------------+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"--+++--------------+-----++++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------+-----+++++---":{"1":"1/3","24":"1/3","31":"4/33","32":"7/33"},"--+++--------------+-----++++-":{"26":"4/5","29":"1/5"},"--+++--------------+-----+++-":{"26":"3/4","28":"1/4"},"--+++--------------+-----++-":{"26":"5/6","27":"1/6"},"--+++--------------+-----+-":{"1":"168/449","3":"96/449","17":"10/449","25":"105/898","26":"245/898"},"--+++--------------+------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++--------------+------++++-+":{"2":"7/74","19":"19/74","25":"33/148","26":"21/148","31":"21/74"},"--+++--------------+------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"--+++--------------+------+++-":{"26":"4/5","29":"1/5"},"--+++--------------+------++-":{"26":"3/4","28":"1/4"},"--+++--------------+------+-":{"26":"5/6","27":"1/6"},"--+++--------------+-------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--------------+-------+++-+":{"19":"5/26","26":"6/13","31":"9/26"},"--+++--------------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++--------------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++--------------+-------+-":{"17":"7/162","19":"2/27","27":"26/81","28":"91/162"},"--+++--------------+--------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++--------------+--------++-+":{"19":"5/26","26":"6/13","31":"9/26"},"--+++--------------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++--------------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"--+++--------------+---------++":{"26":"4/7","30":"3/7"},"--+++--------------+---------+-+":{"28":"1/2","31":"1/2"},"--+++--------------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++--------------+----------+":{"30":"1"},"--+++--------------+-----------+":{"29":"3/7","31":"4/7"},"--+++--------------+-------------":{"27":"1/2","32":"1/2"},"--+++---------------+":{"19":"1/5","20":"4/5"},"--+++----------------+":{"17":"1/6","21":"5/6"},"--+++-----------------+":{"18":"5/8","22":"3/8"},"--+++------------------+":{"4":"1/7","13":"1/7","19":"16/49","23":"19/49"},"--+++-------------------+":{"19":"1/2","24":"1/2"},"--+++--------------------++++++":{"30":"1"},"--+++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------------+++++---":{"1":"1/3","24":"1/3","31":"4/33","32":"7/33"},"--+++--------------------++++-":{"25":"3/10","29":"7/10"},"--+++--------------------+++-":{"19":"5/26","26":"6/13","28":"9/26"},"--+++--------------------++-":{"25":"1/2","27":"1/2"},"--+++--------------------+-":{"1":"98/239","3":"56/239","19":"10/239","25":"45/478","26":"105/478"},"--+++---------------------+++++":{"2":"1/14","26":"5/7","30":"3/14"},"--+++---------------------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"--+++---------------------++++---":{"14":"1/5","24":"1/5","25":"1/5","26":"1/20","32":"7/20"},"--+++---------------------+++-":{"26":"4/5","29":"1/5"},"--+++---------------------++-":{"26":"3/4","28":"1/4"},"--+++---------------------+-":{"26":"5/6","27":"1/6"},"--+++----------------------++++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++----------------------+++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"--+++----------------------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++----------------------++-":{"26":"13/30","27":"3/10","29":"4/15"},"--+++----------------------+-":{"1":"49/247","3":"28/247","19":"5/247","27":"60/247","28":"105/247"},"--+++-----------------------+++":{"2":"5/138","26":"38/69","28":"7/23","30":"5/46"},"--+++-----------------------++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"--+++-----------------------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++-----------------------+-":{"4":"7/27","8":"4/27","28":"16/63","29":"64/189"},"--+++------------------------++":{"26":"4/7","30":"3/7"},"--+++------------------------+-+":{"28":"1/2","31":"1/2"},"--+++------------------------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"--+++-------------------------+":{"30":"1"},"--+++--------------------------+":{"29":"3/7","31":"4/7"},"--+++----------------------------":{"27":"1/2","32":"1/2"},"--++-":{"3":"3/7","4":"4/7"},"--+-":{"2":"3/8","3":"5/8"},"---+++":{"2":"1/6","5":"5/6"},"---++-+":{"2":"1/6","6":"5/6"},"---++--+":{"2":"1/2","7":"1/2"},"---++---+++":{"1":"7/10","10":"3/10"},"---++---++-+":{"7":"1/6","11":"5/6"},"---++---++--+":{"7":"1/2","12":"1/2"},"---++---++---++++++++++++++++++":{"13":"2/17","26":"23/34","30":"7/34"},"---++---++---+++++++++++++++++-+":{"13":"2/17","15":"7/68","25":"39/68","31":"7/34"},"---++---++---+++++++++++++++++--+":{"13":"2/17","15":"7/68","25":"39/68","32":"7/34"},"---++---++---++++++++++++++++-":{"26":"4/5","29":"1/5"},"---++---++---+++++++++++++++-":{"26":"3/4","28":"1/4"},"---++---++---++++++++++++++-":{"26":"5/6","27":"1/6"},"---++---++---+++++++++++++-":{"20":"3/10","26":"7/10"},"---++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"---++---++---+++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"---++---++---++++++++++-":{"20":"3/4","23":"1/4"},"---++---++---+++++++++-":{"21":"5/6","22":"1/6"},"---++---++---++++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"---++---++---+++++++-":{"2":"5/26","11":"41/208","13":"23/52","20":"35/208"},"---++---++---++++++-":{"1":"4/7","8":"16/49","19":"5/49"},"---++---++---+++++-":{"16":"3/4","18":"1/4"},"---++---++---++++-":{"15":"5/6","17":"1/6"},"---++---++---+++-":{"15":"1/2","16":"1/2"},"---++---++---++-":{"2":"17/72","5":"41/576","8":"35/72","15":"119/576"},"---++---++---+-":{"2":"1/3","13":"13/21","14":"1/21"},"---++---++----+++++++++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++---++----++++++++++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"---++---++----++++++++++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"---++---++----+++++++++++++++-":{"26":"4/5","29":"1/5"},"---++---++----++++++++++++++-":{"26":"3/4","28":"1/4"},"---++---++----+++++++++++++-":{"26":"5/6","27":"1/6"},"---++---++----++++++++++++-":{"20":"3/10","26":"7/10"},"---++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"---++---++----++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"---++---++----+++++++++-":{"20":"3/4","23":"1/4"},"---++---++----++++++++-":{"21":"5/6","22":"1/6"},"---++---++----+++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"---++---++----++++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++---++----++++++-+++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"---++---++----++++++-+++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"---++---++----++++++-++++++++-":{"26":"4/5","29":"1/5"},"---++---++----++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"---++---++----++++++-++++++-":{"26":"5/6","27":"1/6"},"---++---++----++++++-+++++-":{"25":"3/10","26":"7/10"},"---++---++----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++---++----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"---++---++----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"---++---++----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"---++---++----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"---++---++----++++++-++++-+-":{"26":"5/6","27":"1/6"},"---++---++----++++++-++++--":{"21":"1/2","26":"1/2"},"---++---++----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"---++---++----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"---++---++----++++++-+-":{"21":"5/6","22":"1/6"},"---++---++----++++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"---++---++----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++---++----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"---++---++----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"---++---++----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"---++---++----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"---++---++----++++++--+++-+-":{"26":"5/6","27":"1/6"},"---++---++----++++++--+++--++++":{"14":"5/87","26":"49/87","28":"17/61","30":"10/99"},"---++---++----++++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++----++++++--+++--+++--+":{"2":"35/212","14":"23/53","23":"29/212","32":"14/53"},"---++---++----++++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++---++----++++++--+++--+-":{"7":"5/22","14":"30/77","26":"4/11","28":"3/154"},"---++---++----++++++--+++---":{"2":"14/61","14":"24/61","26":"89/244","27":"3/244"},"---++---++----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"---++---++----++++++--+-":{"2":"3/46","6":"7/23","14":"2/7","15":"3/23","23":"3/14"},"---++---++----++++++---":{"2":"35/108","14":"5/9","22":"13/108"},"---++---++----+++++-":{"14":"1/2","19":"1/2"},"---++---++----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"---++---++----+++-":{"2":"35/108","14":"5/9","17":"13/108"},"---++---++----++-":{"2":"7/20","8":"3/5","16":"1/20"},"---++---++----+-":{"2":"7/20","8":"3/5","15":"1/20"},"---++---++-----++++++":{"8":"1/3","14":"1/3","20":"1/3"},"---++---++-----+++++-+":{"8":"1/3","14":"1/3","21":"1/3"},"---++---++-----+++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"---++---++-----+++++--+++-+":{"8":"1/3","14":"1/3","26":"1/3"},"---++---++-----+++++--+++--++++":{"8":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++---++-----+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++-----+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++---++-----+++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"---++---++-----+++++--+++---":{"22":"1/2","27":"1/2"},"---++---++-----+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"---++---++-----+++++--+-":{"2":"1/210","7":"8/35","8":"2/5","22":"2/15","23":"7/30"},"---++---++-----+++++---+++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"---++---++-----+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"---++---++-----+++++---++--++++":{"8":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++---++-----+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++-----+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"---++---++-----+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++---++-----+++++---++--+-":{"26":"1/14","27":"5/14","28":"4/7"},"---++---++-----+++++---++---+++":{"8":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++---++-----+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++-----+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"---++---++-----+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"---++---++-----+++++---++----":{"23":"1/2","28":"1/2"},"---++---++-----+++++---+-":{"4":"6/23","7":"7/46","15":"7/46","23":"30/161","24":"40/161"},"---++---++-----+++++----++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"---++---++-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"---++---++-----+++++----+--+":{"2":"7/30","8":"2/5","23":"7/30","27":"2/15"},"---++---++-----+++++----+---+++":{"8":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++---++-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"---++---++-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"---++---++-----+++++----+----++":{"26":"4/7","30":"3/7"},"---++---++-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"---++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"---++---++-----+++++-----+":{"2":"35/97","3":"294/485","8":"6/485","24":"7/485","25":"3/485"},"---++---++-----+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"---++---++-----+++++-------+":{"2":"91/355","8":"156/355","22":"49/355","24":"7/355","27":"52/355"},"---++---++-----+++++--------+":{"2":"49/230","8":"42/115","23":"9/46","24":"2/115","28":"24/115"},"---++---++-----+++++---------++":{"26":"4/7","30":"3/7"},"---++---++-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++---++-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++---++-----+++++----------+":{"30":"1"},"---++---++-----+++++-----------+":{"15":"3/10","31":"7/10"},"---++---++-----+++++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---++---++-----++++-":{"1":"4/7","8":"16/49","19":"5/49"},"---++---++-----+++-":{"16":"3/4","18":"1/4"},"---++---++-----++-":{"6":"7/22","15":"9/22","17":"3/11"},"---++---++-----+-":{"1":"2/17","15":"9/34","16":"21/34"},"---++---++------":{"1":"41/148","2":"19/148","8":"14/37","15":"8/37"},"---++---+-":{"0":"1/7","8":"25/49","9":"17/49"},"---++----++":{"1":"7/10","10":"3/10"},"---++----+-+":{"7":"1/6","11":"5/6"},"---++----+--+":{"7":"1/2","12":"1/2"},"---++----+---+":{"8":"1/2","13":"1/2"},"---++----+----+++++++++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----++++++++++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"---++----+----++++++++++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"---++----+----+++++++++++++++-":{"26":"4/5","29":"1/5"},"---++----+----++++++++++++++-":{"26":"3/4","28":"1/4"},"---++----+----+++++++++++++-":{"26":"5/6","27":"1/6"},"---++----+----++++++++++++-":{"20":"3/10","26":"7/10"},"---++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"---++----+----++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"---++----+----+++++++++-":{"20":"3/4","23":"1/4"},"---++----+----++++++++-":{"21":"5/6","22":"1/6"},"---++----+----+++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"---++----+----++++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----++++++-+++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"---++----+----++++++-+++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"---++----+----++++++-++++++++-":{"26":"4/5","29":"1/5"},"---++----+----++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"---++----+----++++++-++++++-":{"26":"5/6","27":"1/6"},"---++----+----++++++-+++++-":{"25":"3/10","26":"7/10"},"---++----+----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"---++----+----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"---++----+----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"---++----+----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"---++----+----++++++-++++-+-":{"26":"5/6","27":"1/6"},"---++----+----++++++-++++--":{"21":"1/2","26":"1/2"},"---++----+----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"---++----+----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"---++----+----++++++-+-":{"21":"5/6","22":"1/6"},"---++----+----++++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"---++----+----++++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----++++++--+++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"---++----+----++++++--+++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"---++----+----++++++--+++-+++-":{"26":"4/5","29":"1/5"},"---++----+----++++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"---++----+----++++++--+++-+-":{"26":"5/6","27":"1/6"},"---++----+----++++++--+++--":{"8":"1/3","14":"1/3","26":"1/3"},"---++----+----++++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"---++----+----++++++--+-":{"2":"3/46","6":"7/23","14":"2/7","15":"3/23","23":"3/14"},"---++----+----++++++---":{"2":"35/108","14":"5/9","22":"13/108"},"---++----+----+++++-":{"14":"1/2","19":"1/2"},"---++----+----++++-":{"14":"17/49","15":"1/7","18":"25/49"},"---++----+----+++-":{"2":"35/108","14":"5/9","17":"13/108"},"---++----+----++-":{"2":"14/43","3":"24/43","15":"3/86","16":"7/86"},"---++----+----+-+++++":{"15":"1/2","20":"1/2"},"---++----+----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"---++----+----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"---++----+----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"---++----+----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"---++----+----+-++++-++++++-":{"26":"5/6","27":"1/6"},"---++----+----+-++++-+++++-":{"25":"3/10","26":"7/10"},"---++----+----+-++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----+-++++-++++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"---++----+----+-++++-++++-++++--+":{"14":"1/10","21":"7/40","25":"1/8","26":"17/40","32":"7/40"},"---++----+----+-++++-++++-+++-":{"26":"4/5","29":"1/5"},"---++----+----+-++++-++++-++-":{"26":"3/4","28":"1/4"},"---++----+----+-++++-++++-+-":{"26":"5/6","27":"1/6"},"---++----+----+-++++-++++--":{"21":"1/2","26":"1/2"},"---++----+----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"---++----+----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"---++----+----+-++++-+-":{"21":"5/6","22":"1/6"},"---++----+----+-++++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----+-++++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"---++----+----+-++++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"---++----+----+-++++--+++++++-":{"26":"4/5","29":"1/5"},"---++----+----+-++++--++++++-":{"26":"3/4","28":"1/4"},"---++----+----+-++++--+++++-":{"26":"5/6","27":"1/6"},"---++----+----+-++++--++++-":{"25":"3/10","26":"7/10"},"---++----+----+-++++--+++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----+-++++--+++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"---++----+----+-++++--+++-++++--+":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"---++----+----+-++++--+++-+++-":{"26":"4/5","29":"1/5"},"---++----+----+-++++--+++-++-":{"26":"3/4","28":"1/4"},"---++----+----+-++++--+++-+-":{"26":"5/6","27":"1/6"},"---++----+----+-++++--+++--":{"2":"98/817","14":"168/817","15":"178/817","22":"123/1634","26":"623/1634"},"---++----+----+-++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"---++----+----+-++++--+-":{"2":"1/9","14":"4/21","15":"1/6","16":"7/18","23":"1/7"},"---++----+----+-++++---":{"2":"35/108","14":"5/9","22":"13/108"},"---++----+----+-+++-":{"2":"28/89","14":"48/89","19":"13/89"},"---++----+----+-++-":{"0":"5/22","14":"20/77","16":"2/11","18":"51/154"},"---++----+----+-+-":{"2":"35/108","14":"5/9","17":"13/108"},"---++----+----+--++++":{"15":"1/2","20":"1/2"},"---++----+----+--+++-+":{"16":"1/2","21":"1/2"},"---++----+----+--+++--+++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"---++----+----+--+++--++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"---++----+----+--+++--++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"---++----+----+--+++--+++++++-":{"26":"4/5","29":"1/5"},"---++----+----+--+++--++++++-":{"26":"3/4","28":"1/4"},"---++----+----+--+++--+++++-":{"26":"5/6","27":"1/6"},"---++----+----+--+++--++++-":{"25":"3/10","26":"7/10"},"---++----+----+--+++--+++-":{"1":"41/204","2":"19/204","14":"14/51","16":"16/51","25":"2/17"},"---++----+----+--+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"---++----+----+--+++--+-":{"2":"5/22","14":"30/77","16":"4/11","23":"3/154"},"---++----+----+--+++---":{"2":"35/108","14":"5/9","22":"13/108"},"---++----+----+--++-":{"2":"28/89","14":"48/89","19":"13/89"},"---++----+----+--+-":{"2":"5/22","14":"30/77","16":"4/11","18":"3/154"},"---++----+----+---":{"2":"35/108","14":"5/9","17":"13/108"},"---++----+-----++++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+-----+++++-+":{"3":"1/3","14":"1/3","21":"1/3"},"---++----+-----+++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"---++----+-----+++++--+++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+-----+++++--+++-++++-+":{"3":"16/297","15":"2/27","25":"161/594","26":"301/594","31":"28/297"},"---++----+-----+++++--+++-++++--+":{"3":"16/143","15":"2/13","25":"7/286","26":"147/286","32":"28/143"},"---++----+-----+++++--+++-+++-":{"26":"4/5","29":"1/5"},"---++----+-----+++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"---++----+-----+++++--+++-+-":{"26":"5/6","27":"1/6"},"---++----+-----+++++--+++--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-----+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+-----+++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"---++----+-----+++++--+++---":{"22":"1/2","27":"1/2"},"---++----+-----+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"---++----+-----+++++--+-":{"2":"7/30","3":"2/5","22":"2/15","23":"7/30"},"---++----+-----+++++---+++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"---++----+-----+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"---++----+-----+++++---++--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-----+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"---++----+-----+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+-----+++++---++--+-":{"26":"1/14","27":"5/14","28":"4/7"},"---++----+-----+++++---++---+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-----+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"---++----+-----+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"---++----+-----+++++---++----":{"3":"7/22","8":"7/22","23":"2/11","28":"2/11"},"---++----+-----+++++---+-":{"4":"6/23","7":"7/46","15":"7/46","23":"30/161","24":"40/161"},"---++----+-----+++++----++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"---++----+-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"---++----+-----+++++----+--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-----+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"---++----+-----+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+-----+++++----+--+-":{"26":"1/14","27":"5/14","28":"4/7"},"---++----+-----+++++----+---+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"---++----+-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"---++----+-----+++++----+----++":{"26":"4/7","30":"3/7"},"---++----+-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"---++----+-----+++++----+-----":{"3":"7/22","8":"7/22","24":"2/11","29":"2/11"},"---++----+-----+++++-----+":{"2":"1057/2963","3":"1812/2963","15":"24/2963","24":"49/2963","25":"21/2963"},"---++----+-----+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"---++----+-----+++++-------+":{"15":"56/281","18":"55/281","24":"119/281","27":"51/281"},"---++----+-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"---++----+-----+++++---------++":{"26":"4/7","30":"3/7"},"---++----+-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"---++----+-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++----+-----+++++----------+":{"30":"1"},"---++----+-----+++++-----------+":{"15":"3/10","31":"7/10"},"---++----+-----+++++-------------":{"27":"1/2","32":"1/2"},"---++----+-----++++-":{"1":"7/13","3":"4/13","15":"3/65","19":"7/65"},"---++----+-----+++-":{"16":"3/4","18":"1/4"},"---++----+-----++-":{"6":"7/22","15":"9/22","17":"3/11"},"---++----+-----+-":{"1":"2/17","15":"9/34","16":"21/34"},"---++----+------+++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+------++++-+":{"3":"1/3","14":"1/3","21":"1/3"},"---++----+------++++--+++++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+------++++--++++++++-+":{"9":"2/11","23":"2/11","25":"7/22","31":"7/22"},"---++----+------++++--++++++++--+":{"9":"2/11","23":"2/11","25":"7/22","32":"7/22"},"---++----+------++++--+++++++-":{"26":"4/5","29":"1/5"},"---++----+------++++--++++++-":{"26":"3/4","28":"1/4"},"---++----+------++++--+++++-":{"26":"5/6","27":"1/6"},"---++----+------++++--++++-":{"25":"3/10","26":"7/10"},"---++----+------++++--+++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+------++++--+++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"---++----+------++++--+++-+++-":{"26":"4/5","29":"1/5"},"---++----+------++++--+++-++-":{"26":"3/4","28":"1/4"},"---++----+------++++--+++-+-":{"26":"5/6","27":"1/6"},"---++----+------++++--+++--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"---++----+------++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"---++----+------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"---++----+------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"---++----+------++++--+-":{"2":"7/30","3":"2/5","22":"2/15","23":"7/30"},"---++----+------++++---+++":{"1":"2/7","9":"8/49","16":"12/49","22":"15/98","25":"15/98"},"---++----+------++++---++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+------++++---++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"---++----+------++++---++-++++---":{"2":"2/51","16":"22/51","22":"7/34","26":"7/34","32":"2/17"},"---++----+------++++---++-+++-":{"26":"4/5","29":"1/5"},"---++----+------++++---++-++-":{"26":"3/4","28":"1/4"},"---++----+------++++---++-+-":{"26":"5/6","27":"1/6"},"---++----+------++++---++--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"---++----+------++++---++--+++---":{"2":"7/83","15":"11/83","22":"15/332","26":"161/332","32":"21/83"},"---++----+------++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+------++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"---++----+------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"---++----+------++++---+-":{"4":"18/97","7":"21/194","16":"49/194","23":"132/679","24":"176/679"},"---++----+------++++----++":{"1":"2/7","9":"8/49","16":"12/49","22":"15/98","25":"15/98"},"---++----+------++++----+-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+------++++----+-++++-+":{"3":"2/33","16":"1/6","25":"8/33","26":"14/33","31":"7/66"},"---++----+------++++----+-++++---":{"2":"1/78","16":"16/39","23":"7/26","26":"7/26","32":"1/26"},"---++----+------++++----+-+++-":{"26":"4/5","29":"1/5"},"---++----+------++++----+-++-":{"26":"3/4","28":"1/4"},"---++----+------++++----+-+-":{"26":"5/6","27":"1/6"},"---++----+------++++----+--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+------++++----+--+++-+":{"9":"23/374","24":"42/187","25":"60/187","31":"147/374"},"---++----+------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"---++----+------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+------++++----+--+-":{"15":"1/14","16":"1/7","27":"2/7","28":"1/2"},"---++----+------++++----+---+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+------++++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"---++----+------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"---++----+------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"---++----+------++++----+----++":{"26":"4/7","30":"3/7"},"---++----+------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"---++----+------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"---++----+------++++----+-----":{"3":"1/3","7":"7/36","15":"1/36","24":"2/9","29":"2/9"},"---++----+------++++-----+":{"2":"7/41","9":"12/41","24":"7/41","25":"15/41"},"---++----+------++++------+":{"17":"7/32","24":"3/8","26":"13/32"},"---++----+------++++-------+":{"2":"7/29","9":"12/29","24":"7/29","27":"3/29"},"---++----+------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"---++----+------++++---------++":{"26":"4/7","30":"3/7"},"---++----+------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"---++----+------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++----+------++++----------+":{"30":"1"},"---++----+------++++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"---++----+------++++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---++----+------+++-":{"1":"175/347","9":"100/347","15":"21/347","19":"51/347"},"---++----+------++-":{"15":"5/26","16":"17/26","18":"2/13"},"---++----+------+-":{"15":"1/5","16":"7/10","17":"1/10"},"---++----+-------++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++----+-------+++-+":{"16":"1/2","21":"1/2"},"---++----+-------+++--+++++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+-------+++--++++++++-+":{"9":"2/11","23":"2/11","25":"7/22","31":"7/22"},"---++----+-------+++--++++++++--+":{"9":"2/11","23":"2/11","25":"7/22","32":"7/22"},"---++----+-------+++--+++++++-":{"26":"4/5","29":"1/5"},"---++----+-------+++--++++++-":{"26":"3/4","28":"1/4"},"---++----+-------+++--+++++-":{"26":"5/6","27":"1/6"},"---++----+-------+++--++++-":{"25":"3/10","26":"7/10"},"---++----+-------+++--+++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+-------+++--+++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"---++----+-------+++--+++-+++-":{"26":"4/5","29":"1/5"},"---++----+-------+++--+++-++-":{"26":"3/4","28":"1/4"},"---++----+-------+++--+++-+-":{"26":"5/6","27":"1/6"},"---++----+-------+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"---++----+-------+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"---++----+-------+++--+-":{"2":"7/30","3":"2/5","22":"2/15","23":"7/30"},"---++----+-------+++---+++":{"1":"5/22","2":"3/22","9":"4/11","22":"3/22","25":"3/22"},"---++----+-------+++---++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+-------+++---++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"---++----+-------+++---++-++++---":{"2":"2/9","9":"2/9","22":"2/9","25":"1/18","32":"5/18"},"---++----+-------+++---++-+++-":{"26":"4/5","29":"1/5"},"---++----+-------+++---++-++-":{"26":"3/4","28":"1/4"},"---++----+-------+++---++-+-":{"26":"5/6","27":"1/6"},"---++----+-------+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"---++----+-------+++---+-":{"2":"7/32","9":"3/8","16":"3/8","23":"3/224","24":"1/56"},"---++----+-------+++----++":{"1":"5/22","2":"3/22","9":"4/11","22":"3/22","25":"3/22"},"---++----+-------+++----+-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++----+-------+++----+-++++-+":{"9":"8/85","24":"8/85","25":"17/59","26":"33/92","31":"14/85"},"---++----+-------+++----+-++++---":{"2":"14/85","9":"2/17","23":"28/85","25":"1/10","32":"49/170"},"---++----+-------+++----+-+++-":{"26":"4/5","29":"1/5"},"---++----+-------+++----+-++-":{"26":"3/4","28":"1/4"},"---++----+-------+++----+-+-":{"26":"5/6","27":"1/6"},"---++----+-------+++----+--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-------+++----+--+++-+":{"9":"23/374","24":"42/187","25":"60/187","31":"147/374"},"---++----+-------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"---++----+-------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----+-------+++----+--+-":{"2":"14/79","9":"24/79","16":"49/158","27":"6/79","28":"21/158"},"---++----+-------+++----+---+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-------+++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"---++----+-------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"---++----+-------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"---++----+-------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"---++----+-------+++-----+":{"2":"7/41","9":"12/41","24":"7/41","25":"15/41"},"---++----+-------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"---++----+-------+++-------+":{"2":"7/29","9":"12/29","24":"7/29","27":"3/29"},"---++----+-------+++--------+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----+-------+++--------++-+":{"17":"7/40","25":"23/80","27":"1/80","31":"21/40"},"---++----+-------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++----+-------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"---++----+-------+++---------++":{"26":"4/7","30":"3/7"},"---++----+-------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"---++----+-------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++----+-------+++----------+":{"30":"1"},"---++----+-------+++-----------+":{"29":"3/7","31":"4/7"},"---++----+-------+++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---++----+-------++-":{"1":"7/15","9":"4/15","16":"7/45","19":"1/9"},"---++----+-------+-":{"2":"5/22","9":"30/77","16":"4/11","18":"3/154"},"---++----+--------":{"2":"13/63","9":"5/9","17":"5/21"},"---++-----+":{"7":"1/6","10":"5/6"},"---++------+":{"2":"1/6","11":"5/6"},"---++-------+":{"7":"1/2","12":"1/2"},"---++--------+":{"8":"1/2","13":"1/2"},"---++---------+":{"9":"1/2","14":"1/2"},"---++----------+":{"3":"1/3","9":"1/3","15":"1/3"},"---++-----------+":{"3":"1/3","9":"1/3","16":"1/3"},"---++------------++++":{"3":"1/3","14":"1/3","20":"1/3"},"---++------------+++-+":{"16":"1/2","21":"1/2"},"---++------------+++--+++++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++------------+++--++++++++-+":{"3":"14/75","23":"22/75","25":"29/150","31":"49/150"},"---++------------+++--++++++++--+":{"3":"14/75","23":"22/75","25":"29/150","32":"49/150"},"---++------------+++--+++++++-":{"26":"4/5","29":"1/5"},"---++------------+++--++++++-":{"26":"3/4","28":"1/4"},"---++------------+++--+++++-":{"26":"5/6","27":"1/6"},"---++------------+++--++++-":{"25":"3/10","26":"7/10"},"---++------------+++--+++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++------------+++--+++-++++-+":{"3":"56/759","23":"8/69","25":"153/506","26":"25/66","31":"98/759"},"---++------------+++--+++-+++-":{"26":"4/5","29":"1/5"},"---++------------+++--+++-++-":{"26":"3/4","28":"1/4"},"---++------------+++--+++-+-":{"26":"5/6","27":"1/6"},"---++------------+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"---++------------+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"---++------------+++--+-":{"2":"7/30","3":"2/5","22":"2/15","23":"7/30"},"---++------------+++---++++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++------------+++---+++++++-+":{"3":"14/75","23":"22/75","25":"29/150","31":"49/150"},"---++------------+++---+++++++--+":{"3":"14/75","23":"22/75","25":"29/150","32":"49/150"},"---++------------+++---++++++-":{"26":"4/5","29":"1/5"},"---++------------+++---+++++-":{"26":"3/4","28":"1/4"},"---++------------+++---++++-":{"26":"5/6","27":"1/6"},"---++------------+++---+++-":{"25":"3/10","26":"7/10"},"---++------------+++---++-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++------------+++---++-++++-+":{"3":"56/759","23":"8/69","25":"153/506","26":"25/66","31":"98/759"},"---++------------+++---++-+++-":{"26":"4/5","29":"1/5"},"---++------------+++---++-++-":{"26":"3/4","28":"1/4"},"---++------------+++---++-+-":{"26":"5/6","27":"1/6"},"---++------------+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"---++------------+++---+-":{"4":"1/7","8":"1/7","23":"19/49","24":"16/49"},"---++------------+++----+++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++------------+++----++++++-+":{"3":"6/29","17":"11/58","25":"7/29","31":"21/58"},"---++------------+++----+++++-":{"26":"4/5","29":"1/5"},"---++------------+++----++++-":{"26":"3/4","28":"1/4"},"---++------------+++----+++-":{"26":"5/6","27":"1/6"},"---++------------+++----++-":{"25":"3/10","26":"7/10"},"---++------------+++----+-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++------------+++----+-++++-+":{"3":"56/495","24":"8/45","25":"283/990","26":"223/990","31":"98/495"},"---++------------+++----+-+++-":{"26":"4/5","29":"1/5"},"---++------------+++----+-++-":{"26":"3/4","28":"1/4"},"---++------------+++----+-+-":{"26":"5/6","27":"1/6"},"---++------------+++----+--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++------------+++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"---++------------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"---++------------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++------------+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"---++------------+++----+---+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++------------+++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"---++------------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"---++------------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"---++------------+++----+----":{"3":"1/3","9":"1/3","24":"4/21","28":"1/7"},"---++------------+++-----+":{"2":"49/149","3":"84/149","18":"6/149","24":"7/149","25":"3/149"},"---++------------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"---++------------+++-------++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++------------+++-------+++-+":{"3":"1/48","17":"17/96","25":"7/24","31":"49/96"},"---++------------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++------------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++------------+++-------+-":{"2":"49/191","3":"84/191","24":"1/191","27":"21/191","28":"36/191"},"---++------------+++--------+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++------------+++--------++-+":{"17":"7/40","25":"23/80","27":"1/80","31":"21/40"},"---++------------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++------------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"---++------------+++---------++":{"26":"4/7","30":"3/7"},"---++------------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"---++------------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++------------+++----------+":{"30":"1"},"---++------------+++-----------+":{"29":"3/7","31":"4/7"},"---++------------+++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---++------------++-":{"16":"13/30","17":"3/10","19":"4/15"},"---++------------+-":{"2":"7/30","3":"2/5","17":"2/15","18":"7/30"},"---++-------------+++":{"3":"1/3","9":"1/3","20":"1/3"},"---++-------------++-+":{"17":"1/6","21":"5/6"},"---++-------------++--+":{"17":"1/2","22":"1/2"},"---++-------------++---++++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++-------------++---+++++++-+":{"3":"14/75","23":"22/75","25":"29/150","31":"49/150"},"---++-------------++---+++++++--+":{"3":"14/75","23":"22/75","25":"29/150","32":"49/150"},"---++-------------++---++++++-":{"26":"4/5","29":"1/5"},"---++-------------++---+++++-":{"26":"3/4","28":"1/4"},"---++-------------++---++++-":{"26":"5/6","27":"1/6"},"---++-------------++---+++-":{"25":"3/10","26":"7/10"},"---++-------------++---++-":{"1":"287/996","3":"41/249","17":"40/249","23":"245/996","25":"35/249"},"---++-------------++---+-":{"17":"1/3","23":"13/21","24":"1/21"},"---++-------------++----+++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++-------------++----++++++-+":{"3":"28/121","18":"15/121","24":"29/121","31":"49/121"},"---++-------------++----+++++-":{"26":"4/5","29":"1/5"},"---++-------------++----++++-":{"26":"3/4","28":"1/4"},"---++-------------++----+++-":{"26":"5/6","27":"1/6"},"---++-------------++----++-":{"25":"3/10","26":"7/10"},"---++-------------++----+-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++-------------++----+-++++-+":{"3":"56/495","24":"8/45","25":"283/990","26":"223/990","31":"98/495"},"---++-------------++----+-++++---":{"2":"8/87","17":"38/261","25":"59/174","26":"77/522","32":"8/29"},"---++-------------++----+-+++-":{"26":"4/5","29":"1/5"},"---++-------------++----+-++-":{"26":"3/4","28":"1/4"},"---++-------------++----+-+-":{"26":"5/6","27":"1/6"},"---++-------------++----+--++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++-------------++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"---++-------------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"---++-------------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++-------------++----+--+-":{"17":"5/22","24":"30/77","26":"4/11","28":"3/154"},"---++-------------++----+---":{"3":"89/708","6":"623/2832","17":"151/944","24":"245/708","27":"35/236"},"---++-------------++-----+":{"2":"49/149","3":"84/149","18":"6/149","24":"7/149","25":"3/149"},"---++-------------++------+":{"18":"1/3","24":"1/3","26":"1/3"},"---++-------------++-------++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++-------------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"---++-------------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++-------------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++-------------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"---++-------------++--------+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++-------------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"---++-------------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++-------------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"---++-------------++---------++":{"26":"4/7","30":"3/7"},"---++-------------++---------+-+":{"28":"1/2","31":"1/2"},"---++-------------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++-------------++----------+":{"30":"1"},"---++-------------++-----------+":{"29":"3/7","31":"4/7"},"---++-------------++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---++-------------+-":{"4":"1/7","8":"1/7","18":"19/49","19":"16/49"},"---++--------------++":{"18":"1/4","20":"3/4"},"---++--------------+-+":{"17":"1/6","21":"5/6"},"---++--------------+--+":{"18":"5/8","22":"3/8"},"---++--------------+---+":{"18":"1/2","23":"1/2"},"---++--------------+----+++++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"---++--------------+----+++++-":{"26":"4/5","29":"1/5"},"---++--------------+----++++-":{"26":"3/4","28":"1/4"},"---++--------------+----+++-":{"26":"5/6","27":"1/6"},"---++--------------+----++-":{"25":"3/10","26":"7/10"},"---++--------------+----+-+++++":{"3":"2/17","26":"23/34","30":"7/34"},"---++--------------+----+-++++-+":{"3":"56/495","24":"8/45","25":"283/990","26":"223/990","31":"98/495"},"---++--------------+----+-++++---":{"2":"8/87","17":"38/261","25":"59/174","26":"77/522","32":"8/29"},"---++--------------+----+-+++-":{"26":"4/5","29":"1/5"},"---++--------------+----+-++-":{"26":"3/4","28":"1/4"},"---++--------------+----+-+-":{"26":"5/6","27":"1/6"},"---++--------------+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"---++--------------+-----++++++":{"3":"28/403","24":"33/403","26":"293/403","30":"49/403"},"---++--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"---++--------------+-----+++++---":{"2":"7/53","24":"19/53","25":"6/53","31":"12/53","32":"9/53"},"---++--------------+-----++++-":{"26":"4/5","29":"1/5"},"---++--------------+-----+++-":{"26":"3/4","28":"1/4"},"---++--------------+-----++-":{"26":"5/6","27":"1/6"},"---++--------------+-----+-":{"2":"49/143","3":"84/143","24":"1/143","25":"3/143","26":"6/143"},"---++--------------+------+++++":{"3":"28/403","24":"33/403","26":"293/403","30":"49/403"},"---++--------------+------++++-+":{"3":"56/363","19":"8/33","25":"151/726","26":"91/726","31":"98/363"},"---++--------------+------++++---":{"2":"7/107","24":"19/107","25":"27/107","26":"33/107","32":"21/107"},"---++--------------+------+++-":{"26":"4/5","29":"1/5"},"---++--------------+------++-":{"26":"3/4","28":"1/4"},"---++--------------+------+-":{"2":"49/139","3":"84/139","18":"1/139","26":"7/278","27":"3/278"},"---++--------------+-------++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++--------------+-------+++-+":{"19":"5/26","26":"6/13","31":"9/26"},"---++--------------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++--------------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++--------------+-------+-":{"2":"49/178","3":"42/89","18":"1/178","27":"8/89","28":"14/89"},"---++--------------+--------+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++--------------+--------++-+":{"19":"5/26","26":"6/13","31":"9/26"},"---++--------------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++--------------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"---++--------------+---------++":{"26":"4/7","30":"3/7"},"---++--------------+---------+-+":{"28":"1/2","31":"1/2"},"---++--------------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++--------------+----------+":{"30":"1"},"---++--------------+-----------+":{"29":"3/7","31":"4/7"},"---++--------------+-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---++---------------+":{"19":"1/5","20":"4/5"},"---++----------------+":{"17":"1/6","21":"5/6"},"---++-----------------+":{"18":"5/8","22":"3/8"},"---++------------------+":{"4":"1/7","13":"1/7","19":"16/49","23":"19/49"},"---++-------------------+":{"19":"1/2","24":"1/2"},"---++--------------------++++++":{"30":"1"},"---++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"---++--------------------+++++---":{"2":"7/53","24":"19/53","25":"6/53","31":"12/53","32":"9/53"},"---++--------------------++++-":{"25":"3/10","29":"7/10"},"---++--------------------+++-":{"19":"5/26","26":"6/13","28":"9/26"},"---++--------------------++-":{"25":"1/2","27":"1/2"},"---++--------------------+-":{"2":"98/283","3":"168/283","19":"2/283","25":"9/566","26":"21/566"},"---++---------------------+++++":{"3":"28/403","24":"33/403","26":"293/403","30":"49/403"},"---++---------------------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"---++---------------------++++---":{"2":"7/107","24":"19/107","25":"27/107","26":"33/107","32":"21/107"},"---++---------------------+++-":{"26":"4/5","29":"1/5"},"---++---------------------++-":{"26":"3/4","28":"1/4"},"---++---------------------+-":{"2":"49/139","3":"84/139","18":"1/139","26":"7/278","27":"3/278"},"---++----------------------++++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++----------------------+++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"---++----------------------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++----------------------++-":{"26":"13/30","27":"3/10","29":"4/15"},"---++----------------------+-":{"2":"49/167","3":"84/167","19":"1/167","27":"12/167","28":"21/167"},"---++-----------------------+++":{"3":"5/82","26":"22/41","28":"97/328","30":"35/328"},"---++-----------------------++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"---++-----------------------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++-----------------------+-":{"2":"49/185","4":"84/185","19":"13/185","28":"117/1295","29":"156/1295"},"---++------------------------++":{"26":"4/7","30":"3/7"},"---++------------------------+-+":{"28":"1/2","31":"1/2"},"---++------------------------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---++-------------------------+":{"30":"1"},"---++--------------------------+":{"29":"3/7","31":"4/7"},"---++----------------------------":{"27":"1/2","32":"1/2"},"---+-":{"2":"1/3","3":"13/21","4":"1/21"},"----++":{"3":"1/4","5":"3/4"},"----+-+":{"2":"1/6","6":"5/6"},"----+--+":{"2":"1/2","7":"1/2"},"----+---+":{"3":"1/2","8":"1/2"},"----+----++":{"1":"7/10","10":"3/10"},"----+----+-+":{"7":"1/6","11":"5/6"},"----+----+--+":{"7":"1/2","12":"1/2"},"----+----+---+":{"8":"1/2","13":"1/2"},"----+----+----+++++++++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"----+----+----++++++++++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"----+----+----++++++++++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"----+----+----+++++++++++++++-":{"26":"4/5","29":"1/5"},"----+----+----++++++++++++++-":{"26":"3/4","28":"1/4"},"----+----+----+++++++++++++-":{"26":"5/6","27":"1/6"},"----+----+----++++++++++++-":{"20":"3/10","26":"7/10"},"----+----+----+++++++++++-":{"20":"1/2","25":"1/2"},"----+----+----++++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"----+----+----+++++++++-":{"20":"3/4","23":"1/4"},"----+----+----++++++++-":{"21":"5/6","22":"1/6"},"----+----+----+++++++-":{"16":"2/7","20":"3/14","21":"1/2"},"----+----+----++++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"----+----+----++++++-+++++++++-+":{"14":"2/15","15":"7/60","25":"31/60","31":"7/30"},"----+----+----++++++-+++++++++--+":{"14":"2/15","15":"7/60","25":"31/60","32":"7/30"},"----+----+----++++++-++++++++-":{"26":"4/5","29":"1/5"},"----+----+----++++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"----+----+----++++++-++++++-":{"26":"5/6","27":"1/6"},"----+----+----++++++-+++++-":{"25":"3/10","26":"7/10"},"----+----+----++++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"----+----+----++++++-++++-++++-+":{"14":"16/293","15":"14/293","25":"173/586","26":"297/586","31":"28/293"},"----+----+----++++++-++++-++++--+":{"14":"16/139","15":"14/139","25":"19/278","26":"143/278","32":"28/139"},"----+----+----++++++-++++-+++-":{"26":"4/5","29":"1/5"},"----+----+----++++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"----+----+----++++++-++++-+-":{"26":"5/6","27":"1/6"},"----+----+----++++++-++++--":{"21":"1/2","26":"1/2"},"----+----+----++++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"----+----+----++++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"----+----+----++++++-+-":{"21":"5/6","22":"1/6"},"----+----+----++++++--":{"3":"1/3","14":"1/3","21":"1/3"},"----+----+----+++++-":{"14":"1/2","19":"1/2"},"----+----+----++++-":{"3":"17/180","13":"17/60","14":"17/45","15":"4/45","18":"7/45"},"----+----+----+++-":{"2":"35/108","14":"5/9","17":"13/108"},"----+----+----++-":{"2":"14/67","14":"24/67","15":"3/134","16":"55/134"},"----+----+----+-+++++":{"15":"1/2","20":"1/2"},"----+----+----+-++++-++++++++++":{"14":"2/15","26":"19/30","30":"7/30"},"----+----+----+-++++-+++++++++-+":{"14":"2/11","23":"2/11","25":"7/22","31":"7/22"},"----+----+----+-++++-+++++++++--+":{"14":"2/11","23":"2/11","25":"7/22","32":"7/22"},"----+----+----+-++++-++++++++-":{"26":"4/5","29":"1/5"},"----+----+----+-++++-+++++++-":{"26":"3/4","28":"1/4"},"----+----+----+-++++-++++++-":{"26":"5/6","27":"1/6"},"----+----+----+-++++-+++++-":{"25":"3/10","26":"7/10"},"----+----+----+-++++-++++-+++++":{"14":"2/15","26":"19/30","30":"7/30"},"----+----+----+-++++-++++-++++-+":{"14":"8/121","23":"8/121","25":"7/22","26":"105/242","31":"14/121"},"----+----+----+-++++-++++-++++--+":{"14":"1/10","21":"7/40","25":"1/8","26":"17/40","32":"7/40"},"----+----+----+-++++-++++-+++-":{"26":"4/5","29":"1/5"},"----+----+----+-++++-++++-++-":{"26":"3/4","28":"1/4"},"----+----+----+-++++-++++-+-":{"26":"5/6","27":"1/6"},"----+----+----+-++++-++++--":{"21":"1/2","26":"1/2"},"----+----+----+-++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"----+----+----+-++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"----+----+----+-++++-+-":{"21":"5/6","22":"1/6"},"----+----+----+-++++--":{"3":"1/3","14":"1/3","21":"1/3"},"----+----+----+-+++-":{"2":"28/89","14":"48/89","19":"13/89"},"----+----+----+-++-":{"3":"3/7","14":"3/7","18":"1/7"},"----+----+----+-+-":{"2":"35/108","14":"5/9","17":"13/108"},"----+----+----+--":{"3":"1/3","14":"1/3","16":"1/3"},"----+----+-----++++++++++++++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+-----+++++++++++++++-+":{"9":"2/15","15":"7/60","25":"31/60","31":"7/30"},"----+----+-----+++++++++++++++--+":{"4":"2/15","15":"1/6","25":"7/15","32":"7/30"},"----+----+-----++++++++++++++-":{"26":"4/5","29":"1/5"},"----+----+-----+++++++++++++-":{"26":"3/4","28":"1/4"},"----+----+-----++++++++++++-":{"26":"5/6","27":"1/6"},"----+----+-----+++++++++++-":{"20":"3/10","26":"7/10"},"----+----+-----++++++++++-":{"20":"1/2","25":"1/2"},"----+----+-----+++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"----+----+-----++++++++-":{"20":"3/4","23":"1/4"},"----+----+-----+++++++-":{"21":"5/6","22":"1/6"},"----+----+-----++++++-":{"20":"1/2","21":"1/2"},"----+----+-----+++++-++++++++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+-----+++++-+++++++++-+":{"9":"2/15","15":"7/60","25":"31/60","31":"7/30"},"----+----+-----+++++-+++++++++--+":{"4":"2/15","15":"1/6","25":"7/15","32":"7/30"},"----+----+-----+++++-++++++++-":{"26":"4/5","29":"1/5"},"----+----+-----+++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"----+----+-----+++++-++++++-":{"26":"5/6","27":"1/6"},"----+----+-----+++++-+++++-":{"25":"3/10","26":"7/10"},"----+----+-----+++++-++++-+++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+-----+++++-++++-++++-+":{"9":"5/84","15":"5/96","25":"18/65","26":"34/67","31":"5/48"},"----+----+-----+++++-++++-++++--+":{"4":"2/15","15":"4/45","21":"7/45","26":"7/18","32":"7/30"},"----+----+-----+++++-++++-+++-":{"26":"4/5","29":"1/5"},"----+----+-----+++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"----+----+-----+++++-++++-+-":{"26":"5/6","27":"1/6"},"----+----+-----+++++-++++--":{"21":"1/2","26":"1/2"},"----+----+-----+++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"----+----+-----+++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"----+----+-----+++++-+-":{"21":"5/6","22":"1/6"},"----+----+-----+++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"----+----+-----+++++--+++-+++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+-----+++++--+++-++++-+":{"9":"5/84","15":"5/96","25":"18/65","26":"34/67","31":"5/48"},"----+----+-----+++++--+++-+++-":{"26":"4/5","29":"1/5"},"----+----+-----+++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"----+----+-----+++++--+++-+-":{"26":"5/6","27":"1/6"},"----+----+-----+++++--+++--++++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+-----+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----+-----+++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"----+----+-----+++++--+++---":{"22":"1/2","27":"1/2"},"----+----+-----+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"----+----+-----+++++--+-":{"16":"1/12","22":"1/3","23":"7/12"},"----+----+-----+++++---+++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"----+----+-----+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"----+----+-----+++++---++--++++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+-----+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"----+----+-----+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----+-----+++++---++--+-":{"26":"1/14","27":"5/14","28":"4/7"},"----+----+-----+++++---++---+++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+-----+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"----+----+-----+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"----+----+-----+++++---++----":{"23":"1/2","28":"1/2"},"----+----+-----+++++---+-":{"3":"1/3","4":"1/3","23":"1/7","24":"4/21"},"----+----+-----+++++----++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"----+----+-----+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"----+----+-----+++++----+--++++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+-----+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"----+----+-----+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----+-----+++++----+--+-":{"26":"1/14","27":"5/14","28":"4/7"},"----+----+-----+++++----+---+++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+-----+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"----+----+-----+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"----+----+-----+++++----+----++":{"26":"4/7","30":"3/7"},"----+----+-----+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"----+----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"----+----+-----+++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"----+----+-----+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"----+----+-----+++++-------+":{"15":"56/281","18":"55/281","24":"119/281","27":"51/281"},"----+----+-----+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"----+----+-----+++++---------++":{"26":"4/7","30":"3/7"},"----+----+-----+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----+-----+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+----+-----+++++----------+":{"30":"1"},"----+----+-----+++++-----------+":{"15":"3/10","31":"7/10"},"----+----+-----+++++-------------":{"27":"1/2","32":"1/2"},"----+----+-----++++-":{"1":"5/11","15":"9/55","19":"21/55"},"----+----+-----+++-":{"16":"3/4","18":"1/4"},"----+----+-----++-":{"6":"7/22","15":"9/22","17":"3/11"},"----+----+-----+-":{"1":"2/17","15":"9/34","16":"21/34"},"----+----+------+++++":{"15":"1/2","20":"1/2"},"----+----+------++++-++++++++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+------++++-+++++++++-+":{"9":"2/11","23":"2/11","25":"7/22","31":"7/22"},"----+----+------++++-+++++++++--+":{"9":"2/11","23":"2/11","25":"7/22","32":"7/22"},"----+----+------++++-++++++++-":{"26":"4/5","29":"1/5"},"----+----+------++++-+++++++-":{"26":"3/4","28":"1/4"},"----+----+------++++-++++++-":{"26":"5/6","27":"1/6"},"----+----+------++++-+++++-":{"25":"3/10","26":"7/10"},"----+----+------++++-++++-+++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+------++++-++++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"----+----+------++++-++++-++++--+":{"4":"2/17","21":"5/17","25":"1/17","26":"11/34","32":"7/34"},"----+----+------++++-++++-+++-":{"26":"4/5","29":"1/5"},"----+----+------++++-++++-++-":{"26":"3/4","28":"1/4"},"----+----+------++++-++++-+-":{"26":"5/6","27":"1/6"},"----+----+------++++-++++--":{"21":"1/2","26":"1/2"},"----+----+------++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"----+----+------++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"----+----+------++++-+-":{"21":"5/6","22":"1/6"},"----+----+------++++--+++++++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+------++++--++++++++-+":{"9":"2/11","23":"2/11","25":"7/22","31":"7/22"},"----+----+------++++--++++++++--+":{"9":"2/11","23":"2/11","25":"7/22","32":"7/22"},"----+----+------++++--+++++++-":{"26":"4/5","29":"1/5"},"----+----+------++++--++++++-":{"26":"3/4","28":"1/4"},"----+----+------++++--+++++-":{"26":"5/6","27":"1/6"},"----+----+------++++--++++-":{"25":"3/10","26":"7/10"},"----+----+------++++--+++-+++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+------++++--+++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"----+----+------++++--+++-+++-":{"26":"4/5","29":"1/5"},"----+----+------++++--+++-++-":{"26":"3/4","28":"1/4"},"----+----+------++++--+++-+-":{"26":"5/6","27":"1/6"},"----+----+------++++--+++--++++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"----+----+------++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----+------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"----+----+------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"----+----+------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"----+----+------++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"----+----+------++++---+++":{"1":"2/7","9":"8/49","16":"12/49","22":"15/98","25":"15/98"},"----+----+------++++---++-+++++":{"9":"2/15","26":"19/30","30":"7/30"},"----+----+------++++---++-++++-+":{"9":"8/109","23":"8/109","25":"65/218","26":"93/218","31":"14/109"},"----+----+------++++---++-++++---":{"2":"2/51","16":"22/51","22":"7/34","26":"7/34","32":"2/17"},"----+----+------++++---++-+++-":{"26":"4/5","29":"1/5"},"----+----+------++++---++-++-":{"26":"3/4","28":"1/4"},"----+----+------++++---++-+-":{"26":"5/6","27":"1/6"},"----+----+------++++---++--++++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"----+----+------++++---++--+++---":{"2":"7/83","15":"11/83","22":"15/332","26":"161/332","32":"21/83"},"----+----+------++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----+------++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"----+----+------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"----+----+------++++---+-":{"3":"1/3","9":"1/3","15":"1/7","23":"4/49","24":"16/147"},"----+----+------++++----++":{"1":"2/7","9":"8/49","16":"12/49","22":"15/98","25":"15/98"},"----+----+------++++----+-+++++":{"9":"2/29","23":"7/58","26":"20/29","30":"7/58"},"----+----+------++++----+-++++-+":{"9":"2/31","16":"7/62","25":"8/31","26":"14/31","31":"7/62"},"----+----+------++++----+-++++---":{"2":"1/78","16":"16/39","23":"7/26","26":"7/26","32":"1/26"},"----+----+------++++----+-+++-":{"26":"4/5","29":"1/5"},"----+----+------++++----+-++-":{"26":"3/4","28":"1/4"},"----+----+------++++----+-+-":{"26":"5/6","27":"1/6"},"----+----+------++++----+--++++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+------++++----+--+++-+":{"9":"23/374","24":"42/187","25":"60/187","31":"147/374"},"----+----+------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"----+----+------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----+------++++----+--+-":{"15":"1/14","16":"1/7","27":"2/7","28":"1/2"},"----+----+------++++----+---+++":{"9":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----+------++++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"----+----+------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"----+----+------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"----+----+------++++----+----++":{"26":"4/7","30":"3/7"},"----+----+------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"----+----+------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"----+----+------++++----+-----":{"24":"1/2","29":"1/2"},"----+----+------++++-----+":{"3":"7/27","9":"7/27","24":"4/27","25":"1/3"},"----+----+------++++------+":{"17":"7/32","24":"3/8","26":"13/32"},"----+----+------++++-------+":{"2":"7/29","9":"12/29","24":"7/29","27":"3/29"},"----+----+------++++--------+":{"3":"1/3","9":"1/3","24":"4/21","28":"1/7"},"----+----+------++++---------++":{"26":"4/7","30":"3/7"},"----+----+------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"----+----+------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+----+------++++----------+":{"30":"1"},"----+----+------++++-----------+":{"18":"16/49","29":"5/49","31":"4/7"},"----+----+------++++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"----+----+------+++-":{"1":"175/347","9":"100/347","15":"21/347","19":"51/347"},"----+----+------++-":{"15":"5/26","16":"17/26","18":"2/13"},"----+----+------+-":{"15":"1/5","16":"7/10","17":"1/10"},"----+----+-------":{"3":"1/3","9":"1/3","16":"1/3"},"----+-----+":{"7":"1/6","10":"5/6"},"----+------+":{"2":"1/6","11":"5/6"},"----+-------+":{"7":"1/2","12":"1/2"},"----+--------+":{"8":"1/2","13":"1/2"},"----+---------+":{"9":"1/2","14":"1/2"},"----+----------++++++++++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+----------+++++++++++++++-+":{"4":"2/15","15":"1/6","25":"7/15","31":"7/30"},"----+----------+++++++++++++++--+":{"4":"2/15","15":"1/6","25":"7/15","32":"7/30"},"----+----------++++++++++++++-":{"26":"4/5","29":"1/5"},"----+----------+++++++++++++-":{"26":"3/4","28":"1/4"},"----+----------++++++++++++-":{"26":"5/6","27":"1/6"},"----+----------+++++++++++-":{"20":"3/10","26":"7/10"},"----+----------++++++++++-":{"20":"1/2","25":"1/2"},"----+----------+++++++++-":{"15":"5/7","20":"3/35","24":"1/5"},"----+----------++++++++-":{"20":"3/4","23":"1/4"},"----+----------+++++++-":{"21":"5/6","22":"1/6"},"----+----------++++++-":{"20":"1/2","21":"1/2"},"----+----------+++++-++++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+----------+++++-+++++++++-+":{"4":"2/15","15":"1/6","25":"7/15","31":"7/30"},"----+----------+++++-+++++++++--+":{"4":"2/15","15":"1/6","25":"7/15","32":"7/30"},"----+----------+++++-++++++++-":{"26":"4/5","29":"1/5"},"----+----------+++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"----+----------+++++-++++++-":{"26":"5/6","27":"1/6"},"----+----------+++++-+++++-":{"25":"3/10","26":"7/10"},"----+----------+++++-++++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+----------+++++-++++-++++-+":{"4":"4/65","15":"1/13","25":"7/26","26":"63/130","31":"7/65"},"----+----------+++++-++++-++++--+":{"4":"2/15","15":"4/45","21":"7/45","26":"7/18","32":"7/30"},"----+----------+++++-++++-+++-":{"26":"4/5","29":"1/5"},"----+----------+++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"----+----------+++++-++++-+-":{"26":"5/6","27":"1/6"},"----+----------+++++-++++--":{"21":"1/2","26":"1/2"},"----+----------+++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"----+----------+++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"----+----------+++++-+-":{"21":"5/6","22":"1/6"},"----+----------+++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"----+----------+++++--+++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+----------+++++--+++-++++-+":{"4":"4/65","15":"1/13","25":"7/26","26":"63/130","31":"7/65"},"----+----------+++++--+++-+++-":{"26":"4/5","29":"1/5"},"----+----------+++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"----+----------+++++--+++-+-":{"26":"5/6","27":"1/6"},"----+----------+++++--+++--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----------+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----------+++++--+++--+-":{"4":"10/27","9":"10/27","22":"5/54","26":"1/54","28":"4/27"},"----+----------+++++--+++---":{"22":"1/2","27":"1/2"},"----+----------+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"----+----------+++++--+-":{"4":"7/50","9":"7/50","15":"3/50","22":"6/25","23":"21/50"},"----+----------+++++---+++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"----+----------+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"----+----------+++++---++--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----------+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++---++--+++---":{"14":"14/71","15":"2/71","22":"19/142","26":"21/71","32":"49/142"},"----+----------+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----------+++++---++--+-":{"4":"7/20","9":"7/20","23":"3/20","28":"3/20"},"----+----------+++++---++---+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----------+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"----+----------+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"----+----------+++++---++----":{"4":"7/20","9":"7/20","23":"3/20","28":"3/20"},"----+----------+++++---+-":{"3":"1/3","4":"1/3","23":"1/7","24":"4/21"},"----+----------+++++----++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"----+----------+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"----+----------+++++----+--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----------+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"----+----------+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----------+++++----+--+-":{"4":"2/13","9":"2/13","15":"3/52","27":"3/13","28":"21/52"},"----+----------+++++----+---+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----------+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"----+----------+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"----+----------+++++----+----++":{"26":"4/7","30":"3/7"},"----+----------+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"----+----------+++++----+-----":{"24":"1/2","29":"1/2"},"----+----------+++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"----+----------+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"----+----------+++++-------+":{"15":"56/281","18":"55/281","24":"119/281","27":"51/281"},"----+----------+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"----+----------+++++---------++":{"26":"4/7","30":"3/7"},"----+----------+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"----+----------+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+----------+++++----------+":{"30":"1"},"----+----------+++++-----------+":{"15":"3/10","31":"7/10"},"----+----------+++++-------------":{"27":"1/2","32":"1/2"},"----+----------++++-":{"1":"5/11","15":"9/55","19":"21/55"},"----+----------+++-":{"16":"3/4","18":"1/4"},"----+----------++-":{"6":"7/22","15":"9/22","17":"3/11"},"----+----------+-":{"15":"1/2","16":"1/2"},"----+-----------+++++":{"15":"1/2","20":"1/2"},"----+-----------++++-++++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+-----------++++-+++++++++-+":{"4":"14/65","23":"4/13","25":"1/10","31":"49/130"},"----+-----------++++-+++++++++--+":{"4":"10/53","21":"23/212","23":"11/53","25":"35/212","32":"35/106"},"----+-----------++++-++++++++-":{"26":"4/5","29":"1/5"},"----+-----------++++-+++++++-":{"26":"3/4","28":"1/4"},"----+-----------++++-++++++-":{"26":"5/6","27":"1/6"},"----+-----------++++-+++++-":{"25":"3/10","26":"7/10"},"----+-----------++++-++++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+-----------++++-++++-++++-+":{"4":"56/655","23":"16/131","25":"79/262","26":"447/1310","31":"98/655"},"----+-----------++++-++++-++++--+":{"4":"2/17","21":"5/17","25":"1/17","26":"11/34","32":"7/34"},"----+-----------++++-++++-+++-":{"26":"4/5","29":"1/5"},"----+-----------++++-++++-++-":{"26":"3/4","28":"1/4"},"----+-----------++++-++++-+-":{"26":"5/6","27":"1/6"},"----+-----------++++-++++--":{"21":"1/2","26":"1/2"},"----+-----------++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"----+-----------++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"----+-----------++++-+-":{"21":"5/6","22":"1/6"},"----+-----------++++--+++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+-----------++++--++++++++-+":{"4":"14/65","23":"4/13","25":"1/10","31":"49/130"},"----+-----------++++--++++++++--+":{"4":"38/229","16":"46/229","23":"28/229","25":"101/458","32":"133/458"},"----+-----------++++--+++++++-":{"26":"4/5","29":"1/5"},"----+-----------++++--++++++-":{"26":"3/4","28":"1/4"},"----+-----------++++--+++++-":{"26":"5/6","27":"1/6"},"----+-----------++++--++++-":{"25":"3/10","26":"7/10"},"----+-----------++++--+++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+-----------++++--+++-++++-+":{"4":"56/655","23":"16/131","25":"79/262","26":"447/1310","31":"98/655"},"----+-----------++++--+++-+++-":{"26":"4/5","29":"1/5"},"----+-----------++++--+++-++-":{"26":"3/4","28":"1/4"},"----+-----------++++--+++-+-":{"26":"5/6","27":"1/6"},"----+-----------++++--+++--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-----------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"----+-----------++++--+++--+++---":{"9":"19/180","14":"1/36","15":"7/60","26":"31/60","32":"7/30"},"----+-----------++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+-----------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"----+-----------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"----+-----------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"----+-----------++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"----+-----------++++---+++":{"15":"1/8","16":"5/8","22":"1/8","25":"1/8"},"----+-----------++++---++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+-----------++++---++-++++-+":{"4":"56/655","23":"16/131","25":"79/262","26":"447/1310","31":"98/655"},"----+-----------++++---++-++++---":{"2":"2/51","16":"22/51","22":"7/34","26":"7/34","32":"2/17"},"----+-----------++++---++-+++-":{"26":"4/5","29":"1/5"},"----+-----------++++---++-++-":{"26":"3/4","28":"1/4"},"----+-----------++++---++-+-":{"26":"5/6","27":"1/6"},"----+-----------++++---++--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-----------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"----+-----------++++---++--+++---":{"9":"19/180","14":"1/36","15":"7/60","26":"31/60","32":"7/30"},"----+-----------++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+-----------++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"----+-----------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"----+-----------++++---+-":{"3":"1/3","4":"1/3","23":"1/7","24":"4/21"},"----+-----------++++----++":{"15":"1/8","16":"5/8","22":"1/8","25":"1/8"},"----+-----------++++----+-+++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+-----------++++----+-++++-+":{"4":"8/115","16":"4/23","25":"11/46","26":"91/230","31":"14/115"},"----+-----------++++----+-++++---":{"2":"1/78","16":"16/39","23":"7/26","26":"7/26","32":"1/26"},"----+-----------++++----+-+++-":{"26":"4/5","29":"1/5"},"----+-----------++++----+-++-":{"26":"3/4","28":"1/4"},"----+-----------++++----+-+-":{"26":"5/6","27":"1/6"},"----+-----------++++----+--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-----------++++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"----+-----------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"----+-----------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+-----------++++----+--+-":{"15":"1/14","16":"1/7","27":"2/7","28":"1/2"},"----+-----------++++----+---+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-----------++++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"----+-----------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"----+-----------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"----+-----------++++----+----++":{"26":"4/7","30":"3/7"},"----+-----------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"----+-----------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"----+-----------++++----+-----":{"24":"1/2","29":"1/2"},"----+-----------++++-----+":{"3":"17/52","4":"17/52","16":"2/13","24":"7/52","25":"3/52"},"----+-----------++++------+":{"17":"7/32","24":"3/8","26":"13/32"},"----+-----------++++-------+":{"16":"56/109","18":"3/109","24":"35/109","27":"15/109"},"----+-----------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"----+-----------++++---------++":{"26":"4/7","30":"3/7"},"----+-----------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"----+-----------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+-----------++++----------+":{"30":"1"},"----+-----------++++-----------+":{"29":"3/7","31":"4/7"},"----+-----------++++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"----+-----------+++-":{"15":"9/38","16":"25/38","19":"2/19"},"----+-----------++-":{"15":"5/26","16":"17/26","18":"2/13"},"----+-----------+-":{"16":"5/6","17":"1/6"},"----+------------++++":{"16":"1/2","20":"1/2"},"----+------------+++-+":{"16":"1/2","21":"1/2"},"----+------------+++--+++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+------------+++--++++++++-+":{"4":"14/65","23":"4/13","25":"1/10","31":"49/130"},"----+------------+++--+++++++-":{"26":"4/5","29":"1/5"},"----+------------+++--++++++-":{"26":"3/4","28":"1/4"},"----+------------+++--+++++-":{"26":"5/6","27":"1/6"},"----+------------+++--++++-":{"25":"3/10","26":"7/10"},"----+------------+++--+++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+------------+++--+++-++++-+":{"4":"56/655","23":"16/131","25":"79/262","26":"447/1310","31":"98/655"},"----+------------+++--+++-+++-":{"26":"4/5","29":"1/5"},"----+------------+++--+++-++-":{"26":"3/4","28":"1/4"},"----+------------+++--+++-+-":{"26":"5/6","27":"1/6"},"----+------------+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"----+------------+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"----+------------+++--+-":{"2":"7/162","4":"2/27","22":"26/81","23":"91/162"},"----+------------+++---++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+------------+++---+++++++-+":{"4":"14/65","23":"4/13","25":"1/10","31":"49/130"},"----+------------+++---++++++-":{"26":"4/5","29":"1/5"},"----+------------+++---+++++-":{"26":"3/4","28":"1/4"},"----+------------+++---++++-":{"26":"5/6","27":"1/6"},"----+------------+++---+++-":{"25":"3/10","26":"7/10"},"----+------------+++---++-+++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+------------+++---++-++++-+":{"4":"56/655","23":"16/131","25":"79/262","26":"447/1310","31":"98/655"},"----+------------+++---++-+++-":{"26":"4/5","29":"1/5"},"----+------------+++---++-++-":{"26":"3/4","28":"1/4"},"----+------------+++---++-+-":{"26":"5/6","27":"1/6"},"----+------------+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"----+------------+++---+-":{"3":"1/3","4":"1/3","23":"1/7","24":"4/21"},"----+------------+++----+++++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+------------+++----++++++-+":{"4":"6/25","17":"1/5","25":"7/50","31":"21/50"},"----+------------+++----+++++-":{"26":"4/5","29":"1/5"},"----+------------+++----++++-":{"26":"3/4","28":"1/4"},"----+------------+++----+++-":{"26":"5/6","27":"1/6"},"----+------------+++----++-":{"25":"3/10","26":"7/10"},"----+------------+++----+-+++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+------------+++----+-++++-+":{"4":"56/415","24":"16/83","25":"47/166","26":"127/830","31":"98/415"},"----+------------+++----+-+++-":{"26":"4/5","29":"1/5"},"----+------------+++----+-++-":{"26":"3/4","28":"1/4"},"----+------------+++----+-+-":{"26":"5/6","27":"1/6"},"----+------------+++----+--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+------------+++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"----+------------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"----+------------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+------------+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"----+------------+++----+---+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+------------+++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"----+------------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"----+------------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"----+------------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"----+------------+++-----+":{"3":"7/30","4":"7/30","18":"1/5","24":"7/30","25":"1/10"},"----+------------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"----+------------+++-------++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+------------+++-------+++-+":{"17":"1/6","25":"1/4","26":"1/12","31":"1/2"},"----+------------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+------------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+------------+++-------+-":{"18":"1/15","24":"1/15","27":"1/3","28":"8/15"},"----+------------+++--------+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+------------+++--------++-+":{"17":"7/40","25":"23/80","27":"1/80","31":"21/40"},"----+------------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+------------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"----+------------+++---------++":{"26":"4/7","30":"3/7"},"----+------------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"----+------------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+------------+++----------+":{"30":"1"},"----+------------+++-----------+":{"29":"3/7","31":"4/7"},"----+------------+++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"----+------------++-":{"16":"13/30","17":"3/10","19":"4/15"},"----+------------+-":{"2":"7/162","4":"2/27","17":"26/81","18":"91/162"},"----+-------------+++":{"17":"1/6","20":"5/6"},"----+-------------++-+":{"17":"1/6","21":"5/6"},"----+-------------++--+":{"17":"1/2","22":"1/2"},"----+-------------++---++++++++":{"4":"2/15","26":"19/30","30":"7/30"},"----+-------------++---+++++++-+":{"4":"14/65","23":"4/13","25":"1/10","31":"49/130"},"----+-------------++---+++++++--+":{"4":"82/499","17":"46/499","23":"196/499","25":"63/998","32":"287/998"},"----+-------------++---++++++-":{"26":"4/5","29":"1/5"},"----+-------------++---+++++-":{"26":"3/4","28":"1/4"},"----+-------------++---++++-":{"26":"5/6","27":"1/6"},"----+-------------++---+++-":{"25":"3/10","26":"7/10"},"----+-------------++---++-":{"1":"287/1432","4":"41/358","17":"36/179","23":"441/1432","25":"63/358"},"----+-------------++---+-":{"3":"1/3","4":"1/3","23":"1/7","24":"4/21"},"----+-------------++----+++++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+-------------++----++++++-+":{"4":"28/117","18":"3/13","24":"1/9","31":"49/117"},"----+-------------++----+++++-":{"26":"4/5","29":"1/5"},"----+-------------++----++++-":{"26":"3/4","28":"1/4"},"----+-------------++----+++-":{"26":"5/6","27":"1/6"},"----+-------------++----++-":{"25":"3/10","26":"7/10"},"----+-------------++----+-+++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+-------------++----+-++++-+":{"4":"56/415","24":"16/83","25":"47/166","26":"127/830","31":"98/415"},"----+-------------++----+-++++---":{"2":"8/87","17":"38/261","25":"59/174","26":"77/522","32":"8/29"},"----+-------------++----+-+++-":{"26":"4/5","29":"1/5"},"----+-------------++----+-++-":{"26":"3/4","28":"1/4"},"----+-------------++----+-+-":{"26":"5/6","27":"1/6"},"----+-------------++----+--++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-------------++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"----+-------------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"----+-------------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+-------------++----+--+-":{"17":"5/22","24":"30/77","26":"4/11","28":"3/154"},"----+-------------++----+---":{"17":"35/108","24":"5/9","27":"13/108"},"----+-------------++-----+":{"3":"7/30","4":"7/30","18":"1/5","24":"7/30","25":"1/10"},"----+-------------++------+":{"18":"1/3","24":"1/3","26":"1/3"},"----+-------------++-------++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-------------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"----+-------------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+-------------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+-------------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"----+-------------++--------+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-------------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"----+-------------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+-------------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"----+-------------++---------++":{"26":"4/7","30":"3/7"},"----+-------------++---------+-+":{"28":"1/2","31":"1/2"},"----+-------------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+-------------++----------+":{"30":"1"},"----+-------------++-----------+":{"29":"3/7","31":"4/7"},"----+-------------++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"----+-------------+-":{"3":"1/3","4":"1/3","18":"1/7","19":"4/21"},"----+--------------++":{"18":"1/4","20":"3/4"},"----+--------------+-+":{"17":"1/6","21":"5/6"},"----+--------------+--+":{"18":"5/8","22":"3/8"},"----+--------------+---+":{"18":"1/2","23":"1/2"},"----+--------------+----+++++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"----+--------------+----+++++-":{"26":"4/5","29":"1/5"},"----+--------------+----++++-":{"26":"3/4","28":"1/4"},"----+--------------+----+++-":{"26":"5/6","27":"1/6"},"----+--------------+----++-":{"25":"3/10","26":"7/10"},"----+--------------+----+-+++++":{"4":"14/179","23":"37/358","26":"122/179","30":"49/358"},"----+--------------+----+-++++-+":{"4":"56/415","24":"16/83","25":"47/166","26":"127/830","31":"98/415"},"----+--------------+----+-++++---":{"2":"8/87","17":"38/261","25":"59/174","26":"77/522","32":"8/29"},"----+--------------+----+-+++-":{"26":"4/5","29":"1/5"},"----+--------------+----+-++-":{"26":"3/4","28":"1/4"},"----+--------------+----+-+-":{"26":"5/6","27":"1/6"},"----+--------------+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"----+--------------+-----++++++":{"4":"28/395","24":"37/395","26":"281/395","30":"49/395"},"----+--------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"----+--------------+-----+++++---":{"2":"7/53","24":"19/53","25":"6/53","31":"12/53","32":"9/53"},"----+--------------+-----++++-":{"26":"4/5","29":"1/5"},"----+--------------+-----+++-":{"26":"3/4","28":"1/4"},"----+--------------+-----++-":{"26":"5/6","27":"1/6"},"----+--------------+-----+-":{"3":"24/85","4":"24/85","17":"2/85","25":"21/170","26":"49/170"},"----+--------------+------+++++":{"4":"28/395","24":"37/395","26":"281/395","30":"49/395"},"----+--------------+------++++-+":{"4":"56/295","19":"16/59","25":"23/118","26":"7/590","31":"98/295"},"----+--------------+------++++---":{"2":"7/107","24":"19/107","25":"27/107","26":"33/107","32":"21/107"},"----+--------------+------+++-":{"26":"4/5","29":"1/5"},"----+--------------+------++-":{"26":"3/4","28":"1/4"},"----+--------------+------+-":{"26":"5/6","27":"1/6"},"----+--------------+-------++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+--------------+-------+++-+":{"19":"5/26","26":"6/13","31":"9/26"},"----+--------------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+--------------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+--------------+-------+-":{"17":"7/162","19":"2/27","27":"26/81","28":"91/162"},"----+--------------+--------+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+--------------+--------++-+":{"19":"5/26","26":"6/13","31":"9/26"},"----+--------------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+--------------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"----+--------------+---------++":{"26":"4/7","30":"3/7"},"----+--------------+---------+-+":{"28":"1/2","31":"1/2"},"----+--------------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+--------------+----------+":{"30":"1"},"----+--------------+-----------+":{"29":"3/7","31":"4/7"},"----+--------------+-------------":{"2":"1/6","27":"1/3","32":"1/2"},"----+---------------+":{"19":"1/5","20":"4/5"},"----+----------------+":{"17":"1/6","21":"5/6"},"----+-----------------+":{"19":"5/9","22":"4/9"},"----+------------------+":{"4":"1/7","13":"1/7","19":"16/49","23":"19/49"},"----+-------------------+":{"19":"1/2","24":"1/2"},"----+--------------------++++++":{"30":"1"},"----+--------------------+++++-+-":{"31":"1/2","32":"1/2"},"----+--------------------+++++---":{"2":"7/53","24":"19/53","25":"6/53","31":"12/53","32":"9/53"},"----+--------------------++++-":{"25":"3/10","29":"7/10"},"----+--------------------+++-":{"19":"5/26","26":"6/13","28":"9/26"},"----+--------------------++-":{"25":"1/2","27":"1/2"},"----+--------------------+-":{"3":"14/45","4":"14/45","19":"2/45","25":"1/10","26":"7/30"},"----+---------------------+++++":{"4":"28/395","24":"37/395","26":"281/395","30":"49/395"},"----+---------------------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"----+---------------------++++---":{"2":"7/107","24":"19/107","25":"27/107","26":"33/107","32":"21/107"},"----+---------------------+++-":{"26":"4/5","29":"1/5"},"----+---------------------++-":{"26":"3/4","28":"1/4"},"----+---------------------+-":{"26":"5/6","27":"1/6"},"----+----------------------++++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+----------------------+++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"----+----------------------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+----------------------++-":{"26":"13/30","27":"3/10","29":"4/15"},"----+----------------------+-":{"2":"49/575","4":"84/575","19":"13/575","27":"156/575","28":"273/575"},"----+-----------------------+++":{"4":"1/15","26":"8/15","28":"17/60","30":"7/60"},"----+-----------------------++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"----+-----------------------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+-----------------------+-":{"3":"7/18","4":"7/18","19":"1/18","28":"1/14","29":"2/21"},"----+------------------------++":{"26":"4/7","30":"3/7"},"----+------------------------+-+":{"28":"1/2","31":"1/2"},"----+------------------------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----+-------------------------+":{"30":"1"},"----+--------------------------+":{"29":"3/7","31":"4/7"},"----+----------------------------":{"27":"1/2","32":"1/2"},"-----+":{"2":"1/6","5":"5/6"},"------+":{"2":"1/6","6":"5/6"},"-------+":{"2":"1/2","7":"1/2"},"--------+":{"4":"3/7","8":"4/7"},"---------+":{"4":"1/2","9":"1/2"},"----------+":{"2":"1/6","10":"5/6"},"-----------+":{"2":"1/6","11":"5/6"},"------------+":{"7":"1/2","12":"1/2"},"-------------+":{"4":"3/7","13":"4/7"},"--------------+":{"4":"1/2","14":"1/2"},"---------------++++++++++++++++":{"30":"1"},"---------------+++++++++++++++-+":{"21":"1/2","31":"1/2"},"---------------+++++++++++++++--+":{"20":"1/4","25":"1/4","32":"1/2"},"---------------++++++++++++++-":{"21":"1/2","29":"1/2"},"---------------+++++++++++++-":{"25":"4/11","28":"7/11"},"---------------++++++++++++-":{"4":"2/5","20":"3/10","27":"3/10"},"---------------+++++++++++-":{"25":"3/10","26":"7/10"},"---------------++++++++++-":{"20":"1/2","25":"1/2"},"---------------+++++++++-":{"21":"1/2","24":"1/2"},"---------------++++++++-":{"21":"4/7","23":"3/7"},"---------------+++++++-":{"6":"1/4","17":"3/28","20":"9/28","22":"9/28"},"---------------++++++-":{"20":"1/2","21":"1/2"},"---------------+++++-++++++++++":{"15":"2/19","20":"11/38","26":"15/38","30":"4/19"},"---------------+++++-+++++++++-+":{"15":"11/29","20":"15/58","25":"7/58","31":"7/29"},"---------------+++++-++++++++-":{"26":"4/5","29":"1/5"},"---------------+++++-+++++++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"---------------+++++-++++++-":{"26":"5/6","27":"1/6"},"---------------+++++-+++++-":{"25":"3/10","26":"7/10"},"---------------+++++-++++-+++++":{"15":"2/19","20":"11/38","26":"15/38","30":"4/19"},"---------------+++++-++++-++++-+":{"15":"2/19","25":"11/38","26":"15/38","31":"4/19"},"---------------+++++-++++-+++-":{"26":"4/5","29":"1/5"},"---------------+++++-++++-++-":{"15":"5/38","20":"5/38","26":"21/38","28":"7/38"},"---------------+++++-++++-+-":{"26":"5/6","27":"1/6"},"---------------+++++-++++--":{"21":"1/2","26":"1/2"},"---------------+++++-+++-":{"15":"3/5","21":"1/5","24":"1/5"},"---------------+++++-++-":{"20":"5/26","21":"17/26","23":"2/13"},"---------------+++++-+-":{"21":"5/6","22":"1/6"},"---------------+++++--++++":{"15":"4/15","20":"1/30","21":"7/15","25":"7/30"},"---------------+++++--+++-+++++":{"15":"2/19","20":"11/38","26":"15/38","30":"4/19"},"---------------+++++--+++-++++-+":{"15":"2/19","25":"11/38","26":"15/38","31":"4/19"},"---------------+++++--+++-+++-":{"26":"4/5","29":"1/5"},"---------------+++++--+++-++-":{"15":"5/32","21":"5/16","26":"7/16","28":"3/32"},"---------------+++++--+++-+-":{"26":"5/6","27":"1/6"},"---------------+++++--+++--++++":{"26":"4/7","28":"1/4","30":"5/28"},"---------------+++++--+++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---------------+++++--+++--+-":{"22":"5/14","26":"1/14","28":"4/7"},"---------------+++++--+++---":{"22":"1/2","27":"1/2"},"---------------+++++--++-":{"15":"13/23","22":"3/23","24":"7/23"},"---------------+++++--+-":{"16":"1/12","22":"1/3","23":"7/12"},"---------------+++++---+++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"---------------+++++---++-+":{"15":"1/4","22":"1/6","26":"7/12"},"---------------+++++---++--++++":{"26":"4/7","28":"1/4","30":"5/28"},"---------------+++++---++--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++---++--+++---":{"4":"2/153","14":"28/153","22":"2/17","26":"35/102","32":"35/102"},"---------------+++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---------------+++++---++--+-":{"26":"1/14","27":"5/14","28":"4/7"},"---------------+++++---++---+++":{"26":"4/7","28":"1/4","30":"5/28"},"---------------+++++---++---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++---++---++---":{"14":"1/5","22":"7/60","26":"13/40","27":"1/120","32":"7/20"},"---------------+++++---++---+-":{"23":"3/7","26":"1/3","29":"5/21"},"---------------+++++---++----":{"23":"1/2","28":"1/2"},"---------------+++++---+-":{"22":"1/3","23":"13/21","24":"1/21"},"---------------+++++----++":{"1":"10/43","15":"12/43","22":"21/86","25":"21/86"},"---------------+++++----+-+":{"15":"1/4","22":"1/6","26":"7/12"},"---------------+++++----+--++++":{"26":"4/7","28":"1/4","30":"5/28"},"---------------+++++----+--+++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++----+--+++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"---------------+++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"---------------+++++----+--+-":{"26":"1/14","27":"5/14","28":"4/7"},"---------------+++++----+---+++":{"26":"4/7","28":"1/4","30":"5/28"},"---------------+++++----+---++-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++----+---++---":{"14":"174/929","15":"98/929","23":"286/929","25":"133/1858","32":"609/1858"},"---------------+++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"---------------+++++----+----++":{"26":"4/7","30":"3/7"},"---------------+++++----+----+-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"---------------+++++----+-----":{"24":"1/2","29":"1/2"},"---------------+++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"---------------+++++------+":{"15":"7/40","24":"1/5","26":"5/8"},"---------------+++++-------+":{"15":"56/281","18":"55/281","24":"119/281","27":"51/281"},"---------------+++++--------+":{"15":"7/22","23":"2/11","24":"2/11","28":"7/22"},"---------------+++++---------++":{"26":"4/7","30":"3/7"},"---------------+++++---------+-+":{"15":"17/94","25":"14/47","31":"49/94"},"---------------+++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---------------+++++----------+":{"30":"1"},"---------------+++++-----------+":{"15":"3/10","31":"7/10"},"---------------+++++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"---------------++++-":{"15":"3/10","19":"7/10"},"---------------+++-":{"16":"4/7","18":"3/7"},"---------------++-":{"4":"2/5","15":"3/10","17":"3/10"},"---------------+-":{"15":"1/2","16":"1/2"},"----------------+++++":{"15":"1/2","20":"1/2"},"----------------++++-++++++++++":{"20":"7/30","26":"1/2","30":"4/15"},"----------------++++-+++++++++-+":{"16":"1/2","31":"1/2"},"----------------++++-++++++++-":{"26":"4/5","29":"1/5"},"----------------++++-+++++++-":{"26":"3/4","28":"1/4"},"----------------++++-++++++-":{"26":"5/6","27":"1/6"},"----------------++++-+++++-":{"25":"3/10","26":"7/10"},"----------------++++-++++-+++++":{"15":"9/88","25":"25/89","26":"1/2","30":"9/77"},"----------------++++-++++-++++-+":{"15":"7/30","21":"1/2","25":"7/30","31":"1/30"},"----------------++++-++++-+++-":{"26":"4/5","29":"1/5"},"----------------++++-++++-++-":{"26":"3/4","28":"1/4"},"----------------++++-++++-+-":{"26":"5/6","27":"1/6"},"----------------++++-++++--":{"21":"1/2","26":"1/2"},"----------------++++-+++-":{"15":"9/38","21":"25/38","24":"2/19"},"----------------++++-++-":{"15":"5/26","16":"35/78","21":"8/39","23":"2/13"},"----------------++++-+-":{"21":"5/6","22":"1/6"},"----------------++++--+++++++++":{"20":"7/30","26":"1/2","30":"4/15"},"----------------++++--++++++++-+":{"16":"1/2","21":"2/7","31":"3/14"},"----------------++++--+++++++-":{"26":"4/5","29":"1/5"},"----------------++++--++++++-":{"26":"3/4","28":"1/4"},"----------------++++--+++++-":{"26":"5/6","27":"1/6"},"----------------++++--++++-":{"25":"3/10","26":"7/10"},"----------------++++--+++-+++++":{"15":"9/88","25":"25/89","26":"1/2","30":"9/77"},"----------------++++--+++-++++-+":{"23":"8/41","25":"29/82","26":"9/82","31":"14/41"},"----------------++++--+++-+++-":{"26":"4/5","29":"1/5"},"----------------++++--+++-++-":{"26":"3/4","28":"1/4"},"----------------++++--+++-+-":{"26":"5/6","27":"1/6"},"----------------++++--+++--++++":{"26":"4/7","28":"1/4","30":"5/28"},"----------------++++--+++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"----------------++++--+++--+++---":{"4":"38/495","14":"28/495","15":"8/55","26":"161/330","32":"7/30"},"----------------++++--+++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----------------++++--+++--+-":{"15":"15/46","22":"5/23","26":"7/23","28":"7/46"},"----------------++++--+++---":{"15":"6/17","22":"4/17","26":"21/68","27":"7/68"},"----------------++++--++-":{"15":"39/170","16":"91/170","22":"6/85","24":"14/85"},"----------------++++--+-":{"15":"1/18","16":"7/54","22":"8/27","23":"14/27"},"----------------++++---+++":{"15":"1/8","16":"5/8","22":"1/8","25":"1/8"},"----------------++++---++-+++++":{"22":"7/66","26":"47/66","30":"2/11"},"----------------++++---++-++++-+":{"23":"8/41","25":"29/82","26":"9/82","31":"14/41"},"----------------++++---++-++++---":{"4":"3/16","22":"5/32","25":"7/32","26":"7/64","32":"21/64"},"----------------++++---++-+++-":{"26":"4/5","29":"1/5"},"----------------++++---++-++-":{"26":"3/4","28":"1/4"},"----------------++++---++-+-":{"26":"5/6","27":"1/6"},"----------------++++---++--++++":{"26":"4/7","28":"1/4","30":"5/28"},"----------------++++---++--+++-+":{"23":"17/77","25":"4/11","31":"32/77"},"----------------++++---++--+++---":{"4":"38/495","14":"28/495","15":"8/55","26":"161/330","32":"7/30"},"----------------++++---++--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----------------++++---++--+-":{"15":"35/122","23":"20/61","26":"14/61","28":"19/122"},"----------------++++---++---":{"15":"14/45","23":"16/45","26":"41/180","27":"19/180"},"----------------++++---+-":{"22":"1/3","23":"13/21","24":"1/21"},"----------------++++----++":{"15":"1/8","16":"5/8","22":"1/8","25":"1/8"},"----------------++++----+-+++++":{"23":"1/6","26":"2/3","30":"1/6"},"----------------++++----+-++++-+":{"16":"29/66","23":"8/33","26":"10/33","31":"1/66"},"----------------++++----+-++++---":{"4":"1/86","16":"18/43","23":"11/43","26":"101/344","32":"7/344"},"----------------++++----+-+++-":{"26":"4/5","29":"1/5"},"----------------++++----+-++-":{"26":"3/4","28":"1/4"},"----------------++++----+-+-":{"26":"5/6","27":"1/6"},"----------------++++----+--++++":{"26":"4/7","28":"1/4","30":"5/28"},"----------------++++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"----------------++++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"----------------++++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"----------------++++----+--+-":{"15":"1/14","16":"1/7","27":"2/7","28":"1/2"},"----------------++++----+---+++":{"26":"4/7","28":"1/4","30":"5/28"},"----------------++++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"----------------++++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"----------------++++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"----------------++++----+----++":{"26":"4/7","30":"3/7"},"----------------++++----+----+-+":{"24":"34/147","25":"2/7","28":"23/294","31":"17/42"},"----------------++++----+----+---":{"14":"34/159","23":"34/159","25":"35/318","28":"14/159","32":"119/318"},"----------------++++----+-----":{"24":"1/2","29":"1/2"},"----------------++++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"----------------++++------+":{"17":"7/32","24":"3/8","26":"13/32"},"----------------++++-------+":{"16":"56/109","18":"3/109","24":"35/109","27":"15/109"},"----------------++++--------+":{"16":"1/2","24":"2/7","28":"3/14"},"----------------++++---------++":{"26":"4/7","30":"3/7"},"----------------++++---------+-+":{"16":"17/50","25":"6/25","31":"21/50"},"----------------++++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----------------++++----------+":{"30":"1"},"----------------++++-----------+":{"29":"3/7","31":"4/7"},"----------------++++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"----------------+++-":{"15":"9/38","16":"25/38","19":"2/19"},"----------------++-":{"15":"5/26","16":"17/26","18":"2/13"},"----------------+-":{"16":"5/6","17":"1/6"},"-----------------++++":{"16":"1/2","20":"1/2"},"-----------------+++-+":{"16":"1/2","21":"1/2"},"-----------------+++--+++++++++":{"16":"7/22","26":"1/2","30":"2/11"},"-----------------+++--++++++++-+-":{"31":"1/2","32":"1/2"},"-----------------+++--+++++++-":{"26":"4/5","29":"1/5"},"-----------------+++--++++++-":{"26":"3/4","28":"1/4"},"-----------------+++--+++++-":{"26":"5/6","27":"1/6"},"-----------------+++--++++-":{"25":"3/10","26":"7/10"},"-----------------+++--+++-+++++":{"16":"7/22","26":"1/2","30":"2/11"},"-----------------+++--+++-++++-+":{"23":"8/41","25":"29/82","26":"9/82","31":"14/41"},"-----------------+++--+++-+++-":{"26":"4/5","29":"1/5"},"-----------------+++--+++-++-":{"26":"3/4","28":"1/4"},"-----------------+++--+++-+-":{"26":"5/6","27":"1/6"},"-----------------+++--+++--":{"16":"4/9","22":"1/6","26":"7/18"},"-----------------+++--++-":{"15":"13/66","17":"13/66","22":"2/11","24":"14/33"},"-----------------+++--+-":{"22":"3/8","23":"5/8"},"-----------------+++---++++++++":{"22":"7/66","26":"47/66","30":"2/11"},"-----------------+++---+++++++-+-":{"31":"1/2","32":"1/2"},"-----------------+++---++++++-":{"26":"4/5","29":"1/5"},"-----------------+++---+++++-":{"26":"3/4","28":"1/4"},"-----------------+++---++++-":{"26":"5/6","27":"1/6"},"-----------------+++---+++-":{"25":"3/10","26":"7/10"},"-----------------+++---++-+++++":{"22":"7/66","26":"47/66","30":"2/11"},"-----------------+++---++-++++-+":{"23":"8/41","25":"29/82","26":"9/82","31":"14/41"},"-----------------+++---++-++++---":{"4":"3/16","22":"5/32","25":"7/32","26":"7/64","32":"21/64"},"-----------------+++---++-+++-":{"26":"4/5","29":"1/5"},"-----------------+++---++-++-":{"26":"3/4","28":"1/4"},"-----------------+++---++-+-":{"26":"5/6","27":"1/6"},"-----------------+++---++--":{"16":"5/12","23":"1/4","26":"1/3"},"-----------------+++---+-":{"22":"1/3","23":"13/21","24":"1/21"},"-----------------+++----+++++++":{"23":"1/6","26":"2/3","30":"1/6"},"-----------------+++----++++++-+-":{"31":"1/2","32":"1/2"},"-----------------+++----+++++-":{"26":"4/5","29":"1/5"},"-----------------+++----++++-":{"26":"3/4","28":"1/4"},"-----------------+++----+++-":{"26":"5/6","27":"1/6"},"-----------------+++----++-":{"25":"3/10","26":"7/10"},"-----------------+++----+-+++++":{"23":"1/6","26":"2/3","30":"1/6"},"-----------------+++----+-++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"-----------------+++----+-++++---":{"4":"7/44","23":"5/22","25":"9/44","26":"23/176","32":"49/176"},"-----------------+++----+-+++-":{"26":"4/5","29":"1/5"},"-----------------+++----+-++-":{"26":"3/4","28":"1/4"},"-----------------+++----+-+-":{"26":"5/6","27":"1/6"},"-----------------+++----+--++++":{"26":"4/7","28":"1/4","30":"5/28"},"-----------------+++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"-----------------+++----+--+++---":{"14":"2/11","23":"2/11","26":"7/22","32":"7/22"},"-----------------+++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"-----------------+++----+--+-":{"16":"1/2","24":"2/7","28":"3/14"},"-----------------+++----+---+++":{"26":"4/7","28":"1/4","30":"5/28"},"-----------------+++----+---++-+":{"24":"28/117","25":"137/468","27":"23/468","31":"49/117"},"-----------------+++----+---++---":{"14":"2/9","23":"2/9","25":"1/9","27":"1/18","32":"7/18"},"-----------------+++----+---+-":{"26":"1/3","28":"3/7","29":"5/21"},"-----------------+++----+----":{"16":"1/2","24":"2/7","28":"3/14"},"-----------------+++-----+":{"18":"1/3","24":"1/3","25":"1/3"},"-----------------+++------+":{"17":"7/32","24":"3/8","26":"13/32"},"-----------------+++-------++++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"-----------------+++-------+++-+":{"17":"1/6","25":"1/4","26":"1/12","31":"1/2"},"-----------------+++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-----------------+++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-----------------+++-------+-":{"18":"1/15","24":"1/15","27":"1/3","28":"8/15"},"-----------------+++--------+++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"-----------------+++--------++-+":{"17":"7/40","25":"23/80","27":"1/80","31":"21/40"},"-----------------+++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-----------------+++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"-----------------+++---------++":{"26":"4/7","30":"3/7"},"-----------------+++---------+-+":{"17":"17/98","25":"2/7","28":"1/49","31":"51/98"},"-----------------+++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-----------------+++----------+":{"30":"1"},"-----------------+++-----------+":{"29":"3/7","31":"4/7"},"-----------------+++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"-----------------++-":{"16":"13/30","17":"3/10","19":"4/15"},"-----------------+-":{"17":"3/8","18":"5/8"},"------------------+++":{"17":"1/6","20":"5/6"},"------------------++-+":{"17":"1/6","21":"5/6"},"------------------++--+":{"17":"1/2","22":"1/2"},"------------------++---++++++++":{"22":"7/66","26":"47/66","30":"2/11"},"------------------++---+++++++-+-":{"31":"1/2","32":"1/2"},"------------------++---++++++-":{"26":"4/5","29":"1/5"},"------------------++---+++++-":{"26":"3/4","28":"1/4"},"------------------++---++++-":{"26":"5/6","27":"1/6"},"------------------++---+++-":{"25":"3/10","26":"7/10"},"------------------++---++-":{"15":"41/436","17":"87/436","23":"49/109","25":"28/109"},"------------------++---+-":{"22":"1/3","23":"13/21","24":"1/21"},"------------------++----+++++++":{"23":"1/6","26":"2/3","30":"1/6"},"------------------++----++++++-+-":{"31":"1/2","32":"1/2"},"------------------++----+++++-":{"26":"4/5","29":"1/5"},"------------------++----++++-":{"26":"3/4","28":"1/4"},"------------------++----+++-":{"26":"5/6","27":"1/6"},"------------------++----++-":{"25":"3/10","26":"7/10"},"------------------++----+-+++++":{"23":"1/6","26":"2/3","30":"1/6"},"------------------++----+-++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"------------------++----+-++++---":{"2":"8/87","17":"38/261","25":"59/174","26":"77/522","32":"8/29"},"------------------++----+-+++-":{"26":"4/5","29":"1/5"},"------------------++----+-++-":{"26":"3/4","28":"1/4"},"------------------++----+-+-":{"26":"5/6","27":"1/6"},"------------------++----+--++++":{"17":"5/88","26":"83/154","28":"27/88","30":"15/154"},"------------------++----+--+++-+":{"24":"1/5","25":"13/80","26":"23/80","31":"7/20"},"------------------++----+--+++---":{"14":"6/31","17":"7/62","25":"45/248","26":"43/248","32":"21/62"},"------------------++----+--++-":{"26":"13/30","27":"3/10","29":"4/15"},"------------------++----+--+-":{"17":"5/22","24":"30/77","26":"4/11","28":"3/154"},"------------------++----+---":{"17":"35/108","24":"5/9","27":"13/108"},"------------------++-----+":{"17":"28/93","18":"55/93","24":"7/93","25":"1/31"},"------------------++------+":{"18":"1/3","24":"1/3","26":"1/3"},"------------------++-------++++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"------------------++-------+++-+":{"18":"5/33","26":"16/33","31":"4/11"},"------------------++-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"------------------++-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"------------------++-------+-":{"17":"7/30","18":"2/5","27":"2/15","28":"7/30"},"------------------++--------+++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"------------------++--------++-+":{"18":"5/33","26":"16/33","31":"4/11"},"------------------++--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"------------------++--------+-":{"19":"1/7","23":"1/7","28":"19/49","29":"16/49"},"------------------++---------++":{"26":"4/7","30":"3/7"},"------------------++---------+-+":{"28":"1/2","31":"1/2"},"------------------++---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"------------------++----------+":{"30":"1"},"------------------++-----------+":{"29":"3/7","31":"4/7"},"------------------++-------------":{"2":"1/6","27":"1/3","32":"1/2"},"------------------+-":{"16":"1/3","18":"3/7","19":"5/21"},"-------------------++":{"18":"1/4","20":"3/4"},"-------------------+-+":{"17":"1/6","21":"5/6"},"-------------------+--+":{"17":"1/2","22":"1/2"},"-------------------+---+":{"18":"1/2","23":"1/2"},"-------------------+----+++++++":{"23":"1/6","26":"2/3","30":"1/6"},"-------------------+----++++++-+-":{"31":"1/2","32":"1/2"},"-------------------+----+++++-":{"26":"4/5","29":"1/5"},"-------------------+----++++-":{"26":"3/4","28":"1/4"},"-------------------+----+++-":{"26":"5/6","27":"1/6"},"-------------------+----++-":{"25":"3/10","26":"7/10"},"-------------------+----+-+++++":{"23":"1/6","26":"2/3","30":"1/6"},"-------------------+----+-++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"-------------------+----+-++++---":{"2":"8/87","17":"38/261","25":"59/174","26":"77/522","32":"8/29"},"-------------------+----+-+++-":{"26":"4/5","29":"1/5"},"-------------------+----+-++-":{"26":"3/4","28":"1/4"},"-------------------+----+-+-":{"26":"5/6","27":"1/6"},"-------------------+----+--":{"18":"1/3","24":"1/3","26":"1/3"},"-------------------+-----++++++":{"24":"1/7","26":"5/7","30":"1/7"},"-------------------+-----+++++-+-":{"31":"1/2","32":"1/2"},"-------------------+-----+++++---":{"2":"7/53","24":"19/53","25":"6/53","31":"12/53","32":"9/53"},"-------------------+-----++++-":{"26":"4/5","29":"1/5"},"-------------------+-----+++-":{"26":"3/4","28":"1/4"},"-------------------+-----++-":{"26":"5/6","27":"1/6"},"-------------------+-----+-":{"25":"1/2","26":"1/2"},"-------------------+------+++++":{"24":"1/7","26":"5/7","30":"1/7"},"-------------------+------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"-------------------+------++++---":{"2":"7/107","24":"19/107","25":"27/107","26":"33/107","32":"21/107"},"-------------------+------+++-":{"26":"4/5","29":"1/5"},"-------------------+------++-":{"26":"3/4","28":"1/4"},"-------------------+------+-":{"26":"5/6","27":"1/6"},"-------------------+-------++++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"-------------------+-------+++-+":{"19":"5/26","26":"6/13","31":"9/26"},"-------------------+-------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-------------------+-------++-":{"26":"13/30","27":"3/10","29":"4/15"},"-------------------+-------+-":{"17":"7/162","19":"2/27","27":"26/81","28":"91/162"},"-------------------+--------+++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"-------------------+--------++-+":{"19":"5/26","26":"6/13","31":"9/26"},"-------------------+--------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-------------------+--------+-":{"18":"1/3","19":"1/3","28":"1/7","29":"4/21"},"-------------------+---------++":{"26":"4/7","30":"3/7"},"-------------------+---------+-+":{"28":"1/2","31":"1/2"},"-------------------+---------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"-------------------+----------+":{"30":"1"},"-------------------+-----------+":{"29":"3/7","31":"4/7"},"-------------------+-------------":{"2":"1/6","27":"1/3","32":"1/2"},"--------------------+":{"19":"1/5","20":"4/5"},"---------------------+":{"17":"1/6","21":"5/6"},"----------------------+":{"17":"1/2","22":"1/2"},"-----------------------+":{"19":"3/7","23":"4/7"},"------------------------+":{"19":"1/2","24":"1/2"},"-------------------------++++++":{"30":"1"},"-------------------------+++++-+-":{"31":"1/2","32":"1/2"},"-------------------------+++++---":{"2":"7/53","24":"19/53","25":"6/53","31":"12/53","32":"9/53"},"-------------------------++++-":{"18":"5/13","25":"12/65","29":"28/65"},"-------------------------+++-":{"19":"5/26","26":"6/13","28":"9/26"},"-------------------------++-":{"19":"2/5","25":"3/10","27":"3/10"},"-------------------------+-":{"25":"1/2","26":"1/2"},"--------------------------+++++":{"24":"1/7","26":"5/7","30":"1/7"},"--------------------------++++-+-":{"25":"11/30","26":"11/30","31":"2/15","32":"2/15"},"--------------------------++++---":{"2":"7/107","24":"19/107","25":"27/107","26":"33/107","32":"21/107"},"--------------------------+++-":{"26":"4/5","29":"1/5"},"--------------------------++-":{"26":"3/4","28":"1/4"},"--------------------------+-":{"26":"5/6","27":"1/6"},"---------------------------++++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"---------------------------+++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"---------------------------+++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"---------------------------++-":{"26":"13/30","27":"3/10","29":"4/15"},"---------------------------+-":{"3":"7/143","19":"4/143","27":"48/143","28":"84/143"},"----------------------------+++":{"24":"5/49","26":"23/49","28":"16/49","30":"5/49"},"----------------------------++-+-":{"25":"32/71","31":"14/61","32":"31/97"},"----------------------------++---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"----------------------------+-":{"3":"7/23","19":"4/23","28":"36/161","29":"48/161"},"-----------------------------++":{"26":"4/7","30":"3/7"},"-----------------------------+-+":{"28":"1/2","31":"1/2"},"-----------------------------+---":{"14":"50/231","24":"16/77","25":"13/66","32":"25/66"},"------------------------------+":{"30":"1"},"-------------------------------+":{"27":"1/3","29":"1/21","31":"13/21"},"---------------------------------":{"29":"5/9","32":"4/9"}}}


==> anc/proofs/s3/rational/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.3532919616916033,
  "dual": 0.3532919617147703,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 1.0597675144157658e-09,
  "dual_residual": 1.493344088473404e-10,
  "seconds": 5.6315615359999995,
  "numerical_max_score": 0.3532919620392896,
  "c": "7/4",
  "n": 4,
  "cuts": [
    "8/7",
    "4/3",
    "12/7",
    "7/4",
    "7/3"
  ],
  "patterns": 887,
  "exclusions": 5559,
  "blocks": [
    6,
    12,
    36,
    32,
    23,
    31,
    30,
    25
  ],
  "bound": "42395035902829537/120000000000000000",
  "upper_decimal": 0.3532919658569128,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c7-4_cuts8-7_7-4_certificate.json <==
{"n":4,"c":"7/4","cuts":["8/7","7/4"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[249,-2019,-3255610],[74,3853,13498821],[27,8160,-7179999]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[287,-315,-52,1,-35,-125],[206,371,-140,-3,-2004,-4762],[63,90,1667,4,1684,6490],[61,114,-915,1,2175,14303],[22,40,-131,3457,4212,-6106],[22,39,-130,-3445,4231,-6112]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151],"factor":[[518,-316,-20,139,81,87,0,-161,-142,-41526,-134885,417253,221747,-309157],[139,383,-868,18,-1072,147,-4,274,276,94011,951905,2696000,-184132,44462532],[124,345,781,541,-848,228,1,-467,-533,-4874500,862372,1017817,-1987860,48171070],[45,89,113,-14,584,-4082,162,1954,2122,3798398,1462904,3283534,571257,48449905],[35,92,189,-11,656,2356,-124,4726,4972,6883761,1412115,4724093,1893440,46289307],[9,44,69,-45,364,370,-31,-9630,1276,5505849,2315291,783677,-369529,46067973],[10,42,67,-51,375,347,13,1696,-9667,5506281,2315100,784286,-369094,46066736],[122,219,228,-1701,40,8,-16,-167,-149,-189850,407396,-7659581,-2395003,-45028243],[84,297,-125,631,1943,103,-27,-414,-434,-792131,3988756,-24384612,-10223955,-72091856],[14,27,163,399,-1750,-423,40,267,257,7869676,2809087,-18494903,-5060635,-91745222],[0,0,0,0,0,0,0,0,0,363742,1342907,24234569,-76221010,-14965146],[34,113,28,137,219,64,3819,-453,-415,1172875,-11217563,32938139,19349984,-55822718],[33,111,29,144,189,-192,-3818,-433,-526,1172793,-11217542,32938467,19350002,-55822818],[0,0,0,0,0,0,0,0,0,-600483,49476046,16983484,11976891,-22276070]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,126,127,128,130,131,150,174,175,178],"factor":[[-156,1322,13,40,70,213,639,373069,-14319,-2207,-283058,-41940,-691409,-735630],[-893,-211,-32,-387,-109,-233,-165,5133362,-5193136,-1569938,-2349800,9867956,-3676100,-48143761],[-90,-14,3386,-911,1425,911,-447,-15592292,-4342589,2066122,12006778,21801691,-21326977,25800364],[-125,-34,-1525,2765,-880,-33,1709,-8158050,-2709824,9450575,18969749,2928066,-110125201,70151800],[0,0,0,0,0,0,0,4336779,16119395,-46791234,34015166,22851615,-8711405,29072931],[-59,15,-423,-2651,-6021,-3956,-54,-7518543,3890327,1388937,6833093,-10897652,11346004,41625156],[-92,-35,1913,3285,-2305,-361,2891,1545652,4675378,-663913,13448702,-47761314,60664439,-5134489],[-86,-13,-558,-2077,3148,1213,-2180,160862,2105540,6599808,34276600,-65741329,-11755448,26027914],[-101,-21,-1489,358,-1220,7437,-2228,-11964575,2690853,-4328310,-541112,5260842,75764698,6470362],[-92,-10,-1298,823,3640,-6130,1923,-11965350,2690908,-4328812,-540173,5257887,75764121,6471240],[0,0,0,0,0,0,0,3043225,-37325230,-19288916,-6860724,-9494916,24059326,129383606],[-108,-70,159,-1116,990,2065,9442,1687487,17633626,1253904,-25491067,-6408485,-3695904,116817085],[-120,12,509,984,388,-1290,-9785,1687814,17633491,1254026,-25493931,-6407933,-3695909,116822605],[0,0,0,0,0,0,0,9198040,770492,30614145,35407670,42718586,62153307,84738658]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,176,177,179,189,190,191],"factor":[[415,-1943,-94,-300,-1,-67,57161,-45350,43086,-53534,-548591],[0,0,0,0,0,0,2940328,11188756,74296263,77783637,-3931039],[258,114,6805,1405,2,122,6166226,-5011082,4752701,-5838111,-59780117],[1120,602,-1148,3787,34,137,-4134695,3360113,-3186782,3914801,40084530],[0,0,0,0,0,0,-40470768,32695406,-46607821,47902777,-67829230],[364,239,-2006,-8161,-81,-352,12459331,-10125610,9603347,-11796670,-120792582],[0,0,0,0,0,0,-18201368,-67970495,-17314667,43871318,4459724],[0,0,0,0,0,0,-54174260,-5774228,49214009,-51887833,-8220035],[85,56,1182,-6349,8691,10974,-6031924,4902236,-4649420,5710906,58480609],[84,59,1192,-5968,-14093,1791,-6032132,4901725,-4649051,5710432,58480282],[83,64,1225,-5703,5212,-13463,-6032760,4901532,-4649146,5710997,58479239]],"denominator":100000000}],"bound":"21516674940033791/60000000000000000"}


==> anc/proofs/s3/rational/n4_c7-4_cuts8-7_7-4_cover.json <==
{"n":4,"c":"7/4","cuts":["8/7","7/4"],"patterns":["++++++++++++---","++++-+++++++---","++++-+++-+++---","++++-+++-+-+--+","++++-+++-+-+---","++++--++-+-+--+","++++--++-+-+---","++++--++---+--+","++++--++---+---","++++--++------+","++-+-+++++++---","++-+-+++-+++---","++-+-+++-+-+---","++-+-+-+-+++---","++-+-+-+-+-+---","++-+--++-+-+--+","++-+--++-+-+---","++-+--++---+--+","++-+--++---+---","++-+--++------+","++-+---+-+++---","++-+---+-+-+--+","++-+---+-+-+---","++-+---+--++---","++-+---+---+--+","++-+---+---+---","++-+---+------+","++-----+-+++---","++-----+--++---","++-----+---+--+","++-----+---+---","++-----+------+","++--------++-++","++--------++--+","++--------++---","++---------+-++","++---------+--+","++---------+---","++------------+","-+-+-+++++++---","-+-+-+++-+++---","-+-+-+++-+-+---","-+-+-+-+-+++---","-+-+-+-+-+-+---","-+-+--++++++---","-+-+--++-+++---","-+-+--++-+-+--+","-+-+--++-+-+---","-+-+--++---+--+","-+-+--++------+","-+-+---+-+++---","-+-+---+-+-+--+","-+-+---+-+-+---","-+-+---+---+--+","-+-+---+---+---","-+-+---+------+","-+----++++++---","-+----++-+++---","-+----++-+-+--+","-+----++-+-+---","-+----++---+--+","-+----++------+","-+-----+-+++---","-+-----+-+-+--+","-+-----+-+-+---","-+-----+--++--+","-+-----+--++---","-+-----+---+--+","-+-----+---+---","-+-----+------+","-+--------++-++","-+--------++--+","-+--------++---","-+---------+-++","-+---------+--+","-+---------+---","-+------------+","------++++++---","------++-+++--+","------++-+++---","------++-+-+--+","------++-+-+---","------++---+--+","------++------+","-------+-+++-++","-------+-+++--+","-------+-+++---","-------+-+-+--+","-------+-+-+---","-------+--++-++","-------+--++--+","-------+--++---","-------+---+-++","-------+---+--+","-------+---+---","-------+------+","----------++-++","----------++--+","----------++---","-----------+-++","-----------+--+","--------------+"],"pruned":{"+++++++++++++":{"12":"1"},"++++++++++++-+":{"2":"3/10","13":"7/10"},"++++++++++++--+":{"4":"11/244","8":"11/244","10":"22/61","13":"14/61","14":"39/122"},"+++++++++++-":{"5":"1/2","11":"1/2"},"++++++++++-":{"8":"1/2","10":"1/2"},"+++++++++-":{"4":"4/11","9":"7/11"},"++++++++-":{"4":"1/2","8":"1/2"},"+++++++-":{"6":"4/11","7":"7/11"},"++++++-":{"2":"1/2","6":"1/2"},"+++++-":{"4":"3/4","5":"1/4"},"++++-++++++++":{"5":"2/17","10":"23/34","12":"7/34"},"++++-+++++++-+":{"5":"2/17","6":"7/68","10":"39/68","13":"7/34"},"++++-+++++++--+":{"5":"2/17","6":"7/68","10":"39/68","14":"7/34"},"++++-++++++-":{"10":"3/4","11":"1/4"},"++++-+++++-":{"8":"1/2","10":"1/2"},"++++-++++-":{"8":"3/4","9":"1/4"},"++++-+++-++++":{"5":"2/17","10":"23/34","12":"7/34"},"++++-+++-+++-+":{"5":"2/17","6":"7/68","10":"39/68","13":"7/34"},"++++-+++-+++--+":{"5":"2/17","6":"7/68","10":"39/68","14":"7/34"},"++++-+++-++-":{"10":"3/4","11":"1/4"},"++++-+++-+-++":{"5":"17/154","9":"205/616","10":"4/11","12":"17/88"},"++++-+++-+-+-+":{"5":"39/88","10":"4/11","13":"17/88"},"++++-+++-+--":{"5":"1/2","11":"1/2"},"++++-+++--":{"5":"1/2","9":"1/2"},"++++-++-":{"5":"1/2","7":"1/2"},"++++-+-":{"2":"1/2","6":"1/2"},"++++--+++":{"0":"7/32","5":"1/4","8":"17/32"},"++++--++-++":{"2":"49/398","5":"28/199","6":"87/398","8":"87/398","10":"119/398"},"++++--++-+-++":{"0":"17/182","9":"71/182","10":"30/91","12":"17/91"},"++++--++-+-+-+":{"2":"17/182","9":"71/182","10":"30/91","13":"17/91"},"++++--++-+--":{"9":"1/2","11":"1/2"},"++++--++--+":{"2":"14/151","7":"87/302","9":"119/302","10":"34/151"},"++++--++---++":{"0":"17/182","10":"30/91","11":"71/182","12":"17/91"},"++++--++---+-+":{"2":"17/188","6":"17/188","10":"14/47","11":"16/47","13":"17/94"},"++++--++----+":{"12":"1"},"++++--++-----+":{"3":"3/7","13":"4/7"},"++++--++-------":{"2":"1/12","5":"2/7","11":"25/84","14":"1/3"},"++++--+-":{"6":"4/11","7":"7/11"},"++++---":{"2":"1/2","6":"1/2"},"+++-":{"2":"3/4","3":"1/4"},"++-++":{"2":"1/2","4":"1/2"},"++-+-++++++++":{"5":"2/17","10":"23/34","12":"7/34"},"++-+-+++++++-+":{"5":"2/17","6":"7/68","10":"39/68","13":"7/34"},"++-+-+++++++--+":{"5":"2/17","6":"7/68","10":"39/68","14":"7/34"},"++-+-++++++-":{"10":"3/4","11":"1/4"},"++-+-+++++-":{"8":"1/2","10":"1/2"},"++-+-++++-":{"8":"3/4","9":"1/4"},"++-+-+++-++++":{"5":"2/17","10":"23/34","12":"7/34"},"++-+-+++-+++-+":{"5":"2/17","6":"7/68","10":"39/68","13":"7/34"},"++-+-+++-+++--+":{"5":"2/17","6":"7/68","10":"39/68","14":"7/34"},"++-+-+++-++-":{"10":"3/4","11":"1/4"},"++-+-+++-+-++":{"5":"17/154","9":"205/616","10":"4/11","12":"17/88"},"++-+-+++-+-+-+":{"5":"39/88","10":"4/11","13":"17/88"},"++-+-+++-+-+--+":{"2":"1/12","5":"2/7","9":"4/21","11":"3/28","14":"1/3"},"++-+-+++-+--":{"2":"7/30","5":"4/15","6":"7/30","11":"4/15"},"++-+-+++--":{"5":"1/2","9":"1/2"},"++-+-++-":{"5":"1/2","7":"1/2"},"++-+-+-++":{"6":"1/2","8":"1/2"},"++-+-+-+-++++":{"5":"2/17","10":"23/34","12":"7/34"},"++-+-+-+-+++-+":{"5":"4/13","10":"11/26","13":"7/26"},"++-+-+-+-+++--+":{"5":"2/13","9":"2/13","10":"11/26","14":"7/26"},"++-+-+-+-++-":{"10":"3/4","11":"1/4"},"++-+-+-+-+-++":{"5":"17/154","9":"205/616","10":"4/11","12":"17/88"},"++-+-+-+-+-+-+":{"5":"39/88","10":"4/11","13":"17/88"},"++-+-+-+-+-+--+":{"5":"4/21","6":"1/12","9":"2/7","11":"3/28","14":"1/3"},"++-+-+-+-+--":{"5":"68/185","6":"119/370","10":"14/185","11":"87/370"},"++-+-+-+--":{"5":"1/2","9":"1/2"},"++-+-+--":{"5":"1/2","7":"1/2"},"++-+--+++":{"0":"7/32","5":"1/4","8":"17/32"},"++-+--++-++":{"0":"196/1249","5":"224/1249","6":"348/1249","8":"353/2498","10":"609/2498"},"++-+--++-+-++":{"0":"17/182","9":"71/182","10":"30/91","12":"17/91"},"++-+--++-+-+-+":{"0":"17/182","9":"71/182","10":"30/91","13":"17/91"},"++-+--++-+--":{"9":"1/2","11":"1/2"},"++-+--++--+":{"6":"14/151","7":"87/302","9":"119/302","10":"34/151"},"++-+--++---++":{"0":"17/182","10":"30/91","11":"71/182","12":"17/91"},"++-+--++---+-+":{"0":"68/773","6":"255/1546","10":"210/773","11":"463/1546","13":"136/773"},"++-+--++----+":{"12":"1"},"++-+--++-----+":{"6":"3/10","13":"7/10"},"++-+--++-------":{"10":"1/46","11":"14/23","14":"17/46"},"++-+--+-":{"6":"3/4","7":"1/4"},"++-+---++":{"6":"1/2","8":"1/2"},"++-+---+-++++":{"0":"1/12","10":"3/4","12":"1/6"},"++-+---+-+++-+":{"0":"7/54","9":"5/18","10":"1/3","13":"7/27"},"++-+---+-+++--+":{"0":"7/54","9":"5/18","10":"1/3","14":"7/27"},"++-+---+-++-":{"10":"3/4","11":"1/4"},"++-+---+-+-++":{"0":"17/182","9":"71/182","10":"30/91","12":"17/91"},"++-+---+-+-+-+":{"0":"17/182","9":"71/182","10":"30/91","13":"17/91"},"++-+---+-+--":{"9":"1/2","11":"1/2"},"++-+---+--+++":{"0":"1/12","10":"3/4","12":"1/6"},"++-+---+--++-+":{"0":"7/54","7":"5/18","10":"1/3","13":"7/27"},"++-+---+--++--+":{"0":"7/54","7":"5/18","10":"1/3","14":"7/27"},"++-+---+--+-":{"10":"3/4","11":"1/4"},"++-+---+---++":{"0":"17/182","10":"30/91","11":"71/182","12":"17/91"},"++-+---+---+-+":{"0":"119/1034","7":"255/1034","10":"120/517","11":"91/517","13":"119/517"},"++-+---+----+":{"12":"1"},"++-+---+-----+":{"3":"3/7","13":"4/7"},"++-+---+-------":{"0":"4/33","5":"24/77","6":"1/22","11":"101/462","14":"10/33"},"++-+----":{"3":"1/2","7":"1/2"},"++--+":{"2":"1/2","4":"1/2"},"++---+":{"3":"1/2","5":"1/2"},"++----+":{"0":"7/32","3":"1/4","6":"17/32"},"++-----++":{"6":"1/2","8":"1/2"},"++-----+-++++":{"0":"1/12","10":"3/4","12":"1/6"},"++-----+-+++-+":{"0":"7/54","9":"5/18","10":"1/3","13":"7/27"},"++-----+-+++--+":{"0":"7/54","9":"5/18","10":"1/3","14":"7/27"},"++-----+-++-":{"10":"3/4","11":"1/4"},"++-----+-+-":{"0":"7/26","3":"4/13","9":"7/26","10":"2/13"},"++-----+--+++":{"0":"1/12","10":"3/4","12":"1/6"},"++-----+--++-+":{"0":"33/134","5":"12/67","7":"53/134","13":"12/67"},"++-----+--++--+":{"0":"7/54","7":"5/18","10":"1/3","14":"7/27"},"++-----+--+-":{"10":"3/4","11":"1/4"},"++-----+---++":{"0":"17/182","10":"30/91","11":"71/182","12":"17/91"},"++-----+---+-+":{"0":"119/1034","7":"255/1034","10":"120/517","11":"91/517","13":"119/517"},"++-----+----+":{"12":"1"},"++-----+-----+":{"0":"5/54","7":"7/18","13":"14/27"},"++-----+-------":{"1":"721/2778","3":"913/2778","7":"110/1389","11":"98/463","14":"56/463"},"++------+":{"7":"1/4","8":"3/4"},"++-------+":{"7":"1/2","9":"1/2"},"++--------+++":{"12":"1"},"++--------++-+-":{"13":"1/2","14":"1/2"},"++--------+-":{"10":"3/4","11":"1/4"},"++---------++":{"7":"17/94","10":"14/47","11":"16/47","12":"17/94"},"++---------+-+-":{"10":"32/71","13":"14/61","14":"31/97"},"++----------+":{"12":"1"},"++-----------+":{"11":"1/2","13":"1/2"},"++-------------":{"7":"3/7","11":"11/56","14":"3/8"},"+-":{"0":"3/4","1":"1/4"},"-++":{"0":"1/2","2":"1/2"},"-+-++":{"0":"1/2","4":"1/2"},"-+-+-++++++++":{"5":"2/17","10":"23/34","12":"7/34"},"-+-+-+++++++-+":{"5":"2/17","6":"7/68","10":"39/68","13":"7/34"},"-+-+-+++++++--+":{"5":"2/17","6":"7/68","10":"39/68","14":"7/34"},"-+-+-++++++-":{"10":"3/4","11":"1/4"},"-+-+-+++++-":{"8":"1/2","10":"1/2"},"-+-+-++++-":{"8":"3/4","9":"1/4"},"-+-+-+++-++++":{"5":"2/17","10":"23/34","12":"7/34"},"-+-+-+++-+++-+":{"5":"2/17","6":"7/68","10":"39/68","13":"7/34"},"-+-+-+++-+++--+":{"5":"2/17","6":"7/68","10":"39/68","14":"7/34"},"-+-+-+++-++-":{"10":"3/4","11":"1/4"},"-+-+-+++-+-++":{"5":"17/154","9":"205/616","10":"4/11","12":"17/88"},"-+-+-+++-+-+-+":{"5":"39/88","10":"4/11","13":"17/88"},"-+-+-+++-+-+--+":{"0":"4/33","5":"24/77","6":"1/22","11":"101/462","14":"10/33"},"-+-+-+++-+--":{"0":"7/30","5":"4/15","6":"7/30","11":"4/15"},"-+-+-+++--":{"5":"1/2","9":"1/2"},"-+-+-++-":{"5":"1/2","7":"1/2"},"-+-+-+-++":{"6":"1/2","8":"1/2"},"-+-+-+-+-++++":{"5":"2/17","10":"23/34","12":"7/34"},"-+-+-+-+-+++-+":{"5":"4/13","10":"11/26","13":"7/26"},"-+-+-+-+-+++--+":{"5":"2/13","9":"2/13","10":"11/26","14":"7/26"},"-+-+-+-+-++-":{"10":"3/4","11":"1/4"},"-+-+-+-+-+-++":{"5":"17/154","9":"205/616","10":"4/11","12":"17/88"},"-+-+-+-+-+-+-+":{"5":"39/88","10":"4/11","13":"17/88"},"-+-+-+-+-+-+--+":{"5":"4/21","6":"1/12","9":"2/7","11":"3/28","14":"1/3"},"-+-+-+-+-+--":{"5":"68/185","6":"119/370","10":"14/185","11":"87/370"},"-+-+-+-+--":{"5":"1/2","9":"1/2"},"-+-+-+--":{"5":"1/2","7":"1/2"},"-+-+--+++++++":{"1":"2/17","10":"23/34","12":"7/34"},"-+-+--++++++-+":{"1":"2/17","6":"11/68","10":"35/68","13":"7/34"},"-+-+--++++++--+":{"3":"2/17","6":"7/68","10":"39/68","14":"7/34"},"-+-+--+++++-":{"10":"3/4","11":"1/4"},"-+-+--++++-":{"8":"1/2","10":"1/2"},"-+-+--+++-":{"1":"17/50","5":"17/50","8":"6/25","9":"2/25"},"-+-+--++-++++":{"1":"2/17","10":"23/34","12":"7/34"},"-+-+--++-+++-+":{"1":"2/17","6":"11/68","10":"35/68","13":"7/34"},"-+-+--++-+++--+":{"3":"2/17","6":"7/68","10":"39/68","14":"7/34"},"-+-+--++-++-":{"10":"3/4","11":"1/4"},"-+-+--++-+-++":{"1":"9/73","9":"25/73","10":"22/69","12":"11/51"},"-+-+--++-+-+-+":{"1":"9/73","9":"25/73","10":"22/69","13":"11/51"},"-+-+--++-+--":{"9":"1/2","11":"1/2"},"-+-+--++--+":{"6":"14/151","7":"87/302","9":"119/302","10":"34/151"},"-+-+--++---++":{"10":"4/11","11":"1/4","12":"17/44"},"-+-+--++---+-+":{"6":"17/94","10":"14/47","11":"15/94","13":"17/47"},"-+-+--++---+---":{"0":"3/34","6":"8/51","9":"49/102","14":"14/51"},"-+-+--++----+":{"12":"1"},"-+-+--++-----+":{"6":"3/10","13":"7/10"},"-+-+--++-------":{"0":"17/106","10":"3/53","11":"49/106","14":"17/53"},"-+-+--+-":{"6":"3/4","7":"1/4"},"-+-+---++":{"6":"1/2","8":"1/2"},"-+-+---+-++++":{"1":"2/17","10":"23/34","12":"7/34"},"-+-+---+-+++-+":{"3":"2/13","9":"2/13","10":"11/26","13":"7/26"},"-+-+---+-+++--+":{"3":"2/13","9":"2/13","10":"11/26","14":"7/26"},"-+-+---+-++-":{"10":"3/4","11":"1/4"},"-+-+---+-+-++":{"1":"9/73","9":"25/73","10":"22/69","12":"11/51"},"-+-+---+-+-+-+":{"1":"9/73","9":"25/73","10":"22/69","13":"11/51"},"-+-+---+-+--":{"9":"1/2","11":"1/2"},"-+-+---+--+":{"0":"7/26","3":"4/13","9":"7/26","10":"2/13"},"-+-+---+---++":{"10":"4/11","11":"1/4","12":"17/44"},"-+-+---+---+-+":{"3":"1/61","7":"16/61","10":"16/61","13":"28/61"},"-+-+---+----+":{"12":"1"},"-+-+---+-----+":{"3":"3/7","13":"4/7"},"-+-+---+-------":{"3":"1/14","5":"23/98","6":"1/7","11":"13/49","14":"2/7"},"-+-+----":{"3":"1/2","7":"1/2"},"-+--+":{"0":"1/2","4":"1/2"},"-+---+":{"3":"1/2","5":"1/2"},"-+----+++++++":{"1":"2/17","10":"23/34","12":"7/34"},"-+----++++++-+":{"1":"2/17","6":"11/68","10":"35/68","13":"7/34"},"-+----++++++--+":{"1":"2/17","6":"11/68","10":"35/68","14":"7/34"},"-+----+++++-":{"10":"3/4","11":"1/4"},"-+----++++-":{"8":"1/2","10":"1/2"},"-+----+++-":{"1":"17/50","3":"17/50","8":"6/25","9":"2/25"},"-+----++-++++":{"1":"2/17","10":"23/34","12":"7/34"},"-+----++-+++-+":{"1":"2/17","6":"11/68","10":"35/68","13":"7/34"},"-+----++-+++--+":{"1":"2/17","6":"11/68","10":"35/68","14":"7/34"},"-+----++-++-":{"10":"3/4","11":"1/4"},"-+----++-+-++":{"1":"9/73","9":"25/73","10":"22/69","12":"11/51"},"-+----++-+-+-+":{"1":"9/73","9":"25/73","10":"22/69","13":"11/51"},"-+----++-+--":{"9":"1/2","11":"1/2"},"-+----++--+":{"6":"14/151","7":"87/302","9":"119/302","10":"34/151"},"-+----++---++":{"10":"4/11","11":"1/4","12":"17/44"},"-+----++---+-+":{"6":"17/94","10":"14/47","11":"15/94","13":"17/47"},"-+----++---+---":{"3":"3/80","6":"11/60","9":"119/240","14":"17/60"},"-+----++----+":{"12":"1"},"-+----++-----+":{"6":"3/10","13":"7/10"},"-+----++-------":{"1":"69/212","3":"77/212","6":"55/424","11":"49/424","14":"7/106"},"-+----+-":{"6":"3/4","7":"1/4"},"-+-----++":{"6":"1/2","8":"1/2"},"-+-----+-++++":{"1":"2/17","10":"23/34","12":"7/34"},"-+-----+-+++-+":{"1":"14/75","9":"22/75","10":"29/150","13":"49/150"},"-+-----+-+++--+":{"1":"14/75","9":"22/75","10":"29/150","14":"49/150"},"-+-----+-++-":{"10":"3/4","11":"1/4"},"-+-----+-+-++":{"1":"9/73","9":"25/73","10":"22/69","12":"11/51"},"-+-----+-+-+-+":{"1":"9/73","9":"25/73","10":"22/69","13":"11/51"},"-+-----+-+--":{"9":"1/2","11":"1/2"},"-+-----+--+++":{"1":"2/17","10":"23/34","12":"7/34"},"-+-----+--++-+":{"1":"3/14","7":"23/56","13":"3/8"},"-+-----+--+-":{"10":"3/4","11":"1/4"},"-+-----+---++":{"10":"4/11","11":"1/4","12":"17/44"},"-+-----+---+-+":{"1":"7/251","7":"68/251","10":"64/251","13":"112/251"},"-+-----+----+":{"12":"1"},"-+-----+-----+":{"7":"6/19","11":"5/38","13":"21/38"},"-+-----+-------":{"0":"17/106","10":"3/53","11":"49/106","14":"17/53"},"-+------+":{"7":"1/4","8":"3/4"},"-+-------+":{"7":"1/2","9":"1/2"},"-+--------+++":{"12":"1"},"-+--------++-+-":{"13":"1/2","14":"1/2"},"-+--------+-":{"10":"3/4","11":"1/4"},"-+---------++":{"7":"17/94","10":"14/47","11":"16/47","12":"17/94"},"-+---------+-+-":{"10":"32/71","13":"14/61","14":"31/97"},"-+----------+":{"12":"1"},"-+-----------+":{"11":"1/2","13":"1/2"},"-+-------------":{"0":"119/862","7":"255/862","10":"111/431","11":"14/431","14":"119/431"},"--+":{"0":"1/2","2":"1/2"},"---+":{"1":"1/2","3":"1/2"},"----+":{"1":"1/4","4":"3/4"},"-----+":{"1":"1/2","5":"1/2"},"------+++++++":{"12":"1"},"------++++++-+":{"8":"3/10","13":"7/10"},"------++++++--+":{"8":"1/2","14":"1/2"},"------+++++-":{"9":"1/2","11":"1/2"},"------++++-":{"8":"1/2","10":"1/2"},"------+++-":{"8":"3/4","9":"1/4"},"------++-++++":{"6":"44/193","8":"137/386","10":"105/386","12":"28/193"},"------++-+++-+":{"6":"11/29","8":"15/58","10":"7/58","13":"7/29"},"------++-++-":{"10":"3/4","11":"1/4"},"------++-+-++":{"9":"1/4","10":"4/11","12":"17/44"},"------++-+-+-+":{"9":"121/502","10":"88/251","12":"9/502","13":"98/251"},"------++-+--":{"9":"1/2","11":"1/2"},"------++--+":{"6":"14/151","7":"87/302","9":"119/302","10":"34/151"},"------++---++":{"10":"4/11","11":"1/4","12":"17/44"},"------++---+-+":{"6":"17/94","10":"14/47","11":"15/94","13":"17/47"},"------++---+---":{"1":"1/32","6":"1/6","9":"49/96","14":"7/24"},"------++----+":{"12":"1"},"------++-----+":{"6":"3/10","13":"7/10"},"------++-------":{"1":"34/177","10":"55/354","11":"56/177","14":"119/354"},"------+-":{"6":"3/4","7":"1/4"},"-------++":{"6":"1/2","8":"1/2"},"-------+-++++":{"6":"7/30","10":"1/2","12":"4/15"},"-------+-+++-+-":{"13":"1/2","14":"1/2"},"-------+-++-":{"10":"3/4","11":"1/4"},"-------+-+-++":{"6":"49/137","9":"1/4","10":"32/137","12":"87/548"},"-------+-+-+-+":{"9":"121/502","10":"88/251","12":"9/502","13":"98/251"},"-------+-+--":{"9":"1/2","11":"1/2"},"-------+--+++":{"9":"1/6","10":"2/3","12":"1/6"},"-------+--++-+-":{"7":"11/30","9":"11/30","13":"2/15","14":"2/15"},"-------+--+-":{"10":"3/4","11":"1/4"},"-------+---++":{"10":"4/11","11":"1/4","12":"17/44"},"-------+---+-+-":{"10":"32/71","13":"14/61","14":"31/97"},"-------+----+":{"12":"1"},"-------+-----+":{"7":"6/19","11":"5/38","13":"21/38"},"-------+-------":{"1":"34/177","10":"55/354","11":"56/177","14":"119/354"},"--------+":{"7":"1/4","8":"3/4"},"---------+":{"7":"1/2","9":"1/2"},"----------+++":{"12":"1"},"----------++-+-":{"13":"1/2","14":"1/2"},"----------+-":{"10":"3/4","11":"1/4"},"-----------++":{"7":"17/94","10":"14/47","11":"16/47","12":"17/94"},"-----------+-+-":{"10":"32/71","13":"14/61","14":"31/97"},"-----------+---":{"1":"1/10","7":"3/10","10":"3/10","14":"3/10"},"------------+":{"12":"1"},"-------------+":{"11":"1/2","13":"1/2"},"---------------":{"1":"3/14","7":"33/98","11":"2/27","14":"3/8"}}}


==> anc/proofs/s3/rational/n4_c7-4_cuts8-7_7-4_report.json <==
{
  "status": "Solved",
  "primal": 0.3586112457361935,
  "dual": 0.3586112457520987,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 1.0982093505088009e-10,
  "dual_residual": 1.1407127014430034e-10,
  "seconds": 0.074471405,
  "numerical_max_score": 0.3586112459485009,
  "c": "7/4",
  "n": 4,
  "cuts": [
    "8/7",
    "7/4"
  ],
  "patterns": 102,
  "exclusions": 291,
  "blocks": [
    3,
    6,
    14,
    14,
    11
  ],
  "bound": "21516674940033791/60000000000000000",
  "upper_decimal": 0.3586112490005632,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c7-5_cuts7-5_10-7_certificate.json <==
{"n":4,"c":"7/5","cuts":["7/5","10/7"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[861,-1180282,45959],[0,-28283,-48936613],[173,5891295,-225729]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[525,-718,0,27,-145,-4],[459,760,0,150307,24463,-1147],[0,0,0,-11599,2315583,-2551882],[0,0,0,-10193,2208450,2675846],[92,152,3826,-375137,-60901,2867],[92,152,-3826,-375140,-60902,2867]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151,154],"factor":[[-637,1301,-347,0,0,-15,193,-7,17,241,25,34,-95,9,388],[-554,-814,-1352,0,-1,-25772,172849,-6455,-3910080,-4042589,473623,1669062,3295840,-347990,-33882533],[-578,-372,1438,0,0,-127320,152864,-7109,-3901067,-4026781,473763,1666247,3287165,-346863,-33804201],[0,0,0,0,0,7847,-1506438,-1804345,-3731890,-4034408,443887,1647689,3288443,-351696,-33947199],[0,0,0,0,0,6929,-1417545,1904670,-3728203,-4045634,444617,1643804,3311008,-355032,-34008368],[-116,-74,288,0,7214,227870,221327,-4773,-3932403,-4082075,473237,1676073,3317499,-350809,-34078283],[-116,-74,288,0,-7213,227885,221327,-4774,-3932403,-4082076,473236,1676073,3317499,-350809,-34078285],[0,0,0,0,0,37,-6198,317,-48090020,10663709,-9168055,-41567964,23474184,3443260,26710523],[0,0,0,0,0,21,-6074,530,-34036588,-17577986,23281730,51068046,-21086023,-557451,43506605],[0,0,0,0,0,10,97,-105,6016276,-1667223,68867613,-28325638,4156634,692172,-3560473],[0,0,0,0,0,4,248,-169,5223263,3620904,4414000,20924369,64996875,67871515,13671839],[-273,-267,133,3454,0,64208,-430707,16087,9758050,10088719,-1181988,-4165389,-8225178,868456,84558496],[-273,-267,133,-3454,0,64208,-430707,16087,9758050,10088718,-1181988,-4165389,-8225178,868456,84558497],[0,0,0,0,0,0,203,-219,3149738,4766299,4123820,16603551,60432186,-74087642,16074788],[0,0,0,0,0,-124,696,-247,6470498,-61822657,-10049973,-20434248,14414729,-581645,35329507]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,130,131,150,174,175,178],"factor":[[19883,22308,58470,28074,406,1738,-20439,19734,-94900,-11494,-157853],[-4,34637699,-15686636,-13718142,1178262,-296033,2773819,-673144,14036450,1985670,9178254],[5,-1264406,-41557008,19207393,-11170713,9322127,28318762,38580685,-44409948,24305401,51515855],[3,-3005792,-1036148,-54438380,11902130,-8178940,-25517666,16065276,-39416547,-33546253,59875709],[6,1391638,27331221,-6418295,-13530393,-10113356,40424992,-47731936,-20017460,21032971,83724922],[16,-5639467,-16519189,-27100809,-22658011,45803905,-21147275,-14940683,30250992,56855134,22930005],[16,-5247992,-20213469,-7872669,36176904,-50754257,204346,150153,32033675,54624402,22099645],[5,2329253,-7778852,41137164,10590931,3121226,-49229488,-23098925,-400411,-16132425,88150900],[16,-4850436,-26231766,-5015926,-49993999,-31108262,5527777,-4886622,39198676,-48828271,21661801],[16,-4918153,-20816540,-5184269,41335594,33041612,36019503,-15425293,30685461,-48429420,24149039],[6,1047768,37143824,4730524,-2025013,7470483,6884112,54954317,45553747,1627891,71093939]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,153,155,176,177,179,189,190,191],"factor":[[445,3837,0,-14,-781,45,20,239,43,480,-133,-1321,-3532],[0,0,0,0,294543,942996,4949213,-51231245,45683193,35540270,-22310626,-34053055,21293099],[0,0,0,0,27095992,-40623252,20515825,15054941,7787950,2120309,-1803178,-29837538,-21828173],[1588,-1021,0,3,-5402623,868231,3665376,5342277,1638004,1476879,-623909,-15985087,-12605493],[0,0,0,0,2358606,-5899907,-21443238,-9137252,-48820109,43390691,35431422,-51577192,27232105],[0,0,0,0,-4486651,6145434,53039496,-4124234,-20866151,-11429153,9859063,-6336692,68679069],[0,0,0,0,-1008323,-1557044,-20811400,41429803,32738936,-10006419,-5554509,-30569047,81887258],[0,0,0,0,25544943,48433485,5228862,11586579,1298154,4565921,-1608121,-27155486,-16731967],[0,0,0,0,1791554,-86304,-7681713,-25703831,14104033,-61629906,65200803,-32589897,-7161195],[0,0,0,0,1778537,-2456704,-11122380,-16743298,-30453012,-45415181,-73989737,-37727793,6301674],[212,-135,11126,5916,13483443,-2166817,-9147468,-13332532,-4087891,-3686033,1557127,39893768,31460788],[212,-139,-441,-12593,13483429,-2166814,-9147448,-13332507,-4087875,-3686034,1557130,39893719,31460776],[212,-135,-10686,6679,13483444,-2166817,-9147468,-13332533,-4087891,-3686033,1557128,39893769,31460789]],"denominator":100000000}],"bound":"1238739185138033/4000000000000000"}


==> anc/proofs/s3/rational/n4_c7-5_cuts7-5_10-7_cover.json <==
{"n":4,"c":"7/5","cuts":["7/5","10/7"],"patterns":["++++++++++++---","++++-+++++++---","++++-+++-+++---","++++-+++-+-+---","++++--++++++---","++++--++-+++---","++++--++-+-+---","++++--++--++---","++++--++---+---","++++--++------+","++++--++-------","++-+-+++++++---","++-+-+++-+++---","++-+-+-+-+++---","++-+--++++++---","++-+--++-+++---","++-+--++-+-+---","++-+--++--++---","++-+--++---+---","++-+--++------+","++-+--++-------","++-+---+-+++---","++-+---+--++---","++-+---+---+---","++-+---+------+","++-+---+-------","++----++++++---","++----++-+++---","++----++--++---","++----++---+---","++----++------+","++----++-------","++-----+-+++---","++-----+--++---","++-----+---+---","++-----+------+","++-----+-------","++--------++-++","++--------++--+","++--------++---","++---------+--+","++---------+---","++------------+","++-------------","-+-+-+++++++---","-+-+--++++++---","-+-+--++-+++---","-+-+--++-+-+---","-+-+--++---+---","-+-+--++------+","-+-+--++-------","-+----++++++---","-+----++-+++---","-+----++-+-+---","-+----++--++---","-+----++---+---","-+----++------+","-+----++-------","-+-----+-+++---","-+-----+--++---","-+-----+---+---","-+-----+------+","-+-----+-------","-+--------++-++","-+--------++--+","-+--------++---","-+---------+--+","-+---------+---","-+------------+","-+-------------","------++++++---","------++-+++---","------++-+-+---","------++--++--+","------++--++---","------++---+--+","------++---+---","------++------+","------++-------","-------+-+++---","-------+--++--+","-------+--++---","-------+---+--+","-------+---+---","-------+------+","-------+-------","----------++-++","----------++--+","----------++---","-----------+--+","-----------+---","--------------+","---------------"],"pruned":{"+++++++++++++":{"12":"1"},"++++++++++++-+":{"2":"2/7","13":"5/7"},"++++++++++++--+":{"4":"7/22","11":"5/22","14":"5/11"},"+++++++++++-":{"4":"7/12","11":"5/12"},"++++++++++-":{"4":"1/2","10":"1/2"},"+++++++++-":{"4":"7/12","9":"5/12"},"++++++++-":{"4":"1/2","8":"1/2"},"+++++++-":{"3":"1/2","7":"1/2"},"++++++-":{"2":"1/2","6":"1/2"},"+++++-":{"4":"3/5","5":"2/5"},"++++-++++++++":{"0":"15/82","9":"23/41","12":"21/82"},"++++-+++++++-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++-+++++++--+":{"0":"90/727","8":"1080/5089","11":"1212/5089","13":"1285/10178","14":"3049/10178"},"++++-++++++-":{"0":"1/27","4":"1/27","8":"5/189","10":"100/189","11":"10/27"},"++++-+++++-":{"8":"1/2","10":"1/2"},"++++-++++-":{"8":"7/12","9":"5/12"},"++++-+++-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++++-+++-+++-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++-+++-+++--+":{"2":"30/209","6":"30/209","11":"72/209","13":"35/418","14":"119/418"},"++++-+++-++-":{"0":"7/314","4":"7/314","6":"5/314","10":"175/314","11":"60/157"},"++++-+++-+-++":{"0":"15/82","9":"23/41","12":"21/82"},"++++-+++-+-+-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++-+++-+-+--+":{"2":"30/209","6":"30/209","11":"72/209","13":"35/418","14":"119/418"},"++++-+++-+--":{"9":"1/2","11":"1/2"},"++++-+++--":{"5":"1/2","9":"1/2"},"++++-++-":{"5":"1/2","7":"1/2"},"++++-+-":{"2":"1/2","6":"1/2"},"++++--+++++++":{"0":"15/82","9":"23/41","12":"21/82"},"++++--++++++-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++--++++++--+":{"0":"90/727","8":"1080/5089","11":"1212/5089","13":"1285/10178","14":"3049/10178"},"++++--+++++-":{"0":"1/27","4":"1/27","8":"5/189","10":"100/189","11":"10/27"},"++++--++++-":{"8":"1/2","10":"1/2"},"++++--+++-":{"1":"7/279","4":"10/279","8":"157/279","9":"35/93"},"++++--++-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++++--++-+++-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++--++-+++--+":{"2":"30/209","6":"30/209","11":"72/209","13":"35/418","14":"119/418"},"++++--++-++-":{"0":"7/314","4":"7/314","6":"5/314","10":"175/314","11":"60/157"},"++++--++-+-++":{"0":"15/82","9":"23/41","12":"21/82"},"++++--++-+-+-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++--++-+-+--+":{"2":"30/209","6":"30/209","11":"72/209","13":"35/418","14":"119/418"},"++++--++-+--":{"9":"1/2","11":"1/2"},"++++--++--+++":{"2":"25/389","7":"305/1167","9":"757/2334","11":"607/2334","12":"35/389"},"++++--++--++-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++--++--++--+":{"2":"30/209","6":"30/209","11":"72/209","13":"35/418","14":"119/418"},"++++--++--+-":{"1":"70/4603","4":"100/4603","7":"49/4603","10":"2599/4603","11":"1785/4603"},"++++--++---++":{"2":"25/389","7":"305/1167","9":"757/2334","11":"607/2334","12":"35/389"},"++++--++---+-+":{"2":"1/7","6":"23/35","13":"1/5"},"++++--++---+--+":{"0":"105/634","6":"90/317","11":"101/317","14":"147/634"},"++++--++----+":{"12":"1"},"++++--++-----+":{"2":"2/7","13":"5/7"},"++++--+-":{"3":"1/2","7":"1/2"},"++++---":{"2":"1/2","6":"1/2"},"+++-":{"2":"3/5","3":"2/5"},"++-++":{"2":"1/2","4":"1/2"},"++-+-++++++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+-+++++++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+-+++++++--+":{"0":"90/727","8":"1080/5089","11":"1212/5089","13":"1285/10178","14":"3049/10178"},"++-+-++++++-":{"0":"21/67","2":"21/67","6":"1/67","8":"14/67","11":"10/67"},"++-+-+++++-":{"8":"1/2","10":"1/2"},"++-+-++++-":{"8":"7/12","9":"5/12"},"++-+-+++-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+-+++-+++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+-+++-+++--+":{"0":"630/4189","6":"1080/4189","11":"1212/4189","13":"385/8378","14":"2149/8378"},"++-+-+++-++-":{"0":"7/31","2":"12/31","5":"7/62","6":"5/31","11":"7/62"},"++-+-+++-+-":{"2":"1/25","5":"2/5","10":"14/25"},"++-+-+++--":{"5":"1/2","9":"1/2"},"++-+-++-":{"5":"1/2","7":"1/2"},"++-+-+-++":{"6":"1/2","8":"1/2"},"++-+-+-+-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+-+-+-+++-+":{"5":"12/29","6":"50/87","13":"1/87"},"++-+-+-+-+++--+":{"0":"90/667","9":"108/667","11":"168/667","13":"175/1334","14":"427/1334"},"++-+-+-+-++-":{"0":"2/91","4":"2/91","7":"1/91","10":"51/91","11":"5/13"},"++-+-+-+-+-":{"5":"2/5","6":"1/25","10":"14/25"},"++-+-+-+--":{"5":"1/2","9":"1/2"},"++-+-+--":{"5":"1/2","7":"1/2"},"++-+--+++++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+--++++++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+--++++++--+":{"0":"90/727","8":"1080/5089","11":"1212/5089","13":"1285/10178","14":"3049/10178"},"++-+--+++++-":{"0":"21/67","2":"21/67","6":"1/67","8":"14/67","11":"10/67"},"++-+--++++-":{"8":"1/2","10":"1/2"},"++-+--+++-":{"2":"5/17","3":"7/34","8":"5/17","9":"7/34"},"++-+--++-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+--++-+++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+--++-+++--+":{"0":"630/4189","6":"1080/4189","11":"1212/4189","13":"385/8378","14":"2149/8378"},"++-+--++-++-":{"0":"1/3","2":"1/3","9":"1/6","11":"1/6"},"++-+--++-+-++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+--++-+-+-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+--++-+-+--+":{"0":"630/4189","6":"1080/4189","11":"1212/4189","13":"385/8378","14":"2149/8378"},"++-+--++-+--":{"9":"1/2","11":"1/2"},"++-+--++--+++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++-+--++--++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+--++--++--+":{"0":"630/4189","6":"1080/4189","11":"1212/4189","13":"385/8378","14":"2149/8378"},"++-+--++--+-":{"2":"10/29","3":"7/29","10":"7/29","11":"5/29"},"++-+--++---++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++-+--++---+-+":{"0":"1/7","6":"23/35","13":"1/5"},"++-+--++---+--+":{"0":"105/634","6":"90/317","11":"101/317","14":"147/634"},"++-+--++----+":{"12":"1"},"++-+--++-----+":{"11":"2/5","13":"3/5"},"++-+--+-":{"0":"1/25","6":"14/25","7":"2/5"},"++-+---++":{"6":"1/2","8":"1/2"},"++-+---+-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-+---+-+++-+":{"0":"5/494","6":"140/247","9":"101/247","13":"7/494"},"++-+---+-+++--+":{"0":"90/667","9":"108/667","11":"168/667","13":"175/1334","14":"427/1334"},"++-+---+-++-":{"0":"2/91","4":"2/91","7":"1/91","10":"51/91","11":"5/13"},"++-+---+-+-":{"0":"93/311","2":"93/311","6":"5/311","9":"50/311","10":"70/311"},"++-+---+--+++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++-+---+--++-+":{"0":"5/494","6":"140/247","7":"101/247","13":"7/494"},"++-+---+--++--+":{"3":"9/40","11":"3/8","13":"7/80","14":"5/16"},"++-+---+--+-":{"2":"10/29","3":"7/29","10":"7/29","11":"5/29"},"++-+---+---++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++-+---+---+-+":{"7":"1/89","10":"51/89","11":"35/89","13":"2/89"},"++-+---+---+--+":{"0":"10/29","7":"5/29","11":"7/29","14":"7/29"},"++-+---+----+":{"12":"1"},"++-+---+-----+":{"11":"2/5","13":"3/5"},"++-+----":{"3":"1/2","7":"1/2"},"++--+":{"3":"2/5","4":"3/5"},"++---+":{"3":"1/2","5":"1/2"},"++----+++++++":{"0":"15/82","9":"23/41","12":"21/82"},"++----++++++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++----++++++--+":{"0":"90/727","8":"1080/5089","11":"1212/5089","13":"1285/10178","14":"3049/10178"},"++----+++++-":{"0":"21/67","2":"21/67","6":"1/67","8":"14/67","11":"10/67"},"++----++++-":{"8":"1/2","10":"1/2"},"++----+++-":{"1":"7/279","2":"10/279","8":"157/279","9":"35/93"},"++----++-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++----++-+++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++----++-+++--+":{"0":"630/4189","6":"1080/4189","11":"1212/4189","13":"385/8378","14":"2149/8378"},"++----++-++-":{"0":"1/3","2":"1/3","9":"1/6","11":"1/6"},"++----++-+-":{"0":"10/29","3":"7/29","9":"5/29","10":"7/29"},"++----++--+++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++----++--++-+":{"0":"1/7","6":"23/35","13":"1/5"},"++----++--++--+":{"0":"630/4189","6":"1080/4189","11":"1212/4189","13":"385/8378","14":"2149/8378"},"++----++--+-":{"1":"70/2103","2":"100/2103","7":"49/2103","10":"1099/2103","11":"785/2103"},"++----++---++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++----++---+-+":{"0":"1/7","6":"23/35","13":"1/5"},"++----++---+--+":{"0":"105/634","6":"90/317","11":"101/317","14":"147/634"},"++----++----+":{"12":"1"},"++----++-----+":{"11":"2/5","13":"3/5"},"++----+-":{"1":"7/279","2":"10/279","6":"157/279","7":"35/93"},"++-----++":{"6":"1/2","8":"1/2"},"++-----+-++++":{"0":"15/82","9":"23/41","12":"21/82"},"++-----+-+++-+":{"0":"5/494","6":"140/247","9":"101/247","13":"7/494"},"++-----+-+++--+":{"0":"90/667","9":"108/667","11":"168/667","13":"175/1334","14":"427/1334"},"++-----+-++-":{"0":"2/91","4":"2/91","7":"1/91","10":"51/91","11":"5/13"},"++-----+-+-":{"0":"93/311","2":"93/311","6":"5/311","9":"50/311","10":"70/311"},"++-----+--+++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++-----+--++-+":{"0":"15/82","7":"23/41","13":"21/82"},"++-----+--++--+":{"0":"90/541","7":"108/541","11":"168/541","13":"49/1082","14":"301/1082"},"++-----+--+-":{"6":"10/29","7":"7/29","10":"7/29","11":"5/29"},"++-----+---++":{"0":"25/364","7":"305/1092","9":"341/1092","11":"19/78","12":"5/52"},"++-----+---+-+":{"7":"1/89","10":"51/89","11":"35/89","13":"2/89"},"++-----+---+--+":{"0":"10/29","7":"5/29","11":"7/29","14":"7/29"},"++-----+----+":{"12":"1"},"++-----+-----+":{"11":"2/5","13":"3/5"},"++------+":{"6":"1/2","8":"1/2"},"++-------+":{"7":"1/2","9":"1/2"},"++--------+++":{"12":"1"},"++--------++-+-":{"13":"1/2","14":"1/2"},"++--------+-":{"10":"3/5","11":"2/5"},"++---------++":{"0":"25/3719","9":"12/3719","10":"2135/3719","11":"1512/3719","12":"35/3719"},"++---------+-+":{"10":"1/2","13":"1/2"},"++----------+":{"12":"1"},"++-----------+":{"11":"2/5","13":"3/5"},"+-":{"0":"3/5","1":"2/5"},"-++":{"0":"1/2","2":"1/2"},"-+-++":{"0":"1/2","4":"1/2"},"-+-+-++++++++":{"5":"3/22","9":"13/22","12":"3/11"},"-+-+-+++++++-+":{"6":"3/5","13":"2/5"},"-+-+-+++++++--+":{"5":"9/106","8":"45/371","11":"213/742","13":"125/742","14":"251/742"},"-+-+-++++++-":{"4":"1/86","10":"25/43","11":"35/86"},"-+-+-+++++-":{"8":"1/2","10":"1/2"},"-+-+-++++-":{"8":"7/12","9":"5/12"},"-+-+-+++-":{"0":"1/25","5":"2/5","8":"14/25"},"-+-+-++-":{"5":"1/2","7":"1/2"},"-+-+-+-":{"0":"1/25","5":"2/5","6":"14/25"},"-+-+--+++++++":{"1":"3/22","9":"13/22","12":"3/11"},"-+-+--++++++-+":{"6":"3/5","13":"2/5"},"-+-+--++++++--+":{"1":"1/11","8":"17/77","11":"19/77","13":"10/77","14":"24/77"},"-+-+--+++++-":{"4":"1/86","10":"25/43","11":"35/86"},"-+-+--++++-":{"8":"1/2","10":"1/2"},"-+-+--+++-":{"0":"1/145","2":"49/145","3":"7/29","8":"7/29","9":"5/29"},"-+-+--++-++++":{"1":"3/22","9":"13/22","12":"3/11"},"-+-+--++-+++-+":{"6":"3/5","13":"2/5"},"-+-+--++-+++--+":{"3":"126/1187","6":"180/1187","11":"426/1187","13":"203/2374","14":"707/2374"},"-+-+--++-++-":{"4":"1/86","10":"25/43","11":"35/86"},"-+-+--++-+-++":{"1":"3/22","9":"13/22","12":"3/11"},"-+-+--++-+-+-+":{"6":"3/5","13":"2/5"},"-+-+--++-+-+--+":{"3":"126/1187","6":"180/1187","11":"426/1187","13":"203/2374","14":"707/2374"},"-+-+--++-+--":{"9":"1/2","11":"1/2"},"-+-+--++--+":{"0":"10/29","3":"7/29","9":"5/29","10":"7/29"},"-+-+--++---++":{"3":"35/758","7":"605/2274","9":"376/1137","11":"301/1137","12":"35/379"},"-+-+--++---+-+":{"6":"3/5","13":"2/5"},"-+-+--++---+--+":{"1":"7/57","6":"17/57","11":"1/3","14":"14/57"},"-+-+--++----+":{"12":"1"},"-+-+--++-----+":{"6":"2/7","13":"5/7"},"-+-+--+-":{"0":"1/2","3":"1/4","7":"1/4"},"-+-+---":{"0":"4/7","3":"2/5","6":"1/35"},"-+--+":{"0":"1/2","4":"1/2"},"-+---+":{"3":"1/2","5":"1/2"},"-+----+++++++":{"1":"3/22","9":"13/22","12":"3/11"},"-+----++++++-+":{"6":"3/5","13":"2/5"},"-+----++++++--+":{"1":"1/11","8":"17/77","11":"19/77","13":"10/77","14":"24/77"},"-+----+++++-":{"4":"1/86","10":"25/43","11":"35/86"},"-+----++++-":{"8":"1/2","10":"1/2"},"-+----+++-":{"0":"10/29","1":"7/29","8":"7/29","9":"5/29"},"-+----++-++++":{"1":"3/22","9":"13/22","12":"3/11"},"-+----++-+++-+":{"6":"3/5","13":"2/5"},"-+----++-+++--+":{"1":"42/377","6":"102/377","11":"114/377","13":"35/754","14":"7/26"},"-+----++-++-":{"4":"1/86","10":"25/43","11":"35/86"},"-+----++-+-++":{"1":"3/22","9":"13/22","12":"3/11"},"-+----++-+-+-+":{"6":"3/5","13":"2/5"},"-+----++-+-+--+":{"1":"42/377","6":"102/377","11":"114/377","13":"35/754","14":"7/26"},"-+----++-+--":{"9":"1/2","11":"1/2"},"-+----++--+++":{"1":"35/709","7":"605/2127","9":"1357/4254","11":"1057/4254","12":"70/709"},"-+----++--++-+":{"6":"3/5","13":"2/5"},"-+----++--++--+":{"1":"42/377","6":"102/377","11":"114/377","13":"35/754","14":"7/26"},"-+----++--+-":{"7":"1/37","9":"1/37","10":"21/37","11":"14/37"},"-+----++---++":{"1":"35/709","7":"605/2127","9":"1357/4254","11":"1057/4254","12":"70/709"},"-+----++---+-+":{"6":"3/5","13":"2/5"},"-+----++---+--+":{"1":"7/57","6":"17/57","11":"1/3","14":"14/57"},"-+----++----+":{"12":"1"},"-+----++-----+":{"6":"2/7","13":"5/7"},"-+----+-":{"0":"10/29","1":"7/29","6":"7/29","7":"5/29"},"-+-----++":{"6":"1/2","8":"1/2"},"-+-----+-++++":{"1":"3/22","9":"13/22","12":"3/11"},"-+-----+-+++-+":{"1":"1/139","6":"79/139","9":"57/139","13":"2/139"},"-+-----+-+++--+":{"1":"18/181","9":"153/905","11":"237/905","13":"49/362","14":"121/362"},"-+-----+-++-":{"4":"1/86","10":"25/43","11":"35/86"},"-+-----+-+-":{"1":"31/140","2":"31/98","6":"33/980","9":"5/28","10":"1/4"},"-+-----+--+++":{"1":"35/709","7":"605/2127","9":"1357/4254","11":"1057/4254","12":"70/709"},"-+-----+--++-+":{"1":"3/22","7":"13/22","13":"3/11"},"-+-----+--++--+":{"1":"180/1453","7":"306/1453","11":"474/1453","13":"133/2906","14":"853/2906"},"-+-----+--+-":{"7":"1/37","9":"1/37","10":"21/37","11":"14/37"},"-+-----+---++":{"1":"35/709","7":"605/2127","9":"1357/4254","11":"1057/4254","12":"70/709"},"-+-----+---+-+":{"7":"1/89","10":"51/89","11":"35/89","13":"2/89"},"-+-----+---+--+":{"1":"180/1453","7":"306/1453","11":"474/1453","13":"133/2906","14":"853/2906"},"-+-----+----+":{"12":"1"},"-+-----+-----+":{"11":"2/5","13":"3/5"},"-+------+":{"6":"1/2","8":"1/2"},"-+-------+":{"7":"1/2","9":"1/2"},"-+--------+++":{"12":"1"},"-+--------++-+-":{"13":"1/2","14":"1/2"},"-+--------+-":{"10":"3/5","11":"2/5"},"-+---------++":{"1":"5/1052","9":"7/2104","10":"605/1052","11":"857/2104","12":"5/526"},"-+---------+-+":{"10":"1/2","13":"1/2"},"-+----------+":{"12":"1"},"-+-----------+":{"10":"1/2","13":"1/2"},"--+":{"1":"2/5","2":"3/5"},"---+":{"1":"1/2","3":"1/2"},"----+":{"0":"1/2","4":"1/2"},"-----+":{"1":"1/2","5":"1/2"},"------+++++++":{"12":"1"},"------++++++-+":{"7":"2/9","13":"7/9"},"------++++++--+":{"9":"1/4","11":"1/4","14":"1/2"},"------+++++-":{"8":"7/12","11":"5/12"},"------++++-":{"8":"1/2","10":"1/2"},"------+++-":{"8":"3/5","9":"2/5"},"------++-++++":{"8":"18/31","9":"25/62","12":"1/62"},"------++-+++-+":{"6":"3/5","13":"2/5"},"------++-+++--+":{"9":"1/4","11":"1/4","14":"1/2"},"------++-++-":{"4":"1/86","10":"25/43","11":"35/86"},"------++-+-++":{"9":"25/62","10":"18/31","12":"1/62"},"------++-+-+-+":{"6":"3/5","13":"2/5"},"------++-+-+--+":{"9":"1/4","11":"1/4","14":"1/2"},"------++-+--":{"9":"1/2","11":"1/2"},"------++--+++":{"7":"60/239","9":"169/478","11":"119/478","12":"35/239"},"------++--++-+":{"6":"3/5","13":"2/5"},"------++--+-":{"10":"3/5","11":"2/5"},"------++---++":{"7":"60/239","9":"169/478","11":"119/478","12":"35/239"},"------++---+-+":{"6":"3/5","13":"2/5"},"------++----+":{"12":"1"},"------++-----+":{"10":"1/2","13":"1/2"},"------+-":{"6":"3/5","7":"2/5"},"-------++":{"6":"1/2","8":"1/2"},"-------+-++++":{"6":"17/29","9":"35/87","12":"1/87"},"-------+-+++-+":{"6":"5/9","9":"11/27","13":"1/27"},"-------+-+++--+":{"6":"45/116","9":"33/116","13":"35/232","14":"41/232"},"-------+-++-":{"4":"1/86","10":"25/43","11":"35/86"},"-------+-+-":{"6":"1/25","8":"93/175","9":"2/5","10":"1/35"},"-------+--+++":{"7":"60/239","9":"169/478","11":"119/478","12":"35/239"},"-------+--++-+":{"7":"1/2","13":"1/2"},"-------+--+-":{"10":"3/5","11":"2/5"},"-------+---++":{"7":"60/239","9":"169/478","11":"119/478","12":"35/239"},"-------+---+-+":{"7":"1/89","10":"51/89","11":"35/89","13":"2/89"},"-------+----+":{"12":"1"},"-------+-----+":{"10":"1/2","13":"1/2"},"--------+":{"6":"1/2","8":"1/2"},"---------+":{"7":"1/2","9":"1/2"},"----------+++":{"12":"1"},"----------++-+-":{"13":"1/2","14":"1/2"},"----------+-":{"10":"3/5","11":"2/5"},"-----------++":{"9":"1/91","10":"46/81","11":"15/37","12":"1/63"},"-----------+-+":{"10":"1/2","13":"1/2"},"------------+":{"12":"1"},"-------------+":{"10":"1/2","13":"1/2"}}}


==> anc/proofs/s3/rational/n4_c7-5_cuts7-5_10-7_report.json <==
{
  "status": "Solved",
  "primal": 0.3096847948286526,
  "dual": 0.3096847949161028,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 9.493599252270465e-10,
  "dual_residual": 8.853390041755512e-10,
  "seconds": 0.10522041,
  "numerical_max_score": 0.309684796127356,
  "c": "7/5",
  "n": 4,
  "cuts": [
    "7/5",
    "10/7"
  ],
  "patterns": 93,
  "exclusions": 294,
  "blocks": [
    3,
    6,
    15,
    11,
    13
  ],
  "bound": "1238739185138033/4000000000000000",
  "upper_decimal": 0.30968479628450823,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_certificate.json <==
{"n":4,"c":"8/5","cuts":["5/4","8/5","5/3","15/8","8/3"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,16,24,28,30,31],"factor":[[247,-72726,-210862,-14561,-12771,-5243],[0,129,25520,-14095920,-2739443,-19005976],[0,-190,7613,5622173,-13675842,-31834161],[0,160,-17791,2641671,14478021,-33667182],[52,336895,-193103,-5053,-27182,944],[26,20727,2398922,150018,176606,53155]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,32,33,48,49,56,57,60,61,62,63],"factor":[[113,117,0,0,6,-1,-17,4,8,0,3,2],[78,-153,0,0,-36560,21866,3616,-2557,-746,-180,893,-1432],[0,0,0,0,461,-5040,565980,-976501,637357,-37337,647577,-74856],[0,0,0,0,-11,-3385,721641,945657,188126,54559,30523,-99910],[0,0,0,0,113,-2052,140645,-123089,-1463482,962687,839719,-658436],[0,0,0,0,-27,-1748,205104,-297008,-166374,1020654,-1767024,667628],[0,0,0,0,103,-1956,149713,-191110,-530975,-1060509,-941668,-1930177],[0,0,0,0,17,-1593,187286,-120064,-943887,-1090293,-17426,1918627],[16,-32,526,0,82028,24628,1749,1124,-1328,319,-1808,771],[16,-32,-526,0,82028,24628,1749,1124,-1328,319,-1808,771],[8,-16,0,-1489,10541,-153607,-20729,9951,6203,221,-656,5292],[8,-16,0,1489,10541,-153607,-20729,9951,6203,221,-655,5292]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,49,50,73,74,85,86,91,92,94,95,49152,49153,49201,49225,49237,49243,49246,73728,73729,73777,73801,73813,73819,86016,86017,86065,86089,86101,92160,92161,92209,92233,95232,95233,95281],"factor":[[193,-213,-46,0,0,0,0,-9,-12,-14,-4,-8,-1,-2,-2,10,-1,1,-6,-1,1,-5,-3,4,2,-5,-4,1,5,-5,-3,6,-1,3,-17,21,-58,-33],[101,195,-282,0,0,0,0,8457,10554,-76539,-26428,-77424,3996,-34305,-6605,-324717,176329,391135,86324,229714,-826973,834679,1025740,1159685,-1636271,-1184251,-1719021,-1734905,-1761932,-1100674,169335,479322,356719,430397,-852991,-3060108,-4893788,41113619],[93,108,304,0,0,0,0,36929,22059,-72295,-24481,-76786,3813,-34937,-5547,-328761,175999,391317,84816,229737,-827055,833685,1025263,1161004,-1636148,-1185596,-1720409,-1734990,-1761163,-1102054,168527,480853,356535,431166,-857246,-3054870,-4909230,41109487],[0,0,0,0,0,0,0,-778,-2934,338356,635388,-595387,-20418,-467644,44792,-369648,181445,395291,60691,230304,-832137,836423,1028850,1168248,-1642556,-1196173,-1720692,-1736964,-1755326,-1112836,168104,488654,355102,439509,-875851,-3045283,-4964966,41094223],[0,0,0,0,0,0,0,-424,-2075,419824,-717760,-210209,42569,-48856,70501,-358868,176980,391310,85123,226314,-831817,836993,1027567,1148570,-1635568,-1181171,-1724501,-1739878,-1772275,-1099866,165302,478452,360330,419532,-854228,-3030304,-4916152,41105596],[0,0,0,0,0,0,0,-260,-1158,87405,87815,906220,710026,-693461,461344,-363542,163989,377827,48366,272635,-824759,812711,1018822,1183094,-1631109,-1196776,-1728644,-1735712,-1758804,-1112837,164966,496302,356047,442061,-877527,-3044451,-4968814,41086819],[0,0,0,0,0,0,0,-166,-1091,126209,195683,112342,715276,1215837,-473354,-340996,159294,375343,105065,247047,-828688,823117,1019287,1145347,-1628632,-1172541,-1745256,-1739426,-1784226,-1087237,160185,473147,362129,403959,-843959,-3012595,-4915635,41122108],[0,0,0,0,0,0,0,-251,-1192,92787,130633,357657,-750108,591707,1361833,-381378,165663,388248,38217,252264,-813092,819110,1024366,1184440,-1615687,-1189540,-1724729,-1738066,-1766262,-1106525,164632,494880,358464,433610,-860617,-3051395,-4905356,41075991],[0,0,0,0,0,0,0,-193,-1039,117501,78188,600458,-755945,-80947,-1363729,-348410,167162,388972,112268,223316,-824120,846234,1033364,1173076,-1646900,-1181651,-1723150,-1737190,-1759341,-1085536,179978,463861,351332,442663,-825200,-3148939,-4829460,41155459],[20,23,64,0,1152,0,0,-50108,37012,-78620,-27894,-77135,4201,-33058,-7567,-330164,176194,391249,85767,229740,-826989,834280,1025603,1160457,-1636133,-1184876,-1719837,-1735025,-1761613,-1101326,168951,480090,356611,430829,-855189,-3057598,-4902510,41112202],[20,23,64,0,-1152,0,0,-50107,37012,-78620,-27893,-77135,4201,-33057,-7567,-330163,176194,391249,85767,229740,-826988,834280,1025603,1160457,-1636133,-1184876,-1719836,-1735025,-1761613,-1101326,168951,480090,356611,430829,-855189,-3057598,-4902510,41112197],[10,11,32,0,0,0,3258,-10208,-97199,-92224,-32692,-80855,4472,-33728,-9687,-294639,178157,390030,94628,229557,-826551,840217,1028290,1151856,-1637137,-1176588,-1710779,-1734264,-1766242,-1092789,173954,470497,357811,425862,-828320,-3090084,-4802773,41136135],[10,11,32,0,0,0,-3258,-10207,-97199,-92224,-32691,-80855,4473,-33730,-9688,-294646,178157,390031,94628,229557,-826552,840218,1028291,1151858,-1637139,-1176590,-1710782,-1734266,-1766244,-1092791,173954,470498,357811,425862,-828322,-3090087,-4802782,41136189],[0,0,0,0,0,0,0,1,-5,3,109,804,-72,607,5,-168363,15768439,-12291475,2401935,-2672188,2845232,-2133862,-4387709,-3412232,-830992,-2872749,2872226,3328435,4182699,-1597752,74080,-1834408,617372,-562335,-832879,3652688,-4330993,7218911],[0,0,0,0,0,0,0,8,-26,-735,110,-849,925,-1221,2497,-1467462,-1511565,-2007311,28779962,3883604,-1347638,2575438,2581068,-4493960,938380,5481236,4564767,-843539,-4390272,5279301,2518941,-5497369,873759,-3272297,14215710,-14959319,39458026,8443618],[0,0,0,0,0,0,0,4,-13,-635,-464,-1401,524,-13,-1854,-763241,764806,-1783627,-11067935,27405447,16534193,20679631,-4225728,-1459722,-193179,3847235,3474951,769776,-4894589,4857093,1959499,-2302484,1201286,-1502931,11607209,-11687312,30890621,8860847],[0,0,0,0,0,0,0,4,-10,-519,-338,-1181,525,-195,-1491,-693971,709228,-805250,-9713924,4767246,-7120507,-36670201,3778478,2899320,5831188,12516282,5702776,2529279,-9276047,10336602,893867,-3362908,1313285,-972643,16618477,-22315874,32008700,24255360],[0,0,0,0,0,0,0,0,0,-11,-19,49,-93,54,-337,56205,1406809,-998291,-590459,6745839,-10486336,6691278,35292552,-4746711,24400116,-4101831,-6318312,5006052,13466264,17704004,-7847948,16252976,-4114152,9027510,-4078573,8021518,651590,3954700],[0,0,0,0,0,0,0,0,1,35,-2,106,-45,116,-154,84600,987977,-799192,767872,1069460,-3842827,4214428,12363021,34962416,-17841169,11300989,19384070,-6869901,-6087005,11004293,-8488572,-2428124,2048028,-1745943,4095804,40276662,5178595,-3757907],[0,0,0,0,0,0,0,1,-3,-195,-99,-410,33,-418,-238,-203940,576429,-438004,-804864,737705,-4162814,-2622904,-4814353,15504239,-1948019,-20839236,-41311259,-599787,2877245,3333569,7664280,-6702659,-3951079,-15046361,3990179,22112412,42012872,-7248473],[0,0,0,0,0,0,0,1,-8,-13,159,1161,995,861,-28,-318182,9233424,21004122,1924482,-222919,1392524,972370,-322414,-1581324,1601351,2305664,3228309,1145460,2466289,-700514,592251,-841529,-254259,-1997495,-3260,1462699,14773996,-8677879],[0,0,0,0,0,0,0,5,-16,-630,-63,-44,1658,15,58,-1029651,8543,-1498738,-9961489,-28399842,579730,18252551,9575432,-6047341,-824589,4611384,3026413,-3876262,-7035117,5414941,2594049,-5569829,1093280,-4137645,15834291,-16367094,40582991,5997541],[0,0,0,0,0,0,0,0,0,-49,-45,-88,33,127,-291,16544,1130730,-756409,-656848,3681374,-1023764,-2706140,7175909,-1277537,4484004,2378866,-2245349,-56603699,5529473,-18333270,4402096,-2413646,-2090509,2819463,151491,-6839260,2685107,-32857090],[0,0,0,0,0,0,0,0,1,33,10,77,-71,79,-127,81771,1121589,-394751,928906,15167,-2125389,1794236,1796393,2772891,-1947189,10342370,-5824883,2735602,-24425679,-4281575,45472278,38138761,2217921,10130316,-1208716,4443727,-1945048,-22222633],[0,0,0,0,0,0,0,0,0,-32,-24,-61,-9,8,-251,-18947,978271,-481670,430114,345214,-4007548,2335131,-1503757,2455470,979390,6899938,-11224464,6140884,-26605656,-26792880,-36668420,10437911,-24087619,26320002,679570,-1199464,15914494,-16958081],[0,0,0,0,0,0,0,0,0,-23,-14,-58,55,29,-48,-22291,570715,-439825,343624,-139068,-362057,186550,-1916268,336703,-1191736,-2555656,-2596647,-6821929,-19802851,19543661,-9193785,-4350486,27207723,8049235,-56921434,-16431714,20484240,-18372260],[0,0,0,0,0,0,0,1,-1,-139,-9,96,-176,143,-133,-170243,343754,-700429,-3542631,5316225,-36353315,12477176,-20142516,-4874239,3916832,11072552,6401826,-446073,8715539,13323,7136807,-8684663,-2433180,4106660,-4942203,7212146,11039281,10361993],[0,0,0,0,0,0,0,1,1,-131,14,235,-244,208,269,-108953,333667,292808,-2074807,6745426,-10064104,-3351450,17320937,-24661351,-40629827,-9361063,-2120226,2779487,-1669939,-2581447,-1348081,-573797,600057,-3011153,1904802,1642468,3573595,-28314498],[0,0,0,0,0,0,0,0,1,14,-15,60,-63,153,-170,105061,730242,-27091,-507882,4129944,-7804768,3668308,14746369,7652643,12677624,-15268413,8930640,11024509,-25921265,-24625337,12719980,-30244602,4828888,-20580525,-999996,-12948563,-17175481,-30772102],[0,0,0,0,0,0,0,0,1,-13,-4,-20,-56,-33,-119,31575,521326,229708,110055,747087,-6234549,2993580,-2134263,5018419,650605,1407849,-8224955,2158424,4614274,-12971007,-17827177,17256071,55422286,-3725494,26769171,-10096743,-8283759,-18579387],[0,0,0,0,0,0,0,0,1,-11,0,16,-62,-14,-170,24904,464675,175630,-42662,430292,-6833537,1963085,-9623140,2062807,1097165,-19508473,12549456,-9624275,-11956216,14670912,-15361056,32187301,-16858641,-40113707,3699643,-19585193,-6538939,-15537712],[53,78,45,-501,0,1,0,-16177,-19927,148074,51370,149524,-8346,65616,15316,2809157,-104204,-718344,609619,-333056,1389466,-797090,-1374271,-2512284,2554572,2593975,3424847,2787276,2359983,2498086,150536,-1571306,-471568,-1103278,3616753,2126061,15904639,-63002444],[53,78,45,502,0,0,0,-16177,-19927,148074,51370,149524,-8346,65616,15316,2809157,-104204,-718344,609619,-333056,1389466,-797090,-1374271,-2512284,2554572,2593975,3424847,2787277,2359984,2498086,150535,-1571306,-471568,-1103278,3616752,2126063,15904635,-63002451],[0,0,0,0,0,0,0,-1,1,86,158,273,-432,-471,847,247806,1520570,139803,1290190,1110434,-902357,4789765,3439857,-110628,-3441814,34413028,-26006646,-1093142,-7349237,15885714,-5272822,-11953085,-7924057,-25575166,2124872,-18212336,-40485260,-26430033],[0,0,0,0,0,0,0,-1,1,71,55,129,-59,5,555,161697,995810,1509873,848274,70080,-3000141,2001761,-6783732,-1725375,1142536,-17857341,-3100331,-9819218,-20103313,30504277,1110375,-14449810,1046382,35358749,31369953,-1124279,-31920889,-24644771],[27,39,22,0,0,-1420,0,-8111,-10613,69204,23425,70613,-2397,32572,896,-4064972,-633386,-431166,-1630667,-430793,1170122,-2391040,-2149327,-513890,2704365,467858,1359744,2710038,3693189,260575,-1109242,852888,-760173,150875,-3157904,10357691,-8431797,-70319309],[27,39,22,0,0,1420,0,-8111,-10613,69204,23425,70613,-2397,32572,896,-4064971,-633385,-431166,-1630668,-430793,1170122,-2391040,-2149326,-513890,2704365,467858,1359744,2710038,3693189,260575,-1109242,852888,-760173,150875,-3157904,10357691,-8431798,-70319305],[0,0,0,0,0,0,0,1,-1,39,-335,-547,1132,1192,512,-94296,787207,903,312558,14000,-3705066,3387673,2832024,23761260,-11984820,-5948811,-962152,7376221,23589044,-1492509,6976772,2330671,-11072454,19050400,-4549374,-63270850,-3135355,-39432788]],"denominator":100000000},{"t":2,"f":3,"type":16,"flags":[48,49154,49200,49202,49226,49238,49244,49247,50779,50780,50782,50783,73776,75355,75358,86064,87637,87643,87646,92208,93744,93745,93769,93781,93787,93790,95280,96816,96817,96841,96853,96859],"factor":[[38480,-16022,23548,32647,-21588,-425,-10231,7963,2263,2938,3735,4193,3369,1170,-10039,-10786,-16334,12262,4383,7087,-15038,-5558,-1600,-9685,10609,-3897,7996,-2428,36568,-24699,54521,61813],[44,12477776,5383757,-9773690,-4084579,3474000,5083441,-6829976,5475387,147492,-1362682,-2444153,1713823,120200,636880,626903,4867464,876104,-500921,2398332,-3081604,1039522,2932863,491368,-11252020,7437599,2224644,3132199,-5401466,-10670857,-26692086,24440961],[19,-2033443,-19144362,-13916741,-20837594,-1269915,7698302,-2267009,-2838403,1936137,-1255224,-2019575,-3384940,-1134377,1349072,1656991,-1561742,5963180,2863004,-1196776,1272446,-193148,7617650,1940665,1822713,3507446,-9171020,-1710642,-1013748,-6596847,-9098974,14346579],[19,3784485,-16868043,13642936,11760622,-16094029,6442770,-2279706,5120328,-1047700,2533823,-5154711,1555004,-3582263,-5108569,-2889584,1033956,1198942,-3507962,-2662300,-4832172,-10899953,-4583021,2557955,9583328,350816,2009146,7300157,4570572,-1877093,-40425116,23956321],[12,2420000,-6198771,-1184046,1758189,10706419,-16804161,14238347,-24677365,-7008934,5626344,13290644,9926339,6596636,173623,12467053,-3257427,-474877,-9353000,2686521,1850731,-11630655,-12760998,-5140495,9412387,-1930622,5733281,18615847,1262347,13517863,-38685740,19374375],[9,-950320,1182941,-834814,2442492,2323101,12416138,-15534005,-8021193,16617706,30312194,-6454110,17176607,9045284,-2479555,13047536,6494428,-6982990,-2305782,237360,8870065,-1086472,-13519919,6760715,7158291,-1451262,-12508254,793522,-32000957,25314267,6431715,-3789211],[8,-684972,547481,3215490,559165,4272508,16951716,-6359878,-5754256,-24477967,-19548584,9653461,12423651,-8438707,20368375,565227,-4117977,-9343636,-10471697,-8587037,-9607318,1543009,-6046274,10395462,4053,6540885,-21608082,2184964,-34895239,25876428,-1578902,1849154],[6,-486770,535401,-1231362,2905370,1203577,5490409,3935701,-17036385,12396998,-4732336,1151894,-20241455,-21520829,-21846570,-16542997,9517395,3360386,-1983371,2048677,-14668866,-2009030,-19815013,5527379,-29034089,11265659,4964786,-1004292,-36977093,13524593,-15314456,-9972879],[7,-194663,-2723816,2614136,-2374550,1974679,-3662346,-1421875,4567326,-2668404,-6999805,-10418931,9483320,-21530877,-7783176,21758005,23375625,213620,-23776627,-2949924,26894060,22023905,2530871,-19882046,-25675170,-6453051,9608363,4442942,16942858,33771277,2349093,-13823132],[7,210965,-2138957,1504452,-1845693,-7105403,1804521,1463184,5520884,14823863,-9910130,15685947,-12153433,22801957,23616451,9935214,6936502,-10551904,4663408,9816051,4964741,-6143649,-16033237,-15346153,-24838376,15216907,27275235,15297813,-9776939,41190512,7905157,-15721623],[25,-1618125,-2589578,-13559657,14258661,-5644499,-16900527,-25912371,-4621283,-8351905,-5991477,-2494492,-6750412,4457780,3484585,-5715055,11122695,-2426962,388226,-3583888,-6918469,-1462002,126391,5669770,-2613873,-5542003,-3408905,3187883,10473935,22675573,-3139134,16559253],[25,-1522008,-3183942,-13834629,16202749,8826689,9484577,20801214,19505195,1973964,2429666,-5534908,2614248,-1923755,1432089,1878088,-1810069,-2151453,2165089,-224405,-6715826,520061,-10680646,3576394,1147550,-3460681,-8913914,1616730,8069373,34410594,-20597857,9648805],[6,-548540,583157,798190,2383590,654864,-4777197,3501171,344829,-825428,751635,-3509346,-6193903,4702246,1398261,3252626,-600934,-8965728,-4195770,-20036886,37172642,-18665275,10594778,25252098,-16701133,52556341,-20155685,-40041727,-1354680,-7187446,-28544991,21130830],[4,188888,-3187206,1085270,-1889575,4613030,-2873739,4101734,-4252357,8944107,-13363859,-15449648,14346763,9924594,6318146,-14890399,22809752,-29502639,-5653184,11385635,-13192537,10054039,-11652367,11517878,15377058,-2395812,15257853,-39399759,6434793,-25344600,-11340591,-33460182],[3,-3061,-1387319,-1480720,-2597856,-2249676,-888123,-3591291,5732548,-8793630,17340287,18206817,-6847330,-8791027,-10071295,-2919600,-14056988,-47765964,-3720375,2368901,-4341350,14374759,-4046470,-10809274,-15064519,-2855266,-6121686,-3212618,17576428,-9913174,-22635570,-35971441],[6,-371890,122768,393289,1411604,127583,-4165180,2801184,-1179541,3871148,3562230,-7256031,-6796690,-3199508,14743079,11002370,-1449855,-6099048,11898056,-42769889,-12230205,6801800,18508878,-24221511,-4890803,-29694217,18790700,-24171855,-46366413,-13288975,-40489573,23692093],[3,-245089,-44177,-1306059,2784366,474153,-1872673,165418,-4647177,7002000,15534573,-8667729,-3068027,-25894569,40945041,-10932121,-4814196,3076458,-17207664,15556401,-154450,-6368801,9938481,-716160,-3207191,14282087,9221668,16758026,12633783,-20979936,-4481648,-28611404],[3,-304798,-1013847,1667039,887321,4089190,-578067,807933,6321443,-1185241,7222863,23898617,-3479982,-9801312,4885094,9037060,43215365,5817307,20549800,-6054744,-9377652,-5150379,4546318,4768410,14787293,8894572,-23223183,6683329,2525097,-34116143,-4069350,-33060186],[2,-161785,-35733,169175,1400760,552016,-745567,-3140411,-1248386,476428,-2792213,-7241891,-1085446,9959491,5662777,-4173933,-6616394,16127943,37480,-14398573,4151635,22538182,-43188198,-35741200,-5026446,14928849,-41144575,3340889,10996050,-38281539,-31729197,-59618065],[6,-1064311,1227223,-1135736,-353592,-366675,-5545211,167989,8719324,669769,-7469796,-3009081,-10640588,-378752,-1246150,-581589,604979,-9304574,-5647435,16515876,34013463,12973292,-6258959,18281780,24765558,-15786725,-2600952,44904983,-55477522,-33164183,-40144142,10505626],[5,-1406902,-1287884,-3877655,4061181,1352387,6683290,-3409212,4233115,-8481385,6958973,20057719,12080085,8513783,-4197476,-22606394,4061266,20895604,-16084665,6150,20039995,2697588,5045480,-10040399,-6831463,-3255017,48647409,-24336513,-15112633,-20003668,-28769305,-34225669],[5,-1322111,-383318,-2597435,5357905,2805989,4518647,-7678582,-392892,-7027263,-6812324,-6710108,-2655607,-6990270,-6700330,36385204,-11617473,1364119,11420730,23136780,-8729905,-16950765,-10497046,-2051924,2080041,16125979,34603932,-17371852,-4666513,-46630683,-11799254,-51537279],[4,-793235,-2107889,-248550,2612605,5621812,1954340,-202517,-1953728,-2350479,-4904717,-12104288,16374423,5123690,-8628397,-14279461,2722800,-14335335,22929148,-7952575,6239700,-25268479,24667243,-22452968,-23609463,12305609,1804610,53130336,-7891577,-16649468,6928213,-47709651],[4,-467725,-659888,-380620,2451494,2727825,1982580,-174426,2204301,8108443,-2848433,1893566,-7594123,16940784,-7956702,11542573,-643546,1388231,-47985601,-17299623,-28068253,2302992,24900237,13302128,-2570499,7778945,-5900525,25010048,-382641,-25561576,4870572,-53452918],[5,-286186,8104729,-9749733,-2210580,-28463744,1598054,14743306,-8357743,-6347672,969296,-2105745,12689098,-1560205,-1367108,6574654,7743060,-1795509,-3628027,-3918408,-503193,-6332179,-715499,2320163,4107193,-573864,-4632895,3979720,-5478820,-3228919,-10478913,-50040343],[3,95712,702762,3185834,-2399142,2452856,1141114,-1746402,-341509,932202,-1861979,-1065913,-3189374,5676584,5400030,1729916,-974738,7630005,2562118,13917886,6109324,-24169494,4704468,21588601,-33825670,-55602357,-28814961,-14082018,14323400,8689419,-52833044,-77567642],[6,2041323,-5556869,906976,-4996126,308840,-18449454,2232596,15654484,-8871796,9069462,-5076894,5713410,-3857326,-266608,-3805372,-4469553,6172920,-2840027,-4739667,-11282223,-10890189,-19135110,12263894,-8324729,5421163,-547393,-10378474,-50153399,17981698,56182896,-79768873],[21,2700696,-5375106,-3326318,10132772,-1850311,-2232819,-405495,-6078916,22039647,-14870628,17350092,11101221,-11366560,86271,3350637,-17405860,-910871,9333852,-3028561,17753719,16079167,16708370,3740804,6986076,-7582029,-16425069,-15049360,-7029050,-8392940,43666325,-60969819],[21,2746324,-4350185,-378729,6606789,1699370,9688735,7463661,-12891447,-18953435,9179771,-10828737,-25010213,13073318,3473884,420068,9028680,-2839602,4379842,5023920,17790439,16444883,11178229,-2649712,4605034,-9736257,914117,-7585488,-3274708,583691,59689887,-52945960],[3,1177102,2457934,-1777283,-4165663,3534165,5043671,-4832994,823191,4001342,-5439483,-198869,-11224675,-9287109,-2333744,-4864275,-1142759,-7256815,-7813248,-33118836,16477100,-33676164,-19635061,-4883052,42772303,-11358517,19598835,5606168,25857133,25018589,4399893,-62982126],[2,-30664,-71553,1981744,-2154074,880248,220398,-981156,-2910906,-1726279,3403087,-2607986,3620887,488659,2902906,1755746,-5551711,6183818,23749501,-22496786,-3004862,34698753,-5199565,48343114,-8292466,10815185,34630206,27091521,24247915,16514332,-30787144,-51488199],[2,105003,1758404,2277971,-2532468,914080,-3295361,-2337666,1222082,169493,-272042,-3388397,-4511276,1158418,-4763707,-2955030,-2370054,5426430,5733938,19445882,-8504590,10604406,31756679,-19773466,31685003,26281147,-10294630,-11886704,-13632466,66489617,-63353545,-75621833]],"denominator":100000000},{"t":2,"f":3,"type":24,"flags":[72,49224,73730,73778,73800,73802,73814,73820,75356,75359,76126,76127,86088,88414,92232,93768,94555,94558,96840,97608,97609,97621,97627],"factor":[[50919,-26416,-38942,-1621,24144,-5377,-419,97,-3354,27550,3528,-2841,3977,24771,12938,20480,33950,-22619,10072,14633,-2586,-72609,69314],[30,-2304541,36206879,3047486,2783036,10103627,5634822,-7488485,5131308,4074017,13156773,-7488780,2937033,6339237,697286,6639915,10980107,-1159233,6591769,3610454,-6258725,14117916,24752305],[74,17626325,2366670,-668361,-9088633,3585801,-363261,-2612797,2235062,1416209,4413913,-1598629,4346902,-3562460,-661975,4492387,-8749539,-2477738,5638555,7556463,-18999955,27291968,30251739],[15,-622536,2510349,-37611822,-25147585,-7485765,21940276,-8297020,4917317,-7580629,1013394,1877030,3891392,-7275345,-1117549,-1023086,7178017,6405479,936782,-26207859,26110388,-3061977,-6323426],[10,-766118,-1437723,4299131,-682356,-202745,326680,11117329,-4035698,-28910710,-12549597,-20199113,9631468,-8793065,-45266515,-19518334,35562821,20056188,7145068,3224035,-6855656,47416965,44257004],[10,-691234,2625022,6784812,-16655546,27221078,-6389902,20024849,-12871548,5612888,-22344751,20266039,20336250,-23284235,9961647,13149514,6888594,-8485655,27504235,828702,40186937,11078088,-25881783],[11,-634891,2321448,2283325,-8344060,-7037212,-25264203,-36320204,15963679,1088317,-25929121,-24284316,10840985,-4471190,3172962,-15901654,-18283642,681535,10442740,20557180,34971353,6692225,-20834799],[10,-933847,-1394632,690242,-5153018,3271873,-9973719,8228784,3608751,20422701,43080239,-6999217,-8175082,-36830183,-21189391,-22582299,-16387749,19443106,467536,9360330,31131934,13720502,-24655118],[11,1159098,5842999,-30398484,15983725,8404703,-29211479,18699257,-12637064,-7553095,-9909221,-5060540,-20443607,1045436,15246589,-11097590,-907190,5844427,-10755354,21803651,-3903124,13395824,-18888487],[8,357136,5993683,4285248,-7026637,-28082193,10338629,20158737,-6927472,22807951,-12778435,-1867807,22940457,-3369781,20785595,-32354805,10985475,4384928,-33112632,21268225,-14764436,17805336,-26202214],[24,-329859,7225739,-1311380,9706,-6927852,-18099642,5108931,14742562,-21525116,1567438,36184771,30029963,-5398175,-19745185,-1827248,-31096501,16099923,-16013769,-13223588,-34840796,-26916772,-29012048],[24,-454540,7367461,6120385,-11200665,-5999730,8882258,8030451,-18182457,4790333,-23992947,-15582587,-33399202,-9957387,-18197508,4774750,-42212692,14236892,15374204,-20594418,-36578860,-17012958,-32059438],[9,-367090,997287,1250959,7508117,1066306,3977039,-19331554,-1293636,13710922,-15623287,44658300,-24000850,-3606648,-4894444,-26527231,-1114639,14483727,-6225999,-14740739,11248227,63849462,49755648],[5,-430971,-863931,2316370,1622532,-138206,-4759687,-16129557,6208502,-2968490,-3269536,-3645482,-9279153,-51064650,14390404,29706620,31490525,-412143,-31611437,-12337607,-45823971,19893611,-46007921],[10,-1507715,-721328,1569022,10258054,-1812074,9723144,10575495,2370846,-12994589,-84547,-16280812,12658326,-5854851,15380486,23903854,-45662526,-2496859,-29551877,-20327262,36523119,77709211,32653133],[9,-2026218,1664621,9802446,-29511295,-14725264,-21290777,5301973,-5318775,-20130393,16281812,10015041,-24961225,16553787,10120549,2786267,5372497,-29718857,-7726862,2328245,403909,40451825,5881252],[9,-1265590,-4305144,2860810,-15412572,36825789,10499443,-7164458,4296422,-3911811,665252,-7057402,-507621,22802284,3079410,-20699999,-9238853,16331832,-47184743,13278422,-28168329,13044098,-44646255],[6,296459,-1147479,-2659667,8117214,4708296,-4759007,-1602989,-1127917,5384186,5999729,-9292568,12868058,7497439,300213,-31973678,1665954,-39899090,27265549,-59155524,-28467920,41693243,-75233182],[7,2618375,2728710,-884698,1881652,-3829127,-9557177,1885775,-1585980,20602778,-8073250,126546,-2538822,24017928,-42755118,30171433,16599169,-6785808,-40868783,-16363485,42238618,6511424,-64666240],[26,3451122,4136022,10483449,5191711,-409324,10029124,19358521,39727748,-16498413,-8935171,611575,-26211248,-2598194,13383259,-17910842,10840162,4818509,1313292,-13732100,40137260,-21828965,-51913245],[26,3482117,4757068,9256575,7878198,-3159312,6812283,-18415572,-40071875,-26043179,10003933,3405135,2685747,-6351160,9035285,-16819946,3016421,8648323,-15183204,-8575186,43650041,-30157468,-52577199],[4,-686283,536126,-5293150,7220919,-2164506,22206264,-4177641,2666115,-10243494,-1837720,12543681,-4540306,-10725849,-23259598,1478698,-14215285,-47803820,8132744,60934242,-3584490,24659018,-63750307],[5,-218311,-2497408,519977,1835812,-8569456,3119652,-2917415,417377,-1655474,8335067,5705630,2919285,21316029,12005358,23604179,6150770,53168362,41474448,15318873,-7767599,56679761,-91371339]],"denominator":100000000},{"t":2,"f":3,"type":28,"flags":[84,49236,73812,86018,86066,86090,86100,86102,87636,87638,87644,87647,88415,88798,88799,93780,94939,94942,96852,97620,98004,98005,98011],"factor":[[53186,15243,-21197,-53343,-3105,948,-18812,-9104,-10844,-10493,8672,-9093,-13454,16490,-23918,-11939,3803,-14576,23302,2188,8598,22900,-98950],[24,10840535,-2017118,31875879,8860518,16909289,33026261,10646513,-1869917,-10505844,-6802813,-7350667,-696569,16407520,-14204755,-3261208,3705772,7014219,5407192,-13992087,-2478800,-3209904,-20850612],[13,2427524,-397141,10473,-824064,-1907408,-903298,-8293912,-4486148,-18069465,-7662739,-1868842,28034921,-615463,46728917,3304531,478567,34072822,-11681410,-27040561,-16832144,-67689833,-32315272],[41,-32473338,2357394,16335991,-4625424,2215493,10300126,3898274,-116436,991211,-1906205,-869623,4935099,2404621,1738583,-1421910,9979605,-2092481,-2973292,7602226,-6859919,-15943288,-8140862],[16,-2870636,29761111,-9967823,37271013,3498765,9416698,1953562,14236878,3265656,-3776127,9187824,198355,-205450,3892142,-1668630,-9000687,1645774,-30650360,-11379455,14458527,8343368,291881],[10,-461408,2828501,3226744,-10902440,-13229692,1290219,2058382,19426525,-35130663,-5762741,36348290,9575984,-11668019,-23337295,18905541,4896342,21632206,5484606,-3316442,35274412,4961098,26199714],[9,2804453,-4956506,5530915,2151392,6647547,-4176498,2978471,-9886963,32992264,7612388,27457135,13839877,-12033941,-26495906,15212976,-9904926,-1280880,-26132739,3456473,-2298230,-85272578,-19269290],[9,1324078,5502503,1188770,-11276132,-9339023,4555921,-13274340,27846061,32458228,-17046975,-16417805,28986592,26337677,-5291270,1625060,-9590254,15500284,19270465,1149156,27280413,214343,25928228],[9,2893872,2043115,14243260,1513510,-10663033,-18414676,9878586,36403827,356375,1216034,-6522500,-32157700,-3407731,9366185,-18848644,16070310,-14545943,4257915,-2357870,11441492,-69934994,-17249368],[9,-1425968,11309639,18571264,13707811,-22165478,-23284478,-14476906,-32923436,-3365093,-128094,-699874,-3039845,11070844,-10690859,-5146097,-18028045,3377243,31090171,-24350780,12627035,-7940190,24427733],[9,1155090,27048114,-3379350,-19163273,22999165,-12764134,32676483,-6929838,-1276631,6985909,-14466494,5259683,-5245749,-4868347,9440512,-95630,9924892,22079900,-13549530,-4269195,-17096671,35441565],[6,459764,-6195961,-7458221,8637288,-32884793,10676238,40293134,-5163704,4551241,-15804602,2370025,-526990,11537914,2144297,7794812,-4168021,5812484,6208061,12970082,-38709006,-13733320,47003185],[6,385495,3828786,-244180,-4621738,4678753,2094438,-9375028,9200196,-6435321,6218927,11922087,5891720,-4336716,-13184016,-59914179,-25447912,18030997,947158,15587568,-51867654,-9846083,55978941],[24,3920627,13309284,14033855,-9193695,6167009,-9200875,-13992752,-1460566,11424317,-26229940,22685163,-21629212,8430531,16748305,22834998,16168149,10091795,-14510658,28524174,-42438783,28716723,25395647],[24,3799759,6983163,14701956,3374984,-19149706,2020768,-6579202,9333265,5161643,26740314,-19564398,22625798,-32825246,-4528285,14109994,27472074,-5034338,-13722034,-4480101,-36688616,30837993,27387413],[10,2769090,16037620,-3360652,-20893814,-17076044,35631799,-12500990,-13009443,3783999,10944716,1751055,-21675588,-11142703,13805168,414388,-16460048,-16842098,1641268,5136672,19191445,-35452508,12229097],[8,-3575590,-10389218,-1607122,13821542,9528504,4996465,-9601146,5540024,4156558,3628475,-18684317,-26512001,-22524287,-1902540,24958064,-17196700,51910599,21055510,13477655,3951583,-20387488,60338573],[7,-2077975,-7035926,-2884557,3391309,11417263,3516073,-10460240,14242764,-4890089,-1069109,9512428,1161982,6917777,5159209,22431389,-13104012,-47109494,20784116,-52806080,-30654896,-18550344,89923092],[4,1712629,1102707,1743620,1803246,3193999,-6587039,-6366608,-5195412,-24792002,-9421147,-25682694,10630482,10885284,-9005968,9876071,-8287165,-24865983,-42119388,54340367,14231710,-40662709,69477387],[5,2257802,-1061093,-2265174,12714167,8497708,6124394,-1327212,-11019191,6568568,3588841,16039972,14073771,-3922851,16685791,-17261401,51582049,-6612634,40356915,30983245,28854766,-20343475,72240654],[23,610235,-5177807,10746140,-2143905,2744608,-2081685,10451183,-4803892,8776179,-39051785,-2800110,7689144,-44548584,13101616,-17191632,-21323013,-15188258,-9251178,-13172568,26700945,26577622,30067201],[23,849056,-5743788,16073618,-165191,2485718,-6000943,15623649,6436805,4810263,35315681,15361138,5798572,12853207,34038040,5008824,-36640662,1861407,-11118501,19464616,25013543,35602404,37104535],[6,-1044769,-6443297,-1905895,-8532831,-2062615,200945,2037042,-9131986,7997101,4955150,-2596814,-14396186,13836322,-4006358,-15266011,28527032,22952416,-55376775,-50231757,22284390,6233056,89456845]],"denominator":100000000},{"t":2,"f":3,"type":30,"flags":[90,49242,50778,73818,75354,87642,92162,92210,92234,93746,93770,93782,93786,93788,93791,94554,94556,94559,94938,94940,94943,95130,95131,95132,95134,95135,96858,97626,98010,98202,98203,98206],"factor":[[145,-634,-23,0,-77,0,89,-1,-2,2,2,-1,-1,-1,-1,1,1,-2,-1,-1,0,2,0,0,-5,2,-2,2,-15,5,-50,-61],[0,0,0,0,0,0,-50,-17408616,3624213,11178266,-41080266,10252140,-14344862,8813181,-1272626,-628772,14866120,-6484784,1966995,-372657,-9302181,3709132,-2136521,-6571855,-12260714,3785274,-3177948,5573059,2198987,-2798099,-20685515,-20936831],[0,0,0,0,0,0,-51,-11101133,9746022,-1807031,-3746450,-27282817,-5400145,-3544885,-2684398,7789387,-19439744,46509275,-14566072,4316874,1941900,-16771171,-6490391,-16503973,-3610324,-11676586,-4719113,-17840728,11721989,3308185,-40472757,-18437304],[0,0,0,0,0,0,-18,-2273546,-3824315,2884558,-3079285,2359657,1966313,3768188,5810720,14788326,16818502,-8653873,-11632044,13674635,42447245,-25043850,17849140,35791809,26778670,-17956084,-4314060,-27980839,29700207,3317560,-50896501,3692174],[0,0,0,0,0,0,-31,-9396331,-6541421,6814406,3788100,23203038,14591504,-2336865,-13615359,-38617402,-8875570,10760353,-13124455,-10792652,-6851529,6666368,-6086715,-8990877,28366360,-18007960,867292,-32508757,19365071,23052888,-23817400,-9413638],[0,0,0,0,0,0,-28,-5707467,2000739,3106915,-4853819,-1734582,-2568786,-9983328,-4530591,10207783,-34166008,-7114418,45791533,-10133847,-987482,8868818,987373,27717496,14722594,-35675529,27085470,3764683,1305677,21523123,-14738369,-7169315],[411,211,-38,0,36,0,89538,407337,-1022241,404774,1061499,-74821,91410,-751535,-249871,429958,381618,-939490,-807992,-784793,-713640,1463810,572289,543280,-1715462,661855,-1269651,878831,-9244609,2174890,-24011511,-19851081],[0,0,0,0,0,0,-57,-25137323,-11872334,-30223929,7747345,-1362100,-7831865,-7506500,6157157,-13516560,3586823,-5624800,7417888,-3016407,11043657,212921,13686225,-3120242,-1072301,-5507569,-18175209,24589344,-1755651,-39970255,-2741002,6956245],[0,0,0,0,0,0,-36,-8028988,-8821342,9192058,479190,16600977,12610536,11337874,16375794,8074740,-39315281,-3761376,-7904832,18994014,19751018,-15978518,-1969988,-14290173,-18224211,24384670,21745135,9956833,-18428222,-32963621,-3791807,20007888],[0,0,0,0,0,0,-59,-16859063,28148923,14824649,25502085,2187133,-15441068,9059096,-9867096,-2544411,2544058,-16235565,-5255668,-2064513,8766538,7184679,2167696,5852191,-6244070,10041012,4278479,-643989,-6259041,794000,-4863655,25178220],[0,0,0,0,0,0,-43,-8819411,-2757265,8464242,-6654675,-32307701,31361063,-8160,-20210763,-7861050,877627,-26610148,-2140559,9126979,2293045,-479483,-321325,-3404326,16024098,13955982,-5210405,18974214,-6668270,8236107,8778961,11102591],[0,0,0,0,0,0,-35,-9042081,8769446,9270834,1286491,5073163,12416077,-41420788,31089018,6403639,13437301,5369958,5777784,4705723,-14628004,-6213795,1717654,-956865,17871096,21211143,-3193118,-5890463,-12733697,14870437,10692105,9646001],[0,0,0,0,0,0,-9,2141994,14904591,-9195523,-5966024,-10155872,10109105,26626799,38319440,-24005034,-1556177,-635667,-5268341,-177745,-4547065,12811521,10012824,10419347,12104982,-18436749,16635038,1366761,-21111768,20075931,-4320111,-11207839],[0,0,0,0,0,0,-13,-2703931,18595940,-24420862,-6486705,18450090,23594146,8313987,-18805466,23205037,-1318242,5304852,1433768,-6111404,-6614873,-9290254,-3295910,9357056,6318727,11159444,-15330689,-13992157,-30347140,1258779,6940797,-2649011],[0,0,0,0,0,0,6,-1994577,-3067167,1640713,1914975,-3765330,2487214,-2514032,3297758,-6856881,-2127087,-21501652,-1640789,-6970619,-23806605,-40434932,5679573,4289872,-48591032,-36141577,-17243213,-35676966,-21034368,24310393,9477794,60529467],[0,0,0,0,0,0,-41,-10136409,-10294427,10704039,10321585,5002828,13034671,14598523,5398963,24890578,15388379,19269732,-10451706,-8806892,-16789802,9064515,-13848158,12142372,-3229525,-37528845,-7103454,47418283,3225065,23373766,3940324,44010786],[0,0,0,0,0,0,-35,-8804615,-15557612,2391418,5408446,-9861756,1428496,18456546,4213684,8982226,11180181,12325589,22050902,-12981335,-8116829,18345418,4203302,8226386,-1901620,39886640,12140449,-60194418,-11735055,-2160552,-2606642,50916141],[0,0,0,0,0,0,8,13016,2390189,-1481410,-6300863,520133,10296191,-16007978,-824643,3636603,-3271530,1876666,-12358310,9050425,29931351,54584632,7798749,2678856,-42538307,-19679296,-13164802,-20261701,-4349214,15805777,13310397,45909061],[0,0,0,0,0,0,-14,-2816143,-6506192,-9440096,-3737866,-2944825,-16132926,-6971897,-1776280,14840103,-18615107,-18196476,-43917456,2957532,-30187732,14181068,6406487,16673055,24584487,9865388,20675741,-7039218,-4776019,28418751,2793032,53026761],[0,0,0,0,0,0,-1,4567849,638721,8622103,-7320577,-3037615,-2161038,-2501090,6227348,-5095601,-16354845,3876669,-10494775,-55534770,17973093,-3979709,4039185,18176983,8358181,18863246,-44116281,14460048,-12819392,-24324457,2132120,57327926],[0,0,0,0,0,0,12,977050,-3245298,5615485,200069,1862181,-11249631,6294572,-1745606,-11006954,-10757702,10969927,10558354,42645052,-7397157,4434149,-10574719,25170514,17791496,2841325,-63725085,-822212,-36473006,10222161,22107817,26426638],[26,16,-1298,2289,-165,1439,-63437,2655018,4351847,-3151258,-3157628,1210871,470735,359665,-763255,-4355509,1381888,2655894,6787208,5966988,-1305969,-2683075,-3302171,-6020979,3931784,1543216,5823803,6258212,21968147,-8382844,-15545912,134909753],[34,13,2580,4,322,3,-63612,2655538,4354596,-3151565,-3159632,1210794,471577,360039,-763214,-4356758,1382154,2657109,6788789,5970071,-1308645,-2683718,-3304775,-6021264,3935832,1538611,5827401,6255943,21983041,-8415121,-15524337,134965288],[26,16,-1292,-2293,-153,-1442,-63448,2655523,4352835,-3149335,-3157663,1209916,472374,358569,-763330,-4354796,1382536,2654876,6785054,5968328,-1312201,-2679745,-3304392,-6017221,3934040,1534663,5825163,6252361,21966072,-8438189,-15547851,134906918],[42,16,-131,-685,2478,2388,-181943,-3088828,-1240784,-2316834,-903821,1018711,-2938519,3268702,1112951,75649,-2590540,2415058,1770528,-3080170,11696496,-7149429,3611419,-3913404,-1283770,10456018,-1950333,3530572,14239190,81526746,68025253,-15734362],[44,28,122,685,-2473,-2391,-181810,-3086829,-1242300,-2312723,-900725,1017045,-2935752,3264789,1112065,77973,-2588397,2410743,1764911,-3080465,11684948,-7140034,3609762,-3906168,-1285477,10445128,-1952029,3524459,14208425,81449997,67949855,-15797037],[0,0,0,0,0,0,15,1104974,-2255485,3250540,-841615,-253024,-8701981,2647397,143281,14233470,5385206,-7985287,2639181,-5850629,17634676,1995633,3768508,-53560531,38405790,-34115527,-2837157,-14435071,-58698508,3857750,22425169,45245966],[0,0,0,0,0,0,9,-1533543,-2959477,-3535103,-3950809,-2248958,-5262663,-9234492,-6930082,-15139052,13879830,10573549,-7716343,-2342397,22333107,-11899432,-46882514,27146127,-5408403,-264026,46012813,3829696,-53254922,2742454,25423326,28654029],[0,0,0,0,0,0,10,1560275,-882459,6832762,-2438801,3080228,269727,-3197205,-16066586,-9365685,5639265,25816616,-1623502,5247995,-4457896,-8022512,65930682,11355165,-3648802,-166719,26836017,19068335,-35034014,-9784821,26110802,24896712],[44,28,121,-693,-2460,2400,-181816,-1510355,1767975,3530876,-1006389,-1870026,2028381,-38922,842780,2224366,-613539,-583587,-4693955,858897,-6972359,2837883,-3037743,7331192,5537040,-15140460,2186328,-13969042,7930849,-83417408,62125003,-24362428],[42,16,-130,693,2466,-2397,-181957,-1510798,1772494,3532609,-1009588,-1871254,2030584,-38325,843415,2224199,-613709,-582316,-4694841,863191,-6979600,2838535,-3042779,7335280,5545581,-15155346,2192158,-13980557,7955299,-83507075,62194490,-24308405],[0,0,0,0,-1,0,340516,-3551813,3271147,-566378,-4086924,-216482,-725945,3848996,1729523,-89297,-2751999,3688823,881721,1172870,4490524,-6485409,-1389539,149288,7203601,-4328750,3849114,-7891801,38407085,-7391688,136634775,37873108]],"denominator":100000000},{"t":2,"f":3,"type":31,"flags":[93,49245,50781,75357,76125,87645,88413,88797,93789,94557,94941,95133,95234,95282,96818,96842,96854,96860,97610,97622,97628,98006,98012,98204,98205,98207,98301,98302,98303],"factor":[[71,981,-11,-109,-23,-82,272,-18,60,15,22,-65,-11,20,18,13,10,25,-57,-20,-59,4,29,-52,81,-81,226,-811,-141],[0,0,0,0,0,1,-1613692,3954975,-12460807,-6704549,-17964930,24315904,15624975,29810345,-4593527,-5368274,-9373958,17675262,-3151959,-1940394,-11882665,7014960,-9985016,-7124174,19924093,-17189803,8638331,-42461195,-14247198],[0,0,0,0,0,3,-3235393,-14029331,29367144,-12745444,-1401592,-4006348,-2865525,14404169,2327716,4232683,3059952,3142323,2263485,797954,-4919255,8246717,3721622,-1568456,4531498,-4201435,5324170,-39819444,-28202821],[0,0,0,0,0,0,-772518,2234199,-5559047,-6230954,-7032702,4656238,4746935,-7949917,5930740,25220472,4735566,-32837182,47514626,-8761514,4960723,21863420,12514513,6686863,-4878648,15274845,36543277,-28569998,12478905],[0,0,0,0,0,1,-1087579,-2191868,-3811884,15410423,22440098,25654616,-38161407,8361543,-2717231,-2598059,-2205636,-4727792,697666,-3946081,660334,12326850,1832547,-4157103,294278,-1606693,13044775,-23050659,-11327245],[0,0,0,0,0,0,79150,783956,-541817,-1205064,-2267859,2312663,-1163975,3403003,-9890655,-21147981,26184065,5373035,16273343,56950371,29336273,778539,-16229098,9249779,-16602434,13524928,3517060,-21345146,17862048],[0,0,0,0,0,0,119722,274934,-141886,-3365766,-3861535,5681565,3496857,11117331,-4480405,26298279,-2925962,-28968958,-42755668,-3115525,33997263,2965415,-21071598,-3958997,-37395705,12775574,-6337852,-12023125,-3688957],[0,0,0,0,0,1,-722681,-4295132,6057761,25194293,-21143025,-1766495,5367229,-15096016,-18825293,-28739330,-26986284,-17531656,-2405732,-4765356,8773919,16142775,986273,-7809505,-1728027,867186,16556069,-13674312,-10673373],[0,0,0,0,0,-1,1443987,-796310,3843100,1162773,-3615342,7659500,-1896623,12422701,17439413,150702,-38999191,482332,6202934,20055084,-29292457,-9962437,1700565,28726889,-30473422,52471298,-4128036,13534385,20840103],[0,0,0,0,0,-1,1135770,292188,3214742,-640193,-6601962,8351906,1661168,13166017,13403655,-30697554,30201436,3822298,5587606,-40855108,10317022,43829,13029012,-10155123,-27243020,42758474,-12201266,10454566,17162630],[0,0,0,0,0,-1,1222348,213010,755341,-5925236,-841607,2363049,-761140,4481361,-33555603,10260263,-773189,19143464,-12664540,2669286,9638016,38432252,47242433,21631408,8763670,24290591,308992,26397830,36871101],[108,-22,1627,-30,407,23915,-2776993,4050712,-419689,2026150,2970637,-8905394,-1040044,466618,2755408,-2061671,-1948684,2556323,-7111371,-3060170,-2011255,-2265772,1565070,192781,-245556,4736064,6037388,-25354219,118821146],[515,-123,1,-49,3,-13235,2078217,-1349489,698569,-570059,-849352,2515642,239804,113122,-828436,850239,792169,-693117,2007043,887699,143713,956725,-257182,-570820,873302,-2494628,-3722,1515008,-42526434],[0,0,0,0,0,0,464829,-1443220,625958,-16743097,-18902988,19138719,-15795638,-29858405,4981466,-3168310,1883464,4968072,-9704773,4714305,-11223701,-4589268,17303972,-2893011,-32590211,-42213550,-10347051,-7630857,46070338],[0,0,0,0,0,0,994455,-25139028,-21500611,-5492113,1323187,-7040520,1399802,2236477,1564419,-4445617,-2243447,-2101305,-771216,-1822691,2219297,-170757,-3597955,-1360023,2691559,5498946,1913912,226447,53776116],[0,0,0,0,0,-1,1460039,-456765,7295281,-8374732,-8766695,9827368,-13119007,-9249389,-23936457,10171696,-8649955,11226973,16834810,-16273804,10848999,-17824665,-45656997,-8247517,26732665,33130974,-8763650,15961505,62289001],[0,0,0,0,0,-1,736179,462897,3532240,-3229385,-7152084,9646000,-2828982,-3186183,28506504,-3974692,5808795,-22121744,-19633716,23379663,204386,14913710,8637458,-30468114,52627922,26770597,5507019,28159257,34198235],[0,0,0,0,0,-2,1556235,105654,4114937,4118055,3614228,-3132121,3715520,13881230,-4856713,5528400,-1134953,98730,16223919,7299700,-20439643,40568295,-19755525,-44428454,-28868650,-29543833,-20697498,38576233,65319047],[0,0,0,0,0,0,454914,-4835445,8331233,7586275,22339979,29351598,34909228,-16126558,-2419803,2673933,3541138,1180746,-403292,811838,693545,-9865005,2274561,3701029,43956,-3144385,460521,-1926545,50936976],[0,0,0,0,0,0,423957,424674,1102777,-3240273,-199515,1110065,-1669992,19323767,-30059004,-4752297,4406793,-35935594,6007493,7415945,-16239380,-46072966,30191582,-18390719,2442676,-10080515,-4601246,11244801,26463353],[0,0,0,0,0,-1,1290484,-115129,4639934,1651320,-1947405,2394770,-2100048,16751860,19112052,-412827,-25103431,5382822,17302600,-2921783,52777373,-11489250,16841851,7989023,7270518,-47113878,-1767226,26706098,48055711],[0,0,0,0,0,0,115594,-4876148,1751429,29504331,-21357029,2595335,-3237783,6534379,6192844,32221371,29108785,13160547,52490,4876755,-9063267,-14458252,5174490,11179851,3291238,-4556177,-8377381,6144294,25699812],[0,0,0,0,0,-1,1061804,405631,3647790,-2489801,-1663845,2560827,-1892246,7993684,-1372302,-15126650,14657952,-27794644,-6235501,-9596814,-15542804,17033076,-26270170,61854502,15333433,-33151366,-3666095,23124194,42038458],[108,-29,-1626,-30,-404,23921,-2777014,4050847,-420528,2026932,2970919,-8905417,-1039893,465342,2755859,-2061334,-1950632,2552544,-7107923,-3059849,-2009728,-2262525,1568061,194500,-240563,4738352,5995084,-25369769,118819423],[0,-1,0,42,12,-48211,-3820627,1703502,-3166335,2021366,1262123,-2060438,191663,-3018473,1639482,-446508,-4898646,-6997083,5241481,-111304,3597230,5169874,5868318,4709627,7908554,8429225,-86621797,-23011650,45024336],[0,-1,0,42,-18,-48211,-3654767,1113115,189465,-1117077,129612,-1965318,-402426,2052809,-153519,-1772836,2857177,8014994,-8449168,-1383970,-2467348,-7717567,-6050907,-2141650,-11885089,-730319,81191684,38696981,51752622],[38,-5,85,3773,-7797,15534,-4370033,-1656891,-2498710,-1327974,-1884633,5797892,935367,-1476887,-1553596,64190,109225,-1813231,4648084,1882236,3340392,-28088,-1893780,2344921,-3665308,2446525,-12173144,43430574,-34573252],[32,-17,0,-7606,2,14756,-4368349,-1652677,-2493563,-1327979,-1881476,5785211,933074,-1470333,-1551539,61153,114804,-1795254,4624891,1876721,3329868,-42118,-1901905,2336439,-3680772,2439604,-11998185,43426711,-34435107],[38,-3,-84,3774,7798,15487,-4369906,-1657915,-2492422,-1333841,-1886751,5798084,934240,-1467327,-1556979,61661,123841,-1784895,4622242,1879829,3328956,-52433,-1916225,2332030,-3702763,2429357,-11855934,43547289,-34560439]],"denominator":100000000}],"bound":"20230333554041153/60000000000000000"}


==> anc/proofs/s3/rational/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_cover.json <==
{"n":4,"c":"8/5","cuts":["5/4","8/5","5/3","15/8","8/3"],"patterns":["++++++++++++++++++++++++++++++---","++++++++++-+++++++++++++++++++---","++++++++++-+++++++++-+++++++++---","++++++++++-+++++++++-++++-++++---","++++++++++--++++++++-++++-++++---","++++++++++--++++++++--+++-++++---","++++++++++--++++++++--+++--+++---","++++++++++---+++++++-++++-++++---","++++++++++---+++++++--+++-++++---","++++++++++---+++++++--+++--+++---","++++++++++---+++++++---++-++++---","++++++++++---+++++++---++--+++---","++++++++++---+++++++---++---++---","++++++++++----++++++-++++-++++---","++++++++++----++++++--+++-++++---","++++++++++----++++++--+++--+++---","++++++++++----++++++---++-++++---","++++++++++----++++++---++--+++---","++++++++++----++++++---++---++--+","++++++++++----++++++---++---++---","++++++++++----++++++----+-++++---","++++++++++----++++++----+--+++--+","++++++++++----++++++----+--+++---","++++++++++----++++++----+---++--+","++++++++++----++++++----+---++---","++++++++++----++++++----+----+--+","++++++++++-----+++++----+----+--+","++++++++++-----+++++---------+--+","++++++++++-----+++++------------+","+++++-++++-+++++++++++++++++++---","+++++-++++-+++++++++-+++++++++---","+++++-++++-+++++++++-++++-++++---","+++++-++++-++++-++++-+++++++++---","+++++-++++-++++-++++-++++-++++---","+++++-++++--++++++++-+++++++++---","+++++-++++--++++++++-++++-++++---","+++++-++++--++++++++--+++-++++---","+++++-++++--+++-++++-+++++++++---","+++++-++++--+++-++++-++++-++++---","+++++-++++--+++-++++--++++++++---","+++++-++++--+++-++++--+++-++++---","+++++-++++---+++++++-+++++++++---","+++++-++++---+++++++-++++-++++---","+++++-++++---+++++++--+++-++++---","+++++-++++---+++++++---++-++++---","+++++-++++---++-++++-+++++++++---","+++++-++++---++-++++-++++-++++---","+++++-++++---++-++++--++++++++---","+++++-++++---++-++++--+++-++++---","+++++-++++---++-++++---+++++++---","+++++-++++---++-++++---++-++++---","+++++-++++----++++++-+++++++++---","+++++-++++----++++++-++++-++++---","+++++-++++----++++++--+++-++++---","+++++-++++----++++++--+++--+++---","+++++-++++----++++++---++-++++--+","+++++-++++----++++++---++-++++---","+++++-++++----++++++---++--+++--+","+++++-++++----++++++---++--+++---","+++++-++++----++++++---++---++--+","+++++-++++----++++++---++---++---","+++++-++++----++++++----+-++++--+","+++++-++++----++++++----+-++++---","+++++-++++----++++++----+--+++--+","+++++-++++----++++++----+--+++---","+++++-++++----++++++----+---++--+","+++++-++++----++++++----+---++---","+++++-++++----++++++----+----+--+","+++++-++++----+-++++-+++++++++---","+++++-++++----+-++++-++++-++++---","+++++-++++----+-++++--++++++++---","+++++-++++----+-++++--+++-++++---","+++++-++++----+-++++---+++++++---","+++++-++++----+-++++---++-++++---","+++++-++++----+-++++----++++++---","+++++-++++----+-++++----+-++++--+","+++++-++++----+-++++----+-++++---","+++++-++++----+-++++----+--+++--+","+++++-++++----+-++++----+--+++---","+++++-++++----+-++++----+---++--+","+++++-++++----+-++++----+----+--+","+++++-++++-----+++++----+---++--+","+++++-++++-----+++++----+----+--+","+++++-++++-----+++++---------+--+","+++++-++++-----+++++------------+","+++++-++++------++++----+---++--+","+++++-++++------++++----+----+--+","+++++-++++------++++--------++--+","+++++-++++------++++---------+--+","+++++-++++------++++------------+","+++++--+++--+++-++++-+++++++++---","+++++--+++--+++-++++--++++++++---","+++++--+++--+++--+++--++++++++---","+++++--+++---++-++++-+++++++++---","+++++--+++---++-++++--++++++++---","+++++--+++---++-++++---+++++++---","+++++--+++---++--+++--++++++++---","+++++--+++---++--+++---+++++++---","+++++--+++----+-++++-+++++++++---","+++++--+++----+-++++--++++++++---","+++++--+++----+-++++--+++-++++---","+++++--+++----+-++++---+++++++---","+++++--+++----+-++++---++-++++---","+++++--+++----+-++++----++++++---","+++++--+++----+-++++----+-++++--+","+++++--+++----+-++++----+-++++---","+++++--+++----+-++++----+--+++--+","+++++--+++----+--+++---+++++++---","+++++--+++----+--+++----++++++---","+++++--+++----+--+++----+-++++--+","+++++--+++----+--+++----+-++++---","+++++--+++----+--+++----+--+++--+","+++++--+++------++++----+--+++--+","+++++--+++------++++----+---++--+","+++++--+++------++++----+----+--+","+++++--+++------++++--------++--+","+++++--+++------++++---------+--+","+++++--+++------++++------------+","+++++--+++-------+++----+--+++--+","+++++--+++-------+++-------+++--+","+++++--+++-------+++--------++--+","+++++--+++-------+++---------+--+","+++++--+++-------+++------------+","+++++---++---++-++++-+++++++++---","+++++---++---++-++++--++++++++---","+++++---++---++-++++---+++++++---","+++++---++---++--+++--++++++++---","+++++---++---++--+++---+++++++---","+++++---++---++---++---+++++++---","+++++---++----+-++++-+++++++++---","+++++---++----+-++++--++++++++---","+++++---++----+-++++---+++++++---","+++++---++----+-++++---++-++++---","+++++---++----+-++++----++++++---","+++++---++----+-++++----+-++++--+","+++++---++----+-++++----+-++++---","+++++---++----+--+++--++++++++---","+++++---++----+--+++---+++++++---","+++++---++----+--+++----++++++---","+++++---++----+--+++----+-++++--+","+++++---++----+--+++----+-++++---","+++++---++----+---++---+++++++---","+++++---++----+---++----++++++---","+++++---++----+---++----+-++++--+","+++++---++----+---++----+-++++---","+++++---++------++++----+-++++--+","+++++---++------++++----+--+++--+","+++++---++------++++----+---++--+","+++++---++------++++----+----+--+","+++++---++------++++--------++--+","+++++---++------++++---------+--+","+++++---++------++++------------+","+++++---++-------+++----+-++++--+","+++++---++-------+++----+--+++--+","+++++---++-------+++-------+++--+","+++++---++-------+++--------++--+","+++++---++-------+++---------+--+","+++++---++-------+++------------+","+++++---++--------++----+-++++--+","+++++---++--------++------++++--+","+++++---++--------++-------+++--+","+++++---++--------++--------++--+","+++++---++--------++---------+--+","+++++---++--------++------------+","+++++----+----+-++++-+++++++++---","+++++----+----+-++++--++++++++---","+++++----+----+-++++---+++++++---","+++++----+----+-++++----++++++---","+++++----+----+-++++----+-++++--+","+++++----+----+-++++----+-++++---","+++++----+----+--+++--++++++++---","+++++----+----+--+++---+++++++---","+++++----+----+--+++----++++++---","+++++----+----+--+++----+-++++--+","+++++----+----+--+++----+-++++---","+++++----+----+---++---+++++++---","+++++----+----+---++----++++++---","+++++----+----+---++----+-++++--+","+++++----+----+---++----+-++++---","+++++----+----+----+----++++++--+","+++++----+----+----+----++++++---","+++++----+----+----+----+-++++--+","+++++----+----+----+----+-++++---","+++++----+------++++----+-++++--+","+++++----+------++++----+--+++--+","+++++----+------++++----+---++--+","+++++----+------++++--------++--+","+++++----+------++++---------+--+","+++++----+------++++------------+","+++++----+-------+++----+-++++--+","+++++----+-------+++----+-++++---","+++++----+-------+++----+--+++--+","+++++----+-------+++-------+++--+","+++++----+-------+++--------++--+","+++++----+-------+++---------+--+","+++++----+-------+++------------+","+++++----+--------++----++++++--+","+++++----+--------++----++++++---","+++++----+--------++----+-++++--+","+++++----+--------++----+-++++---","+++++----+--------++------++++--+","+++++----+--------++-------+++--+","+++++----+--------++--------++--+","+++++----+--------++---------+--+","+++++----+--------++------------+","+++++----+---------+----++++++--+","+++++----+---------+----++++++---","+++++----+---------+----+-++++--+","+++++----+---------+----+-++++---","+++++----+---------+-----+++++--+","+++++----+---------+-----+++++---","+++++----+---------+------++++--+","+++++----+---------+-------+++--+","+++++----+---------+--------++--+","+++++----+---------+---------+--+","+++++----+---------+------------+","+++++--------------+----++++++--+","+++++--------------+----++++++---","+++++--------------+-----+++++--+","+++++--------------+-----+++++---","+++++--------------+------++++--+","+++++--------------+-------+++--+","+++++--------------+--------++--+","+++++--------------+---------+--+","+++++--------------+------------+","+++++--------------------+++++-++","+++++--------------------+++++--+","+++++--------------------+++++---","+++++---------------------++++-++","+++++---------------------++++--+","+++++----------------------+++--+","+++++-----------------------++--+","+++++------------------------+--+","+++++---------------------------+","-++++-++++-+++++++++++++++++++---","-++++-++++-+++++++++-+++++++++---","-++++-++++-+++++++++-++++-++++---","-++++-++++-++++-++++-+++++++++---","-++++-++++--++++++++++++++++++---","-++++-++++--++++++++-+++++++++---","-++++-++++--++++++++-++++-++++---","-++++-++++--+++-++++-+++++++++---","-++++-++++---+++++++++++++++++---","-++++-++++---+++++++-+++++++++---","-++++-++++---+++++++-++++-++++---","-++++-++++---++-++++-+++++++++---","-++++-++++----++++++++++++++++---","-++++-++++----++++++-+++++++++---","-++++-++++----++++++-++++-++++---","-++++-++++----++++++--+++-++++---","-++++-++++----++++++--+++--+++--+","-++++-++++----++++++--+++--+++---","-++++-++++----++++++---++-++++--+","-++++-++++----++++++---++-++++---","-++++-++++----++++++---++--+++--+","-++++-++++----++++++---++--+++---","-++++-++++----++++++---++---++--+","-++++-++++----++++++---++---++---","-++++-++++----++++++----+-++++--+","-++++-++++----++++++----+-++++---","-++++-++++----++++++----+--+++--+","-++++-++++----++++++----+---++--+","-++++-++++----++++++----+----+--+","-++++-++++----+-++++-+++++++++---","-++++-++++----+-++++-++++-++++---","-++++-++++----+-++++--+++-++++---","-++++-++++----+-++++---++-++++---","-++++-++++----+-++++----+-++++--+","-++++-++++----+-++++----+-++++---","-++++-++++----+-++++----+--+++--+","-++++-++++----+-++++----+---++--+","-++++-++++-----+++++---++---++--+","-++++-++++-----+++++----+---++--+","-++++-++++-----+++++----+----+--+","-++++-++++-----+++++---------+--+","-++++-++++-----+++++------------+","-++++-++++------++++----+---++--+","-++++-++++------++++----+----+--+","-++++-++++------++++---------+--+","-++++-++++------++++------------+","-++++--+++--++++++++++++++++++---","-++++--+++--++++++++-+++++++++---","-++++--+++--+++-++++-+++++++++---","-++++--+++---+++++++++++++++++---","-++++--+++---+++++++-+++++++++---","-++++--+++---++-++++-+++++++++---","-++++--+++----++++++++++++++++---","-++++--+++----++++++-+++++++++---","-++++--+++----++++++-++++-++++---","-++++--+++----++++++--+++-++++---","-++++--+++----++++++--+++--+++--+","-++++--+++----++++++--+++--+++---","-++++--+++----++++++---++-++++--+","-++++--+++----++++++---++-++++---","-++++--+++----++++++---++--+++--+","-++++--+++----++++++---++--+++---","-++++--+++----++++++----+-++++--+","-++++--+++----++++++----+-++++---","-++++--+++----++++++----+--+++--+","-++++--+++----+-++++-+++++++++---","-++++--+++----+-++++-++++-++++---","-++++--+++----+-++++--++++++++---","-++++--+++----+-++++--+++-++++---","-++++--+++----+-++++---++-++++---","-++++--+++----+-++++----+-++++--+","-++++--+++----+-++++----+-++++---","-++++--+++----+-++++----+--+++--+","-++++--+++-----+++++---++--+++--+","-++++--+++-----+++++---++---++--+","-++++--+++-----+++++----+--+++--+","-++++--+++-----+++++----+---++--+","-++++--+++-----+++++----+----+--+","-++++--+++-----+++++---------+--+","-++++--+++-----+++++------------+","-++++--+++------++++----+--+++--+","-++++--+++------++++----+---++--+","-++++--+++------++++----+----+--+","-++++--+++------++++---------+--+","-++++--+++------++++------------+","-++++---++---+++++++++++++++++---","-++++---++---+++++++-+++++++++---","-++++---++---++-++++-+++++++++---","-++++---++----++++++++++++++++---","-++++---++----++++++-+++++++++---","-++++---++----++++++-++++-++++---","-++++---++----++++++--+++-++++---","-++++---++----++++++---++-++++--+","-++++---++----++++++---++-++++---","-++++---++----++++++----+-++++--+","-++++---++----+-++++-+++++++++---","-++++---++----+-++++-++++-++++---","-++++---++----+-++++--++++++++---","-++++---++----+-++++--+++-++++---","-++++---++----+-++++---+++++++---","-++++---++----+-++++---++-++++--+","-++++---++----+-++++---++-++++---","-++++---++----+-++++----+-++++--+","-++++---++----+-++++----+-++++---","-++++---++-----+++++---++-++++--+","-++++---++-----+++++---++-++++---","-++++---++-----+++++---++--+++--+","-++++---++-----+++++---++---++--+","-++++---++-----+++++----+-++++--+","-++++---++-----+++++----+--+++--+","-++++---++-----+++++----+---++--+","-++++---++-----+++++----+----+--+","-++++---++-----+++++---------+--+","-++++---++-----+++++------------+","-++++---++------++++---++-++++--+","-++++---++------++++---++-++++---","-++++---++------++++----+-++++--+","-++++---++------++++----+-++++---","-++++---++------++++----+--+++--+","-++++---++------++++----+---++--+","-++++---++------++++----+----+--+","-++++---++------++++--------++--+","-++++---++------++++---------+--+","-++++---++------++++------------+","-++++----+----++++++++++++++++---","-++++----+----++++++-+++++++++---","-++++----+----++++++-++++-++++---","-++++----+----++++++--+++-++++---","-++++----+----++++++---++-++++---","-++++----+----+-++++-+++++++++---","-++++----+----+-++++-++++-++++---","-++++----+----+-++++--++++++++---","-++++----+----+-++++--+++-++++---","-++++----+----+-++++---+++++++---","-++++----+----+-++++---++-++++---","-++++----+----+-++++----++++++---","-++++----+----+-++++----+-++++--+","-++++----+----+-++++----+-++++---","-++++----+----+--+++--++++++++---","-++++----+----+--+++---+++++++---","-++++----+----+--+++----++++++---","-++++----+----+--+++----+-++++--+","-++++----+----+--+++----+-++++---","-++++----+----+---++---+++++++---","-++++----+----+---++----++++++---","-++++----+----+---++----+-++++---","-++++----+----+----+----++++++---","-++++----+-----+++++---++-++++--+","-++++----+-----+++++---++-++++---","-++++----+-----+++++----+-++++--+","-++++----+-----+++++----+--+++--+","-++++----+-----+++++----+---++--+","-++++----+-----+++++----+----+--+","-++++----+-----+++++---------+--+","-++++----+-----+++++------------+","-++++----+------++++---+++++++---","-++++----+------++++---++-++++--+","-++++----+------++++---++-++++---","-++++----+------++++----++++++---","-++++----+------++++----+-++++--+","-++++----+------++++----+-++++---","-++++----+------++++----+--+++--+","-++++----+------++++----+---++--+","-++++----+------++++----+----+--+","-++++----+------++++--------++--+","-++++----+------++++---------+--+","-++++----+------++++------------+","-++++----+-------+++---+++++++---","-++++----+-------+++----++++++--+","-++++----+-------+++----++++++---","-++++----+-------+++----+-++++--+","-++++----+-------+++----+-++++---","-++++----+-------+++----+--+++--+","-++++----+-------+++-------+++--+","-++++----+-------+++--------++--+","-++++----+-------+++---------+--+","-++++----+-------+++------------+","-++++----+--------++---+++++++---","-++++----+--------++----++++++--+","-++++----+--------++----++++++---","-++++----+--------++----+-++++--+","-++++----+--------++----+-++++---","-++++----+--------++------++++--+","-++++----+--------++-------+++--+","-++++----+--------++--------++--+","-++++----+--------++---------+--+","-++++----+--------++------------+","-++++----+---------+----++++++--+","-++++----+---------+----++++++---","-++++----+---------+----+-++++--+","-++++----+---------+------++++--+","-++++----+---------+-------+++--+","-++++----+---------+--------++--+","-++++----+---------+---------+--+","-++++----+---------+------------+","-++++-------------++---+++++++---","-++++-------------++----++++++--+","-++++-------------++----++++++---","-++++-------------++----+-++++--+","-++++-------------++------++++--+","-++++-------------++-------+++--+","-++++-------------++--------++--+","-++++-------------++---------+--+","-++++-------------++------------+","-++++--------------+----++++++--+","-++++--------------+----++++++---","-++++--------------+----+-++++--+","-++++--------------+-----+++++--+","-++++--------------+-----+++++---","-++++--------------+------++++--+","-++++--------------+-------+++--+","-++++--------------+--------++--+","-++++--------------+---------+--+","-++++--------------+------------+","-++++--------------------+++++-++","-++++--------------------+++++--+","-++++--------------------+++++---","-++++---------------------++++-++","-++++---------------------++++--+","-++++----------------------+++--+","-++++-----------------------++--+","-++++------------------------+--+","-++++---------------------------+","--+++--+++--++++++++++++++++++---","--+++--+++---+++++++++++++++++---","--+++--+++----++++++++++++++++---","--+++--+++----++++++-+++++++++---","--+++--+++----++++++-++++-++++---","--+++--+++----++++++--+++-++++---","--+++--+++----++++++--+++--+++--+","--+++--+++----++++++--+++--+++---","--+++--+++-----+++++--+++--+++--+","--+++--+++-----+++++--+++--+++---","--+++--+++-----+++++---++--+++--+","--+++--+++-----+++++---++---++--+","--+++--+++-----+++++----+---++--+","--+++--+++-----+++++----+----+--+","--+++--+++-----+++++---------+--+","--+++--+++-----+++++------------+","--+++---++---+++++++++++++++++---","--+++---++----++++++++++++++++---","--+++---++----++++++-+++++++++---","--+++---++----++++++-++++-++++---","--+++---++----++++++--+++-++++---","--+++---++-----+++++--+++-++++--+","--+++---++-----+++++--+++-++++---","--+++---++-----+++++--+++--+++--+","--+++---++-----+++++--+++--+++---","--+++---++-----+++++---++-++++--+","--+++---++-----+++++---++-++++---","--+++---++-----+++++---++--+++--+","--+++---++-----+++++---++---++--+","--+++---++-----+++++----+--+++--+","--+++---++-----+++++----+---++--+","--+++---++-----+++++----+----+--+","--+++---++-----+++++---------+--+","--+++---++-----+++++------------+","--+++----+----++++++++++++++++---","--+++----+----++++++-+++++++++---","--+++----+----++++++-++++-++++---","--+++----+----++++++--+++-++++---","--+++----+----+-++++-+++++++++---","--+++----+----+-++++-++++-++++---","--+++----+----+-++++--++++++++---","--+++----+----+-++++--+++-++++---","--+++----+----+--+++--++++++++---","--+++----+-----+++++--+++-++++---","--+++----+-----+++++---++-++++--+","--+++----+-----+++++---++-++++---","--+++----+-----+++++---++--+++--+","--+++----+-----+++++----+-++++--+","--+++----+-----+++++----+--+++--+","--+++----+-----+++++----+---++--+","--+++----+-----+++++----+----+--+","--+++----+-----+++++---------+--+","--+++----+-----+++++------------+","--+++----+------++++--++++++++---","--+++----+------++++--+++-++++---","--+++----+------++++---+++++++---","--+++----+------++++---++-++++--+","--+++----+------++++---++-++++---","--+++----+------++++----++++++---","--+++----+------++++----+-++++--+","--+++----+------++++----+-++++---","--+++----+------++++----+--+++--+","--+++----+------++++----+---++--+","--+++----+------++++----+----+--+","--+++----+------++++--------++--+","--+++----+------++++---------+--+","--+++----+------++++------------+","--+++----+-------+++--++++++++---","--+++----+-------+++---+++++++---","--+++----+-------+++----++++++--+","--+++----+-------+++----++++++---","--+++----+-------+++----+-++++--+","--+++----+-------+++----+-++++---","--+++----+-------+++----+--+++--+","--+++----+-------+++-------+++--+","--+++----+-------+++--------++--+","--+++----+-------+++---------+--+","--+++----+-------+++------------+","--+++------------+++--++++++++---","--+++------------+++---+++++++---","--+++------------+++----++++++--+","--+++------------+++----++++++---","--+++------------+++----+-++++--+","--+++------------+++----+--+++--+","--+++------------+++-------+++--+","--+++------------+++--------++--+","--+++------------+++---------+--+","--+++------------+++------------+","--+++-------------++---+++++++---","--+++-------------++----++++++--+","--+++-------------++----++++++---","--+++-------------++----+-++++--+","--+++-------------++------++++--+","--+++-------------++-------+++--+","--+++-------------++--------++--+","--+++-------------++---------+--+","--+++-------------++------------+","--+++--------------+----++++++--+","--+++--------------+----++++++---","--+++--------------+----+-++++--+","--+++--------------+-----+++++--+","--+++--------------+-----+++++---","--+++--------------+------++++--+","--+++--------------+-------+++--+","--+++--------------+--------++--+","--+++--------------+---------+--+","--+++--------------+------------+","--+++--------------------+++++-++","--+++--------------------+++++--+","--+++--------------------+++++---","--+++---------------------++++-++","--+++---------------------++++--+","--+++----------------------+++--+","--+++-----------------------++--+","--+++------------------------+--+","--+++---------------------------+","---++---++---+++++++++++++++++---","---++---++----++++++++++++++++---","---++---++----++++++-+++++++++---","---++---++----++++++-++++-++++---","---++---++-----+++++-++++-++++--+","---++---++-----+++++-++++-++++---","---++---++-----+++++--+++-++++--+","---++---++-----+++++--+++-++++---","---++---++-----+++++--+++--+++--+","---++---++-----+++++--+++--+++---","---++---++-----+++++---++-++++--+","---++---++-----+++++---++-++++---","---++---++-----+++++---++--+++--+","---++---++-----+++++---++---++--+","---++---++-----+++++----+---++--+","---++---++-----+++++----+----+--+","---++---++-----+++++---------+--+","---++---++-----+++++------------+","---++----+----++++++++++++++++---","---++----+----++++++-+++++++++---","---++----+----++++++-++++-++++---","---++----+----+-++++-+++++++++---","---++----+----+-++++-++++-++++---","---++----+-----+++++-+++++++++---","---++----+-----+++++-++++-++++--+","---++----+-----+++++-++++-++++---","---++----+-----+++++--+++-++++--+","---++----+-----+++++--+++-++++---","---++----+-----+++++--+++--+++--+","---++----+-----+++++---++-++++--+","---++----+-----+++++---++-++++---","---++----+-----+++++---++--+++--+","---++----+-----+++++---++---++--+","---++----+-----+++++----+-++++--+","---++----+-----+++++----+--+++--+","---++----+-----+++++----+---++--+","---++----+-----+++++----+----+--+","---++----+-----+++++---------+--+","---++----+-----+++++------------+","---++----+------++++-+++++++++---","---++----+------++++-++++-++++---","---++----+------++++--++++++++---","---++----+------++++--+++-++++---","---++----+------++++---+++++++---","---++----+------++++---++-++++--+","---++----+------++++---++-++++---","---++----+------++++----++++++---","---++----+------++++----+-++++--+","---++----+------++++----+-++++---","---++----+------++++----+--+++--+","---++----+------++++----+---++--+","---++----+------++++----+----+--+","---++----+------++++--------++--+","---++----+------++++---------+--+","---++----+------++++------------+","---++-----------++++-+++++++++---","---++-----------++++--++++++++---","---++-----------++++---+++++++---","---++-----------++++---++-++++--+","---++-----------++++---++-++++---","---++-----------++++----++++++--+","---++-----------++++----++++++---","---++-----------++++----+-++++--+","---++-----------++++----+-++++---","---++-----------++++----+--+++--+","---++-----------++++----+---++--+","---++-----------++++--------++--+","---++-----------++++---------+--+","---++-----------++++------------+","---++------------+++--++++++++---","---++------------+++---+++++++---","---++------------+++----++++++--+","---++------------+++----++++++---","---++------------+++----+-++++--+","---++------------+++----+--+++--+","---++------------+++-------+++--+","---++------------+++--------++--+","---++------------+++---------+--+","---++------------+++------------+","---++-------------++---+++++++---","---++-------------++----++++++--+","---++-------------++----++++++---","---++-------------++----+-++++--+","---++-------------++------++++--+","---++-------------++-------+++--+","---++-------------++--------++--+","---++-------------++---------+--+","---++-------------++------------+","---++--------------+----++++++-++","---++--------------+----++++++--+","---++--------------+----++++++---","---++--------------+----+-++++--+","---++--------------+-----+++++-++","---++--------------+-----+++++--+","---++--------------+------++++--+","---++--------------+-------+++--+","---++--------------+--------++--+","---++--------------+---------+--+","---++--------------+------------+","---++--------------------+++++-++","---++--------------------+++++--+","---++---------------------++++-++","---++---------------------++++--+","---++----------------------+++--+","---++-----------------------++--+","---++------------------------+--+","---++---------------------------+","----+----+----++++++++++++++++---","----+----+----++++++-+++++++++---","----+----+----++++++-++++-++++---","----+----+----+-++++-+++++++++---","----+----+-----+++++++++++++++---","----+----+-----+++++-+++++++++---","----+----+-----+++++-++++-++++--+","----+----+-----+++++-++++-++++---","----+----+-----+++++--+++-++++--+","----+----+-----+++++--+++-++++---","----+----+-----+++++--+++--+++--+","----+----+-----+++++---++-++++--+","----+----+-----+++++---++-++++---","----+----+-----+++++---++--+++--+","----+----+-----+++++---++---++--+","----+----+-----+++++----+-++++--+","----+----+-----+++++----+--+++--+","----+----+-----+++++----+---++--+","----+----+-----+++++----+----+--+","----+----+-----+++++---------+--+","----+----+-----+++++------------+","----+----+------++++-+++++++++---","----+----+------++++-++++-++++---","----+----+------++++--++++++++---","----+----+------++++--+++-++++---","----+----+------++++---+++++++---","----+----+------++++---++-++++--+","----+----+------++++---++-++++---","----+----+------++++----+-++++--+","----+----+------++++----+--+++--+","----+----+------++++----+---++--+","----+----+------++++----+----+--+","----+----+------++++---------+--+","----+----+------++++------------+","----+----------+++++++++++++++---","----+----------+++++-+++++++++---","----+----------+++++-++++-++++--+","----+----------+++++-++++-++++---","----+----------+++++--+++-++++--+","----+----------+++++--+++-++++---","----+----------+++++--+++--+++--+","----+----------+++++---++-++++--+","----+----------+++++---++-++++---","----+----------+++++---++--+++--+","----+----------+++++---++---++--+","----+----------+++++----+-++++--+","----+----------+++++----+--+++--+","----+----------+++++----+---++--+","----+----------+++++----+----+--+","----+----------+++++---------+--+","----+----------+++++------------+","----+-----------++++-+++++++++---","----+-----------++++-++++-++++---","----+-----------++++--++++++++---","----+-----------++++--+++-++++--+","----+-----------++++--+++-++++---","----+-----------++++---+++++++--+","----+-----------++++---+++++++---","----+-----------++++---++-++++--+","----+-----------++++---++-++++---","----+-----------++++----++++++--+","----+-----------++++----++++++---","----+-----------++++----+-++++--+","----+-----------++++----+-++++---","----+-----------++++----+--+++--+","----+-----------++++----+---++--+","----+-----------++++----+----+--+","----+-----------++++--------++--+","----+-----------++++---------+--+","----+-----------++++------------+","----+------------+++--++++++++---","----+------------+++---+++++++--+","----+------------+++---+++++++---","----+------------+++----++++++--+","----+------------+++----++++++---","----+------------+++----+-++++--+","----+------------+++----+--+++--+","----+------------+++-------+++--+","----+------------+++--------++--+","----+------------+++---------+--+","----+------------+++------------+","----+-------------++---+++++++---","----+-------------++----++++++--+","----+-------------++----++++++---","----+-------------++----+-++++--+","----+-------------++------++++--+","----+-------------++-------+++--+","----+-------------++--------++--+","----+-------------++---------+--+","----+-------------++------------+","----+--------------+----++++++-++","----+--------------+----++++++--+","----+--------------+----++++++---","----+--------------+----+-++++--+","----+--------------+-----+++++-++","----+--------------+-----+++++--+","----+--------------+------++++--+","----+--------------+-------+++--+","----+--------------+--------++--+","----+--------------+---------+--+","----+--------------+------------+","----+--------------------+++++-++","----+--------------------+++++--+","----+---------------------++++-++","----+---------------------++++--+","----+----------------------+++--+","----+-----------------------++--+","----+------------------------+--+","----+---------------------------+","---------------+++++++++++++++---","---------------+++++-+++++++++--+","---------------+++++-+++++++++---","---------------+++++-++++-++++--+","---------------+++++-++++-++++---","---------------+++++--+++-++++--+","---------------+++++--+++-++++---","---------------+++++--+++--+++--+","---------------+++++---++-++++--+","---------------+++++---++--+++--+","---------------+++++---++---++--+","---------------+++++----+-++++--+","---------------+++++----+--+++--+","---------------+++++----+---++--+","---------------+++++----+----+--+","---------------+++++---------+--+","---------------+++++------------+","----------------++++-+++++++++--+","----------------++++-+++++++++---","----------------++++-++++-++++--+","----------------++++-++++-++++---","----------------++++--++++++++--+","----------------++++--++++++++---","----------------++++--+++-++++--+","----------------++++--+++-++++---","----------------++++---+++++++--+","----------------++++---+++++++---","----------------++++---++-++++--+","----------------++++---++-++++---","----------------++++----++++++--+","----------------++++----+-++++--+","----------------++++----+--+++--+","----------------++++----+---++--+","----------------++++----+----+--+","----------------++++--------++--+","----------------++++---------+--+","----------------++++------------+","-----------------+++--++++++++--+","-----------------+++--++++++++---","-----------------+++---+++++++--+","-----------------+++---+++++++---","-----------------+++----++++++--+","-----------------+++----++++++---","-----------------+++----+-++++--+","-----------------+++----+--+++--+","-----------------+++-------+++--+","-----------------+++--------++--+","-----------------+++---------+--+","-----------------+++------------+","------------------++---+++++++-++","------------------++---+++++++--+","------------------++---+++++++---","------------------++----++++++-++","------------------++----++++++--+","------------------++----++++++---","------------------++----+-++++--+","------------------++------++++--+","------------------++-------+++--+","------------------++--------++--+","------------------++---------+--+","------------------++------------+","-------------------+----++++++-++","-------------------+----++++++--+","-------------------+----++++++---","-------------------+----+-++++--+","-------------------+-----+++++-++","-------------------+-----+++++--+","-------------------+------++++--+","-------------------+-------+++--+","-------------------+--------++--+","-------------------+---------+--+","-------------------+------------+","-------------------------+++++-++","-------------------------+++++--+","--------------------------++++-++","--------------------------++++--+","---------------------------+++--+","----------------------------++--+","-----------------------------+--+","--------------------------------+"],"pruned":{"+++++++++++++++++++++++++++++++":{"30":"1"},"++++++++++++++++++++++++++++++-+":{"5":"3/7","31":"4/7"},"++++++++++++++++++++++++++++++--+":{"9":"5/24","12":"1/6","25":"3/8","32":"1/4"},"+++++++++++++++++++++++++++++-":{"10":"3/7","29":"4/7"},"++++++++++++++++++++++++++++-":{"13":"1/2","28":"1/2"},"+++++++++++++++++++++++++++-":{"12":"1/2","27":"1/2"},"++++++++++++++++++++++++++-":{"11":"1/2","26":"1/2"},"+++++++++++++++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++++++++++++++++-":{"10":"3/7","24":"4/7"},"+++++++++++++++++++++++-":{"13":"1/2","23":"1/2"},"++++++++++++++++++++++-":{"12":"1/2","22":"1/2"},"+++++++++++++++++++++-":{"5":"7/16","20":"5/16","21":"1/4"},"++++++++++++++++++++-":{"10":"1/2","20":"1/2"},"+++++++++++++++++++-":{"6":"3/8","19":"5/8"},"++++++++++++++++++-":{"8":"1/2","18":"1/2"},"+++++++++++++++++-":{"7":"1/2","17":"1/2"},"++++++++++++++++-":{"2":"7/25","15":"2/5","16":"8/25"},"+++++++++++++++-":{"5":"1/2","15":"1/2"},"++++++++++++++-":{"13":"3/11","14":"8/11"},"+++++++++++++-":{"6":"5/14","10":"3/7","13":"3/14"},"++++++++++++-":{"10":"3/7","12":"4/7"},"+++++++++++-":{"10":"3/4","11":"1/4"},"++++++++++-++++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"++++++++++-+++++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"++++++++++-+++++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"++++++++++-++++++++++++++++++-":{"25":"5/6","29":"1/6"},"++++++++++-+++++++++++++++++-":{"25":"7/8","28":"1/8"},"++++++++++-++++++++++++++++-":{"25":"2/3","27":"1/3"},"++++++++++-+++++++++++++++-":{"25":"3/4","26":"1/4"},"++++++++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"++++++++++-+++++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"++++++++++-++++++++++++-":{"20":"7/8","23":"1/8"},"++++++++++-+++++++++++-":{"20":"2/3","22":"1/3"},"++++++++++-++++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"++++++++++-+++++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"++++++++++-+++++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"++++++++++-+++++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"++++++++++-+++++++++-++++++++-":{"25":"5/6","29":"1/6"},"++++++++++-+++++++++-+++++++-":{"25":"7/8","28":"1/8"},"++++++++++-+++++++++-++++++-":{"25":"2/3","27":"1/3"},"++++++++++-+++++++++-+++++-":{"25":"3/4","26":"1/4"},"++++++++++-+++++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"++++++++++-+++++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"++++++++++-+++++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"++++++++++-+++++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++-+++++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++-+++++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++-+++++++++-++++--":{"11":"1/2","26":"1/2"},"++++++++++-+++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"++++++++++-+++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"++++++++++-+++++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"++++++++++-+++++++++--":{"11":"1/2","21":"1/2"},"++++++++++-++++++++-":{"15":"5/6","19":"1/6"},"++++++++++-+++++++-":{"15":"7/8","18":"1/8"},"++++++++++-++++++-":{"15":"2/3","17":"1/3"},"++++++++++-+++++-":{"15":"3/4","16":"1/4"},"++++++++++-++++-":{"5":"1/2","15":"1/2"},"++++++++++-+++-":{"5":"2/3","11":"1/8","14":"5/24"},"++++++++++-++-":{"10":"11/38","11":"10/19","13":"7/38"},"++++++++++-+-":{"5":"1/9","11":"1/3","12":"5/9"},"++++++++++--+++++++++":{"0":"2/5","11":"1/4","20":"7/20"},"++++++++++--++++++++-+++++":{"5":"16/43","11":"10/43","15":"3/86","20":"3/86","25":"14/43"},"++++++++++--++++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"++++++++++--++++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"++++++++++--++++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"++++++++++--++++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++--++++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++--++++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++--++++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++--++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"++++++++++--++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"++++++++++--++++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"++++++++++--++++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"++++++++++--++++++++--+++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"++++++++++--++++++++--+++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"++++++++++--++++++++--+++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"++++++++++--++++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++--++++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++--++++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++--++++++++--+++--++++":{"12":"11/23","25":"31/69","30":"5/69"},"++++++++++--++++++++--+++--+++-+":{"12":"11/23","25":"31/69","31":"5/69"},"++++++++++--++++++++--+++--+++--+":{"12":"2/3","25":"1/6","32":"1/6"},"++++++++++--++++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"++++++++++--++++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"++++++++++--++++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++--++++++++--++-":{"12":"1/5","15":"3/5","24":"1/5"},"++++++++++--++++++++--+-":{"12":"2/3","20":"1/6","23":"1/6"},"++++++++++--++++++++---":{"12":"1/2","22":"1/2"},"++++++++++--+++++++-":{"15":"5/6","19":"1/6"},"++++++++++--++++++-":{"15":"7/8","18":"1/8"},"++++++++++--+++++-":{"15":"2/3","17":"1/3"},"++++++++++--++++-":{"15":"3/4","16":"1/4"},"++++++++++--+++-":{"5":"1/2","15":"1/2"},"++++++++++--++-":{"5":"19/30","13":"1/10","14":"4/15"},"++++++++++--+-":{"12":"7/9","13":"2/9"},"++++++++++---++++++++":{"0":"1/3","12":"1/3","20":"1/3"},"++++++++++---+++++++-+++++":{"0":"5/48","5":"11/48","12":"1/3","15":"1/12","25":"1/4"},"++++++++++---+++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"++++++++++---+++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"++++++++++---+++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"++++++++++---+++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++---+++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++---+++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++---+++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++---+++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"++++++++++---+++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"++++++++++---+++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"++++++++++---+++++++--++++":{"0":"5/48","5":"11/48","12":"1/3","15":"1/12","25":"1/4"},"++++++++++---+++++++--+++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"++++++++++---+++++++--+++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"++++++++++---+++++++--+++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"++++++++++---+++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++---+++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++---+++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++---+++++++--+++--++++":{"13":"5/187","25":"8/17","27":"79/187","30":"15/187"},"++++++++++---+++++++--+++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++---+++++++--+++--+++--+":{"0":"5/28","22":"4/7","25":"1/14","32":"5/28"},"++++++++++---+++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"++++++++++---+++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"++++++++++---+++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++---+++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"++++++++++---+++++++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"++++++++++---+++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"++++++++++---+++++++---++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"++++++++++---+++++++---++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"++++++++++---+++++++---++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"++++++++++---+++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++---+++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++---+++++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++---+++++++---++--++++":{"13":"5/187","25":"8/17","27":"79/187","30":"15/187"},"++++++++++---+++++++---++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++---+++++++---++--+++--+":{"0":"5/242","13":"17/242","15":"30/121","27":"52/121","32":"28/121"},"++++++++++---+++++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"++++++++++---+++++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"++++++++++---+++++++---++---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"++++++++++---+++++++---++---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++---+++++++---++---++--+":{"13":"1/6","23":"1/6","28":"1/6","32":"1/2"},"++++++++++---+++++++---++---+-":{"13":"17/56","25":"19/56","29":"5/14"},"++++++++++---+++++++---++----":{"13":"1/2","28":"1/2"},"++++++++++---+++++++---+-":{"13":"1/10","15":"19/30","24":"4/15"},"++++++++++---+++++++----":{"13":"1/2","23":"1/2"},"++++++++++---++++++-":{"15":"5/6","19":"1/6"},"++++++++++---+++++-":{"15":"7/8","18":"1/8"},"++++++++++---++++-":{"15":"2/3","17":"1/3"},"++++++++++---+++-":{"15":"3/4","16":"1/4"},"++++++++++---++-":{"5":"1/2","15":"1/2"},"++++++++++---+-":{"5":"19/30","13":"1/10","14":"4/15"},"++++++++++----+++++++":{"0":"3/8","13":"1/8","20":"1/2"},"++++++++++----++++++-+++++":{"0":"5/16","5":"1/16","13":"1/8","15":"1/4","25":"1/4"},"++++++++++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"++++++++++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"++++++++++----++++++-++++-++++--+":{"0":"7/36","21":"4/9","25":"1/6","32":"7/36"},"++++++++++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++----++++++-++++--":{"21":"1/2","26":"1/2"},"++++++++++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"++++++++++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"++++++++++----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"++++++++++----++++++--++++":{"0":"5/16","5":"1/16","13":"1/8","15":"1/4","25":"1/4"},"++++++++++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"++++++++++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"++++++++++----++++++--+++-++++--+":{"5":"19/44","13":"5/44","22":"1/11","26":"3/11","32":"1/11"},"++++++++++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++----++++++--+++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"++++++++++----++++++--+++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++----++++++--+++--+++--+":{"0":"5/28","22":"4/7","25":"1/14","32":"5/28"},"++++++++++----++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"++++++++++----++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"++++++++++----++++++--+++---":{"22":"1/2","27":"1/2"},"++++++++++----++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"++++++++++----++++++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"++++++++++----++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"++++++++++----++++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"++++++++++----++++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"++++++++++----++++++---++-++++--+":{"5":"33/80","13":"7/80","23":"1/20","26":"3/10","32":"3/20"},"++++++++++----++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++----++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++----++++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++----++++++---++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"++++++++++----++++++---++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++----++++++---++--+++--+":{"5":"2/9","15":"1/18","23":"1/18","27":"4/9","32":"2/9"},"++++++++++----++++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"++++++++++----++++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"++++++++++----++++++---++---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"++++++++++----++++++---++---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++----++++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"++++++++++----++++++---++----":{"23":"1/2","28":"1/2"},"++++++++++----++++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"++++++++++----++++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"++++++++++----++++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"++++++++++----++++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"++++++++++----++++++----+-++++--+":{"5":"11/24","23":"1/24","26":"1/3","32":"1/6"},"++++++++++----++++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"++++++++++----++++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"++++++++++----++++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"++++++++++----++++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"++++++++++----++++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++----++++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"++++++++++----++++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"++++++++++----++++++----+---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"++++++++++----++++++----+---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++----++++++----+---+-":{"0":"57/200","13":"19/200","15":"57/250","28":"22/125","29":"27/125"},"++++++++++----++++++----+----++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"++++++++++----++++++----+----+-+":{"14":"11/32","25":"23/48","31":"17/96"},"++++++++++----++++++----+----+---":{"13":"1/6","23":"1/6","28":"1/6","32":"1/2"},"++++++++++----++++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++----++++++-----":{"14":"1/2","24":"1/2"},"++++++++++----+++++-":{"14":"1/2","19":"1/2"},"++++++++++----++++-":{"0":"5/8","15":"1/4","18":"1/8"},"++++++++++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"++++++++++----++-":{"15":"3/4","16":"1/4"},"++++++++++----+-":{"5":"1/2","15":"1/2"},"++++++++++-----++++++":{"6":"1/4","14":"1/4","20":"1/2"},"++++++++++-----+++++-+":{"5":"8/17","11":"5/34","14":"5/34","21":"4/17"},"++++++++++-----+++++--+":{"6":"1/3","14":"1/3","22":"1/3"},"++++++++++-----+++++---+":{"0":"285/512","13":"31/512","14":"15/64","23":"19/128"},"++++++++++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"++++++++++-----+++++----+-+":{"5":"7/23","14":"35/184","25":"5/23","26":"53/184"},"++++++++++-----+++++----+--+":{"0":"200/631","14":"125/631","15":"160/631","25":"9/631","27":"137/631"},"++++++++++-----+++++----+---+":{"5":"20/43","14":"25/86","25":"31/344","28":"53/344"},"++++++++++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"++++++++++-----+++++----+----+-+":{"5":"13/81","24":"26/95","25":"28/69","31":"13/81"},"++++++++++-----+++++----+----+---":{"0":"152/371","14":"235/742","24":"107/742","28":"12/371","32":"36/371"},"++++++++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"++++++++++-----+++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"++++++++++-----+++++------+":{"5":"17/48","14":"85/384","17":"5/48","20":"5/48","26":"83/384"},"++++++++++-----+++++-------+":{"6":"1/3","14":"1/3","27":"1/3"},"++++++++++-----+++++--------+":{"5":"84/193","9":"31/386","24":"68/193","28":"51/386"},"++++++++++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"++++++++++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"++++++++++-----+++++---------+---":{"5":"76/181","14":"55/181","24":"15/362","29":"61/362","32":"12/181"},"++++++++++-----+++++----------+":{"30":"1"},"++++++++++-----+++++-----------+":{"6":"3/8","31":"5/8"},"++++++++++-----+++++-------------":{"27":"19/33","29":"5/33","32":"3/11"},"++++++++++-----++++-":{"6":"3/8","19":"5/8"},"++++++++++-----+++-":{"8":"1/2","18":"1/2"},"++++++++++-----++-":{"7":"1/2","17":"1/2"},"++++++++++-----+-":{"2":"7/25","15":"2/5","16":"8/25"},"++++++++++------":{"5":"1/2","15":"1/2"},"+++++++++-":{"8":"3/11","9":"8/11"},"++++++++-":{"5":"2/3","8":"1/3"},"+++++++-":{"5":"3/7","7":"4/7"},"++++++-":{"5":"3/4","6":"1/4"},"+++++-+++++":{"5":"1/2","10":"1/2"},"+++++-++++-++++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++-+++++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++-+++++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++-++++++++++++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++-+++++++++++++++++-":{"25":"7/8","28":"1/8"},"+++++-++++-++++++++++++++++-":{"25":"2/3","27":"1/3"},"+++++-++++-+++++++++++++++-":{"25":"3/4","26":"1/4"},"+++++-++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"+++++-++++-+++++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"+++++-++++-++++++++++++-":{"20":"7/8","23":"1/8"},"+++++-++++-+++++++++++-":{"20":"2/3","22":"1/3"},"+++++-++++-++++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"+++++-++++-+++++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++-+++++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++-+++++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++-+++++++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++-+++++++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++-+++++++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++-+++++++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++-+++++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++-+++++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"+++++-++++-+++++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"+++++-++++-+++++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++-+++++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++-+++++++++-++++-+-":{"5":"5/14","12":"5/14","25":"3/14","27":"1/14"},"+++++-++++-+++++++++-++++--":{"5":"7/19","12":"7/19","25":"4/19","26":"1/19"},"+++++-++++-+++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"+++++-++++-+++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"+++++-++++-+++++++++-+-":{"5":"1/4","12":"1/4","15":"1/4","22":"1/4"},"+++++-++++-+++++++++--":{"5":"4/13","11":"5/26","15":"4/13","21":"5/26"},"+++++-++++-++++++++-":{"15":"5/6","19":"1/6"},"+++++-++++-+++++++-":{"15":"7/8","18":"1/8"},"+++++-++++-++++++-":{"15":"2/3","17":"1/3"},"+++++-++++-+++++-":{"15":"3/4","16":"1/4"},"+++++-++++-++++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++-++++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++-++++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++-++++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++-++++-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++-++++-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++-++++-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++-++++-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++-++++-++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++-++++-++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"+++++-++++-++++-++++-++++-++++--+":{"13":"3/530","15":"43/106","21":"14/53","25":"163/530","32":"9/530"},"+++++-++++-++++-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++-++++-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++-++++-++++-++++-+-":{"5":"5/14","12":"5/14","25":"3/14","27":"1/14"},"+++++-++++-++++-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++-++++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++-++++-++++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++-++++-++++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++-++++-++++-++++--":{"11":"1/2","21":"1/2"},"+++++-++++-++++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++-++++-++++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++-++++-++++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++-++++-++++--":{"11":"1/2","16":"1/2"},"+++++-++++-+++-":{"5":"2/5","11":"17/40","14":"7/40"},"+++++-++++-++-":{"5":"11/38","6":"22/95","11":"28/95","13":"7/38"},"+++++-++++-+-":{"5":"3/47","7":"4/47","11":"15/47","12":"25/47"},"+++++-++++--+++++++++":{"0":"2/5","11":"1/4","20":"7/20"},"+++++-++++--++++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++--++++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++--++++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++--++++++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++--++++++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++--++++++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++--++++++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++--++++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++--++++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"+++++-++++--++++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"+++++-++++--++++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++--++++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++--++++++++-++++-+-":{"5":"5/14","12":"5/14","25":"3/14","27":"1/14"},"+++++-++++--++++++++-++++--":{"5":"7/19","12":"7/19","25":"4/19","26":"1/19"},"+++++-++++--++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"+++++-++++--++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"+++++-++++--++++++++-+-":{"5":"1/4","12":"1/4","15":"1/4","22":"1/4"},"+++++-++++--++++++++--++++":{"0":"3/70","5":"3/70","15":"2/5","21":"8/35","25":"2/7"},"+++++-++++--++++++++--+++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++--++++++++--+++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"+++++-++++--++++++++--+++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"+++++-++++--++++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++--++++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++--++++++++--+++-+-":{"5":"5/14","12":"5/14","25":"3/14","27":"1/14"},"+++++-++++--++++++++--+++--":{"5":"7/19","12":"7/19","25":"4/19","26":"1/19"},"+++++-++++--++++++++--++-":{"12":"1/5","15":"3/5","24":"1/5"},"+++++-++++--++++++++--+-":{"5":"3/8","13":"1/8","15":"3/8","23":"1/8"},"+++++-++++--++++++++---":{"5":"1/4","12":"1/4","15":"1/4","22":"1/4"},"+++++-++++--+++++++-":{"15":"5/6","19":"1/6"},"+++++-++++--++++++-":{"15":"7/8","18":"1/8"},"+++++-++++--+++++-":{"15":"2/3","17":"1/3"},"+++++-++++--++++-":{"15":"3/4","16":"1/4"},"+++++-++++--+++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++--+++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++--+++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++--+++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++--+++-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++--+++-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++--+++-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++--+++-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++--+++-++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++--+++-++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"+++++-++++--+++-++++-++++-++++--+":{"13":"3/530","15":"43/106","21":"14/53","25":"163/530","32":"9/530"},"+++++-++++--+++-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++--+++-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++--+++-++++-++++-+-":{"5":"5/14","12":"5/14","25":"3/14","27":"1/14"},"+++++-++++--+++-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++--+++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++-++++--+++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++-++++--+++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++-++++--+++-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++-++++--+++-++++--++++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++-++++--+++-++++--++++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++-++++--+++-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++-++++--+++-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++-++++--+++-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++-++++--+++-++++--++++-":{"25":"3/4","26":"1/4"},"+++++-++++--+++-++++--+++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++--+++-++++--+++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"+++++-++++--+++-++++--+++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"+++++-++++--+++-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++--+++-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++--+++-++++--+++-+-":{"5":"5/14","12":"5/14","25":"3/14","27":"1/14"},"+++++-++++--+++-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++--+++-++++--++-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++-++++--+++-++++--+-":{"12":"28/61","15":"25/122","16":"10/61","23":"21/122"},"+++++-++++--+++-++++---":{"12":"1/2","22":"1/2"},"+++++-++++--+++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++-++++--+++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++-++++--+++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++-++++--+++--":{"6":"1/2","16":"1/2"},"+++++-++++--++-":{"5":"95/248","6":"19/62","13":"21/248","14":"7/31"},"+++++-++++--+-":{"12":"7/9","13":"2/9"},"+++++-++++---++++++++":{"0":"1/3","12":"1/3","20":"1/3"},"+++++-++++---+++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++---+++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++---+++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++---+++++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++---+++++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++---+++++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++---+++++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++---+++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++---+++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"+++++-++++---+++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"+++++-++++---+++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++---+++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++---+++++++-++++-+-":{"0":"5/18","5":"5/18","22":"2/9","27":"2/9"},"+++++-++++---+++++++-++++--":{"5":"1/4","13":"1/12","22":"1/3","26":"1/3"},"+++++-++++---+++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"+++++-++++---+++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"+++++-++++---+++++++-+-":{"0":"1/11","5":"1/11","15":"1/11","21":"3/11","22":"5/11"},"+++++-++++---+++++++--++++":{"0":"3/53","12":"3/53","15":"20/53","21":"11/53","25":"16/53"},"+++++-++++---+++++++--+++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++---+++++++--+++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"+++++-++++---+++++++--+++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"+++++-++++---+++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++---+++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++---+++++++--+++-+-":{"0":"5/18","5":"5/18","22":"2/9","27":"2/9"},"+++++-++++---+++++++--+++--":{"5":"1/4","13":"1/12","22":"1/3","26":"1/3"},"+++++-++++---+++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"+++++-++++---+++++++--+-":{"5":"3/8","13":"1/8","15":"3/8","23":"1/8"},"+++++-++++---+++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"+++++-++++---+++++++---++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++---+++++++---++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"+++++-++++---+++++++---++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"+++++-++++---+++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++---+++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++---+++++++---++-+-":{"0":"5/34","5":"7/17","13":"3/34","15":"2/17","27":"4/17"},"+++++-++++---+++++++---++--":{"5":"21/40","13":"7/40","25":"1/10","26":"1/5"},"+++++-++++---+++++++---+-":{"13":"1/10","15":"19/30","24":"4/15"},"+++++-++++---+++++++----":{"5":"3/8","13":"1/8","15":"3/8","23":"1/8"},"+++++-++++---++++++-":{"15":"5/6","19":"1/6"},"+++++-++++---+++++-":{"15":"7/8","18":"1/8"},"+++++-++++---++++-":{"15":"2/3","17":"1/3"},"+++++-++++---+++-":{"15":"3/4","16":"1/4"},"+++++-++++---++-+++++":{"15":"1/2","20":"1/2"},"+++++-++++---++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++-++++---++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++---++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++-++++---++-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++---++-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++---++-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++---++-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++---++-++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++---++-++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"+++++-++++---++-++++-++++-++++--+":{"13":"3/530","15":"43/106","21":"14/53","25":"163/530","32":"9/530"},"+++++-++++---++-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++---++-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++---++-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"+++++-++++---++-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++---++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++-++++---++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++-++++---++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++-++++---++-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++-++++---++-++++--++++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++-++++---++-++++--++++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++-++++---++-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++-++++---++-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++-++++---++-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++-++++---++-++++--++++-":{"25":"3/4","26":"1/4"},"+++++-++++---++-++++--+++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++---++-++++--+++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"+++++-++++---++-++++--+++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"+++++-++++---++-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++---++-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++---++-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"+++++-++++---++-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++---++-++++--++-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++-++++---++-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++-++++---++-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++-++++---++-++++---+++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++-++++---++-++++---+++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++-++++---++-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++-++++---++-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++-++++---++-++++---++++-":{"25":"2/3","27":"1/3"},"+++++-++++---++-++++---+++-":{"25":"3/4","26":"1/4"},"+++++-++++---++-++++---++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"+++++-++++---++-++++---++-++++-+":{"13":"7/111","25":"64/111","26":"59/222","31":"7/74"},"+++++-++++---++-++++---++-++++--+":{"13":"7/66","23":"7/66","25":"1/6","26":"10/33","32":"7/22"},"+++++-++++---++-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++---++-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++---++-++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++---++-++++---++--":{"5":"21/40","13":"7/40","25":"1/10","26":"1/5"},"+++++-++++---++-++++---+-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++-++++---++-++++----":{"13":"1/2","23":"1/2"},"+++++-++++---++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++-++++---++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++-++++---++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++-++++---++--":{"6":"1/2","16":"1/2"},"+++++-++++---+-":{"12":"19/33","13":"3/11","14":"5/33"},"+++++-++++----+++++++":{"0":"3/8","13":"1/8","20":"1/2"},"+++++-++++----++++++-++++++++++":{"0":"3/16","13":"1/32","25":"11/16","30":"3/32"},"+++++-++++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++----++++++-+++++++++--+":{"0":"43/88","13":"13/88","21":"3/11","25":"1/22","32":"1/22"},"+++++-++++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++----++++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++----++++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"+++++-++++----++++++-++++-++++--+":{"0":"7/36","21":"4/9","25":"1/6","32":"7/36"},"+++++-++++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++----++++++-++++--":{"0":"1/3","5":"1/3","21":"1/6","26":"1/6"},"+++++-++++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"+++++-++++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"+++++-++++----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++-++++----++++++--++++":{"0":"9/56","13":"3/56","15":"5/14","21":"1/7","25":"2/7"},"+++++-++++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++-++++----++++++--+++-++++--+":{"0":"4/45","21":"7/30","22":"8/15","26":"1/18","32":"4/45"},"+++++-++++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++----++++++--+++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"+++++-++++----++++++--+++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----++++++--+++--+++--+":{"0":"25/82","5":"21/82","22":"12/41","26":"4/41","32":"2/41"},"+++++-++++----++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++-++++----++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"+++++-++++----++++++--+++---":{"0":"5/18","5":"5/18","22":"2/9","27":"2/9"},"+++++-++++----++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"+++++-++++----++++++--+-":{"0":"5/26","5":"5/26","15":"5/26","22":"4/13","23":"3/26"},"+++++-++++----++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"+++++-++++----++++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----++++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++-++++----++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----++++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++----++++++---++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"+++++-++++----++++++---++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----++++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++-++++----++++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++-++++----++++++---++---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"+++++-++++----++++++---++---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----++++++---++---+-":{"0":"255/734","5":"255/734","23":"34/367","25":"38/367","29":"40/367"},"+++++-++++----++++++---++----":{"0":"15/38","5":"15/38","23":"2/19","28":"2/19"},"+++++-++++----++++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"+++++-++++----++++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"+++++-++++----++++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----++++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"+++++-++++----++++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----++++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----++++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++----++++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"+++++-++++----++++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----++++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++-++++----++++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++-++++----++++++----+---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"+++++-++++----++++++----+---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----++++++----+---+-":{"0":"19/62","5":"19/62","15":"38/155","28":"6/155","29":"16/155"},"+++++-++++----++++++----+----++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"+++++-++++----++++++----+----+-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----++++++----+----+---":{"5":"95/212","14":"10/53","23":"31/636","28":"107/636","32":"31/212"},"+++++-++++----++++++----+-----":{"0":"1/3","5":"1/3","24":"1/6","29":"1/6"},"+++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+++++-":{"14":"1/2","19":"1/2"},"+++++-++++----++++-":{"0":"5/8","15":"1/4","18":"1/8"},"+++++-++++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"+++++-++++----++-":{"15":"3/4","16":"1/4"},"+++++-++++----+-+++++":{"15":"1/2","20":"1/2"},"+++++-++++----+-++++-++++++++++":{"0":"3/16","13":"1/32","25":"11/16","30":"3/32"},"+++++-++++----+-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++-++++----+-++++-+++++++++--+":{"0":"43/88","13":"13/88","21":"3/11","25":"1/22","32":"1/22"},"+++++-++++----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++-++++----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++-++++----+-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++-++++----+-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++-++++----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"+++++-++++----+-++++-++++-++++--+":{"0":"3/164","15":"65/164","21":"11/41","25":"49/164","32":"3/164"},"+++++-++++----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"+++++-++++----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++-++++----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++-++++----+-++++-+-":{"7":"4/27","13":"4/81","15":"1/9","21":"25/81","22":"31/81"},"+++++-++++----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++-++++----+-++++--++++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++-++++----+-++++--++++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"+++++-++++----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++-++++----+-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++-++++----+-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++-++++----+-++++--++++-":{"25":"3/4","26":"1/4"},"+++++-++++----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++-++++----+-++++--+++-++++--+":{"8":"1/50","15":"17/50","22":"2/5","25":"9/50","32":"3/50"},"+++++-++++----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"+++++-++++----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++-++++----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++-++++----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++-++++----+-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++-++++----+-++++---+++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++-++++----+-++++---+++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"+++++-++++----+-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++-++++----+-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++-++++----+-++++---++++-":{"25":"2/3","27":"1/3"},"+++++-++++----+-++++---+++-":{"25":"3/4","26":"1/4"},"+++++-++++----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++-++++----+-++++---++-++++--+":{"7":"1/5","15":"2/5","23":"1/5","32":"1/5"},"+++++-++++----+-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----+-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----+-++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++----+-++++---++--":{"0":"5/34","5":"5/34","15":"11/34","23":"5/34","26":"4/17"},"+++++-++++----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++-++++----+-++++----+++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++-++++----+-++++----++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++-++++----+-++++----++++++--+":{"8":"5/152","16":"45/152","23":"1/8","25":"17/38","32":"15/152"},"+++++-++++----+-++++----+++++-":{"25":"5/6","29":"1/6"},"+++++-++++----+-++++----++++-":{"25":"7/8","28":"1/8"},"+++++-++++----+-++++----+++-":{"25":"2/3","27":"1/3"},"+++++-++++----+-++++----++-":{"25":"3/4","26":"1/4"},"+++++-++++----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++-++++----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"+++++-++++----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++-++++----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++-++++----+-++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++-++++----+-++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"+++++-++++----+-++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----+-++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++-++++----+-++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++-++++----+-++++----+---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"+++++-++++----+-++++----+---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----+-++++----+---++---":{"5":"1/5","15":"1/5","26":"1/5","27":"1/5","32":"1/5"},"+++++-++++----+-++++----+---+-":{"0":"95/354","5":"95/354","17":"38/177","28":"4/59","29":"32/177"},"+++++-++++----+-++++----+----++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"+++++-++++----+-++++----+----+-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++-++++----+-++++----+----+---":{"5":"159/362","14":"40/181","15":"31/362","28":"61/362","32":"31/362"},"+++++-++++----+-++++----+-----":{"0":"1/3","15":"1/3","24":"1/6","29":"1/6"},"+++++-++++----+-++++-----":{"14":"1/2","24":"1/2"},"+++++-++++----+-+++-":{"14":"1/2","19":"1/2"},"+++++-++++----+-++-":{"0":"11/24","6":"1/3","18":"5/24"},"+++++-++++----+-+-":{"6":"9/26","14":"1/26","17":"8/13"},"+++++-++++----+--":{"6":"1/2","16":"1/2"},"+++++-++++-----++++++":{"6":"1/4","14":"1/4","20":"1/2"},"+++++-++++-----+++++-+":{"0":"8/17","11":"5/34","14":"5/34","21":"4/17"},"+++++-++++-----+++++--+":{"6":"1/3","14":"1/3","22":"1/3"},"+++++-++++-----+++++---+":{"0":"285/512","13":"31/512","14":"15/64","23":"19/128"},"+++++-++++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"+++++-++++-----+++++----+-+":{"0":"35/107","14":"175/856","15":"28/107","25":"5/107","26":"137/856"},"+++++-++++-----+++++----+--+":{"0":"200/631","14":"125/631","15":"160/631","25":"9/631","27":"137/631"},"+++++-++++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++-----+++++----+---++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++-++++-----+++++----+---++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++-++++-----+++++----+---+-":{"0":"19/62","5":"19/62","15":"38/155","28":"6/155","29":"16/155"},"+++++-++++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++-----+++++----+----+-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++-++++-----+++++----+----+---":{"0":"152/371","14":"235/742","24":"107/742","28":"12/371","32":"36/371"},"+++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++-----+++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"+++++-++++-----+++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"+++++-++++-----+++++-------+":{"6":"1/3","14":"1/3","27":"1/3"},"+++++-++++-----+++++--------+":{"15":"285/512","23":"31/512","24":"15/64","28":"19/128"},"+++++-++++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++-++++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"+++++-++++-----+++++----------+":{"30":"1"},"+++++-++++-----+++++-----------+":{"29":"3/8","31":"5/8"},"+++++-++++-----+++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++-++++-----++++-":{"15":"5/6","19":"1/6"},"+++++-++++-----+++-":{"15":"7/8","18":"1/8"},"+++++-++++-----++-":{"15":"2/3","17":"1/3"},"+++++-++++-----+-":{"15":"3/4","16":"1/4"},"+++++-++++------+++++":{"6":"1/4","14":"1/4","20":"1/2"},"+++++-++++------++++-+":{"5":"1/11","8":"2/11","14":"25/88","15":"3/11","21":"15/88"},"+++++-++++------++++--+":{"6":"1/3","14":"1/3","22":"1/3"},"+++++-++++------++++---+":{"6":"1/3","14":"1/3","15":"5/24","23":"1/8"},"+++++-++++------++++----++":{"7":"32/193","14":"20/193","17":"63/193","23":"21/193","25":"57/193"},"+++++-++++------++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"+++++-++++------++++----+--+":{"6":"1/3","14":"1/3","27":"1/3"},"+++++-++++------++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++------++++----+---++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++-++++------++++----+---++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++-++++------++++----+---+-":{"0":"95/354","5":"95/354","17":"38/177","28":"4/59","29":"32/177"},"+++++-++++------++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++------++++----+----+-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++-++++------++++----+----+---":{"0":"152/371","14":"235/742","24":"107/742","28":"12/371","32":"36/371"},"+++++-++++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++-++++------++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"+++++-++++------++++------+":{"6":"1/3","14":"1/3","15":"1/15","17":"1/15","26":"1/5"},"+++++-++++------++++-------+":{"6":"1/3","14":"1/3","27":"1/3"},"+++++-++++------++++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++------++++--------++-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++-++++------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++-++++------++++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"+++++-++++------++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-++++------++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++-++++------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++-++++------++++----------+":{"30":"1"},"+++++-++++------++++-----------+":{"6":"3/8","31":"5/8"},"+++++-++++------++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++-++++------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++-++++------++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++-++++------+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++-++++-------":{"6":"1/2","16":"1/2"},"+++++-+++-":{"5":"2/5","6":"17/40","9":"7/40"},"+++++-++-":{"5":"11/38","6":"10/19","8":"7/38"},"+++++-+-":{"0":"1/9","6":"1/3","7":"5/9"},"+++++--++++":{"5":"1/2","10":"1/2"},"+++++--+++-+":{"6":"1/2","11":"1/2"},"+++++--+++--++++":{"0":"35/86","5":"3/86","6":"10/43","15":"14/43"},"+++++--+++--+++-+++++":{"15":"1/2","20":"1/2"},"+++++--+++--+++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++--+++--+++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++--+++--+++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++--+++--+++-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++--+++--+++-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++--+++--+++-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++--+++--+++-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++--+++--+++-++++-++++-":{"6":"5/26","12":"4/13","22":"2/13","25":"9/26"},"+++++--+++--+++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++--+++--+++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++--+++--+++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++--+++--+++-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++--+++--+++-++++--++++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++--+++--+++-++++--++++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++--+++--+++-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++--+++--+++-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++--+++--+++-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++--+++--+++-++++--++++-":{"25":"3/4","26":"1/4"},"+++++--+++--+++-++++--+++-":{"6":"5/26","12":"4/13","22":"2/13","25":"9/26"},"+++++--+++--+++-++++--++-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++--+++--+++-++++--+-":{"12":"28/61","15":"25/122","16":"10/61","23":"21/122"},"+++++--+++--+++-++++---":{"6":"5/26","12":"4/13","16":"5/26","22":"4/13"},"+++++--+++--+++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++--+++--+++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++--+++--+++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++--+++--+++--++++":{"15":"1/2","20":"1/2"},"+++++--+++--+++--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++--+++--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++--+++--+++--+++--++++++++-+":{"12":"13/21","16":"5/14","31":"1/42"},"+++++--+++--+++--+++--++++++++--+":{"7":"15/37","21":"10/111","25":"83/222","32":"29/222"},"+++++--+++--+++--+++--+++++++-":{"25":"5/6","29":"1/6"},"+++++--+++--+++--+++--++++++-":{"25":"7/8","28":"1/8"},"+++++--+++--+++--+++--+++++-":{"25":"2/3","27":"1/3"},"+++++--+++--+++--+++--++++-":{"25":"3/4","26":"1/4"},"+++++--+++--+++--+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"+++++--+++--+++--+++--++-":{"13":"15/188","15":"57/188","17":"19/47","24":"10/47"},"+++++--+++--+++--+++--+-":{"7":"2/9","12":"4/9","15":"1/6","23":"1/6"},"+++++--+++--+++--+++---":{"12":"1/2","22":"1/2"},"+++++--+++--+++--++-":{"15":"9/31","17":"17/31","19":"5/31"},"+++++--+++--+++--+-":{"7":"2/3","15":"1/6","18":"1/6"},"+++++--+++--+++---":{"12":"1/2","17":"1/2"},"+++++--+++--++-":{"5":"9/55","9":"12/55","12":"17/55","14":"17/55"},"+++++--+++--+-":{"6":"5/17","12":"11/17","13":"1/17"},"+++++--+++---+++":{"0":"35/86","5":"3/86","6":"10/43","15":"14/43"},"+++++--+++---++-+++++":{"15":"1/2","20":"1/2"},"+++++--+++---++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++--+++---++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++--+++---++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++--+++---++-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++--+++---++-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++--+++---++-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++--+++---++-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++--+++---++-++++-++++-":{"6":"15/46","13":"4/23","22":"2/23","25":"19/46"},"+++++--+++---++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++--+++---++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++--+++---++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++--+++---++-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++--+++---++-++++--++++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++--+++---++-++++--++++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++--+++---++-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++--+++---++-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++--+++---++-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++--+++---++-++++--++++-":{"25":"3/4","26":"1/4"},"+++++--+++---++-++++--+++-":{"6":"15/46","13":"4/23","22":"2/23","25":"19/46"},"+++++--+++---++-++++--++-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++--+++---++-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++--+++---++-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++--+++---++-++++---+++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++--+++---++-++++---+++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++--+++---++-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++--+++---++-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++--+++---++-++++---++++-":{"25":"2/3","27":"1/3"},"+++++--+++---++-++++---+++-":{"25":"3/4","26":"1/4"},"+++++--+++---++-++++---++-":{"6":"5/18","13":"7/36","15":"5/36","25":"7/18"},"+++++--+++---++-++++---+-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++--+++---++-++++----":{"13":"1/2","23":"1/2"},"+++++--+++---++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++--+++---++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++--+++---++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++--+++---++--++++":{"15":"1/2","20":"1/2"},"+++++--+++---++--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++---++--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++--+++---++--+++--++++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++--+++---++--+++--++++++++--+":{"7":"15/37","21":"10/111","25":"83/222","32":"29/222"},"+++++--+++---++--+++--+++++++-":{"25":"5/6","29":"1/6"},"+++++--+++---++--+++--++++++-":{"25":"7/8","28":"1/8"},"+++++--+++---++--+++--+++++-":{"25":"2/3","27":"1/3"},"+++++--+++---++--+++--++++-":{"25":"3/4","26":"1/4"},"+++++--+++---++--+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"+++++--+++---++--+++--++-":{"13":"15/188","15":"57/188","17":"19/47","24":"10/47"},"+++++--+++---++--+++--+-":{"7":"2/9","15":"1/6","22":"4/9","23":"1/6"},"+++++--+++---++--+++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++--+++---++--+++---+++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++--+++---++--+++---+++++++--+":{"7":"15/37","21":"10/111","25":"83/222","32":"29/222"},"+++++--+++---++--+++---++++++-":{"25":"5/6","29":"1/6"},"+++++--+++---++--+++---+++++-":{"25":"7/8","28":"1/8"},"+++++--+++---++--+++---++++-":{"25":"2/3","27":"1/3"},"+++++--+++---++--+++---+++-":{"25":"3/4","26":"1/4"},"+++++--+++---++--+++---++-":{"13":"7/36","15":"5/36","16":"5/18","25":"7/18"},"+++++--+++---++--+++---+-":{"13":"15/188","15":"57/188","17":"19/47","24":"10/47"},"+++++--+++---++--+++----":{"13":"1/2","23":"1/2"},"+++++--+++---++--++-":{"15":"9/31","17":"17/31","19":"5/31"},"+++++--+++---++--+-":{"7":"2/3","15":"1/6","18":"1/6"},"+++++--+++---++---":{"7":"1/2","17":"1/2"},"+++++--+++---+-":{"6":"57/163","7":"95/163","13":"3/163","14":"8/163"},"+++++--+++----++":{"0":"2/5","6":"53/200","14":"3/200","15":"8/25"},"+++++--+++----+-+++++":{"15":"1/2","20":"1/2"},"+++++--+++----+-++++-++++++++++":{"0":"3/16","13":"1/32","25":"11/16","30":"3/32"},"+++++--+++----+-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++--+++----+-++++-+++++++++--+":{"0":"43/88","13":"13/88","21":"3/11","25":"1/22","32":"1/22"},"+++++--+++----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++--+++----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++--+++----+-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++--+++----+-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++--+++----+-++++-++++-":{"0":"4/11","6":"5/22","21":"2/11","25":"5/22"},"+++++--+++----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++--+++----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++--+++----+-++++-+-":{"7":"4/27","13":"4/81","15":"1/9","21":"25/81","22":"31/81"},"+++++--+++----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++--+++----+-++++--++++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++--+++----+-++++--++++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"+++++--+++----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++--+++----+-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++--+++----+-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++--+++----+-++++--++++-":{"25":"3/4","26":"1/4"},"+++++--+++----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++--+++----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++--+++----+-++++--+++-++++--+":{"8":"1/50","15":"17/50","22":"2/5","25":"9/50","32":"3/50"},"+++++--+++----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++--+++----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++--+++----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"+++++--+++----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"+++++--+++----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++--+++----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++--+++----+-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++--+++----+-++++---+++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++--+++----+-++++---+++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"+++++--+++----+-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++--+++----+-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++--+++----+-++++---++++-":{"25":"2/3","27":"1/3"},"+++++--+++----+-++++---+++-":{"25":"3/4","26":"1/4"},"+++++--+++----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++--+++----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++--+++----+-++++---++-++++--+":{"7":"1/5","15":"2/5","23":"1/5","32":"1/5"},"+++++--+++----+-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++--+++----+-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++--+++----+-++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++--+++----+-++++---++--":{"0":"5/34","5":"5/34","15":"11/34","23":"5/34","26":"4/17"},"+++++--+++----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++--+++----+-++++----+++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++--+++----+-++++----++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++--+++----+-++++----++++++--+":{"8":"5/152","16":"45/152","23":"1/8","25":"17/38","32":"15/152"},"+++++--+++----+-++++----+++++-":{"25":"5/6","29":"1/6"},"+++++--+++----+-++++----++++-":{"25":"7/8","28":"1/8"},"+++++--+++----+-++++----+++-":{"25":"2/3","27":"1/3"},"+++++--+++----+-++++----++-":{"25":"3/4","26":"1/4"},"+++++--+++----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++--+++----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"+++++--+++----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++--+++----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++--+++----+-++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++--+++----+-++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"+++++--+++----+-++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++--+++----+-++++----+--+++---":{"5":"27/158","6":"5/158","15":"35/158","26":"28/79","32":"35/158"},"+++++--+++----+-++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++--+++----+-++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++--+++----+-++++----+---":{"6":"1/3","14":"1/3","27":"1/3"},"+++++--+++----+-++++-----":{"6":"1/4","14":"1/4","16":"1/4","24":"1/4"},"+++++--+++----+-+++-":{"14":"1/2","19":"1/2"},"+++++--+++----+-++-":{"0":"11/24","16":"1/3","18":"5/24"},"+++++--+++----+-+-":{"14":"1/26","16":"9/26","17":"8/13"},"+++++--+++----+--++++":{"15":"1/2","20":"1/2"},"+++++--+++----+--+++-+":{"16":"1/2","21":"1/2"},"+++++--+++----+--+++--+":{"7":"3/17","13":"1/17","16":"9/85","21":"16/85","22":"8/17"},"+++++--+++----+--+++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++--+++----+--+++---+++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++--+++----+--+++---+++++++--+":{"7":"15/37","21":"10/111","25":"83/222","32":"29/222"},"+++++--+++----+--+++---++++++-":{"25":"5/6","29":"1/6"},"+++++--+++----+--+++---+++++-":{"25":"7/8","28":"1/8"},"+++++--+++----+--+++---++++-":{"25":"2/3","27":"1/3"},"+++++--+++----+--+++---+++-":{"25":"3/4","26":"1/4"},"+++++--+++----+--+++---++-":{"15":"5/36","16":"5/18","23":"7/36","25":"7/18"},"+++++--+++----+--+++---+-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"+++++--+++----+--+++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++--+++----+--+++----++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++--+++----+--+++----++++++--+":{"7":"5/11","23":"1/11","25":"4/11","32":"1/11"},"+++++--+++----+--+++----+++++-":{"25":"5/6","29":"1/6"},"+++++--+++----+--+++----++++-":{"25":"7/8","28":"1/8"},"+++++--+++----+--+++----+++-":{"25":"2/3","27":"1/3"},"+++++--+++----+--+++----++-":{"25":"3/4","26":"1/4"},"+++++--+++----+--+++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++--+++----+--+++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"+++++--+++----+--+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++--+++----+--+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++--+++----+--+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++--+++----+--+++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"+++++--+++----+--+++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"+++++--+++----+--+++----+--+++---":{"14":"31/96","16":"3/8","26":"25/96","32":"1/24"},"+++++--+++----+--+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++--+++----+--+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++--+++----+--+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"+++++--+++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++--+++----+--++-":{"14":"1/2","19":"1/2"},"+++++--+++----+--+-":{"7":"11/17","16":"5/17","18":"1/17"},"+++++--+++----+---":{"7":"1/2","17":"1/2"},"+++++--+++-----+":{"0":"35/86","5":"3/86","6":"10/43","15":"14/43"},"+++++--+++------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++--+++------++++-+":{"5":"1/11","8":"2/11","14":"25/88","15":"3/11","21":"15/88"},"+++++--+++------++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++--+++------++++---+":{"0":"495/1382","6":"124/691","8":"155/1382","14":"176/691","23":"66/691"},"+++++--+++------++++----++":{"7":"32/193","14":"20/193","17":"63/193","23":"21/193","25":"57/193"},"+++++--+++------++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"+++++--+++------++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++--+++------++++----+--+++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++--+++------++++----+--+++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++--+++------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++--+++------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++--+++------++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--+++------++++----+---++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++--+++------++++----+---++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++--+++------++++----+---+-":{"0":"95/354","5":"95/354","17":"38/177","28":"4/59","29":"32/177"},"+++++--+++------++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--+++------++++----+----+-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++--+++------++++----+----+---":{"0":"152/371","14":"235/742","24":"107/742","28":"12/371","32":"36/371"},"+++++--+++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++--+++------++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"+++++--+++------++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"+++++--+++------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"+++++--+++------++++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--+++------++++--------++-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++--+++------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++--+++------++++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"+++++--+++------++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--+++------++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++--+++------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++--+++------++++----------+":{"30":"1"},"+++++--+++------++++-----------+":{"29":"3/8","31":"5/8"},"+++++--+++------++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++--+++------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++--+++------++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++--+++------+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++--+++-------++++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++--+++-------+++-+":{"16":"1/2","21":"1/2"},"+++++--+++-------+++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++--+++-------+++---+":{"6":"721/2944","8":"95/368","14":"11/46","16":"495/2944","23":"33/368"},"+++++--+++-------+++----++":{"7":"32/193","14":"20/193","17":"63/193","23":"21/193","25":"57/193"},"+++++--+++-------+++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"+++++--+++-------+++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++--+++-------+++----+--+++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++--+++-------+++----+--+++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++--+++-------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++--+++-------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++--+++-------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"+++++--+++-------+++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"+++++--+++-------+++------+":{"7":"1/2","14":"5/16","26":"3/16"},"+++++--+++-------+++-------++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++--+++-------+++-------+++-+":{"8":"8/95","25":"3/7","27":"30/83","31":"12/95"},"+++++--+++-------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++--+++-------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++--+++-------+++-------+-":{"8":"40/311","14":"75/311","27":"163/311","28":"33/311"},"+++++--+++-------+++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--+++-------+++--------++-+":{"8":"12/79","25":"3/7","29":"19/99","31":"18/79"},"+++++--+++-------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++--+++-------+++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"+++++--+++-------+++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--+++-------+++---------+-+":{"8":"12/79","25":"3/7","29":"19/99","31":"18/79"},"+++++--+++-------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++--+++-------+++----------+":{"30":"1"},"+++++--+++-------+++-----------+":{"29":"3/8","31":"5/8"},"+++++--+++-------+++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++--+++-------++-":{"15":"9/31","17":"17/31","19":"5/31"},"+++++--+++-------+-":{"7":"2/3","15":"1/6","18":"1/6"},"+++++--+++--------":{"7":"1/2","17":"1/2"},"+++++--++-":{"5":"9/31","7":"17/31","9":"5/31"},"+++++--+-":{"7":"7/9","8":"2/9"},"+++++---+++":{"5":"1/2","10":"1/2"},"+++++---++-+":{"6":"1/2","11":"1/2"},"+++++---++--+":{"7":"1/2","12":"1/2"},"+++++---++---+++":{"0":"1/3","7":"1/3","15":"1/3"},"+++++---++---++-+++++":{"15":"1/2","20":"1/2"},"+++++---++---++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"+++++---++---++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++---++---++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"+++++---++---++-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++---++---++-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++---++---++-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++---++---++-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++---++---++-++++-++++-":{"7":"15/37","13":"5/37","22":"4/37","25":"13/37"},"+++++---++---++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++---++---++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++---++---++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++---++---++-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++---++---++-++++--++++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++---++---++-++++--++++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++---++---++-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++---++---++-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++---++---++-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++---++---++-++++--++++-":{"25":"3/4","26":"1/4"},"+++++---++---++-++++--+++-":{"7":"15/37","13":"5/37","22":"4/37","25":"13/37"},"+++++---++---++-++++--++-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++---++---++-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++---++---++-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++---++---++-++++---+++++++-+":{"13":"20/737","16":"527/1474","21":"226/737","25":"5/22","31":"60/737"},"+++++---++---++-++++---+++++++--+":{"13":"4/85","16":"43/170","21":"14/85","25":"67/170","32":"12/85"},"+++++---++---++-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++---++---++-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++---++---++-++++---++++-":{"25":"2/3","27":"1/3"},"+++++---++---++-++++---+++-":{"25":"3/4","26":"1/4"},"+++++---++---++-++++---++-":{"7":"5/11","13":"2/11","25":"4/11"},"+++++---++---++-++++---+-":{"13":"21/248","15":"95/248","16":"19/62","24":"7/31"},"+++++---++---++-++++----":{"7":"21/53","13":"7/53","15":"3/53","16":"15/53","23":"7/53"},"+++++---++---++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++---++---++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++---++---++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++---++---++--++++":{"15":"1/2","20":"1/2"},"+++++---++---++--+++-+":{"16":"1/2","21":"1/2"},"+++++---++---++--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++---++--+++--++++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++---++--+++--++++++++--+":{"13":"1/75","21":"1/3","22":"43/75","25":"1/25","32":"1/25"},"+++++---++---++--+++--+++++++-":{"25":"5/6","29":"1/6"},"+++++---++---++--+++--++++++-":{"25":"7/8","28":"1/8"},"+++++---++---++--+++--+++++-":{"25":"2/3","27":"1/3"},"+++++---++---++--+++--++++-":{"25":"3/4","26":"1/4"},"+++++---++---++--+++--+++-":{"7":"15/37","13":"5/37","22":"4/37","25":"13/37"},"+++++---++---++--+++--++-":{"13":"15/188","15":"57/188","17":"19/47","24":"10/47"},"+++++---++---++--+++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"+++++---++---++--+++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++---++--+++---+++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++---++--+++---+++++++--+":{"13":"29/627","17":"215/627","21":"80/627","25":"72/209","32":"29/209"},"+++++---++---++--+++---++++++-":{"25":"5/6","29":"1/6"},"+++++---++---++--+++---+++++-":{"25":"7/8","28":"1/8"},"+++++---++---++--+++---++++-":{"25":"2/3","27":"1/3"},"+++++---++---++--+++---+++-":{"25":"3/4","26":"1/4"},"+++++---++---++--+++---++-":{"7":"5/11","13":"2/11","25":"4/11"},"+++++---++---++--+++---+-":{"13":"15/188","15":"57/188","17":"19/47","24":"10/47"},"+++++---++---++--+++----":{"7":"3/8","13":"1/8","17":"3/8","23":"1/8"},"+++++---++---++--++-":{"15":"9/31","17":"17/31","19":"5/31"},"+++++---++---++--+-":{"15":"1/6","17":"2/3","18":"1/6"},"+++++---++---++---+++":{"15":"1/2","20":"1/2"},"+++++---++---++---++-+":{"16":"1/2","21":"1/2"},"+++++---++---++---++--+":{"17":"1/2","22":"1/2"},"+++++---++---++---++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++---++---++---+++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++---++---++---+++++++--+":{"8":"1/12","18":"1/12","25":"7/12","32":"1/4"},"+++++---++---++---++---++++++-":{"25":"5/6","29":"1/6"},"+++++---++---++---++---+++++-":{"25":"7/8","28":"1/8"},"+++++---++---++---++---++++-":{"25":"2/3","27":"1/3"},"+++++---++---++---++---+++-":{"25":"3/4","26":"1/4"},"+++++---++---++---++---++-":{"13":"2/11","17":"5/11","25":"4/11"},"+++++---++---++---++---+-":{"13":"17/56","15":"19/56","24":"5/14"},"+++++---++---++---++----":{"13":"1/2","23":"1/2"},"+++++---++---++---+-":{"8":"17/56","15":"19/56","19":"5/14"},"+++++---++---++----":{"13":"1/2","18":"1/2"},"+++++---++---+-":{"6":"19/46","13":"8/23","14":"11/46"},"+++++---++----++":{"0":"2/5","6":"53/200","14":"3/200","15":"8/25"},"+++++---++----+-+++++":{"15":"1/2","20":"1/2"},"+++++---++----+-++++-++++++++++":{"0":"3/16","13":"1/32","25":"11/16","30":"3/32"},"+++++---++----+-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"+++++---++----+-++++-+++++++++--+":{"0":"43/88","13":"13/88","21":"3/11","25":"1/22","32":"1/22"},"+++++---++----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++---++----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++---++----+-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++---++----+-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++---++----+-++++-++++-":{"0":"5/17","7":"5/17","22":"4/17","25":"3/17"},"+++++---++----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++---++----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++---++----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++---++----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++---++----+-++++--++++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++---++----+-++++--++++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"+++++---++----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++---++----+-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++---++----+-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++---++----+-++++--++++-":{"25":"3/4","26":"1/4"},"+++++---++----+-++++--+++-":{"0":"5/17","7":"5/17","22":"4/17","25":"3/17"},"+++++---++----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++---++----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++---++----+-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++---++----+-++++---+++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++---++----+-++++---+++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"+++++---++----+-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++---++----+-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++---++----+-++++---++++-":{"25":"2/3","27":"1/3"},"+++++---++----+-++++---+++-":{"25":"3/4","26":"1/4"},"+++++---++----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++---++----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"+++++---++----+-++++---++-++++--+":{"0":"20/51","7":"5/17","23":"7/51","25":"4/51","32":"5/51"},"+++++---++----+-++++---++-+++-":{"0":"255/719","7":"255/719","23":"68/719","25":"121/719","29":"20/719"},"+++++---++----+-++++---++-++-":{"0":"15/41","7":"15/41","23":"4/41","25":"6/41","28":"1/41"},"+++++---++----+-++++---++-+-":{"0":"15/43","7":"15/43","23":"4/43","25":"5/43","27":"4/43"},"+++++---++----+-++++---++--":{"0":"105/289","7":"105/289","23":"28/289","25":"31/289","26":"20/289"},"+++++---++----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++---++----+-++++----+++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++---++----+-++++----++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"+++++---++----+-++++----++++++--+":{"8":"5/152","16":"45/152","23":"1/8","25":"17/38","32":"15/152"},"+++++---++----+-++++----+++++-":{"25":"5/6","29":"1/6"},"+++++---++----+-++++----++++-":{"25":"7/8","28":"1/8"},"+++++---++----+-++++----+++-":{"25":"2/3","27":"1/3"},"+++++---++----+-++++----++-":{"25":"3/4","26":"1/4"},"+++++---++----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++---++----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"+++++---++----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++----+-++++----+-+-":{"0":"5/38","7":"5/38","17":"2/19","26":"9/38","27":"15/38"},"+++++---++----+-++++----+--":{"7":"1/2","14":"5/16","26":"3/16"},"+++++---++----+-++++-----":{"6":"1/4","14":"1/4","16":"1/4","24":"1/4"},"+++++---++----+-+++-":{"14":"1/2","19":"1/2"},"+++++---++----+-++-":{"0":"11/24","16":"1/3","18":"5/24"},"+++++---++----+-+-":{"14":"1/26","16":"9/26","17":"8/13"},"+++++---++----+--++++":{"15":"1/2","20":"1/2"},"+++++---++----+--+++-+":{"16":"1/2","21":"1/2"},"+++++---++----+--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++----+--+++--++++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++----+--+++--++++++++--+":{"8":"5/279","21":"85/279","22":"151/279","25":"23/279","32":"5/93"},"+++++---++----+--+++--+++++++-":{"25":"5/6","29":"1/6"},"+++++---++----+--+++--++++++-":{"25":"7/8","28":"1/8"},"+++++---++----+--+++--+++++-":{"25":"2/3","27":"1/3"},"+++++---++----+--+++--++++-":{"25":"3/4","26":"1/4"},"+++++---++----+--+++--+++-":{"0":"5/17","7":"5/17","22":"4/17","25":"3/17"},"+++++---++----+--+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"+++++---++----+--+++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"+++++---++----+--+++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++----+--+++---+++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++----+--+++---+++++++--+":{"8":"29/531","17":"151/531","21":"40/531","25":"224/531","32":"29/177"},"+++++---++----+--+++---++++++-":{"25":"5/6","29":"1/6"},"+++++---++----+--+++---+++++-":{"25":"7/8","28":"1/8"},"+++++---++----+--+++---++++-":{"25":"2/3","27":"1/3"},"+++++---++----+--+++---+++-":{"25":"3/4","26":"1/4"},"+++++---++----+--+++---++-":{"0":"5/27","7":"5/27","16":"5/27","23":"4/27","25":"8/27"},"+++++---++----+--+++---+-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"+++++---++----+--+++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++----+--+++----++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++----+--+++----++++++--+":{"8":"1/25","17":"9/25","23":"2/25","25":"2/5","32":"3/25"},"+++++---++----+--+++----+++++-":{"25":"5/6","29":"1/6"},"+++++---++----+--+++----++++-":{"25":"7/8","28":"1/8"},"+++++---++----+--+++----+++-":{"25":"2/3","27":"1/3"},"+++++---++----+--+++----++-":{"25":"3/4","26":"1/4"},"+++++---++----+--+++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++---++----+--+++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"+++++---++----+--+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++----+--+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++----+--+++----+-+-":{"0":"5/38","7":"5/38","17":"2/19","26":"9/38","27":"15/38"},"+++++---++----+--+++----+--":{"7":"1/2","14":"5/16","26":"3/16"},"+++++---++----+--+++-----":{"14":"1/2","24":"1/2"},"+++++---++----+--++-":{"14":"1/2","19":"1/2"},"+++++---++----+--+-":{"16":"5/17","17":"11/17","18":"1/17"},"+++++---++----+---+++":{"15":"1/2","20":"1/2"},"+++++---++----+---++-+":{"16":"1/2","21":"1/2"},"+++++---++----+---++--+":{"8":"3/22","13":"3/22","17":"4/11","22":"4/11"},"+++++---++----+---++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++----+---++---+++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++----+---++---+++++++--+":{"8":"1/12","18":"1/12","25":"7/12","32":"1/4"},"+++++---++----+---++---++++++-":{"25":"5/6","29":"1/6"},"+++++---++----+---++---+++++-":{"25":"7/8","28":"1/8"},"+++++---++----+---++---++++-":{"25":"2/3","27":"1/3"},"+++++---++----+---++---+++-":{"25":"3/4","26":"1/4"},"+++++---++----+---++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"+++++---++----+---++---+-":{"8":"19/112","15":"19/56","23":"15/112","24":"5/14"},"+++++---++----+---++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++---++----+---++----++++++-+":{"8":"1/12","18":"1/12","25":"7/12","31":"1/4"},"+++++---++----+---++----++++++--+":{"8":"1/12","18":"1/12","25":"7/12","32":"1/4"},"+++++---++----+---++----+++++-":{"25":"5/6","29":"1/6"},"+++++---++----+---++----++++-":{"25":"7/8","28":"1/8"},"+++++---++----+---++----+++-":{"25":"2/3","27":"1/3"},"+++++---++----+---++----++-":{"25":"3/4","26":"1/4"},"+++++---++----+---++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++---++----+---++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"+++++---++----+---++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++----+---++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++----+---++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++---++----+---++----+--":{"7":"1/2","14":"5/16","26":"3/16"},"+++++---++----+---++-----":{"14":"1/2","24":"1/2"},"+++++---++----+---+-":{"8":"3/11","17":"19/33","19":"5/33"},"+++++---++----+----":{"8":"1/2","18":"1/2"},"+++++---++-----+":{"0":"1/3","7":"1/3","15":"1/3"},"+++++---++------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++---++------++++-+":{"5":"1/11","8":"2/11","14":"25/88","15":"3/11","21":"15/88"},"+++++---++------++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++---++------++++---+":{"0":"495/1382","6":"124/691","8":"155/1382","14":"176/691","23":"66/691"},"+++++---++------++++----++":{"8":"32/323","14":"60/323","17":"93/323","23":"31/323","25":"107/323"},"+++++---++------++++----+-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++---++------++++----+-++++-+":{"8":"14/353","16":"105/1412","25":"695/1412","26":"97/353","31":"42/353"},"+++++---++------++++----+-++++---":{"0":"67/163","14":"435/1304","16":"21/163","26":"5/1304","32":"20/163"},"+++++---++------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++------++++----+-+-":{"0":"5/38","7":"5/38","17":"2/19","26":"9/38","27":"15/38"},"+++++---++------++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++---++------++++----+--+++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++---++------++++----+--+++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++---++------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++---++------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++---++------++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++------++++----+---++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++---++------++++----+---++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++---++------++++----+---+-":{"0":"95/263","7":"95/263","18":"76/789","28":"13/263","29":"104/789"},"+++++---++------++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++------++++----+----+-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++---++------++++----+----+---":{"0":"152/371","14":"235/742","24":"107/742","28":"12/371","32":"36/371"},"+++++---++------++++----+-----":{"24":"1/2","29":"1/2"},"+++++---++------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"+++++---++------++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"+++++---++------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"+++++---++------++++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++------++++--------++-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++---++------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++---++------++++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"+++++---++------++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++------++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"+++++---++------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++---++------++++----------+":{"30":"1"},"+++++---++------++++-----------+":{"29":"3/8","31":"5/8"},"+++++---++------++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++---++------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++---++------++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++---++------+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++---++-------++++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++---++-------+++-+":{"16":"1/2","21":"1/2"},"+++++---++-------+++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++---++-------+++---+":{"6":"721/2944","8":"95/368","14":"11/46","16":"495/2944","23":"33/368"},"+++++---++-------+++----++":{"8":"32/323","14":"60/323","17":"93/323","23":"31/323","25":"107/323"},"+++++---++-------+++----+-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++---++-------+++----+-++++-+":{"8":"28/661","24":"105/1322","25":"340/661","26":"313/1322","31":"84/661"},"+++++---++-------+++----+-++++---":{"8":"60/557","14":"190/557","16":"155/1114","25":"211/1114","32":"124/557"},"+++++---++-------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++-------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++-------+++----+-+-":{"0":"5/38","7":"5/38","17":"2/19","26":"9/38","27":"15/38"},"+++++---++-------+++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++---++-------+++----+--+++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++---++-------+++----+--+++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++---++-------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++---++-------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++---++-------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"+++++---++-------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"+++++---++-------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"+++++---++-------+++-------++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++---++-------+++-------+++-+":{"8":"8/95","25":"3/7","27":"30/83","31":"12/95"},"+++++---++-------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++---++-------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++---++-------+++-------+-":{"8":"40/311","14":"75/311","27":"163/311","28":"33/311"},"+++++---++-------+++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++-------+++--------++-+":{"8":"12/79","25":"3/7","29":"19/99","31":"18/79"},"+++++---++-------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++---++-------+++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"+++++---++-------+++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++-------+++---------+-+":{"8":"12/79","25":"3/7","29":"19/99","31":"18/79"},"+++++---++-------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++---++-------+++----------+":{"30":"1"},"+++++---++-------+++-----------+":{"29":"3/8","31":"5/8"},"+++++---++-------+++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++---++-------++-":{"15":"9/31","17":"17/31","19":"5/31"},"+++++---++-------+-":{"15":"1/6","17":"2/3","18":"1/6"},"+++++---++--------+++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++---++--------++-+":{"16":"1/2","21":"1/2"},"+++++---++--------++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++---++--------++---+":{"6":"721/2944","8":"95/368","14":"11/46","16":"495/2944","23":"33/368"},"+++++---++--------++----++":{"8":"32/199","14":"60/199","18":"31/398","23":"31/398","25":"76/199"},"+++++---++--------++----+-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++---++--------++----+-++++-+":{"8":"28/661","24":"105/1322","25":"340/661","26":"313/1322","31":"84/661"},"+++++---++--------++----+-++++---":{"8":"60/557","14":"190/557","16":"155/1114","25":"211/1114","32":"124/557"},"+++++---++--------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++--------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++--------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++---++--------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"+++++---++--------++-----+":{"0":"31/102","14":"155/816","18":"5/34","24":"101/816","25":"4/17"},"+++++---++--------++------+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++---++--------++------++++-+":{"8":"7/79","25":"40/79","26":"43/158","31":"21/158"},"+++++---++--------++------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"+++++---++--------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---++--------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---++--------++------+-":{"26":"2/5","27":"3/5"},"+++++---++--------++-------++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++---++--------++-------+++-+":{"8":"8/95","25":"3/7","27":"30/83","31":"12/95"},"+++++---++--------++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++---++--------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++---++--------++-------+-":{"8":"40/311","14":"75/311","27":"163/311","28":"33/311"},"+++++---++--------++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++--------++--------++-+":{"8":"12/79","25":"3/7","29":"19/99","31":"18/79"},"+++++---++--------++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++---++--------++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"+++++---++--------++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++---++--------++---------+-+":{"8":"12/79","25":"3/7","29":"19/99","31":"18/79"},"+++++---++--------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++---++--------++----------+":{"30":"1"},"+++++---++--------++-----------+":{"29":"3/8","31":"5/8"},"+++++---++--------++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"+++++---++--------+-":{"8":"17/56","15":"19/56","19":"5/14"},"+++++---++---------":{"8":"1/2","18":"1/2"},"+++++---+-":{"7":"19/33","8":"3/11","9":"5/33"},"+++++----++":{"5":"1/2","10":"1/2"},"+++++----+-+":{"8":"3/10","11":"7/10"},"+++++----+--+":{"6":"5/17","8":"1/17","12":"11/17"},"+++++----+---+":{"8":"1/2","13":"1/2"},"+++++----+----++":{"0":"2/5","6":"53/200","14":"3/200","15":"8/25"},"+++++----+----+-+++++":{"15":"1/2","20":"1/2"},"+++++----+----+-++++-++++++++++":{"0":"3/16","8":"1/32","25":"11/16","30":"3/32"},"+++++----+----+-++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"+++++----+----+-++++-+++++++++--+":{"0":"67/128","8":"21/128","21":"9/32","32":"1/32"},"+++++----+----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"+++++----+----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"+++++----+----+-++++-++++++-":{"25":"2/3","27":"1/3"},"+++++----+----+-++++-+++++-":{"25":"3/4","26":"1/4"},"+++++----+----+-++++-++++-":{"0":"5/16","8":"5/48","22":"1/3","25":"1/4"},"+++++----+----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"+++++----+----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"+++++----+----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"+++++----+----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++----+----+-++++--++++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"+++++----+----+-++++--++++++++--+":{"14":"1/8","16":"1/5","21":"3/40","25":"2/5","32":"1/5"},"+++++----+----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"+++++----+----+-++++--++++++-":{"25":"7/8","28":"1/8"},"+++++----+----+-++++--+++++-":{"25":"2/3","27":"1/3"},"+++++----+----+-++++--++++-":{"25":"3/4","26":"1/4"},"+++++----+----+-++++--+++-":{"0":"5/16","8":"5/48","22":"1/3","25":"1/4"},"+++++----+----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++----+----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"+++++----+----+-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++----+----+-++++---+++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"+++++----+----+-++++---+++++++--+":{"14":"1/8","16":"1/5","21":"3/40","25":"2/5","32":"1/5"},"+++++----+----+-++++---++++++-":{"25":"5/6","29":"1/6"},"+++++----+----+-++++---+++++-":{"25":"7/8","28":"1/8"},"+++++----+----+-++++---++++-":{"25":"2/3","27":"1/3"},"+++++----+----+-++++---+++-":{"25":"3/4","26":"1/4"},"+++++----+----+-++++---++-":{"0":"15/32","8":"5/32","23":"1/8","25":"1/4"},"+++++----+----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"+++++----+----+-++++----+++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"+++++----+----+-++++----++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"+++++----+----+-++++----++++++--+":{"14":"10/119","16":"65/238","23":"12/119","25":"97/238","32":"16/119"},"+++++----+----+-++++----+++++-":{"25":"5/6","29":"1/6"},"+++++----+----+-++++----++++-":{"25":"7/8","28":"1/8"},"+++++----+----+-++++----+++-":{"25":"2/3","27":"1/3"},"+++++----+----+-++++----++-":{"25":"3/4","26":"1/4"},"+++++----+----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++----+----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"+++++----+----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+----+-++++----+-+-":{"0":"15/64","8":"5/64","17":"3/16","26":"3/16","27":"5/16"},"+++++----+----+-++++----+--":{"0":"15/56","8":"13/56","14":"15/56","18":"1/14","26":"9/56"},"+++++----+----+-++++-----":{"8":"20/127","14":"75/254","16":"32/127","22":"44/381","24":"137/762"},"+++++----+----+-+++-":{"14":"1/2","19":"1/2"},"+++++----+----+-++-":{"0":"11/24","16":"1/3","18":"5/24"},"+++++----+----+-+-":{"14":"1/26","16":"9/26","17":"8/13"},"+++++----+----+--++++":{"15":"1/2","20":"1/2"},"+++++----+----+--+++-+":{"16":"1/2","21":"1/2"},"+++++----+----+--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++----+----+--+++--++++++++-+":{"14":"5/216","16":"25/72","22":"16/27","31":"1/27"},"+++++----+----+--+++--++++++++--+":{"14":"5/216","16":"1/27","21":"67/216","22":"16/27","32":"1/27"},"+++++----+----+--+++--+++++++-":{"25":"5/6","29":"1/6"},"+++++----+----+--+++--++++++-":{"25":"7/8","28":"1/8"},"+++++----+----+--+++--+++++-":{"25":"2/3","27":"1/3"},"+++++----+----+--+++--++++-":{"25":"3/4","26":"1/4"},"+++++----+----+--+++--+++-":{"0":"5/16","8":"5/48","22":"1/3","25":"1/4"},"+++++----+----+--+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"+++++----+----+--+++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"+++++----+----+--+++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++----+----+--+++---+++++++-+":{"14":"5/216","16":"25/72","17":"16/27","31":"1/27"},"+++++----+----+--+++---+++++++--+":{"14":"145/1176","17":"40/147","21":"55/1176","25":"53/147","32":"29/147"},"+++++----+----+--+++---++++++-":{"25":"5/6","29":"1/6"},"+++++----+----+--+++---+++++-":{"25":"7/8","28":"1/8"},"+++++----+----+--+++---++++-":{"25":"2/3","27":"1/3"},"+++++----+----+--+++---+++-":{"25":"3/4","26":"1/4"},"+++++----+----+--+++---++-":{"0":"15/32","8":"5/32","23":"1/8","25":"1/4"},"+++++----+----+--+++---+-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"+++++----+----+--+++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++----+----+--+++----++++++-+":{"14":"5/216","16":"25/72","17":"16/27","31":"1/27"},"+++++----+----+--+++----++++++--+":{"14":"20/199","17":"65/199","23":"11/199","25":"71/199","32":"32/199"},"+++++----+----+--+++----+++++-":{"25":"5/6","29":"1/6"},"+++++----+----+--+++----++++-":{"25":"7/8","28":"1/8"},"+++++----+----+--+++----+++-":{"25":"2/3","27":"1/3"},"+++++----+----+--+++----++-":{"25":"3/4","26":"1/4"},"+++++----+----+--+++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++----+----+--+++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"+++++----+----+--+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+----+--+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+----+--+++----+-+-":{"0":"15/64","8":"5/64","17":"3/16","26":"3/16","27":"5/16"},"+++++----+----+--+++----+--":{"0":"15/56","8":"13/56","14":"15/56","18":"1/14","26":"9/56"},"+++++----+----+--+++-----":{"14":"1/2","24":"1/2"},"+++++----+----+--++-":{"14":"1/2","19":"1/2"},"+++++----+----+--+-":{"16":"5/17","17":"11/17","18":"1/17"},"+++++----+----+---+++":{"15":"1/2","20":"1/2"},"+++++----+----+---++-+":{"16":"1/2","21":"1/2"},"+++++----+----+---++--+":{"17":"1/2","22":"1/2"},"+++++----+----+---++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++----+----+---++---+++++++-+":{"14":"5/28","18":"2/21","25":"37/84","31":"2/7"},"+++++----+----+---++---+++++++--+":{"14":"5/28","18":"2/21","25":"37/84","32":"2/7"},"+++++----+----+---++---++++++-":{"25":"5/6","29":"1/6"},"+++++----+----+---++---+++++-":{"25":"7/8","28":"1/8"},"+++++----+----+---++---++++-":{"25":"2/3","27":"1/3"},"+++++----+----+---++---+++-":{"25":"3/4","26":"1/4"},"+++++----+----+---++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"+++++----+----+---++---+-":{"15":"19/56","23":"17/56","24":"5/14"},"+++++----+----+---++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"+++++----+----+---++----++++++-+":{"14":"5/28","18":"2/21","25":"37/84","31":"2/7"},"+++++----+----+---++----++++++--+":{"14":"5/28","18":"2/21","25":"37/84","32":"2/7"},"+++++----+----+---++----+++++-":{"25":"5/6","29":"1/6"},"+++++----+----+---++----++++-":{"25":"7/8","28":"1/8"},"+++++----+----+---++----+++-":{"25":"2/3","27":"1/3"},"+++++----+----+---++----++-":{"25":"3/4","26":"1/4"},"+++++----+----+---++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++----+----+---++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"+++++----+----+---++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+----+---++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+----+---++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++----+----+---++----+--":{"0":"15/56","8":"13/56","14":"15/56","18":"1/14","26":"9/56"},"+++++----+----+---++-----":{"8":"4/23","14":"15/46","18":"4/23","24":"15/46"},"+++++----+----+---+-":{"17":"19/33","18":"3/11","19":"5/33"},"+++++----+----+----++":{"15":"1/2","20":"1/2"},"+++++----+----+----+-+":{"15":"11/38","18":"7/38","21":"10/19"},"+++++----+----+----+--+":{"18":"1/6","20":"1/6","22":"2/3"},"+++++----+----+----+---+":{"18":"1/2","23":"1/2"},"+++++----+----+----+----+++++++":{"14":"75/1172","18":"16/293","25":"913/1172","30":"30/293"},"+++++----+----+----+----++++++-+":{"14":"5/24","24":"5/24","25":"1/4","31":"1/3"},"+++++----+----+----+----+++++-":{"25":"5/6","29":"1/6"},"+++++----+----+----+----++++-":{"25":"7/8","28":"1/8"},"+++++----+----+----+----+++-":{"25":"2/3","27":"1/3"},"+++++----+----+----+----++-":{"25":"3/4","26":"1/4"},"+++++----+----+----+----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"+++++----+----+----+----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"+++++----+----+----+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+----+----+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+----+----+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++----+----+----+----+--":{"0":"5/46","5":"5/46","18":"4/23","24":"35/92","26":"21/92"},"+++++----+----+----+-----":{"14":"1/2","24":"1/2"},"+++++----+----+-----":{"14":"1/2","19":"1/2"},"+++++----+-----+":{"0":"3/8","8":"1/8","15":"1/2"},"+++++----+------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++----+------++++-+":{"1":"17/45","5":"1/45","14":"131/360","21":"17/72"},"+++++----+------++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++----+------++++---+":{"0":"103/192","8":"155/1344","14":"5/42","16":"31/168","23":"5/112"},"+++++----+------++++----++":{"0":"160/517","14":"100/517","17":"155/517","23":"9/517","25":"93/517"},"+++++----+------++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++----+------++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"+++++----+------++++----+-++++---":{"0":"67/163","14":"435/1304","16":"21/163","26":"5/1304","32":"20/163"},"+++++----+------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+------++++----+-+-":{"0":"15/64","8":"5/64","17":"3/16","26":"3/16","27":"5/16"},"+++++----+------++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++----+------++++----+--+++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++----+------++++----+--+++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++----+------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++----+------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++----+------++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+------++++----+---++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++----+------++++----+---++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++----+------++++----+---+-":{"0":"285/652","8":"95/652","17":"57/163","28":"3/163","29":"8/163"},"+++++----+------++++----+----":{"0":"6/13","8":"2/13","24":"3/13","27":"7/65","28":"3/65"},"+++++----+------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"+++++----+------++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"+++++----+------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"+++++----+------++++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+------++++--------++-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"+++++----+------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++----+------++++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"+++++----+------++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+------++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"+++++----+------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"+++++----+------++++----------+":{"30":"1"},"+++++----+------++++-----------+":{"29":"3/8","31":"5/8"},"+++++----+------++++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"+++++----+------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"+++++----+------++-":{"15":"11/38","16":"10/19","18":"7/38"},"+++++----+------+-":{"15":"1/13","16":"5/13","17":"7/13"},"+++++----+-------++++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++----+-------+++-+":{"16":"1/2","21":"1/2"},"+++++----+-------+++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++----+-------+++---+":{"0":"64/367","14":"40/367","16":"93/367","17":"155/367","23":"15/367"},"+++++----+-------+++----++":{"0":"160/517","14":"100/517","17":"155/517","23":"9/517","25":"93/517"},"+++++----+-------+++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++----+-------+++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"+++++----+-------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+-------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+-------+++----+-+-":{"0":"15/64","8":"5/64","17":"3/16","26":"3/16","27":"5/16"},"+++++----+-------+++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++----+-------+++----+--+++-+":{"0":"13/81","24":"26/95","25":"28/69","31":"13/81"},"+++++----+-------+++----+--+++---":{"0":"3/8","14":"5/16","24":"7/64","26":"5/64","32":"1/8"},"+++++----+-------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++----+-------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"+++++----+-------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"+++++----+-------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"+++++----+-------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"+++++----+-------+++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++----+-------+++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"+++++----+-------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----+-------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++----+-------+++-------+-":{"1":"15/127","14":"15/127","18":"5/127","27":"71/127","28":"21/127"},"+++++----+-------+++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+-------+++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"+++++----+-------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----+-------+++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"+++++----+-------+++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+-------+++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"+++++----+-------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++----+-------+++----------+":{"30":"1"},"+++++----+-------+++-----------+":{"29":"3/8","31":"5/8"},"+++++----+-------+++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"+++++----+-------++-":{"15":"9/31","17":"17/31","19":"5/31"},"+++++----+-------+-":{"15":"1/6","17":"2/3","18":"1/6"},"+++++----+--------+++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++----+--------++-+":{"16":"1/2","21":"1/2"},"+++++----+--------++--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++----+--------++---+":{"0":"33/119","9":"155/952","14":"40/119","16":"93/952","23":"15/119"},"+++++----+--------++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"+++++----+--------++----++++++-+":{"0":"1565/3592","14":"915/3592","18":"451/3592","25":"70/449","31":"101/3592"},"+++++----+--------++----+++++-":{"25":"5/6","29":"1/6"},"+++++----+--------++----++++-":{"25":"7/8","28":"1/8"},"+++++----+--------++----+++-":{"25":"2/3","27":"1/3"},"+++++----+--------++----++-":{"25":"3/4","26":"1/4"},"+++++----+--------++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++----+--------++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"+++++----+--------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+--------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+--------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++----+--------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"+++++----+--------++-----+":{"0":"31/102","14":"155/816","18":"5/34","24":"101/816","25":"4/17"},"+++++----+--------++------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++----+--------++------++++-+":{"3":"105/1922","18":"161/1922","25":"460/961","26":"421/1922","31":"315/1922"},"+++++----+--------++------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"+++++----+--------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+--------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+--------++------+-":{"0":"40/393","6":"25/393","18":"32/1179","26":"119/393","27":"595/1179"},"+++++----+--------++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++----+--------++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"+++++----+--------++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----+--------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++----+--------++-------+-":{"1":"15/127","14":"15/127","18":"5/127","27":"71/127","28":"21/127"},"+++++----+--------++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+--------++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"+++++----+--------++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----+--------++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"+++++----+--------++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+--------++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"+++++----+--------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++----+--------++----------+":{"30":"1"},"+++++----+--------++-----------+":{"29":"3/8","31":"5/8"},"+++++----+--------++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"+++++----+--------+-":{"15":"19/56","18":"17/56","19":"5/14"},"+++++----+---------++":{"2":"4/11","14":"5/22","20":"9/22"},"+++++----+---------+-+":{"1":"55/554","5":"44/277","18":"131/554","21":"140/277"},"+++++----+---------+--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++----+---------+---+":{"18":"1/2","23":"1/2"},"+++++----+---------+----+++++++":{"3":"15/398","18":"8/199","25":"161/199","30":"45/398"},"+++++----+---------+----++++++-+":{"0":"8/21","14":"5/42","24":"13/42","31":"4/21"},"+++++----+---------+----+++++-":{"25":"5/6","29":"1/6"},"+++++----+---------+----++++-":{"25":"7/8","28":"1/8"},"+++++----+---------+----+++-":{"25":"2/3","27":"1/3"},"+++++----+---------+----++-":{"25":"3/4","26":"1/4"},"+++++----+---------+----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++----+---------+----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"+++++----+---------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+---------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+---------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++----+---------+----+--":{"18":"3/11","24":"45/88","26":"19/88"},"+++++----+---------+-----++++++":{"3":"1/30","24":"1/15","25":"4/5","30":"1/10"},"+++++----+---------+-----+++++-+":{"9":"79/200","14":"8/25","19":"3/40","25":"9/100","31":"3/25"},"+++++----+---------+-----++++-":{"25":"5/6","29":"1/6"},"+++++----+---------+-----+++-":{"25":"7/8","28":"1/8"},"+++++----+---------+-----++-":{"25":"2/3","27":"1/3"},"+++++----+---------+-----+-":{"25":"3/4","26":"1/4"},"+++++----+---------+------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++----+---------+------++++-+":{"9":"7/34","25":"15/34","26":"16/85","31":"14/85"},"+++++----+---------+------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"+++++----+---------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++----+---------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++----+---------+------+-":{"26":"2/5","27":"3/5"},"+++++----+---------+-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++----+---------+-------+++-+":{"9":"25/126","25":"7/18","27":"16/63","31":"10/63"},"+++++----+---------+-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----+---------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++----+---------+-------+-":{"9":"5/37","14":"5/37","27":"21/37","28":"6/37"},"+++++----+---------+--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+---------+--------++-+":{"9":"24/83","25":"33/89","29":"5/46","31":"22/95"},"+++++----+---------+--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----+---------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"+++++----+---------+---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++----+---------+---------+-+":{"9":"24/83","25":"33/89","29":"5/46","31":"22/95"},"+++++----+---------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++----+---------+----------+":{"30":"1"},"+++++----+---------+-----------+":{"29":"3/8","31":"5/8"},"+++++----+---------+-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"+++++----+----------":{"9":"1/2","19":"1/2"},"+++++-----+":{"8":"1/8","10":"7/8"},"+++++------+":{"8":"3/10","11":"7/10"},"+++++-------+":{"9":"2/7","12":"5/7"},"+++++--------+":{"8":"1/2","13":"1/2"},"+++++---------+":{"9":"1/2","14":"1/2"},"+++++----------+":{"2":"4/11","9":"5/22","15":"9/22"},"+++++-----------+":{"1":"17/45","5":"1/45","9":"131/360","16":"17/72"},"+++++------------+":{"1":"1/3","9":"1/3","17":"1/3"},"+++++-------------+":{"0":"84/193","4":"31/386","9":"68/193","18":"51/386"},"+++++--------------++":{"18":"1/8","20":"7/8"},"+++++--------------+-+":{"1":"55/554","5":"44/277","18":"131/554","21":"140/277"},"+++++--------------+--+":{"1":"1/3","14":"1/3","22":"1/3"},"+++++--------------+---+":{"18":"1/2","23":"1/2"},"+++++--------------+----+++++++":{"3":"15/398","18":"8/199","25":"161/199","30":"45/398"},"+++++--------------+----++++++-+":{"0":"8/21","14":"5/42","24":"13/42","31":"4/21"},"+++++--------------+----+++++-":{"25":"5/6","29":"1/6"},"+++++--------------+----++++-":{"25":"7/8","28":"1/8"},"+++++--------------+----+++-":{"25":"2/3","27":"1/3"},"+++++--------------+----++-":{"25":"3/4","26":"1/4"},"+++++--------------+----+-":{"0":"2/5","9":"1/4","24":"1/5","25":"3/20"},"+++++--------------+-----++++++":{"3":"1/30","24":"1/15","25":"4/5","30":"1/10"},"+++++--------------+-----+++++-+":{"0":"6/47","19":"79/188","24":"13/47","25":"9/188","31":"6/47"},"+++++--------------+-----++++-":{"25":"5/6","29":"1/6"},"+++++--------------+-----+++-":{"25":"7/8","28":"1/8"},"+++++--------------+-----++-":{"25":"2/3","27":"1/3"},"+++++--------------+-----+-":{"25":"3/4","26":"1/4"},"+++++--------------+------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++--------------+------++++-+":{"3":"28/419","19":"161/838","25":"345/838","26":"54/419","31":"84/419"},"+++++--------------+------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"+++++--------------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++--------------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++--------------+------+-":{"26":"2/5","27":"3/5"},"+++++--------------+-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++--------------+-------+++-+":{"3":"20/307","19":"115/614","25":"231/614","27":"54/307","31":"60/307"},"+++++--------------+-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++--------------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++--------------+-------+-":{"1":"2/21","14":"2/21","19":"5/84","27":"4/7","28":"5/28"},"+++++--------------+--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--------------+--------++-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"+++++--------------+--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++--------------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"+++++--------------+---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++--------------+---------+-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"+++++--------------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++--------------+----------+":{"30":"1"},"+++++--------------+-----------+":{"29":"3/8","31":"5/8"},"+++++--------------+-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"+++++---------------+":{"18":"1/8","20":"7/8"},"+++++----------------+":{"1":"55/554","10":"44/277","18":"131/554","21":"140/277"},"+++++-----------------+":{"1":"1/3","9":"1/3","22":"1/3"},"+++++------------------+":{"4":"285/1414","8":"76/707","19":"300/707","23":"377/1414"},"+++++-------------------+":{"19":"1/2","24":"1/2"},"+++++--------------------++++++":{"30":"1"},"+++++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"+++++--------------------++++-":{"0":"285/392","18":"19/392","28":"3/49","29":"8/49"},"+++++--------------------+++-":{"1":"20/41","9":"15/82","25":"9/41","28":"9/82"},"+++++--------------------++-":{"25":"3/7","27":"4/7"},"+++++--------------------+-":{"25":"3/4","26":"1/4"},"+++++---------------------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"+++++---------------------++++-+-":{"25":"13/22","26":"13/66","31":"7/66","32":"7/66"},"+++++---------------------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"+++++---------------------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"+++++---------------------++-":{"25":"11/38","26":"10/19","28":"7/38"},"+++++---------------------+-":{"25":"1/13","26":"5/13","27":"7/13"},"+++++----------------------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"+++++----------------------+++-+":{"2":"5/7","26":"1/7","31":"1/7"},"+++++----------------------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++----------------------++-":{"25":"9/31","27":"17/31","29":"5/31"},"+++++----------------------+-":{"27":"7/9","28":"2/9"},"+++++-----------------------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++-----------------------++-+":{"2":"5/7","26":"1/7","31":"1/7"},"+++++-----------------------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"+++++-----------------------+-":{"4":"33/95","18":"11/95","28":"6/41","29":"16/41"},"+++++------------------------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"+++++------------------------+-+":{"2":"50/69","25":"11/138","28":"7/138","31":"10/69"},"+++++------------------------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"+++++-------------------------+":{"30":"1"},"+++++--------------------------+":{"29":"3/8","31":"5/8"},"+++++----------------------------":{"14":"10/57","27":"31/57","32":"16/57"},"++++-":{"1":"3/8","4":"5/8"},"+++-":{"0":"2/3","3":"1/3"},"++-":{"0":"3/7","2":"4/7"},"+-":{"0":"3/4","1":"1/4"},"-+++++":{"0":"1/2","5":"1/2"},"-++++-+++++":{"5":"1/2","10":"1/2"},"-++++-++++-++++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++-+++++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++-+++++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++-++++++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++-+++++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++-++++-++++++++++++++++-":{"25":"2/3","27":"1/3"},"-++++-++++-+++++++++++++++-":{"25":"3/4","26":"1/4"},"-++++-++++-++++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++-+++++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++-++++-++++++++++++-":{"20":"7/8","23":"1/8"},"-++++-++++-+++++++++++-":{"20":"2/3","22":"1/3"},"-++++-++++-++++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++-++++-+++++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++-+++++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++-+++++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++-+++++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++-+++++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++-+++++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++-+++++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++-+++++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"-++++-++++-+++++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"-++++-++++-+++++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"-++++-++++-+++++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++-+++++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++-+++++++++-++++-+-":{"0":"5/14","12":"5/14","25":"3/14","27":"1/14"},"-++++-++++-+++++++++-++++--":{"5":"7/19","12":"7/19","25":"4/19","26":"1/19"},"-++++-++++-+++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++-++++-+++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++-++++-+++++++++-+-":{"5":"1/4","12":"1/4","15":"1/4","22":"1/4"},"-++++-++++-+++++++++--":{"0":"1/17","5":"4/17","12":"5/17","15":"4/17","21":"3/17"},"-++++-++++-++++++++-":{"15":"5/6","19":"1/6"},"-++++-++++-+++++++-":{"15":"7/8","18":"1/8"},"-++++-++++-++++++-":{"15":"2/3","17":"1/3"},"-++++-++++-+++++-":{"15":"3/4","16":"1/4"},"-++++-++++-++++-+++++":{"15":"1/2","20":"1/2"},"-++++-++++-++++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++-++++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++-++++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++-++++-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++-++++-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++-++++-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++-++++-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++-++++-++++-++++-":{"0":"5/48","12":"5/48","15":"5/16","22":"11/48","25":"1/4"},"-++++-++++-++++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++-++++-++++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++-++++-++++-++++-+-":{"0":"5/14","7":"2/7","12":"1/14","15":"3/14","22":"1/14"},"-++++-++++-++++-++++--":{"0":"7/19","12":"7/19","15":"4/19","21":"1/19"},"-++++-++++-++++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++-++++-++++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++-++++-++++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++-++++-++++--":{"0":"7/19","12":"7/19","15":"4/19","16":"1/19"},"-++++-++++-+++-":{"5":"2/5","11":"17/40","14":"7/40"},"-++++-++++-++-":{"5":"11/38","6":"22/95","11":"28/95","13":"7/38"},"-++++-++++-+-":{"5":"1/13","11":"5/13","12":"7/13"},"-++++-++++--+++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++--++++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++--++++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++--+++++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++--++++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++-++++--+++++++++++++++-":{"25":"2/3","27":"1/3"},"-++++-++++--++++++++++++++-":{"25":"3/4","26":"1/4"},"-++++-++++--+++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++--++++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++-++++--+++++++++++-":{"20":"7/8","23":"1/8"},"-++++-++++--++++++++++-":{"20":"2/3","22":"1/3"},"-++++-++++--+++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++-++++--++++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++--++++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++--++++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++--++++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++--++++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++--++++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++--++++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++--++++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"-++++-++++--++++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"-++++-++++--++++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"-++++-++++--++++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++--++++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++--++++++++-++++-+-":{"0":"5/14","12":"5/14","25":"3/14","27":"1/14"},"-++++-++++--++++++++-++++--":{"5":"7/19","12":"7/19","25":"4/19","26":"1/19"},"-++++-++++--++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++-++++--++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++-++++--++++++++-+-":{"5":"1/4","12":"1/4","15":"1/4","22":"1/4"},"-++++-++++--++++++++--":{"0":"1/17","5":"4/17","12":"5/17","15":"4/17","21":"3/17"},"-++++-++++--+++++++-":{"15":"5/6","19":"1/6"},"-++++-++++--++++++-":{"15":"7/8","18":"1/8"},"-++++-++++--+++++-":{"15":"2/3","17":"1/3"},"-++++-++++--++++-":{"15":"3/4","16":"1/4"},"-++++-++++--+++-+++++":{"15":"1/2","20":"1/2"},"-++++-++++--+++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++--+++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++--+++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++--+++-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++--+++-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++--+++-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++--+++-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++--+++-++++-++++-":{"0":"5/48","12":"5/48","15":"5/16","22":"11/48","25":"1/4"},"-++++-++++--+++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++-++++--+++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++-++++--+++-++++-+-":{"0":"5/14","7":"2/7","12":"1/14","15":"3/14","22":"1/14"},"-++++-++++--+++-++++--":{"0":"7/19","12":"7/19","15":"4/19","21":"1/19"},"-++++-++++--+++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++-++++--+++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++-++++--+++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++-++++--+++--":{"0":"7/19","12":"7/19","15":"4/19","16":"1/19"},"-++++-++++--++-":{"5":"95/248","6":"19/62","13":"21/248","14":"7/31"},"-++++-++++--+-":{"12":"7/9","13":"2/9"},"-++++-++++---++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++---+++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++---+++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++---++++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++---+++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++-++++---++++++++++++++-":{"25":"2/3","27":"1/3"},"-++++-++++---+++++++++++++-":{"25":"3/4","26":"1/4"},"-++++-++++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++---+++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++-++++---++++++++++-":{"20":"7/8","23":"1/8"},"-++++-++++---+++++++++-":{"20":"2/3","22":"1/3"},"-++++-++++---++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++-++++---+++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++---+++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++---+++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++---+++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++---+++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++---+++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++---+++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++---+++++++-++++-+++++":{"13":"7/246","25":"139/246","26":"79/246","30":"7/82"},"-++++-++++---+++++++-++++-++++-+":{"13":"7/246","21":"79/246","25":"139/246","31":"7/82"},"-++++-++++---+++++++-++++-++++--+":{"13":"7/90","21":"4/9","25":"11/45","32":"7/30"},"-++++-++++---+++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++---+++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++---+++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++-++++---+++++++-++++--":{"5":"1/4","13":"1/12","22":"1/3","26":"1/3"},"-++++-++++---+++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++-++++---+++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++-++++---+++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++-++++---+++++++--":{"0":"11/32","5":"1/8","13":"5/32","15":"1/8","21":"1/4"},"-++++-++++---++++++-":{"15":"5/6","19":"1/6"},"-++++-++++---+++++-":{"15":"7/8","18":"1/8"},"-++++-++++---++++-":{"15":"2/3","17":"1/3"},"-++++-++++---+++-":{"15":"3/4","16":"1/4"},"-++++-++++---++-+++++":{"15":"1/2","20":"1/2"},"-++++-++++---++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++---++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++---++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++---++-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++---++-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++---++-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++---++-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++---++-++++-++++-":{"0":"15/64","13":"5/64","15":"5/16","22":"1/8","25":"1/4"},"-++++-++++---++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++-++++---++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++-++++---++-++++-+-":{"0":"25/64","7":"1/4","13":"3/64","15":"3/16","22":"1/8"},"-++++-++++---++-++++--":{"0":"31/72","7":"2/9","13":"5/72","15":"1/6","21":"1/9"},"-++++-++++---++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++-++++---++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++-++++---++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++-++++---++--":{"0":"7/19","7":"7/19","15":"4/19","16":"1/19"},"-++++-++++---+-":{"12":"19/33","13":"3/11","14":"5/33"},"-++++-++++----+++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++----++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++----++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++----+++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++----++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++-++++----+++++++++++++-":{"25":"2/3","27":"1/3"},"-++++-++++----++++++++++++-":{"25":"3/4","26":"1/4"},"-++++-++++----+++++++++++-":{"20":"1/2","25":"1/2"},"-++++-++++----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++-++++----+++++++++-":{"20":"7/8","23":"1/8"},"-++++-++++----++++++++-":{"20":"2/3","22":"1/3"},"-++++-++++----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++-++++----++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++----++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++----++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++----++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++-++++----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"-++++-++++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++-++++----++++++-++++--":{"21":"1/2","26":"1/2"},"-++++-++++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++-++++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++-++++----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++-++++----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"-++++-++++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++-++++----++++++--+++-++++--+":{"7":"1/4","22":"1/4","26":"1/4","32":"1/4"},"-++++-++++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++-++++----++++++--+++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++-++++----++++++--+++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++-++++----++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"-++++-++++----++++++--+++---":{"22":"1/2","27":"1/2"},"-++++-++++----++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"-++++-++++----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"-++++-++++----++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++-++++----++++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----++++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++-++++----++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----++++++---++-+-":{"0":"1/10","7":"1/10","22":"2/25","26":"3/10","27":"21/50"},"-++++-++++----++++++---++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++-++++----++++++---++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----++++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++-++++----++++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++-++++----++++++---++---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"-++++-++++----++++++---++---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----++++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"-++++-++++----++++++---++----":{"23":"1/2","28":"1/2"},"-++++-++++----++++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"-++++-++++----++++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++-++++----++++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----++++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++-++++----++++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----++++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----++++++----+-+-":{"0":"1/6","7":"1/6","23":"2/45","26":"5/18","27":"31/90"},"-++++-++++----++++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++-++++----++++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----++++++----+--+++---":{"0":"40/117","14":"5/104","23":"7/39","26":"155/936","32":"31/117"},"-++++-++++----++++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++-++++----++++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++-++++----++++++----+---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"-++++-++++----++++++----+---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----++++++----+---++---":{"0":"40/117","14":"5/104","23":"7/39","26":"155/936","32":"31/117"},"-++++-++++----++++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++-++++----++++++----+----++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"-++++-++++----++++++----+----+-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----++++++----+----+---":{"0":"95/212","14":"10/53","23":"107/636","28":"31/636","32":"31/212"},"-++++-++++----++++++----+-----":{"0":"8/17","2":"4/17","14":"5/34","29":"5/34"},"-++++-++++----++++++-----":{"14":"1/2","24":"1/2"},"-++++-++++----+++++-":{"14":"1/2","19":"1/2"},"-++++-++++----++++-":{"15":"7/8","18":"1/8"},"-++++-++++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"-++++-++++----++-":{"15":"3/4","16":"1/4"},"-++++-++++----+-+++++":{"15":"1/2","20":"1/2"},"-++++-++++----+-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++-++++----+-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++-++++----+-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++-++++----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++-++++----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++-++++----+-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++-++++----+-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++-++++----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++-++++----+-++++-++++-++++--+":{"14":"15/806","15":"160/403","21":"215/806","25":"116/403","32":"12/403"},"-++++-++++----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++-++++----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++-++++----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++-++++----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++-++++----+-++++-+-":{"7":"4/27","13":"4/81","15":"1/9","21":"25/81","22":"31/81"},"-++++-++++----+-++++--++++":{"0":"4/11","6":"5/22","21":"2/11","25":"5/22"},"-++++-++++----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++-++++----+-++++--+++-++++--+":{"8":"1/50","15":"17/50","22":"2/5","25":"9/50","32":"3/50"},"-++++-++++----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++-++++----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++-++++----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++-++++----+-++++--+-":{"0":"10/33","7":"10/33","15":"5/22","22":"4/33","23":"1/22"},"-++++-++++----+-++++---+++":{"0":"5/17","7":"5/17","22":"4/17","25":"3/17"},"-++++-++++----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++-++++----+-++++---++-++++--+":{"7":"1/5","15":"2/5","23":"1/5","32":"1/5"},"-++++-++++----+-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----+-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----+-++++---++-+-":{"0":"5/19","7":"5/19","15":"25/76","23":"3/76","27":"2/19"},"-++++-++++----+-++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"-++++-++++----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++-++++----+-++++----++":{"0":"5/24","7":"5/24","17":"5/24","23":"1/8","25":"1/4"},"-++++-++++----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++-++++----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++-++++----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-++++----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-++++----+-++++----+-+-":{"0":"1/6","7":"1/6","23":"2/45","26":"5/18","27":"31/90"},"-++++-++++----+-++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++-++++----+-++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----+-++++----+--+++---":{"0":"20/69","14":"25/184","15":"7/23","26":"109/552","32":"5/69"},"-++++-++++----+-++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++-++++----+-++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++-++++----+-++++----+---+++":{"14":"85/768","25":"23/48","29":"179/768","30":"17/96"},"-++++-++++----+-++++----+---++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++-++++----+-++++----+---++---":{"0":"20/69","14":"25/184","15":"7/23","26":"109/552","32":"5/69"},"-++++-++++----+-++++----+---+-":{"0":"95/277","7":"95/277","15":"76/277","28":"3/277","29":"8/277"},"-++++-++++----+-++++----+----":{"0":"320/1053","14":"200/1053","15":"119/351","17":"101/1053","28":"25/351"},"-++++-++++----+-++++-----":{"14":"1/2","24":"1/2"},"-++++-++++----+-+++-":{"14":"1/2","19":"1/2"},"-++++-++++----+-++-":{"14":"11/46","16":"19/46","18":"8/23"},"-++++-++++----+-+-":{"6":"9/26","14":"1/26","17":"8/13"},"-++++-++++----+--":{"6":"1/2","16":"1/2"},"-++++-++++-----++++++":{"6":"1/4","14":"1/4","20":"1/2"},"-++++-++++-----+++++-+":{"0":"1/13","1":"5/13","14":"35/104","21":"21/104"},"-++++-++++-----+++++--+":{"6":"1/3","14":"1/3","22":"1/3"},"-++++-++++-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++-++++-----+++++---++-+":{"7":"1/2","14":"5/16","26":"3/16"},"-++++-++++-----+++++---++--+":{"6":"1/3","14":"1/3","27":"1/3"},"-++++-++++-----+++++---++---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++-----+++++---++---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++-++++-----+++++---++---++---":{"2":"5/16","14":"5/16","27":"3/16","32":"3/16"},"-++++-++++-----+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"-++++-++++-----+++++---++----":{"23":"1/2","28":"1/2"},"-++++-++++-----+++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"-++++-++++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++-++++-----+++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"-++++-++++-----+++++----+--+":{"6":"1/3","14":"1/3","27":"1/3"},"-++++-++++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++-----+++++----+---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++-++++-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++-++++-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++-++++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++-----+++++----+----+-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++-++++-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++-++++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++-++++-----+++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"-++++-++++-----+++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"-++++-++++-----+++++-------+":{"6":"1/3","14":"1/3","27":"1/3"},"-++++-++++-----+++++--------+":{"15":"285/512","23":"31/512","24":"15/64","28":"19/128"},"-++++-++++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++-++++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"-++++-++++-----+++++----------+":{"30":"1"},"-++++-++++-----+++++-----------+":{"29":"3/8","31":"5/8"},"-++++-++++-----+++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"-++++-++++-----++++-":{"15":"5/6","19":"1/6"},"-++++-++++-----+++-":{"15":"7/8","18":"1/8"},"-++++-++++-----++-":{"15":"2/3","17":"1/3"},"-++++-++++-----+-":{"15":"3/4","16":"1/4"},"-++++-++++------+++++":{"6":"1/4","14":"1/4","20":"1/2"},"-++++-++++------++++-+":{"0":"29/77","6":"20/77","14":"15/616","15":"25/77","21":"9/616"},"-++++-++++------++++--+":{"6":"1/3","14":"1/3","22":"1/3"},"-++++-++++------++++---+":{"0":"20/59","6":"31/118","14":"3/59","15":"155/472","23":"9/472"},"-++++-++++------++++----++":{"7":"32/193","14":"20/193","17":"63/193","23":"21/193","25":"57/193"},"-++++-++++------++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"-++++-++++------++++----+--+":{"6":"1/3","14":"1/3","27":"1/3"},"-++++-++++------++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++------++++----+---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++-++++------++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++-++++------++++----+---+-":{"0":"95/277","7":"95/277","15":"76/277","28":"3/277","29":"8/277"},"-++++-++++------++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++------++++----+----+-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++-++++------++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++-++++------++++----+-----":{"24":"1/2","29":"1/2"},"-++++-++++------++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"-++++-++++------++++------+":{"0":"40/97","6":"25/97","15":"29/97","24":"15/776","26":"9/776"},"-++++-++++------++++-------+":{"6":"1/3","14":"1/3","27":"1/3"},"-++++-++++------++++--------+":{"0":"28/81","5":"10/81","6":"95/324","24":"14/81","28":"7/108"},"-++++-++++------++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-++++------++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++-++++------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"-++++-++++------++++----------+":{"30":"1"},"-++++-++++------++++-----------+":{"6":"3/8","31":"5/8"},"-++++-++++------++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"-++++-++++------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++-++++------++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++-++++------+-":{"0":"5/14","7":"5/14","15":"3/14","17":"1/14"},"-++++-++++-------":{"0":"7/19","7":"7/19","15":"4/19","16":"1/19"},"-++++-+++-":{"0":"2/5","1":"8/25","6":"21/200","9":"7/40"},"-++++-++-":{"5":"11/38","6":"10/19","8":"7/38"},"-++++-+-":{"0":"1/13","6":"5/13","7":"7/13"},"-++++--++++":{"5":"1/2","10":"1/2"},"-++++--+++-+":{"6":"1/2","11":"1/2"},"-++++--+++--+++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++--++++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++--++++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++--+++++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++--++++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++--+++--+++++++++++++++-":{"25":"2/3","27":"1/3"},"-++++--+++--++++++++++++++-":{"25":"3/4","26":"1/4"},"-++++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++--++++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++--+++--+++++++++++-":{"20":"7/8","23":"1/8"},"-++++--+++--++++++++++-":{"20":"2/3","22":"1/3"},"-++++--+++--+++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++--+++--++++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++--++++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++--++++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++--++++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++--++++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++--+++--++++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++--+++--++++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++--+++--++++++++-++++-":{"6":"5/26","12":"4/13","22":"2/13","25":"9/26"},"-++++--+++--++++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++--+++--++++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++--+++--++++++++-+-":{"6":"10/51","12":"16/51","15":"25/102","20":"7/34","22":"2/51"},"-++++--+++--++++++++--":{"0":"1/17","5":"4/17","12":"5/17","15":"4/17","21":"3/17"},"-++++--+++--+++++++-":{"15":"5/6","19":"1/6"},"-++++--+++--++++++-":{"15":"7/8","18":"1/8"},"-++++--+++--+++++-":{"15":"2/3","17":"1/3"},"-++++--+++--++++-":{"15":"3/4","16":"1/4"},"-++++--+++--+++-+++++":{"15":"1/2","20":"1/2"},"-++++--+++--+++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++--+++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++--+++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++--+++-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++--+++-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++--+++--+++-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++--+++--+++-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++--+++--+++-++++-++++-":{"6":"5/26","12":"4/13","22":"2/13","25":"9/26"},"-++++--+++--+++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++--+++--+++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++--+++--+++-++++-+-":{"0":"5/14","7":"2/7","12":"1/14","15":"3/14","22":"1/14"},"-++++--+++--+++-++++--":{"0":"7/19","12":"7/19","15":"4/19","21":"1/19"},"-++++--+++--+++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++--+++--+++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++--+++--+++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++--+++--+++--":{"0":"7/19","12":"7/19","15":"4/19","16":"1/19"},"-++++--+++--++-":{"0":"95/248","1":"19/62","13":"21/248","14":"7/31"},"-++++--+++--+-":{"6":"5/17","12":"11/17","13":"1/17"},"-++++--+++---++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++---+++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++---+++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++---++++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++---+++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++--+++---++++++++++++++-":{"25":"2/3","27":"1/3"},"-++++--+++---+++++++++++++-":{"25":"3/4","26":"1/4"},"-++++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++---+++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++--+++---++++++++++-":{"20":"7/8","23":"1/8"},"-++++--+++---+++++++++-":{"20":"2/3","22":"1/3"},"-++++--+++---++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++--+++---+++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++---+++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++---+++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++---+++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++---+++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++--+++---+++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++--+++---+++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++--+++---+++++++-++++-":{"6":"15/46","13":"4/23","22":"2/23","25":"19/46"},"-++++--+++---+++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++--+++---+++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++--+++---+++++++-+-":{"6":"30/121","13":"16/121","15":"75/242","20":"31/242","22":"2/11"},"-++++--+++---+++++++--":{"5":"173/1296","6":"55/324","13":"175/1296","15":"28/81","21":"35/162"},"-++++--+++---++++++-":{"15":"5/6","19":"1/6"},"-++++--+++---+++++-":{"15":"7/8","18":"1/8"},"-++++--+++---++++-":{"15":"2/3","17":"1/3"},"-++++--+++---+++-":{"15":"3/4","16":"1/4"},"-++++--+++---++-+++++":{"15":"1/2","20":"1/2"},"-++++--+++---++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++---++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++---++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++---++-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++---++-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++--+++---++-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++--+++---++-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++--+++---++-++++-++++-":{"6":"15/46","13":"4/23","22":"2/23","25":"19/46"},"-++++--+++---++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++--+++---++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++--+++---++-++++-+-":{"0":"25/64","7":"1/4","13":"3/64","15":"3/16","22":"1/8"},"-++++--+++---++-++++--":{"0":"31/72","7":"2/9","13":"5/72","15":"1/6","21":"1/9"},"-++++--+++---++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++--+++---++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++--+++---++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++--+++---++--":{"0":"7/19","7":"7/19","15":"4/19","16":"1/19"},"-++++--+++---+-":{"6":"57/163","7":"95/163","13":"3/163","14":"8/163"},"-++++--+++----+++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++----++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++----++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++----+++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++----++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++--+++----+++++++++++++-":{"25":"2/3","27":"1/3"},"-++++--+++----++++++++++++-":{"25":"3/4","26":"1/4"},"-++++--+++----+++++++++++-":{"20":"1/2","25":"1/2"},"-++++--+++----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++--+++----+++++++++-":{"20":"7/8","23":"1/8"},"-++++--+++----++++++++-":{"20":"2/3","22":"1/3"},"-++++--+++----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++--+++----++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++----++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++--+++----++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++--+++----++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++--+++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++--+++----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"-++++--+++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++--+++----++++++-++++--":{"1":"4/13","6":"4/13","21":"5/26","26":"5/26"},"-++++--+++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++--+++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++--+++----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++--+++----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"-++++--+++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++--+++----++++++--+++-++++--+":{"7":"1/4","22":"1/4","26":"1/4","32":"1/4"},"-++++--+++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++--+++----++++++--+++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++--+++----++++++--+++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++--+++----++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++----++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"-++++--+++----++++++--+++---":{"22":"1/2","27":"1/2"},"-++++--+++----++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"-++++--+++----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"-++++--+++----++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++--+++----++++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----++++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++--+++----++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----++++++---++-+-":{"0":"1/10","7":"1/10","22":"2/25","26":"3/10","27":"21/50"},"-++++--+++----++++++---++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++--+++----++++++---++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++--+++----++++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++----++++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++--+++----++++++---++---":{"6":"1/3","14":"1/3","27":"1/3"},"-++++--+++----++++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"-++++--+++----++++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++--+++----++++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----++++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++--+++----++++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----++++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----++++++----+-+-":{"0":"1/6","7":"1/6","23":"2/45","26":"5/18","27":"31/90"},"-++++--+++----++++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++--+++----++++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++--+++----++++++----+--+++---":{"0":"40/117","14":"5/104","23":"7/39","26":"155/936","32":"31/117"},"-++++--+++----++++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++----++++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++--+++----++++++----+---":{"6":"1/3","14":"1/3","27":"1/3"},"-++++--+++----++++++-----":{"6":"4/17","14":"4/17","15":"5/17","22":"7/51","24":"5/51"},"-++++--+++----+++++-":{"14":"1/2","19":"1/2"},"-++++--+++----++++-":{"15":"7/8","18":"1/8"},"-++++--+++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"-++++--+++----++-":{"15":"3/4","16":"1/4"},"-++++--+++----+-+++++":{"15":"1/2","20":"1/2"},"-++++--+++----+-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++--+++----+-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++--+++----+-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++--+++----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++--+++----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++--+++----+-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++--+++----+-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++--+++----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++--+++----+-++++-++++-++++--+":{"14":"15/806","15":"160/403","21":"215/806","25":"116/403","32":"12/403"},"-++++--+++----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++--+++----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++--+++----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++--+++----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++--+++----+-++++-+-":{"7":"4/27","13":"4/81","15":"1/9","21":"25/81","22":"31/81"},"-++++--+++----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"-++++--+++----+-++++--++++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"-++++--+++----+-++++--++++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"-++++--+++----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"-++++--+++----+-++++--++++++-":{"25":"7/8","28":"1/8"},"-++++--+++----+-++++--+++++-":{"25":"2/3","27":"1/3"},"-++++--+++----+-++++--++++-":{"25":"3/4","26":"1/4"},"-++++--+++----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++--+++----+-++++--+++-++++--+":{"8":"1/50","15":"17/50","22":"2/5","25":"9/50","32":"3/50"},"-++++--+++----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++--+++----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++--+++----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++--+++----+-++++--+-":{"0":"10/33","7":"10/33","15":"5/22","22":"4/33","23":"1/22"},"-++++--+++----+-++++---+++":{"0":"5/17","7":"5/17","22":"4/17","25":"3/17"},"-++++--+++----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++--+++----+-++++---++-++++--+":{"7":"1/5","15":"2/5","23":"1/5","32":"1/5"},"-++++--+++----+-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----+-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----+-++++---++-+-":{"0":"5/19","7":"5/19","15":"25/76","23":"3/76","27":"2/19"},"-++++--+++----+-++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"-++++--+++----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++--+++----+-++++----++":{"0":"5/24","7":"5/24","17":"5/24","23":"1/8","25":"1/4"},"-++++--+++----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++--+++----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++--+++----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--+++----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--+++----+-++++----+-+-":{"0":"1/6","7":"1/6","23":"2/45","26":"5/18","27":"31/90"},"-++++--+++----+-++++----+--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"-++++--+++----+-++++----+--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"-++++--+++----+-++++----+--+++---":{"0":"20/69","14":"25/184","15":"7/23","26":"109/552","32":"5/69"},"-++++--+++----+-++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++----+-++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++--+++----+-++++----+---":{"6":"1/3","14":"1/3","27":"1/3"},"-++++--+++----+-++++-----":{"0":"1/10","6":"3/10","7":"1/2","14":"1/20","24":"1/20"},"-++++--+++----+-+++-":{"14":"1/2","19":"1/2"},"-++++--+++----+-++-":{"14":"11/46","16":"19/46","18":"8/23"},"-++++--+++----+-+-":{"14":"1/26","16":"9/26","17":"8/13"},"-++++--+++----+--":{"0":"21/40","8":"7/40","15":"1/10","16":"1/5"},"-++++--+++-----++++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++--+++-----+++++-+":{"0":"1/13","1":"5/13","14":"35/104","21":"21/104"},"-++++--+++-----+++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++--+++-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++--+++-----+++++---++-+":{"7":"1/2","14":"5/16","26":"3/16"},"-++++--+++-----+++++---++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++--+++-----+++++---++--+++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++-----+++++---++--+++---":{"14":"5/26","22":"4/13","26":"5/26","32":"4/13"},"-++++--+++-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++--+++-----+++++---++---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++-----+++++---++---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++-----+++++---++---++---":{"2":"5/16","14":"5/16","27":"3/16","32":"3/16"},"-++++--+++-----+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"-++++--+++-----+++++---++----":{"23":"1/2","28":"1/2"},"-++++--+++-----+++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"-++++--+++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++--+++-----+++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"-++++--+++-----+++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++--+++-----+++++----+--+++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++-----+++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++--+++-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++--+++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++-----+++++----+---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++--+++-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++--+++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++-----+++++----+----+-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++--+++-----+++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"-++++--+++-----+++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"-++++--+++-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"-++++--+++-----+++++--------+":{"15":"285/512","23":"31/512","24":"15/64","28":"19/128"},"-++++--+++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++--+++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"-++++--+++-----+++++----------+":{"30":"1"},"-++++--+++-----+++++-----------+":{"29":"3/8","31":"5/8"},"-++++--+++-----+++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"-++++--+++-----++++-":{"15":"5/6","19":"1/6"},"-++++--+++-----+++-":{"15":"7/8","18":"1/8"},"-++++--+++-----++-":{"15":"2/3","17":"1/3"},"-++++--+++-----+-":{"15":"3/4","16":"1/4"},"-++++--+++------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++--+++------++++-+":{"0":"1/6","8":"1/6","14":"5/24","15":"1/3","21":"1/8"},"-++++--+++------++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++--+++------++++---+":{"7":"1/5","8":"3/35","14":"2/7","15":"9/28","23":"3/28"},"-++++--+++------++++----++":{"7":"32/193","14":"20/193","17":"63/193","23":"21/193","25":"57/193"},"-++++--+++------++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"-++++--+++------++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++--+++------++++----+--+++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++------++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++--+++------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--+++------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++--+++------++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++------++++----+---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++------++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++--+++------++++----+---+-":{"0":"95/277","7":"95/277","15":"76/277","28":"3/277","29":"8/277"},"-++++--+++------++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++------++++----+----+-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++--+++------++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++--+++------++++----+-----":{"24":"1/2","29":"1/2"},"-++++--+++------++++-----+":{"1":"7/43","7":"8/43","14":"12/43","17":"7/43","25":"9/43"},"-++++--+++------++++------+":{"0":"5/14","7":"5/14","15":"3/14","24":"5/112","26":"3/112"},"-++++--+++------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"-++++--+++------++++--------+":{"0":"8/41","6":"15/82","7":"20/41","24":"4/41","28":"3/82"},"-++++--+++------++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--+++------++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++--+++------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"-++++--+++------++++----------+":{"30":"1"},"-++++--+++------++++-----------+":{"29":"3/8","31":"5/8"},"-++++--+++------++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"-++++--+++------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++--+++------++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++--+++------+-":{"0":"5/14","7":"5/14","15":"3/14","17":"1/14"},"-++++--+++-------":{"0":"7/19","7":"7/19","15":"4/19","16":"1/19"},"-++++--++-":{"0":"95/248","1":"19/62","8":"21/248","9":"7/31"},"-++++--+-":{"7":"7/9","8":"2/9"},"-++++---+++":{"5":"1/2","10":"1/2"},"-++++---++-+":{"7":"3/5","11":"2/5"},"-++++---++--+":{"7":"1/2","12":"1/2"},"-++++---++---++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++---++---+++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++---++---+++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++---++---++++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++---++---+++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++---++---++++++++++++++-":{"25":"2/3","27":"1/3"},"-++++---++---+++++++++++++-":{"25":"3/4","26":"1/4"},"-++++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"-++++---++---+++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++---++---++++++++++-":{"20":"7/8","23":"1/8"},"-++++---++---+++++++++-":{"20":"2/3","22":"1/3"},"-++++---++---++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++---++---+++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++---++---+++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++---++---+++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++---++---+++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++---++---+++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++---++---+++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++---++---+++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++---++---+++++++-++++-":{"7":"15/37","13":"5/37","22":"4/37","25":"13/37"},"-++++---++---+++++++-+++-":{"7":"102/283","13":"34/283","15":"153/566","20":"121/566","24":"10/283"},"-++++---++---+++++++-++-":{"7":"3/8","13":"1/8","15":"9/32","20":"3/16","23":"1/32"},"-++++---++---+++++++-+-":{"7":"6/17","13":"2/17","15":"9/34","20":"5/34","22":"2/17"},"-++++---++---+++++++--":{"7":"15/47","13":"5/47","15":"19/47","21":"8/47"},"-++++---++---++++++-":{"15":"5/6","19":"1/6"},"-++++---++---+++++-":{"15":"7/8","18":"1/8"},"-++++---++---++++-":{"15":"2/3","17":"1/3"},"-++++---++---+++-":{"15":"3/4","16":"1/4"},"-++++---++---++-+++++":{"15":"1/2","20":"1/2"},"-++++---++---++-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++---++---++-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++---++---++-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++---++---++-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++---++---++-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++---++---++-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++---++---++-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++---++---++-++++-++++-":{"7":"15/37","13":"5/37","22":"4/37","25":"13/37"},"-++++---++---++-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++---++---++-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++---++---++-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++---++---++-++++--":{"0":"105/232","13":"35/232","15":"5/58","16":"2/29","21":"7/29"},"-++++---++---++-+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++---++---++-++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++---++---++-+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++---++---++--":{"0":"21/40","13":"7/40","15":"1/10","16":"1/5"},"-++++---++---+-":{"6":"19/46","13":"8/23","14":"11/46"},"-++++---++----+++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++---++----++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++---++----++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++---++----+++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++---++----++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++---++----+++++++++++++-":{"25":"2/3","27":"1/3"},"-++++---++----++++++++++++-":{"25":"3/4","26":"1/4"},"-++++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"-++++---++----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++---++----+++++++++-":{"20":"7/8","23":"1/8"},"-++++---++----++++++++-":{"20":"2/3","22":"1/3"},"-++++---++----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++---++----++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++---++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++---++----++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++---++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++---++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++---++----++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++---++----++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++---++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++---++----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"-++++---++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----++++++-++++-+-":{"2":"5/16","7":"5/16","22":"3/16","27":"3/16"},"-++++---++----++++++-++++--":{"1":"5/21","7":"8/21","22":"5/21","26":"1/7"},"-++++---++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++---++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++---++----++++++-+-":{"2":"4/35","7":"4/35","15":"3/35","21":"9/35","22":"3/7"},"-++++---++----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"-++++---++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++---++----++++++--+++-++++--+":{"7":"5/16","14":"5/16","22":"3/16","32":"3/16"},"-++++---++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----++++++--+++-+-":{"2":"5/16","7":"5/16","22":"3/16","27":"3/16"},"-++++---++----++++++--+++--":{"1":"5/21","7":"8/21","22":"5/21","26":"1/7"},"-++++---++----++++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"-++++---++----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"-++++---++----++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++---++----++++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----++++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++---++----++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----++++++---++-+-":{"2":"5/27","7":"5/27","23":"1/27","26":"5/27","27":"11/27"},"-++++---++----++++++---++--":{"7":"1/2","14":"5/16","26":"3/16"},"-++++---++----++++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"-++++---++----++++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++---++----++++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----++++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++---++----++++++----+-++++---":{"7":"1/5","15":"2/5","23":"1/5","32":"1/5"},"-++++---++----++++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----++++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----++++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++---++----++++++----+--":{"7":"1/2","14":"5/16","26":"3/16"},"-++++---++----++++++-----":{"6":"4/17","14":"4/17","15":"5/17","22":"7/51","24":"5/51"},"-++++---++----+++++-":{"14":"1/2","19":"1/2"},"-++++---++----++++-":{"15":"7/8","18":"1/8"},"-++++---++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"-++++---++----++-":{"15":"3/4","16":"1/4"},"-++++---++----+-+++++":{"15":"1/2","20":"1/2"},"-++++---++----+-++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"-++++---++----+-++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"-++++---++----+-++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"-++++---++----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++---++----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++---++----+-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++---++----+-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++---++----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++---++----+-++++-++++-++++--+":{"14":"15/806","15":"160/403","21":"215/806","25":"116/403","32":"12/403"},"-++++---++----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++---++----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++---++----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++---++----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++---++----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++---++----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"-++++---++----+-++++--++++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"-++++---++----+-++++--++++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"-++++---++----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"-++++---++----+-++++--++++++-":{"25":"7/8","28":"1/8"},"-++++---++----+-++++--+++++-":{"25":"2/3","27":"1/3"},"-++++---++----+-++++--++++-":{"25":"3/4","26":"1/4"},"-++++---++----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++---++----+-++++--+++-++++--+":{"8":"1/50","15":"17/50","22":"2/5","25":"9/50","32":"3/50"},"-++++---++----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++---++----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++---++----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++---++----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"-++++---++----+-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"-++++---++----+-++++---+++++++-+":{"8":"20/673","16":"463/1346","21":"194/673","25":"335/1346","31":"60/673"},"-++++---++----+-++++---+++++++--+":{"8":"20/361","16":"151/722","21":"2/19","25":"335/722","32":"60/361"},"-++++---++----+-++++---++++++-":{"25":"5/6","29":"1/6"},"-++++---++----+-++++---+++++-":{"25":"7/8","28":"1/8"},"-++++---++----+-++++---++++-":{"25":"2/3","27":"1/3"},"-++++---++----+-++++---+++-":{"25":"3/4","26":"1/4"},"-++++---++----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++---++----+-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----+-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----+-++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++---++----+-++++---++--":{"2":"5/28","7":"5/28","15":"33/112","23":"15/112","26":"3/14"},"-++++---++----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++---++----+-++++----++":{"0":"15/32","8":"5/32","23":"1/8","25":"1/4"},"-++++---++----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++---++----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++---++----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++----+-++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++---++----+-++++----+--":{"7":"1/2","14":"5/16","26":"3/16"},"-++++---++----+-++++-----":{"6":"1/4","14":"1/4","16":"1/4","24":"1/4"},"-++++---++----+-+++-":{"14":"1/2","19":"1/2"},"-++++---++----+-++-":{"14":"11/46","16":"19/46","18":"8/23"},"-++++---++----+-+-":{"14":"1/26","16":"9/26","17":"8/13"},"-++++---++----+--":{"0":"2/5","7":"1/5","8":"1/5","16":"1/5"},"-++++---++-----++++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++---++-----+++++-+":{"0":"1/13","1":"5/13","14":"35/104","21":"21/104"},"-++++---++-----+++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++---++-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++---++-----+++++---++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++---++-----+++++---++-++++-+":{"8":"7/190","23":"7/190","25":"52/95","26":"51/190","31":"21/190"},"-++++---++-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++-----+++++---++-+-":{"2":"5/27","7":"5/27","23":"1/27","26":"5/27","27":"11/27"},"-++++---++-----+++++---++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++---++-----+++++---++--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++-----+++++---++--+++---":{"14":"5/26","22":"4/13","26":"5/26","32":"4/13"},"-++++---++-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++---++-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++---++-----+++++---++---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++-----+++++---++---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++-----+++++---++---++---":{"2":"5/16","14":"5/16","27":"3/16","32":"3/16"},"-++++---++-----+++++---++---+-":{"2":"85/226","7":"85/226","23":"17/226","25":"19/226","29":"10/113"},"-++++---++-----+++++---++----":{"2":"5/12","7":"5/12","23":"1/12","28":"1/12"},"-++++---++-----+++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"-++++---++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++---++-----+++++----+-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++---++-----+++++----+-++++-+":{"8":"14/353","16":"105/1412","25":"695/1412","26":"97/353","31":"42/353"},"-++++---++-----+++++----+-++++---":{"14":"1/8","15":"2/5","23":"1/5","26":"3/40","32":"1/5"},"-++++---++-----+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++-----+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++-----+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++---++-----+++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++---++-----+++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++-----+++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++---++-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++---++-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++---++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++-----+++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++---++-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++---++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++-----+++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"-++++---++-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"-++++---++-----+++++------+":{"0":"20/57","1":"25/114","15":"7/38","24":"35/228","26":"7/76"},"-++++---++-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"-++++---++-----+++++--------+":{"15":"285/512","23":"31/512","24":"15/64","28":"19/128"},"-++++---++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++---++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"-++++---++-----+++++----------+":{"30":"1"},"-++++---++-----+++++-----------+":{"29":"3/8","31":"5/8"},"-++++---++-----+++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"-++++---++-----++++-":{"15":"5/6","19":"1/6"},"-++++---++-----+++-":{"15":"7/8","18":"1/8"},"-++++---++-----++-":{"15":"2/3","17":"1/3"},"-++++---++-----+-":{"15":"3/4","16":"1/4"},"-++++---++------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++---++------++++-+":{"0":"1/6","8":"1/6","14":"5/24","15":"1/3","21":"1/8"},"-++++---++------++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++---++------++++---+++":{"8":"6/47","14":"45/188","17":"31/188","22":"31/188","25":"57/188"},"-++++---++------++++---++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++---++------++++---++-++++-+":{"8":"7/190","23":"7/190","25":"52/95","26":"51/190","31":"21/190"},"-++++---++------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++---++------++++---++--":{"2":"5/28","7":"5/28","15":"33/112","23":"15/112","26":"3/14"},"-++++---++------++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"-++++---++------++++----++":{"8":"32/323","14":"60/323","17":"93/323","23":"31/323","25":"107/323"},"-++++---++------++++----+-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++---++------++++----+-++++-+":{"8":"14/353","16":"105/1412","25":"695/1412","26":"97/353","31":"42/353"},"-++++---++------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---++------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---++------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++---++------++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++---++------++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++------++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++---++------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++---++------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++---++------++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++------++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++------++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++---++------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++---++------++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++------++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++---++------++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++---++------++++----+-----":{"24":"1/2","29":"1/2"},"-++++---++------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"-++++---++------++++------+":{"0":"15/32","8":"5/32","15":"1/8","24":"5/32","26":"3/32"},"-++++---++------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"-++++---++------++++--------+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++------++++--------++-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++---++------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"-++++---++------++++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"-++++---++------++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++---++------++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"-++++---++------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"-++++---++------++++----------+":{"30":"1"},"-++++---++------++++-----------+":{"29":"3/8","31":"5/8"},"-++++---++------++++-------------":{"14":"15/89","19":"1/89","27":"49/89","32":"24/89"},"-++++---++------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++---++------++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++---++------+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++---++-------":{"0":"21/40","8":"7/40","15":"1/10","16":"1/5"},"-++++---+-":{"7":"19/33","8":"3/11","9":"5/33"},"-++++----++":{"5":"1/2","10":"1/2"},"-++++----+-+":{"7":"3/5","11":"2/5"},"-++++----+--+":{"8":"2/9","12":"7/9"},"-++++----+---+":{"8":"1/2","13":"1/2"},"-++++----+----+++++++++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"-++++----+----++++++++++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"-++++----+----++++++++++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"-++++----+----+++++++++++++++-":{"25":"5/6","29":"1/6"},"-++++----+----++++++++++++++-":{"25":"7/8","28":"1/8"},"-++++----+----+++++++++++++-":{"25":"2/3","27":"1/3"},"-++++----+----++++++++++++-":{"25":"3/4","26":"1/4"},"-++++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"-++++----+----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"-++++----+----+++++++++-":{"20":"7/8","23":"1/8"},"-++++----+----++++++++-":{"20":"2/3","22":"1/3"},"-++++----+----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"-++++----+----++++++-++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"-++++----+----++++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"-++++----+----++++++-+++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"-++++----+----++++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++----+----++++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++----+----++++++-++++++-":{"25":"2/3","27":"1/3"},"-++++----+----++++++-+++++-":{"25":"3/4","26":"1/4"},"-++++----+----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++----+----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"-++++----+----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----++++++-++++--":{"2":"1/4","8":"1/12","22":"5/12","26":"1/4"},"-++++----+----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"-++++----+----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"-++++----+----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++----+----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"-++++----+----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++----+----++++++--+++-++++--+":{"8":"43/218","14":"50/109","15":"31/218","25":"13/218","32":"31/218"},"-++++----+----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----++++++--+++--":{"2":"1/4","8":"1/12","22":"5/12","26":"1/4"},"-++++----+----++++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"-++++----+----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"-++++----+----++++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++----+----++++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----++++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++----+----++++++---++-++++--+":{"8":"43/218","14":"50/109","15":"31/218","25":"13/218","32":"31/218"},"-++++----+----++++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----++++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----++++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----++++++---++--":{"2":"25/57","8":"11/57","14":"5/57","23":"5/57","26":"11/57"},"-++++----+----++++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"-++++----+----++++++----":{"8":"8/49","14":"15/49","15":"16/49","22":"1/7","23":"3/49"},"-++++----+----+++++-":{"14":"1/2","19":"1/2"},"-++++----+----++++-":{"15":"7/8","18":"1/8"},"-++++----+----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"-++++----+----++-":{"15":"3/4","16":"1/4"},"-++++----+----+-+++++":{"15":"1/2","20":"1/2"},"-++++----+----+-++++-++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"-++++----+----+-++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"-++++----+----+-++++-+++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"-++++----+----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"-++++----+----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"-++++----+----+-++++-++++++-":{"25":"2/3","27":"1/3"},"-++++----+----+-++++-+++++-":{"25":"3/4","26":"1/4"},"-++++----+----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"-++++----+----+-++++-++++-++++--+":{"14":"15/806","15":"160/403","21":"215/806","25":"116/403","32":"12/403"},"-++++----+----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++----+----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++----+----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"-++++----+----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"-++++----+----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"-++++----+----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"-++++----+----+-++++--++++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"-++++----+----+-++++--++++++++--+":{"14":"1/8","16":"1/5","21":"3/40","25":"2/5","32":"1/5"},"-++++----+----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"-++++----+----+-++++--++++++-":{"25":"7/8","28":"1/8"},"-++++----+----+-++++--+++++-":{"25":"2/3","27":"1/3"},"-++++----+----+-++++--++++-":{"25":"3/4","26":"1/4"},"-++++----+----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++----+----+-++++--+++-++++--+":{"14":"5/111","15":"35/111","22":"43/111","25":"20/111","32":"8/111"},"-++++----+----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"-++++----+----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"-++++----+----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++----+----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"-++++----+----+-++++---++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"-++++----+----+-++++---+++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"-++++----+----+-++++---+++++++--+":{"14":"1/8","16":"1/5","21":"3/40","25":"2/5","32":"1/5"},"-++++----+----+-++++---++++++-":{"25":"5/6","29":"1/6"},"-++++----+----+-++++---+++++-":{"25":"7/8","28":"1/8"},"-++++----+----+-++++---++++-":{"25":"2/3","27":"1/3"},"-++++----+----+-++++---+++-":{"25":"3/4","26":"1/4"},"-++++----+----+-++++---++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----+-++++---++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"-++++----+----+-++++---++-++++--+":{"8":"3/26","14":"5/13","15":"11/104","23":"1/8","32":"7/26"},"-++++----+----+-++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----+-++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----+-++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----+-++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"-++++----+----+-++++---+-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"-++++----+----+-++++----+++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"-++++----+----+-++++----++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"-++++----+----+-++++----++++++--+":{"14":"10/119","16":"65/238","23":"12/119","25":"97/238","32":"16/119"},"-++++----+----+-++++----+++++-":{"25":"5/6","29":"1/6"},"-++++----+----+-++++----++++-":{"25":"7/8","28":"1/8"},"-++++----+----+-++++----+++-":{"25":"2/3","27":"1/3"},"-++++----+----+-++++----++-":{"25":"3/4","26":"1/4"},"-++++----+----+-++++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----+-++++----+-++++-+":{"14":"1/14","16":"1/14","25":"1/2","26":"17/70","31":"4/35"},"-++++----+----+-++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----+-++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----+-++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----+-++++----+--":{"0":"1/6","2":"2/9","8":"1/6","14":"5/18","26":"1/6"},"-++++----+----+-++++-----":{"8":"20/127","14":"75/254","16":"32/127","22":"44/381","24":"137/762"},"-++++----+----+-+++-":{"14":"1/2","19":"1/2"},"-++++----+----+-++-":{"14":"11/46","16":"19/46","18":"8/23"},"-++++----+----+-+-":{"14":"1/26","16":"9/26","17":"8/13"},"-++++----+----+--++++":{"15":"1/2","20":"1/2"},"-++++----+----+--+++-+":{"16":"1/2","21":"1/2"},"-++++----+----+--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"-++++----+----+--+++--++++++++-+":{"14":"5/216","16":"25/72","22":"16/27","31":"1/27"},"-++++----+----+--+++--++++++++--+":{"14":"5/216","16":"1/27","21":"67/216","22":"16/27","32":"1/27"},"-++++----+----+--+++--+++++++-":{"25":"5/6","29":"1/6"},"-++++----+----+--+++--++++++-":{"25":"7/8","28":"1/8"},"-++++----+----+--+++--+++++-":{"25":"2/3","27":"1/3"},"-++++----+----+--+++--++++-":{"25":"3/4","26":"1/4"},"-++++----+----+--+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"-++++----+----+--+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"-++++----+----+--+++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"-++++----+----+--+++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"-++++----+----+--+++---+++++++-+":{"14":"5/216","16":"25/72","17":"16/27","31":"1/27"},"-++++----+----+--+++---+++++++--+":{"14":"145/1176","17":"40/147","21":"55/1176","25":"53/147","32":"29/147"},"-++++----+----+--+++---++++++-":{"25":"5/6","29":"1/6"},"-++++----+----+--+++---+++++-":{"25":"7/8","28":"1/8"},"-++++----+----+--+++---++++-":{"25":"2/3","27":"1/3"},"-++++----+----+--+++---+++-":{"25":"3/4","26":"1/4"},"-++++----+----+--+++---++-":{"15":"5/36","16":"5/18","23":"7/36","25":"7/18"},"-++++----+----+--+++---+-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"-++++----+----+--+++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"-++++----+----+--+++----++++++-+":{"14":"5/216","16":"25/72","17":"16/27","31":"1/27"},"-++++----+----+--+++----++++++--+":{"14":"20/199","17":"65/199","23":"11/199","25":"71/199","32":"32/199"},"-++++----+----+--+++----+++++-":{"25":"5/6","29":"1/6"},"-++++----+----+--+++----++++-":{"25":"7/8","28":"1/8"},"-++++----+----+--+++----+++-":{"25":"2/3","27":"1/3"},"-++++----+----+--+++----++-":{"25":"3/4","26":"1/4"},"-++++----+----+--+++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----+--+++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"-++++----+----+--+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----+--+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----+--+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----+--+++----+--":{"0":"3/7","2":"4/21","14":"25/168","16":"1/7","26":"5/56"},"-++++----+----+--+++-----":{"14":"1/2","24":"1/2"},"-++++----+----+--++-":{"14":"1/2","19":"1/2"},"-++++----+----+--+-":{"7":"8/49","14":"5/49","17":"27/49","18":"9/49"},"-++++----+----+---+++":{"15":"1/2","20":"1/2"},"-++++----+----+---++-+":{"16":"1/2","21":"1/2"},"-++++----+----+---++--+":{"17":"1/2","22":"1/2"},"-++++----+----+---++---++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"-++++----+----+---++---+++++++-+":{"14":"5/28","18":"2/21","25":"37/84","31":"2/7"},"-++++----+----+---++---+++++++--+":{"14":"5/28","18":"2/21","25":"37/84","32":"2/7"},"-++++----+----+---++---++++++-":{"25":"5/6","29":"1/6"},"-++++----+----+---++---+++++-":{"25":"7/8","28":"1/8"},"-++++----+----+---++---++++-":{"25":"2/3","27":"1/3"},"-++++----+----+---++---+++-":{"25":"3/4","26":"1/4"},"-++++----+----+---++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"-++++----+----+---++---+-":{"0":"19/49","2":"19/49","23":"3/49","24":"8/49"},"-++++----+----+---++----+++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"-++++----+----+---++----++++++-+":{"14":"5/28","18":"2/21","25":"37/84","31":"2/7"},"-++++----+----+---++----++++++--+":{"0":"65/194","14":"30/97","23":"7/194","25":"31/194","32":"31/194"},"-++++----+----+---++----+++++-":{"25":"5/6","29":"1/6"},"-++++----+----+---++----++++-":{"25":"7/8","28":"1/8"},"-++++----+----+---++----+++-":{"25":"2/3","27":"1/3"},"-++++----+----+---++----++-":{"25":"3/4","26":"1/4"},"-++++----+----+---++----+-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"-++++----+----+---++----+-++++-+":{"14":"7/46","25":"12/23","26":"47/230","31":"14/115"},"-++++----+----+---++----+-++++--+":{"0":"49/121","14":"40/121","16":"12/121","17":"5/121","32":"15/121"},"-++++----+----+---++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+----+---++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+----+---++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+----+---++----+--":{"0":"2/5","2":"1/5","14":"1/8","17":"1/5","26":"3/40"},"-++++----+----+---++-----":{"14":"1/2","24":"1/2"},"-++++----+----+---+-":{"17":"19/33","18":"3/11","19":"5/33"},"-++++----+----+----++":{"15":"1/2","20":"1/2"},"-++++----+----+----+-+":{"15":"11/38","18":"7/38","21":"10/19"},"-++++----+----+----+--+":{"18":"1/6","20":"1/6","22":"2/3"},"-++++----+----+----+---+":{"18":"1/2","23":"1/2"},"-++++----+----+----+----+++++++":{"14":"75/1172","18":"16/293","25":"913/1172","30":"30/293"},"-++++----+----+----+----++++++-+":{"0":"37/78","14":"9/26","18":"1/10","31":"31/390"},"-++++----+----+----+----++++++--+":{"0":"37/78","14":"9/26","18":"1/10","32":"31/390"},"-++++----+----+----+----+++++-":{"25":"5/6","29":"1/6"},"-++++----+----+----+----++++-":{"25":"7/8","28":"1/8"},"-++++----+----+----+----+++-":{"25":"2/3","27":"1/3"},"-++++----+----+----+----++-":{"25":"3/4","26":"1/4"},"-++++----+----+----+----+-":{"0":"31/102","14":"155/816","18":"5/34","24":"101/816","25":"4/17"},"-++++----+----+----+-----":{"14":"1/2","24":"1/2"},"-++++----+----+-----":{"14":"1/2","19":"1/2"},"-++++----+-----++++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++----+-----+++++-+":{"1":"5/13","8":"1/13","14":"25/104","15":"2/13","21":"15/104"},"-++++----+-----+++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++----+-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"-++++----+-----+++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+-----+++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"-++++----+-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+-----+++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+-----+++++---++--":{"1":"5/12","8":"2/9","23":"5/36","26":"2/9"},"-++++----+-----+++++---+-":{"4":"285/1126","8":"76/563","15":"152/563","23":"105/1126","24":"140/563"},"-++++----+-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"-++++----+-----+++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+-----+++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"-++++----+-----+++++----+-++++---":{"14":"1/8","15":"2/5","23":"1/5","26":"3/40","32":"1/5"},"-++++----+-----+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+-----+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+-----+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+-----+++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----+-----+++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++----+-----+++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++----+-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----+-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++----+-----+++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+-----+++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++----+-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++----+-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++----+-----+++++----+----++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+-----+++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++----+-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++----+-----+++++----+-----":{"1":"60/167","8":"32/167","24":"75/334","27":"44/501","29":"137/1002"},"-++++----+-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"-++++----+-----+++++------+":{"0":"20/57","1":"25/114","15":"7/38","24":"35/228","26":"7/76"},"-++++----+-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"-++++----+-----+++++--------+":{"0":"124/733","9":"155/1466","15":"240/733","24":"212/733","28":"159/1466"},"-++++----+-----+++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+-----+++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"-++++----+-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"-++++----+-----+++++----------+":{"30":"1"},"-++++----+-----+++++-----------+":{"29":"3/8","31":"5/8"},"-++++----+-----+++++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"-++++----+-----++++-":{"15":"5/6","19":"1/6"},"-++++----+-----+++-":{"15":"7/8","18":"1/8"},"-++++----+-----++-":{"15":"2/3","17":"1/3"},"-++++----+-----+-":{"15":"3/4","16":"1/4"},"-++++----+------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++----+------++++-+":{"0":"1/13","1":"5/13","14":"35/104","21":"21/104"},"-++++----+------++++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++----+------++++---++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"-++++----+------++++---+++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"-++++----+------++++---+++++++--+":{"2":"1/5","16":"1/5","25":"2/5","32":"1/5"},"-++++----+------++++---++++++-":{"25":"5/6","29":"1/6"},"-++++----+------++++---+++++-":{"25":"7/8","28":"1/8"},"-++++----+------++++---++++-":{"25":"2/3","27":"1/3"},"-++++----+------++++---+++-":{"25":"3/4","26":"1/4"},"-++++----+------++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+------++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"-++++----+------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"-++++----+------++++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"-++++----+------++++----+++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"-++++----+------++++----++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"-++++----+------++++----++++++--+":{"2":"1/5","16":"1/5","25":"2/5","32":"1/5"},"-++++----+------++++----+++++-":{"25":"5/6","29":"1/6"},"-++++----+------++++----++++-":{"25":"7/8","28":"1/8"},"-++++----+------++++----+++-":{"25":"2/3","27":"1/3"},"-++++----+------++++----++-":{"25":"3/4","26":"1/4"},"-++++----+------++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+------++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"-++++----+------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+------++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----+------++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++----+------++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++----+------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----+------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++----+------++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+------++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++----+------++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"-++++----+------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"-++++----+------++++----+----++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+------++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"-++++----+------++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"-++++----+------++++----+-----":{"1":"60/167","8":"32/167","24":"75/334","27":"44/501","29":"137/1002"},"-++++----+------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"-++++----+------++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"-++++----+------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"-++++----+------++++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+------++++--------++-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"-++++----+------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"-++++----+------++++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"-++++----+------++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+------++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"-++++----+------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"-++++----+------++++----------+":{"30":"1"},"-++++----+------++++-----------+":{"29":"3/8","31":"5/8"},"-++++----+------++++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"-++++----+------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"-++++----+------++-":{"15":"11/38","16":"10/19","18":"7/38"},"-++++----+------+-":{"15":"1/13","16":"5/13","17":"7/13"},"-++++----+-------++++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++----+-------+++-+":{"16":"1/2","21":"1/2"},"-++++----+-------+++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++----+-------+++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"-++++----+-------+++---+++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"-++++----+-------+++---+++++++--+":{"3":"1/26","16":"9/26","17":"5/13","23":"3/26","32":"3/26"},"-++++----+-------+++---++++++-":{"25":"5/6","29":"1/6"},"-++++----+-------+++---+++++-":{"25":"7/8","28":"1/8"},"-++++----+-------+++---++++-":{"25":"2/3","27":"1/3"},"-++++----+-------+++---+++-":{"25":"3/4","26":"1/4"},"-++++----+-------+++---++-":{"15":"5/36","16":"5/18","23":"7/36","25":"7/18"},"-++++----+-------+++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"-++++----+-------+++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"-++++----+-------+++----++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"-++++----+-------+++----+++++-":{"25":"5/6","29":"1/6"},"-++++----+-------+++----++++-":{"25":"7/8","28":"1/8"},"-++++----+-------+++----+++-":{"25":"2/3","27":"1/3"},"-++++----+-------+++----++-":{"25":"3/4","26":"1/4"},"-++++----+-------+++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+-------+++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"-++++----+-------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+-------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+-------+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+-------+++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----+-------+++----+--+++-+":{"3":"20/499","16":"177/998","24":"146/499","25":"369/998","31":"60/499"},"-++++----+-------+++----+--+++---":{"2":"67/215","14":"14/43","16":"3/215","26":"6/43","32":"9/43"},"-++++----+-------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----+-------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-++++----+-------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"-++++----+-------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"-++++----+-------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"-++++----+-------+++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----+-------+++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"-++++----+-------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----+-------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----+-------+++-------+-":{"1":"15/127","14":"15/127","18":"5/127","27":"71/127","28":"21/127"},"-++++----+-------+++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+-------+++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"-++++----+-------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----+-------+++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"-++++----+-------+++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+-------+++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"-++++----+-------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-++++----+-------+++----------+":{"30":"1"},"-++++----+-------+++-----------+":{"29":"3/8","31":"5/8"},"-++++----+-------+++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"-++++----+-------++-":{"15":"9/31","17":"17/31","19":"5/31"},"-++++----+-------+-":{"15":"1/6","17":"2/3","18":"1/6"},"-++++----+--------+++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++----+--------++-+":{"16":"1/2","21":"1/2"},"-++++----+--------++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++----+--------++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"-++++----+--------++---+++++++-+":{"2":"1565/3229","14":"755/3229","18":"432/3229","25":"120/3229","31":"357/3229"},"-++++----+--------++---+++++++--+":{"2":"13/35","14":"4/35","23":"24/175","25":"33/175","32":"33/175"},"-++++----+--------++---++++++-":{"25":"5/6","29":"1/6"},"-++++----+--------++---+++++-":{"25":"7/8","28":"1/8"},"-++++----+--------++---++++-":{"25":"2/3","27":"1/3"},"-++++----+--------++---+++-":{"25":"3/4","26":"1/4"},"-++++----+--------++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"-++++----+--------++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"-++++----+--------++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"-++++----+--------++----++++++-+":{"2":"1565/3229","14":"755/3229","18":"432/3229","25":"120/3229","31":"357/3229"},"-++++----+--------++----+++++-":{"25":"5/6","29":"1/6"},"-++++----+--------++----++++-":{"25":"7/8","28":"1/8"},"-++++----+--------++----+++-":{"25":"2/3","27":"1/3"},"-++++----+--------++----++-":{"25":"3/4","26":"1/4"},"-++++----+--------++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+--------++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"-++++----+--------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+--------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+--------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+--------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"-++++----+--------++-----+":{"0":"62/225","1":"31/180","18":"7/60","24":"56/225","25":"14/75"},"-++++----+--------++------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+--------++------++++-+":{"3":"105/1922","18":"161/1922","25":"460/961","26":"421/1922","31":"315/1922"},"-++++----+--------++------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"-++++----+--------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+--------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+--------++------+-":{"0":"8/57","9":"5/57","16":"4/57","26":"5/19","27":"25/57"},"-++++----+--------++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----+--------++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"-++++----+--------++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----+--------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----+--------++-------+-":{"1":"15/127","14":"15/127","18":"5/127","27":"71/127","28":"21/127"},"-++++----+--------++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+--------++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"-++++----+--------++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----+--------++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"-++++----+--------++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+--------++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"-++++----+--------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-++++----+--------++----------+":{"30":"1"},"-++++----+--------++-----------+":{"29":"3/8","31":"5/8"},"-++++----+--------++-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"-++++----+--------+-":{"0":"19/49","2":"19/49","18":"3/49","19":"8/49"},"-++++----+---------++":{"2":"4/11","14":"5/22","20":"9/22"},"-++++----+---------+-+":{"1":"55/554","5":"44/277","18":"131/554","21":"140/277"},"-++++----+---------+--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++----+---------+---+":{"18":"1/2","23":"1/2"},"-++++----+---------+----+++++++":{"3":"15/398","18":"8/199","25":"161/199","30":"45/398"},"-++++----+---------+----++++++-+":{"2":"3/25","9":"8/25","14":"8/25","24":"3/25","31":"3/25"},"-++++----+---------+----+++++-":{"25":"5/6","29":"1/6"},"-++++----+---------+----++++-":{"25":"7/8","28":"1/8"},"-++++----+---------+----+++-":{"25":"2/3","27":"1/3"},"-++++----+---------+----++-":{"25":"3/4","26":"1/4"},"-++++----+---------+----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+---------+----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"-++++----+---------+----+-++++---":{"0":"5/358","14":"30/179","18":"35/358","25":"157/358","32":"101/358"},"-++++----+---------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+---------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+---------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++----+---------+----+--":{"0":"15/64","3":"5/64","18":"3/16","24":"5/16","26":"3/16"},"-++++----+---------+-----+":{"0":"2/5","9":"1/4","24":"1/5","25":"3/20"},"-++++----+---------+------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++----+---------+------++++-+":{"9":"7/34","25":"15/34","26":"16/85","31":"14/85"},"-++++----+---------+------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"-++++----+---------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++----+---------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++----+---------+------+-":{"0":"24/95","9":"3/19","18":"32/475","26":"93/475","27":"31/95"},"-++++----+---------+-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----+---------+-------+++-+":{"9":"25/126","25":"7/18","27":"16/63","31":"10/63"},"-++++----+---------+-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----+---------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----+---------+-------+-":{"0":"50/123","9":"125/492","18":"40/369","27":"62/369","28":"31/492"},"-++++----+---------+--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+---------+--------++-+":{"9":"24/83","25":"33/89","29":"5/46","31":"22/95"},"-++++----+---------+--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----+---------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"-++++----+---------+---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++----+---------+---------+-+":{"9":"24/83","25":"33/89","29":"5/46","31":"22/95"},"-++++----+---------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-++++----+---------+----------+":{"30":"1"},"-++++----+---------+-----------+":{"29":"3/8","31":"5/8"},"-++++----+---------+-------------":{"8":"5/62","19":"1/31","27":"20/31","32":"15/62"},"-++++----+----------":{"9":"1/2","19":"1/2"},"-++++-----+":{"8":"1/8","10":"7/8"},"-++++------+":{"7":"3/5","11":"2/5"},"-++++-------+":{"8":"2/9","12":"7/9"},"-++++--------+":{"8":"1/2","13":"1/2"},"-++++---------+":{"9":"1/2","14":"1/2"},"-++++----------+":{"2":"4/11","9":"5/22","15":"9/22"},"-++++-----------+":{"0":"1/13","1":"5/13","9":"35/104","16":"21/104"},"-++++------------+":{"1":"1/3","9":"1/3","17":"1/3"},"-++++-------------+++":{"16":"1/4","20":"3/4"},"-++++-------------++-+":{"1":"17/45","5":"1/45","9":"131/360","21":"17/72"},"-++++-------------++--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++-------------++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"-++++-------------++---+++++++-+":{"2":"1565/3229","14":"755/3229","18":"432/3229","25":"120/3229","31":"357/3229"},"-++++-------------++---+++++++--+":{"2":"13/35","14":"4/35","23":"24/175","25":"33/175","32":"33/175"},"-++++-------------++---++++++-":{"25":"5/6","29":"1/6"},"-++++-------------++---+++++-":{"25":"7/8","28":"1/8"},"-++++-------------++---++++-":{"25":"2/3","27":"1/3"},"-++++-------------++---+++-":{"25":"3/4","26":"1/4"},"-++++-------------++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"-++++-------------++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"-++++-------------++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"-++++-------------++----++++++-+":{"2":"1565/3229","14":"755/3229","18":"432/3229","25":"120/3229","31":"357/3229"},"-++++-------------++----+++++-":{"25":"5/6","29":"1/6"},"-++++-------------++----++++-":{"25":"7/8","28":"1/8"},"-++++-------------++----+++-":{"25":"2/3","27":"1/3"},"-++++-------------++----++-":{"25":"3/4","26":"1/4"},"-++++-------------++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++-------------++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"-++++-------------++----+-++++---":{"9":"5/34","16":"5/34","25":"8/17","32":"4/17"},"-++++-------------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-------------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-------------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++-------------++----+--":{"1":"1/3","9":"1/3","24":"5/24","26":"1/8"},"-++++-------------++-----+":{"0":"62/225","1":"31/180","18":"7/60","24":"56/225","25":"14/75"},"-++++-------------++------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++-------------++------++++-+":{"3":"105/1922","18":"161/1922","25":"460/961","26":"421/1922","31":"315/1922"},"-++++-------------++------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"-++++-------------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++-------------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++-------------++------+-":{"0":"64/391","1":"40/391","16":"7/391","26":"105/391","27":"175/391"},"-++++-------------++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++-------------++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"-++++-------------++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++-------------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++-------------++-------+-":{"1":"15/46","9":"15/46","18":"5/46","27":"4/23","28":"3/46"},"-++++-------------++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-------------++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"-++++-------------++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++-------------++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"-++++-------------++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-------------++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"-++++-------------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-++++-------------++----------+":{"30":"1"},"-++++-------------++-----------+":{"29":"3/8","31":"5/8"},"-++++-------------++-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"-++++-------------+-":{"4":"285/1414","8":"76/707","18":"377/1414","19":"300/707"},"-++++--------------++":{"18":"1/8","20":"7/8"},"-++++--------------+-+":{"1":"17/45","5":"1/45","9":"131/360","21":"17/72"},"-++++--------------+--+":{"1":"1/3","14":"1/3","22":"1/3"},"-++++--------------+---+":{"18":"1/2","23":"1/2"},"-++++--------------+----+++++++":{"3":"15/398","18":"8/199","25":"161/199","30":"45/398"},"-++++--------------+----++++++-+":{"2":"1/3","24":"1/3","31":"1/3"},"-++++--------------+----+++++-":{"25":"5/6","29":"1/6"},"-++++--------------+----++++-":{"25":"7/8","28":"1/8"},"-++++--------------+----+++-":{"25":"2/3","27":"1/3"},"-++++--------------+----++-":{"25":"3/4","26":"1/4"},"-++++--------------+----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++--------------+----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"-++++--------------+----+-++++---":{"9":"1/252","14":"11/63","18":"2/21","25":"37/84","32":"2/7"},"-++++--------------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--------------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--------------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-++++--------------+----+--":{"0":"15/64","3":"5/64","18":"3/16","24":"5/16","26":"3/16"},"-++++--------------+-----++++++":{"3":"1/30","24":"1/15","25":"4/5","30":"1/10"},"-++++--------------+-----+++++-+":{"1":"15/194","3":"3/194","19":"44/97","24":"55/194","31":"33/194"},"-++++--------------+-----++++-":{"25":"5/6","29":"1/6"},"-++++--------------+-----+++-":{"25":"7/8","28":"1/8"},"-++++--------------+-----++-":{"25":"2/3","27":"1/3"},"-++++--------------+-----+-":{"25":"3/4","26":"1/4"},"-++++--------------+------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++--------------+------++++-+":{"3":"28/419","19":"161/838","25":"345/838","26":"54/419","31":"84/419"},"-++++--------------+------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"-++++--------------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++--------------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++--------------+------+-":{"0":"12/65","1":"3/26","18":"7/650","26":"84/325","27":"28/65"},"-++++--------------+-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++--------------+-------+++-+":{"3":"20/307","19":"115/614","25":"231/614","27":"54/307","31":"60/307"},"-++++--------------+-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++--------------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++--------------+-------+-":{"1":"2/21","14":"2/21","19":"5/84","27":"4/7","28":"5/28"},"-++++--------------+--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--------------+--------++-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"-++++--------------+--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++--------------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"-++++--------------+---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++--------------+---------+-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"-++++--------------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-++++--------------+----------+":{"30":"1"},"-++++--------------+-----------+":{"29":"3/8","31":"5/8"},"-++++--------------+-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"-++++---------------+":{"18":"1/8","20":"7/8"},"-++++----------------+":{"19":"3/8","21":"5/8"},"-++++-----------------+":{"1":"1/3","9":"1/3","22":"1/3"},"-++++------------------+":{"4":"285/1414","8":"76/707","19":"300/707","23":"377/1414"},"-++++-------------------+":{"19":"1/2","24":"1/2"},"-++++--------------------++++++":{"30":"1"},"-++++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"-++++--------------------++++-":{"28":"3/11","29":"8/11"},"-++++--------------------+++-":{"1":"2/5","16":"3/20","25":"3/10","28":"3/20"},"-++++--------------------++-":{"25":"3/7","27":"4/7"},"-++++--------------------+-":{"25":"3/4","26":"1/4"},"-++++---------------------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"-++++---------------------++++-+-":{"25":"13/22","26":"13/66","31":"7/66","32":"7/66"},"-++++---------------------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"-++++---------------------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-++++---------------------++-":{"25":"11/38","26":"10/19","28":"7/38"},"-++++---------------------+-":{"0":"64/279","1":"40/279","19":"7/279","26":"7/31","27":"35/93"},"-++++----------------------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"-++++----------------------+++-+":{"2":"5/7","26":"1/7","31":"1/7"},"-++++----------------------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++----------------------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-++++----------------------+-":{"27":"7/9","28":"2/9"},"-++++-----------------------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++-----------------------++-+":{"2":"5/7","26":"1/7","31":"1/7"},"-++++-----------------------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"-++++-----------------------+-":{"4":"33/95","18":"11/95","28":"6/41","29":"16/41"},"-++++------------------------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"-++++------------------------+-+":{"2":"50/69","25":"11/138","28":"7/138","31":"10/69"},"-++++------------------------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-++++-------------------------+":{"30":"1"},"-++++--------------------------+":{"29":"3/8","31":"5/8"},"-++++----------------------------":{"14":"10/57","27":"31/57","32":"16/57"},"-+++-":{"0":"2/5","1":"17/40","4":"7/40"},"-++-":{"0":"11/38","1":"10/19","3":"7/38"},"-+-":{"1":"2/5","2":"3/5"},"--++++":{"0":"1/2","5":"1/2"},"--+++-+":{"1":"1/2","6":"1/2"},"--+++--++++":{"5":"1/2","10":"1/2"},"--+++--+++-+":{"6":"1/2","11":"1/2"},"--+++--+++--+++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++--+++--++++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++--+++--++++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++--+++--+++++++++++++++++-":{"25":"5/6","29":"1/6"},"--+++--+++--++++++++++++++++-":{"25":"7/8","28":"1/8"},"--+++--+++--+++++++++++++++-":{"25":"2/3","27":"1/3"},"--+++--+++--++++++++++++++-":{"25":"3/4","26":"1/4"},"--+++--+++--+++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++--++++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"--+++--+++--+++++++++++-":{"20":"7/8","23":"1/8"},"--+++--+++--++++++++++-":{"20":"2/3","22":"1/3"},"--+++--+++--+++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"--+++--+++--++++++++-":{"1":"5/16","5":"1/16","13":"3/16","15":"1/16","20":"3/8"},"--+++--+++--+++++++-":{"15":"5/6","19":"1/6"},"--+++--+++--++++++-":{"15":"7/8","18":"1/8"},"--+++--+++--+++++-":{"15":"2/3","17":"1/3"},"--+++--+++--++++-":{"15":"3/4","16":"1/4"},"--+++--+++--+++-":{"1":"5/26","12":"6/13","15":"9/26"},"--+++--+++--++-":{"5":"9/55","9":"12/55","12":"17/55","14":"17/55"},"--+++--+++--+-":{"6":"5/17","12":"11/17","13":"1/17"},"--+++--+++---++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++--+++---+++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++--+++---+++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++--+++---++++++++++++++++-":{"25":"5/6","29":"1/6"},"--+++--+++---+++++++++++++++-":{"25":"7/8","28":"1/8"},"--+++--+++---++++++++++++++-":{"25":"2/3","27":"1/3"},"--+++--+++---+++++++++++++-":{"25":"3/4","26":"1/4"},"--+++--+++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++---+++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"--+++--+++---++++++++++-":{"20":"7/8","23":"1/8"},"--+++--+++---+++++++++-":{"20":"2/3","22":"1/3"},"--+++--+++---++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"--+++--+++---+++++++-":{"1":"5/16","5":"1/16","13":"3/16","15":"1/16","20":"3/8"},"--+++--+++---++++++-":{"15":"5/6","19":"1/6"},"--+++--+++---+++++-":{"15":"7/8","18":"1/8"},"--+++--+++---++++-":{"15":"2/3","17":"1/3"},"--+++--+++---+++-":{"15":"3/4","16":"1/4"},"--+++--+++---++-":{"1":"5/26","7":"6/13","15":"9/26"},"--+++--+++---+-":{"1":"57/163","7":"95/163","13":"3/163","14":"8/163"},"--+++--+++----+++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++--+++----++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++--+++----++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++--+++----+++++++++++++++-":{"25":"5/6","29":"1/6"},"--+++--+++----++++++++++++++-":{"25":"7/8","28":"1/8"},"--+++--+++----+++++++++++++-":{"25":"2/3","27":"1/3"},"--+++--+++----++++++++++++-":{"25":"3/4","26":"1/4"},"--+++--+++----+++++++++++-":{"20":"1/2","25":"1/2"},"--+++--+++----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"--+++--+++----+++++++++-":{"20":"7/8","23":"1/8"},"--+++--+++----++++++++-":{"20":"2/3","22":"1/3"},"--+++--+++----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"--+++--+++----++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++--+++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++--+++----++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++--+++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"--+++--+++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"--+++--+++----++++++-++++++-":{"25":"2/3","27":"1/3"},"--+++--+++----++++++-+++++-":{"25":"3/4","26":"1/4"},"--+++--+++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++--+++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"--+++--+++----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"--+++--+++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++--+++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++--+++----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++--+++----++++++-++++--":{"21":"1/2","26":"1/2"},"--+++--+++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"--+++--+++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"--+++--+++----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"--+++--+++----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"--+++--+++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++--+++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"--+++--+++----++++++--+++-++++--+":{"1":"5/31","7":"13/31","26":"8/31","32":"5/31"},"--+++--+++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++--+++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++--+++----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++--+++----++++++--+++--++++":{"14":"25/447","25":"203/447","27":"179/447","30":"40/447"},"--+++--+++----++++++--+++--+++-+":{"14":"11/32","25":"23/48","31":"17/96"},"--+++--+++----++++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++--+++----++++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"--+++--+++----++++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++----++++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"--+++--+++----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"--+++--+++----++++++---":{"1":"1/3","14":"1/3","22":"1/3"},"--+++--+++----+++++-":{"14":"1/2","19":"1/2"},"--+++--+++----++++-":{"15":"7/8","18":"1/8"},"--+++--+++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"--+++--+++----++-":{"1":"19/49","8":"1/49","14":"137/392","16":"95/392"},"--+++--+++----+-":{"1":"19/50","8":"4/25","14":"2/25","15":"19/50"},"--+++--+++-----++++++":{"2":"4/11","14":"5/22","20":"9/22"},"--+++--+++-----+++++-+":{"2":"1/2","14":"5/16","21":"3/16"},"--+++--+++-----+++++--++++":{"7":"16/65","14":"2/13","15":"21/130","20":"21/130","25":"18/65"},"--+++--+++-----+++++--+++-+":{"7":"1/2","14":"5/16","26":"3/16"},"--+++--+++-----+++++--+++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++--+++-----+++++--+++--+++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++--+++-----+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++--+++-----+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"--+++--+++-----+++++--+++---":{"22":"1/2","27":"1/2"},"--+++--+++-----+++++--++-":{"15":"3/5","22":"1/5","24":"1/5"},"--+++--+++-----+++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"--+++--+++-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"--+++--+++-----+++++---++-+":{"7":"1/2","14":"5/16","26":"3/16"},"--+++--+++-----+++++---++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++--+++-----+++++---++--+++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++--+++-----+++++---++--+++---":{"14":"5/26","22":"4/13","26":"5/26","32":"4/13"},"--+++--+++-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++--+++-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++--+++-----+++++---++---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++--+++-----+++++---++---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++--+++-----+++++---++---++---":{"2":"5/16","14":"5/16","27":"3/16","32":"3/16"},"--+++--+++-----+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"--+++--+++-----+++++---++----":{"23":"1/2","28":"1/2"},"--+++--+++-----+++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"--+++--+++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"--+++--+++-----+++++----+-+":{"7":"1/2","14":"5/16","26":"3/16"},"--+++--+++-----+++++----+--+":{"1":"3/20","7":"6/25","23":"1/20","26":"4/25","27":"2/5"},"--+++--+++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++--+++-----+++++----+---++-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++--+++-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++--+++-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"--+++--+++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++--+++-----+++++----+----+-+":{"7":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++--+++-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"--+++--+++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++--+++-----+++++-----+":{"1":"20/123","7":"32/123","24":"25/246","25":"39/82"},"--+++--+++-----+++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"--+++--+++-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"--+++--+++-----+++++--------+":{"1":"608/1623","8":"44/541","9":"721/3246","24":"380/1623","28":"95/1082"},"--+++--+++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++--+++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"--+++--+++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"--+++--+++-----+++++----------+":{"30":"1"},"--+++--+++-----+++++-----------+":{"29":"3/8","31":"5/8"},"--+++--+++-----+++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"--+++--+++-----++++-":{"15":"5/6","19":"1/6"},"--+++--+++-----+++-":{"15":"7/8","18":"1/8"},"--+++--+++-----++-":{"15":"2/3","17":"1/3"},"--+++--+++-----+-":{"15":"3/4","16":"1/4"},"--+++--+++------":{"1":"5/26","7":"6/13","15":"9/26"},"--+++--++-":{"0":"57/188","2":"19/47","8":"15/188","9":"10/47"},"--+++--+-":{"1":"5/17","7":"11/17","8":"1/17"},"--+++---+++":{"5":"1/2","10":"1/2"},"--+++---++-+":{"7":"3/5","11":"2/5"},"--+++---++--+":{"7":"1/2","12":"1/2"},"--+++---++---++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++---++---+++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++---++---+++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++---++---++++++++++++++++-":{"25":"5/6","29":"1/6"},"--+++---++---+++++++++++++++-":{"25":"7/8","28":"1/8"},"--+++---++---++++++++++++++-":{"25":"2/3","27":"1/3"},"--+++---++---+++++++++++++-":{"25":"3/4","26":"1/4"},"--+++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"--+++---++---+++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"--+++---++---++++++++++-":{"20":"7/8","23":"1/8"},"--+++---++---+++++++++-":{"20":"2/3","22":"1/3"},"--+++---++---++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"--+++---++---+++++++-":{"1":"5/24","7":"1/6","13":"1/6","15":"1/8","20":"1/3"},"--+++---++---++++++-":{"15":"5/6","19":"1/6"},"--+++---++---+++++-":{"15":"7/8","18":"1/8"},"--+++---++---++++-":{"15":"2/3","17":"1/3"},"--+++---++---+++-":{"15":"3/4","16":"1/4"},"--+++---++---++-":{"0":"5/36","1":"5/18","8":"7/36","15":"7/18"},"--+++---++---+-":{"1":"57/163","2":"95/163","13":"3/163","14":"8/163"},"--+++---++----+++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++---++----++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++---++----++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++---++----+++++++++++++++-":{"25":"5/6","29":"1/6"},"--+++---++----++++++++++++++-":{"25":"7/8","28":"1/8"},"--+++---++----+++++++++++++-":{"25":"2/3","27":"1/3"},"--+++---++----++++++++++++-":{"25":"3/4","26":"1/4"},"--+++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"--+++---++----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"--+++---++----+++++++++-":{"20":"7/8","23":"1/8"},"--+++---++----++++++++-":{"20":"2/3","22":"1/3"},"--+++---++----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"--+++---++----++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"--+++---++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"--+++---++----++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"--+++---++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"--+++---++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"--+++---++----++++++-++++++-":{"25":"2/3","27":"1/3"},"--+++---++----++++++-+++++-":{"25":"3/4","26":"1/4"},"--+++---++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++---++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"--+++---++----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"--+++---++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++---++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++---++----++++++-++++-+-":{"2":"5/16","7":"5/16","22":"3/16","27":"3/16"},"--+++---++----++++++-++++--":{"2":"4/11","7":"4/11","21":"3/22","26":"3/22"},"--+++---++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"--+++---++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"--+++---++----++++++-+-":{"2":"4/35","7":"4/35","15":"3/35","21":"9/35","22":"3/7"},"--+++---++----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"--+++---++----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++---++----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"--+++---++----++++++--+++-++++--+":{"7":"5/16","14":"5/16","22":"3/16","32":"3/16"},"--+++---++----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++---++----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++---++----++++++--+++-+-":{"2":"5/16","7":"5/16","22":"3/16","27":"3/16"},"--+++---++----++++++--+++--":{"7":"1/2","14":"5/16","26":"3/16"},"--+++---++----++++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"--+++---++----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"--+++---++----++++++---":{"1":"1/3","14":"1/3","22":"1/3"},"--+++---++----+++++-":{"14":"1/2","19":"1/2"},"--+++---++----++++-":{"15":"7/8","18":"1/8"},"--+++---++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"--+++---++----++-":{"1":"19/49","8":"1/49","14":"137/392","16":"95/392"},"--+++---++----+-":{"1":"19/50","8":"4/25","14":"2/25","15":"19/50"},"--+++---++-----++++++":{"2":"4/11","14":"5/22","20":"9/22"},"--+++---++-----+++++-+":{"2":"1/2","14":"5/16","21":"3/16"},"--+++---++-----+++++--++++":{"8":"16/115","14":"6/23","15":"31/230","20":"31/230","25":"38/115"},"--+++---++-----+++++--+++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++---++-----+++++--+++-++++-+":{"8":"7/190","23":"7/190","25":"52/95","26":"51/190","31":"21/190"},"--+++---++-----+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++---++-----+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++---++-----+++++--+++-+-":{"2":"5/16","7":"5/16","22":"3/16","27":"3/16"},"--+++---++-----+++++--+++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++---++-----+++++--+++--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++---++-----+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++---++-----+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"--+++---++-----+++++--+++---":{"2":"5/16","7":"5/16","22":"3/16","27":"3/16"},"--+++---++-----+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"--+++---++-----+++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"--+++---++-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"--+++---++-----+++++---++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++---++-----+++++---++-++++-+":{"8":"7/190","23":"7/190","25":"52/95","26":"51/190","31":"21/190"},"--+++---++-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++---++-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++---++-----+++++---++-+-":{"2":"5/27","7":"5/27","23":"1/27","26":"5/27","27":"11/27"},"--+++---++-----+++++---++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++---++-----+++++---++--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++---++-----+++++---++--+++---":{"14":"5/26","22":"4/13","26":"5/26","32":"4/13"},"--+++---++-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++---++-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++---++-----+++++---++---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++---++-----+++++---++---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++---++-----+++++---++---++---":{"2":"5/16","14":"5/16","27":"3/16","32":"3/16"},"--+++---++-----+++++---++---+-":{"2":"85/226","7":"85/226","23":"17/226","25":"19/226","29":"10/113"},"--+++---++-----+++++---++----":{"2":"5/12","7":"5/12","23":"1/12","28":"1/12"},"--+++---++-----+++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"--+++---++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"--+++---++-----+++++----+-+":{"1":"5/12","8":"2/9","23":"5/36","26":"2/9"},"--+++---++-----+++++----+--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++---++-----+++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++---++-----+++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++---++-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++---++-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++---++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++---++-----+++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++---++-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++---++-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"--+++---++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++---++-----+++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++---++-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"--+++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++---++-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"--+++---++-----+++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"--+++---++-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"--+++---++-----+++++--------+":{"1":"608/1623","8":"44/541","9":"721/3246","24":"380/1623","28":"95/1082"},"--+++---++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++---++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"--+++---++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"--+++---++-----+++++----------+":{"30":"1"},"--+++---++-----+++++-----------+":{"29":"3/8","31":"5/8"},"--+++---++-----+++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"--+++---++-----++++-":{"15":"5/6","19":"1/6"},"--+++---++-----+++-":{"15":"7/8","18":"1/8"},"--+++---++-----++-":{"15":"2/3","17":"1/3"},"--+++---++-----+-":{"15":"3/4","16":"1/4"},"--+++---++------":{"0":"5/36","1":"5/18","8":"7/36","15":"7/18"},"--+++---+-":{"1":"57/163","2":"95/163","8":"3/163","9":"8/163"},"--+++----++":{"5":"1/2","10":"1/2"},"--+++----+-+":{"1":"1/2","11":"1/2"},"--+++----+--+":{"8":"2/9","12":"7/9"},"--+++----+---+":{"8":"1/2","13":"1/2"},"--+++----+----+++++++++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"--+++----+----++++++++++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"--+++----+----++++++++++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"--+++----+----+++++++++++++++-":{"25":"5/6","29":"1/6"},"--+++----+----++++++++++++++-":{"25":"7/8","28":"1/8"},"--+++----+----+++++++++++++-":{"25":"2/3","27":"1/3"},"--+++----+----++++++++++++-":{"25":"3/4","26":"1/4"},"--+++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"--+++----+----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"--+++----+----+++++++++-":{"20":"7/8","23":"1/8"},"--+++----+----++++++++-":{"20":"2/3","22":"1/3"},"--+++----+----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"--+++----+----++++++-++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"--+++----+----++++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"--+++----+----++++++-+++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"--+++----+----++++++-++++++++-":{"25":"5/6","29":"1/6"},"--+++----+----++++++-+++++++-":{"25":"7/8","28":"1/8"},"--+++----+----++++++-++++++-":{"25":"2/3","27":"1/3"},"--+++----+----++++++-+++++-":{"25":"3/4","26":"1/4"},"--+++----+----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++----+----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"--+++----+----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"--+++----+----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+----++++++-++++--":{"2":"1/4","8":"1/12","22":"5/12","26":"1/4"},"--+++----+----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"--+++----+----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"--+++----+----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"--+++----+----++++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"--+++----+----++++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++----+----++++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"--+++----+----++++++--+++-++++--+":{"8":"43/218","14":"50/109","15":"31/218","25":"13/218","32":"31/218"},"--+++----+----++++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+----++++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+----++++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+----++++++--+++--":{"2":"1/4","8":"1/12","22":"5/12","26":"1/4"},"--+++----+----++++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"--+++----+----++++++--+-":{"2":"5/37","5":"5/37","15":"5/37","22":"16/37","23":"6/37"},"--+++----+----++++++---":{"1":"1/3","14":"1/3","22":"1/3"},"--+++----+----+++++-":{"14":"1/2","19":"1/2"},"--+++----+----++++-":{"15":"7/8","18":"1/8"},"--+++----+----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"--+++----+----++-":{"1":"7/20","14":"7/20","15":"1/20","16":"1/4"},"--+++----+----+-+++++":{"15":"1/2","20":"1/2"},"--+++----+----+-++++-++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"--+++----+----+-++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"--+++----+----+-++++-+++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"--+++----+----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"--+++----+----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"--+++----+----+-++++-++++++-":{"25":"2/3","27":"1/3"},"--+++----+----+-++++-+++++-":{"25":"3/4","26":"1/4"},"--+++----+----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++----+----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"--+++----+----+-++++-++++-++++--+":{"14":"15/806","15":"160/403","21":"215/806","25":"116/403","32":"12/403"},"--+++----+----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"--+++----+----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"--+++----+----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"--+++----+----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"--+++----+----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"--+++----+----+-++++--+++++++++":{"14":"5/76","21":"2/19","25":"55/76","30":"2/19"},"--+++----+----+-++++--++++++++-+":{"14":"25/408","16":"6/17","21":"7/24","25":"10/51","31":"5/51"},"--+++----+----+-++++--++++++++--+":{"14":"1/8","16":"1/5","21":"3/40","25":"2/5","32":"1/5"},"--+++----+----+-++++--+++++++-":{"25":"5/6","29":"1/6"},"--+++----+----+-++++--++++++-":{"25":"7/8","28":"1/8"},"--+++----+----+-++++--+++++-":{"25":"2/3","27":"1/3"},"--+++----+----+-++++--++++-":{"25":"3/4","26":"1/4"},"--+++----+----+-++++--+++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"--+++----+----+-++++--+++-++++-+":{"14":"35/526","23":"28/789","25":"436/789","26":"377/1578","31":"28/263"},"--+++----+----+-++++--+++-++++--+":{"14":"5/111","15":"35/111","22":"43/111","25":"20/111","32":"8/111"},"--+++----+----+-++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+----+-++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+----+-++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"--+++----+----+-++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"--+++----+----+-++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"--+++----+----+-++++--+-":{"15":"25/122","16":"10/61","22":"28/61","23":"21/122"},"--+++----+----+-++++---":{"1":"1/3","14":"1/3","22":"1/3"},"--+++----+----+-+++-":{"14":"1/2","19":"1/2"},"--+++----+----+-++-":{"1":"7/16","14":"7/16","18":"1/8"},"--+++----+----+-+-":{"1":"1/3","14":"1/3","17":"1/3"},"--+++----+----+--++++":{"15":"1/2","20":"1/2"},"--+++----+----+--+++-+":{"16":"1/2","21":"1/2"},"--+++----+----+--+++--+++++++++":{"14":"5/76","16":"2/19","25":"55/76","30":"2/19"},"--+++----+----+--+++--++++++++-+":{"14":"5/216","16":"25/72","22":"16/27","31":"1/27"},"--+++----+----+--+++--++++++++--+":{"14":"5/216","16":"1/27","21":"67/216","22":"16/27","32":"1/27"},"--+++----+----+--+++--+++++++-":{"25":"5/6","29":"1/6"},"--+++----+----+--+++--++++++-":{"25":"7/8","28":"1/8"},"--+++----+----+--+++--+++++-":{"25":"2/3","27":"1/3"},"--+++----+----+--+++--++++-":{"25":"3/4","26":"1/4"},"--+++----+----+--+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"--+++----+----+--+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"--+++----+----+--+++--+-":{"20":"1/6","22":"2/3","23":"1/6"},"--+++----+----+--+++---":{"1":"1/3","14":"1/3","22":"1/3"},"--+++----+----+--++-":{"14":"1/2","19":"1/2"},"--+++----+----+--+-":{"1":"7/16","14":"7/16","18":"1/8"},"--+++----+----+---":{"1":"1/3","14":"1/3","17":"1/3"},"--+++----+-----++++++":{"2":"4/11","14":"5/22","20":"9/22"},"--+++----+-----+++++-+":{"2":"1/2","14":"5/16","21":"3/16"},"--+++----+-----+++++--++++":{"2":"80/229","14":"50/229","15":"105/458","20":"9/458","25":"42/229"},"--+++----+-----+++++--+++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+-----+++++--+++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"--+++----+-----+++++--+++-++++--+":{"2":"23/76","8":"5/76","21":"7/76","22":"33/76","32":"2/19"},"--+++----+-----+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+-----+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+-----+++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+-----+++++--+++--":{"2":"1/4","8":"1/12","22":"5/12","26":"1/4"},"--+++----+-----+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"--+++----+-----+++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"--+++----+-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"--+++----+-----+++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+-----+++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"--+++----+-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+-----+++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+-----+++++---++--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++----+-----+++++---++--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+-----+++++---++--+++---":{"2":"65/137","8":"73/411","23":"31/411","26":"88/411","32":"8/137"},"--+++----+-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++----+-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++----+-----+++++---++---":{"2":"15/31","8":"5/31","23":"3/31","27":"8/31"},"--+++----+-----+++++---+-":{"4":"285/1126","8":"76/563","15":"152/563","23":"105/1126","24":"140/563"},"--+++----+-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"--+++----+-----+++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+-----+++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"--+++----+-----+++++----+-++++---":{"14":"1/8","15":"2/5","23":"1/5","26":"3/40","32":"1/5"},"--+++----+-----+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+-----+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+-----+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+-----+++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++----+-----+++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+-----+++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++----+-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++----+-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++----+-----+++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+-----+++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+-----+++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++----+-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"--+++----+-----+++++----+----++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+-----+++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+-----+++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"--+++----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"--+++----+-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"--+++----+-----+++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"--+++----+-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"--+++----+-----+++++--------+":{"1":"31/150","9":"31/150","15":"11/50","24":"4/15","28":"1/10"},"--+++----+-----+++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+-----+++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"--+++----+-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"--+++----+-----+++++----------+":{"30":"1"},"--+++----+-----+++++-----------+":{"29":"3/8","31":"5/8"},"--+++----+-----+++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"--+++----+-----++++-":{"15":"5/6","19":"1/6"},"--+++----+-----+++-":{"15":"7/8","18":"1/8"},"--+++----+-----++-":{"15":"2/3","17":"1/3"},"--+++----+-----+-":{"15":"3/4","16":"1/4"},"--+++----+------+++++":{"2":"4/11","14":"5/22","20":"9/22"},"--+++----+------++++-+":{"2":"1/2","14":"5/16","21":"3/16"},"--+++----+------++++--+++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"--+++----+------++++--++++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"--+++----+------++++--++++++++--+":{"3":"2/25","16":"9/50","22":"2/25","25":"21/50","32":"6/25"},"--+++----+------++++--+++++++-":{"25":"5/6","29":"1/6"},"--+++----+------++++--++++++-":{"25":"7/8","28":"1/8"},"--+++----+------++++--+++++-":{"25":"2/3","27":"1/3"},"--+++----+------++++--++++-":{"25":"3/4","26":"1/4"},"--+++----+------++++--+++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+------++++--+++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"--+++----+------++++--+++-++++--+":{"3":"5/154","15":"45/154","22":"34/77","25":"3/22","32":"15/154"},"--+++----+------++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+------++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+------++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"--+++----+------++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"--+++----+------++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"--+++----+------++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"--+++----+------++++---++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"--+++----+------++++---+++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"--+++----+------++++---+++++++--+":{"2":"1/5","16":"1/5","25":"2/5","32":"1/5"},"--+++----+------++++---++++++-":{"25":"5/6","29":"1/6"},"--+++----+------++++---+++++-":{"25":"7/8","28":"1/8"},"--+++----+------++++---++++-":{"25":"2/3","27":"1/3"},"--+++----+------++++---+++-":{"25":"3/4","26":"1/4"},"--+++----+------++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+------++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"--+++----+------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"--+++----+------++++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"--+++----+------++++----+++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"--+++----+------++++----++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"--+++----+------++++----++++++--+":{"2":"1/5","16":"1/5","25":"2/5","32":"1/5"},"--+++----+------++++----+++++-":{"25":"5/6","29":"1/6"},"--+++----+------++++----++++-":{"25":"7/8","28":"1/8"},"--+++----+------++++----+++-":{"25":"2/3","27":"1/3"},"--+++----+------++++----++-":{"25":"3/4","26":"1/4"},"--+++----+------++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+------++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"--+++----+------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+------++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++----+------++++----+--+++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+------++++----+--+++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++----+------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++----+------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++----+------++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+------++++----+---++-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+------++++----+---++---":{"2":"160/569","14":"365/1138","23":"12/569","26":"165/1138","32":"132/569"},"--+++----+------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"--+++----+------++++----+----++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+------++++----+----+-+":{"2":"17/99","24":"25/99","25":"40/99","31":"17/99"},"--+++----+------++++----+----+---":{"2":"19/50","14":"7/20","24":"3/100","28":"3/50","32":"9/50"},"--+++----+------++++----+-----":{"24":"1/2","29":"1/2"},"--+++----+------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"--+++----+------++++------+":{"17":"1/2","24":"5/16","26":"3/16"},"--+++----+------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"--+++----+------++++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+------++++--------++-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"--+++----+------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"--+++----+------++++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"--+++----+------++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+------++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"--+++----+------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"--+++----+------++++----------+":{"30":"1"},"--+++----+------++++-----------+":{"29":"3/8","31":"5/8"},"--+++----+------++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"--+++----+------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"--+++----+------++-":{"15":"11/38","16":"10/19","18":"7/38"},"--+++----+------+-":{"15":"1/13","16":"5/13","17":"7/13"},"--+++----+-------++++":{"2":"4/11","14":"5/22","20":"9/22"},"--+++----+-------+++-+":{"16":"1/2","21":"1/2"},"--+++----+-------+++--+++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++----+-------+++--++++++++-+":{"3":"1/71","16":"24/71","22":"43/71","31":"3/71"},"--+++----+-------+++--++++++++--+":{"3":"1/71","16":"3/71","21":"21/71","22":"43/71","32":"3/71"},"--+++----+-------+++--+++++++-":{"25":"5/6","29":"1/6"},"--+++----+-------+++--++++++-":{"25":"7/8","28":"1/8"},"--+++----+-------+++--+++++-":{"25":"2/3","27":"1/3"},"--+++----+-------+++--++++-":{"25":"3/4","26":"1/4"},"--+++----+-------+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"--+++----+-------+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"--+++----+-------+++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"--+++----+-------+++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++----+-------+++---+++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"--+++----+-------+++---+++++++--+":{"3":"1/26","16":"9/26","17":"5/13","23":"3/26","32":"3/26"},"--+++----+-------+++---++++++-":{"25":"5/6","29":"1/6"},"--+++----+-------+++---+++++-":{"25":"7/8","28":"1/8"},"--+++----+-------+++---++++-":{"25":"2/3","27":"1/3"},"--+++----+-------+++---+++-":{"25":"3/4","26":"1/4"},"--+++----+-------+++---++-":{"15":"5/36","16":"5/18","23":"7/36","25":"7/18"},"--+++----+-------+++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"--+++----+-------+++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++----+-------+++----++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"--+++----+-------+++----+++++-":{"25":"5/6","29":"1/6"},"--+++----+-------+++----++++-":{"25":"7/8","28":"1/8"},"--+++----+-------+++----+++-":{"25":"2/3","27":"1/3"},"--+++----+-------+++----++-":{"25":"3/4","26":"1/4"},"--+++----+-------+++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++----+-------+++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"--+++----+-------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++----+-------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++----+-------+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++----+-------+++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++----+-------+++----+--+++-+":{"3":"20/499","16":"177/998","24":"146/499","25":"369/998","31":"60/499"},"--+++----+-------+++----+--+++---":{"2":"67/215","14":"14/43","16":"3/215","26":"6/43","32":"9/43"},"--+++----+-------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++----+-------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++----+-------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"--+++----+-------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"--+++----+-------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"--+++----+-------+++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++----+-------+++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"--+++----+-------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++----+-------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++----+-------+++-------+-":{"3":"600/9913","14":"1125/9913","18":"320/9913","27":"6029/9913","28":"1839/9913"},"--+++----+-------+++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+-------+++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"--+++----+-------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++----+-------+++--------+-":{"1":"76/205","9":"76/205","16":"19/82","28":"3/410","29":"4/205"},"--+++----+-------+++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++----+-------+++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"--+++----+-------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"--+++----+-------+++----------+":{"30":"1"},"--+++----+-------+++-----------+":{"29":"3/8","31":"5/8"},"--+++----+-------+++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"--+++----+-------++-":{"15":"9/31","17":"17/31","19":"5/31"},"--+++----+-------+-":{"15":"1/6","17":"2/3","18":"1/6"},"--+++----+--------":{"1":"1/3","9":"1/3","17":"1/3"},"--+++-----+":{"1":"1/4","10":"3/4"},"--+++------+":{"1":"1/2","11":"1/2"},"--+++-------+":{"8":"2/9","12":"7/9"},"--+++--------+":{"8":"1/2","13":"1/2"},"--+++---------+":{"9":"1/2","14":"1/2"},"--+++----------+":{"2":"4/11","9":"5/22","15":"9/22"},"--+++-----------+":{"2":"1/2","9":"5/16","16":"3/16"},"--+++------------++++":{"16":"1/4","20":"3/4"},"--+++------------+++-+":{"16":"1/2","21":"1/2"},"--+++------------+++--+++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++------------+++--++++++++-+":{"3":"1/71","16":"24/71","22":"43/71","31":"3/71"},"--+++------------+++--++++++++--+":{"3":"1/71","16":"3/71","21":"21/71","22":"43/71","32":"3/71"},"--+++------------+++--+++++++-":{"25":"5/6","29":"1/6"},"--+++------------+++--++++++-":{"25":"7/8","28":"1/8"},"--+++------------+++--+++++-":{"25":"2/3","27":"1/3"},"--+++------------+++--++++-":{"25":"3/4","26":"1/4"},"--+++------------+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"--+++------------+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"--+++------------+++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"--+++------------+++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++------------+++---+++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"--+++------------+++---+++++++--+":{"3":"1/26","16":"9/26","17":"5/13","23":"3/26","32":"3/26"},"--+++------------+++---++++++-":{"25":"5/6","29":"1/6"},"--+++------------+++---+++++-":{"25":"7/8","28":"1/8"},"--+++------------+++---++++-":{"25":"2/3","27":"1/3"},"--+++------------+++---+++-":{"25":"3/4","26":"1/4"},"--+++------------+++---++-":{"2":"5/13","9":"25/104","15":"15/208","23":"21/208","25":"21/104"},"--+++------------+++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"--+++------------+++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++------------+++----++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"--+++------------+++----+++++-":{"25":"5/6","29":"1/6"},"--+++------------+++----++++-":{"25":"7/8","28":"1/8"},"--+++------------+++----+++-":{"25":"2/3","27":"1/3"},"--+++------------+++----++-":{"25":"3/4","26":"1/4"},"--+++------------+++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++------------+++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"--+++------------+++----+-++++---":{"9":"5/34","16":"5/34","25":"8/17","32":"4/17"},"--+++------------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++------------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++------------+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++------------+++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++------------+++----+--+++-+":{"3":"20/499","16":"177/998","24":"146/499","25":"369/998","31":"60/499"},"--+++------------+++----+--+++---":{"2":"67/215","14":"14/43","16":"3/215","26":"6/43","32":"9/43"},"--+++------------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++------------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"--+++------------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"--+++------------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"--+++------------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"--+++------------+++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++------------+++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"--+++------------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++------------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++------------+++-------+-":{"3":"600/9913","14":"1125/9913","18":"320/9913","27":"6029/9913","28":"1839/9913"},"--+++------------+++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++------------+++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"--+++------------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++------------+++--------+-":{"1":"38/113","4":"38/113","16":"19/226","28":"15/226","29":"20/113"},"--+++------------+++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++------------+++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"--+++------------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"--+++------------+++----------+":{"30":"1"},"--+++------------+++-----------+":{"29":"3/8","31":"5/8"},"--+++------------+++-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"--+++------------++-":{"15":"9/31","17":"17/31","19":"5/31"},"--+++------------+-":{"3":"40/311","9":"75/311","17":"163/311","18":"33/311"},"--+++-------------+++":{"16":"1/4","20":"3/4"},"--+++-------------++-+":{"16":"1/2","21":"1/2"},"--+++-------------++--+":{"17":"1/2","22":"1/2"},"--+++-------------++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++-------------++---+++++++-+":{"2":"1565/3229","14":"755/3229","18":"432/3229","25":"120/3229","31":"357/3229"},"--+++-------------++---+++++++--+":{"2":"13/35","14":"4/35","23":"24/175","25":"33/175","32":"33/175"},"--+++-------------++---++++++-":{"25":"5/6","29":"1/6"},"--+++-------------++---+++++-":{"25":"7/8","28":"1/8"},"--+++-------------++---++++-":{"25":"2/3","27":"1/3"},"--+++-------------++---+++-":{"25":"3/4","26":"1/4"},"--+++-------------++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"--+++-------------++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"--+++-------------++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"--+++-------------++----++++++-+":{"2":"1565/3229","14":"755/3229","18":"432/3229","25":"120/3229","31":"357/3229"},"--+++-------------++----+++++-":{"25":"5/6","29":"1/6"},"--+++-------------++----++++-":{"25":"7/8","28":"1/8"},"--+++-------------++----+++-":{"25":"2/3","27":"1/3"},"--+++-------------++----++-":{"25":"3/4","26":"1/4"},"--+++-------------++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++-------------++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"--+++-------------++----+-++++---":{"9":"5/34","16":"5/34","25":"8/17","32":"4/17"},"--+++-------------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++-------------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++-------------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++-------------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"--+++-------------++-----+":{"1":"155/474","2":"124/237","18":"5/158","24":"16/237","25":"4/79"},"--+++-------------++------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++-------------++------++++-+":{"3":"105/1922","18":"161/1922","25":"460/961","26":"421/1922","31":"315/1922"},"--+++-------------++------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"--+++-------------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++-------------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++-------------++------+-":{"1":"5/18","2":"4/9","17":"1/90","26":"1/10","27":"1/6"},"--+++-------------++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++-------------++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"--+++-------------++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++-------------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++-------------++-------+-":{"3":"600/9913","14":"1125/9913","18":"320/9913","27":"6029/9913","28":"1839/9913"},"--+++-------------++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++-------------++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"--+++-------------++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++-------------++--------+-":{"1":"38/113","4":"38/113","16":"19/226","28":"15/226","29":"20/113"},"--+++-------------++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++-------------++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"--+++-------------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"--+++-------------++----------+":{"30":"1"},"--+++-------------++-----------+":{"29":"3/8","31":"5/8"},"--+++-------------++-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"--+++-------------+-":{"4":"285/1414","8":"76/707","18":"377/1414","19":"300/707"},"--+++--------------++":{"18":"1/8","20":"7/8"},"--+++--------------+-+":{"16":"1/2","21":"1/2"},"--+++--------------+--+":{"18":"2/9","22":"7/9"},"--+++--------------+---+":{"18":"1/2","23":"1/2"},"--+++--------------+----+++++++":{"3":"15/398","18":"8/199","25":"161/199","30":"45/398"},"--+++--------------+----++++++-+":{"2":"1/3","24":"1/3","31":"1/3"},"--+++--------------+----+++++-":{"25":"5/6","29":"1/6"},"--+++--------------+----++++-":{"25":"7/8","28":"1/8"},"--+++--------------+----+++-":{"25":"2/3","27":"1/3"},"--+++--------------+----++-":{"25":"3/4","26":"1/4"},"--+++--------------+----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++--------------+----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"--+++--------------+----+-++++---":{"1":"1/364","14":"16/91","18":"5/52","25":"40/91","32":"2/7"},"--+++--------------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++--------------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++--------------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"--+++--------------+----+--":{"0":"15/64","3":"5/64","18":"3/16","24":"5/16","26":"3/16"},"--+++--------------+-----++++++":{"3":"1/30","24":"1/15","25":"4/5","30":"1/10"},"--+++--------------+-----+++++-+":{"2":"3/19","19":"8/19","24":"5/19","31":"3/19"},"--+++--------------+-----++++-":{"25":"5/6","29":"1/6"},"--+++--------------+-----+++-":{"25":"7/8","28":"1/8"},"--+++--------------+-----++-":{"25":"2/3","27":"1/3"},"--+++--------------+-----+-":{"25":"3/4","26":"1/4"},"--+++--------------+------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++--------------+------++++-+":{"3":"28/419","19":"161/838","25":"345/838","26":"54/419","31":"84/419"},"--+++--------------+------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"--+++--------------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++--------------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++--------------+------+-":{"0":"20/313","4":"25/626","15":"17/626","26":"102/313","27":"170/313"},"--+++--------------+-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++--------------+-------+++-+":{"3":"20/307","19":"115/614","25":"231/614","27":"54/307","31":"60/307"},"--+++--------------+-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++--------------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++--------------+-------+-":{"3":"40/791","14":"75/791","19":"40/791","27":"69/113","28":"153/791"},"--+++--------------+--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++--------------+--------++-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"--+++--------------+--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++--------------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"--+++--------------+---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++--------------+---------+-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"--+++--------------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"--+++--------------+----------+":{"30":"1"},"--+++--------------+-----------+":{"29":"3/8","31":"5/8"},"--+++--------------+-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"--+++---------------+":{"18":"1/8","20":"7/8"},"--+++----------------+":{"19":"3/8","21":"5/8"},"--+++-----------------+":{"18":"2/9","22":"7/9"},"--+++------------------+":{"4":"285/1414","8":"76/707","19":"300/707","23":"377/1414"},"--+++-------------------+":{"19":"1/2","24":"1/2"},"--+++--------------------++++++":{"30":"1"},"--+++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"--+++--------------------++++-":{"28":"3/11","29":"8/11"},"--+++--------------------+++-":{"2":"10/17","9":"5/34","25":"3/17","28":"3/34"},"--+++--------------------++-":{"25":"3/7","27":"4/7"},"--+++--------------------+-":{"25":"3/4","26":"1/4"},"--+++---------------------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"--+++---------------------++++-+-":{"25":"13/22","26":"13/66","31":"7/66","32":"7/66"},"--+++---------------------++++---":{"14":"35/208","24":"35/208","25":"9/26","26":"5/104","32":"7/26"},"--+++---------------------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--+++---------------------++-":{"25":"11/38","26":"10/19","28":"7/38"},"--+++---------------------+-":{"1":"40/129","2":"64/129","19":"1/129","26":"3/43","27":"5/43"},"--+++----------------------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"--+++----------------------+++-+":{"2":"5/7","26":"1/7","31":"1/7"},"--+++----------------------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++----------------------++-":{"25":"9/31","27":"17/31","29":"5/31"},"--+++----------------------+-":{"26":"5/17","27":"11/17","28":"1/17"},"--+++-----------------------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++-----------------------++-+":{"2":"5/7","26":"1/7","31":"1/7"},"--+++-----------------------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"--+++-----------------------+-":{"1":"285/784","4":"285/784","18":"19/392","28":"3/49","29":"8/49"},"--+++------------------------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"--+++------------------------+-+":{"2":"50/69","25":"11/138","28":"7/138","31":"10/69"},"--+++------------------------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"--+++-------------------------+":{"30":"1"},"--+++--------------------------+":{"29":"3/8","31":"5/8"},"--+++----------------------------":{"1":"10/67","27":"41/67","32":"16/67"},"--++-":{"0":"9/31","2":"17/31","4":"5/31"},"--+-":{"2":"7/9","3":"2/9"},"---+++":{"0":"1/2","5":"1/2"},"---++-+":{"1":"1/2","6":"1/2"},"---++--+":{"2":"1/2","7":"1/2"},"---++---+++":{"5":"1/2","10":"1/2"},"---++---++-+":{"6":"1/2","11":"1/2"},"---++---++--+":{"2":"1/2","12":"1/2"},"---++---++---++++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"---++---++---+++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"---++---++---+++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"---++---++---++++++++++++++++-":{"25":"5/6","29":"1/6"},"---++---++---+++++++++++++++-":{"25":"7/8","28":"1/8"},"---++---++---++++++++++++++-":{"25":"2/3","27":"1/3"},"---++---++---+++++++++++++-":{"25":"3/4","26":"1/4"},"---++---++---++++++++++++-":{"20":"1/2","25":"1/2"},"---++---++---+++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"---++---++---++++++++++-":{"20":"7/8","23":"1/8"},"---++---++---+++++++++-":{"20":"2/3","22":"1/3"},"---++---++---++++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"---++---++---+++++++-":{"2":"5/13","5":"1/13","13":"2/13","15":"1/13","20":"4/13"},"---++---++---++++++-":{"15":"5/6","19":"1/6"},"---++---++---+++++-":{"15":"7/8","18":"1/8"},"---++---++---++++-":{"15":"2/3","17":"1/3"},"---++---++---+++-":{"15":"3/4","16":"1/4"},"---++---++---++-":{"2":"5/11","8":"2/11","15":"4/11"},"---++---++---+-":{"1":"19/46","13":"8/23","14":"11/46"},"---++---++----+++++++++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"---++---++----++++++++++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"---++---++----++++++++++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"---++---++----+++++++++++++++-":{"25":"5/6","29":"1/6"},"---++---++----++++++++++++++-":{"25":"7/8","28":"1/8"},"---++---++----+++++++++++++-":{"25":"2/3","27":"1/3"},"---++---++----++++++++++++-":{"25":"3/4","26":"1/4"},"---++---++----+++++++++++-":{"20":"1/2","25":"1/2"},"---++---++----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"---++---++----+++++++++-":{"20":"7/8","23":"1/8"},"---++---++----++++++++-":{"20":"2/3","22":"1/3"},"---++---++----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"---++---++----++++++-++++++++++":{"8":"1/18","25":"7/9","30":"1/6"},"---++---++----++++++-+++++++++-+":{"8":"4/57","16":"5/38","25":"57/97","31":"4/19"},"---++---++----++++++-+++++++++--+":{"8":"4/57","21":"5/38","25":"57/97","32":"4/19"},"---++---++----++++++-++++++++-":{"25":"5/6","29":"1/6"},"---++---++----++++++-+++++++-":{"25":"7/8","28":"1/8"},"---++---++----++++++-++++++-":{"25":"2/3","27":"1/3"},"---++---++----++++++-+++++-":{"25":"3/4","26":"1/4"},"---++---++----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"---++---++----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"---++---++----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"---++---++----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++---++----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++---++----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++---++----++++++-++++--":{"7":"1/2","14":"5/16","26":"3/16"},"---++---++----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"---++---++----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"---++---++----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"---++---++----++++++--":{"2":"1/2","14":"5/16","21":"3/16"},"---++---++----+++++-":{"14":"1/2","19":"1/2"},"---++---++----++++-":{"15":"7/8","18":"1/8"},"---++---++----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"---++---++----++-":{"1":"19/49","8":"1/49","14":"137/392","16":"95/392"},"---++---++----+-":{"1":"19/50","8":"4/25","14":"2/25","15":"19/50"},"---++---++-----++++++":{"2":"31/87","3":"7/29","14":"20/87","20":"5/29"},"---++---++-----+++++-+++++":{"8":"16/115","14":"6/23","15":"31/230","20":"31/230","25":"38/115"},"---++---++-----+++++-++++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++---++-----+++++-++++-++++-+":{"8":"7/214","21":"71/214","25":"115/214","31":"21/214"},"---++---++-----+++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++---++-----+++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++---++-----+++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++---++-----+++++-++++--":{"21":"1/2","26":"1/2"},"---++---++-----+++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"---++---++-----+++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"---++---++-----+++++-+-":{"0":"8/149","9":"5/149","21":"51/149","22":"85/149"},"---++---++-----+++++--++++":{"8":"16/115","14":"6/23","15":"31/230","20":"31/230","25":"38/115"},"---++---++-----+++++--+++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++---++-----+++++--+++-++++-+":{"8":"7/190","23":"7/190","25":"52/95","26":"51/190","31":"21/190"},"---++---++-----+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++---++-----+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++---++-----+++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++---++-----+++++--+++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++---++-----+++++--+++--+++-+":{"8":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++---++-----+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++---++-----+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"---++---++-----+++++--+++---":{"22":"1/2","27":"1/2"},"---++---++-----+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"---++---++-----+++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"---++---++-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"---++---++-----+++++---++-+++++":{"8":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++---++-----+++++---++-++++-+":{"8":"7/190","23":"7/190","25":"52/95","26":"51/190","31":"21/190"},"---++---++-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++---++-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++---++-----+++++---++-+-":{"2":"1/4","8":"1/12","22":"3/20","26":"1/4","27":"4/15"},"---++---++-----+++++---++--++++":{"8":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++---++-----+++++---++--+++-+":{"8":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++---++-----+++++---++--+++---":{"2":"5/26","22":"4/13","26":"5/26","27":"3/26","32":"5/26"},"---++---++-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++---++-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---++---++-----+++++---++---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++---++-----+++++---++---++-+":{"8":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++---++-----+++++---++---++---":{"2":"1/4","21":"1/4","27":"1/4","32":"1/4"},"---++---++-----+++++---++---+-":{"2":"19/29","3":"19/87","23":"1/29","29":"8/87"},"---++---++-----+++++---++----":{"23":"1/2","28":"1/2"},"---++---++-----+++++---+-":{"4":"285/1414","13":"76/707","23":"377/1414","24":"300/707"},"---++---++-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"---++---++-----+++++----+-+":{"2":"5/13","8":"5/39","15":"2/13","23":"5/39","26":"8/39"},"---++---++-----+++++----+--+":{"2":"15/31","8":"5/31","23":"3/31","27":"8/31"},"---++---++-----+++++----+---+++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++---++-----+++++----+---++-+":{"8":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++---++-----+++++----+---++---":{"2":"7/11","8":"2/11","23":"1/11","32":"1/11"},"---++---++-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"---++---++-----+++++----+----++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++---++-----+++++----+----+-+":{"8":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++---++-----+++++----+----+---":{"2":"7/11","8":"2/11","23":"1/11","32":"1/11"},"---++---++-----+++++----+-----":{"24":"1/2","29":"1/2"},"---++---++-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"---++---++-----+++++------+":{"0":"51/112","8":"17/112","20":"1/28","24":"23/112","26":"17/112"},"---++---++-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"---++---++-----+++++--------+":{"1":"608/1623","8":"44/541","9":"721/3246","24":"380/1623","28":"95/1082"},"---++---++-----+++++---------++":{"8":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++---++-----+++++---------+-+":{"8":"34/497","16":"255/1988","25":"801/1988","29":"97/497","31":"102/497"},"---++---++-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"---++---++-----+++++----------+":{"30":"1"},"---++---++-----+++++-----------+":{"29":"3/8","31":"5/8"},"---++---++-----+++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"---++---++-----++++-":{"15":"5/6","19":"1/6"},"---++---++-----+++-":{"15":"7/8","18":"1/8"},"---++---++-----++-":{"15":"2/3","17":"1/3"},"---++---++-----+-":{"15":"3/4","16":"1/4"},"---++---++------":{"2":"5/11","8":"2/11","15":"4/11"},"---++---+-":{"1":"19/46","8":"8/23","9":"11/46"},"---++----++":{"5":"1/2","10":"1/2"},"---++----+-+":{"8":"3/10","11":"7/10"},"---++----+--+":{"8":"2/9","12":"7/9"},"---++----+---+":{"8":"1/2","13":"1/2"},"---++----+----+++++++++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"---++----+----++++++++++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"---++----+----++++++++++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"---++----+----+++++++++++++++-":{"25":"5/6","29":"1/6"},"---++----+----++++++++++++++-":{"25":"7/8","28":"1/8"},"---++----+----+++++++++++++-":{"25":"2/3","27":"1/3"},"---++----+----++++++++++++-":{"25":"3/4","26":"1/4"},"---++----+----+++++++++++-":{"20":"1/2","25":"1/2"},"---++----+----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"---++----+----+++++++++-":{"20":"7/8","23":"1/8"},"---++----+----++++++++-":{"20":"2/3","22":"1/3"},"---++----+----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"---++----+----++++++-++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"---++----+----++++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"---++----+----++++++-+++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"---++----+----++++++-++++++++-":{"25":"5/6","29":"1/6"},"---++----+----++++++-+++++++-":{"25":"7/8","28":"1/8"},"---++----+----++++++-++++++-":{"25":"2/3","27":"1/3"},"---++----+----++++++-+++++-":{"25":"3/4","26":"1/4"},"---++----+----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"---++----+----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"---++----+----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"---++----+----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+----++++++-++++--":{"8":"1/12","14":"5/32","22":"5/12","26":"11/32"},"---++----+----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"---++----+----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"---++----+----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"---++----+----++++++--":{"2":"1/2","14":"5/16","21":"3/16"},"---++----+----+++++-":{"14":"1/2","19":"1/2"},"---++----+----++++-":{"15":"7/8","18":"1/8"},"---++----+----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"---++----+----++-":{"1":"7/20","14":"7/20","15":"1/20","16":"1/4"},"---++----+----+-+++++":{"15":"1/2","20":"1/2"},"---++----+----+-++++-++++++++++":{"3":"1/18","25":"7/9","30":"1/6"},"---++----+----+-++++-+++++++++-+":{"3":"4/49","16":"23/98","25":"43/98","31":"12/49"},"---++----+----+-++++-+++++++++--+":{"3":"4/49","21":"23/98","25":"43/98","32":"12/49"},"---++----+----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"---++----+----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"---++----+----+-++++-++++++-":{"25":"2/3","27":"1/3"},"---++----+----+-++++-+++++-":{"25":"3/4","26":"1/4"},"---++----+----+-++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"---++----+----+-++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"---++----+----+-++++-++++-++++--+":{"14":"15/806","15":"160/403","21":"215/806","25":"116/403","32":"12/403"},"---++----+----+-++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+----+-++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+----+-++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"---++----+----+-++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"---++----+----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"---++----+----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"---++----+----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"---++----+----+-++++--":{"2":"1/2","14":"5/16","21":"3/16"},"---++----+----+-+++-":{"14":"1/2","19":"1/2"},"---++----+----+-++-":{"1":"7/16","14":"7/16","18":"1/8"},"---++----+----+-+-":{"1":"1/3","14":"1/3","17":"1/3"},"---++----+----+--":{"2":"1/2","14":"5/16","16":"3/16"},"---++----+-----++++++":{"2":"31/87","3":"7/29","14":"20/87","20":"5/29"},"---++----+-----+++++-++++++++++":{"3":"2/19","14":"5/38","25":"25/38","30":"2/19"},"---++----+-----+++++-+++++++++-+":{"3":"735/4288","14":"1315/4288","15":"1277/4288","25":"215/1072","31":"101/4288"},"---++----+-----+++++-+++++++++--+":{"3":"215/1558","14":"170/779","15":"445/1558","25":"457/1558","32":"101/1558"},"---++----+-----+++++-++++++++-":{"25":"5/6","29":"1/6"},"---++----+-----+++++-+++++++-":{"25":"7/8","28":"1/8"},"---++----+-----+++++-++++++-":{"25":"2/3","27":"1/3"},"---++----+-----+++++-+++++-":{"25":"3/4","26":"1/4"},"---++----+-----+++++-++++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+-----+++++-++++-++++-+":{"3":"7/214","21":"71/214","25":"115/214","31":"21/214"},"---++----+-----+++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+-----+++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+-----+++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+-----+++++-++++--":{"21":"1/2","26":"1/2"},"---++----+-----+++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"---++----+-----+++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"---++----+-----+++++-+-":{"0":"8/149","9":"5/149","21":"51/149","22":"85/149"},"---++----+-----+++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"---++----+-----+++++--+++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+-----+++++--+++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"---++----+-----+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+-----+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+-----+++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+-----+++++--+++--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++----+-----+++++--+++--+++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+-----+++++--+++--+++---":{"8":"1/12","21":"25/96","22":"1/6","26":"23/96","32":"1/4"},"---++----+-----+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++----+-----+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"---++----+-----+++++--+++---":{"22":"1/2","27":"1/2"},"---++----+-----+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"---++----+-----+++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"---++----+-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"---++----+-----+++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+-----+++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"---++----+-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+-----+++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+-----+++++---++--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++----+-----+++++---++--+++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+-----+++++---++--+++---":{"8":"1/18","22":"1/6","26":"1/3","27":"5/18","32":"1/6"},"---++----+-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++----+-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---++----+-----+++++---++---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+-----+++++---++---++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+-----+++++---++---++---":{"2":"1/8","8":"1/16","21":"31/128","26":"33/128","32":"5/16"},"---++----+-----+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"---++----+-----+++++---++----":{"23":"1/2","28":"1/2"},"---++----+-----+++++---+-":{"4":"285/1126","8":"76/563","15":"152/563","23":"105/1126","24":"140/563"},"---++----+-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"---++----+-----+++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+-----+++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"---++----+-----+++++----+-++++---":{"2":"5/43","15":"73/172","23":"35/172","26":"6/43","32":"5/43"},"---++----+-----+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+-----+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+-----+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+-----+++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++----+-----+++++----+--+++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+-----+++++----+--+++---":{"8":"1/29","23":"1/29","26":"11/29","27":"13/29","32":"3/29"},"---++----+-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++----+-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---++----+-----+++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+-----+++++----+---++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+-----+++++----+---++---":{"2":"283/499","3":"73/499","23":"39/499","26":"40/499","32":"64/499"},"---++----+-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"---++----+-----+++++----+----++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+-----+++++----+----+-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+-----+++++----+----+---":{"2":"7/11","3":"2/11","23":"2/33","28":"1/33","32":"1/11"},"---++----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"---++----+-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"---++----+-----+++++------+":{"16":"17/45","20":"1/45","24":"131/360","26":"17/72"},"---++----+-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"---++----+-----+++++--------+":{"1":"31/150","9":"31/150","15":"11/50","24":"4/15","28":"1/10"},"---++----+-----+++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+-----+++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"---++----+-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"---++----+-----+++++----------+":{"30":"1"},"---++----+-----+++++-----------+":{"29":"3/8","31":"5/8"},"---++----+-----+++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"---++----+-----++++-":{"15":"5/6","19":"1/6"},"---++----+-----+++-":{"15":"7/8","18":"1/8"},"---++----+-----++-":{"15":"2/3","17":"1/3"},"---++----+-----+-":{"15":"3/4","16":"1/4"},"---++----+------+++++":{"3":"4/21","14":"5/14","20":"19/42"},"---++----+------++++-++++++++++":{"3":"2/19","14":"5/38","25":"25/38","30":"2/19"},"---++----+------++++-+++++++++-+":{"3":"476/2327","14":"730/2327","16":"1277/4654","25":"445/4654","31":"20/179"},"---++----+------++++-+++++++++--+":{"3":"8/41","14":"95/328","21":"89/328","25":"5/41","32":"5/41"},"---++----+------++++-++++++++-":{"25":"5/6","29":"1/6"},"---++----+------++++-+++++++-":{"25":"7/8","28":"1/8"},"---++----+------++++-++++++-":{"25":"2/3","27":"1/3"},"---++----+------++++-+++++-":{"25":"3/4","26":"1/4"},"---++----+------++++-++++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+------++++-++++-++++-+":{"3":"7/214","21":"71/214","25":"115/214","31":"21/214"},"---++----+------++++-++++-++++--+":{"3":"3/242","15":"95/242","21":"34/121","25":"67/242","32":"9/242"},"---++----+------++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+------++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+------++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"---++----+------++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"---++----+------++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"---++----+------++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"---++----+------++++-+-":{"2":"32/235","9":"4/47","15":"3/47","21":"63/235","22":"21/47"},"---++----+------++++--+++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"---++----+------++++--++++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"---++----+------++++--++++++++--+":{"3":"2/25","16":"9/50","22":"2/25","25":"21/50","32":"6/25"},"---++----+------++++--+++++++-":{"25":"5/6","29":"1/6"},"---++----+------++++--++++++-":{"25":"7/8","28":"1/8"},"---++----+------++++--+++++-":{"25":"2/3","27":"1/3"},"---++----+------++++--++++-":{"25":"3/4","26":"1/4"},"---++----+------++++--+++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+------++++--+++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"---++----+------++++--+++-++++--+":{"3":"5/154","15":"45/154","22":"34/77","25":"3/22","32":"15/154"},"---++----+------++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+------++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+------++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"---++----+------++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"---++----+------++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"---++----+------++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"---++----+------++++---++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"---++----+------++++---+++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"---++----+------++++---+++++++--+":{"3":"1/10","16":"1/10","23":"1/10","25":"2/5","32":"3/10"},"---++----+------++++---++++++-":{"25":"5/6","29":"1/6"},"---++----+------++++---+++++-":{"25":"7/8","28":"1/8"},"---++----+------++++---++++-":{"25":"2/3","27":"1/3"},"---++----+------++++---+++-":{"25":"3/4","26":"1/4"},"---++----+------++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+------++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"---++----+------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"---++----+------++++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"---++----+------++++----+++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"---++----+------++++----++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"---++----+------++++----++++++--+":{"9":"5/34","16":"5/34","25":"8/17","32":"4/17"},"---++----+------++++----+++++-":{"25":"5/6","29":"1/6"},"---++----+------++++----++++-":{"25":"7/8","28":"1/8"},"---++----+------++++----+++-":{"25":"2/3","27":"1/3"},"---++----+------++++----++-":{"25":"3/4","26":"1/4"},"---++----+------++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++----+------++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"---++----+------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++----+------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++----+------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++----+------++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++----+------++++----+--+++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+------++++----+--+++---":{"8":"5/93","15":"32/93","24":"85/744","26":"81/248","32":"5/31"},"---++----+------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++----+------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---++----+------++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+------++++----+---++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+------++++----+---++---":{"8":"5/93","15":"32/93","24":"85/744","26":"81/248","32":"5/31"},"---++----+------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"---++----+------++++----+----++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+------++++----+----+-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++----+------++++----+----+---":{"8":"31/1500","15":"733/1500","24":"4/15","28":"81/500","32":"31/500"},"---++----+------++++----+-----":{"24":"1/2","29":"1/2"},"---++----+------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"---++----+------++++------+":{"15":"1/13","16":"5/13","24":"35/104","26":"21/104"},"---++----+------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"---++----+------++++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+------++++--------++-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"---++----+------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"---++----+------++++--------+-":{"8":"4/17","9":"15/34","28":"3/34","29":"4/17"},"---++----+------++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++----+------++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"---++----+------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"---++----+------++++----------+":{"30":"1"},"---++----+------++++-----------+":{"29":"3/8","31":"5/8"},"---++----+------++++-------------":{"1":"15/104","19":"1/104","27":"8/13","32":"3/13"},"---++----+------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"---++----+------++-":{"15":"11/38","16":"10/19","18":"7/38"},"---++----+------+-":{"15":"1/13","16":"5/13","17":"7/13"},"---++----+-------":{"2":"1/2","9":"5/16","16":"3/16"},"---++-----+":{"8":"1/8","10":"7/8"},"---++------+":{"2":"3/5","11":"2/5"},"---++-------+":{"8":"2/9","12":"7/9"},"---++--------+":{"8":"1/2","13":"1/2"},"---++---------+":{"9":"1/2","14":"1/2"},"---++----------+":{"2":"31/87","3":"7/29","9":"20/87","15":"5/29"},"---++-----------+++++":{"3":"4/21","9":"5/14","20":"19/42"},"---++-----------++++-++++++++++":{"3":"2/19","14":"5/38","25":"25/38","30":"2/19"},"---++-----------++++-+++++++++-+":{"3":"476/2327","14":"730/2327","16":"1277/4654","25":"445/4654","31":"20/179"},"---++-----------++++-+++++++++--+":{"3":"8/41","14":"95/328","21":"89/328","25":"5/41","32":"5/41"},"---++-----------++++-++++++++-":{"25":"5/6","29":"1/6"},"---++-----------++++-+++++++-":{"25":"7/8","28":"1/8"},"---++-----------++++-++++++-":{"25":"2/3","27":"1/3"},"---++-----------++++-+++++-":{"25":"3/4","26":"1/4"},"---++-----------++++-++++-":{"3":"5/49","9":"75/392","15":"15/98","22":"31/98","25":"93/392"},"---++-----------++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"---++-----------++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"---++-----------++++-+-":{"3":"1/12","9":"5/32","21":"11/32","22":"5/12"},"---++-----------++++--+++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"---++-----------++++--++++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"---++-----------++++--++++++++--+":{"3":"2/25","16":"9/50","22":"2/25","25":"21/50","32":"6/25"},"---++-----------++++--+++++++-":{"25":"5/6","29":"1/6"},"---++-----------++++--++++++-":{"25":"7/8","28":"1/8"},"---++-----------++++--+++++-":{"25":"2/3","27":"1/3"},"---++-----------++++--++++-":{"25":"3/4","26":"1/4"},"---++-----------++++--+++-":{"3":"5/49","9":"75/392","15":"15/98","22":"31/98","25":"93/392"},"---++-----------++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"---++-----------++++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"---++-----------++++---++++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"---++-----------++++---+++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"---++-----------++++---+++++++--+":{"3":"1/10","16":"1/10","23":"1/10","25":"2/5","32":"3/10"},"---++-----------++++---++++++-":{"25":"5/6","29":"1/6"},"---++-----------++++---+++++-":{"25":"7/8","28":"1/8"},"---++-----------++++---++++-":{"25":"2/3","27":"1/3"},"---++-----------++++---+++-":{"25":"3/4","26":"1/4"},"---++-----------++++---++-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++-----------++++---++-++++-+":{"3":"35/886","23":"161/2658","25":"736/1329","26":"605/2658","31":"105/886"},"---++-----------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++-----------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++-----------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++-----------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"---++-----------++++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"---++-----------++++----+++++++":{"3":"1/26","21":"1/13","25":"10/13","30":"3/26"},"---++-----------++++----++++++-+":{"3":"20/537","16":"407/1074","21":"146/537","25":"215/1074","31":"20/179"},"---++-----------++++----+++++-":{"25":"5/6","29":"1/6"},"---++-----------++++----++++-":{"25":"7/8","28":"1/8"},"---++-----------++++----+++-":{"25":"2/3","27":"1/3"},"---++-----------++++----++-":{"25":"3/4","26":"1/4"},"---++-----------++++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++-----------++++----+-++++-+":{"3":"14/313","16":"161/1252","25":"575/1252","26":"73/313","31":"42/313"},"---++-----------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++-----------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++-----------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++-----------++++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++-----------++++----+--+++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++-----------++++----+--+++---":{"8":"5/93","15":"32/93","24":"85/744","26":"81/248","32":"5/31"},"---++-----------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++-----------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---++-----------++++----+---+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++-----------++++----+---++-+":{"3":"1/15","24":"23/83","25":"16/35","31":"1/5"},"---++-----------++++----+---++---":{"8":"5/93","15":"32/93","24":"85/744","26":"81/248","32":"5/31"},"---++-----------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"---++-----------++++----+----":{"3":"4/17","9":"15/34","24":"4/17","28":"3/34"},"---++-----------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"---++-----------++++------+":{"15":"1/13","16":"5/13","24":"35/104","26":"21/104"},"---++-----------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"---++-----------++++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++-----------++++--------++-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"---++-----------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"---++-----------++++--------+-":{"1":"285/976","4":"285/976","23":"19/488","28":"8/61","29":"15/61"},"---++-----------++++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++-----------++++---------+-+":{"3":"34/489","16":"391/1956","25":"243/652","29":"73/489","31":"34/163"},"---++-----------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"---++-----------++++----------+":{"30":"1"},"---++-----------++++-----------+":{"29":"3/8","31":"5/8"},"---++-----------++++-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"---++-----------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"---++-----------++-":{"15":"11/38","16":"10/19","18":"7/38"},"---++-----------+-":{"15":"1/13","16":"5/13","17":"7/13"},"---++------------++++":{"16":"1/4","20":"3/4"},"---++------------+++-+":{"16":"1/2","21":"1/2"},"---++------------+++--+++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"---++------------+++--++++++++-+":{"3":"1/71","16":"24/71","22":"43/71","31":"3/71"},"---++------------+++--++++++++--+":{"3":"1/71","16":"3/71","21":"21/71","22":"43/71","32":"3/71"},"---++------------+++--+++++++-":{"25":"5/6","29":"1/6"},"---++------------+++--++++++-":{"25":"7/8","28":"1/8"},"---++------------+++--+++++-":{"25":"2/3","27":"1/3"},"---++------------+++--++++-":{"25":"3/4","26":"1/4"},"---++------------+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"---++------------+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"---++------------+++--+-":{"3":"40/311","14":"75/311","22":"163/311","23":"33/311"},"---++------------+++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"---++------------+++---+++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"---++------------+++---+++++++--+":{"3":"1/26","16":"9/26","17":"5/13","23":"3/26","32":"3/26"},"---++------------+++---++++++-":{"25":"5/6","29":"1/6"},"---++------------+++---+++++-":{"25":"7/8","28":"1/8"},"---++------------+++---++++-":{"25":"2/3","27":"1/3"},"---++------------+++---+++-":{"25":"3/4","26":"1/4"},"---++------------+++---++-":{"3":"4/27","9":"5/18","16":"7/54","23":"4/27","25":"8/27"},"---++------------+++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"---++------------+++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"---++------------+++----++++++-+":{"3":"1/71","16":"24/71","17":"43/71","31":"3/71"},"---++------------+++----+++++-":{"25":"5/6","29":"1/6"},"---++------------+++----++++-":{"25":"7/8","28":"1/8"},"---++------------+++----+++-":{"25":"2/3","27":"1/3"},"---++------------+++----++-":{"25":"3/4","26":"1/4"},"---++------------+++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++------------+++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"---++------------+++----+-++++---":{"2":"1/5","16":"1/5","25":"2/5","32":"1/5"},"---++------------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++------------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++------------+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++------------+++----+--++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++------------+++----+--+++-+":{"3":"20/499","16":"177/998","24":"146/499","25":"369/998","31":"60/499"},"---++------------+++----+--+++---":{"8":"1/89","16":"32/89","24":"241/712","26":"183/712","32":"3/89"},"---++------------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++------------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---++------------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"---++------------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"---++------------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"---++------------+++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++------------+++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"---++------------+++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++------------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++------------+++-------+-":{"3":"600/9913","14":"1125/9913","18":"320/9913","27":"6029/9913","28":"1839/9913"},"---++------------+++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++------------+++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"---++------------+++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++------------+++--------+-":{"1":"38/113","4":"38/113","16":"19/226","28":"15/226","29":"20/113"},"---++------------+++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++------------+++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"---++------------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"---++------------+++----------+":{"30":"1"},"---++------------+++-----------+":{"29":"3/8","31":"5/8"},"---++------------+++-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"---++------------++-":{"15":"9/31","17":"17/31","19":"5/31"},"---++------------+-":{"3":"40/311","9":"75/311","17":"163/311","18":"33/311"},"---++-------------+++":{"16":"1/4","20":"3/4"},"---++-------------++-+":{"16":"1/2","21":"1/2"},"---++-------------++--+":{"17":"1/2","22":"1/2"},"---++-------------++---++++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"---++-------------++---+++++++-+":{"3":"5/44","18":"23/132","25":"49/132","31":"15/44"},"---++-------------++---+++++++--+":{"3":"5/44","18":"5/264","23":"41/264","25":"49/132","32":"15/44"},"---++-------------++---++++++-":{"25":"5/6","29":"1/6"},"---++-------------++---+++++-":{"25":"7/8","28":"1/8"},"---++-------------++---++++-":{"25":"2/3","27":"1/3"},"---++-------------++---+++-":{"25":"3/4","26":"1/4"},"---++-------------++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"---++-------------++---+-":{"4":"285/1414","8":"76/707","23":"377/1414","24":"300/707"},"---++-------------++----+++++++":{"3":"1/26","16":"1/13","25":"10/13","30":"3/26"},"---++-------------++----++++++-+":{"3":"5/44","18":"23/132","25":"49/132","31":"15/44"},"---++-------------++----+++++-":{"25":"5/6","29":"1/6"},"---++-------------++----++++-":{"25":"7/8","28":"1/8"},"---++-------------++----+++-":{"25":"2/3","27":"1/3"},"---++-------------++----++-":{"25":"3/4","26":"1/4"},"---++-------------++----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++-------------++----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"---++-------------++----+-++++---":{"2":"1/5","16":"1/5","25":"2/5","32":"1/5"},"---++-------------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++-------------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++-------------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++-------------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"---++-------------++-----+":{"18":"4/21","24":"5/14","25":"19/42"},"---++-------------++------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++-------------++------++++-+":{"3":"105/1922","18":"161/1922","25":"460/961","26":"421/1922","31":"315/1922"},"---++-------------++------++++---":{"2":"7/41","24":"7/41","25":"15/41","26":"5/41","32":"7/41"},"---++-------------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++-------------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++-------------++------+-":{"17":"1/4","18":"1/12","26":"1/4","27":"5/12"},"---++-------------++-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++-------------++-------+++-+":{"3":"75/1433","18":"115/1433","25":"597/1433","27":"421/1433","31":"225/1433"},"---++-------------++-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++-------------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++-------------++-------+-":{"3":"600/9913","14":"1125/9913","18":"320/9913","27":"6029/9913","28":"1839/9913"},"---++-------------++--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++-------------++--------++-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"---++-------------++--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++-------------++--------+-":{"1":"38/113","4":"38/113","16":"19/226","28":"15/226","29":"20/113"},"---++-------------++---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++-------------++---------+-+":{"3":"255/3104","18":"391/3104","25":"159/388","29":"421/3104","31":"765/3104"},"---++-------------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"---++-------------++----------+":{"30":"1"},"---++-------------++-----------+":{"29":"3/8","31":"5/8"},"---++-------------++-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"---++-------------+-":{"4":"285/1414","8":"76/707","18":"377/1414","19":"300/707"},"---++--------------++":{"16":"1/4","20":"3/4"},"---++--------------+-+":{"16":"1/2","21":"1/2"},"---++--------------+--+":{"18":"2/9","22":"7/9"},"---++--------------+---+":{"18":"1/2","23":"1/2"},"---++--------------+----+++++++":{"3":"15/398","18":"8/199","25":"161/199","30":"45/398"},"---++--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"---++--------------+----+++++-":{"25":"5/6","29":"1/6"},"---++--------------+----++++-":{"25":"7/8","28":"1/8"},"---++--------------+----+++-":{"25":"2/3","27":"1/3"},"---++--------------+----++-":{"25":"3/4","26":"1/4"},"---++--------------+----+-+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++--------------+----+-++++-+":{"3":"28/557","24":"161/1114","25":"276/557","26":"177/1114","31":"84/557"},"---++--------------+----+-++++---":{"2":"21/115","18":"56/575","25":"53/115","26":"44/575","32":"21/115"},"---++--------------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++--------------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++--------------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---++--------------+----+--":{"0":"15/64","3":"5/64","18":"3/16","24":"5/16","26":"3/16"},"---++--------------+-----++++++":{"3":"1/30","24":"1/15","25":"4/5","30":"1/10"},"---++--------------+-----+++++-+-":{"2":"1/3","24":"1/3","32":"1/3"},"---++--------------+-----+++++---":{"2":"1/3","24":"1/3","31":"5/39","32":"8/39"},"---++--------------+-----++++-":{"25":"5/6","29":"1/6"},"---++--------------+-----+++-":{"25":"7/8","28":"1/8"},"---++--------------+-----++-":{"25":"2/3","27":"1/3"},"---++--------------+-----+-":{"25":"3/4","26":"1/4"},"---++--------------+------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++--------------+------++++-+":{"3":"28/419","19":"161/838","25":"345/838","26":"54/419","31":"84/419"},"---++--------------+------++++---":{"2":"7/41","24":"7/41","25":"15/41","26":"5/41","32":"7/41"},"---++--------------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++--------------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++--------------+------+-":{"0":"6/65","4":"3/52","18":"17/1300","26":"102/325","27":"34/65"},"---++--------------+-------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++--------------+-------+++-+":{"3":"20/307","19":"115/614","25":"231/614","27":"54/307","31":"60/307"},"---++--------------+-------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++--------------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++--------------+-------+-":{"3":"40/791","14":"75/791","19":"40/791","27":"69/113","28":"153/791"},"---++--------------+--------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++--------------+--------++-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"---++--------------+--------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++--------------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"---++--------------+---------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++--------------+---------+-+":{"3":"1/12","19":"17/71","25":"17/47","29":"6/91","31":"1/4"},"---++--------------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"---++--------------+----------+":{"30":"1"},"---++--------------+-----------+":{"29":"3/8","31":"5/8"},"---++--------------+-------------":{"9":"3/22","19":"4/63","27":"32/55","32":"12/55"},"---++---------------+":{"19":"1/6","20":"5/6"},"---++----------------+":{"16":"1/2","21":"1/2"},"---++-----------------+":{"18":"2/9","22":"7/9"},"---++------------------+":{"4":"285/1414","8":"76/707","19":"300/707","23":"377/1414"},"---++-------------------+":{"19":"1/2","24":"1/2"},"---++--------------------++++++":{"30":"1"},"---++--------------------+++++-+-":{"31":"1/2","32":"1/2"},"---++--------------------+++++---":{"2":"1/3","24":"1/3","31":"5/39","32":"8/39"},"---++--------------------++++-":{"28":"3/11","29":"8/11"},"---++--------------------+++-":{"3":"2/9","16":"7/36","25":"7/18","28":"7/36"},"---++--------------------++-":{"25":"3/7","27":"4/7"},"---++--------------------+-":{"25":"3/4","26":"1/4"},"---++---------------------+++++":{"3":"7/214","25":"115/214","26":"71/214","30":"21/214"},"---++---------------------++++-+-":{"25":"13/22","26":"13/66","31":"7/66","32":"7/66"},"---++---------------------++++---":{"2":"7/41","24":"7/41","25":"15/41","26":"5/41","32":"7/41"},"---++---------------------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---++---------------------++-":{"25":"11/38","26":"10/19","28":"7/38"},"---++---------------------+-":{"0":"64/529","4":"40/529","19":"17/529","26":"153/529","27":"255/529"},"---++----------------------++++":{"3":"5/163","25":"72/163","27":"71/163","30":"15/163"},"---++----------------------+++-+":{"3":"5/12","26":"7/24","31":"7/24"},"---++----------------------+++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++----------------------++-":{"25":"9/31","27":"17/31","29":"5/31"},"---++----------------------+-":{"26":"5/17","27":"11/17","28":"1/17"},"---++-----------------------+++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++-----------------------++-+":{"3":"5/12","26":"7/24","31":"7/24"},"---++-----------------------++---":{"16":"35/114","25":"31/114","26":"10/57","32":"14/57"},"---++-----------------------+-":{"1":"285/784","4":"285/784","18":"19/392","28":"3/49","29":"8/49"},"---++------------------------++":{"3":"1/15","25":"16/35","29":"23/83","30":"1/5"},"---++------------------------+-+":{"3":"100/233","25":"77/466","28":"49/466","31":"70/233"},"---++------------------------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"---++-------------------------+":{"30":"1"},"---++--------------------------+":{"29":"3/8","31":"5/8"},"---++----------------------------":{"1":"10/67","27":"41/67","32":"16/67"},"---+-":{"2":"19/33","3":"3/11","4":"5/33"},"----++":{"0":"1/2","5":"1/2"},"----+-+":{"2":"3/5","6":"2/5"},"----+--+":{"3":"2/9","7":"7/9"},"----+---+":{"3":"1/2","8":"1/2"},"----+----++":{"5":"1/2","10":"1/2"},"----+----+-+":{"1":"1/2","11":"1/2"},"----+----+--+":{"3":"2/9","12":"7/9"},"----+----+---+":{"8":"1/2","13":"1/2"},"----+----+----+++++++++++++++++":{"14":"5/44","25":"31/44","30":"2/11"},"----+----+----++++++++++++++++-+":{"14":"5/34","16":"5/34","25":"8/17","31":"4/17"},"----+----+----++++++++++++++++--+":{"14":"5/34","21":"5/34","25":"8/17","32":"4/17"},"----+----+----+++++++++++++++-":{"25":"5/6","29":"1/6"},"----+----+----++++++++++++++-":{"25":"7/8","28":"1/8"},"----+----+----+++++++++++++-":{"25":"2/3","27":"1/3"},"----+----+----++++++++++++-":{"25":"3/4","26":"1/4"},"----+----+----+++++++++++-":{"20":"1/2","25":"1/2"},"----+----+----++++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"----+----+----+++++++++-":{"20":"7/8","23":"1/8"},"----+----+----++++++++-":{"20":"2/3","22":"1/3"},"----+----+----+++++++-":{"15":"7/16","20":"5/16","21":"1/4"},"----+----+----++++++-++++++++++":{"14":"5/44","25":"31/44","30":"2/11"},"----+----+----++++++-+++++++++-+":{"14":"5/34","16":"5/34","25":"8/17","31":"4/17"},"----+----+----++++++-+++++++++--+":{"14":"5/34","21":"5/34","25":"8/17","32":"4/17"},"----+----+----++++++-++++++++-":{"25":"5/6","29":"1/6"},"----+----+----++++++-+++++++-":{"25":"7/8","28":"1/8"},"----+----+----++++++-++++++-":{"25":"2/3","27":"1/3"},"----+----+----++++++-+++++-":{"25":"3/4","26":"1/4"},"----+----+----++++++-++++-+++++":{"14":"7/118","25":"32/59","26":"179/590","30":"28/295"},"----+----+----++++++-++++-++++-+":{"14":"7/118","21":"179/590","25":"32/59","31":"28/295"},"----+----+----++++++-++++-++++--+":{"14":"35/174","21":"25/58","25":"4/87","32":"28/87"},"----+----+----++++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+----++++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+----++++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+----++++++-++++--":{"3":"1/12","14":"5/32","22":"5/12","26":"11/32"},"----+----+----++++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"----+----+----++++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"----+----+----++++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"----+----+----++++++--":{"3":"7/29","14":"105/232","20":"5/29","21":"31/232"},"----+----+----+++++-":{"14":"1/2","19":"1/2"},"----+----+----++++-":{"15":"7/8","18":"1/8"},"----+----+----+++-":{"14":"5/31","15":"9/31","17":"17/31"},"----+----+----++-":{"3":"3/11","14":"45/88","16":"19/88"},"----+----+----+-+++++":{"15":"1/2","20":"1/2"},"----+----+----+-++++-++++++++++":{"14":"5/44","25":"31/44","30":"2/11"},"----+----+----+-++++-+++++++++-+":{"14":"5/34","16":"5/34","25":"8/17","31":"4/17"},"----+----+----+-++++-+++++++++--+":{"14":"5/34","21":"5/34","25":"8/17","32":"4/17"},"----+----+----+-++++-++++++++-":{"25":"5/6","29":"1/6"},"----+----+----+-++++-+++++++-":{"25":"7/8","28":"1/8"},"----+----+----+-++++-++++++-":{"25":"2/3","27":"1/3"},"----+----+----+-++++-+++++-":{"25":"3/4","26":"1/4"},"----+----+----+-++++-++++-":{"3":"40/513","14":"25/171","15":"55/171","22":"101/513","25":"44/171"},"----+----+----+-++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"----+----+----+-++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"----+----+----+-++++-+-":{"20":"1/13","21":"5/13","22":"7/13"},"----+----+----+-++++--":{"1":"5/17","3":"1/17","14":"55/136","21":"33/136"},"----+----+----+-+++-":{"14":"1/2","19":"1/2"},"----+----+----+-++-":{"1":"7/16","14":"7/16","18":"1/8"},"----+----+----+-+-":{"1":"1/3","14":"1/3","17":"1/3"},"----+----+----+--":{"1":"5/17","3":"1/17","14":"55/136","16":"33/136"},"----+----+-----++++++++++++++++":{"9":"5/44","25":"31/44","30":"2/11"},"----+----+-----+++++++++++++++-+":{"9":"5/34","16":"5/34","25":"8/17","31":"4/17"},"----+----+-----+++++++++++++++--+":{"4":"20/121","21":"5/22","25":"83/242","32":"32/121"},"----+----+-----++++++++++++++-":{"25":"5/6","29":"1/6"},"----+----+-----+++++++++++++-":{"25":"7/8","28":"1/8"},"----+----+-----++++++++++++-":{"25":"2/3","27":"1/3"},"----+----+-----+++++++++++-":{"25":"3/4","26":"1/4"},"----+----+-----++++++++++-":{"20":"1/2","25":"1/2"},"----+----+-----+++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"----+----+-----++++++++-":{"20":"7/8","23":"1/8"},"----+----+-----+++++++-":{"20":"2/3","22":"1/3"},"----+----+-----++++++-":{"20":"3/4","21":"1/4"},"----+----+-----+++++-++++++++++":{"9":"5/44","25":"31/44","30":"2/11"},"----+----+-----+++++-+++++++++-+":{"9":"5/34","16":"5/34","25":"8/17","31":"4/17"},"----+----+-----+++++-+++++++++--+":{"4":"20/121","21":"5/22","25":"83/242","32":"32/121"},"----+----+-----+++++-++++++++-":{"25":"5/6","29":"1/6"},"----+----+-----+++++-+++++++-":{"25":"7/8","28":"1/8"},"----+----+-----+++++-++++++-":{"25":"2/3","27":"1/3"},"----+----+-----+++++-+++++-":{"25":"3/4","26":"1/4"},"----+----+-----+++++-++++-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+-----+++++-++++-++++-+":{"21":"13/45","25":"5/9","31":"7/45"},"----+----+-----+++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+-----+++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+-----+++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+-----+++++-++++--":{"21":"1/2","26":"1/2"},"----+----+-----+++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"----+----+-----+++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"----+----+-----+++++-+-":{"0":"8/149","9":"5/149","21":"51/149","22":"85/149"},"----+----+-----+++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"----+----+-----+++++--+++-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+-----+++++--+++-++++-+":{"9":"35/466","23":"28/699","25":"737/1398","26":"166/699","31":"28/233"},"----+----+-----+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+-----+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+-----+++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+-----+++++--+++--++++":{"9":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----+-----+++++--+++--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+-----+++++--+++--+++---":{"8":"2/29","14":"5/58","21":"25/116","26":"33/116","32":"10/29"},"----+----+-----+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----+-----+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"----+----+-----+++++--+++---":{"22":"1/2","27":"1/2"},"----+----+-----+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"----+----+-----+++++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"----+----+-----+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"----+----+-----+++++---++-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+-----+++++---++-++++-+":{"9":"35/466","23":"28/699","25":"737/1398","26":"166/699","31":"28/233"},"----+----+-----+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+-----+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+-----+++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+-----+++++---++--++++":{"9":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----+-----+++++---++--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+-----+++++---++--+++---":{"8":"2/29","14":"5/58","21":"25/116","26":"33/116","32":"10/29"},"----+----+-----+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----+-----+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+----+-----+++++---++---+++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+-----+++++---++---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+-----+++++---++---++---":{"8":"2/29","14":"5/58","21":"25/116","26":"33/116","32":"10/29"},"----+----+-----+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"----+----+-----+++++---++----":{"23":"1/2","28":"1/2"},"----+----+-----+++++---+-":{"3":"4/17","4":"15/34","23":"3/34","24":"4/17"},"----+----+-----+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"----+----+-----+++++----+-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+-----+++++----+-++++-+":{"9":"7/86","16":"7/86","25":"20/43","26":"52/215","31":"28/215"},"----+----+-----+++++----+-++++---":{"3":"5/148","15":"283/592","23":"125/592","26":"13/74","32":"15/148"},"----+----+-----+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+-----+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+-----+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+-----+++++----+--++++":{"9":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----+-----+++++----+--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+-----+++++----+--+++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+----+-----+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----+-----+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+----+-----+++++----+---+++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+-----+++++----+---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+-----+++++----+---++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+----+-----+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"----+----+-----+++++----+----++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+-----+++++----+----+-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+-----+++++----+----+---":{"14":"10/43","23":"16/129","25":"19/86","28":"13/258","32":"16/43"},"----+----+-----+++++----+-----":{"24":"1/2","29":"1/2"},"----+----+-----+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"----+----+-----+++++------+":{"16":"17/45","20":"1/45","24":"131/360","26":"17/72"},"----+----+-----+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"----+----+-----+++++--------+":{"3":"4/17","9":"15/34","24":"4/17","28":"3/34"},"----+----+-----+++++---------++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+-----+++++---------+-+":{"9":"85/658","16":"85/658","25":"124/329","29":"52/329","31":"68/329"},"----+----+-----+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"----+----+-----+++++----------+":{"30":"1"},"----+----+-----+++++-----------+":{"16":"3/8","31":"5/8"},"----+----+-----+++++-------------":{"1":"1/20","15":"197/300","29":"16/75","32":"2/25"},"----+----+-----++++-":{"15":"5/6","19":"1/6"},"----+----+-----+++-":{"15":"7/8","18":"1/8"},"----+----+-----++-":{"15":"2/3","17":"1/3"},"----+----+-----+-":{"15":"3/4","16":"1/4"},"----+----+------+++++":{"15":"1/2","20":"1/2"},"----+----+------++++-++++++++++":{"9":"5/44","25":"31/44","30":"2/11"},"----+----+------++++-+++++++++-+":{"9":"5/34","16":"5/34","25":"8/17","31":"4/17"},"----+----+------++++-+++++++++--+":{"4":"20/121","21":"5/22","25":"83/242","32":"32/121"},"----+----+------++++-++++++++-":{"25":"5/6","29":"1/6"},"----+----+------++++-+++++++-":{"25":"7/8","28":"1/8"},"----+----+------++++-++++++-":{"25":"2/3","27":"1/3"},"----+----+------++++-+++++-":{"25":"3/4","26":"1/4"},"----+----+------++++-++++-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+------++++-++++-++++-+":{"21":"13/45","25":"5/9","31":"7/45"},"----+----+------++++-++++-++++--+":{"9":"15/506","15":"100/253","21":"70/253","25":"127/506","32":"12/253"},"----+----+------++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+------++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+------++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"----+----+------++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"----+----+------++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"----+----+------++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"----+----+------++++-+-":{"3":"32/385","9":"12/77","15":"9/77","21":"93/385","22":"31/77"},"----+----+------++++--+++++++++":{"9":"5/76","21":"2/19","25":"55/76","30":"2/19"},"----+----+------++++--++++++++-+":{"9":"25/378","16":"43/126","21":"52/189","25":"40/189","31":"20/189"},"----+----+------++++--++++++++--+":{"9":"5/34","16":"5/34","25":"8/17","32":"4/17"},"----+----+------++++--+++++++-":{"25":"5/6","29":"1/6"},"----+----+------++++--++++++-":{"25":"7/8","28":"1/8"},"----+----+------++++--+++++-":{"25":"2/3","27":"1/3"},"----+----+------++++--++++-":{"25":"3/4","26":"1/4"},"----+----+------++++--+++-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+------++++--+++-++++-+":{"9":"35/466","23":"28/699","25":"737/1398","26":"166/699","31":"28/233"},"----+----+------++++--+++-++++--+":{"9":"5/66","15":"10/33","22":"14/33","25":"5/66","32":"4/33"},"----+----+------++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+------++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+------++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"----+----+------++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"----+----+------++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"----+----+------++++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"----+----+------++++---++++++++":{"9":"5/76","21":"2/19","25":"55/76","30":"2/19"},"----+----+------++++---+++++++-+":{"9":"25/378","16":"43/126","21":"52/189","25":"40/189","31":"20/189"},"----+----+------++++---+++++++--+":{"9":"5/34","16":"5/34","25":"8/17","32":"4/17"},"----+----+------++++---++++++-":{"25":"5/6","29":"1/6"},"----+----+------++++---+++++-":{"25":"7/8","28":"1/8"},"----+----+------++++---++++-":{"25":"2/3","27":"1/3"},"----+----+------++++---+++-":{"25":"3/4","26":"1/4"},"----+----+------++++---++-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+------++++---++-++++-+":{"9":"35/466","23":"28/699","25":"737/1398","26":"166/699","31":"28/233"},"----+----+------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"----+----+------++++---+-":{"3":"4/17","4":"15/34","23":"3/34","24":"4/17"},"----+----+------++++----++":{"3":"40/249","9":"25/83","17":"35/249","23":"11/83","25":"22/83"},"----+----+------++++----+-+++++":{"9":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----+------++++----+-++++-+":{"9":"7/86","16":"7/86","25":"20/43","26":"52/215","31":"28/215"},"----+----+------++++----+-++++---":{"3":"5/26","9":"5/26","23":"5/26","25":"2/13","32":"7/26"},"----+----+------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----+------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----+------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----+------++++----+--++++":{"9":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----+------++++----+--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+------++++----+--+++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+----+------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----+------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+----+------++++----+---+++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+------++++----+---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+------++++----+---++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+----+------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"----+----+------++++----+----++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+------++++----+----+-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----+------++++----+----+---":{"14":"10/43","23":"16/129","25":"19/86","28":"13/258","32":"16/43"},"----+----+------++++----+-----":{"24":"1/2","29":"1/2"},"----+----+------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"----+----+------++++------+":{"3":"40/179","9":"75/179","15":"33/179","24":"155/1432","26":"93/1432"},"----+----+------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"----+----+------++++--------+":{"3":"4/17","9":"15/34","24":"4/17","28":"3/34"},"----+----+------++++---------++":{"9":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----+------++++---------+-+":{"9":"85/658","16":"85/658","25":"124/329","29":"52/329","31":"68/329"},"----+----+------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"----+----+------++++----------+":{"30":"1"},"----+----+------++++-----------+":{"16":"3/8","31":"5/8"},"----+----+------++++-------------":{"29":"7/12","32":"5/12"},"----+----+------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"----+----+------++-":{"15":"11/38","16":"10/19","18":"7/38"},"----+----+------+-":{"15":"1/13","16":"5/13","17":"7/13"},"----+----+-------":{"1":"5/17","3":"1/17","9":"55/136","16":"33/136"},"----+-----+":{"8":"1/8","10":"7/8"},"----+------+":{"2":"3/5","11":"2/5"},"----+-------+":{"3":"2/9","12":"7/9"},"----+--------+":{"8":"1/2","13":"1/2"},"----+---------+":{"9":"1/2","14":"1/2"},"----+----------++++++++++++++++":{"4":"5/44","25":"31/44","30":"2/11"},"----+----------+++++++++++++++-+":{"4":"20/121","16":"5/22","25":"83/242","31":"32/121"},"----+----------+++++++++++++++--+":{"4":"20/121","21":"5/22","25":"83/242","32":"32/121"},"----+----------++++++++++++++-":{"25":"5/6","29":"1/6"},"----+----------+++++++++++++-":{"25":"7/8","28":"1/8"},"----+----------++++++++++++-":{"25":"2/3","27":"1/3"},"----+----------+++++++++++-":{"25":"3/4","26":"1/4"},"----+----------++++++++++-":{"20":"1/2","25":"1/2"},"----+----------+++++++++-":{"15":"17/24","20":"1/8","24":"1/6"},"----+----------++++++++-":{"20":"7/8","23":"1/8"},"----+----------+++++++-":{"20":"2/3","22":"1/3"},"----+----------++++++-":{"4":"7/26","9":"7/26","20":"9/26","21":"3/26"},"----+----------+++++-++++++++++":{"4":"5/44","25":"31/44","30":"2/11"},"----+----------+++++-+++++++++-+":{"4":"20/121","16":"5/22","25":"83/242","31":"32/121"},"----+----------+++++-+++++++++--+":{"4":"20/121","21":"5/22","25":"83/242","32":"32/121"},"----+----------+++++-++++++++-":{"25":"5/6","29":"1/6"},"----+----------+++++-+++++++-":{"25":"7/8","28":"1/8"},"----+----------+++++-++++++-":{"25":"2/3","27":"1/3"},"----+----------+++++-+++++-":{"25":"3/4","26":"1/4"},"----+----------+++++-++++-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----------+++++-++++-++++-+":{"21":"13/45","25":"5/9","31":"7/45"},"----+----------+++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----------+++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----------+++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----------+++++-++++--":{"21":"1/2","26":"1/2"},"----+----------+++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"----+----------+++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"----+----------+++++-+-":{"4":"4/35","9":"4/35","15":"3/35","21":"9/35","22":"3/7"},"----+----------+++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"----+----------+++++--+++-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----------+++++--+++-++++-+":{"4":"35/442","23":"77/1326","25":"352/663","26":"8/39","31":"28/221"},"----+----------+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----------+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----------+++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----------+++++--+++--++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----------+++++--+++--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----------+++++--+++--+++---":{"9":"4/105","14":"37/210","21":"3/14","26":"8/35","32":"12/35"},"----+----------+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----------+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"----+----------+++++--+++---":{"22":"1/2","27":"1/2"},"----+----------+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"----+----------+++++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"----+----------+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"----+----------+++++---++-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----------+++++---++-++++-+":{"4":"35/442","23":"77/1326","25":"352/663","26":"8/39","31":"28/221"},"----+----------+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----------+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----------+++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----------+++++---++--++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----------+++++---++--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----------+++++---++--+++---":{"9":"4/105","14":"37/210","21":"3/14","26":"8/35","32":"12/35"},"----+----------+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----------+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+----------+++++---++---+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----------+++++---++---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----------+++++---++---++---":{"9":"4/105","14":"37/210","21":"3/14","26":"8/35","32":"12/35"},"----+----------+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"----+----------+++++---++----":{"23":"1/2","28":"1/2"},"----+----------+++++---+-":{"3":"4/17","4":"15/34","23":"3/34","24":"4/17"},"----+----------+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"----+----------+++++----+-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+----------+++++----+-++++-+":{"4":"14/157","16":"77/628","25":"275/628","26":"163/785","31":"112/785"},"----+----------+++++----+-++++---":{"3":"5/148","15":"283/592","23":"125/592","26":"13/74","32":"15/148"},"----+----------+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+----------+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+----------+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+----------+++++----+--++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----------+++++----+--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----------+++++----+--+++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+----------+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----------+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+----------+++++----+---+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----------+++++----+---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----------+++++----+---++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+----------+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"----+----------+++++----+----++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----------+++++----+----+-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+----------+++++----+----+---":{"14":"10/43","23":"16/129","25":"19/86","28":"13/258","32":"16/43"},"----+----------+++++----+-----":{"24":"1/2","29":"1/2"},"----+----------+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"----+----------+++++------+":{"4":"5/19","9":"5/19","15":"6/19","24":"15/152","26":"9/152"},"----+----------+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"----+----------+++++--------+":{"3":"62/601","4":"465/2404","15":"855/2404","24":"152/601","28":"57/601"},"----+----------+++++---------++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+----------+++++---------+-+":{"4":"170/1301","16":"935/5204","25":"1849/5204","29":"163/1301","31":"272/1301"},"----+----------+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"----+----------+++++----------+":{"30":"1"},"----+----------+++++-----------+":{"16":"3/8","31":"5/8"},"----+----------+++++-------------":{"9":"1/22","15":"227/330","29":"32/165","32":"4/55"},"----+----------++++-":{"15":"5/6","19":"1/6"},"----+----------+++-":{"15":"7/8","18":"1/8"},"----+----------++-":{"15":"2/3","17":"1/3"},"----+----------+-":{"15":"3/4","16":"1/4"},"----+-----------+++++":{"15":"1/2","20":"1/2"},"----+-----------++++-++++++++++":{"4":"5/44","25":"31/44","30":"2/11"},"----+-----------++++-+++++++++-+":{"4":"20/121","16":"5/22","25":"83/242","31":"32/121"},"----+-----------++++-+++++++++--+":{"4":"20/121","21":"5/22","25":"83/242","32":"32/121"},"----+-----------++++-++++++++-":{"25":"5/6","29":"1/6"},"----+-----------++++-+++++++-":{"25":"7/8","28":"1/8"},"----+-----------++++-++++++-":{"25":"2/3","27":"1/3"},"----+-----------++++-+++++-":{"25":"3/4","26":"1/4"},"----+-----------++++-++++-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+-----------++++-++++-++++-+":{"21":"13/45","25":"5/9","31":"7/45"},"----+-----------++++-++++-++++--+":{"4":"15/266","15":"5/14","21":"40/133","25":"26/133","32":"12/133"},"----+-----------++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+-----------++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+-----------++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"----+-----------++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"----+-----------++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"----+-----------++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"----+-----------++++-+-":{"4":"1/17","9":"1/17","21":"6/17","22":"9/17"},"----+-----------++++--+++++++++":{"4":"10/137","21":"49/548","25":"395/548","30":"16/137"},"----+-----------++++--++++++++-+":{"4":"100/1257","16":"309/838","21":"326/1257","25":"415/2514","31":"160/1257"},"----+-----------++++--++++++++--+":{"4":"2/13","16":"1/26","22":"18/65","25":"37/130","32":"16/65"},"----+-----------++++--+++++++-":{"25":"5/6","29":"1/6"},"----+-----------++++--++++++-":{"25":"7/8","28":"1/8"},"----+-----------++++--+++++-":{"25":"2/3","27":"1/3"},"----+-----------++++--++++-":{"25":"3/4","26":"1/4"},"----+-----------++++--+++-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+-----------++++--+++-++++-+":{"4":"35/442","23":"77/1326","25":"352/663","26":"8/39","31":"28/221"},"----+-----------++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+-----------++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+-----------++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"----+-----------++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"----+-----------++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"----+-----------++++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"----+-----------++++---++++++++":{"4":"10/137","21":"49/548","25":"395/548","30":"16/137"},"----+-----------++++---+++++++-+":{"4":"100/1257","16":"309/838","21":"326/1257","25":"415/2514","31":"160/1257"},"----+-----------++++---++++++-":{"25":"5/6","29":"1/6"},"----+-----------++++---+++++-":{"25":"7/8","28":"1/8"},"----+-----------++++---++++-":{"25":"2/3","27":"1/3"},"----+-----------++++---+++-":{"25":"3/4","26":"1/4"},"----+-----------++++---++-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+-----------++++---++-++++-+":{"4":"35/442","23":"77/1326","25":"352/663","26":"8/39","31":"28/221"},"----+-----------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+-----------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+-----------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+-----------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"----+-----------++++---+-":{"3":"4/17","4":"15/34","23":"3/34","24":"4/17"},"----+-----------++++----+++++++":{"4":"10/137","21":"49/548","25":"395/548","30":"16/137"},"----+-----------++++----++++++-+":{"4":"100/1257","16":"309/838","21":"326/1257","25":"415/2514","31":"160/1257"},"----+-----------++++----+++++-":{"25":"5/6","29":"1/6"},"----+-----------++++----++++-":{"25":"7/8","28":"1/8"},"----+-----------++++----+++-":{"25":"2/3","27":"1/3"},"----+-----------++++----++-":{"25":"3/4","26":"1/4"},"----+-----------++++----+-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+-----------++++----+-++++-+":{"4":"14/157","16":"77/628","25":"275/628","26":"163/785","31":"112/785"},"----+-----------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+-----------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+-----------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+-----------++++----+--++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+-----------++++----+--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+-----------++++----+--+++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+-----------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+-----------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+-----------++++----+---+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-----------++++----+---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+-----------++++----+---++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----+-----------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"----+-----------++++----+----++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-----------++++----+----+-+":{"24":"13/61","25":"31/61","31":"17/61"},"----+-----------++++----+----+---":{"14":"10/43","23":"16/129","25":"19/86","28":"13/258","32":"16/43"},"----+-----------++++----+-----":{"24":"1/2","29":"1/2"},"----+-----------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"----+-----------++++------+":{"15":"1/13","16":"5/13","24":"35/104","26":"21/104"},"----+-----------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"----+-----------++++--------+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-----------++++--------++-+":{"4":"170/1301","16":"935/5204","25":"1849/5204","29":"163/1301","31":"272/1301"},"----+-----------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"----+-----------++++--------+-":{"3":"30/137","4":"225/548","23":"19/548","28":"16/137","29":"30/137"},"----+-----------++++---------++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-----------++++---------+-+":{"4":"170/1301","16":"935/5204","25":"1849/5204","29":"163/1301","31":"272/1301"},"----+-----------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"----+-----------++++----------+":{"30":"1"},"----+-----------++++-----------+":{"29":"3/8","31":"5/8"},"----+-----------++++-------------":{"29":"7/12","32":"5/12"},"----+-----------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"----+-----------++-":{"15":"11/38","16":"10/19","18":"7/38"},"----+-----------+-":{"15":"1/13","16":"5/13","17":"7/13"},"----+------------++++":{"16":"1/4","20":"3/4"},"----+------------+++-+":{"16":"1/2","21":"1/2"},"----+------------+++--+++++++++":{"4":"10/137","16":"49/548","25":"395/548","30":"16/137"},"----+------------+++--++++++++-+":{"4":"5/141","16":"15/47","22":"83/141","31":"8/141"},"----+------------+++--++++++++--+":{"4":"5/141","16":"8/141","21":"37/141","22":"83/141","32":"8/141"},"----+------------+++--+++++++-":{"25":"5/6","29":"1/6"},"----+------------+++--++++++-":{"25":"7/8","28":"1/8"},"----+------------+++--+++++-":{"25":"2/3","27":"1/3"},"----+------------+++--++++-":{"25":"3/4","26":"1/4"},"----+------------+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"----+------------+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"----+------------+++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"----+------------+++---++++++++":{"4":"10/137","16":"49/548","25":"395/548","30":"16/137"},"----+------------+++---+++++++-+":{"4":"5/141","16":"15/47","17":"83/141","31":"8/141"},"----+------------+++---++++++-":{"25":"5/6","29":"1/6"},"----+------------+++---+++++-":{"25":"7/8","28":"1/8"},"----+------------+++---++++-":{"25":"2/3","27":"1/3"},"----+------------+++---+++-":{"25":"3/4","26":"1/4"},"----+------------+++---++-":{"15":"5/36","16":"5/18","23":"7/36","25":"7/18"},"----+------------+++---+-":{"3":"4/17","4":"15/34","23":"3/34","24":"4/17"},"----+------------+++----+++++++":{"4":"10/137","16":"49/548","25":"395/548","30":"16/137"},"----+------------+++----++++++-+":{"4":"5/141","16":"15/47","17":"83/141","31":"8/141"},"----+------------+++----+++++-":{"25":"5/6","29":"1/6"},"----+------------+++----++++-":{"25":"7/8","28":"1/8"},"----+------------+++----+++-":{"25":"2/3","27":"1/3"},"----+------------+++----++-":{"25":"3/4","26":"1/4"},"----+------------+++----+-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+------------+++----+-++++-+":{"4":"28/281","24":"77/562","25":"132/281","26":"377/2810","31":"224/1405"},"----+------------+++----+-++++---":{"3":"28/383","16":"161/766","25":"361/766","26":"10/383","32":"84/383"},"----+------------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+------------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+------------+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+------------+++----+--++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+------------+++----+--+++-+":{"16":"5/14","24":"125/336","26":"83/336","31":"1/42"},"----+------------+++----+--+++---":{"3":"4/57","16":"9/38","24":"2/57","25":"17/38","32":"4/19"},"----+------------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+------------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----+------------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"----+------------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"----+------------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"----+------------+++-------++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+------------+++-------+++-+":{"4":"75/722","18":"55/722","25":"144/361","27":"92/361","31":"60/361"},"----+------------+++-------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+------------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+------------+++-------+-":{"26":"5/17","27":"11/17","28":"1/17"},"----+------------+++--------+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+------------+++--------++-+":{"4":"255/1682","18":"187/1682","25":"324/841","29":"92/841","31":"204/841"},"----+------------+++--------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+------------+++--------+-":{"3":"32/129","4":"20/43","16":"19/258","28":"5/86","29":"20/129"},"----+------------+++---------++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+------------+++---------+-+":{"4":"255/1682","18":"187/1682","25":"324/841","29":"92/841","31":"204/841"},"----+------------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"----+------------+++----------+":{"30":"1"},"----+------------+++-----------+":{"29":"3/8","31":"5/8"},"----+------------+++-------------":{"29":"7/12","32":"5/12"},"----+------------++-":{"15":"9/31","17":"17/31","19":"5/31"},"----+------------+-":{"4":"5/37","9":"5/37","17":"21/37","18":"6/37"},"----+-------------+++":{"16":"1/4","20":"3/4"},"----+-------------++-+":{"16":"1/2","21":"1/2"},"----+-------------++--+":{"17":"1/2","22":"1/2"},"----+-------------++---++++++++":{"4":"10/137","16":"49/548","25":"395/548","30":"16/137"},"----+-------------++---+++++++-+":{"4":"5/22","18":"1/6","25":"8/33","31":"4/11"},"----+-------------++---+++++++--+":{"4":"5/32","17":"5/16","23":"7/32","25":"1/16","32":"1/4"},"----+-------------++---++++++-":{"25":"5/6","29":"1/6"},"----+-------------++---+++++-":{"25":"7/8","28":"1/8"},"----+-------------++---++++-":{"25":"2/3","27":"1/3"},"----+-------------++---+++-":{"25":"3/4","26":"1/4"},"----+-------------++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"----+-------------++---+-":{"3":"4/17","4":"15/34","23":"3/34","24":"4/17"},"----+-------------++----+++++++":{"4":"10/137","16":"49/548","25":"395/548","30":"16/137"},"----+-------------++----++++++-+":{"4":"5/22","18":"1/6","25":"8/33","31":"4/11"},"----+-------------++----+++++-":{"25":"5/6","29":"1/6"},"----+-------------++----++++-":{"25":"7/8","28":"1/8"},"----+-------------++----+++-":{"25":"2/3","27":"1/3"},"----+-------------++----++-":{"25":"3/4","26":"1/4"},"----+-------------++----+-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+-------------++----+-++++-+":{"4":"28/281","24":"77/562","25":"132/281","26":"377/2810","31":"224/1405"},"----+-------------++----+-++++---":{"3":"28/383","16":"161/766","25":"361/766","26":"10/383","32":"84/383"},"----+-------------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+-------------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+-------------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+-------------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"----+-------------++-----+":{"18":"4/21","24":"5/14","25":"19/42"},"----+-------------++------+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+-------------++------++++-+":{"4":"105/974","18":"77/974","25":"220/487","26":"92/487","31":"84/487"},"----+-------------++------++++---":{"3":"7/113","24":"161/904","25":"48/113","26":"135/904","32":"21/113"},"----+-------------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+-------------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+-------------++------+-":{"17":"1/4","18":"1/12","26":"1/4","27":"5/12"},"----+-------------++-------++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+-------------++-------+++-+":{"4":"75/722","18":"55/722","25":"144/361","27":"92/361","31":"60/361"},"----+-------------++-------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+-------------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+-------------++-------+-":{"26":"5/17","27":"11/17","28":"1/17"},"----+-------------++--------+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-------------++--------++-+":{"4":"255/1682","18":"187/1682","25":"324/841","29":"92/841","31":"204/841"},"----+-------------++--------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+-------------++--------+-":{"3":"32/129","4":"20/43","16":"19/258","28":"5/86","29":"20/129"},"----+-------------++---------++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-------------++---------+-+":{"4":"255/1682","18":"187/1682","25":"324/841","29":"92/841","31":"204/841"},"----+-------------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"----+-------------++----------+":{"30":"1"},"----+-------------++-----------+":{"29":"3/8","31":"5/8"},"----+-------------++-------------":{"29":"7/12","32":"5/12"},"----+-------------+-":{"3":"4/17","4":"15/34","18":"3/34","19":"4/17"},"----+--------------++":{"16":"1/4","20":"3/4"},"----+--------------+-+":{"16":"1/2","21":"1/2"},"----+--------------+--+":{"18":"2/9","22":"7/9"},"----+--------------+---+":{"18":"1/2","23":"1/2"},"----+--------------+----+++++++":{"4":"75/1052","18":"49/1052","25":"202/263","30":"30/263"},"----+--------------+----++++++-+-":{"31":"1/2","32":"1/2"},"----+--------------+----+++++-":{"25":"5/6","29":"1/6"},"----+--------------+----++++-":{"25":"7/8","28":"1/8"},"----+--------------+----+++-":{"25":"2/3","27":"1/3"},"----+--------------+----++-":{"25":"3/4","26":"1/4"},"----+--------------+----+-+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+--------------+----+-++++-+":{"4":"28/281","24":"77/562","25":"132/281","26":"377/2810","31":"224/1405"},"----+--------------+----+-++++---":{"3":"21/316","18":"161/1580","25":"167/316","26":"41/395","32":"63/316"},"----+--------------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+--------------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+--------------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----+--------------+----+--":{"16":"5/17","18":"1/17","24":"55/136","26":"33/136"},"----+--------------+-----++++++":{"4":"20/323","24":"49/646","25":"29/38","30":"32/323"},"----+--------------+-----+++++-+-":{"2":"1/3","24":"1/3","32":"1/3"},"----+--------------+-----+++++---":{"2":"1/3","24":"1/3","31":"5/39","32":"8/39"},"----+--------------+-----++++-":{"25":"5/6","29":"1/6"},"----+--------------+-----+++-":{"25":"7/8","28":"1/8"},"----+--------------+-----++-":{"25":"2/3","27":"1/3"},"----+--------------+-----+-":{"25":"3/4","26":"1/4"},"----+--------------+------+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+--------------+------++++-+":{"4":"28/215","19":"77/430","25":"33/86","26":"106/1075","31":"224/1075"},"----+--------------+------++++---":{"3":"7/113","24":"161/904","25":"48/113","26":"135/904","32":"21/113"},"----+--------------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+--------------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+--------------+------+-":{"0":"6/65","4":"3/52","18":"17/1300","26":"102/325","27":"34/65"},"----+--------------+-------++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+--------------+-------+++-+":{"4":"100/783","19":"275/1566","25":"559/1566","27":"106/783","31":"160/783"},"----+--------------+-------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+--------------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+--------------+-------+-":{"26":"5/17","27":"11/17","28":"1/17"},"----+--------------+--------+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+--------------+--------++-+":{"4":"340/2217","19":"935/4434","25":"1519/4434","29":"106/2217","31":"544/2217"},"----+--------------+--------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+--------------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"----+--------------+---------++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+--------------+---------+-+":{"4":"340/2217","19":"935/4434","25":"1519/4434","29":"106/2217","31":"544/2217"},"----+--------------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"----+--------------+----------+":{"30":"1"},"----+--------------+-----------+":{"29":"3/8","31":"5/8"},"----+--------------+-------------":{"29":"7/12","32":"5/12"},"----+---------------+":{"19":"1/6","20":"5/6"},"----+----------------+":{"16":"1/2","21":"1/2"},"----+-----------------+":{"18":"2/9","22":"7/9"},"----+------------------+":{"18":"1/2","23":"1/2"},"----+-------------------+":{"19":"1/2","24":"1/2"},"----+--------------------++++++":{"30":"1"},"----+--------------------+++++-+-":{"31":"1/2","32":"1/2"},"----+--------------------+++++---":{"2":"1/3","24":"1/3","31":"5/39","32":"8/39"},"----+--------------------++++-":{"25":"3/7","29":"4/7"},"----+--------------------+++-":{"16":"1/4","25":"1/2","28":"1/4"},"----+--------------------++-":{"25":"3/7","27":"4/7"},"----+--------------------+-":{"25":"3/4","26":"1/4"},"----+---------------------+++++":{"4":"7/106","25":"55/106","26":"82/265","30":"28/265"},"----+---------------------++++-+-":{"25":"13/22","26":"13/66","31":"7/66","32":"7/66"},"----+---------------------++++---":{"3":"7/113","24":"161/904","25":"48/113","26":"135/904","32":"21/113"},"----+---------------------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----+---------------------++-":{"25":"11/38","26":"10/19","28":"7/38"},"----+---------------------+-":{"0":"64/529","4":"40/529","19":"17/529","26":"153/529","27":"255/529"},"----+----------------------++++":{"4":"1/16","25":"34/79","27":"31/76","30":"1/10"},"----+----------------------+++-+":{"4":"1/2","26":"1/4","31":"1/4"},"----+----------------------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+----------------------++-":{"25":"9/31","27":"17/31","29":"5/31"},"----+----------------------+-":{"26":"5/17","27":"11/17","28":"1/17"},"----+-----------------------+++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+-----------------------++-+":{"4":"1/2","26":"1/4","31":"1/4"},"----+-----------------------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----+-----------------------+-":{"3":"30/113","4":"225/452","18":"19/452","28":"6/113","29":"16/113"},"----+------------------------++":{"4":"85/678","25":"293/678","29":"82/339","30":"68/339"},"----+------------------------+-+":{"4":"20/39","25":"11/78","28":"7/78","31":"10/39"},"----+------------------------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"----+-------------------------+":{"30":"1"},"----+--------------------------+":{"29":"3/8","31":"5/8"},"----+----------------------------":{"29":"7/12","32":"5/12"},"-----+":{"3":"1/8","5":"7/8"},"------+":{"2":"3/5","6":"2/5"},"-------+":{"3":"2/9","7":"7/9"},"--------+":{"3":"1/2","8":"1/2"},"---------+":{"4":"1/2","9":"1/2"},"----------+":{"4":"1/6","10":"5/6"},"-----------+":{"2":"3/5","11":"2/5"},"------------+":{"3":"2/9","12":"7/9"},"-------------+":{"3":"1/2","13":"1/2"},"--------------+":{"4":"1/2","14":"1/2"},"---------------++++++++++++++++":{"30":"1"},"---------------+++++++++++++++-+":{"20":"3/7","31":"4/7"},"---------------+++++++++++++++--+":{"20":"1/3","25":"1/3","32":"1/3"},"---------------++++++++++++++-":{"20":"3/7","29":"4/7"},"---------------+++++++++++++-":{"23":"1/2","28":"1/2"},"---------------++++++++++++-":{"22":"1/2","27":"1/2"},"---------------+++++++++++-":{"2":"7/34","25":"15/34","26":"6/17"},"---------------++++++++++-":{"20":"1/2","25":"1/2"},"---------------+++++++++-":{"5":"19/93","15":"19/93","23":"5/31","24":"40/93"},"---------------++++++++-":{"4":"5/14","20":"3/7","23":"3/14"},"---------------+++++++-":{"20":"3/7","22":"4/7"},"---------------++++++-":{"20":"3/4","21":"1/4"},"---------------+++++-++++++++++":{"20":"8/31","25":"18/31","30":"5/31"},"---------------+++++-+++++++++-+":{"15":"13/30","20":"3/10","25":"2/15","31":"2/15"},"---------------+++++-++++++++-":{"25":"5/6","29":"1/6"},"---------------+++++-+++++++-":{"25":"7/8","28":"1/8"},"---------------+++++-++++++-":{"25":"2/3","27":"1/3"},"---------------+++++-+++++-":{"25":"3/4","26":"1/4"},"---------------+++++-++++-+++++":{"25":"5/9","26":"13/45","30":"7/45"},"---------------+++++-++++-++++-+":{"21":"13/45","25":"5/9","31":"7/45"},"---------------+++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---------------+++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---------------+++++-++++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---------------+++++-++++--":{"21":"1/2","26":"1/2"},"---------------+++++-+++-":{"15":"2/3","21":"1/8","24":"5/24"},"---------------+++++-++-":{"20":"11/38","21":"10/19","23":"7/38"},"---------------+++++-+-":{"15":"1/9","21":"1/3","22":"5/9"},"---------------+++++--++++":{"15":"35/86","20":"3/86","21":"10/43","25":"14/43"},"---------------+++++--+++-+++++":{"25":"5/9","26":"13/45","30":"7/45"},"---------------+++++--+++-++++-+":{"23":"7/111","25":"64/111","26":"19/111","31":"7/37"},"---------------+++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---------------+++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---------------+++++--+++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---------------+++++--+++--++++":{"25":"8/17","27":"13/34","30":"5/34"},"---------------+++++--+++--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"---------------+++++--+++--+++---":{"4":"4/105","14":"37/210","21":"8/35","26":"3/14","32":"12/35"},"---------------+++++--+++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---------------+++++--+++--+-":{"22":"2/3","25":"1/6","28":"1/6"},"---------------+++++--+++---":{"22":"1/2","27":"1/2"},"---------------+++++--++-":{"15":"19/30","23":"1/10","24":"4/15"},"---------------+++++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"---------------+++++---+++":{"15":"1/3","22":"1/3","25":"1/3"},"---------------+++++---++-+++++":{"25":"5/9","26":"13/45","30":"7/45"},"---------------+++++---++-++++-+":{"23":"7/111","25":"64/111","26":"19/111","31":"7/37"},"---------------+++++---++-++++---":{"4":"5/38","15":"5/38","22":"8/19","25":"2/19","32":"4/19"},"---------------+++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---------------+++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---------------+++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---------------+++++---++--++++":{"25":"8/17","27":"13/34","30":"5/34"},"---------------+++++---++--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"---------------+++++---++--+++---":{"4":"4/105","14":"37/210","21":"8/35","26":"3/14","32":"12/35"},"---------------+++++---++--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---------------+++++---++--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---------------+++++---++---+++":{"25":"31/61","29":"13/61","30":"17/61"},"---------------+++++---++---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"---------------+++++---++---++---":{"4":"4/105","14":"37/210","21":"8/35","26":"3/14","32":"12/35"},"---------------+++++---++---+-":{"23":"17/56","25":"19/56","29":"5/14"},"---------------+++++---++----":{"23":"1/2","28":"1/2"},"---------------+++++---+-":{"15":"19/30","23":"1/10","24":"4/15"},"---------------+++++----++":{"15":"3/8","23":"1/8","25":"1/2"},"---------------+++++----+-+++++":{"23":"56/979","25":"463/979","26":"355/979","30":"105/979"},"---------------+++++----+-++++-+":{"16":"7/52","25":"25/52","26":"11/65","31":"14/65"},"---------------+++++----+-++++---":{"4":"5/118","15":"29/59","23":"23/118","26":"12/59","32":"4/59"},"---------------+++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"---------------+++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"---------------+++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"---------------+++++----+--++++":{"23":"4/75","25":"28/75","27":"71/150","30":"1/10"},"---------------+++++----+--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"---------------+++++----+--+++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"---------------+++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"---------------+++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"---------------+++++----+---+++":{"25":"31/61","29":"13/61","30":"17/61"},"---------------+++++----+---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"---------------+++++----+---++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"---------------+++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"---------------+++++----+----++":{"25":"31/61","29":"13/61","30":"17/61"},"---------------+++++----+----+-+":{"24":"13/61","25":"31/61","31":"17/61"},"---------------+++++----+----+---":{"14":"10/43","23":"16/129","25":"19/86","28":"13/258","32":"16/43"},"---------------+++++----+-----":{"24":"1/2","29":"1/2"},"---------------+++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"---------------+++++------+":{"16":"17/45","20":"1/45","24":"131/360","26":"17/72"},"---------------+++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"---------------+++++--------+":{"15":"84/193","19":"31/386","24":"68/193","28":"51/386"},"---------------+++++---------++":{"24":"17/95","25":"31/95","29":"6/19","30":"17/95"},"---------------+++++---------+-+":{"16":"124/303","24":"203/606","29":"83/606","31":"12/101"},"---------------+++++---------+---":{"14":"15/362","15":"76/181","24":"55/181","29":"61/362","32":"12/181"},"---------------+++++----------+":{"30":"1"},"---------------+++++-----------+":{"16":"3/8","31":"5/8"},"---------------+++++-------------":{"1":"25/106","29":"41/106","32":"20/53"},"---------------++++-":{"16":"3/8","19":"5/8"},"---------------+++-":{"4":"5/14","15":"3/7","18":"3/14"},"---------------++-":{"15":"3/7","17":"4/7"},"---------------+-":{"15":"3/4","16":"1/4"},"----------------+++++":{"15":"1/2","20":"1/2"},"----------------++++-++++++++++":{"20":"8/31","25":"18/31","30":"5/31"},"----------------++++-+++++++++-+":{"15":"1/13","16":"5/13","31":"7/13"},"----------------++++-++++++++-":{"25":"5/6","29":"1/6"},"----------------++++-+++++++-":{"25":"7/8","28":"1/8"},"----------------++++-++++++-":{"25":"2/3","27":"1/3"},"----------------++++-+++++-":{"25":"3/4","26":"1/4"},"----------------++++-++++-+++++":{"25":"5/9","26":"13/45","30":"7/45"},"----------------++++-++++-++++-+":{"21":"13/45","25":"5/9","31":"7/45"},"----------------++++-++++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----------------++++-++++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----------------++++-++++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"----------------++++-++++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"----------------++++-+++-":{"15":"2/5","21":"17/40","24":"7/40"},"----------------++++-++-":{"15":"11/38","16":"22/95","21":"28/95","23":"7/38"},"----------------++++-+-":{"15":"1/13","21":"5/13","22":"7/13"},"----------------++++--+++++++++":{"21":"1/7","25":"5/7","30":"1/7"},"----------------++++--++++++++-+":{"16":"69/158","21":"22/79","25":"5/158","31":"20/79"},"----------------++++--+++++++-":{"25":"5/6","29":"1/6"},"----------------++++--++++++-":{"25":"7/8","28":"1/8"},"----------------++++--+++++-":{"25":"2/3","27":"1/3"},"----------------++++--++++-":{"25":"3/4","26":"1/4"},"----------------++++--+++-+++++":{"25":"5/9","26":"13/45","30":"7/45"},"----------------++++--+++-++++-+":{"23":"7/111","25":"64/111","26":"19/111","31":"7/37"},"----------------++++--+++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----------------++++--+++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----------------++++--+++-+-":{"15":"5/14","22":"5/14","25":"3/14","27":"1/14"},"----------------++++--+++--":{"15":"7/19","22":"7/19","25":"4/19","26":"1/19"},"----------------++++--++-":{"15":"95/248","16":"19/62","23":"21/248","24":"7/31"},"----------------++++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"----------------++++---++++++++":{"21":"1/7","25":"5/7","30":"1/7"},"----------------++++---+++++++-+":{"16":"69/158","21":"22/79","25":"5/158","31":"20/79"},"----------------++++---++++++-":{"25":"5/6","29":"1/6"},"----------------++++---+++++-":{"25":"7/8","28":"1/8"},"----------------++++---++++-":{"25":"2/3","27":"1/3"},"----------------++++---+++-":{"25":"3/4","26":"1/4"},"----------------++++---++-+++++":{"25":"5/9","26":"13/45","30":"7/45"},"----------------++++---++-++++-+":{"23":"7/111","25":"64/111","26":"19/111","31":"7/37"},"----------------++++---++-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----------------++++---++-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----------------++++---++-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----------------++++---++--":{"15":"21/40","23":"7/40","25":"1/10","26":"1/5"},"----------------++++---+-":{"21":"19/46","23":"8/23","24":"11/46"},"----------------++++----+++++++":{"21":"1/7","25":"5/7","30":"1/7"},"----------------++++----++++++-+":{"16":"95/222","23":"22/111","25":"21/74","31":"10/111"},"----------------++++----++++++---":{"4":"5/34","16":"5/17","23":"9/34","25":"1/17","32":"4/17"},"----------------++++----+++++-":{"25":"5/6","29":"1/6"},"----------------++++----++++-":{"25":"7/8","28":"1/8"},"----------------++++----+++-":{"25":"2/3","27":"1/3"},"----------------++++----++-":{"25":"3/4","26":"1/4"},"----------------++++----+-+++++":{"23":"56/979","25":"463/979","26":"355/979","30":"105/979"},"----------------++++----+-++++-+":{"16":"7/52","25":"25/52","26":"11/65","31":"14/65"},"----------------++++----+-++++---":{"4":"105/622","23":"77/622","25":"116/311","26":"20/311","32":"84/311"},"----------------++++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"----------------++++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"----------------++++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"----------------++++----+--++++":{"23":"4/75","25":"28/75","27":"71/150","30":"1/10"},"----------------++++----+--+++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----------------++++----+--+++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----------------++++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"----------------++++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"----------------++++----+---+++":{"25":"31/61","29":"13/61","30":"17/61"},"----------------++++----+---++-+":{"24":"13/61","25":"31/61","31":"17/61"},"----------------++++----+---++---":{"14":"105/458","23":"28/229","25":"32/229","26":"65/458","32":"84/229"},"----------------++++----+---+-":{"25":"19/56","28":"17/56","29":"5/14"},"----------------++++----+----++":{"25":"31/61","29":"13/61","30":"17/61"},"----------------++++----+----+-+":{"24":"13/61","25":"31/61","31":"17/61"},"----------------++++----+----+---":{"14":"10/43","23":"16/129","25":"19/86","28":"13/258","32":"16/43"},"----------------++++----+-----":{"24":"1/2","29":"1/2"},"----------------++++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"----------------++++------+":{"15":"1/13","16":"5/13","24":"35/104","26":"21/104"},"----------------++++-------+":{"16":"1/3","24":"1/3","27":"1/3"},"----------------++++--------+++":{"24":"17/95","25":"31/95","29":"6/19","30":"17/95"},"----------------++++--------++-+":{"16":"124/303","24":"203/606","29":"83/606","31":"12/101"},"----------------++++--------++---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"----------------++++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"----------------++++---------++":{"24":"17/95","25":"31/95","29":"6/19","30":"17/95"},"----------------++++---------+-+":{"16":"124/303","24":"203/606","29":"83/606","31":"12/101"},"----------------++++---------+---":{"14":"15/172","16":"38/129","24":"197/516","29":"25/258","32":"6/43"},"----------------++++----------+":{"30":"1"},"----------------++++-----------+":{"29":"3/8","31":"5/8"},"----------------++++-------------":{"1":"25/106","29":"41/106","32":"20/53"},"----------------+++-":{"15":"2/5","16":"17/40","19":"7/40"},"----------------++-":{"15":"11/38","16":"10/19","18":"7/38"},"----------------+-":{"15":"1/13","16":"5/13","17":"7/13"},"-----------------++++":{"16":"1/4","20":"3/4"},"-----------------+++-+":{"16":"1/2","21":"1/2"},"-----------------+++--+++++++++":{"16":"1/7","25":"5/7","30":"1/7"},"-----------------+++--++++++++-+":{"22":"1/2","31":"1/2"},"-----------------+++--+++++++-":{"25":"5/6","29":"1/6"},"-----------------+++--++++++-":{"25":"7/8","28":"1/8"},"-----------------+++--+++++-":{"25":"2/3","27":"1/3"},"-----------------+++--++++-":{"25":"3/4","26":"1/4"},"-----------------+++--+++-":{"16":"5/26","22":"6/13","25":"9/26"},"-----------------+++--++-":{"15":"57/188","17":"19/47","23":"15/188","24":"10/47"},"-----------------+++--+-":{"21":"5/17","22":"11/17","23":"1/17"},"-----------------+++---++++++++":{"16":"1/7","25":"5/7","30":"1/7"},"-----------------+++---+++++++-+":{"17":"1/2","22":"5/16","31":"3/16"},"-----------------+++---++++++-":{"25":"5/6","29":"1/6"},"-----------------+++---+++++-":{"25":"7/8","28":"1/8"},"-----------------+++---++++-":{"25":"2/3","27":"1/3"},"-----------------+++---+++-":{"25":"3/4","26":"1/4"},"-----------------+++---++-":{"15":"5/36","16":"5/18","23":"7/36","25":"7/18"},"-----------------+++---+-":{"16":"57/163","17":"95/163","23":"3/163","24":"8/163"},"-----------------+++----+++++++":{"16":"1/7","25":"5/7","30":"1/7"},"-----------------+++----++++++-+":{"16":"25/101","17":"63/101","23":"5/101","31":"8/101"},"-----------------+++----+++++-":{"25":"5/6","29":"1/6"},"-----------------+++----++++-":{"25":"7/8","28":"1/8"},"-----------------+++----+++-":{"25":"2/3","27":"1/3"},"-----------------+++----++-":{"25":"3/4","26":"1/4"},"-----------------+++----+-+++++":{"16":"7/79","25":"40/79","26":"25/79","30":"7/79"},"-----------------+++----+-++++-+":{"24":"7/46","25":"12/23","26":"19/230","31":"28/115"},"-----------------+++----+-++++---":{"3":"28/383","16":"161/766","25":"361/766","26":"10/383","32":"84/383"},"-----------------+++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-----------------+++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-----------------+++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-----------------+++----+--++++":{"16":"1/12","25":"5/12","27":"5/12","30":"1/12"},"-----------------+++----+--+++-+":{"16":"5/14","24":"125/336","26":"83/336","31":"1/42"},"-----------------+++----+--+++---":{"3":"4/57","16":"9/38","24":"2/57","25":"17/38","32":"4/19"},"-----------------+++----+--++-":{"25":"9/31","27":"17/31","29":"5/31"},"-----------------+++----+--+-":{"25":"1/6","27":"2/3","28":"1/6"},"-----------------+++----+---":{"16":"1/3","24":"1/3","27":"1/3"},"-----------------+++-----+":{"17":"4/11","24":"5/22","25":"9/22"},"-----------------+++------+":{"17":"1/2","24":"5/16","26":"3/16"},"-----------------+++-------++++":{"24":"1/13","25":"5/13","27":"6/13","30":"1/13"},"-----------------+++-------+++-+":{"18":"1/71","26":"27/71","27":"40/71","31":"3/71"},"-----------------+++-------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"-----------------+++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-----------------+++-------+-":{"26":"5/17","27":"11/17","28":"1/17"},"-----------------+++--------+++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"-----------------+++--------++-+":{"16":"40/87","18":"25/87","26":"11/87","31":"11/87"},"-----------------+++--------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"-----------------+++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"-----------------+++---------++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"-----------------+++---------+-+":{"16":"485/916","18":"72/229","28":"55/916","31":"22/229"},"-----------------+++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-----------------+++----------+":{"30":"1"},"-----------------+++-----------+":{"29":"3/8","31":"5/8"},"-----------------+++-------------":{"1":"25/106","29":"41/106","32":"20/53"},"-----------------++-":{"15":"9/31","17":"17/31","19":"5/31"},"-----------------+-":{"16":"5/17","17":"11/17","18":"1/17"},"------------------+++":{"16":"1/4","20":"3/4"},"------------------++-+":{"17":"3/5","21":"2/5"},"------------------++--+":{"17":"1/2","22":"1/2"},"------------------++---++++++++":{"16":"1/7","25":"5/7","30":"1/7"},"------------------++---+++++++-+-":{"31":"1/2","32":"1/2"},"------------------++---++++++-":{"25":"5/6","29":"1/6"},"------------------++---+++++-":{"25":"7/8","28":"1/8"},"------------------++---++++-":{"25":"2/3","27":"1/3"},"------------------++---+++-":{"25":"3/4","26":"1/4"},"------------------++---++-":{"17":"5/11","23":"2/11","25":"4/11"},"------------------++---+-":{"21":"19/46","23":"8/23","24":"11/46"},"------------------++----+++++++":{"16":"1/7","25":"5/7","30":"1/7"},"------------------++----++++++-+-":{"18":"13/42","23":"13/42","31":"4/21","32":"4/21"},"------------------++----+++++-":{"25":"5/6","29":"1/6"},"------------------++----++++-":{"25":"7/8","28":"1/8"},"------------------++----+++-":{"25":"2/3","27":"1/3"},"------------------++----++-":{"25":"3/4","26":"1/4"},"------------------++----+-+++++":{"16":"7/79","25":"40/79","26":"25/79","30":"7/79"},"------------------++----+-++++-+":{"24":"7/46","25":"12/23","26":"19/230","31":"28/115"},"------------------++----+-++++---":{"3":"28/383","16":"161/766","25":"361/766","26":"10/383","32":"84/383"},"------------------++----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"------------------++----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"------------------++----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"------------------++----+--":{"17":"1/2","24":"5/16","26":"3/16"},"------------------++-----+":{"18":"4/21","24":"5/14","25":"19/42"},"------------------++------+++++":{"24":"7/85","25":"41/85","26":"6/17","30":"7/85"},"------------------++------++++-+":{"18":"7/79","25":"40/79","26":"11/79","31":"21/79"},"------------------++------++++---":{"3":"7/113","24":"161/904","25":"48/113","26":"135/904","32":"21/113"},"------------------++------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"------------------++------++-":{"25":"11/38","26":"10/19","28":"7/38"},"------------------++------+-":{"15":"8/149","19":"5/149","26":"51/149","27":"85/149"},"------------------++-------++++":{"24":"1/13","25":"5/13","27":"6/13","30":"1/13"},"------------------++-------+++-+":{"18":"1/71","26":"27/71","27":"40/71","31":"3/71"},"------------------++-------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"------------------++-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"------------------++-------+-":{"26":"5/17","27":"11/17","28":"1/17"},"------------------++--------+++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"------------------++--------++-+":{"16":"40/87","18":"25/87","26":"11/87","31":"11/87"},"------------------++--------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"------------------++--------+-":{"19":"285/1414","23":"76/707","28":"377/1414","29":"300/707"},"------------------++---------++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"------------------++---------+-+":{"16":"485/916","18":"72/229","28":"55/916","31":"22/229"},"------------------++---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"------------------++----------+":{"30":"1"},"------------------++-----------+":{"29":"3/8","31":"5/8"},"------------------++-------------":{"1":"25/106","29":"41/106","32":"20/53"},"------------------+-":{"16":"19/46","18":"8/23","19":"11/46"},"-------------------++":{"16":"1/4","20":"3/4"},"-------------------+-+":{"17":"3/5","21":"2/5"},"-------------------+--+":{"18":"2/9","22":"7/9"},"-------------------+---+":{"18":"1/2","23":"1/2"},"-------------------+----+++++++":{"18":"8/109","25":"86/109","30":"15/109"},"-------------------+----++++++-+-":{"31":"1/2","32":"1/2"},"-------------------+----+++++-":{"25":"5/6","29":"1/6"},"-------------------+----++++-":{"25":"7/8","28":"1/8"},"-------------------+----+++-":{"25":"2/3","27":"1/3"},"-------------------+----++-":{"25":"3/4","26":"1/4"},"-------------------+----+-+++++":{"18":"56/1235","25":"131/247","26":"419/1235","30":"21/247"},"-------------------+----+-++++-+":{"24":"7/46","25":"12/23","26":"19/230","31":"28/115"},"-------------------+----+-++++---":{"3":"21/316","18":"161/1580","25":"167/316","26":"41/395","32":"63/316"},"-------------------+----+-+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-------------------+----+-++-":{"25":"11/38","26":"10/19","28":"7/38"},"-------------------+----+-+-":{"25":"1/13","26":"5/13","27":"7/13"},"-------------------+----+--":{"16":"5/17","18":"1/17","24":"55/136","26":"33/136"},"-------------------+-----++++++":{"24":"1/9","25":"7/9","30":"1/9"},"-------------------+-----+++++-+-":{"2":"1/3","24":"1/3","32":"1/3"},"-------------------+-----+++++---":{"2":"1/3","24":"1/3","31":"5/39","32":"8/39"},"-------------------+-----++++-":{"25":"5/6","29":"1/6"},"-------------------+-----+++-":{"25":"7/8","28":"1/8"},"-------------------+-----++-":{"25":"2/3","27":"1/3"},"-------------------+-----+-":{"25":"3/4","26":"1/4"},"-------------------+------+++++":{"24":"7/85","25":"41/85","26":"6/17","30":"7/85"},"-------------------+------++++-+":{"19":"7/34","25":"15/34","26":"2/85","31":"28/85"},"-------------------+------++++---":{"3":"7/113","24":"161/904","25":"48/113","26":"135/904","32":"21/113"},"-------------------+------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"-------------------+------++-":{"25":"11/38","26":"10/19","28":"7/38"},"-------------------+------+-":{"15":"8/149","19":"5/149","26":"51/149","27":"85/149"},"-------------------+-------++++":{"24":"1/13","25":"5/13","27":"6/13","30":"1/13"},"-------------------+-------+++-+":{"19":"5/141","26":"53/141","27":"25/47","31":"8/141"},"-------------------+-------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"-------------------+-------++-":{"25":"9/31","27":"17/31","29":"5/31"},"-------------------+-------+-":{"26":"5/17","27":"11/17","28":"1/17"},"-------------------+--------+++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"-------------------+--------++-+":{"16":"53/264","19":"83/264","27":"10/33","31":"2/11"},"-------------------+--------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"-------------------+--------+-":{"18":"4/17","19":"15/34","28":"3/34","29":"4/17"},"-------------------+---------++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"-------------------+---------+-+":{"16":"13/44","19":"9/22","28":"5/44","31":"2/11"},"-------------------+---------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"-------------------+----------+":{"30":"1"},"-------------------+-----------+":{"29":"3/8","31":"5/8"},"-------------------+-------------":{"1":"25/106","29":"41/106","32":"20/53"},"--------------------+":{"19":"1/6","20":"5/6"},"---------------------+":{"18":"3/10","21":"7/10"},"----------------------+":{"18":"2/9","22":"7/9"},"-----------------------+":{"18":"1/2","23":"1/2"},"------------------------+":{"19":"1/2","24":"1/2"},"-------------------------++++++":{"30":"1"},"-------------------------+++++-+-":{"31":"1/2","32":"1/2"},"-------------------------+++++---":{"2":"1/3","24":"1/3","31":"5/39","32":"8/39"},"-------------------------++++-":{"26":"3/8","29":"5/8"},"-------------------------+++-":{"19":"5/14","25":"3/7","28":"3/14"},"-------------------------++-":{"25":"3/7","27":"4/7"},"-------------------------+-":{"25":"3/4","26":"1/4"},"--------------------------+++++":{"24":"7/85","25":"41/85","26":"6/17","30":"7/85"},"--------------------------++++-+-":{"25":"13/22","26":"13/66","31":"7/66","32":"7/66"},"--------------------------++++---":{"3":"7/113","24":"161/904","25":"48/113","26":"135/904","32":"21/113"},"--------------------------+++-":{"25":"2/5","26":"17/40","29":"7/40"},"--------------------------++-":{"25":"11/38","26":"10/19","28":"7/38"},"--------------------------+-":{"26":"2/5","27":"3/5"},"---------------------------++++":{"24":"1/13","25":"5/13","27":"6/13","30":"1/13"},"---------------------------+++-+":{"0":"5/13","26":"4/13","31":"4/13"},"---------------------------+++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"---------------------------++-":{"25":"9/31","27":"17/31","29":"5/31"},"---------------------------+-":{"26":"5/17","27":"11/17","28":"1/17"},"----------------------------+++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"----------------------------++-+":{"0":"25/93","27":"44/93","28":"4/93","31":"20/93"},"----------------------------++---":{"3":"1/15","16":"7/30","25":"7/15","32":"7/30"},"----------------------------+-":{"25":"19/56","28":"17/56","29":"5/14"},"-----------------------------++":{"16":"17/99","25":"40/99","29":"25/99","30":"17/99"},"-----------------------------+-+":{"0":"45/149","27":"64/149","29":"4/149","31":"36/149"},"-----------------------------+---":{"16":"5/16","25":"3/8","28":"1/16","32":"1/4"},"------------------------------+":{"30":"1"},"-------------------------------+":{"26":"1/2","31":"1/2"},"---------------------------------":{"4":"25/96","29":"31/96","32":"5/12"}}}


==> anc/proofs/s3/rational/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.3371722219537135,
  "dual": 0.33717222195746777,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 3.373841086572402e-09,
  "dual_residual": 2.8042418795546406e-11,
  "seconds": 6.211179329,
  "numerical_max_score": 0.33717222202328356,
  "c": "8/5",
  "n": 4,
  "cuts": [
    "5/4",
    "8/5",
    "5/3",
    "15/8",
    "8/3"
  ],
  "patterns": 869,
  "exclusions": 5531,
  "blocks": [
    6,
    12,
    38,
    32,
    23,
    23,
    32,
    29
  ],
  "bound": "20230333554041153/60000000000000000",
  "upper_decimal": 0.3371722259006859,
  "exact_checks_passed": true
}


==> anc/proofs/s3/rational/n5_c23-10_cuts23-20_13-10_certificate.json <==
{"n":5,"c":"23/10","cuts":["23/20","13/10"],"blocks":[{"t":0,"f":2,"type":0,"flags":[0,2,3],"factor":[[19188,-3377788,3159952],[28,-8179524,-13078211],[6380,10194885,-9445903]],"denominator":100000000},{"t":1,"f":2,"type":0,"flags":[0,1,4,5,6,7],"factor":[[24236,22351,75,33039,-2610,3020],[16452,-25231,-803,-116030,10182,-439],[20,-48,250,470,1654,-16600269],[18,-36,-131,-2726,-1324400,-21204],[4471,-14691,80287,126858,-10326,55804],[4277,-14245,-81260,126521,-8168,4019]],"denominator":100000000},{"t":1,"f":3,"type":0,"flags":[0,1,2,6,7,8,9,10,11,96,97,98,102,103,104,105,106,107,129,130,131,144,145,146,150,151,152,153,154,155,174,175,176,177,178,179,189,190,191],"factor":[[15871,29629,59646,22339,2636,9437,49315,78160,-1504347,2695679,594138,12817,-4338246,3380305,724212,-551488,-799665,559433,642641,262632,-1575350,-49669,511451,323135,346143,-563068,-999438,525391,103324,884895,-33287,-536347,1214873,-291065,245323,-906662,57800,15372659,-3015185],[5696,29356,-61426,-14004,-13523,-312895,242663,86130,-1426334,2436572,574098,19265,-4387999,3272186,657084,-605333,-707613,351126,617686,335903,-1500188,-154892,579952,289014,211550,-575443,-1061226,481834,120623,971431,-117567,-518157,1190942,-350653,159153,-901623,32066,16121193,-3466322],[21586,-7332,-27905,-3146,21518,655031,-317104,81097,-1748882,3076982,638802,543,-4277510,3658167,820428,-576328,-970869,858473,717164,151052,-1754577,159738,383092,372561,598318,-548466,-926143,558213,82418,749928,92948,-570358,1257853,-151713,439631,-921173,44390,14065246,-2247813],[24,12,-9,4,1110,12794,-18025,-50090,1328026,-1745685,15384952,-1813617,-9835351,-18777897,626681,-3550687,5666700,-13371153,-1024802,3855918,4543821,-5759573,4194310,-1370163,-6352502,-1504617,-2750739,79019,395012,4089750,-2802144,196546,-769111,-4551193,-5578999,1799182,160260,38352109,-18124289],[29,14,34,11,503,13017,-16192,-9090,-165964,-2898612,-17405438,2929629,-10886839,-12840561,444253,-4048547,5381863,-13059107,808116,2868269,4896230,-5654215,3020198,-1915113,-4512979,-1354619,-2768691,-813798,540112,4085846,-1948050,357891,-442461,-1908860,-5657648,1778509,-1745275,41045778,-19995447],[10,4,7,9,-225,-3338,3560,-4134,73434,-74020,-5250,138618,-3159185,-2590967,-412749,-7032379,7491473,-13820752,4688973,1776243,-27769212,7904111,2820333,15466032,36269706,-532156,21031961,9976775,-2448334,-7161154,9371319,-7221314,12208176,39018840,11177954,-10778027,38724120,-32490765,20690464],[28,17,60,29,956,12052,-15688,-47884,1998761,-8423738,3407661,19269816,-4954900,14351149,-3583521,-6009938,-1961778,-2398063,1756312,4402001,-4595963,1071037,-1161573,-416963,-1020347,-1359381,-4042302,-2012175,-73572,2923377,-2430648,-916705,2421084,-1245897,4092930,-4709812,-1884442,25876827,-10307590],[32,19,101,34,356,12115,-13656,-9269,802925,-10208574,-406856,-18510099,-4987642,13839952,-3260329,-7355497,-2034225,-3001315,2066747,338013,-5416335,785731,3384484,-426654,-946478,-569184,-3322390,-3750147,663742,4272999,-3331762,503353,195080,3066556,2091269,-715293,-3601001,29609864,-12347258],[9,6,-21,1,229,-1846,1232,-50367,976453,313064,-154060,72275,-616222,-243237,22777012,-19658036,-24423420,-3936860,-4760275,-6765621,21568362,1954099,-378718,-5265781,2285955,-7115771,9559588,4206718,-10507431,5232595,11302789,-3174286,-4807474,6750124,7178803,-5856585,19467899,-4808779,20212893],[29,89,-85,-12,607,2154,-4267,-50518,767543,-4948813,-83854,-187830,-15291831,-4205171,5847537,21965496,-6473946,27878690,-5422368,-6554822,1271191,4698105,-4714321,3595188,7425999,-488025,11223328,8033404,-6254022,-5005935,7075286,-1846663,481802,-1167637,1868703,386830,6176186,-38007495,16018447],[85,-50,-191,-216,4948,4022,-19633,-276316,7760344,7817812,-1921637,-2138583,-2304718,6716964,1907639,5530617,6120808,2833848,-2753221,-2158823,1917891,-4598234,12988741,6736435,2093764,2981550,117969,4461028,2844818,-2738734,-2670304,-1341436,5352240,-12892190,5044878,-22406733,22303912,49624900,-2264070],[102,-13,235,200,8019,316819,1148342,87064,1095120,-1276836,-432280,-23464,4832044,-3254610,-734125,2653683,-3564202,4729649,-764468,7106330,-4742365,-1330686,-4992641,567152,-448594,-5219565,6659512,4396709,-8570652,6457129,5922252,-882024,699028,13374498,-2272008,11864599,-2369552,35383901,-1250384],[0,-1,-10,-2,170,20,-667,-13524,376964,352284,-218712,-439178,-825288,3608041,1736682,-3717669,2142431,-3820952,7463227,3304388,-6994564,-11211656,3160314,8620948,-17769955,-32374342,8355798,52585737,-8965846,-4373635,-5057252,-5028140,5168403,-30580527,-22767087,24979204,5725087,-46646947,-30912094],[-1,0,-9,-1,141,-9,-358,-12487,247502,616140,-382912,130553,15705,-1337802,4556233,60623,-382270,61591,-62062,-5192867,-23932642,26289255,-7239285,-26451989,-35703864,18654844,22377358,-938208,1013990,19418856,-20487811,-10718119,-16393609,-1808510,-10357955,-15197150,28317846,-5863780,-31252798],[0,0,-1,0,25,234,90,-9506,23763,330690,-186363,13875,-493233,-549161,3944567,-2492909,-6478478,6415558,-2265120,11091205,-1783781,-19472137,-8500814,48961899,-15291284,3499426,-241262,-23531319,14132557,17139801,-31174851,-4257207,-58226,19361158,-18109772,-8889902,13996942,-28874623,-31747021],[1,-1,-2,-2,76,282,-501,-6921,88518,418041,164770,92369,798780,1613168,1110189,820783,1670757,-3196929,-6530350,-2059618,7286332,6057619,15330919,4106476,15416977,17644995,12962726,-7042526,-32617916,15891576,5975514,-48322821,25932476,-6167919,-20267013,-4761503,-41494568,-18581960,-64096013],[1,-1,-1,0,36,193,-348,-9271,20616,230169,39111,-592404,1332119,-143943,1057299,3717788,746355,-2063154,7846595,37098,7730826,8712623,-27085548,-5738969,30757224,-22029215,3832010,-22505609,-12228293,-478176,-35200087,-3561362,2462033,-32537826,22083056,23246181,32412125,10141287,-52933392],[1,-1,-1,-1,49,568,426,-11161,23872,85611,18924,2527,-18624,-7901,1765142,-937556,-4294318,8554721,-2108017,14959527,-9549490,-38740927,11433014,-42389240,22152853,3481458,-9977505,-1077870,7603540,-1150448,-9287695,-9491216,-12827280,10812073,-15478369,-9995825,15493020,-25611278,-33539608],[28,-16,-28,-104,1469,-1316,-2781,-69815,2014934,1908578,91110,815388,-2628440,203175,4897920,1697190,-5027866,-30130,32251709,-12468868,-1257474,8145241,18118496,-923895,8844355,9361751,-8812136,-2704680,9174792,8744005,-18602325,1032571,-18556906,27819618,-10954652,49356238,-26959343,-9513725,4266459],[23,-18,-46,32,-12,-1130,-3306,-66471,1730645,1506701,-82997,-1185997,-2953720,3701302,13541131,-4485921,13980527,607806,-5236957,20408605,3991031,15551224,-35162632,-8857434,7394783,-6164578,-3190219,429003,26679690,-10644783,8303395,-5571106,440605,14413272,-31195279,3776076,-36610698,-14485196,2008272],[28,-3,113,46,2160,130323,491640,-2086459,-509773,-432406,240803,49391,-5467383,2921141,559874,-4767675,8289380,-10392689,918723,-14525171,11420141,2576855,9568912,-1511528,255040,11022554,-12351666,-9379602,17236298,-13770844,-11958461,2306203,-2643310,-26627658,4003922,-22916372,4653190,-85111288,5027700],[7681,21807,-9899,300,9229,185105,-285798,-248294,4482879,-7836616,-1771302,-42310,13179722,-10087212,-2146584,1681657,2365041,-1578561,-1902347,-831534,4689493,206683,-1580292,-958409,-979228,1714282,3016313,-1566857,-299576,-2725959,145113,1611396,-3640360,898348,-695491,2731863,-179363,-46770425,9395180],[22771,-12995,14497,-56876,-11509,-301584,140640,-180803,1531609,88336,-637542,-579929,-134588,-3795639,-8628362,-3040634,-8668326,797759,5985982,7859348,-1855525,4940148,-5049388,-1050328,-442424,-1841965,-2119866,-1972791,-2330841,-1344507,4539410,147501,416008,-5500134,1701608,-10374221,-9192918,-20038511,-399411],[17435,-14865,-15264,65355,-10518,-288406,170952,700436,1081777,-873909,-382318,173883,532946,-2151736,-1278808,-9158830,8068783,9193643,-5756203,-3905657,394539,-536916,2853762,-869628,-1756014,218870,-134092,-2781136,-4022705,2530628,-4025352,1818638,-2669768,643671,11127899,10625887,-2048246,-17891424,1707330],[0,-1,-7,-2,135,230,-617,-9178,214256,247066,154458,28082,-595292,1949973,25999,-2599095,1947842,2410344,5842764,4397756,492887,-67157,-492299,4030639,310434,22613676,362331,-18343754,2313271,8780858,55921943,27063697,3594759,-21483336,-24627753,33663723,41642426,-15314328,-49582170],[1,0,0,-1,35,319,-69,-6330,-38875,-481,-39531,387846,1292733,-1165491,1481018,3179238,2553475,2295358,-6147769,-10422047,-5732389,19241561,11868398,3008347,3339568,-41457714,-42977459,-7847215,-12224560,16720235,14609289,3171936,-19752614,19712636,-21580232,-23880337,11898555,-8784960,-39583202],[0,-1,-3,-1,54,267,-437,-4774,18754,110485,45708,-69669,325461,-553260,1616433,2292461,-1675241,2882888,2358621,4026105,9890638,8565112,8897693,-15181540,-12866564,-3465711,-6242266,6011486,7899009,-1860947,-12779655,30620445,69450744,34241187,15000122,-1584818,5995973,-16439059,-50125027],[1,0,1,-1,3,274,-292,-468,-62811,353780,307252,377188,302070,1167501,1619979,-1382535,993026,-120063,-794902,-2610345,2364685,-512663,1533684,5767047,7333495,6012201,25499178,2899344,-25598886,-33017987,-9803744,51221804,-31184341,12450531,-10759318,-23290749,-27927546,4881591,-66704697],[1,0,2,0,-9,275,-205,-3968,-97089,71670,128916,-56351,1043124,-52510,1325964,4075112,648114,-2733845,726570,-3373323,3347282,-4647382,-5956701,4388167,9163049,231371,8740572,22449305,33935171,41183691,18898313,3138621,-19903693,405429,53059013,-12951404,-23204436,-10106270,-67864583],[1,0,1,0,11,325,-279,-956,-58148,-36569,-54,-98166,369754,-198857,576518,1318119,-1706923,1014230,1919974,3558974,3091368,2642884,2683881,4912853,-21074156,1468221,-9644278,-3431394,6393435,-55108644,16434953,-40835107,-16077070,21408846,33893806,14892445,14125219,4620690,-61643471],[-3,-1,-27,-4,405,-646,-1370,-40175,1157674,1256961,77098,-550158,-2561975,2656510,7813319,5304549,6197721,-10446341,12532450,-12992769,-12644632,-27071773,-25955285,-7893288,-20696299,-6309965,-5955308,-19987276,-34461186,6321820,17569376,2559521,9886808,12432813,22210703,-7212356,-18787611,-28266368,13381195],[0,0,-4,0,70,134,1411,-3736,248697,-272293,-372469,577838,1561860,-3303218,10623317,-827620,-7699615,434176,-6755359,-5309682,-30370735,-735858,19911887,1316409,893400,-23974030,15875953,-29910359,26661730,-15516705,7063838,6567287,16324136,-31278781,6011197,7122251,-33966258,8471827,-6953508],[0,0,-5,0,79,275,1792,-14220,263058,-350246,-527251,-254494,1263135,-2900861,11090641,-241991,-7304213,-3287044,-11343288,4215245,-22709948,5208105,-8626147,10321825,10009684,34073185,-44906085,22395034,-14511543,-5723747,-12294972,11521270,5165306,-19654249,16196097,10760086,-9109607,3144622,-11523759],[24,-13,-19,-115,2270,-452,-2942,-59457,1571127,2987865,-266796,-71239,-4694360,4232353,-13696558,5444697,-11697443,-19901901,-31703133,-10962255,-722608,-2239508,-7855934,-6523705,-840560,-3715186,4558426,-3520825,4648661,2092597,-4554270,6313052,-6452386,21120876,-5814883,41885568,-2805080,-28479932,-6371150],[19,-15,-21,73,358,-203,-1551,-9220,101976,-437848,212292,475596,1850538,-3932900,-7142108,-9081856,-4368758,10248183,4044638,-39916672,-4493017,-9609600,-26021595,806384,9044577,5687152,-4318603,12358083,19596384,-12850296,3532182,-9842081,18316073,3092139,-28922931,-12569947,30361,35238512,-29069125],[35,-6,86,127,2865,47766,169040,4332483,428546,-794200,127746,-161286,-1172614,1627969,1401458,7330268,-3594212,-14792829,5762030,-3475676,6319330,1682188,1615809,-73565,1752161,5543498,-5516386,-2047979,12579121,-9729414,-1976192,-455946,661894,-13673300,-9517472,-21647603,4706513,-31880558,1481080],[8052,-4240,7131,-29200,206484,-119808,63159,279911,-1427480,-3358555,656724,1178600,4617610,3882475,16505594,6611765,18390280,-2406183,-12689981,-15814709,5473963,-10063768,9622509,1707069,220441,4210421,5181480,3373791,4517770,1934380,-9112959,266832,-2056148,11091105,-3823473,21588429,18311028,25854226,3102446],[6612,-4477,333,1654,-428846,-55432,14000,-592118,-809420,-2288715,383971,412986,3876494,2268270,9024518,12845604,1494844,-10894495,-971046,-4127415,3219433,-4590974,1863257,1542063,1550766,2175822,3183439,4179593,6217244,-1909891,-622330,-1364909,971229,4974643,-13240880,719506,11229214,23777979,916244],[5378,-5178,-7809,31734,207584,-137829,-7722,-1501829,-487401,-1356431,133584,-344443,3226020,661108,1757551,18950961,-15174915,-19296574,10808927,7735989,973766,907974,-6004127,1367295,2864611,107338,1200904,4971269,7894757,-5766784,7940036,-3036901,4034742,-1155803,-22634016,-20287125,4061515,21687275,-1089501]],"denominator":100000000},{"t":2,"f":3,"type":0,"flags":[0,1,2,7,8,10,11,96,97,103,106,144,145,151,154],"factor":[[28548,-43762,-1186,-1842,84821,-14415,9095,-29226,2195,-741,9883,1972,-1035,959,3657],[24470,10674,71660,1569,-183281,30650,17438,32207,-2412,1071,-14279,-8232,-2716,-899,-622],[24272,11738,-71279,-5325,-183015,28743,-24857,64006,-3760,1343,-12385,4615,5872,-4095,-12795],[15,3,36,17,581,-265,-4518902,4512315,18160255,6115514,-23756632,-15592902,-7583794,2255890,5870020],[15,3,36,17,583,-223,-4157912,4004917,-23699601,-4939829,-15701110,-16307428,-2830304,5097040,8246815],[15,-4,119,23,685,-368,-11036912,8798842,5292586,-21813259,3276374,11107993,2580000,-5729505,-6617653],[15,-4,119,23,689,-570,-11079261,8659811,-4333009,21625206,10146056,6297431,5616646,1631038,-4767906],[62,72,-3,289,-478,6918,-11572929,-20103892,263231,-258738,-154596,-1960717,-436231,2024275,3466503],[16,54,95,54,-16745,-1397212,-50114,-103144,2336,-5260,4068,-15093,-9513,12715,23533],[0,0,-1,0,-14,197,-842465,1129795,-580590,-10566,8318514,1002775,-55617168,1128954,18508770],[0,0,-1,0,-18,211,-900519,1842120,4141933,-3668280,21077241,-35458279,7257400,2260083,3883790],[18166,20578,-2475,82347,189208,-29108,54494,11565,4054,-690,24835,15238,1336,-5931,-6923],[16050,20524,3447,-84265,191187,-30255,7371,-54035,4097,-1492,19800,6026,-495,1630,5363],[0,0,0,0,-6,33,-88229,950759,1052170,-77121,1172642,5271339,13596954,-7376832,80527264],[0,0,0,0,-7,58,179326,717728,1731832,-2103891,1313421,4391938,2764000,66833622,7061260]],"denominator":100000000},{"t":2,"f":3,"type":2,"flags":[6,98,102,104,107,130,131,150,174,175,178],"factor":[[61909,1679772,-10235,3434,-755997,46576,24065,15736,32114,-17560,-163981],[878187,-20126,201544,1556,4102844,-346399,-184948,-33096,-225455,97784,936519],[366,147,-2063,-167,132486,7872588,-509156,-1836840,8944050,-53840463,-74538772],[430,349,-4038,1849,131279,6101844,29729059,2258111,38363350,27314590,-42068676],[412,-215,-5045,-1989,5268,1012476,-41646887,-6854928,21705378,23235775,-42714891],[302777,-107601,-1210906,-2434545,-4299940,189088,240329,145504,242822,-156620,-913408],[300278,-109217,-1217470,2442357,-4269526,307701,184044,10580,192476,-136984,-830464],[133,-137,-2983,495,43822,1567919,4601886,12379500,-40552671,24151483,-81011671],[1541,-337,4509,-2041,56294,25979336,-7852443,40167912,2142390,45427,27869108],[1641,75,-4483,-9559,56358,26083740,2351372,-40460007,-12222603,7466143,11151518],[219327,-95492,2534388,9935,-4434413,285800,205637,-62710,264992,-60983,-1248463]],"denominator":100000000},{"t":2,"f":3,"type":3,"flags":[9,105,129,146,152,153,155,176,177,179,189,190,191],"factor":[[23,13,-145,1561846,-4541,-16686,-6016,63742,-60370,-182252,-62991,62243,-41891],[-1,-2,4,158,2295,-459912,-276872,3121862,5000122,4768979,32850473,55431074,69795348],[-63,227,375,3981,809,7068368,-20551304,-16148674,9766124,28601494,10326684,-9360812,4235664],[-48770,-739,-825,-1478,-688015,5949425,-5268292,3765790,-6483489,-16345612,-6075430,6786012,-245374],[0,-1,1,234,1145,-522203,689595,-1502729,-54938150,18190872,-3606533,-11143584,48447255],[0,0,1,41,1554,143430,-273618,361744,10829295,-26519288,25373290,-47813302,75749309],[0,-1,1,189,573,-249590,549779,-1560191,18547403,7605031,-53675776,4831937,76593458],[-1,3,2,2646,-10880,16187374,19479743,-3482741,5351776,15229096,6092494,-4814260,2575582],[-49,-510,253,86,-4135,1968501,-5544280,28989490,7802166,29619355,3535847,-15918150,1015256],[-48,-520,-390,-559,-2737495,-6097268,5282353,-3851654,6509225,16398646,6140241,-6792887,369774],[-16443,102951,156125,2817,686276,-5991754,5348204,-3753605,6471557,16297399,6063155,-6771146,231455],[-16092,-184689,12078,2336,699824,-5978617,5313261,-3852776,6476977,16297876,6079053,-6757970,238175],[-16080,81800,-169236,1446,692711,-5950433,5272954,-3739628,6482507,16347818,6071756,-6790199,244334]],"denominator":100000000},{"t":3,"f":4,"type":0,"flags":[12288,12289,12801,65536,65537,65538,65539,65546,65547,65550,65551,66049,66050,66058,66062,66305,66306,66314,66318,73728,73729,74241,74497,77824,77825,78337,78593,98304,98305,98306,98307,98314,98315,98318,98319,98817,98818,99073,99074,106496,106497,107009,107265,110592,110593,111105,111361],"factor":[[0,0,0,0,0,-4,4,-16147,137678,-174067,725650,1098643,-1263144,-352625,1095963,2373216,1348792,-12696131,636110,21592653,-2544019,-4270345,-23189689,1086987,4981181,193269,10100045,-35439545,-8726339,-20289060,11120644,3955475,289526,-7746929,-1839257,-3264818,-35705,11379566,-6521579,-2533119,10467587,-5427572,10738396,-4455202,4208035,-23488375,58590026],[0,0,0,0,0,4,-6,-12047,126755,-170001,560108,1041964,-1710797,-399781,3202184,2177966,-487459,-13750448,-2020963,19659679,-14739109,3289947,1669011,-10682658,-8140570,15670469,-4252522,18581584,23546724,24498857,-22846456,-120942,4575562,-13702836,3766573,-2808639,6639649,4086290,-5214049,9802758,980951,-6429765,2686404,-4892998,1185720,-18695171,60988155],[0,0,0,0,0,-4,5,-28582,122424,-144061,520269,732150,-3733394,-804387,7752158,1384092,-2196948,-6025107,-4449643,6694195,-1319345,8180167,5422405,-907629,-11442343,-22502781,-9178525,23878927,-4820849,-16453529,11349938,-4150395,-12071626,24025791,-2639970,7436094,-299004,-12740668,-3393406,-19377990,-15816039,8410463,22036424,-19520839,2808755,-28336863,45252480],[0,-1,-1,-4,-6,-131,92,359160,-1649673,1322160,-5793972,-1829883,3989969,3714563,-3439106,-4131055,-9124040,5564286,-3777041,-22384531,-47650606,-10096469,5686474,-7351313,-1851913,-9366368,5471976,-6281609,-715057,-2289536,3356710,1653000,538842,-4549548,-1093544,-5438563,2692330,2531421,-3546961,-10533858,5689199,-9565557,6938784,-3460534,6636070,-3448704,15071285],[0,0,0,-3,-2,112,1724,942295,-1474453,1960178,-9251448,331278,7905217,7192664,-14054824,-3936232,-6336119,-6852666,-5633941,-1651791,550791,36948924,-10951689,-5646600,-8448716,-5224476,-9372327,-12004855,1658736,12817167,1713723,8371655,673706,17329886,-8785290,6413606,4471080,411323,-1001692,-1590014,16024435,4419039,-2885848,-6327621,-11369972,37227657,21717036],[0,0,0,-2,-1,51,852,459124,-1119008,1572836,-7125616,-138690,7965023,4881825,-10761054,2298966,-4099429,-9258519,-4592759,-87987,7051105,236448,-6113000,874287,-19708027,3576653,17955959,21290102,-27777513,-1473158,6513974,-16094709,16310990,-19452421,8012108,-14831101,7656683,-8362552,-2856153,-4924378,2424885,2050585,14677140,28896364,591548,3325979,3467204],[0,0,0,1,11,465,890,606845,-1588299,671881,-3349353,-1687510,17875179,5244852,-33327794,-2220240,11677496,-930899,11636369,3556473,4712353,-17377628,-77026,-503324,14256137,-14187669,-6816463,6499031,6231951,-571552,-6179798,924632,-6511062,-1379719,229563,5217670,-953136,-753670,3696740,10036546,-6153627,5443490,7974615,-13926699,-2092568,-19710344,14080012],[0,0,-1,-2,-5,-64,586,16067,-695698,112195,-2918664,738929,-1422184,1568415,-1730030,936634,-807832,-10585263,-4141581,1952710,-3706801,-8699169,5289816,15323677,11065191,-4820330,40926,-4289343,7453243,10542143,-3171740,-16672472,-1699631,15735211,-15653963,1075359,-1710821,-3848353,-3890237,-21250305,10579923,28809798,-32150296,43760499,4312047,-19155443,24597547],[0,0,0,-1,2,137,597,204748,-804139,179157,-689883,-215824,2793697,395248,-2602345,-1473324,-921076,4077820,966940,-6578136,-3821646,4549616,-481083,20584382,981214,20554650,9554050,3806632,4342017,-2474270,13581456,29529116,33700597,13980602,8600519,-6058564,-1638936,-14095156,-1742443,8477571,-8635060,22042540,-8965783,-16625389,4687055,-27569681,22949315],[0,0,0,-2,-6,-177,525,165120,-865795,462569,-4281025,708925,-2171165,2677201,2756879,-153183,-3422594,-2804046,-8709435,-2193516,2561663,-2092715,3849824,10074817,-7238915,-17848143,-28287288,6520339,5977711,-15432098,14597420,22355289,-665183,-20662367,7618873,9011322,12804750,3789172,-346332,26944597,8868818,-8147708,-16223494,28600638,12607317,-3633705,17197546],[0,0,0,-1,-3,-69,644,327635,-994213,419878,-2580203,920771,4238644,314737,-531547,-2878799,-4663056,10900524,-1944895,-9398921,-1234001,8289022,-42568,21714587,-13812713,21670058,-7057321,-9094627,-14642881,-2213770,-12660148,-18968280,-29476022,-13964352,-2920497,14754761,8261557,5662879,7834648,10707870,-7798192,17263595,-2139660,-14081384,10606101,-22058247,29238514],[0,0,0,1,0,-25,-194,426944,-1225017,729346,-2338214,1374010,-1533861,1915308,-1209545,229752,-7233229,-8678139,1692551,-2974678,2677399,-13226955,8731090,5451910,6785354,16740058,13805778,11900477,16101279,-17445991,14371296,-1923668,-6927975,-6164796,-2234169,25967431,834535,8781484,-11693664,-4775658,-983411,7768715,4074891,-7177294,-19544412,59814297,44314057],[0,-1,-2,-13,0,135,16,-242951,-1195085,956672,-775828,-1892257,3690146,-237934,569714,127825,-754146,-3825887,-2198418,9123974,-7427296,5557811,16583032,23609883,10746793,2070661,241514,-8073460,-3152202,8969804,4348695,665713,-6896927,12490641,315051,-13789107,-14411545,-2850024,22035444,14644182,-24939559,-23884310,27628513,26430314,-2391799,23216348,28241520],[0,0,1,1,1,-55,199,49448,-769436,-255910,1062672,274825,-961305,-866300,2325667,239816,413153,-74112,922964,-3125339,4431823,87488,3244596,-1484375,8857817,-1039261,20019615,14860743,-17981663,-2318396,-19235566,39695303,-26449609,2724840,-20286211,-17061447,16711549,7178540,4881845,-1645315,10622070,2041136,-4279773,5035277,-6264958,-47474,22740688],[0,0,0,0,-1,-92,86,-4674,-452619,-230308,719809,134028,-1163430,-686629,2565971,182468,438212,-157204,-1041844,-1312251,2207756,-1063766,4357296,1805440,6154810,-7665822,3663174,3814923,-6921077,1836550,-4836364,-6379772,19009206,9684740,25878861,13432624,20417322,32461791,45459755,-12220541,11597644,-551213,-4061737,-7832161,-3493559,-1510311,25450259],[0,2,2,18,2,-346,991,-473274,-116367,1115956,1185091,71946,-4740364,-258976,844670,4793582,-3091292,13034213,1395852,4459033,2337810,-31017821,-7472746,7181660,-24958065,-3893304,-12340490,-8406583,-13631096,17997492,-7922884,7253316,3549006,17821506,4474169,2502518,1902417,-11100850,-6578359,3112777,8847554,-1405039,3554310,-1946906,-33822971,19104160,37917098],[0,1,1,3,3,-152,858,-382998,-304231,613639,309519,-6929174,2048019,-2397656,4285304,-9326483,6865239,27145123,3848163,5521343,-674703,13006965,2806377,-6251608,10875083,-2422589,-11637229,-851042,5283323,-15073675,-10535924,-2621985,12726167,-15333866,2070361,-12215786,2400104,3873760,-8437811,-11117743,-3075709,22779281,16143506,22819891,-29695533,6828230,44636827],[0,0,0,0,0,-68,336,10985,-544936,-204165,653041,-226900,-1069014,-792790,2872385,-580742,351203,3356668,-1671327,-8318739,5282125,2839131,11322914,-642302,9185608,-6054340,6152391,6228631,-7971076,-4647325,961721,-26862187,10983075,20585572,-10267681,-13970476,2053035,16616245,-24736131,40171159,18719852,-10331398,-4935780,-12159381,-2084016,-7167068,36773810],[0,0,0,0,-1,-88,190,6967,-489737,-214456,800240,76900,-1266879,-818987,3287537,26778,261634,424323,-322724,468789,757370,2120622,8819460,-685501,2862741,-8195795,2813321,841789,-13255320,-1244240,-10307047,215369,23659361,-21974243,-35213999,25249496,-25143348,-22231160,20751363,2455402,11233367,-8466874,-4925286,-11572982,-2194583,-1021876,29015287],[0,0,0,-1,-1,-47,-85,173819,-57597,565935,-2435657,-1090877,2012381,1198730,-3512308,-315376,313699,7098076,4443528,-6301477,21639311,2151611,24214059,13828856,-16788923,-5096852,9579824,-13404412,22519422,4925232,233373,2668818,1794451,-8603103,-2760294,-9445886,7733739,1081351,-9803303,-27306367,13319038,-26468802,7995624,-8067520,14506330,-15036629,22924678],[0,0,1,0,0,51,-401,385496,378829,1157268,-4072166,-540162,1856323,1786861,-3491331,28429,2553535,-32308,-260563,9236701,-879517,-4864477,9137026,-8863234,143206,15013586,-18606667,2026791,-7260115,-17804462,4746916,-7913196,-4675962,786068,3611496,-33740314,-2566136,-14906643,15264868,-12260879,2472047,-10249756,-39008551,-21597896,9400586,25530081,30634991],[0,0,0,-2,-8,-335,660,-77149,82562,333212,-1281858,191306,-4751916,1307583,-213574,-1454452,-6306471,-2692532,5593101,-4409528,5884626,3815333,2733884,-2450879,6049387,-17982801,4237123,-5606246,-18107912,17710309,-4247351,5533649,4094989,-14244631,14553519,1548887,-11244502,14514010,-22005213,-7040329,-41001794,-2988,-28228803,-8976907,8433208,11512909,43948977],[0,1,1,8,1,-2,-193,82423,351870,1640935,2753619,356207,325766,-504288,-1767319,6108952,-2041797,5272829,4604134,-9969847,7890840,-5526379,-2725367,-26783003,-15871028,5697002,2257221,-6176152,11284850,5300858,23922412,-1207065,2161540,3482030,-29400204,-5836498,7596270,13614451,21864164,8972844,-26847925,6237896,-3380101,15559336,-1628343,-12445415,33487139],[0,0,0,0,0,44,-64,-163236,108731,-389560,603912,-176765,-95230,-428702,-89168,-1199290,1601728,6007434,-7128310,-17559025,8674999,-2167978,-26061001,2301512,21923038,17211925,-18689222,16263270,-4912510,12200524,9258197,470555,-639186,2180908,-4169442,5062286,-7142511,3538554,-5941314,-19677267,4785400,-30737553,8990770,7076067,8924415,-12429871,38111785],[0,0,0,-2,-7,-260,382,-146712,858968,-278663,1689177,199339,-955246,-1649584,4051713,-121147,2479199,6497595,1581532,-9311779,63788,3600690,-31755948,12116726,-3722464,-19999453,21877359,7007554,24881633,-5849716,-8658991,-11631925,-8074234,-2944320,7688397,-10325620,-1757340,-19592461,14916262,9753667,-4069977,-6556403,-15288047,-1787117,187856,16113515,34460174],[0,0,0,-2,-5,-273,581,74641,452898,303375,-173561,-1303710,-2365509,257692,-272917,-474371,-1077639,-684850,-6979554,-8617784,8657770,-40783,11096586,-24633832,14001914,6111284,8161427,-16233668,-3369144,-25174,-6331611,-951421,-5479714,7426144,22771227,16736621,20318802,-39941453,-867810,9062805,-869960,-2479462,5459352,14450891,11522229,-6327134,38119992],[0,0,0,0,0,-2,-189,8491,337790,67292,815129,-1716076,-20723,-417619,-597958,610825,-908040,2492359,3523385,-5555378,4084832,2336696,6292436,-12468028,-8385028,1879911,6187927,3389163,908001,4952582,9850242,7109224,-18401410,-532534,24737045,-2647438,-50249671,8303054,8017752,5187508,27114361,15547714,2394264,9324398,2793220,-12293861,29514752],[15826,-98950,3330,14210,6565,-263172,79839,-23312,-56024,-52860,36294,30876,29078,-15862,10485,14210,39928,-17517,20034,-15883,-9338,10114,7513,601,-3657,-2933,-13778,-5331,-7876,20934,31332,-3594,-4256,-16657,3744,-12414,16124,-14234,-4654,-7612,13437,17055,5843,-8508,3692,34492,25184],[25255,-3566,-22076,-160950,-34840,460325,-143883,4980,126924,48901,-20239,-28934,-13523,13862,-7137,-23876,-61065,38894,-19237,27679,13351,-35981,-16138,696,3819,-13001,1748,8556,1989,-2769,-44692,11510,25611,23850,-25427,4385,-3694,23042,1902,14708,9878,50746,48626,3035,182918,84936,44880],[19485,1973,15803,116548,-149798,467511,-143776,-10147,109755,27329,-22631,-14494,-8930,6325,-5119,-5434,-9664,11248,-3673,2076,-5007,-4349,1308,8667,1141,-5791,6136,2869,-6897,-788,-11432,4817,5066,4331,-5835,11229,4534,7189,-1572,8120,2884,8207,6797,8481,29763,18917,38938],[19131,3778,10443,62215,187455,478455,-147219,60545,109457,123951,-91764,-71635,-73641,37850,-26248,-27746,-82180,28633,-46319,28844,18325,-9542,-11989,-1184,8094,14513,37946,10632,20036,-58162,-65736,4676,-962,34329,2448,33833,-42771,28817,11796,14137,-42674,-74580,-42212,23629,-105493,-139139,-88479],[29,-26,-14,-76,-424,-2243,3863,3445809,123041,2839794,23000594,-14105202,-3982717,24977816,-7929611,-7330754,-20204863,344285,-8860572,3587324,2196063,1748768,147913,1009673,-186125,2491468,2225378,1056619,2533043,-8272771,-4561880,-1411211,-1332527,1126786,1417437,41484,-3614575,791454,1716287,-1157304,-3399589,-11065829,-9472515,2413741,-21771338,-19194536,-11684936],[29,-26,-15,-82,-423,-2208,3863,3869442,-299585,3574591,-12841465,15440272,14349199,-14847568,3104707,-8503170,-29951476,5562412,-7859042,8094229,7491626,-4348914,-1223582,-5077405,5421178,-243730,3348321,519021,5999933,-6394651,-6317999,706573,-76410,3766869,2375866,147948,-7290141,1063884,1812315,-88649,-5468983,-10991359,-8083958,1678334,-23304642,-24244390,-18052296],[40,-36,-23,-131,-584,-4081,6938,8323999,437243,12620575,-5302624,-16768245,-22562862,-24007678,-17946036,-955438,3441395,-2847317,-3515151,-1480252,-2527310,3532673,-455609,2265928,-3864239,2611617,1648390,1312667,-203892,-5364580,-2781838,-123576,-478921,1415129,-316384,2728158,-1459915,2358479,519270,503796,-2242547,-6308871,-2797798,2170661,-6854232,-6986486,-6287595],[40,-37,-23,-135,-583,-4100,6990,8309746,28314,12378841,-23379191,-1396070,-4317286,26251817,14328025,5733836,12268473,3755807,3231061,1719423,2448491,-2856410,-2315798,-2202334,2540712,2699795,4188157,358411,2122426,-1654801,-5004290,686358,-757197,4319272,108077,4169803,-5149916,2867388,1094552,2354524,-5409628,-3991614,486728,-884209,-5636064,-12096142,-13220236],[10,23,36,223,44,-2771,2990,734161,1698195,2713156,-2615413,-6583544,-3052466,1638960,-1595671,-10267213,-7273187,23369765,-10865847,25727995,-1154066,-4274260,-1215784,-55081,8695491,-5854877,11991082,7498764,-1412790,21136380,24066309,-1592415,-6355225,-4645192,-5465529,4043193,8615050,-2210035,1639296,3368288,8684636,9237567,715444,-10374117,34976196,12821438,-3367357],[13,35,55,374,62,-4123,5833,4017731,3861046,5577133,2977862,-1417522,1530936,1090288,965780,-1227079,-14416660,-2826612,687523,-4450274,7496952,-9967987,-6108546,-2420462,-2864024,-284933,-9336822,-2079107,4303136,-11914364,-27703961,3689711,12947531,10623059,-5463509,-6356043,-8208182,7898295,554005,1040425,-1444198,15899558,21173898,3796052,57063999,28212641,7104712],[0,1,1,7,6,179,-363,11451359,1821270,5793666,8472514,-1320369,9743544,-4368418,14485312,-29849222,6852181,-16449111,9321103,-8139258,2638635,-5267166,413407,1996985,-325905,-3432131,-5344396,-2729135,-3119004,13512268,12262765,-1704398,-2519695,-7617247,-503268,-7444758,7420928,-6914888,2727407,1371045,5788563,8238789,4271700,-7753589,-8658048,3184345,6155242],[0,1,1,8,5,195,-701,11705501,1893715,5427450,10808845,10224483,2829033,-1838465,-890671,35240521,-7672380,3745508,2186290,-2371693,-2711892,6301313,3196021,4573027,13415280,-5833214,-5608917,-916060,-417711,8289311,8447277,-2468395,-2083524,-12998267,2687494,-8537473,6569410,-6280059,-439717,-1651747,8012747,11236517,6266953,-8627400,-6139082,3705024,3783934],[100,72,390,-89,-31,6387,-13201,3942322,-30318116,-2035517,2366945,-72910,-2563829,-1059258,2780044,21073,-637375,1029916,-667796,1451591,3125185,-1807747,-2591624,-2925072,-110184,-550129,-909736,-937721,2006147,917719,-1524841,-890540,635367,274507,602537,-2810830,-1386300,-1002283,315327,-679220,-498657,2528716,2081665,-2049112,9699560,3193354,-5500363],[77,-6,-205,-112,-17,162820,2225200,-28502,-153999,-108770,82138,60243,25204,-38966,53979,32943,68595,-25723,35245,-18759,-19678,617,22193,-16708,153,3628,-11988,-7579,1660,33209,76912,-17074,-25263,-44331,11740,-30314,18294,-20732,1147,-28844,19956,787,205,-31116,18228,51220,-39575],[0,0,0,-1,3,337,-417,6920587,758624,-216815,8379077,-5304015,22480557,-6047672,3573635,6486596,21089756,5626733,-28509324,3988177,-3006780,-1341638,1948625,-2957882,-11325033,1436207,8679423,-707956,-916120,-5715826,-4898062,4822019,1083711,7768743,1104770,13307414,-6516874,9265879,-9445226,-3907018,-8146718,-7771449,-14577908,5853233,6385770,9016515,5192871],[0,1,3,7,3,370,-1204,14516121,3793057,-27570904,-8415406,-3105264,-7579312,2437151,-3997759,-2133019,-2762945,2203086,1999028,839049,81324,-945741,-415910,-569785,-1645051,1209542,82900,-99959,194453,-1285774,-1313228,-69245,938320,2097309,-1497058,-973602,-862139,691985,2163133,1174375,-2237095,-1068219,2467507,2931285,343019,188121,2793285],[26940,29090,132375,-16273,545,-478043,146823,-44059,-21594,-78000,47120,49626,50150,-21937,7949,26092,72192,-38530,34344,-34444,-25573,29077,22331,9315,-6004,1793,-16328,-7097,-16500,24740,57933,-5546,-14792,-29377,10640,-9410,25873,-22237,-7554,-12508,15959,-733,-12994,-5620,-80117,9312,35244],[27213,27987,-131152,30025,3458,-472471,141869,-31874,-110291,-83428,53489,48743,41999,-24646,15766,25494,69038,-34306,31646,-28958,-15764,23432,14231,377,-6112,-10,-18783,-9505,-10688,27597,52989,-7895,-12650,-28303,12080,-17661,21831,-24978,-6596,-14256,14659,7666,-6289,-11863,-47881,20588,19656],[0,0,0,1,5,149,-353,3913785,-435617,2740605,6830154,4029102,5735677,-1915389,-739237,-872370,-1318209,9924358,37268835,10766010,-10450611,9354952,-1299075,-904355,-7512670,5646180,3828668,7997959,-7089301,-7366777,1687822,186069,38999,13840862,2151465,19987792,3970150,-1423681,-6999515,-1811871,4064066,-20840925,-15224750,23887179,17120096,905220,5454108],[0,1,1,4,5,130,-326,3175149,675852,2959510,7780002,34717267,-16061331,6303478,-13183484,-14372530,12932021,5995532,-11149127,661950,-3018803,1368836,2882850,-342677,-4130049,1156609,2939000,-81433,-342425,-3418384,-2085285,273051,1691199,660928,250245,-1437528,-3637237,2738109,258716,-944705,-2811990,-744309,3346681,5401443,3020807,3518711,6032969]],"denominator":100000000},{"t":3,"f":4,"type":2,"flags":[8969,9001,12296,12297,12809,13065,65544,65545,66051,66057,66059,66063,66094,66095,66313,66345,66346,66350,73736,73737,74249,74505,74537,77832,77833,78345,78601,98312,98313,98819,106504,106505,110600,110601],"factor":[[-7,-78,532,368,-40442,124707,-5224534,-1183195,5822158,269147,-1128058,-2190770,5838496,6452847,9976420,-16923799,-5693873,-4594903,-1114441,-13599168,18712652,6323392,14834486,-23771668,-14566892,-32162643,48246892,-45666756,-15334915,4847789,-7030357,26329001,-1214546,45354479],[-3,-23,27,368,-19494,152802,-5226747,1283153,7026575,-205392,-824987,-1327776,4614258,7799014,-10701045,-5992816,-6625890,-11580498,-19823792,-2845602,-1642270,8368721,-3755283,-27107157,2040411,41101284,-6501138,-15683424,58246549,-26760279,-8450048,27051783,-22735701,44542577],[-17,-198,1463,5,-108981,190418,-3835041,10624113,14418816,-2419722,-3744580,-6380049,-39336894,17863183,15746299,33357128,-11859610,-12110843,6764462,1146201,16128032,6240544,3028135,14086060,19136089,-1915390,5008334,17694839,-6405724,-14869961,-1559003,22643157,12576085,76363689],[-18,-211,1710,24,-172547,204001,-4879474,8289076,24679319,-7055092,-3779698,-6110152,-5214103,-27745243,-9634926,-18881799,17998074,26144009,-3121747,-10656023,-19767340,-9530745,1012909,23855737,4853298,19730262,16671946,-11500211,-6112000,-11266283,21840539,-14757234,29259523,69282164],[-9,-102,715,332,-53266,162461,-5843911,3232330,10844419,-1945313,-3022649,-9796238,13368072,2561202,-11934536,974028,-11807556,14196137,21017925,10449358,-7590847,-1066549,-24403133,-4392127,-22659616,-9950162,-52811199,-16701477,-24120238,4522925,-24558077,37505363,8364558,54285688],[-7,-71,394,281,-22857,153146,-5554264,354897,4402156,1171818,-1135367,-1040868,18118126,-7695001,-12088744,-13784772,-4008957,-7491704,-9253695,21389744,3783321,4372197,-1669463,10358642,-10164526,2222682,29232522,59922837,2522023,36603519,-10045385,36507959,-10287357,50524720],[-890,1299,2089,-612,440033,-670125,18060126,-53364464,13439873,-19044489,2706263,-1925410,-4594652,364840,-2639073,-1220520,-114072,-827477,-1647775,-2329962,-1144234,765542,5275770,-3090795,4186745,-3546581,-4339390,8615335,-3127226,-8782641,-696647,9253922,7141791,21210775],[-811,-1882,-1445,8482,439111,-1294299,9485249,1625079,6826152,523154,-58754768,20496608,8685312,2132356,-1629756,3574629,5002100,-3326463,-947113,-7125875,7190245,11865474,575457,-941009,684966,-4989487,-5411938,1268352,5893873,8667967,-16416191,-30230268,1650656,23666744],[-680,-999,2150,7748,682770,-2080443,43053617,22449664,-13056901,-22241735,2998239,-8466145,-5908027,1185234,845286,-5846245,1494858,-2564236,-1630177,8962259,-6887643,3424636,-5015393,-2006191,-12364767,1679993,3405952,-6783587,1317747,7136030,12020363,12793349,-10745574,36457080],[-643,-2977,11544,1773,1312282,-126465,-3226302,5129102,2439750,-3864492,15837460,847158,-16338302,2221787,-30111258,-11582341,21301915,-20242995,15595384,-2277404,5039058,-3407412,19672565,-17431831,-13005933,-13639531,-9334830,14417488,-3596719,-8644066,-29589493,-56629099,-26346284,56890471],[-617,-1587,5725,-794,781276,-712766,-476161,-1871495,-4182005,6005247,-853652,-6160011,-7224213,-7869783,-12433812,-4420465,-19045972,11976984,-1801028,14725080,-4932093,-4223384,35597530,3868299,42974827,-22539693,-21301015,-20011226,24990083,42408044,13031993,-768122,-15285926,38188415],[-611,-837,-395,-695,677646,-282028,-2023242,-3544515,-3300335,2013413,-3344792,-8116301,1528559,-11602522,5095590,6970276,11504402,-27563657,-6520083,-19828127,1264950,-43463454,-46801802,-19949049,22836099,-7591251,-844222,-1338284,-4427705,22155831,16897069,-4716121,-17493506,43335099],[-2951,-5305,6173,-2352,3406186,-1528476,-463907,1920251,2830080,-3808083,-1723761,-6852965,21199115,1556643,-11669988,1100047,-41195506,11762395,1833393,127831,18883101,7114159,-5427397,-7270967,8788534,3348726,4750993,12344265,-26215936,-30761998,39053693,-34786738,-44551540,20320244],[-2911,-5227,7042,-2881,3298750,-1923741,1305091,-7635145,-13371443,12810895,-2535332,16052178,-22559602,-4905922,9996790,-3620800,-6669459,29362727,-11556048,-4042943,-17145930,-14828032,-10210958,19248867,-7859489,1074275,10239074,-3111165,-8773785,-11876451,-33129511,10224328,-69478107,30157629],[-641,-955,-359,-1188,610516,-222284,-4240197,-2923764,-431863,2248602,11185070,-5791646,11993132,-2798249,34641654,1692050,3401659,-13308650,-18112469,7925951,-33952680,48668488,-10229857,-2225699,9590499,-2939573,-6571131,-3874482,-11107794,8559137,-8154862,-37207026,-4367536,57843740],[-3292,-4929,6047,-314,2397826,-1683427,1582727,-832658,186242,3511135,10948668,6525708,9655027,23762179,-22575016,13633833,-4840648,-13412194,-30183462,-41248460,611802,3779598,6182174,41532245,-20061738,1595097,-11339784,-10932985,-4873544,21415997,11115539,-1035991,2439244,21498380],[-3362,-4939,5531,-2827,2700520,-2189582,5396216,-4243721,-11578841,10519554,9781544,9777141,9754438,14592114,2063300,-13804099,24341524,13299569,29317581,-8983978,32797017,17899975,-6927470,5558217,32988682,35698257,-1447433,-5924236,-14243875,14162333,-5219231,9419150,1375433,40537732],[-686,-810,-1255,-779,746696,-162703,-1802513,-3306098,-4811242,-846215,2174131,-9641484,23138279,-10416924,28363680,32735488,22582578,17899397,1758900,4082125,21131252,-19228028,28360263,611960,-29359634,2460335,-9715871,3159558,19271071,-1008884,10450049,-8390994,-15663109,56904727],[74,165,3804,8726,-1252822,-400196,-3406762,8228857,-14369947,-12540810,570590,10574038,19144747,22728855,5160104,-14268710,10559631,14207768,-21972917,-10578092,-11230984,-17546371,11715286,-7152697,28997331,-27926425,-11927073,24554241,-4786830,-35507104,-7237811,17682414,26430271,33217809],[136,-30,6017,-8506,-1764878,418581,10715737,5763967,12740806,-1656014,24062838,25627979,8081624,-11925424,8478376,6793403,-29629752,16141381,-311182,-6976944,17499035,-9824750,-19354024,-3068782,3757648,-7860551,6834669,2245494,26681489,9989256,-33233540,-32029512,35100813,14792020],[-96,-145,552,1305,97044,3618,175120,-3130547,-6474183,650665,-4508345,2004202,10665323,14365247,17399925,-12587724,-28244929,-27794182,22882951,6848037,-23783148,-37263234,24173198,11036498,-4319138,33369853,6365779,-6888401,-11257092,1629111,-11293426,-15964788,18930631,28281810],[-44,-470,2989,-373,112849,36795,-1748515,-5863862,-3858249,5467764,3618637,25210268,1493316,21308501,-23522133,25143148,12355321,5810504,-8293468,47635520,-11655664,-8211888,-13044243,-9000771,-3176923,717250,21373715,-20657958,-7085433,-1081258,20948625,-11390029,17822454,37269483],[-27,-285,1712,-3044,83656,60904,-2856359,-5001483,-4502039,6311984,883329,13075378,190691,5665298,8641756,-20357972,328180,-11751474,34659227,147998,-4735727,8388531,-19736761,29176457,-14755909,-32389239,-2549260,2999111,42558659,-18776503,37523894,2532963,-4445450,31960259],[-110,78,654,1043,-163067,-255329,5178963,-3781142,-26357651,16241599,-1291582,2340923,5111013,-40250095,-21530543,22432724,-9408256,-13414309,10294544,-15195693,-9520266,14622360,8945979,-5107714,3131863,-2182580,8203842,1618993,-5752720,-25305542,-6410134,20525717,32820900,41220205],[-64,385,-1340,3928,-362974,-203022,-4241243,-9060730,-23849892,2955869,-10004812,-39968467,-10083673,16555626,-7567878,-8562165,-8191918,18775084,-9463320,3500104,12641071,214569,-20386410,7488734,-10455279,-539213,12394362,733371,17900774,1536736,-16252687,-35011422,39183080,23970041],[-35,-376,2435,-2966,86825,14567,-1683882,-2329292,-7843526,9114627,-488207,16828788,-20499621,-16655697,13002039,-28171251,-6795990,-11537574,-32098786,16185956,32538674,-2322463,3872568,-5586031,-19138779,8396127,-31899741,223033,-17910345,-3173120,22145857,-325029,26020061,28886979],[-8,-111,1270,274,-129458,-65287,-1839599,-1187284,-2770226,7214303,-671031,8998305,-17182946,14040360,4213736,1195531,-8657445,25600193,12266364,-28832526,-24660388,6349982,5832221,-45713350,-20655927,9325188,-1498183,25968682,1415345,27657365,30713395,-297476,14279116,19947780],[-1617969,1095646,706095,2863,2840153,665139,-1024190,268748,-475459,-2115069,-165739,528935,-326842,-719395,294803,234405,-125165,-197915,233786,280718,-194309,137129,-215909,-424498,-133288,-188185,209055,-135115,955464,522587,-448684,635693,2411487,-2097013],[-893626,-1504699,-1797448,-8599,-9934810,-2199870,3406057,-788297,1692830,7209263,511017,-1880673,1031640,2347312,-956615,-813827,480186,567868,-747463,-753228,548130,-515641,773359,1272160,375718,532418,-681492,483118,-3131578,-1819388,1510711,-2100722,-7991052,6548319],[-25128,-456745,3198980,44250,-13113661,-3050522,4511549,-1044635,2257867,9649466,520308,-2621719,1476463,3112182,-1125104,-997706,694566,724077,-1020648,-1021994,721647,-624448,941330,1724879,456765,815636,-863381,606863,-4174523,-2387316,2073946,-2660388,-10599910,8234688],[-3013,-9287,4465,-79217,7653145,-368153,21360316,2159430,20848135,45521160,2447284,-15720108,6542160,9972349,2462786,-5944404,6519845,-816287,-6815669,5129961,-5507892,-9902507,4817898,-6652132,1738644,-10834576,-1404221,9499492,803225,-15532567,-1341088,1371037,12197057,-11226706],[-2342,-5110,-5693,84094,2852771,-34173362,-5241737,796505,1909062,-3110280,1038194,-299083,-1266061,-2978805,1439087,919791,33593,-2226122,1085616,2911862,-1410486,-947446,-130525,-2998826,-1867206,-1610923,1040870,481795,3670466,-186460,-1289743,1980047,9474271,-13047932],[-198659,-1046644,978422,-5123221,11324202,2408269,-4241105,914506,-2163314,-9020833,-674016,2270217,-1336720,-2901786,1112549,998621,-560460,-747096,960395,967050,-709761,658123,-892901,-1573297,-501464,-613417,834049,-618055,3759936,2233649,-1786463,2588749,9555536,-7978698],[-199234,-1046871,948436,5118468,11504364,2992093,-3912143,889750,-1834124,-8276742,-514448,2112415,-1247206,-2800236,1181987,920230,-542822,-702592,885107,1016977,-706971,530243,-888228,-1601409,-451684,-722269,808009,-519407,3768951,2057666,-1770588,2570300,9617342,-8073980]],"denominator":100000000},{"t":3,"f":4,"type":3,"flags":[829,830,831,8749,8973,9005,9021,12300,12301,12813,12845,13069,13101,13117,65548,65549,66061,66093,66307,66315,66317,66319,66347,66349,66351,66365,66366,66367,73740,73741,74253,74285,74509,74541,74557,77836,77837,78349,78381,78605,78637,98316,98317,99075,106508,106509,110604,110605],"factor":[[0,1,-13,6819,-92164,261207,-1839210,8231735,-2436351,1088999,8874036,-16905549,4563997,5843973,10452371,5804392,-25838888,5610859,6627323,11709222,21787213,4881702,-16638212,-29305444,-27674079,-5868457,3764039,9499993,15622545,3641057,8405745,9245282,-10611298,-2471172,-6169306,-14337448,-2075013,6723773,9142718,9518543,-3535063,20177248,-984429,5381589,-5512831,386880,-13635184,22863236],[0,0,-1,1784,-219106,-317380,-110688,2625497,329108,605543,5941945,-8092104,3882252,15446395,-2044502,16551047,-4343714,4929659,-2442717,-13514849,9721968,17521404,37925376,10014376,9408400,-19564219,2233520,1738116,-5084700,2866560,-14468853,23175261,-22888288,6924706,11455477,10055155,4793584,-122155,9527006,13112525,-1711632,-16502694,-1514223,12231004,-18928338,-403300,-15378239,16913798],[0,0,-3,4147,113492,388276,-810403,7303080,4220362,2909804,8495684,-7279376,558922,13522245,-12403851,17472883,13322580,-5007901,-14826969,5178910,-5524341,-12290119,-15804090,-4780540,2464021,19444311,-5558775,22803913,-8156866,4593951,11343022,-1700154,15215983,-8498734,-9843234,18424636,-2117070,17142986,-8469596,20970082,-8744581,-30271110,-5324931,4120830,-14613781,9562007,-25226916,25653916],[0,-4,24,1752,150237,512755,-1311610,4597526,-8009055,-855789,4299372,-938587,2776173,6871125,1752893,-8142370,-5287803,2528136,-6470005,19758884,-9356619,-397198,6220534,14658149,11467210,7496176,-17498500,-6033755,157412,33408995,-16666376,11239904,20606745,-6966057,9250293,-38137752,19758121,6209966,-6554652,3979497,-13209246,9493371,15753101,8267128,2680049,8963366,-14317667,12485377],[0,-3,-48,4118,-300261,-175027,-1252980,4045402,-2123953,2408181,4193289,-5669766,4443526,4029204,2292234,-196436,-4995647,-3675909,3944085,-2505142,-13882374,-1542116,4309145,-3637634,-9423455,-2687017,2849547,-10217569,-8733458,-4690304,-14647819,-15628938,28897750,-268576,2974572,40589411,31690119,-10738558,16340685,2947814,8872668,35548287,690072,3374698,-5566969,-721192,-19339767,27725066],[0,-3,-1,4629,-333530,-218084,-1300315,4627994,-2943665,2324031,4969600,-2921197,2839098,7319944,-3021328,-211569,5522176,7543860,11268012,-4008808,7010370,-8436018,-15214293,52652,5983461,-5469612,2155430,-28361312,-40300124,-5317544,5401058,4966720,-17691509,-17641882,-3183363,3250731,-16241896,-14750236,-15172751,-11649775,-23798856,10654713,22396668,4147929,4223325,8156845,-22805734,23522070],[0,0,57,1741,234077,511971,-632769,2494853,-4614085,-1806543,1192539,1176577,-921711,3292172,-7730759,-5998777,3167199,-7056208,-16261185,12967930,7755297,16242306,6427452,34553261,-46186927,12610844,9339245,6272751,3568581,-21583169,-11304776,-7943863,-7740760,-5352561,-76215,426803,1171337,-4590293,-13368660,-8811128,-10954559,-3128038,7760286,1974899,6021310,8461365,-9190144,5356943],[-102,-24,10,25766,-65747,105815,-247869,-178241,-12091469,-5834964,-14401942,14625263,-2514655,-23855512,21652400,-22458502,-11382553,7097345,3265932,-1360519,1820172,-1549465,3323559,-4759501,-9913976,-2318532,-1391367,-2669261,-2869950,10697364,-1129851,4770448,2739259,-3418454,-7190163,16627503,254481,4921024,-13872821,3418663,-1032147,-32754543,1249697,10257835,-21373742,-17006894,-25105406,51868179],[-124,-13,-302,54773,-570750,-272869,-2453883,8502159,-22105708,-571977,-14611027,128887,16241860,12488326,-3007942,6545007,65251,1991586,-23526073,-12335182,-7947363,-4968524,-2059497,-925917,7149307,-114679,990057,4553795,12623386,-5619682,2784831,12035270,-2349737,8530262,-2790576,1061092,-4759922,-4509854,-13167366,-1477234,-115841,13858668,8810863,-34136848,15261236,-37551101,8036315,52516760],[-1,-5,-30,-519,-142693,-144574,-179032,-530834,-3088053,-117694,-2456041,1663212,2451567,-369541,-474143,-5884982,-4314824,-9552651,-4702887,9715284,-10337090,-11881530,-24220800,11641385,17966009,-5845592,38211625,3471038,16143841,-1166490,-16826823,-8944561,-12852629,-11738227,31435919,-1160352,-14174810,-2244145,24940020,5949534,-4899435,-4639666,1099437,9967768,-11193762,-2832507,-13142316,18409378],[0,-2,118,174,438652,870064,-755371,3313508,-7056104,-2856801,-1083834,2000835,-1173566,72314,-2148921,-2688914,11524831,-3527921,-9940032,-3945545,13628628,43907253,4974555,-28611266,17364038,-7311776,24887449,1822536,-2052292,-1044283,844411,-25610546,21341136,-4579224,875016,-10228670,1530952,-262859,-11483614,-3364993,-10718120,-5307629,6619928,1641428,4241360,7449584,-6734972,2823254],[-1,-6,-50,1986,-319261,-214906,-1193877,2471363,-1702973,3618348,5531810,-5980021,5724720,5098697,-5862833,7110310,5762843,2137097,-1641531,-3174347,5739479,-3165830,-3704875,10673051,5977202,498477,10492919,-19103046,16037768,4237512,8722024,-2905651,-226020,-8640352,-24607683,-13320603,12186334,1451144,918381,-41778824,41457968,-12153000,-12309978,15686364,-9880846,-2841828,-22287186,27566453],[0,-1,18,1799,-121436,-74972,-440748,2075105,-271468,1943855,1067350,-1970017,-625621,3444277,-5875524,-7210065,6927557,-1056214,2142141,6952411,-13161673,-337696,-13665392,-6541611,6152979,-35066495,-30560893,7923028,10161938,-17070097,-31736765,-23939487,-17635041,15909729,-20641326,-4947189,1211164,5764798,-9592197,-708376,-3247066,-4440825,2489116,5485570,-4006475,4173911,-12431326,10296150],[0,0,14,-1484,1282131,2172844,-691164,7260280,-18747801,-18629249,-8374492,17765709,-2205846,-9592767,7564363,46752585,583613,1953972,26479507,-1158574,-1349130,-2826442,-3501219,7667779,-3104064,-124733,-937017,3193686,2938333,-5540371,-6791007,-8978472,4420086,-3026778,517001,-8040508,5151845,916542,2937153,-1105192,-5481598,-2673557,1178306,-300764,3231305,14440226,-2394145,-3731063],[-442,553,1317,-73027,560222,-395746,4252611,709603,12834860,-19282216,-41220826,-35272080,-13216198,-4258633,-7249917,5004837,-565285,926182,-4190916,5930012,-127834,1726652,-1427540,5599046,593006,-1299094,-2436174,-3490938,-7763766,1741943,5425085,-5041075,3046813,5629375,-432830,-7333305,2482920,-9165779,4649807,-1939004,-5380584,1776990,-2835399,2266794,-11815578,-3231093,-4500720,12749480],[-404,-884,-7968,29519,1538844,-1034662,6447430,6239399,14237621,-20962970,-1333865,6235780,48611153,-4170628,2388529,-7235892,6022006,-1314061,-1981643,3373042,5653815,6637528,-5078238,2844542,-736856,-1872176,-7333862,1817943,-5189812,4649844,2170504,-2113199,-2417675,-3307707,-3942958,2177088,244516,-7113782,13338698,4838826,6384829,-6464524,3886662,1608383,744889,24718949,28340011,30202756],[-228,-636,1547,-186354,-328328,-229188,-2014904,6692815,-2211012,4821887,3773888,1301479,-10773532,-6719127,6458671,1146300,-645924,-2966408,-16838441,-6622293,1521483,-7949841,-4201551,7157913,379134,-16886104,4777135,-9341852,1263574,-7250624,5026694,15557625,18808921,21284886,-4312114,-1220293,-6884104,-1272735,3106355,-4693939,-22789231,2159103,-33489933,26904467,20204918,30728729,28483897,54741267],[-1569,-4100,-12072,-1248707,1217244,-1516253,-1155788,-16390107,-14633274,5901212,7684976,-15858382,5189636,-6528760,1407419,9495436,7002849,-6024375,4794062,8877619,4980983,7002716,-9146351,412043,-2436872,6023150,-7457898,9661340,-15135449,10167764,-3042900,-8013426,-3609416,9091117,4741650,2140973,3272623,-16219413,6795242,2876491,6871157,-14650197,7353996,35394697,32833482,-38584506,21606435,21197432],[-90,-1623,2398,-644953,2202015,-588609,5165290,-40109077,-10089079,-1840894,-2432813,-2442838,6190218,1099054,-547552,1571806,-6421101,693436,-2409859,-5179031,92764,5510252,-132342,3737912,5368144,2301347,-6006785,1603112,5164852,-5334121,7241479,1429767,194865,-2100236,-4381543,-246046,-5508069,7314336,3070123,4637841,-1497863,10748459,-6831838,-15028138,6919621,36756253,-33608558,35985628],[-336,-588,1551,-129915,518427,-205809,568022,4097966,4827312,5723038,-1228892,1418766,-3359196,-5325182,-6086940,-5547461,6227171,-4807386,13308901,3125965,1460453,6312035,-12076447,-7108569,2579685,12467366,1231993,-18408982,-1424121,-35877116,2615314,21381247,774037,20424734,15788071,-16666377,28089938,3255577,4567095,21825962,15660390,-20435005,12735608,-10915284,11951069,4712877,-13077799,31213970],[-313,-533,552,-69310,87017,-322271,-539938,4677797,-5147273,7773216,210351,-497750,-11382485,-902769,2316304,475920,-4093165,455510,-6560335,-7620417,-14172886,-4624984,6462045,1528286,-4087649,-4149570,3177164,88727,-672732,14550144,24137705,-28671881,-28873507,-7699271,8705818,-7463897,17558113,-15301980,-18744691,26160102,20497362,2784147,4205498,485782,-1496439,30200141,22609719,36582123],[-330,-549,870,-95306,166704,-465209,219963,5736720,3787869,3934649,-81252,-890291,285478,-362716,-9186574,1648659,4346154,3790376,11594668,2256240,3020826,4921195,-444011,-4898876,-14278775,2302416,-5516912,-2286760,-13415147,22280067,-16464342,-9955025,2358814,18297397,36581702,1103353,-27815400,14506704,-11294173,-13499450,22709540,333997,-25127645,-21113882,10500036,7076324,-11515565,39152136],[-1636,-2465,3427,-486531,3043452,948141,3548727,-2052667,3947645,5553017,-3609419,-7434669,15109560,1174380,-5172150,-4279960,13173893,7446956,18557283,9740924,-636246,-34141529,35956623,-9973989,-8516079,-11583808,20236243,2712253,9357323,-7423622,5333969,-11989063,8501486,-4248631,-773367,-11241258,1408282,5666585,-8614949,5979010,-14889759,-6968116,-2722190,3518310,23476642,-7623836,-11561438,11206470],[-310,-519,-511,-99947,161356,179236,-1250656,6743093,-748153,6245800,675292,2951135,-18101441,-1285865,2023732,-2717990,-410210,4815959,-6405535,6819155,12411955,-6667401,15789438,1184687,3192191,-2363585,-12865819,10479873,-1803916,-1980618,5948437,-10623396,7269383,-3350744,-6360346,1841353,-18290096,1280323,44507143,-12197449,9069612,-9470822,41261297,-15210904,13256069,13252637,1843092,42134145],[-321,-473,1494,-87723,464967,-89051,732284,4588497,6495129,5080374,-5619586,5810950,-4490407,-2749438,-5005991,-2874708,1998750,-4650006,7742622,2199955,-2305169,2424302,6034228,-19951738,9769184,24076296,-10550823,19744792,16293168,3834360,-9337038,11650998,-19386457,-12151770,4636364,8982228,14541684,-37038536,808711,-25960536,-18001392,-1713582,-17350372,216925,15582506,13630065,-13366355,25564418],[-3075,-4185,7752,-559169,5594084,882558,11476875,3742955,-7387769,-17156607,1549014,9425014,-15134239,27461771,-7368177,-16545608,6529152,29857070,13062276,2167991,-11387933,13640310,-4477307,3975482,-1296394,7628988,2453901,-3560627,1099851,1020241,4036588,-1128808,-4763438,-6673788,-11926063,2688781,-3362667,4295690,16821002,14152155,1136953,1491047,-21518428,8231160,15823359,-13126079,6982434,14833585],[-3057,-4266,7391,-627030,5821870,922852,11969161,1310455,2966637,-13681223,-593868,13751134,-9835439,9136722,-10664404,-287911,-19511418,-45198788,-1537848,7002773,15990026,-8853667,9710439,-5468761,8256491,-3827090,-6089284,-4340353,-6833516,-4801834,-1584894,763743,-811371,-12228449,-2934778,728929,-5009718,7390795,-12143186,5199668,13571128,9556358,-3444011,10406724,9765322,-14017824,1324123,20528132],[-2999,-4201,7635,-615908,6275566,1783239,12110228,-1555930,28929142,-4682731,7005594,5302957,-3862210,-4821557,13944400,14221747,-9435161,18535501,-13202203,-13681585,-13389503,2773697,-4390463,735539,1584693,5480807,5858891,5077772,9911084,-1500690,-3373391,-1962806,318657,10468240,6675144,1732371,-3516380,5761964,-18402624,-7885398,2531643,8339945,29020119,19018912,20420681,-10023174,-17530185,16502586],[-72,-72,-6751,-10327,-35581,422086,-5595773,-4478602,4869210,-4889555,10716283,12260195,3525052,13929367,-2675896,-2245343,-13730563,378764,8907489,1779533,263150,-3204334,5610157,6059204,3928648,9590133,-4579858,7562628,-4352967,-10420289,20480095,-20000148,10623898,33324430,6425400,-18316911,-7532946,-27857939,481960,-6944189,-12900128,158734,-4018645,2459303,-39652969,-17777353,-6175423,27085573],[-88,47,8326,142430,-257037,25349,1979725,-11607472,-3672246,-23585431,18505250,-11665861,-13497534,6046195,1517607,-572384,11376001,376549,1652960,2618333,-3520273,-12533694,1700724,-17846220,-7192430,2790123,11040372,-3426319,5205756,179145,-18691379,11127252,1050303,-232798,4860233,3627530,7444630,1505726,-12105328,-16710086,-1490533,-8409645,17505095,-13109622,-26432986,8567113,46246965,34852432],[-49,-90,-2948,-32092,243157,548139,-836412,56230,2408025,1351886,2251038,-857247,3366764,-3441780,-498576,59392,-7190502,-5611177,2201943,-510565,-6388049,7169302,571559,3472474,3826034,2440905,-5337770,-2980142,-6869112,-793602,19615771,-15252516,-20741241,-1389716,12192177,4949392,28269403,47165726,12176779,-26485058,-30873198,-727222,-5819318,-6519411,1181007,-15515626,14053178,23188566],[-51,-138,6481,-59477,2610805,4257497,-765979,-1526330,6489320,-602350,2298549,-3236034,-3393799,5663129,-6548203,-9372282,-1510451,-9161614,10906022,-49977465,15191620,-6802191,-16419878,11205576,-13753146,-10806968,-1316255,9975671,2461787,15217918,-9435015,-5295042,11862935,-9649852,322154,-13932617,14359283,-7139891,7590186,3582057,-11242865,-14400819,1964933,-13388120,8802086,-7239540,-2987102,5215288],[-10,-86,1218,-40537,264393,508192,-158110,412784,8076107,-1799136,10206660,-1957198,-7675287,-10779859,5979454,-403767,8396837,14232256,6989140,19757068,36796990,-657555,-7865803,26334771,23093274,-11127704,2428948,13620329,5991158,676671,2815096,-2026621,1780168,-3223866,-412586,14237681,15412511,-4150157,-17691323,9192531,888790,14561757,-9941152,-22829351,1793409,-11619558,2475501,24227278],[-14,-120,3839,-56615,423910,834960,-686277,1691734,8765755,20236,13742912,-5646821,-2805616,-14490789,-10322524,4964038,-3447348,-18488698,18502080,10948119,-32013323,22380268,1595284,9884540,-4672969,-15634405,10091079,-6048675,9310786,16925822,13350716,12707535,3848835,-157710,-21007588,3938047,-13394539,-10476218,806634,4731822,-8846136,-6248781,5474737,-23117586,6207234,-9826253,-4846423,23665834],[0,4,-133,-5154,2094672,3307274,-151243,-3017711,8458856,7165549,-9177842,2006141,-2377231,29048648,48412030,2833551,20854979,-20555916,2619577,9395991,-2077059,3296276,-3051110,2043213,-5229571,-3029982,2436504,-5064330,-2440182,6889938,1812047,-549892,-4107027,5916300,-3141152,-1105736,1914211,-3301651,2826013,-2632303,-975034,-6053014,-4964113,-12947463,3747301,-577265,-5563607,-680179],[-144,-104,-1005,-25066,2024665,3208997,240819,-7492901,6978834,8380634,-8465270,22591437,-4346862,-11204634,-14639588,6843630,35331894,-1598856,-7679633,188602,4263557,963773,-1376784,-8060200,-15468011,-6467694,1594457,3002356,-3027126,12453445,1579982,11689657,-8145039,557878,-3499905,-11666698,4221185,4408972,12896715,6930498,-1781808,31103357,4119682,12303152,-27317124,-15731135,-2144193,33151297],[-218,-42,-8385,78643,2835179,5177007,-5421378,-5070100,8360486,27871597,-19136291,2229582,4556395,12185549,-5352685,4713717,-16786021,6617642,20380302,2818683,418234,10699978,-2462516,5670781,5228577,9171998,4479511,1350505,2478323,-6369622,-16179461,1177601,11033443,-13982248,-10619069,3620259,-7407757,9088125,-12028858,1418775,1013989,-1149723,8406526,7923364,-14403611,5564257,46230164,37723254],[-18,-148,3551,-70494,334838,710067,-669374,-602592,6831169,1665706,11009026,-7264582,-101306,-10747417,11015920,9515974,5540134,3524694,-11321515,-5066651,-1884703,5153465,7953411,-3102269,-1822712,7453553,-25243842,-26597324,12644093,-18485562,-6769342,-13109251,5704565,-36462584,11834431,-12224981,-15423721,-7268168,6006374,14243767,-6378296,-3509094,-20891820,-6800541,-9673300,-23342130,5429370,24960272],[1,11,66,-4836,1273594,1598778,1558763,-9657957,7905186,4500805,-4061522,17056380,-431875,7635869,-12380859,14553691,-18531383,14956290,-22534952,20694393,4015248,-5463986,-8398837,-11548429,-11276983,-19870755,4116529,-17658795,-8934226,10268609,-4576515,-3228010,2529706,-1950320,1260826,2589880,18816881,-16645523,6253921,-3088490,-5559563,-27443995,-7691564,-20032975,9384524,-5969769,4561608,-18127354],[0,-1,-40,-503,357913,634293,-194693,61751,2571703,-75514,4647531,-1156694,-763207,-7324728,10117775,-1222335,-7146469,4653566,-5379565,732061,-18864618,547304,2862088,-699039,631918,-9039477,11167599,35130789,-40912899,-19309422,-7623861,10561579,2731049,-18968276,-6226558,-25463565,6261912,-470885,3406841,-8982777,16508721,3686731,-19065081,-10709557,-1117416,-5855400,-264920,12315075],[0,0,-8,1172,203912,435298,-431126,1748942,3120804,935081,4988007,-2065317,54424,-11365988,3114628,2943305,-6109040,-2305079,-6741141,-4403168,7457942,-6819939,7328352,-1237021,7342451,31727001,18804034,-12913514,-11783911,10692038,-29264515,-15863266,-17925389,21250406,-36757829,-8354058,-393333,4402670,10191122,15666372,-8178262,4032154,-9527211,-14713944,3308402,-1042775,-1195374,8514725],[-1354966,1014827,8582,-2134879,-251236,11069,-814874,346736,194461,-176672,-138334,180652,59406,17282,32273,-138381,12170,75273,-143728,-89588,-55050,-11298,-37534,-42929,-11083,-69628,85517,-124307,120842,-5136,-104370,206795,-35632,-171299,-64460,88636,45522,163752,-69547,-105961,258,90780,25526,-547887,-763677,482240,58682,-1045664],[-762929,-1456859,-24908,7362096,711418,-14425,2598051,-1228855,-773442,727068,497672,-675761,-103329,-180463,-67826,486252,6011,-285181,443883,283221,218546,72714,58599,179767,32587,205751,-331847,418761,-420240,35712,356268,-657630,132306,599858,232690,-289815,-124731,-594088,297825,314906,-51433,-339850,-118987,1677413,2373540,-1425407,-231110,3176307],[1,20,655,-32884,15452294,25471643,-6494749,3099442,-9026397,-1897828,4393033,-9142776,3817297,-8205758,-1831993,-5165831,251887,947230,-6698985,4014341,-1373750,-1777198,982610,-1523844,4157065,938519,-3641938,-1983932,-1438543,-1957225,4347291,2912833,-4501460,6664758,4849372,6072883,-2188437,-3430140,1533928,-3429455,4099726,-391481,-2264222,-1119925,-4686964,6867982,-3119958,-21256124],[-2034,-6381,114792,-1245380,4454202,-1982128,37975631,6575746,-13890291,21508909,2867967,-6765110,2972927,-6693674,2296027,2137407,1075771,-986378,1133489,-337012,2057142,522908,-3629841,3284544,-842417,-378728,-1265867,1040566,-1638835,20419,484101,-583188,4809755,6380043,1430599,-2435616,1204153,-7217719,2151619,-7189408,-7825334,-3449137,-35353,-9638187,-24953113,2639921,6696581,-14142730],[-1945,-4600,-115841,-5735,23952463,-18789552,-12755244,2200094,-1761123,2470657,-365223,-1424461,-310626,-2477545,890094,33971,1499324,-103413,-1431919,-647044,225152,-148884,-1239621,197134,-612969,-1206945,247393,-696756,239199,661029,-952270,1772308,437562,-177628,84227,472784,995290,-192783,470453,-2035803,-1666153,-552518,-124784,-5022955,-8072992,3018424,1198050,-11198844],[-166489,-790573,5882844,-8070754,-774365,-94581,-3643655,1326377,959928,-945318,-656526,776460,181992,180016,78532,-555319,13486,322609,-552568,-296780,-239698,-50034,-85058,-203142,-25233,-242061,355003,-479629,452541,-22155,-400047,771227,-197424,-713213,-273326,365745,157370,717623,-300093,-335381,98885,399008,126234,-1910816,-2675813,1711491,221280,-3820276],[-166834,-790492,-5826847,-8207876,-1151908,248234,-2629122,1444148,773653,-680767,-554692,681467,99542,121635,96702,-545763,15846,309416,-524889,-368580,-239861,-89110,-103519,-178432,-51606,-267896,374078,-501383,504187,-44465,-410945,789661,-102279,-662155,-253319,304708,164435,627209,-328541,-422409,-29669,372155,102910,-2123862,-2985545,1757325,213130,-3904012]],"denominator":100000000},{"t":3,"f":4,"type":32,"flags":[8970,8974,11009,11010,11018,12800,14848,14849,15105,66048,73730,73731,73738,73739,73742,73743,74240,74242,74250,74254,74498,74506,74510,76545,76546,76554,78336,80384,80385,80641,98816,106498,106499,106506,106507,106510,106511,107008,107010,107266,109313,109314,111104,113152,113153,113409,125697,125698,129793],"factor":[[15,17,8,20,-446,140954,-26416,298947,-463652,-44113,-87108,1136218,469108,-2031597,1780117,5789976,-15119943,-5856650,-4308297,13477483,4433797,3279284,-38473794,-18593497,-29102814,-929329,-5424141,9448563,21332718,15594907,2126413,5272073,-11753958,-9907027,-3075734,-4074329,7375071,2371315,9773136,-9437388,1294403,885482,-10221451,7153301,-3517497,2722097,-4205170,11244400,13575334],[14,15,7,19,-410,130354,-35158,355620,-436003,7038,-687095,1063961,1046266,-3034352,1775955,5945980,-18456293,-5097453,-4899170,17887627,6588000,15246422,26036103,-4279726,20335954,-13373635,-6727129,-10153735,7496613,3252561,-10192729,37157822,564942,7111733,3776107,-717317,12441606,7868107,6946144,-13031214,2270391,2744597,-13168054,9531556,-5872052,2493157,-2962973,13458255,15710014],[15,16,9,4,-577,146885,20041,2878287,-1499022,-255603,-7272001,-1191822,4201180,-230684,-1993046,5682495,-3200099,-4681847,12283654,-8062646,6242009,-20454282,-1140422,6047469,-3550554,5839955,11365254,2509295,20930098,-1489246,14392154,26034361,8805802,-2067033,26600761,12023351,3569750,4843311,-6981302,17941861,-10978137,-12322085,20531375,-11344578,-12314306,-23471709,-1573403,17189230,26498266],[12,12,8,-7,-563,103940,-112411,544976,-353099,556785,-2396425,-1217544,-99811,-665096,-4178126,-3732529,3526915,1114030,9747139,-3618223,4038384,-12429894,1717982,-2131427,4754573,10094321,-15036750,-13512685,-2873537,6252330,-10248384,-21128056,2218446,-8978844,6863742,16956115,23901064,9837076,-3237402,-1143970,39304884,-1926301,-17974947,12633164,-6722839,-21307948,-19815016,25876959,25306495],[7,7,4,9,-199,71313,-35816,649162,-593564,-152895,-966800,1665341,1467671,-2216270,3888955,7266506,-18717536,-6643304,3620875,10059880,-1903965,-5114470,9825220,16359517,-18646347,1343981,28845004,3165444,-27722081,482158,28600054,-10060482,13501005,5921489,3618620,-10922154,3510316,6164378,4815111,-5686170,4510542,1811855,-19386061,11868047,-4248357,3834301,-3448894,14131523,15888776],[14,15,9,5,-536,147742,-162976,2041645,-1069855,-142211,-5644438,549693,4257110,-7371357,-597829,3264910,-6935435,54501,12392754,10195302,-193054,10915809,-5405417,-6016306,9535250,24525215,4352219,-7848146,3210399,-12769745,2892293,-6819058,-1344217,6924461,-9845758,4193942,1109749,-11465938,4603434,3984457,13027804,28877655,21916192,-4447691,501892,11006132,42035652,23186525,54170168],[-31,-45,-3,-223,-579,-325724,-992340,-1059355,1570566,3285034,-6439164,-7872607,8196434,-6209538,-3995731,-3599323,29210349,12429043,-15084094,-2920820,11421293,14883395,992165,-8201647,-3788305,1468460,11760560,-4497549,3435964,-14506556,12614564,8530899,-2767642,-1573114,-8182769,-16396308,523603,-2788672,5209491,12793864,-4626962,1801418,-7240994,16378667,9318501,-4207392,-27853833,33631249,44623426],[14,7,18,-127,-1622,182264,248253,4644625,-2708658,-405770,-12010323,-4125628,13786492,1658425,12100313,7340675,-7345593,-4135225,-13255477,-1852827,-7579469,-7436173,635921,6870000,-1872717,-18194165,-15616177,-18607740,-11851326,17225337,-4707049,-8309353,6938522,-8746682,-13700257,-5886072,1747479,-13842324,12756140,8859289,-7636484,-19139342,13454322,-15223619,15911583,-7554989,5351786,8017553,60044806],[-15,-31,11,-281,-1734,-80442,119484,3978178,-2232096,636518,-7803988,-1237771,9949689,2674846,14389928,-14228805,-1669438,15456156,4278465,-7550511,-26095203,2280113,7924395,-5947863,-4687742,5197311,807132,13382117,4696417,-4304403,-9139928,-5607840,-6515969,3604408,16672277,8142450,-14054868,14189507,-1607230,-34350517,-10789339,-8734208,1562554,5386381,-925302,13291952,-5325793,17294286,49555740],[-96,-53,-162,-2144,136,92197,649514,1546774,-3612584,-2360828,3513390,-2079489,-10566305,41175240,18012383,14546790,15553387,-13871970,-10654885,3308646,-4099357,-766023,5779379,-11495987,-1228463,10748954,4939781,-1472092,4766468,-2034323,1943021,-186989,4916648,920890,-4351450,-1822698,9354789,1068391,-10492302,-4044572,-2079079,3391262,-3305086,5822427,-6331583,-6617993,11742536,487007,20642474],[8,-35,-4,28,339,-200852,487917,-817272,427535,6573219,-2590409,-4248715,9221397,12137472,-7569896,-15990067,-11463663,2130778,184659,-4279868,-20846982,4237492,881128,5926609,-7056834,-1900789,-14474162,-5831126,3641417,-13048867,11136533,10858953,-8243962,-4984968,-2458625,-24112662,-4687853,-6414170,-4174194,14820104,21350873,-687368,-16134,13165497,-36208011,-7461910,4429484,-31453917,12528586],[-54,-62,-30,-103,1323,-531272,2667469,-8471438,5767664,-1491519,3815681,-9920773,-7638282,3439373,-20323624,-10480314,-13567840,-3471685,-38990479,-6935632,7022185,-9201378,-2344344,-659377,7623094,13417869,6438735,-3348133,-6193477,6334019,-4757618,-2785016,-1002714,-6920886,13236495,-1154992,-10597284,4393690,-6362099,-5357020,-68430,304565,119603,-15259576,-11072251,12595974,8742610,21045534,25626745],[-99,-111,-49,-155,2742,-861267,-1627276,3188958,64798,54981,-11955708,-3008425,-6316368,4624868,-6518797,84639,3068599,2867530,-11446740,1126115,-1454901,16865002,-6831568,17163610,-1138097,-2195445,-1455102,-131388,-1781346,10930520,14811983,3595295,3588829,-379363,915690,42389631,6954758,5472947,2514235,6644928,678253,6062608,9539440,21360419,1156469,23063424,-9280921,-40689185,30296858],[-54,-61,-29,-82,1504,-492284,1115783,-4492636,3167060,191235,3467946,-429563,-7279040,2704238,-6839578,1085679,10029100,-3499067,3612946,21594067,8748404,-2521398,18187311,5391537,-19192145,-23924958,-15092533,20280857,5701494,-22446414,-2051359,-10192817,-122386,-13918208,12225350,7909326,-2430381,-11331627,4269055,5182607,8505882,-4581971,-128000,-15519707,-4035862,19776562,8228942,12060491,36481514],[29,33,16,49,-778,299498,-1437543,5391593,-2714837,327635,-21244507,-9356761,-5613705,5576784,-13761684,3484300,-5125156,684395,12488554,19018676,15287734,-13501712,298061,-11049268,8458590,3696626,8084649,-1069674,-410155,380450,-18045541,-14048174,-371174,3641482,6493840,-22235390,-3007499,-2086809,-7400492,-1300695,-12026037,-5272272,8674254,14651707,-415902,11063936,-18393234,-35240398,21689666],[-2,-4,-2,-10,10,-20020,1345504,-3733608,2193186,-1064743,1947713,-2176315,-10613892,4859691,-14488811,-2489683,19642903,-5254557,18580345,-10311474,-6745502,-17780184,-11438386,17728957,10160014,-8477268,-1720176,-3416303,1746965,14342377,6719610,13531477,-8197799,12735458,-9676313,-12803205,6841838,572276,21393761,-19658945,-2069136,667633,-9576000,-2852110,-4328537,20051710,9271449,9424975,40191110],[29,-2,32,-221,-455,-189056,-373002,524294,-195022,238918,5406666,-98436,-596299,-1306659,859507,-195605,-3128633,1084974,1628654,-1456868,4876260,-106079,-1623620,5017905,-1711604,-5614015,-4076849,5671992,9403470,10809005,-12671153,-7368720,-800068,32199577,-4601662,5325057,-23555948,8308200,-15746579,33206359,-5746514,-11945640,-27830217,21674993,702942,-1235583,24513758,12040365,36462026],[29,35,12,-48,-79,-286675,-1080223,-478743,3056278,220751,-204082,1825409,2931016,1473282,932036,4711413,691535,-4658654,1329754,7076268,4771694,6512773,-8859121,16184719,7111279,898935,-5710387,13074204,-1176302,5019585,355741,4503359,4361596,5240673,-4289323,896841,-26414381,-14217003,-19343764,-17848348,6685095,26319775,-10802135,-23603393,1247452,-32747445,-28768917,-13958614,49936259],[-10,-12,-6,-17,275,-96894,592151,-1708506,995177,324736,203737,-259419,-3192014,555901,-4148154,-2757399,-2650393,72260,8058896,3970714,-5353412,-14331696,7429324,-22616947,-8423983,-17359659,21287210,-21405279,-5705879,-1508526,3887047,7611702,-20768936,-4401737,-30322221,24237532,-16947799,4615521,-16443549,-75474,4378965,862944,1546933,-11037040,-9039014,2777043,-10471257,2361902,9191190],[-13,-15,-7,-22,349,-124654,618895,-981041,948751,-170843,-1907567,-598656,-2342006,1271219,-3058571,-2293731,-4740400,3189768,4753103,-3827066,152588,815081,-1235098,-6712742,10471958,-9742,-2040240,25168917,3198802,-1225911,-2119664,2360597,40136417,-16943265,-34961201,-3478231,-5570348,30872112,6148025,5414259,3723759,-4510886,5791830,-3932094,-10699061,4376972,-3443616,5416612,10490909],[42,-55,93,-300,-152,-311503,-505702,-2789745,386088,-2143072,9933690,7804573,2162731,-7366109,12464275,5735576,-4433616,1617144,-2413555,-6409189,7406534,6011858,-6201703,-3474662,11252038,6309140,3546548,6429997,-1236424,-8743342,1945392,-8838448,-7407926,19326897,-7504118,575260,24245055,-10237327,-5590997,4426851,-2116132,-25594846,435695,-22057316,-34515425,21859629,-24551912,-15865499,40043127],[-13,-15,-8,-17,382,-127710,739068,-2888408,1683421,1242818,2473103,254447,-4718973,1343728,-2181483,-2062837,3307619,1115884,16743395,-2547998,4127481,26706111,20924006,10675262,-16721118,22685084,7465391,-5137017,5177693,34241896,-9619076,2341071,-6385578,-21529516,-3851701,-8808992,-2831371,-4717783,-7918727,6221712,-1866003,-12158254,1041991,-12296026,-4100590,9136656,-2281265,3083271,7852720],[-8,-9,-4,-11,244,-75559,-58544,-659900,431471,354637,2068179,568179,-2750395,-9074,-2786871,-3661730,8485147,2227941,5137763,5406844,-2763278,6848177,-19467625,-1239468,-23633361,4809802,-4076155,-18755955,-28388359,-12820008,-26971013,24015158,27653065,11631981,7856042,2735114,1860335,281671,-8935286,-2586940,-520505,-6773193,1121945,-6385908,-4892077,6263262,1126107,1478630,5080589],[1,48,-50,200,-387,-119238,-1190384,-6117871,-604134,8571444,9822520,-1264459,-2996281,-2075708,7006029,-21136479,2814710,-13341349,1086803,7465395,-191374,2441529,6179879,-6979700,-7540119,-1603912,2266682,-9268926,1502776,5069227,-4436604,-12040155,-527068,11658030,8678853,-1442548,4909817,26966962,28278234,14106768,-16162526,23887590,7978456,-14608273,-4310490,-17540460,-10532626,-23960494,32296436],[-1,26,6,-338,157,-36684,-2171863,-12569147,5208999,-800607,11904020,3140573,-16939488,-2689297,-4224091,6157641,-2341212,16278515,-2380640,17339681,-10105914,4417118,-3875161,8187252,2842395,-2622895,1422198,4284034,-6519044,482966,1198658,-1773642,-11004179,3237459,-4686487,-5480409,5518031,8383599,-5776554,-7478800,905118,-20920804,35018960,19737234,7455885,-34528673,3431731,5965784,25831140],[-25,-28,-14,-31,763,-226671,-113280,-1039863,662071,409538,4541924,2327913,-4940366,772776,-758720,-7037020,5189093,4089775,10045478,7671623,-4530472,14198308,-8395188,-27488632,17822467,-15032001,-7515359,-11347266,-4004239,18742386,31746211,-8548532,19901057,-1608205,23857479,-5088107,-10250150,-6366891,-12077824,874827,924780,-7633356,-1366514,-5570039,-1988987,7134558,3497164,6176976,3966302],[18,-15,19,-233,-519,-114984,35969,410479,-433782,18094,5524189,1771552,1638079,-2979682,8924033,-2382118,-1178418,7960066,2541452,-21471423,15281665,-3095495,-512331,-1936887,-3326015,-25429437,4276330,10392387,-13536934,11429602,-10143258,2228452,-2515590,-13198276,5644677,-9360205,18633755,-843679,-24416414,-149967,-6009370,33071813,13954046,17635777,-12252121,4577302,12502999,985731,30077818],[-4,-14,11,-139,218,-214037,-843508,-423617,1922196,-2135838,7148665,2676899,-4614251,4056623,-5238310,-7250516,-8756759,1492131,8488805,2347841,-6096101,-1291065,-2552708,-1516109,9638281,7561286,-2944311,235475,-8531485,-7506756,-4408462,-2653682,3938427,-20859439,-5130520,16249991,665174,-30692636,14965467,4859486,-42163799,3275330,-17801301,19970783,-17988295,-14892912,-5098899,14489794,9661465],[-75,-95,-22,-322,376,-571246,-1008405,3135582,-1387290,285213,4909480,7712601,-10149872,5140933,-1978067,-15518387,-11965310,12209068,1039727,-9864445,444261,-5027952,3000616,-12759683,-741896,3661618,12877294,9508893,1306785,-5003085,231076,13524631,3377611,-3615467,1288496,-1255017,13753857,-13980351,4665298,5927866,13667145,-7558685,-17719733,-9858994,45897875,-5665279,8105792,-33868638,49405387],[50,1,-5,-325,-348,-130652,37001,-5674756,1718443,8811507,22179723,8131687,11753307,-1908167,886282,15996781,-1103710,-5283335,2054801,-11048883,13617971,-9363427,3467852,-1862862,-2228455,6896509,-2531808,-17989456,9738177,-6335365,454320,-990181,11149987,-10746594,4413718,429732,-24610292,-827558,10128486,-13593700,5939921,-5200104,9680174,26002817,7279579,14890076,-6548945,-25746428,33576110],[-57405,-210374,-144682,-2676581,373992,8498535,236160,-881252,-1136831,739552,-100244,-708170,-179330,-1107695,-1150956,811235,515818,-417089,-341097,-773911,-420714,1054204,139474,-398468,-91222,11260,-390652,391760,-510295,-777322,678948,-115403,-235510,-965633,113184,737324,497493,786174,-1038578,-488265,-1034441,-515892,-1740250,-575881,11098,-627501,1488881,-2607818,3670486],[-588908,-160381,-1687,-644951,-2080725,-9371017,-381780,970103,1336012,-846495,85293,746246,173646,1142419,1188455,-870321,-576299,395538,375844,780241,439569,-1125232,-109625,399691,49264,-28869,398577,-428065,573649,845374,-724678,108303,287550,1082285,-129065,-797023,-533349,-874647,1139587,498810,1130283,567084,1900536,615202,-35493,666927,-1593400,2801852,-4099691],[-591498,-119575,-44109,-104233,2159825,-9620615,-334976,1038134,1295557,-804215,119054,771160,213371,1216887,1332603,-936646,-623047,493050,410800,863772,472710,-1234692,-149913,455031,92123,-19543,436851,-457731,606447,902486,-799053,124357,278791,1141176,-138311,-877292,-578071,-925058,1205577,541489,1183772,600130,2007229,646709,-13081,710040,-1738589,3055473,-4227338],[-771,-351,-202,-1272,-4163,1669691,5127412,1780164,-3006324,4313362,2795445,-2408845,6966283,6274197,8387287,-4686318,7040464,11588789,-2220351,10274815,12122851,-12952783,4686446,-12036492,1616019,9498232,-1028063,22522125,-22875197,21929770,-1147247,15235109,-6281162,10500258,2266704,7814310,-14296485,-15474072,25440804,7483352,18767963,-1875300,13511622,6679338,-13777430,-971899,-2573013,2688767,-16090185],[-740,-390,-175,-748,-2604,1507695,7711461,6191553,-5148404,-7103957,3140620,8171084,-10850985,5463741,-2581251,4334400,-7023507,-16047034,2052115,-10688337,-18090426,13090673,-8349110,2472793,7771066,-13301452,17534966,3081876,2323298,-3207071,-17661629,-2999679,-1578209,249141,10930938,-4613673,-11442505,-7894435,11950069,18399982,17309415,5053729,15603531,7366270,5973714,8971878,-31205988,26000895,926400],[-882,-143,-318,-2517,-5290,1466493,7913350,4448995,-3459272,4161217,4602688,1432248,3606677,8555222,10520181,-14873348,915432,24180253,-3924884,17268226,11057153,-1839691,-11637429,22487102,6289669,-11924737,23966633,-16792213,22556212,390348,-7542372,-8080210,11904334,-5112793,-1883015,1323872,1185168,-4837819,3370715,-6543954,5366830,-1397668,-3189242,-5009376,-10813546,-540182,7187697,1119360,-18007436],[-838,-203,-292,-2156,-3993,1304649,10459169,8947896,-5745381,-6733447,5670362,11059332,-7909146,7530004,3516193,-12344515,-10324873,7565584,1862974,5329453,10800299,-10055581,2913288,8524917,-5456411,12285948,-29187587,-8412836,-2287577,-4582910,16518079,4167852,-5950069,5178364,-8511011,-6689047,-764974,9894363,-13285589,6142133,-12688315,9416844,10754864,783362,16648877,17297854,-23424090,20390099,-729687],[-334,-643,-191,-3785,-14,-1261181,7955539,-3315241,2646053,-514082,-4146501,5372842,5320426,997190,12002536,5822355,5205258,-3038345,6281382,8288646,4596356,3726345,-16882113,6191193,19076925,3481987,2307842,525613,-20684242,-10316993,-1305225,7684148,-23992077,-28339326,11488072,-1840861,-8211676,27249562,916509,13479000,-1361425,-8164280,-16475039,-5405361,4897601,2657276,11976226,-12712592,17999992],[-438,2482,1378,-2712,-1608,-2983405,10646866,7311029,-34462815,19193784,6761620,-9873318,-6953691,-12446652,-9398775,7015375,4005127,-3398036,-3494060,-917937,-4226169,4043146,1207956,-1219926,313318,716915,-1431498,4570491,-3201750,-1616421,2260160,-785989,-1271112,-3367147,-2392046,1985464,2307849,-34226,-5949588,-7680122,-4380500,-5039667,-3768673,-2403061,-4220785,-9448700,7211489,-5783677,11264948],[-632,3335,-2308,1789,-170,621163,6925412,30491040,27867750,17280351,8250251,-9022136,-6625355,-6406905,-442902,4591046,1891405,-3640990,-1521725,501309,-4404645,818547,1266801,-2333056,25854,952393,6926,1736738,-1408183,-469104,397930,-1094839,-1525347,175644,-847710,-748627,3975294,2146377,-1765747,-2569928,-1734065,-3513781,1765537,-737856,-1945668,-4330118,3030736,-2579217,5158061],[-137,330,-771,-374,1859,-480640,4999991,8872427,-1024823,-18287487,3126470,8796492,6283167,7730373,-21131447,24411311,-130618,28112327,-1280909,-6864149,-1383418,6849062,5970788,-8103240,-8442422,-3478910,-1982114,-5138328,-1902855,1655413,-515109,-6790586,-2142078,5054359,6530247,-1174988,-1005294,12943189,16702488,1442820,-5377719,10427359,-7188324,-14847888,-12819904,-13232956,4996596,-13116446,9999719],[-189,-59,809,-202,2331,-32695,4137190,9788750,-1653237,-15115576,165134,10813450,13873154,4772094,-13092043,-21962753,4715162,-24619066,1102038,-2767632,20967126,14583454,-112614,-1743849,-1883553,-5389320,4934123,4299043,-5333075,-3265796,3129455,-4827444,-3617834,4297190,-6528515,4066302,868212,1765645,-513353,-19078719,-167475,-20799081,10503608,9394745,-1721502,-19276008,15352501,-3095234,6067040],[-223,199,-364,-1326,485,-83689,5943759,685423,1092217,-10386505,5008866,17091331,13764172,-14986177,-6458840,-2433928,17021434,-7596126,-12261708,21904528,-26372978,-17606070,5917153,-2250250,1764324,8252625,5866918,5305860,6932761,13167412,-5085446,3839961,8321913,-5926673,-611419,-3781413,11477047,-3296749,-15600958,7619101,-2170341,7505828,-2233283,7855346,256425,8066700,-329149,-15637405,13070326],[-2117,-7691,-77,1742,268,-534257,16484755,-15320907,9352671,18920347,-22629652,24943441,-6868698,63933,-712734,3151985,-431744,-259682,-2859895,-9872818,2889948,2120165,4444434,-6430715,-5414331,-1285991,-1834065,-645016,2643923,228813,-91878,-4258613,5022505,9276097,-1567279,1369585,1685860,-6608029,1534738,-5368271,-4593735,634063,-2084631,3007634,-4057584,-8772392,4721309,-132692,-5029550],[-2079,914,-7607,838,-46,-664568,19241926,-14709609,7428224,-14124490,5383263,-31971407,9576460,-256573,3035572,1611287,-5684018,-1804037,10613338,-2072909,-2821852,3905121,682780,-3868935,-2149010,-786991,-4088,2224173,3660909,-1696147,1823467,-731429,5419067,6765750,-1405841,5245563,9102119,-5571026,-3687424,-872987,-1976581,1294160,-320383,4137440,13206966,-1832719,-4623307,-12036608,-1761567],[-225,77,-100,1190,1517,-41197,2834371,4594014,-1169187,-22314054,-8452019,-2781564,-26611661,-22451963,20448713,-3065252,5920966,-867410,-6627275,-6119005,4330457,-4513579,5153368,-1682852,-5741962,3511886,-3340343,-8741232,5064434,-3107713,2979133,3057952,4212771,-6014825,649186,-5625192,-15880076,-4608312,8939916,-5677850,7616217,-1551254,-4153850,8002715,-18933609,-9510374,8828352,-19165746,13554569],[-409775,998779,-1968378,553276,-103479,9552725,228234,-1011401,-1381538,851153,-130077,-662718,-203600,-1188706,-1289010,905551,618486,-463963,-421085,-834604,-446727,1179871,127504,-419926,-63506,25984,-427542,438077,-608246,-883414,763307,-115747,-307042,-1149718,137272,823593,533496,932786,-1184745,-529671,-1166309,-600020,-1981481,-653915,-13061,-683334,1709590,-2913157,4199654],[-410047,957014,2043966,335860,-27884,9526973,306489,-1031262,-1292235,799489,-102269,-783242,-174247,-1183510,-1266764,922994,595191,-449221,-382752,-833993,-469564,1180959,133376,-435713,-74260,25857,-426367,438769,-587831,-881323,764354,-117904,-283340,-1118880,137826,835259,566786,914453,-1184726,-518077,-1168692,-577067,-1976099,-642598,33973,-681612,1677674,-2951427,4176667],[-304555,-2050303,12730,757448,-65001,9521219,245169,-910976,-1366503,796054,-5672,-854863,-175626,-1210739,-1288048,922076,615092,-459638,-394817,-793781,-484772,1175139,122370,-411546,-54307,33921,-421854,445508,-603453,-882151,767629,-107899,-307968,-1162062,134691,825015,562318,946554,-1204012,-522806,-1163525,-596089,-1970478,-661145,20871,-675818,1687818,-2948512,4221060]],"denominator":100000000},{"t":3,"f":4,"type":34,"flags":[8750,8751,9002,9006,11017,11049,11050,11054,12808,14856,14857,15113,15145,66056,74243,74248,74251,74255,74286,74287,74538,74542,76553,76585,76586,76590,78344,80392,80393,80649,107011],"factor":[[93060,-729723,1582415,-12133156,-1861512,-13061444,13921240,4540071,10161505,-25433523,-6866865,-37198969,-31043908,13132212,1030857,19734378,11192355,5851528,31854132,-37321781,-17364946,-8609425,7988965,19962054,7031334,-22353372,50938374,-5883153,45932653,-13997896,17783958],[-156050,-911814,-3242349,-8479838,-1468171,8312174,12182081,-7113388,-1828863,-15094547,-3237970,-17558577,-12635192,-4743035,-2028521,7657263,11949922,6682757,-11420905,-1610424,-23542273,-998190,-8234992,-55933105,-31049383,-40674070,-73540819,28807325,22538016,-5381799,56618244],[511823,-256968,306109,-4538458,1171770,-4898716,18834484,-6834996,14554366,11752661,-10317606,-20325488,25163173,-32360416,8156064,12233314,5972317,-6532181,3043804,-2154,42976555,28545274,-31130679,-13114745,-50915288,36645912,26342432,-5051060,33147962,8626691,53853465],[584079,-247187,722365,-3961685,-3176095,-7750134,8495704,-15462578,-2165683,-12388817,38783419,1137150,-5134746,-2814229,-25836415,-5091849,2376333,-37540743,-30068048,-3219759,-7886295,-22473879,43392384,-3126833,2699950,43234804,-5548038,-36408923,34932800,19280457,72198559],[229014,-244748,-995718,-9781865,2251311,-4582182,-8894627,-6456085,26006541,-16777427,-3135804,27202479,-1541370,-4211063,8386043,26179434,-2953401,21905904,-41687867,4038659,269761,41344493,16804868,-22573353,41212846,-11607593,38317735,28546127,-10491805,19087960,70423898],[-358240,-376801,-7207033,-15677206,-18570052,8282962,-22041468,14794070,-2297387,9111474,3436718,-29722080,9318886,22089003,-13031458,-4050638,34351354,-10300819,-10829282,-4729036,9197523,-16607677,-46629097,-35716153,46973317,23138335,10751910,-7417884,-24895133,-16879036,27316574],[-35885,-210141,-3112425,-487752,-8710915,8807845,-21951504,-9588599,-25335143,-117342,-9124050,-4059047,-8517778,29762507,-17611972,11773326,11406614,9364274,-37465706,13941707,2086901,-1584001,-22057441,61333054,-38755581,-3460957,7989517,32183898,24949961,35196104,40358298],[-108025,-601929,-670447,-8135154,-15504437,5730672,12898622,18489212,10479410,-8201496,5877471,8573361,43991393,30151254,32871895,19452172,21072375,5252998,29061874,41347030,-22419112,1841262,15381826,21587148,1122215,3040044,-20208902,-20889273,9775165,16307252,53871532],[307386,-2022228,-713246,-7584223,-5587093,-37850499,164507,13849303,-10607849,-1192229,-860525,16596263,23251868,-11504399,14990353,-447814,-21945737,3756084,-4306134,-51289433,-15216981,-34941913,-18637830,16976981,-11479500,5848122,-10945120,21870627,-45494472,-2320987,84393008],[117679,-2195530,-9757089,18785953,-6528698,-26728452,-33081242,18621779,18585447,8491538,3345130,-20714303,-23365239,12474842,2700728,-12424336,-29336836,-17061582,25714245,15340183,-3678999,22897711,655580,-16157727,-7997772,-191777,-9575186,799182,1893454,67596035,46278939],[-127836,-1226835,-12843327,-13572513,-28995195,15649358,1237095,-31006405,-8496562,-22379280,-21972177,-7985140,-15572775,11790262,9293708,-11455545,-15458604,4313377,20555313,-13755091,23811274,24365712,29367888,8053883,-6447524,32547974,-18441995,-5385657,-60376875,-10895166,22984721],[305261,-706701,-4471989,-7452141,-7259861,767892,8965155,-14237357,-7121530,36693033,14115066,7472191,-24718386,-6247624,9621172,12706838,-11716193,21173220,19327112,28846920,46579494,-51670112,7514467,-5051769,15883080,-31530314,8595196,2016615,3213255,5963225,70028971],[171014,-366605,-4202859,-1153077,90309,810639,5230860,2359308,2059942,-3692430,1740629,4006710,-9905042,-24032728,-9293714,-12545594,-9194877,1976102,-4438654,-3486296,8039202,36533309,-41039696,47833388,41912796,-28075407,-41578969,-56961947,21435656,-18232364,59622923],[-3969161,44148601,-2634700,3322462,-1870586,-1947398,-2212852,-1408972,-411382,-1104249,-511893,-1732235,364145,-388654,2137968,751995,-815871,279995,2020249,-1810595,-1706756,-1198459,105863,-1053098,-1441055,-1424380,536195,-1669376,-2265187,-1029269,18621123],[884109,180368,54272307,18724173,-13638642,3777192,-8438253,-6246953,-3225834,-5244443,-5853447,-5189550,-7071896,7247976,1639114,8438181,1255145,-2690204,6371823,-1428831,10266754,2884349,-4225687,-5587691,5426268,2039361,-8198170,-4635136,-17597537,-9664600,54932328],[-677969,-719982,142565,2051461,-416816,-708302,2803027,2624171,699033,845652,-869491,6493395,-12574022,-39058523,-41673261,-23138029,34126990,29175455,31584161,29272712,-38129696,2818314,1256490,8195271,-6457559,22547129,18800806,19966978,-35226142,-2284277,59204134],[-675199,-556316,-1636735,-368979,3627611,6817923,-3295031,-4309244,2067116,24896492,71918,20514710,29841035,39570073,-51227836,-8474352,-18222586,3685808,25650331,-26607475,4185119,23616216,13941948,-15902724,-11440798,-22103498,9710729,1690092,25432904,-40565403,54064325],[-395732,-726114,623429,-1452622,2801553,5410682,-3209441,-245642,4696111,12511325,-12386435,15790794,-16242350,8793311,46197269,-61883498,21501081,-29352723,-12219235,3005692,-8196394,2682207,5295321,877855,-12765961,-12286711,24718770,10614352,22409250,-44526047,61366701],[-3014314,-2536492,-6870149,16865017,-49233442,-18901763,-12922264,-18005249,-4644206,3493635,17754937,-6943075,11314234,-17237931,6362205,10599063,-9852222,8772468,-13898161,15868112,-23812031,7065192,-951423,-7358139,-13669728,-18877219,21783758,-13723778,15292022,-66213606,-33608114],[-3459077,-2893689,-13610550,37190822,4635326,13244995,-21077670,7679096,-12972579,-13405803,-12260444,5561351,8773466,-16278976,12127336,11552179,25007746,16191386,12082435,-27910331,22351992,-13339516,22759122,-1755682,23361469,22863828,-16664794,14706009,48524517,-12785279,39368095],[-246694,-297471,-3759458,1811672,14781700,-395316,-1947246,19428072,-19169748,-31786155,27499556,31535669,-31084707,21852326,8225288,13464875,-11587025,16027043,9228855,14151209,8925558,6657767,-34519640,-23884771,-31177778,28868354,13087304,-24731768,-2756751,-44181890,15373314],[-518641,-746538,-2501142,5006658,9961070,-1238359,6046408,16110841,3460933,24513979,-54705905,-12383046,-11823306,7767603,-4546900,16294370,-20568134,18594478,-31861067,14984793,-24478933,-16957353,18895455,-7875233,-5841325,25374698,-1724983,-50540424,-5258463,-30356703,32149570],[-971166,-400866,-1499298,4315926,10663165,5934861,17617940,29985268,-43086606,15534562,23809324,-35847967,1567073,-6171056,6930579,10845787,-6396102,-14317275,-10559127,5358511,3768926,39192458,31257417,8582571,8365900,-11325653,9827892,26135543,-35177101,-25731314,37364004],[-3616428,-1199465,-8369753,13265504,-2511142,-12685638,20368411,-9398407,6906581,3898101,-21668058,23793954,-16520492,6876976,-13510464,39958264,13615179,-65210509,12330861,13515099,-1745566,698675,-17998552,8154932,12917777,1693255,-7146148,28615650,-20611884,-25361026,3949731],[-3310204,-993571,-3370864,27266043,1736235,-10763824,44248707,-10619425,20271831,-10358373,11308714,-19828793,5185155,34012482,-2726001,-29878835,-11560547,28999834,-17819622,8877975,8255411,-7682565,-19270014,5906851,20204095,17515759,-2883443,30119624,-4892179,-3889416,5951321],[-2564209,-1941011,-1555930,429333,42950275,-28508033,-20175234,-49015144,-16001075,1504715,2605589,-18907047,15585909,11935400,14543319,6035691,18919729,5262134,10877991,11732395,-10281970,6866365,-3150632,-2149804,6479688,-5744825,-2860839,-23106494,-22696036,-11252651,18550609],[-616418,-1475358,-4761838,10827168,11117140,52369440,-6254890,-17509464,18276854,4644617,18258683,-10995220,4422305,-9429560,14233308,14711733,-34259327,-13474052,7548400,-11969013,-40446975,-15645218,-25381358,7252825,-2332097,3614882,21444507,1268655,-20079329,4968192,44845982],[-1456598,-1340573,-3865151,14563733,-11165305,4994001,24693160,-6561198,-42427306,-9852403,-19811204,14118330,8599825,1599091,105857,-11691499,4094288,-5397850,1213356,-8223798,-12261258,2659697,-15312107,-32548076,6353220,-28938651,38401062,-39037799,-6125542,76620507,11602668],[-1589418,-1163721,-5496444,15863549,-1817082,3442144,3621628,6432487,28759449,16283281,20350097,4152918,-13172860,9311532,450273,10846616,46243529,9568186,-16361716,-33415985,13852250,4701457,12166169,8196867,-37719208,-27587324,-3022428,-40875314,-63015676,12609423,-472611],[-327242,-979897,-3565485,4413251,9327485,3396403,-11432833,12327926,12304547,-48349040,-13147901,-13796020,24357833,-10491485,-20722858,-11990195,-10871440,-19488739,-7044839,29603066,32235612,-30750377,10675988,4062698,-16370250,-45485579,18562907,-9778462,-32072516,-23039113,27536946],[-25605564,-5421966,7674755,-14794508,574760,3456459,-3461486,6822657,2367092,690080,1405439,1461282,-2607430,-4136132,-547714,-3898531,-7488719,969478,-694960,-855756,3319244,-335455,1759471,1291996,-3858049,1955950,-2319821,-2297493,5353553,14597035,-9005970]],"denominator":100000000},{"t":3,"f":4,"type":35,"flags":[8971,8975,9003,9007,9022,9023,11053,11069,11070,12812,14860,14861,14893,15117,15149,15165,66060,74252,74499,74507,74511,74539,74543,74558,74559,76589,76605,76606,78348,107267],"factor":[[290159,-59254,14316285,5660094,-11911522,-5253709,15526286,1266044,2168350,333620,17866084,22727751,-20144491,-8363664,-832817,12948871,21317490,22059639,28732072,-59712359,-30566585,400179,25968061,28717318,-26547974,4432767,-20298237,13845389,-36793317,83319154],[336132,614879,13755991,8994121,-7071566,-11509251,16978239,-5370048,9920855,13888831,-7053253,-33511313,7091489,-6393301,4491068,-11412267,10934949,23429361,11330930,29151349,57906818,-28374250,-12177652,41113167,15588944,-5680636,-28153155,7903618,-29246927,90038399],[314688,689017,13343080,4395939,-7821002,-5630072,12743344,6560210,-4926642,-14175898,-33909984,3887445,-19204494,24061500,13003141,3861969,-32652606,3455083,-34729636,-20095103,18103305,226561,-12939497,-27002240,-9862180,-363483,63753530,15766982,-45249900,92770952],[452524,1069150,6220920,8596553,-1966762,-9705969,15574797,2695364,2773073,-11232419,9704164,12179573,41068571,8311280,-17147550,31687629,15592081,-13534309,19562162,33225098,-11054784,30251419,-634681,-57012842,18453340,-17171324,-17574103,22196854,-31762445,85892816],[824,1384970,-17613063,528335,-11799115,11416028,7404469,31306698,-30371563,-36463959,7136521,-8692346,-1381089,7244449,18285807,-8511722,-5644135,5394184,9058724,-10054726,-6368266,-57550983,-740719,-19744401,30993937,1080986,-35282180,40235423,12643937,-800909],[-270735,610416,-7554895,-12584089,-2423189,17200931,-8914374,2262271,-38670237,811391,20564735,-14204100,-11465916,-31024509,9625048,-2163187,-4921770,-296068,28579616,16510137,-1390639,43877624,-16040437,18232029,28619458,34027141,45433296,7594095,-35035095,65882544],[-155949,1042285,1705489,-3503852,-17571616,-7737632,-2026570,-5110741,-5874227,38400614,4488096,9418920,6912994,5974996,42038551,-4943651,-8027257,-34318807,250710,-3554707,-22009228,-7762422,-68079028,-8608486,-27370153,15179396,-33082586,2014499,16457204,46058628],[-1289245,1616217,-16258095,-23976290,-27084269,10883519,23680755,-4972515,16053100,1222454,-16286963,3850489,-90512,4396339,-33264827,4247186,21835275,-45538273,28093733,-14661102,24244574,-19509072,3043143,482292,2950357,26200029,31690739,-9718816,36006931,26439900],[-994022,1770712,-26090264,-28186579,2664336,8395452,2359113,-12689045,11416562,12688458,78701,8866265,9706842,21752981,38087602,-2906099,25313363,47491440,-13386364,-19825232,13843924,17353091,9972352,-24351179,32018317,-3951946,-10581975,-32312162,-7060369,45984003],[394755,5053255,-1183174,6667585,-12074571,-1876112,-8958396,29781961,26305783,-2484287,-3394867,280703,-342916,-915531,-9120040,-47158644,-24999750,13102656,23370820,9775548,-34070783,9095969,-1708511,2370310,15770069,-34706624,14481314,-43936861,45886963,101795954],[-1257579,1646791,-4769875,-26497443,29978004,2213716,-19152201,26258357,-3403086,-3491540,6122999,-8588382,-6855231,10439988,-27850734,-543181,2234017,-24513320,-7869821,-2892822,5096365,-19626068,-9092489,-182168,-30750713,-3467798,-31504688,-41713511,-75610882,72303124],[-1138057,432608,-6082033,-17096093,3451940,-13562568,39674710,11736503,-32675907,-486188,10581435,-13904328,-9497663,3279796,-5316772,5087199,18010927,15466429,-15694434,18166527,-4683598,17533407,-8991482,10343955,-49768204,-51721257,12390117,-4079674,58525451,4109014],[19261,1501766,3661156,1561998,1884396,5396495,1258732,2566956,-25173,8413677,14732370,1492396,-6532371,7911328,22829930,-20500801,-7305698,-3079354,2778194,39788302,10771749,-6567730,67597642,-28119423,-53451604,55352811,-2495169,4831330,24899276,55346658],[78677,1600746,-1786185,644740,4207430,-4890182,6389573,565503,-152013,88088,13229529,-10129788,441405,7609368,7546442,-11044905,-11524455,-54643647,-44447848,-23550872,7479068,36986998,36150391,33304964,40454897,-13255800,-30706268,24736238,26608679,64522963],[-772227,-1766228,1454695,-5406570,-5080262,-4912384,482964,-12270457,-11315015,-15157027,-19316033,15175584,5672685,-31700505,-40126222,-44627434,10574359,23750997,-36389392,-6877883,805340,18328553,-21605351,-18882971,-7687060,42690099,-39182067,17997628,17246398,35609127],[-562561,1314782,51878,-1416770,-5776888,3649965,-1853747,7337352,551508,14259731,-4396826,-5374107,4550590,24517671,-20835563,38339536,6403305,21693728,-40295394,29141006,-52067907,-22846591,923127,36483050,25131109,46778971,9993589,-612429,17751397,48181548],[114388,-54077834,-8732296,2799399,-439869,23135,-161507,125928,2253598,533607,1298837,-401731,-1732488,310258,383369,-162661,-3186963,-2139717,556278,2655228,-2654549,-3524680,1505817,-344209,175970,-4547769,1385798,-4808177,3316776,35673213],[-388787,2844744,-315810,4917161,2763775,-1233138,-7134512,-2262594,4684808,-21632924,-12861070,3441670,-1770639,-63510365,27769815,42235515,10015395,-11702399,-21576369,2176775,2974504,-21835511,7149168,-8166274,-1838630,-8650354,318963,-45950771,36657857,74795644],[560597,6518695,-52254604,31397563,22717161,-12983268,-4142967,-17430263,10520829,287870,1942524,-167755,-8296897,1948611,-8487982,227924,2186475,464114,5709085,-2026690,-1589348,-5772724,-14018474,8409547,-22735709,1491685,16523024,35169730,737589,66343193],[-468512,-1114197,3467251,-15415260,12028753,8944378,-20869564,416111,-7796369,255626,-51045666,-24880660,43044533,1644314,9591265,8734162,-5633691,6213233,26443920,-19722740,-13071408,10745939,16433964,17757178,-29910132,-8020554,-2680621,43669235,29434877,35515295],[-351755,-44247,4772446,-7728195,3059943,13039458,-22973135,8567319,-3720048,-8603598,1169891,66426115,-9681780,14350671,-719016,13084758,-1944364,6403717,5681258,25177752,39612074,2534378,-12477279,33966981,-1162034,-20165715,-6668617,30408614,39623772,38386091],[-247452,-331381,10700182,-9751588,5284209,3597708,-13537349,3294526,8664026,21791118,46110069,-1475477,33082247,-19463132,-11272799,-12601574,7841937,7220611,-23764134,-22973260,8086241,-37604526,-2231270,-16641350,-1235565,-19716912,55120034,41995903,14792594,29331382],[-611859,209974,10199567,-6803295,4457506,5346586,-18598637,-6772047,6261818,25629042,-11592296,-23200087,-61511365,-2067425,-13262605,11587707,18803127,1090378,8672599,5104959,-6899223,148849,1219229,-45061903,22170143,-24075989,-17346851,42089103,32164426,31023225],[-3365220,-605128,-5789932,-18008474,16091820,-19792607,21735083,23473277,23646406,13454872,7402032,2357568,-3303881,-21013969,-5981214,28681731,-60990980,19225309,13090303,-10405949,14196500,9962489,-7054442,-7473476,10004521,30928279,-17942166,19212392,21535846,-27488570],[-3544469,-1639676,16648131,-17532255,38138392,-23997616,16336338,-14398702,12448796,-24842227,-5247620,12075418,-7294460,3894038,24321855,-26789178,22969315,-14638772,16541364,13797237,-29089046,-18987377,-11301787,10619919,26967387,17135913,23897451,15172797,7327987,3052421],[-2664095,-622079,12382211,3764672,2094736,28005892,-3194579,-12971685,27708625,-43553413,31411617,-31780258,-2899799,22273244,2435928,13456020,-1305546,8461633,183234,-12281160,8715020,20483333,-37583748,326376,-23764003,20344160,-9020246,-3917658,42264539,24270330],[-7523892,-796169,3746220,6993176,-9127105,-52726780,-32748891,7735076,-22523865,-6127411,8761998,-8852885,2920830,20849524,-4899749,9555818,15612492,3884298,13208622,-20939892,24357425,5516205,3607060,-7453190,9575464,24463519,10596703,-25338910,39512007,5504278],[-7491323,-832407,9688996,32199434,31146151,29807139,19941527,25995784,-15683251,26807546,-12430942,7960066,6684690,3528816,-2565771,-4101563,20844740,-2452171,5220120,-22227280,13899571,4441692,-10339066,-9997566,14962180,18378963,3746382,-24387032,30465631,7307968],[-571939,1937463,6883822,-1579502,11041731,6379595,7017575,-52499806,-32819395,3936520,8362796,5623346,4050879,11055636,-20997564,3016533,-48416763,4563338,16483723,-8151617,-4183830,-28640542,9416450,-7423452,14991924,-15707841,-10778184,-35159416,24945062,56003225],[-24575547,586246,-5855319,-585985,-15356814,8263579,-1171654,-9487899,6298072,-1021074,-1356148,1912208,-297377,-7520243,2497406,-4359726,-9027492,-1717083,-7712889,14622045,-11223004,-2430372,9619022,5472374,-8557702,-22677419,-3230635,14136652,-35445010,-9828683]],"denominator":100000000},{"t":3,"f":4,"type":43,"flags":[8748,11011,11019,11051,11055,11071,11197,11198,11199,12844,14892,15020,15021,15277,15293,66092,74284,76547,76555,76587,76591,76607,78380,109315,125699],"factor":[[-61,-2287,-2347,-678,193145,-993218,1398369,-2209988,6645646,-14337984,7748757,3159347,10165494,1776255,8457242,6237397,-8334815,25402870,92125834,8289014,1803735,-39012301,7188389,-6478225,53520424],[48,-5395,-5589,-2500,235743,-600495,6449571,-33432639,11227197,17478543,-7539252,4769533,-11638224,6195378,6178504,14738812,30611907,31347986,-16136537,10890234,26084287,9870086,-14895597,-15172580,139037736],[15,-4003,537,-727,79754,-2203492,1212064,-3416177,1288255,9387253,15201287,-1711043,-6573943,-8698473,-7306181,-6364914,-37305304,-4583300,1179969,-25512849,-51495583,1826296,-78274604,31482008,91598838],[-52,-1509,-2287,1104,10726,-676060,1920234,1004836,-3830368,779667,10100207,-3860190,20612619,3498605,3216226,-58657145,5756543,-16142624,-5582668,68988658,-26204518,4338398,-1288229,-34766360,60637052],[-48,-1101,-1170,2327,93550,-1958110,954236,-1680809,-1096147,3400634,6522294,-6528714,-4826455,-23712804,24557548,-1087662,-8257114,-56524304,21549613,-37784103,19013510,40869446,20474683,-53813332,74429858],[-196,-1642,-1278,968,97710,-1151113,168871,8004059,-4333946,-5170438,13707793,7687869,-7993300,40145075,-55408197,38161279,14532058,-25288722,1463080,1602723,-25301430,-4357644,10482227,-40654522,55930900],[-353807,-4943155,66750,1190465,295376,3549218,-15198312,202269,-16947394,-12468256,-532781,-12412419,-3183953,-269196,-495238,-1136113,1963749,6498106,-3079610,-1243684,7077146,60828,-2833134,2131700,34072038],[-350215,2350207,-3931787,2307328,280377,3533248,-15024562,84729,-16951825,-12424654,-344443,-12553756,-3151414,-268784,-527202,-1008905,1916826,6441184,-3013769,-1141724,7101171,125791,-3015140,2142810,33675065],[-356692,2222741,4434228,1240816,300016,3590926,-15046528,102744,-16910304,-12396335,-302590,-12440431,-3051771,-366877,-529127,-1084529,2082881,6555225,-3080604,-1288038,6970985,22254,-2748524,2124347,34400895],[-149,-2062,-2730,-1510,43615,868607,2791848,-1703950,-6699720,-4640749,-3930562,8781936,21201901,-40674132,1569626,45259638,-44006408,-4304717,-32421659,31410865,-200593,-37287670,21864995,-13656438,50052436],[-34,-776,-629,4538,186710,-1387358,1351060,825252,1874165,-406156,3415521,2659012,1990631,11392113,-1184531,10495098,-10154237,-15177542,11023489,24957634,-296244,51067500,50910915,92240765,74991159],[-2232,2593,-4444,-19659,-564424,9094680,23959646,23408824,-4139563,-36798298,-26358916,5000689,16100497,-2980015,11938279,11195946,16844938,20552901,-4403137,-5557182,-10221122,37984541,-27338155,-9942470,50894540],[-2172,-12645,-2311,-1514,-641530,13321855,24706177,8199220,-20582346,6373917,53837319,-8303426,1240603,-2755041,-5360799,-7778332,5895343,7351054,-9820307,-8332528,43649147,-17403226,-925784,15634163,15730253],[-1008,2096,-18747,-1381,124662,2029329,-984081,1146696,2663712,-2366539,5665923,13326521,1582559,-18779731,3083095,-23351982,28638226,18809423,-17966212,-44847185,-52120703,-29273912,64071001,8266222,65134317],[-184094,431442,-653579,-5266400,302303,3610669,-15287754,121957,-16905388,-12339531,-309458,-12581037,-3223149,-240471,-586875,-1156950,1866761,6377282,-3049052,-1182170,7216198,-20880,-2759252,2222487,34189718],[-157,-432,2958,-2007,-24713278,-1444666,-2337403,-609549,208258,-259724,157776,-284759,183155,191219,76923,407334,21901,340941,269264,45781,-73981,-28469,643584,152075,4705803],[-237,2543,369,-478,-387040,7991775,11110844,8856564,-36926195,47573950,-39874641,-11129337,-9548687,3543253,-4665402,-3038712,-4372024,552355,20408390,520273,-10121262,-13538915,11667605,497582,21963794],[39,9363,-2656,7626,407541,-16149914,-13890794,40830938,20646869,22637405,2623526,7199932,-9131915,610262,10398287,-568772,3043698,14194864,-10327109,4905269,30176733,-12108525,-8351081,-1729319,81877726],[-65,2700,-886,2501,-49179,2134190,1863087,-2800453,5530783,-11986123,-22948044,6511508,16193489,3167258,-2967287,-9940986,29453238,-58437730,-2600917,-8295187,26973120,-57064311,-26360114,42304100,43039599],[-271,3817,4118,2655,-297625,5936078,10317045,2373672,9430584,-23637805,-8960207,1178928,-74636857,-12716512,-5178056,-16125574,-14581406,-7411568,-1327095,21818710,2501293,-17519814,9946833,24089,11475471],[-228,5213,-1192,4909,-16768,2327806,2054173,-4151518,6929437,-7649906,-18047454,14253297,16590598,21207666,-36007263,-40049452,-50924792,16664000,-9460641,-28828449,38399386,5196972,18107558,-12787242,38786315],[-705,-6045,1208,4252,-55762,5545704,6159621,2388506,33466073,1773983,-6125508,-70536611,10066229,557314,-12053349,5288830,-3139782,2290463,-6277233,-4162114,-7263786,-9785739,14644356,-648627,14836051],[-120,2143,1531,2265,-73634,9626251,1103424,-436419,480670,-3075418,3656948,-60106,-4009069,59760080,58685821,8421172,-25469380,-6979233,-20026320,-6832743,-13280376,-23559706,9997758,-7996363,13888081],[-224,1819,-4574,9634,-317129,43760544,-15894702,5318253,22360434,15688296,2329982,18181076,3199142,-9836873,-5170315,3717030,2751902,-3727839,8308354,7635512,-932680,11532792,-7754476,-3814080,-1751264],[-1252516,42799,-86185,-560705,-286369,-3600055,14935366,-189316,16851393,12394385,341304,12436819,3096164,309039,528093,1092659,-2001537,-6495642,3076918,1267831,-7041979,-51629,2807762,-2138167,-34074346]],"denominator":100000000},{"t":3,"f":4,"type":48,"flags":[11008,12290,12291,12298,12299,12302,12303,12802,12810,12814,13066,13070,14850,14858,14862,15104,15106,15114,15118,16128,16129,16130,16138,16142,66304,74496,76544,77826,77827,77834,77835,77838,77839,78338,78346,78350,78592,78594,78602,78606,80386,80394,80640,80642,80650,81664,81665,81666,99072,107264,109312,110594,110595,110602,110603,110606,110607,111106,111360,111362,113154,113408,113410,114432,114433,114434,125696,129792,129794,130816,130817,130818],"factor":[[0,0,0,0,-108,35419,-642259,144179,-628204,256996,-3448583,1670796,-1681540,-641204,-624419,2445697,-3471788,6342645,-5791399,-1297523,-5023173,2362412,4129582,2063015,7329246,-904523,-751478,-2146005,-108458,-1443678,-2922058,7322256,1395993,-3862692,-1709171,-274800,-6250338,-3778222,1066394,8774137,10336124,10518425,-5900919,-1398842,-320926,-3508435,-314815,-4530117,-4004474,-3900673,4275426,14622107,9977088,-7020689,-8429504,-3148433,-11161255,3663125,3037685,-24996634,-7792614,18815808,-18267362,32698145,-18966035,1668374,-6480087,-17425100,13956719,-308971,14939291,-14741554],[0,0,0,0,-94,-287179,812929,-134243,-598785,1162692,-4752540,6429416,3417735,-1814092,-647799,4081420,2614689,4120816,-5111112,7986479,-5667066,-1164492,3882572,-8400198,7665989,-5114877,-2426399,965738,-628600,-3395086,-1953354,7796674,-13929679,-1755697,-1702026,-5610883,249751,-5669441,1105621,-12975899,-10391108,4322094,7042977,-5520357,-6765540,8118780,3538806,-901633,-8426176,-285242,11099421,-8931346,-9475474,1985372,-3465488,2489589,-3125698,-10465801,15047359,-13480486,-4021945,-3856196,23416636,-7083508,-13168702,2282371,28904889,-3675210,7801643,-24293858,35336286,-3639964],[0,0,0,0,-113,-93018,-126238,19299,-653635,158047,-3145388,2587089,-278562,557201,-853670,1182642,-2797262,-6800868,-8941687,2342365,-6620331,4411409,2000559,1243005,796831,-2261429,6743629,10494993,1199140,18326023,-6487670,-6108053,9788078,-2556885,1387553,-18272454,7997150,5899524,-7903609,-9856269,-8532677,961299,-3871381,5716162,5774734,-4511706,1075427,1567367,2097306,1072080,-7444826,-28780,-3180334,-1661956,10681005,4123107,7601339,-6140211,5839698,10379656,-20827684,6891869,-526189,1801085,2819026,10402577,5083388,-15647360,-754903,37903350,35935650,-33712285],[0,0,0,0,-33,-23451,-77833,36854,-304756,767996,-1567922,2313779,2652967,325290,-466157,1050644,-621538,5418808,-1581168,2083535,-6880479,453711,4880925,-2662699,10861050,-6104197,1558038,4654559,3658295,877392,-4656848,-3667381,-1555161,6161584,-976889,-3897083,-7670368,-5808777,13227303,11940909,14686691,-5575614,-10286132,3802335,-4080282,-6973843,-18385271,2434481,1661569,6893411,-5598343,10622754,7821419,20324854,6574533,-1328374,21237759,11797007,-2530680,16159057,-1363053,1070119,-4518090,-701288,-9774877,-10978282,20732710,18546072,-7002231,-15613498,20600670,-20281820],[0,0,0,0,64,31292,71111,62406,2624,845783,-1711957,1787854,433203,941302,-87406,-840905,-4289384,-5476256,-3731358,-290501,-5716384,375841,2192674,-3138521,871550,871654,9669691,9751399,8984691,11110938,1104709,-3216908,-13737847,1017320,5316797,13105346,-8831130,-8044891,246291,14176337,-2146658,-2761836,4359630,-3440051,-4193962,-4908591,1148954,-751167,1906566,-6290258,3000635,4068388,-2708216,-15776835,1796685,1833823,-11723533,11739367,-22904713,-14009377,18563563,-18911806,4235248,-11717646,-3704194,-4118675,8659934,-1146125,-2668570,28176415,20094565,-32245723],[0,0,0,-1,42,-175695,805643,-148314,-52460,-3394740,-5183838,6645107,9812694,-3891632,-3008557,-4793356,8629453,17353147,9463053,8923294,7056007,-4656590,-3067157,-1360987,-1390808,3156544,279601,3834502,-193386,7342501,3561352,-521143,7633867,-7421202,-369524,-5503285,55442,398209,-10547567,-53262,-3307062,-3080380,-808868,6863402,5199682,9961640,5345540,-24941,1021105,-6453644,-7582447,3335070,790928,-13014281,5893583,-5542393,-1524088,-612629,3136165,-15412920,-1568037,-4073218,-16115795,-3551249,6633881,1693111,-9251232,33649268,-18622108,-17590248,30152644,-32145707],[0,0,0,0,45,32822,64360,24340,77408,72617,-2399341,1532845,2469684,-1078170,-567270,-152280,3665655,7663176,7868563,-2429512,5376978,-5004218,-4203531,-2152706,-3104466,6646821,-3267812,-7053875,754999,-11204958,7670479,5947867,-4207996,8382,208574,13079372,-5199794,-399760,4387478,4009132,9998267,4278435,215031,-7385534,1915639,-4484963,1462743,-2702540,-1306039,3998824,17088747,-6735379,4704734,15153129,-14771456,-3119564,2591918,-3243457,14379153,8985635,4289975,9010227,3384770,-1540038,18712425,16001931,134310,171944,-7095525,36400520,35795860,-47448856],[0,0,0,-1,-116,-120554,-34719,-15368,-595046,-3222891,-6105327,3702945,864687,-1331891,-976754,113751,-1654028,4369319,-6047555,1778901,-4098637,-853421,72676,-249145,3956693,4564490,-2559440,-2882126,-5082696,-2937697,4012220,-6164273,6966655,-872157,4033113,1236292,-3971237,-3489963,-3140288,4387745,1435061,8048508,-7853699,7440643,6151912,7733567,2671836,-4034179,5717627,-103996,215358,-3196254,-6787660,8748566,-4360450,24881964,-32013177,-2119986,-13639919,29806365,2479351,-2287439,-6967128,-9496044,-5000082,3286125,-9481427,-8498577,12428109,-21478378,25370498,-10969926],[0,0,0,0,-65,58162,-531547,76804,-265236,-1037937,-185103,-1393067,-511012,732925,181225,-1323034,-3196140,-2157176,-3713045,-1801392,-4451581,-480979,2368324,-1652167,1985791,-629692,1812362,-2952294,1495248,-2157177,-2917593,-452504,-4779229,3132550,-6635776,-309614,4667135,3399884,3910455,-2548473,-578456,-1075178,-15891106,-11324688,-9076653,-5505659,6031894,21048995,-73232,4152061,4176786,-33081856,-26336372,-16960873,-9085080,-3820764,6646477,7039998,-5388854,6255291,3807094,12484617,-20337415,7460219,-2595872,-6420489,-2736710,12432702,391945,-4189099,9495735,-11923807],[0,0,0,0,-24,35191,-228794,47419,-137098,1327652,-11788,-559831,-260144,566809,542192,2214742,470908,395648,245920,-2508656,-1604959,-1495157,-1141109,-1867962,92332,569422,-2039839,-2891063,-775961,-4397484,-3877922,2905417,4264280,5789492,-5753343,-2234110,2752626,2132234,-3539468,-2284406,1809721,1950447,2466968,11797761,-9460611,1787371,-12242550,-7763167,-1821270,13221224,-18301556,10273022,-12380325,-16188320,-9659068,34192861,9691337,653671,18056376,-4733616,28231997,1868474,7542421,9247697,7123408,-7750337,-3374733,2583411,1270182,8083789,7665483,-9785120],[0,0,0,0,-73,-62172,-91942,20527,-469841,43224,-2976590,2381804,2049332,-166879,-160839,567357,-312787,1870765,-360106,-2701392,-2543709,-2293211,-1485034,-3418056,-1084928,3446120,946221,989769,3453527,705428,-2457099,2964690,897537,5201897,-6733020,1271855,708747,2372479,-10653492,4788496,5868602,2810303,4429087,11421903,4116156,-6383630,5772331,8436025,4499925,-7296681,-834175,7040353,-13478864,12934726,-16529798,-5112083,15247597,-32037138,-29229821,-6086332,-3126308,6448973,20043332,6722484,-272448,-17084121,-13900898,2836121,789547,-2537355,10134801,-5691161],[0,0,0,0,-49,-43768,-59984,18558,-368672,18230,-3148674,2353705,1876838,-192988,-424236,711150,227140,1808320,-423358,-2884524,-2441665,-1972981,-1988519,-3160741,-1416909,3926369,1835728,481776,2853553,1608991,-2221774,1649218,969282,5463609,-7793447,1026883,1532968,5994432,-6449161,4155697,6863699,2514521,-4042854,-10938231,9858822,403599,4108744,-14551691,5134144,10707174,-5489489,-8192058,-7321024,2215896,17824528,-12541105,-11983151,27175117,7854739,618884,-6480091,6740158,34119214,7603226,245868,-21704764,-19669492,1802487,603924,-3019728,9174010,-8238535],[0,0,0,-1,34,-110177,297323,-120476,237104,-4306434,-6357678,1751606,-1843749,139643,7650,-1882152,-5637091,-16939934,-9143616,-6519335,-4083864,1590047,-1204503,-4340779,-7805280,1862459,4421648,-2828386,-9026659,-23328198,11694756,-3831844,3838265,12260085,20329327,1617816,4356509,16028258,-12265125,5201607,-1203932,-1939085,12284199,1405744,3512679,-9931493,3649040,-6923190,274948,-3001793,-5291718,4547292,-212166,-3321889,3172418,-9530897,10013136,4365358,3694047,-4991892,2378567,6296435,-7505763,-8953619,-6836940,5328262,4804668,6091201,6683145,-18180232,22903667,-19735429],[0,0,0,1,-162,208791,-1536219,225405,-649519,130240,-630115,-3154731,53945,1549019,-314128,-803822,-1324094,8311877,4729836,-13815103,-1404774,-861924,653848,2661112,2675804,353038,-1160795,-5321531,2001075,192487,-4890585,-1904659,-532570,6911183,-3462548,-167878,1698270,-1894469,5450835,-9861575,-24592333,10665323,15219026,-1238114,-17048787,7719251,27706925,-15023121,2267938,-6767077,5248161,8915944,3747294,7540949,9320135,2862638,8047899,8254070,-9945456,12890527,6845310,11481573,-8224602,9031857,-6343330,-10355340,4982000,7472928,-5362726,5878292,888363,-14293437],[0,0,0,0,83,164308,-314459,126569,323225,3703831,3981649,-3316916,-2712942,1291498,2084867,3110501,-1125121,1901786,5092997,-310943,-1391258,-7133029,-360405,-4726589,9210,2907583,-3442692,-4522206,197383,-16215449,-6654196,6598764,15804439,-585392,1473291,-38231767,-3142560,-6434943,-10286056,7601011,-1923716,-8931569,-4068892,-1205665,10394741,3785255,840612,1397691,5791976,1132390,18468388,-4442855,4946480,-1591256,708335,-6760423,-2758677,629734,-5110896,-610730,18379228,-11079632,-578609,225780,-6346404,-10166997,8092851,-2563770,4063974,15093135,-2591157,-8083930],[0,0,0,-1,8,61932,-355780,62901,-93986,-3521166,-1329285,-937914,2953906,-2379349,406483,-3879166,-926583,4761322,143981,3443279,2417501,-308017,919424,3712485,-1108922,-294248,-2878711,-6160685,-1851397,-6791513,-1003234,10511731,6998684,-30397,313232,1198906,16117921,-3319332,8592644,-6663352,-15708667,-4579188,771533,-5860010,-993869,-8494055,-11324787,1739383,-7081275,8271143,-5623133,-5557950,25455532,-9676034,-19980419,8847756,4544243,10320969,-15148222,-2531126,-15806505,835555,7869743,-19218939,-13353798,-13200598,-13613415,-8669040,-7459281,1864072,7521753,-24406433],[0,0,0,-1,96,108404,-27047,54595,360079,-2254367,-737404,-3123814,-3715110,1351846,3156902,-2111851,-6983233,-17686021,-3238263,-11561562,1770093,2708570,-1474289,1008336,-11380036,6442149,8004225,-14221489,17383164,2184230,-3741343,17362027,-8736891,-24756002,-14090583,-552652,7109454,303136,4133013,-5851178,-323866,-6049636,-1429589,5182622,4822006,3765992,-5065835,-1576141,2939378,4117155,2738766,6789130,-3483736,13927158,6484641,2655924,-6488046,-4945200,5977787,-2648679,1833628,-4219372,-9533717,-4220974,-10831902,-2254169,-5072484,11924950,-7063588,-9028278,12410468,-22027483],[0,0,0,0,-17,25678,-171555,40278,-83284,1279707,1158829,-1151652,-1071463,845167,871001,1561670,-1096113,-1577218,-701003,-1122535,-2327158,-1423781,283382,-1812254,1762556,-448955,-2746593,-1472985,-658334,-4755583,-2151815,146267,628622,6203086,-4296878,-746386,1213394,4822214,6325966,-5957316,5566393,10337541,-10706690,-4177899,-2934549,-194941,-6252928,-16920357,-14372527,-13271681,-26158568,-28203933,16881693,10504799,16590293,-2694870,-7302573,-21615167,-8590206,-11193291,13293245,-2705250,-5935705,214270,1856515,-3642695,2299323,3781123,1052331,9522013,7351468,-7040729],[0,0,0,0,13,6753,12655,7253,69532,271905,1711702,-1199654,-1650480,291341,629633,368439,-1250287,-1901631,-1620102,1057816,-485825,1120006,1301981,1667901,1024302,-2950479,-3123450,-2005637,-3918597,-3401534,-4052758,387236,4251087,668248,-2892198,-5424539,3329494,-2095284,3312085,-6025212,-4044451,-1530570,101555,11844353,-8999179,13646569,-2062076,8602275,-9780257,-10697398,-24964031,10137734,-14412450,15606129,-25094299,-28974787,-16062034,20326279,463290,107117,5304431,-946805,2108650,-4592083,5007860,5552232,3556416,-2346189,154908,10807207,5667740,-6189267],[0,0,0,0,64,-343373,41868,-325271,1043217,-2575719,19109304,-7698925,554733,-2644039,4489654,-2529862,-34276,10500377,-2159383,7065548,4480909,8193122,9741410,2614329,7466587,-16750644,-5554555,-1357342,1468296,-9981029,-3305296,10059091,-14444052,-10802625,-3694053,2305818,7936878,9906265,-9205302,-1320433,2716843,351507,7734513,-419340,1669065,-4560125,795014,9910,11391683,3178961,-6096109,5011236,1223188,-6613260,10683427,-6651434,2436829,148029,-9766935,8757994,3763068,-5138874,-2317914,1367526,17428218,1794103,-1930248,-8577483,24394637,-7432689,23723909,-21526184],[0,0,0,0,-9,-75879,-122593,-60526,-137287,-54666,5983504,-2031509,20261838,7134399,6230959,-7312695,-4633102,-4788757,3986119,-4381233,-13037199,-8654256,3869079,-11602156,7362873,-470716,6858992,6634640,7513171,2564972,-2615068,-8448403,-4333001,8136443,-1905378,-2978960,-716281,-1294686,7107519,2502739,-4325202,-9690592,3743458,982577,-561295,7349969,730773,-874893,-8162648,-3213743,4722091,-1367305,5371732,2317117,-3315704,-6173407,6449538,-5091533,14203791,2791759,7095640,-7499584,-6545264,-803900,3780755,3656709,-30832788,-26648883,-682863,-18419594,2422251,-15454673],[0,0,0,0,56,-454711,-371106,-538455,1732007,-2963808,16799327,-10744260,-4981502,-648344,4387722,-6535402,-534005,-3287974,13439784,-5733384,5590646,-2648148,-3295952,9604436,-11802927,6059781,216487,-2157875,-6495539,14787967,-2508017,-13616033,15571509,1142428,-4066874,-127533,-5871493,-6897500,11670669,8889942,176955,-324576,-3532625,616013,-2212228,-3475752,3672782,-2130570,577092,-501436,498193,-3502986,-3488573,-1201177,-1319046,1277966,2692478,-1233957,1784711,-12056396,-546522,10876876,11181147,-9963154,-4225182,5341460,10178930,-1141635,26792217,-19020586,28785066,-22468735],[0,0,0,0,105,135000,-101157,77020,476037,2007683,3714771,-3079066,-1636294,892206,2539205,1376468,-845011,2628421,7397118,-2882987,2407092,-6266314,-334248,-4415151,-517346,3280546,-3800889,-4458869,1907104,-15894609,6549354,1614825,-14267362,10905176,231565,11249471,-10612652,-21473468,1065625,1136046,-15069803,-4367987,-13065678,17536802,17627391,6119169,1295207,4436692,7939020,3698,-16655128,1347239,-7226935,-11250639,11373551,-3579071,2368020,-7787716,8567336,3652940,-16772923,2031009,-2721925,-798076,-13324620,-5882934,3756769,-6227035,2616689,14845402,-2398060,-7164524],[0,0,0,1,250,141688,403666,50430,977036,-195260,2048892,-671754,1600847,-835369,2845607,-3464154,-1833315,8026370,14010519,-123676,5510348,-11244040,-1047875,-6203564,-4359311,13079007,5421515,1248141,8136642,-8311068,15413336,-19562432,-18501159,-12208588,6798969,-18726357,9842407,14012425,4603286,-4658517,11654602,9612385,1528685,-4149758,-11992344,-3680430,-6226642,3814180,-7049317,-2366393,-5779227,8167461,-6922291,-1946157,2169227,5701764,-4912811,1890616,-5814066,2197159,-9876588,635908,2946718,2602104,-10989846,-3999030,4168663,-6061743,3003549,7275461,-11208604,-5646243],[0,-1,-7,5,1744,3371025,-1098589,-3151396,7654307,-829432,531623,-11656576,6642392,5842903,-14922229,4805382,33107415,-13221859,-3093828,387299,2844950,3648930,-7867574,-5823838,5701709,-1451679,7556421,-11878524,-4600165,2826773,11257839,-2007920,-2201809,-3054824,3227365,-5245606,-1814940,-5044047,5673504,-2887275,10392,-367856,1058794,1822342,-1910832,-2734207,1273002,-1400966,5939365,2703362,-3351059,-2196689,1151298,378437,-2012789,-932143,-263382,2398188,-6501877,-480551,-892999,-5266329,-1472304,12661415,2338034,-7529591,1294197,-10461574,-3563627,-3591463,15829424,-3685590],[0,0,1,0,-154,77773,-121611,34065,150154,-1002500,-516283,-1723615,24833,227416,64525,-2325958,2623073,-5811034,2983351,-5655443,7945698,1955025,-4134385,3139377,-513700,-6653165,-12175540,-1388723,-2341514,1697688,1663576,9695873,4581462,-505618,1776037,5695431,-3104145,6539772,-4929060,-3345852,9395167,341852,-14737651,3048576,3462246,3954157,3752607,5933749,-39774269,-19557261,12305473,11467316,-5455442,-11601903,11548064,3328546,7269933,4668825,-1702371,13240180,-127351,-6719114,5497781,24899,-606185,-12679285,2431319,-11482678,-5502123,-3599325,10535236,-13153945],[0,0,0,0,24,50132,-103540,-17705,-122801,-1098748,737859,-934911,-1528033,870035,2243363,-3995972,-3787142,-1366720,6691589,-8758566,7974575,-2970616,-1643429,-4761250,-3940258,788730,-8735608,7642257,2763724,5401937,8373740,-379572,-2229896,15967862,1962099,4888315,2954849,1579970,-17594008,-16339758,-12753758,-9520598,-6171688,-1587270,1873681,2666202,-16168355,12319177,2478355,8422100,4564477,-3564802,5541732,17562124,3099942,8328779,-5204890,10823879,-13932212,-10797965,2765514,-5694513,355216,27877111,4590559,12107308,8056863,-4682362,-1551339,-12310415,9968553,-12237446],[0,0,0,0,-48,-141561,296766,-111431,-212937,-1072355,6401064,1883325,11009927,12480499,-3345195,4079527,-3030407,1875117,-363766,116049,5487045,14436105,-6487965,22545045,6870437,2297618,6414979,13006332,22990681,-19663498,1799381,-3355056,12261729,2310930,2161560,3452411,6321547,3184338,6062404,-375097,2390141,-7896988,-6176434,7274385,-2018008,-965546,7469105,-3571705,2751437,1204557,2502236,-3013850,-4596139,-1866324,-541087,2873630,-9675655,-3540512,-654287,-6015530,-1950069,4749163,5918946,3289121,3443980,-434893,14786079,-7230552,-18256650,-6829849,95000,-2063895],[0,0,0,0,2,-6590,2767,-24908,78105,-106629,3026269,-1517746,-35068,181116,117237,96436,2943554,2048339,372157,968404,1636315,1727837,-2323746,2857792,780118,-5294014,-9503525,-5266883,-12006773,-6025003,-8322448,-4634836,9397197,6646565,-4045033,8936012,-1130573,10576482,2052479,5034220,12158274,-14658917,18244438,-9482669,-15608951,18159716,-6570896,7658760,8064547,2801403,1724405,-1591680,-13796744,6752699,13915616,5453401,-3847169,-7472934,868094,-7597648,-12852138,-12810923,-6378345,-1367168,-23509220,-1422645,-8723662,-6917819,-12486256,18079693,8136659,-15950252],[0,0,0,1,100,148379,-299351,108720,351172,4871723,9006597,-4547954,5649582,-2617944,1982619,2010538,-578078,11159786,-9357687,-458890,-64375,-359356,3741402,6745058,-10245894,12530953,12751789,-1450704,-14404941,9113494,-64126,2695853,-2212840,-6319455,3842568,7277283,-1802320,2179291,-15213475,1974384,-3693755,-2829238,2588709,-8328165,2543578,-2132921,-7393530,4706765,-76394,-2104866,-7149792,-1430694,4323795,-3228900,-2734302,-9725203,-4865579,-9954840,7340873,16003696,16570815,9758681,3793296,7488015,-14630268,-6932510,15130394,-15441726,-28965259,-11141363,-10163862,-17569016],[0,0,0,0,74,51205,72759,14890,325405,1085731,3746596,-1475744,-3923567,551080,-596452,1372729,1039527,3017808,-3294568,6431733,-185891,1292509,-1412438,3301617,1601199,-1470382,-4050322,3077732,-10555606,-313730,-5652245,-17036383,-3607949,6163758,-3721782,6081489,9551546,9979566,12103850,-23208917,1688983,15001950,-11647419,9053132,20450372,-14132040,6879732,1391598,6685564,6599097,13213967,9613317,-1699521,4750283,-2849574,-6582443,-410597,586048,6654166,-8368893,16192677,-16584374,-3446687,-4026223,-16565670,-4620780,-8000600,2460344,-8751742,2817853,2307493,-12280850],[0,0,0,0,225,230553,-96309,151236,732936,6529830,7407236,-5383939,-1307643,588380,4451713,5096275,-2174387,-1094450,-5461824,1775301,-11070162,-13024205,-2371305,-13286608,1221866,9322257,-5596033,-8499793,-1401521,-5898913,-10308769,5690813,7334824,96887,-9222290,661291,-5153746,3064829,2656141,1088165,3405887,11679540,-1579839,3795016,-2042276,-10747581,5133485,-4827274,1037460,379651,-2145585,3655262,-6775882,-6852648,4653850,5341154,594073,8914633,-13709576,-6482901,-15953310,-6016153,2481159,-1831478,14359198,23954966,9285528,-7169922,-31944186,-17473280,-15501842,-18069551],[0,0,0,0,298,275037,112525,139751,1296902,5584352,11779705,-7028061,-15120835,3548421,619318,3683997,-7295530,-9439384,-7989742,14769693,-2410090,1144264,5846714,2971868,4396088,-2349200,405537,5174967,-6277137,-4531068,8601158,-7187807,-6247769,-130701,11989491,-6306998,-2248185,-11624730,5476773,-430057,-5995038,-3557770,2979231,-2660535,-4164227,7484265,-3488091,816691,-9594993,-3346497,9034055,3584519,2318717,1640647,1061105,5939883,-8503987,-6806425,1644706,156926,-5547937,10860864,9824602,11169491,10577453,-6821350,-21204080,26744960,-16638176,-2947168,3542825,-29527130],[0,0,0,-1,163,58453,436577,2457,417354,-2298935,-5241548,401414,-6383777,-9366144,-3865129,830170,-71568,499603,6382765,2207184,13590083,9449250,13544921,6502157,-8989666,-1931618,19672493,3276048,-1846070,141771,4720285,17020878,-6856664,28282200,-10172604,-17343756,-10298715,1875420,12162023,-2584124,6486709,6575929,1894157,341700,-3111294,440808,1860007,3521843,2882030,-26527,-10858,2960581,-2374923,-3544639,4355136,444139,-2749036,-1900847,-2048955,2054243,1581039,-2450798,139838,-5439615,1047381,10532498,-9297715,-12158424,-10349322,-10351247,-2080585,-12421156],[0,0,0,0,-8,93184,-430430,93122,-64572,-296495,-881114,-200713,-3891956,1221358,-597356,953986,-1126947,4343277,2462863,-3045488,1919404,3436029,777906,4895602,3045750,-2966791,-1308635,4071734,886932,2622405,2898278,-1899870,-2147039,-8769101,1818992,-2685814,1457417,-6379099,8088364,1519282,6070666,4277006,29153879,12849405,28601645,8963069,-11074789,-12284984,-11626625,-662456,600710,-21869741,-11987261,-1817927,-3036399,417744,14051272,11767502,-11460560,2270304,4151622,3183905,-721252,9406232,-10815074,13202462,-1019310,-3749182,-7059648,-2440909,-4795761,-5353343],[0,0,0,0,46,22397,64543,17535,152549,180158,994040,-220726,-1371699,-416843,1811,-6293,-781411,1126386,-523481,3107270,795456,1616505,1754301,2397510,345598,-1895732,1048376,422361,-910658,-3087018,785450,1931483,-3223717,-5353815,2683755,-3670583,3255857,-2373902,2153612,8897521,560529,-5829035,-3194286,-22895028,17870294,-2779711,25066382,14395281,4957361,-21718559,-19681271,-45156,-23954,17950782,-4987780,25231049,11534658,10832360,8260438,-8261940,2855526,-8440924,3417617,5077600,-2587245,3742478,-1713648,-4164945,-4010273,-1844217,-2768527,-2594700],[0,0,0,0,122,86308,76741,94721,208598,-884898,-4864794,341956,-1284556,-4494850,1255238,-3481574,-3889647,-3230525,5355981,-1952607,5353816,46917,2613511,-1888565,6221060,-3209795,-8730175,1646243,10140857,427659,-3633391,5883723,12686603,-16407037,26562177,1040527,-31310845,8849105,12008060,-13148380,-6348050,9656068,1201492,-2444888,-4953140,-5163678,-2149606,9496188,12756363,3484014,-9017922,-4091801,-2560580,-1867576,1952013,-5886066,3028959,-3556561,2142083,1486841,7043379,-1886685,9454268,4076100,-3776590,-2667803,-9563910,-6914752,-5252595,-5907244,-2310125,-13734492],[0,0,0,0,137,67525,295292,19593,338293,-1669906,-5908579,1880192,-4546095,-3702748,-548889,-1755268,-22549,-2960962,4942298,-2355832,4526531,-5731456,5573148,-2218386,3335467,-9176943,-1074221,-3464868,7911757,-886786,-377282,-5109265,12464666,473882,7266988,4831293,25985696,-36181098,-6124109,-8082670,14360831,6515737,1142390,-14749675,-5821330,-6468474,-1946068,-1119597,5885744,-1535813,-3100189,7112539,-8187964,-4293849,8769147,-8777923,566807,-7167971,785564,4011887,8650128,1316224,1620127,-1071757,-1253715,7126625,-2732843,-9615422,-8761733,-7893688,-2856677,-11193769],[0,0,0,0,32,4059,56480,18454,89294,-85877,1010163,-221842,-3480031,-870764,15109,247187,-1398485,916279,167005,2498118,4093066,4597707,1301753,6998786,-2372639,-2304898,-820215,2631326,-3534708,755356,5182762,-580479,-5933820,-6537999,6220815,-2159727,-2928978,568692,-10307414,7081025,-9177870,2012299,-26729344,-10662218,-9384500,11511569,-3870031,-35028558,4134470,5229470,1976260,577854,-15957649,6388759,-12894484,-4380512,20372804,-884686,-5104332,-3501019,-4847543,-14478242,-4138471,-2061170,-4843844,5351100,-7645258,-10324578,-7140168,-2622520,-3221654,-2553491],[0,0,0,0,69,31057,107401,21244,233906,21496,945790,-302654,-2475053,-798668,314575,316102,-1092742,1441052,317508,1285527,2710718,2318156,1074861,3917964,-1703976,-1175881,-162661,453780,-1980588,-87345,1651186,908091,-3078741,-4873857,436274,-110885,3286540,-7585756,-16236290,7769193,2130325,10024038,663506,31830644,-23665412,-15423018,-18464,5175578,9123611,-18905816,8261369,-21595682,7011734,9168146,3621437,4069645,4361661,13242800,14683397,-2728378,-2989041,-9828081,4399270,-266713,-7006994,-3455581,-10649566,-5731631,-4627014,-1523395,-3584309,-4673096],[0,0,0,-1,169,117358,161534,51299,655948,143077,-5321320,1562889,-9672421,-3234942,-1792860,3862270,43675,3068609,-2975862,14132770,6322109,4086386,-7704536,8105431,10781870,16458511,-6556304,-27697795,18870780,9596074,-16386906,-11641157,-11895611,13542374,9443417,-2411299,837763,5351688,-5922481,3342524,-1810110,-11681435,1656055,1520265,726769,541370,-302371,56000,-4500756,-2191534,-918070,-1037526,3237457,-1382968,1606224,-3921277,4604383,-136869,1537206,201189,4925360,2391215,166421,-1954855,2472236,4898850,-3378841,-9719070,3990204,-8700171,-1382177,-11997587],[0,0,0,0,193,166804,168697,73588,896649,2497081,5125991,-3433481,-6247510,505228,2414116,2883894,-4406252,-512987,-1247226,15011070,-3132256,-5980771,6052293,-4559233,15332748,8941917,-2757511,-1779045,12417824,12936997,36222970,12884635,18504443,5385752,-9546027,7220354,4291315,9079252,-1275350,-1313238,1457452,956583,3694998,771825,-675722,3785974,5794122,-1143184,2671621,1097529,-824349,-415476,-1555377,2440176,-785073,-3614126,5628698,900583,4574594,1490903,4150591,-2712740,-5082787,-5034554,-10558518,-5059908,4693947,-2815852,6930283,3952024,-7155696,-2384717],[0,0,0,0,-18,68062,32289,39541,99919,-1017030,-891787,-1844902,-6844208,1762182,1513063,-1922124,-4185109,-12950987,2790966,-9265730,4053093,3276429,-1919357,-1861409,6326061,-6242227,-7582403,3203121,4483146,1582787,-445494,-12596845,-6821097,1210622,-12421899,-2175827,-3378223,4397388,-11910378,1755549,15023379,12567085,185576,-1988284,1559950,23368539,9766921,3813101,12599936,3168362,-5523570,-4445214,24947899,-16277445,-19201135,-2754246,1867547,-2655960,3634123,8282634,-4832508,-4302253,6292073,212983,-4392677,-1026623,9667643,2831716,-14655179,-7031296,6231922,-12398984],[0,0,0,-1,150,51428,409981,-26073,509984,-4065401,-7140522,4556472,-17336693,-2209298,114171,-2644666,9221761,-309455,16810862,-1677551,-12795659,1035221,-5730530,-68394,5430575,-11762226,-8418125,6726935,-1326682,-870509,4841572,-1156106,-2973563,-6034618,-11737772,-1190417,8068610,12336671,7036186,19819430,-17620766,-12819635,-1999830,1713908,-1297019,-15500990,-902131,-1446029,-390007,-808201,-2443296,1818453,-895993,-3377514,1575896,-5435218,-10783381,-9594909,3614193,6912400,8396453,4284698,5966591,6298813,-4708866,8668267,-132748,-7919784,-15080253,-8107135,-3553880,-9402351],[0,0,0,0,17,4329,14305,15771,32034,163818,607631,-58687,-1533352,-404332,-99471,-214668,-938145,586825,499477,1210789,1812276,1428916,735244,2875102,-1242361,-1126468,-8677,2048475,-719238,581468,907686,-579160,-1550770,-4120143,4725363,-1823608,-2605708,-7837161,-9282325,11718956,1209438,5922027,3823890,5868893,-4897432,-4916919,25206878,10227864,-26668368,43603271,-10252386,-3152737,2747971,11037576,4589995,-2480746,-991320,-3985423,-1338196,-4382528,963083,-9279668,-5433567,-590731,-3368303,866415,-2423027,-3722335,-3074396,119902,-1475593,-1254432],[0,0,0,0,0,142312,-31797,207304,-247146,371748,-1707946,1072498,-5567044,2893967,-639290,2630332,-4932396,1645169,-582595,-7150245,1486692,-1099078,-6123075,7057544,-1863178,14387155,-6762760,8495644,-1725084,4182020,-2793145,6633591,726892,6695740,2993306,-1891753,5265086,-4466629,9230482,5134703,-2764127,5908802,14328700,-8066410,1177568,-11443799,-4367949,-4213129,364138,-2344546,-4081423,-1156088,-4998616,-4280357,-9712351,-6061850,-4639152,-7195000,12152120,8974640,-15727942,-34262910,-12032864,15377670,15515934,-20660312,6965811,1332576,8856102,-10389076,8556605,-13504979],[0,0,0,0,187,200071,454416,-35862,170415,-5127384,-2407452,4264676,-11315700,23304076,-4184221,3692435,-5005058,2455162,11198489,1732505,4123772,-1197463,4661051,-7877167,3003157,-4506347,2526071,178911,-8431337,4662465,-3219774,-524932,-3459611,-3800370,120734,947099,-6529430,776418,-7702884,-6415794,3876728,-1947677,4330410,-803291,4363418,-1708853,-1594344,-2175212,2767592,1258598,857629,-1096199,-4623400,7902530,-743585,4249716,-2379531,2913872,1574695,-11873973,-1824842,16121187,-15758031,-19904941,16658876,-25308598,7478410,-22675082,-9156804,-6924011,-7767328,-12781110],[0,0,0,0,185,22284,402671,-16695,700965,-518822,-2616628,3433211,-19336533,-7740929,-2143727,5430575,9579049,12381690,-18161729,-5815607,-4823782,-4564860,-9072180,-3247835,-9817053,8177358,8390408,15447651,6307668,-11363712,2057153,-7569616,5543629,-9362667,-7334927,5937427,-2425380,-2914469,6238703,-7279172,1002582,-6780797,-2488084,1602607,-5675653,15904741,938066,8338789,-1043300,324560,1250638,-844136,7670027,-768021,6515589,-3158340,13383466,3127455,-1841033,-3066833,4512474,-1657166,-1010518,-3496234,9821303,-3483907,-6113536,-17651568,10884967,-8940868,1928166,-12913288],[0,0,0,1,-209,4644358,-6497068,850877,3923646,-4469676,14619228,31593560,747616,-9089831,6127298,6067976,2228584,-12592292,3186086,239491,9858708,-749818,5563266,-3189114,7815595,10227410,229140,1182307,-8768180,-2062825,-1994417,-1829179,169513,-4442254,-5938221,876005,-4431605,-3776431,1085421,-8027527,3089876,-12919937,1492088,1795619,-2861726,-6444750,6703886,-7260166,-857549,-238510,-1486753,-1184376,1986912,-1642739,-2243278,244531,987062,2225811,-3979472,4196386,542642,356269,-1320072,6165633,-2600929,-963691,-538068,-600764,686586,1576818,-797568,-1734154],[1,1,3,2,-553,-110572,-2056436,3313705,3929701,2193888,-165076,3618983,8765071,-7725683,1673393,-1025630,3447037,-5700499,-6036652,4754794,-9528005,6601691,1840002,13974504,-15113861,215688,-26513719,213241,9060712,-2529299,12341726,-10657226,-4519539,1136395,-15265932,-9424677,-12638109,-8412192,-4875517,-141269,-5145916,10194908,8464892,-9190584,2007202,-6650512,-8155555,3491980,1185205,-977799,-174011,3379456,-3596305,3397139,4018915,-248538,1400642,2725253,255544,-4899989,3484993,8969065,-9408076,-9825258,6629424,-9828655,-2341417,-10798767,-10740993,-1148867,11407359,11533163],[0,0,0,0,-21,542810,-1519659,497829,338545,1315137,5344593,8776020,2083919,-5238884,1030569,3924904,4685835,-7584044,3530277,-1112386,5349280,1753427,3444916,-1847475,6641144,5566868,4089659,-693592,-895589,-1088472,-5509567,2457397,3093675,473436,7711002,4442572,17910921,7347247,6585273,24024301,-16353650,30464954,-4120672,-276734,5496976,19748063,-12575661,15772452,2740951,1824518,5791561,1582377,-1545792,5126116,8803763,170865,3620589,645612,502700,-7448227,3260157,4722388,-1865846,-3149588,8700152,-6467538,2591957,-6051773,-3246922,-348444,810972,1092045],[36476,793,5333,-171251,480999,2885037,5235322,694146,6623695,855498,370426,-639897,-2193251,-826488,2175737,-807411,-3452814,1284658,1719183,-34094,76954,-902124,454017,-537824,618867,1201026,1947469,104611,284686,-724453,-1768260,230517,774025,-21796,580710,1150488,369631,341359,212978,-49864,-223119,-329620,373307,111318,20143,-172863,332394,-450940,-403279,-238861,110216,63348,623133,-479336,-183045,-51117,657220,918028,-491416,706086,350338,31110,-1173144,860581,-69296,-878915,-1355279,-1691759,-5682652,1450172,22687285,27269064],[41445,1869,-11548,158429,475483,2886459,5187814,697941,6601157,851611,364774,-651045,-2196613,-821548,2169171,-804616,-3454368,1302586,1711522,-64569,67933,-893703,465367,-529768,636787,1199952,1949554,89752,280418,-720402,-1749866,223853,772625,-23823,584443,1142496,368723,343266,210265,-50418,-221072,-333960,367079,110500,22588,-175088,325212,-440815,-404650,-238138,110682,65584,619913,-482669,-178556,-53082,654115,910924,-484633,692034,345619,19423,-1159889,843458,-58071,-868214,-1359984,-1682332,-5684601,1446526,22676025,27258155],[22,4,34,1,-3656,2145475,-8858011,1443206,-1999790,-19983210,-6498500,-13017052,826946,75562,15971924,6373068,1152497,-6444033,2703964,25557307,4439790,-8801222,-6612804,-4547177,-11273870,829187,1551900,11989065,3963112,-3218158,-10147652,3335752,-234231,1030878,135719,4851990,654835,-639303,1019189,2151205,327675,3054405,2384358,596344,-1172682,2963915,2442805,-3584935,629724,-824502,557716,-101649,1120628,1579317,-871770,-481329,973121,1483374,-460948,5399909,2741071,2999969,-3168685,9176199,-3593666,-3631224,4720527,-3711299,-5089462,2136075,13116883,19016803],[22,3,37,-1,-4208,2372978,-7617154,2126175,-2706163,23878291,6171741,3561935,-5915287,4300575,-19253446,-14523492,2019817,-4064618,6388839,11637496,3394219,-6454312,-8207839,-4670132,-9724499,-2200901,509229,11004194,9344639,-2570243,-10095472,7710986,-788252,2783626,1741693,4134059,1630741,3187371,-4004987,-280542,1234592,2647993,3308392,-1637894,-799875,-1124908,511080,-3239698,380701,-1025124,-2782342,195083,779182,980697,-3415007,556131,-574459,2013534,357157,7122975,669235,4693371,-6473211,-2618498,-10393449,2211373,-3213328,-2427869,3868009,-5076853,19816846,14964162],[13,3,40,-209,-2052,4289909,-13335651,1792758,1358940,-13312289,-18688,-2898416,-4255594,-91198,-14285409,-23566451,-11468877,8963230,-8233365,-6308341,-6070593,-417536,6770949,2098410,8296071,4042998,2731464,-10716024,-4435134,-1789238,5894597,-3084415,1146202,-1594537,-1040047,-2559664,-735068,-809894,2764025,1759101,152213,-606655,-3223065,2782397,1537867,2363932,-2142300,2842444,-346250,581457,1992179,483883,-1281953,-1480505,4157380,-1218166,953774,-3420398,2749951,-5883992,-400954,-7154058,8150433,1897224,8755577,615480,4511163,-1828121,-11517881,5306054,11550831,27469897],[13,3,40,-209,-2188,4644500,-13105822,2575756,-141343,12218589,-4280580,-7851246,-2338829,2379519,13683611,24276345,2337568,8491151,5696937,-17349866,-1180889,5313086,2713904,2911997,6277617,-3086149,2715491,55969,1986972,3718200,4365362,-1419885,-638524,268447,5430325,-1018727,1048830,3195664,-4505198,-1966960,1105231,-3074568,-1022649,-3146403,434954,-3991115,-2705189,4095311,-1673206,-567756,-1189326,1293767,-109504,-1847148,-1128560,-337235,-2107898,-344287,1802134,-3452612,-2562652,-1611281,-286540,-13363468,-418580,5766190,-10457183,6098748,-873033,-4707631,24517033,19242928],[0,0,0,1,637,858672,-839328,-525613,1067020,8503682,-7095025,8678768,-4212960,23022312,29210284,-22456578,13132338,3441726,-10660667,3229048,5859421,6831432,1040479,2033929,-2311495,2622107,716958,-4831120,-2974378,-317570,3378475,2226153,892189,1874747,-671919,-3327363,-213201,-2570831,4789763,1573143,134085,4204096,-936241,-138643,-1990202,598498,414057,1908838,2704852,729327,-1039371,695800,155313,-2497030,2910761,-1513609,1683631,-482826,-2497569,1029518,1529424,-1856629,4364856,3465721,-607669,4178057,403186,1171335,2092117,618669,-666709,-2360622],[0,0,3,1,-784,79924,-1066830,798258,-84106,1833398,3588210,6053309,2870098,-6643246,6868089,-639727,-14131899,1979461,-4834851,1203756,3536849,-5357943,-42549027,3133090,6508435,-20020896,11007191,-8042109,-6301828,4972275,10388321,3893016,-3472839,2551957,-374463,-6816527,-2615840,-3773138,3426464,-661695,-133132,4296992,1558415,-1386338,-584999,-689817,-1595159,1946963,4009512,1189590,-900594,449919,-1619851,1179488,2119663,-620686,-277089,-51067,-1217982,-2062001,1724960,2529022,-2251352,-1206715,3457968,-3952126,61555,-6083467,-3207354,-1698937,52175,-2339862],[0,-1,2,1,-34,-4266,-672366,-55871,-1165770,2008136,-285797,-3258974,1735413,-3573205,409040,-1830370,-8522478,2744935,11718783,6178863,-8094512,41947164,-11466660,-23955750,-2877782,14733422,-2952680,1234113,-6660563,-1188033,1716215,490235,2769979,-3153248,-101086,706356,3348524,-7952392,2560119,-3357680,2931067,-244279,-1334943,-922468,-2648988,2216843,1413675,1042906,259880,-332156,-192103,895705,647037,-1309324,2675187,-1385778,2940823,403970,-1921902,1072945,2166252,266463,471388,1567079,509235,-422641,-459252,-2592174,275196,-477394,-855268,-2338547],[0,2,14,0,5786,17409587,7076090,12480308,-15786365,-2696949,1214827,-1951290,1689723,771556,-1456667,-598105,3402887,-236027,-2084685,-681721,-754421,1154627,-698658,851827,-961400,-1119818,-2113459,-740079,58143,1093161,1756995,-478626,-447097,429550,-141409,-1421409,-339506,-489174,242493,757975,42563,927591,-312132,-113967,22821,142295,-320473,496589,617100,243776,-58959,3424,-674116,302505,530461,-66613,-196794,-706968,308061,-1121552,72921,690276,1311494,-1151637,151117,1015693,1112922,1023142,4775232,-1282671,-14194363,-18672659],[0,0,1,1,519,-150803,-978465,271052,-968470,3242107,1988522,4770265,1289532,-5715693,3221971,1102943,66835,2118489,-1164197,-2259031,-11041386,-3476143,5160075,-315081,-18265235,-5694847,-14808801,-3980832,-532978,12245649,5577867,9454426,-7521096,4131532,23226166,-3676166,15484943,3672540,17519921,735249,14674732,-12189947,-6155758,14853513,-1176773,11484042,13717139,-4478546,11201718,4174212,1049162,-4458869,3248001,-2239663,-1604767,701346,-2634568,-427683,-2865898,-4517626,1086364,4960160,-552251,3811394,7603832,-9235137,7168798,-9798869,-9994088,-1880810,5735099,3772688],[0,0,0,1,1173,496193,-462001,300113,-220032,6189519,-8157954,-476595,6423579,5963396,-6957262,9430743,-14759681,2550162,-13972619,2089176,29759529,-586167,6963864,-16647941,-9241547,-7706202,-9107704,-4147620,-1810581,1404774,5216100,-12656600,4594583,-6269475,-11220087,-915442,3224252,2277561,13583661,13481473,-9271998,-6950397,-831583,3212800,-2165678,-4692851,2575668,-1411968,918960,-280372,-435381,-66322,1176525,-3581199,2538605,-3866169,569202,-2849362,-486956,1772102,4423735,-721650,4297281,6683638,1694496,1765147,508270,-5653535,-110225,-3262744,8066229,586407],[0,0,1,1,614,558431,-1196193,562462,-773775,5606370,-85576,4440487,-2420415,-9411940,6243312,-1344857,897670,2104002,8368750,7351137,-8442018,5147557,10756940,-4109868,-13937590,-19957598,19781275,-19678279,11305635,-4696396,878911,-16112421,13436581,29649,-1745721,9563855,-5713295,4440126,-3476955,-1898965,-4528221,1246564,2035561,1554158,5536080,558864,-1303550,-3074304,-6634723,-1355697,3304088,-4027133,-190976,1431294,-7931796,2923162,-3377798,201997,2416873,282439,-9432190,-12796845,-2471436,12939863,7867956,-13294847,10227532,-706878,366727,-390389,-5233094,-8243101],[0,0,0,1,1184,475650,-604359,378142,211087,11111712,-9670368,-13720383,1885247,-24239021,9829297,-15237761,3389241,-5932233,-3717001,-2924409,12564703,-452316,3281744,-1608735,17679898,3905068,553288,11172351,-4127525,-2835132,-4029072,-3404917,-1218298,-2106561,-1881369,1024181,2649611,1204979,-515764,596938,1953016,-10385829,1407121,5391251,3569456,-3082851,3945018,-8776482,543037,1024317,3171406,-2987387,-5365064,6226225,-3136524,4548762,-6217492,-394886,2360212,-7967594,-3526615,9046121,-7487983,-5700950,9169259,-14368518,9386841,-6327901,-3793352,-140364,-12748239,-10431698],[0,0,0,2,134,1518828,-736175,167835,646726,10663067,-17351970,-419528,6397493,3242330,-2852476,3651889,-11165430,-9267386,14742456,12066258,-9302091,-7070220,2963782,22049811,2354700,7640511,4118137,-4269195,-18374281,-5919329,2603331,-595971,-1886239,-11413434,-7993814,5091750,2044538,-1080267,3270717,-5478162,1617079,-3592722,-2065952,2928473,-3160889,8171892,1739969,5909999,5240989,2771166,-687797,602238,5443473,-3747116,9191859,-3636040,8892602,2434105,-8501231,206286,4254999,-4834026,5411099,8412248,9354854,2032008,2410860,-7002624,12167867,-5348776,3712153,-13085404],[91,251,360,33,-21578,12219922,-2263004,-14684226,15478637,-288253,-3607518,-145661,3286224,-156662,-1272908,-151923,-5871447,4558347,-1985174,1107489,-3590010,1026840,-1800144,263591,-6673313,-5648306,-5604565,6238061,4569906,1609527,-4052159,2750905,-190922,3552498,638662,723531,1622578,2149305,-2885538,2262899,13536,3437638,-838663,-825918,1186079,2800195,-843586,394945,-1284490,-408059,1211776,-133077,-1663007,1974902,-923495,1387460,-2050798,-2290369,3520816,72137,-1013780,3072490,711351,-4908423,-2680150,2686668,2405312,6658345,10971566,-314309,-39377542,-38865073],[77,-346,401,33,-13784,-3456195,-2141365,20891093,19759170,-1236052,-2975618,-933082,2412243,2923813,-2580670,282898,525396,1842018,-789149,197031,-600921,1065427,-1284830,-2569084,-1381001,-3140052,881920,2767405,169754,1688307,-3313370,3052609,413564,1521650,2472732,1412279,2557666,1791657,-588784,543368,1029121,-51399,-1884371,1180938,11634,2506788,1192765,-618060,-248782,334925,367005,-988605,-269613,755171,-1374617,843196,-1455436,-1710020,1218837,838855,-1304895,-135267,2266624,225371,-2504886,2905449,2460835,5241989,9918914,-554354,-28559117,-30969004],[37,-485,809,291,2411798,-2814985,-5267969,-723455,-6312648,-852505,-405502,638042,2206115,836847,-2185359,794286,3351008,-1231587,-1701064,89768,-117832,884342,-509032,525379,-703517,-1255688,-1972929,8163,-221410,730700,1660843,-161677,-769612,71646,-559516,-1111573,-342522,-307777,-260124,66325,229058,375393,-376859,-124069,-11856,211970,-332632,442916,379559,228257,-99353,-64350,-630111,499197,161500,68706,-671715,-931099,526040,-669667,-356955,9981,1163237,-897759,1680,916594,1366874,1764547,5776387,-1438434,-22894344,-27412815],[26580,116579,103445,2184,-481651,-2929994,-5200814,-675109,-6686624,-854806,-354120,654565,2191920,821825,-2170175,811174,3480069,-1312714,-1715258,38723,-62053,900027,-451182,538107,-604134,-1183503,-1938592,-123881,-301460,719497,1782161,-241159,-774477,9878,-589551,-1154499,-377671,-352454,-201270,42391,220729,320970,-367997,-108963,-24836,163801,-327545,446607,409193,240776,-114035,-64111,-617958,475601,185649,47837,-649712,-908546,476259,-703456,-345204,-34966,1166633,-838176,76607,863941,1352711,1667971,5659810,-1449138,-22614606,-27209784],[27381,-142261,51542,-250,-489134,-2893610,-5204642,-751539,-6694046,-852939,-356449,655075,2194082,815743,-2168160,809729,3465386,-1305770,-1718118,41813,-69206,899653,-453066,544135,-617472,-1190237,-1953653,-114346,-290363,719525,1779396,-240883,-775973,15197,-593106,-1155686,-379272,-351003,-207185,46709,218712,329506,-365878,-113602,-22045,165094,-332342,449011,406685,239005,-112050,-62166,-621370,478686,186426,49218,-651536,-910399,482284,-705025,-344780,-27456,1163497,-850680,75352,864459,1353067,1672486,5664373,-1449101,-22645237,-27234098],[23838,28956,-162638,-15554,-467435,-2881985,-5200116,-675761,-6576700,-853408,-370151,645718,2194989,824440,-2170465,805322,3445905,-1288136,-1714096,46968,-74345,899297,-459792,531091,-628241,-1202629,-1946015,-94666,-282301,723703,1753080,-223952,-771383,24813,-579453,-1143524,-365853,-339889,-212033,50802,222632,331449,-371951,-109566,-20953,176767,-327062,444771,402591,238442,-109348,-65481,-621139,481158,179172,53282,-656276,-915161,488885,-697620,-349064,-24827,1167313,-851462,61501,875129,1358411,1691154,5686655,-1445951,-22683498,-27259919]],"denominator":100000000},{"t":3,"f":4,"type":50,"flags":[8968,11016,12803,12811,12815,12846,12847,13064,13102,14894,15112,15146,15150,16136,16137,16169,16170,16174,66312,74504,76552,78339,78347,78351,78382,78383,78600,78638,80648,111107],"factor":[[-771526,1559603,-3633423,3639047,1559053,19164260,-1655896,-5417596,-34212480,16844168,9585209,1542193,4000784,9510791,-13010468,-10260465,-6403330,-12238132,14979013,12329202,932761,57731559,-54919228,-896702,48740187,-14614482,8218041,-28909440,18340812,83002187],[-1101098,3402767,-359111,-834344,3731982,17656538,-10879060,-27431086,24266929,16993233,-3078163,-15035734,11322917,13105356,-6846009,9239295,13747823,33278688,-30887522,-13577000,19292798,10340512,629728,12670255,-34483600,-77212631,-12970114,-20969168,-13955046,74208291],[-3645369,1841294,-24889549,-3679039,6611209,16523886,11234419,6286330,5929317,-4309215,8092271,-22260192,-1717518,-58554585,14969790,-16085253,4266980,-18192476,-6508852,-25746907,-5522499,-20448087,-6905638,23697691,-2708717,21575948,5310454,-27490530,-30491813,116691630],[-1131195,1703867,-6455904,-7730335,-33214569,6625173,-30493580,9047101,6973523,-8226483,11567418,17197872,4904824,26141400,31450636,-11681679,53151747,-978030,30669184,14219614,-10113850,-2109935,3817372,2293848,-1912775,3939558,12624548,22192434,-34502627,91077840],[-1396020,804969,-3980389,-14927051,-21578716,-3649323,27228771,-32787916,977934,-1822028,-5786502,9108558,-310372,9746986,11822830,-2480494,-53276943,13469554,463760,4081664,11393526,-24275314,7485738,-17885444,37737212,-6194491,-10107002,46502612,-27293755,106357390],[2551922,1283671,142986,35848696,2875280,-11915151,-17157376,-26420190,-7059211,25615904,10192476,3610129,-994431,-38405657,-5048599,-5234420,16865041,-1034489,-24517199,34490091,-25310297,-1992253,-4651874,6905483,5127349,2849370,-23432861,67529692,-5520367,12243652],[3054915,872116,3806609,22110217,5284581,-26909641,-925309,20019746,4681396,9141425,-3212045,-10776596,5451970,-9401238,-17324316,39862182,8847433,9982053,31166464,-37832063,-2761960,-16591503,-5912671,-31761512,28213829,-30921730,53452327,11118093,-24024721,70098486],[-1018660,3647941,-2445605,12147530,2906292,6451798,-1494853,-11614720,6047988,-10187316,-1001246,8125838,-52905293,-1755685,-13066294,14045736,14435044,-5431537,2955708,12256156,4808735,15719173,73417331,-5885225,30413615,2793400,-2954611,-33349548,39953721,77906001],[-1275108,529653,-1886092,8724686,-5145679,-10310228,599876,-3684117,-6762183,-14141946,12041387,-41453778,1485325,15285477,2128266,925633,11588277,-1483248,-26816978,5442395,20740781,11466718,-12406188,-80599401,-30309135,43833649,-20856795,-5260016,7846198,62786020],[-16468,1715858,-651286,4690715,-2917950,384456,315658,5095429,-8801801,6612247,-30929808,-22048836,-12030487,1604576,17675102,32849283,-35048290,-5057066,22017253,48161248,-16276140,18929702,760389,24301942,-59775887,6475384,38021111,5914872,-1204045,64800178],[-1080450,2401129,1561797,7757356,5831812,2484455,-12883201,-17446691,-17155522,-38830560,-22670013,23081035,21900411,-1101007,-34385394,-303474,8137136,-137963,1467770,22828430,9391358,-60646453,-23783414,4895297,-11444878,2277726,11251413,-26295047,37555100,67708616],[-590282,1038792,-1784653,-1219128,372369,-5236876,39620,5786024,-14255974,2797860,-17669383,-870636,-7822434,27012622,-9185213,41221,13944780,20899838,-49935521,-41079547,13444448,13125736,-1997358,47744305,6871005,50357731,38679990,45126933,25514337,55702902],[2136023,-1780286,4197665,3172755,9198209,16811431,5372075,-4576437,15988675,-8679776,65789724,33810990,5463398,5952942,-9035842,30898680,-24099027,-1594129,-2209009,-11083385,-16257737,6081375,-5856970,1565616,-34087948,21360136,21629671,12272018,17992768,47744357],[4701585,4149522,12298761,-14903295,32742184,-13535046,-33241910,-13064485,-16597354,1262819,-4204921,7702862,-11937578,11921529,7605083,15351320,-12734191,1769639,4862681,-16522938,-12733263,-1280656,-254840,6349490,4307375,32956576,-41706048,-26219239,-80030731,47172953],[6012222,419154,-9408881,-9162613,-10441002,-44142577,-7373508,2050666,-11165739,12234786,21131740,-685565,909127,-3486586,31958653,-5881671,-10422224,37978056,-6985138,847284,-24930955,-13454820,-2581430,12701373,522726,-10654672,-7754931,-48772118,71353614,31462211],[5282623,1314751,-6118297,-2855550,-1232817,-18596492,-17694759,-13153045,-2569286,1165656,-4040478,-430300,7949883,10108990,4768363,-9759935,-14301577,-82098281,5328658,-38690595,12274563,5559209,12940256,3977127,-20711097,-30664306,-8650548,23963482,41436808,29077839],[4131886,1315760,9446025,-11173315,13166115,-25284285,5454448,16587947,-3293164,10440932,19569269,14292652,1364696,-10461895,-11877546,-39498310,-1081666,-6265220,-15738022,40183218,57774647,6270145,19026759,2862360,-12537629,-11535210,43933249,-6553380,-38877177,48832275],[1472244,1405305,-242831,8023334,-3755174,-1842642,3787546,3829578,3811726,3395978,-13883560,7001216,8978877,4850202,-43117320,-60095867,-16498376,21540924,22286542,-22996753,-52317499,21307482,24121451,-16461985,-32284042,8898618,-3067163,-2563596,-9150801,48353996],[369096,-55155435,1772636,-779426,3102753,176761,-3707317,-2547975,-2701925,1367611,-3255237,-2233597,-2377929,39009,-1314789,-1182578,3188650,368917,1393973,685109,329873,-1004409,4113006,2477200,-540382,-2575402,-3897418,-1857778,-865573,40626729],[1748674,-367273,1425321,-9178942,4311914,-25010445,-968218,9893792,60667122,-27515806,-18150159,6836134,-858389,-8650338,-9719993,4120191,-909600,-7204205,-11350412,19610232,-10340490,37083290,-38706826,9522183,21279987,6512867,-21330027,5652919,11204392,51323164],[2637326,341088,-497484,3549528,-15430946,-7656322,25931604,32099011,-35533789,-28260530,1960573,19034824,-16527084,-5875281,-9739549,18801763,10680428,-3054475,-23404543,-6041590,-9760720,12017348,-4321607,10144537,-22515484,-45885829,-53687800,10763433,-30851179,36076519],[-4746800,2505763,54024718,-7310088,-16834581,6693870,6871189,1277924,45379,6321691,2338270,-15778003,690496,-21069631,10637651,-7648513,7989984,-12327629,-1156664,-11865899,-12068210,-9179832,-1463358,10261931,2348433,3412991,-5988611,-7301472,27062761,67675145],[1590594,1808835,2231779,743987,47508861,-922657,39320200,-8053833,-2958241,-8913903,-2701042,-2561457,5584674,23076711,37703108,-16158150,35436814,1728266,20330185,7016212,-19488620,-3323263,852069,-2241778,-2084619,-16457596,-1979146,28033397,23320644,41537400],[1350358,1235911,1942580,9656818,17690618,27004572,-33401474,46398192,2093561,-10292349,858586,-9303111,-2898805,3907500,18459895,-18461029,-39412350,15443070,-12198359,5859751,7085757,-17515152,7127616,-11987586,18151844,-22919806,-19009087,35348118,31305773,43631994],[4583581,983873,-152742,-26447598,2080920,-2277944,-12260993,-15625642,-12229451,-30495614,20177971,-35316008,-18219596,-23832898,-26247527,-3130591,6670129,28231354,44689656,-4715398,18817544,13889286,-4627826,16804689,-6569273,-10221738,-2806580,48469875,18771917,-28145420],[5247033,750169,-4905496,-48802222,6014759,12919145,-4651327,6964532,-7322386,19267954,-9966060,2666748,2199887,-12204733,-20977243,17993325,16867043,-12194912,-33073842,16626313,-43731484,-9176238,9288410,-40520539,5150162,-11019673,23238518,17311935,16523468,11124284],[970947,1184052,-3352552,-4133542,1131960,477159,6226181,13880769,-4102342,11332726,-806086,-5789554,66927124,-6447879,-12894578,28140101,5707522,5341280,18671651,11653651,19458794,17104934,45884000,18572675,12589187,27462348,-47084129,4399000,16630439,44968928],[578245,529768,-842010,-6072358,2432813,6607300,30310,3330837,1478829,27625225,-25157686,44719031,-17429156,-31766268,15699222,4090735,8705927,19826971,26424631,-21462248,41599079,9620391,-21400608,-31077251,-32634947,17052750,-23011251,13088719,36052207,23932021],[1067380,1309852,-4721604,-2869781,-999911,-821407,12287043,17178008,14366793,39464998,12348035,-16552089,-29469425,33712227,-38291528,-898732,7067132,-13385157,20767065,14190794,6354014,-47645826,-23495841,21767104,-5734363,12353407,-42298528,3628965,8839626,33724697],[32778242,-3915,4394013,10520931,-12262983,21384014,10035940,-4939330,6434626,-3758551,-8594274,-6310168,1161398,-118299,8061115,-3543449,4134200,629895,-3094978,-1053402,7558604,-4158472,-3608688,3052546,6418285,13890035,4732453,-15344521,-7310562,-3728740]],"denominator":100000000},{"t":3,"f":4,"type":51,"flags":[8972,13067,13068,13071,13103,13118,13119,15116,15166,16140,16141,16173,16189,16190,66316,74508,78595,78603,78604,78607,78639,111363],"factor":[[1274545,-4217400,3241691,7042910,25659688,31849776,-13871189,-24170111,-15326497,-7618033,3291049,10872898,11179122,-15656206,-6138755,10703232,33619749,-53534675,-36809525,-50411812,-40407800,97749793],[1329795,-1967532,9852544,34771724,13828545,-18395514,-22442992,17465976,-2922028,-9699389,-14321311,-5908563,37159409,24870337,-51198574,-38201414,-28466178,-11735950,1326540,-116891,46783334,85607429],[1244666,-5763874,1223858,2707284,10606150,16796466,13189636,28070181,34208342,5166523,-9979110,39161251,16885629,-9948470,18258617,13510175,-55385730,40209586,12896125,-15908028,-49085617,97897238],[1504379,-1704999,2729255,18452816,13099269,-18366191,27896523,-29115230,13506952,-1806951,-26044419,-653958,-57831542,-31221362,4043701,30881428,-9917640,-22709552,32331823,6902109,45830947,89060231],[1552360,-876243,1198484,17530844,-11366042,3201929,33058497,18581819,-32004284,-15086560,29856336,4492004,-14148888,20350741,-5780018,18302316,43534789,62131606,-20532702,-27052373,29920309,81881172],[-4717277,1516902,12823062,17933707,-32585787,45021967,-3548005,5538131,6763613,-850206,-6534611,38304257,14396729,-30760841,-20493955,1769723,33824904,-8935425,23375951,61976784,22878364,-2608855],[-5442131,2541535,21846173,-22009237,-27709390,-10971652,-22643841,-10782766,-136628,39940137,10626770,2738681,8840366,-33881399,-6185036,28808553,-30843307,11412950,-55239544,-19866907,45825757,43807121],[395761,-2420473,-3388651,-5326467,-9621416,9730242,-3687026,-1946681,-5347719,40575933,-15967383,1562982,14817688,77708425,48033818,26380580,9443430,-27836706,12671433,22013985,21012392,74980740],[-1632755,-1420036,-555372,-5990189,10873429,15434655,3560615,7084315,-6118638,30827032,-51897414,-52582719,6634931,-33580853,16275857,-41966947,31612529,38351567,-7576656,10778185,-4005644,56259718],[-5029697,-704852,9619546,-14918945,-14512373,24111844,-15931909,1274167,28070034,15003295,28116431,-8955012,-50126168,20535005,-16686631,-48871588,4228164,-2275560,45424110,-52830820,8185178,38729890],[-5083851,1395360,9266241,23320997,-35652219,-11254943,5819901,-14373189,-16001247,10492406,-17792617,-4585347,-39643151,23711565,-25960531,-11401126,-20337432,-754898,-31012887,27378398,-83992714,28933569],[-1713317,-1051359,5340818,2707576,2848898,-18450993,-4986862,-2574968,663839,-17024160,27936338,30012819,-13284854,-12313262,66976919,-66838100,2637275,-9631715,-33361294,36147092,10875450,56348975],[-8891566,2529409,4251473,27872199,-6300793,9861181,5749553,-17577952,31629270,-14971532,46636759,-63267926,30942088,-4289468,21794037,20538289,-11769882,264568,4612356,17950585,-12120070,29196856],[-8551189,2616243,487813,-20447679,-32637828,2536530,-16589956,-4449774,-5975680,-72543019,-44206322,-7849059,6191347,7338497,22447019,7866150,-8790841,3839294,7813603,-27165806,9167862,38065160],[1836717,58554111,-8638381,99430,4834910,1576627,738151,2051621,802490,4122718,-122578,5585576,1273197,-494541,-657254,-2673454,-904548,-1529184,2595689,-2687314,-4174256,36364583],[-1038288,-1419785,4073799,-14292431,-23512725,-46566101,18402933,37464510,20400679,6167807,4041297,-3006223,23756829,-19190555,-8938010,4727599,49259180,-40814664,19217076,-11769681,-31845329,58829063],[3336209,-7179427,-65950598,-4806236,-22058352,3269479,-12721280,-4838071,6574108,2677830,12030121,-1763362,-3252111,-13923921,-21028726,-5078701,-8874875,-1882910,-12905770,15539508,9447367,70653579],[-852215,-667061,8421272,-48116597,9886646,14681073,52738664,-16853380,-4978832,-14094396,10617122,-5824480,16712452,14783374,-37093278,-19774557,-22201812,-13849324,-10926803,38600998,6912986,52484042],[-1333627,-1743418,1973694,-7036999,-738743,-17055119,-16231159,-33303909,-52191122,10485090,20963638,9182708,25894619,-19300435,2387373,-3992923,-7471098,24594874,75787926,5211271,-26066082,52078413],[-1248621,-265232,6237258,-15723761,19786220,9408173,-31103265,53055955,-27249345,-12311262,17760714,-24265230,-40878573,-10261091,-2451799,32277066,-15019989,-15887443,4655760,47505209,-9838655,47774463],[-856904,-74303,5523632,-16140401,23292122,-18867892,-34570651,-26522959,40950093,-11831369,-2184169,12059619,-6209982,23277254,-24792939,19398424,46684596,46325297,-9406851,38746933,-15183217,40860769],[-33962348,89239,-16611269,3477845,24774060,-6614757,9707005,7715315,-7349190,11704592,-3703320,18208095,-662945,4465520,-6690522,2215804,3880362,-2239747,-2173790,-7210651,6778376,-19370944]],"denominator":100000000},{"t":3,"f":4,"type":58,"flags":[9000,11048,14851,14859,14863,14895,15022,15023,15144,15278,16168,16296,16297,16298,16302,66344,74536,76584,80387,80395,113155],"factor":[[63871,225435,63083,1760692,1992261,1754268,1596917,578634,3795862,-2446449,-3800334,-19295332,6574788,-16177846,-18714650,24966321,-59905781,-33997473,9410483,-84273184,56421160],[-40481,242305,1054775,685879,-605116,2086714,630894,12661521,18456119,-15329382,366405,2222066,-1049585,18315862,33839623,-25743315,-64675845,64650001,21611171,13229011,37346200],[408482,87385,-4940592,20948481,12490092,-13945216,18621226,-34283688,-2413257,-13462445,-12762650,-7457875,-23737243,12126475,-12894545,8688611,24042999,20210933,20462855,5428611,93517190],[-54602,172669,202258,-721561,-6179951,5020910,-6528884,29905631,-31900904,-15037158,11786662,-16540940,34337388,41365024,-6415236,41681085,24575407,17372775,14663777,-506873,53135124],[-202904,90424,2070681,-3648593,-5956775,5351081,-4724217,17338418,21529021,31663086,-61471181,20945031,8127223,-15910574,-8253687,18109085,20468843,19779145,27248653,-441703,43470946],[4853,132223,1973517,-524671,-1802383,1853644,1372373,-789885,1992060,127096,-4944980,8549106,12470069,-8581227,4475981,7193844,-8987961,4161215,-108040274,21739566,89276331],[-3286617,200036,18968113,17235669,20480517,34401896,9324984,17895314,-2150326,18080616,11269695,-10656292,-12395070,-1011939,-441617,-21802556,11191040,-7723042,1425831,194270,21488591],[-3318961,209761,19207255,-17441526,-20325092,-24345030,26670556,15344332,-2330276,13667372,10431240,-16295768,-20777866,-64126,-7470742,-13675500,5153938,-2809246,4681240,839967,34006296],[39556,239655,1396936,429430,-556241,-283241,529269,-1434419,-2036018,-892856,1378540,10903972,5448136,-4683189,34012567,18341428,-23459303,-69367216,36707487,72601725,55769074],[-1401502,564930,-8275696,-5277406,30101140,-26615794,-28687759,23165211,2100704,20118214,14694694,-10729840,-10744036,-7873143,-3297337,-14796812,5735173,-520849,1161445,3867986,44054649],[-260931,146182,1741819,1847364,-5814380,2099907,-577184,1905631,2241449,-22136676,36422119,34095373,26190354,-53563454,-31149815,-15300720,12484442,18259673,26757998,5275019,47223160],[-854216,-230421,4309209,-999844,-15827019,9445621,-23829714,-4628373,38980462,-25691618,8814536,-39358751,-27048733,-15567302,19325938,16567881,31821262,-268097,200963,-1238914,24934218],[-936149,-195066,3460914,14793549,-17576969,-4663636,-21006601,4587237,-5206176,-17778755,-24195513,5633143,2744427,27565720,-27577396,-61444433,-2214329,-34392752,-2520695,-3137965,23364528],[-841475,-228496,5508615,664967,-14917282,7902318,-24111357,-23332414,-21597748,34599015,21828990,22339767,-37095110,11792686,-18319441,22568591,-24200559,19589806,5303856,6334158,21422085],[-2673901,846394,-36926376,-4105884,-14017361,16851003,13914083,10759806,2479478,16543624,11507506,-7999162,-14221504,2713653,-4344196,-19900612,4841876,-8190705,1510422,1607454,35417945],[-610386,-25901149,-1248019,-247727,732546,-193695,673722,1394344,314278,240909,535773,399063,211521,-35858,204357,190669,-790035,-260386,386009,82457,3765094],[-33107,76662,1078943,-692544,-2472415,-2941243,-1162683,-2629165,-6740663,2222391,9930288,40060514,-4015110,9985119,61761565,-11894760,32826584,-11208256,1304239,-70367462,38812414],[-470170,-231011,626881,2045474,-7726080,102083,-7190892,-26140252,-32310753,24504329,-9585882,-42410968,36301707,-29632969,28661388,-28094141,1829409,17471435,10163456,1125530,15365903],[81959,-14364,3273464,-39322898,15816585,17970901,-2963103,-23344174,-7637711,-18454100,-12478291,817112,-2736991,13824889,-14014908,-21200701,5754849,-4324468,9798501,-584874,42281781],[-197327,8695,2951042,-125201,155695,-2387715,1316214,-22825124,47734865,30377032,26322861,-2064613,45350697,37092530,-11267619,-4646539,6793644,-7690734,4990083,-2282396,11270765],[-13081462,921955,-2298661,843136,3882347,-4268713,-3376778,-12059636,-353000,-14668636,-10071707,10533209,12917624,781359,4305659,17813530,-6349510,4416539,-2882116,-1093869,-29951847]],"denominator":100000000},{"t":3,"f":4,"type":59,"flags":[9004,11052,13100,15107,15115,15119,15147,15148,15151,15167,15276,15279,15294,15295,16172,16300,16301,16317,16318,66348,74540,76588,78636,80643,80651,113411,129795],"factor":[[8,1435,1995,11765,-1423097,-2374199,2161505,3134310,-1311745,-878708,44718731,-31669367,-7665640,-20044596,-9709154,4723347,18525361,15826695,22386790,-32427251,-7590973,59302027,10393556,-48555316,43278428,-11637628,81714272],[82,6161,2742,7214,-602089,-2133624,2585162,1688986,547816,-5282706,-17584292,-13026582,20244291,-27359634,39291792,-15730926,17782403,-22249764,6120052,61677475,-42922969,21767064,-6518596,-38785609,-46893357,-18087877,67020323],[-3,501,3967,11512,-1004340,-2826570,2111708,-1223406,161481,-1557266,-13335308,-1645813,-61322315,-33641034,810537,1851477,-13734638,-12670847,7954976,23736754,46610213,-41638892,-32084327,-38413162,31324401,-1828161,80097786],[-45,4917,-5133,22643,-18906053,-16448717,-24416510,8324172,-21586600,-2496910,-357287,14702148,2828084,18347028,-5511590,39591571,-4222729,1251470,-4369392,9994030,-13408615,-1472207,4448355,-3771570,-6081081,44170790,137993659],[11,4126,-3413,1247,-117498,-463374,2841413,576058,5775005,42525396,-9668429,-21796773,1853670,-28053239,-10008480,-17687702,-991698,53762082,-41200896,-1999412,17756926,15183398,-17768086,21352898,-41654731,42126524,89068786],[-2,2247,21,391,879824,-89847,2921810,-2110414,6108054,-27483,4855351,-6397723,-13414172,-6025621,12840029,-17618694,15336257,-62055191,-1097293,-71019995,-15125441,-24712655,5133722,4248026,-49764126,38467529,91447910],[-24,-593,-2194,9336,-865469,-370346,2079641,-2539041,7299332,-1782062,2355092,8901894,6785165,-6897256,-8853776,-31718298,3518931,-34617236,30395165,31649143,10291324,36577696,-9847796,72338513,56332202,41105764,87718812],[203,1889,-1601,-7077,571886,1193143,336553,802610,5570221,-13014970,-9782064,-26751715,16912242,-21775895,-59339580,9660843,-36409628,-24480767,-2778629,13396768,17659281,-4824327,65169837,4463286,-28437049,-31083866,59212408],[173,-23,4641,-6170,1311972,2608864,1708170,4558796,8863270,-7750539,-8201026,-62100712,-27594905,39819642,21868821,4801879,-2216796,9172148,-26063759,11131206,-38072171,-22318470,14662338,32387976,38362672,-15222215,68707553],[123,-1763,4173,269,665174,-537904,1589165,-1973975,3097765,-1496882,1211818,22799322,25504968,-29640762,-15556064,-24656065,-20789240,32747774,14319358,-15325139,-65889070,-58271867,-4996191,-4672875,41907015,-7028218,75029479],[1659,16698,-23051,7111,-339046,-2621566,2364659,-2732344,5697972,6128211,4950548,22266259,6565053,-902205,54525270,4552741,-75090673,-3362339,-15001272,-21884898,15598710,30420637,8653080,8391093,6529903,-41508179,81104394],[1148,-12965,43033,-1198,2927767,-1456151,1247895,-56635223,-32323165,-2761350,1129540,-1590054,-473781,690939,-880430,2385387,19428409,4629709,-8636434,-760478,3555478,-1680229,1166059,16271268,-3147541,-33099535,62317398],[271092,32132,3776288,6419992,6313872,1755587,-1736855,13974118,-7151129,1335195,2396251,11114603,-287368,48793,-1888483,177138,18570988,499897,-5619635,-1869164,7228605,-3247699,-2565137,13156695,-3431371,-34803337,54156359],[275458,64396,3735822,-6448634,6392258,1624468,-1832202,13941969,-7063473,1613615,2556556,11431791,-408028,-26677,-1706931,393904,18721063,398503,-5640458,-1604036,7219719,-3169767,-2173271,12875118,-3103075,-34405228,55290539],[98,2378,1560,-1973,313992,-1208071,1131511,-912415,6382923,1094344,-3601007,-14986379,13585957,20769847,25151194,-1861103,5592781,38588306,83983706,-2679742,38367606,-27691022,21107443,7068570,-34877066,1922278,64222650],[2723,-16442,-25815,184,2066893,-786569,6778024,-9741525,40065294,-34953569,8075792,9686997,6981737,-19254566,-806068,61180234,17475110,13225056,-7229184,-1348131,-2586322,1724149,-35484815,24609375,-17260509,571807,45856465],[2563,-81,7195,40528,3025666,-2551944,-7597169,-14705627,38543488,34417620,10449345,28835227,901425,22187190,1819658,-3886535,29280631,-8630261,-19312295,20494508,8386406,-12298919,51771489,-32864595,23719333,-1321590,47943325],[433587,4529263,-3510305,45830,6434587,1693519,-1771266,13560823,-7401091,1456677,2407372,11132200,-382257,139585,-2069156,106083,19148072,475115,-5610610,-1657345,7174468,-3466162,-2364599,12916421,-3078521,-34713557,54647787],[431817,-4624604,-3359107,-253,6323009,1636460,-1907495,13744249,-7384202,1673354,2409272,11065769,-425950,-10987,-1761090,-118593,18814858,395351,-5568864,-1705159,7200363,-3336956,-2144126,12915342,-3173656,-34881427,54548890],[-37,832,-2650,-8517,-8403080,47337150,-19344595,-4329768,1147295,-2444406,-92152,1618637,699680,-4444935,4724029,3650806,-3040050,1412802,2605961,-113527,1322257,3586883,-5086023,-7223000,-411152,6553258,39068781],[45,-5085,3109,-8867,847317,-1435067,19081,-2382091,8978778,-8428972,-77119129,5396397,7766609,22303767,-17279094,-6021753,10274184,5139398,4981496,-36718267,2136369,36154902,-15266573,-28113905,25335824,-11840516,53783685],[266,-2034,-2218,-9164,1868642,-312607,-2002425,-5893298,12274362,12446661,19671430,8628319,-31268306,42260289,-39643510,-15564129,-28820446,-2366645,23508803,13715150,-31674358,17833936,-48712392,-5382322,-51757474,-31892699,37725809],[-22,-4792,2646,-10689,1470685,-1665363,-2391664,-556678,1497314,-332638,19029477,-29276423,61142625,25319649,-5063851,-8946703,-7006833,-23755633,-19968170,1980906,38475167,-27480512,-58763542,-28462513,19995175,-2843873,38820455],[-36,-15569,-8982,9485,7248823,13621164,36548366,5400141,-18363698,3287951,2475310,19369511,4304238,27568730,-7197167,25168860,-7891591,-457011,-4412626,16135685,-5382978,255775,12959061,-24631713,2134807,49555123,85843358],[16,-3419,-152,-5558,1086885,-1925035,-2751661,269559,2808210,-59508687,14664054,15570626,-10227182,15169927,1321050,-53766055,256086,31106360,-31237393,6574072,20763687,5970494,17569181,-15856783,-19189767,25058512,39746462],[477,-4544,1463,19218,38241519,-1497167,-21250153,-2975674,-5044117,-2532781,-3022637,-6585400,-983166,-4764685,4094300,14844061,-19603188,141756,8485828,3907566,-9760212,8230540,307485,-10002134,2903442,46695565,353725],[1420949,4739,647311,11284,-6354229,-1652148,1810182,-13587457,7104617,-1518376,-2457178,-11179075,361597,-50542,1802502,-222623,-18730078,-450788,5632409,1676587,-7170506,3292035,2244198,-12880119,3155440,34580174,-54654078]],"denominator":100000000},{"t":3,"f":4,"type":63,"flags":[828,9020,11068,11196,13116,15164,15292,16131,16139,16143,16171,16175,16188,16191,16299,16303,16316,16319,16380,16381,16382,16383,66364,74556,76604,81667,114435,130819],"factor":[[0,0,0,-1,-441,408957,-63440,-324418,1018899,-479433,-1065119,-2332767,1187455,18187,-2807800,-1700645,5069311,3046469,12464894,-13402074,-5106983,12520874,1744536,-54506004,11987509,-93027140,6389558,48066486],[0,-1,-1,0,1020,-10953,-261189,957977,1266343,153858,-1206658,-349861,2903437,-4685237,2804932,-24094307,-4219390,5061497,-31084235,21029579,-23569055,-59497553,-10373369,20046128,58886839,-18031716,7088061,58814786],[0,1,0,1,2490,179671,303795,-286340,-882695,-530259,509480,-4356732,-4873,-7626209,-3693679,15062783,-13575477,-5206630,13465696,48509103,-13189408,-24262771,13226843,30620646,-68930031,-35923650,7041600,54164747],[85,-24,503,570,788,-560508,13819892,-9467379,34596678,15215666,-15760510,-16304738,-1922425,-14900290,-5555335,-3696426,-842180,1701181,1233881,-1289625,-2738526,14783667,24412205,3044555,6367391,12054090,-3277201,70386659],[0,0,-1,0,1760,-22399,-943001,-252445,138066,430430,604053,-5185089,6785319,-3050255,-5325617,-30903785,-31976867,-14118207,54115059,-9956051,53831226,-22738365,-19013366,7866731,8285255,1857436,6083956,36325448],[0,0,-1,1,1477,174919,176706,-398749,842949,-345974,-72833,-666760,749321,-400650,1461623,2547570,-2300381,-8077253,-421132,176174,-9521561,-30192397,-18453728,-44406169,-19426812,20247877,-94007370,57023857],[46,769,-354,273,-13929,79343,4727747,789366,-5599863,-8605742,-5297767,20093601,51374548,-8594039,6458740,-9648375,5803980,10028415,-3067570,-2148155,1568829,12607117,28375648,2170260,-5031665,7432456,-4379047,73346906],[-1,0,2,-7,4557,175024,6582831,23797767,-8040888,31188186,4971244,13715921,-10123669,13745078,5678883,2361924,987057,-954166,-2985178,-4748313,6319670,12097605,-1454477,9329049,-466653,2260121,716596,128530227],[0,0,-2,0,2540,-17595,-2344697,-6420842,176509,-4131862,-1291079,-3340436,-5507649,-14597146,75452734,8143525,-2479783,10978332,778635,939653,8997403,17224388,-27897708,14808598,2120719,-8102103,-6753722,46772974],[0,-2,-1,-1,1662,14848,-1379621,-3929889,-286291,-2301288,-1357042,-763453,926248,-5059613,-17994935,-37376303,45644242,-23277189,2238851,7614124,-14161424,31206867,-53868198,25334021,-14262992,-6702147,-7848596,41863335],[0,2,-2,1,101,-4988,-1951927,-3221407,588041,-6010260,-3863823,377726,1450072,-7795944,-14695756,20738508,-17152295,-33293309,-59591589,5372591,50884037,10478620,-16849564,-7112271,-4034128,-8003794,8086425,56070794],[0,0,-1,0,393,60322,-308764,-1065580,1396379,-2656382,-989348,-1017614,1336827,-2526703,6572570,-2091425,-2294226,-3695184,1033209,-7639334,-25640439,-18253517,-27068066,-50416783,-26849105,40270317,72867557,75526928],[0,0,0,1,1610,126008,-865562,-2008329,-868316,-1106846,-2031276,-1570597,745980,-2141444,-26297354,-465150,-34360342,67063864,-12153531,-15449575,-5990388,15699224,-40518184,13592143,-13834298,-4109114,-7699964,27882210],[0,2,-2,1,-533,-4386,-938010,-1189888,933715,-2093096,159778,-4922339,2838077,-3820728,-12663990,44316232,54698062,27451644,17823234,-1555919,32218015,-29892818,-11780637,6314230,12649715,4435495,6991945,53249338],[0,-1,0,-1,-713,-206973,260857,-7753294,7060766,-3970524,-7877162,-10786235,10634510,67738640,10448872,38770,209953,852404,-4748224,6555210,4486514,-363591,-6336989,6966666,-5014872,-3529009,1309695,31175972],[1,-8,-4,-1,-13390,-20262,8357304,-14843918,-325331,4703,52553969,-5815361,1389815,2552403,-3194416,-1194052,-2191804,431466,-3481020,-286737,-1103348,7618225,9811909,966740,5903368,4141192,-383326,54681618],[69,-729,-784,562,-1037,52088,17342372,-4541508,-32053508,-12475070,-15426795,-23032309,-12505518,-1283512,-6286559,-331835,-3122220,-693449,6150806,7552511,-4890574,13641056,16841913,-2142077,17185810,12602199,-2700242,67900095],[76,206,-1039,-713,-4757401,-295199,-13423151,849678,-178544,-1524879,429971,-6210227,-2271722,-673330,-2544031,-2663620,-338640,1307001,1104057,-97444,-2457924,7236467,14658294,955655,3779946,6190461,-2097308,46544832],[19939,-16444,246603,264686,951159,-282368,-13265287,793287,-238690,-1646872,572531,-6006022,-2138258,-627366,-2537859,-2639718,-307484,1312902,1088679,-128325,-2434986,7202307,14653516,929361,3787059,6153561,-2062485,46237009],[19453,298579,-194535,37017,973558,-284013,-13241136,771766,-158139,-1600638,549849,-6078730,-2243829,-640782,-2562418,-2628039,-321074,1296293,1097936,-126644,-2444412,7208055,14647082,931219,3811068,6163667,-2060481,46232960],[19086,-284494,-217717,22180,970549,-283690,-13272019,785863,-89906,-1590202,573516,-5968992,-2077386,-660869,-2529187,-2651944,-297710,1324541,1073531,-151841,-2426826,7205556,14678257,942200,3752736,6150845,-2064843,46247623],[19882,1200,164217,-324216,963583,-282400,-13148678,762884,-217871,-1633835,508943,-6039060,-2117908,-664723,-2544667,-2642859,-309259,1316451,1094017,-121387,-2437470,7232210,14688544,930276,3807574,6177739,-2067923,46341589],[1,-4,4,2,2006,-20180319,847758,348234,-1187825,-89415,324774,1346644,70611,-186720,32852,266431,-52730,304323,140326,-7947,-92513,-1018079,-1886714,-1479919,-1289683,-2666422,-221057,-2171505],[0,-2,-2,2,189,-66485,-2080189,-1103855,233095,1660637,-1086771,-1321151,14859522,-902721,-8992029,47134341,-23266684,-34500150,22597531,-22088270,-40641039,8977910,-25720112,24602768,29827237,-2235626,-3344693,20899489],[1,3,-1,5,123,14042,1438606,-2045768,-4011614,-1927456,-1643882,-8399263,-3611857,-1245327,5642398,-9164348,9539677,-9103561,-18538564,-75842135,-4064344,-30879005,18391235,29653639,-35414039,-15565560,-716439,16752067],[-1,-8,5,-6,-9763,84195,3413453,-6277993,9429342,-24167171,-4017529,40140528,-27653298,7272963,-6373181,1860354,-4207847,-1744649,13379274,-6464291,-3029048,483814,11671965,9843108,6605600,1640399,-1854770,79452610],[0,-2,-7,-3,817,61037,-7612601,-30202329,-15963803,29399501,-10705482,18085768,-1752310,255918,-2845458,109670,581722,336637,1281450,1224250,1656643,-6958966,4536933,-3920877,-395833,-487239,2505421,-3359373],[78628,-946,-3085,319,-956711,283148,13166432,-762537,170700,1614107,-516527,6036002,2122010,669335,2545171,2643868,308537,-1316324,-1090794,128072,2436556,-7229402,-14688451,-933749,-3799332,-6174846,2067427,-46329364]],"denominator":100000000}],"bound":"26562697587069991/50000000000000000"}


==> anc/proofs/s3/rational/n5_c23-10_cuts23-20_13-10_report.json <==
{
  "status": "AlmostSolved",
  "primal": 0.5312475977983637,
  "dual": 0.5312477663252412,
  "minimum_raw_eigenvalue": 0.0,
  "primal_residual": 4.331580840435279e-06,
  "dual_residual": 2.9800496491545995e-06,
  "seconds": 47.216449388,
  "c": "23/10",
  "n": 5,
  "cuts": [
    "23/20",
    "13/10"
  ],
  "patterns": 2318,
  "exclusions": 14645,
  "blocks": [
    3,
    6,
    39,
    15,
    11,
    13,
    47,
    34,
    48,
    49,
    31,
    30,
    25,
    72,
    30,
    22,
    21,
    27,
    28
  ],
  "bound": "26562697587069991/50000000000000000",
  "upper_decimal": 0.5312539517413998,
  "exact_checks_passed": true,
  "numerical_max_score": 0.5312539525628222
}


==> anc/proofs/s3/silver_ratio_four_point/README.md <==
# S3(1+sqrt2) < 1/2 with four points

A four-point colored certificate at c = 1+sqrt2, in the format of the certificate at (1+sqrt13)/2:
cutoffs c/2, c-1, c/(c-1), c (in Q(sqrt2)), flag families (0,2) and (2,3).

- `silver_n4_cover.json`: 435 retained patterns, 2,278 excluded prefixes with exact Gordan weights over Q(sqrt2).
- `silver_n4_certificate.json`: rational Gram factors Q = W Y W^T (Y = I), six blocks.
- Bound: S3(1+sqrt2) <= 0.49885881... < 1/2. With S3(c) > 0.503419372 for every c > 1+sqrt2, no c gives S3(c) = 1/2.

Verify (standard library, under a minute): `python3 verify_silver.py`.

`nf.py`, `cover.py`, `cert.py` are an exact verifier written independently of the other code in anc/ (number fields with Sturm isolation, Gordan checks, M(P) from the definitions, exact LDL). The cover was also accepted by the (1+sqrt13)/2 endpoint cover checker with the field switched to Q(sqrt2). The sharper seven-point bound S3(1+sqrt2) < 0.4952221 is not needed for Problem 5.3.


==> anc/proofs/s3/silver_ratio_four_point/cert.py <==
"""Independent certificate checks: PSD of Y (exact LDL in the field and a
rational-enclosure argument), M_sigma(P) from the definitions, exact scores."""
import json, itertools, time
from fractions import Fraction as F
from math import comb
from nf import NumberField, sgn

PAIRS4 = list(itertools.combinations(range(4), 2))


def load_cert(path, K=None):
    d = json.load(open(path))
    V = NumberField(d["value_polynomial"], d["value_root_interval"], "u")
    blocks = []
    for b in d["blocks"]:
        W = [[V.elem(e) for e in row] for row in b["basis"]]
        Y = [[V.elem(e) for e in row] for row in b["matrix"]]
        blocks.append(dict(t=b["t"], f=b["f"], type=b["type"], flags=list(b["flags"]), W=W, Y=Y))
    return d, V, blocks


# ---------------------------------------------------------------- restriction / flags
def sub_code(P, S, m, bit_order="pair_major"):
    """code of the sub-configuration on sorted vertex tuple S (pair forms only)."""
    code = 0
    loc = list(itertools.combinations(range(len(S)), 2))
    for li, (a, b) in enumerate(loc):
        gi = PAIRS4.index((S[a], S[b]))
        for q in range(m):
            if P[gi * m + q] == "+":
                bit = li * m + q if bit_order == "pair_major" else q * len(loc) + li
                code += 1 << bit
    return code


def flag_code(P, R, A, f, t, m, bit_order="pair_major"):
    S = tuple(sorted(R + A))
    marks = list(itertools.combinations(range(f), t))
    pos = tuple(sorted(S.index(r) for r in R))
    return sub_code(P, S, m, bit_order) * len(marks) + marks.index(pos)


def M_matrix(P, blk, m, bit_order="pair_major"):
    """dict {(i,j): Fraction} over positions in blk['flags']."""
    t, f = blk["t"], blk["f"]
    pos = {}
    for i, fl in enumerate(blk["flags"]):
        pos.setdefault(fl, []).append(i)
    denom = comb(4, t) * comb(4 - t, f - t) * comb(4 - f, f - t)
    M = {}
    cnt = 0
    for R in itertools.combinations(range(4), t):
        if sub_code(P, R, m, bit_order) != blk["type"]:
            # count triples anyway for the denominator sanity check
            rest = [v for v in range(4) if v not in R]
            for A in itertools.combinations(rest, f - t):
                rest2 = [v for v in rest if v not in A]
                for B in itertools.combinations(rest2, f - t):
                    cnt += 1
            continue
        rest = [v for v in range(4) if v not in R]
        for A in itertools.combinations(rest, f - t):
            rest2 = [v for v in rest if v not in A]
            fa = flag_code(P, R, A, f, t, m, bit_order)
            for B in itertools.combinations(rest2, f - t):
                cnt += 1
                fb = flag_code(P, R, B, f, t, m, bit_order)
                for i in pos.get(fa, []):
                    for j in pos.get(fb, []):
                        M[(i, j)] = M.get((i, j), F(0)) + F(1, denom)
    assert cnt == denom, (cnt, denom)
    return M


def obj(P):
    return F(P[-3:].count("+"), 4)


# ---------------------------------------------------------------- Q = W Y W^T
def gram(V, W, Y):
    nW, k = len(W), len(Y)
    WY = [[None] * k for _ in range(nW)]
    for i in range(nW):
        for j in range(k):
            s = V.zero()
            for l in range(k):
                if any(W[i][l]) and any(Y[l][j]):
                    s = V.add(s, V.mul(W[i][l], Y[l][j]))
            WY[i][j] = s
    Q = [[None] * nW for _ in range(nW)]
    for i in range(nW):
        for j in range(nW):
            s = V.zero()
            for l in range(k):
                if any(WY[i][l]) and any(W[j][l]):
                    s = V.add(s, V.mul(WY[i][l], W[j][l]))
            Q[i][j] = s
    return Q


# ---------------------------------------------------------------- PSD
def symmetric(V, Y):
    k = len(Y)
    return all(Y[i][j] == Y[j][i] for i in range(k) for j in range(k))


def ldl_exact(V, Y):
    """exact LDL^T in the field; returns list of pivot signs (None if a zero
    pivot appears before the end)."""
    k = len(Y)
    A = [[list(x) for x in row] for row in Y]
    signs = []
    for p in range(k):
        s = V.sign(A[p][p])
        signs.append(s)
        if s <= 0:
            return signs, False
        inv = V.inv(A[p][p])
        for i in range(p + 1, k):
            if not any(A[i][p]):
                continue
            l = V.mul(A[i][p], inv)
            for j in range(p + 1, k):
                if any(A[p][j]):
                    A[i][j] = V.sub(A[i][j], V.mul(l, A[p][j]))
    return signs, True


def psd_enclosure(V, Y, bits=300):
    """Rigorous: Y = Y0 + E, |E_ij| <= delta (rational enclosure of each
    entry); exact rational LDL of Y0 - eps I with eps = k*delta >= ||E||_2.
    If all pivots > 0 then Y is positive definite."""
    V.refine(bits)
    k = len(Y)
    Y0 = [[None] * k for _ in range(k)]
    delta = F(0)
    for i in range(k):
        for j in range(k):
            val, err = V.approx(Y[i][j])
            Y0[i][j] = val
            delta = max(delta, err)
    # make Y0 exactly symmetric (Y symmetric => same enclosure anyway)
    for i in range(k):
        for j in range(i):
            assert Y0[i][j] == Y0[j][i]
    eps = k * delta
    A = [[Y0[i][j] - (eps if i == j else 0) for j in range(k)] for i in range(k)]
    piv = []
    for p in range(k):
        d = A[p][p]
        piv.append(d)
        if d <= 0:
            return False, float(delta), [float(x) for x in piv]
        for i in range(p + 1, k):
            if A[i][p] == 0:
                continue
            l = A[i][p] / d
            for j in range(p + 1, k):
                if A[p][j]:
                    A[i][j] -= l * A[p][j]
    return True, float(delta), [float(x) for x in piv]


# ---------------------------------------------------------------- scores
def score(V, P, blocks, Qs, m, bit_order="pair_major"):
    s = V.elem([obj(P)])
    for blk, Q in zip(blocks, Qs):
        M = M_matrix(P, blk, m, bit_order)
        for (i, j), w in M.items():
            if any(Q[i][j]):
                s = V.add(s, V.scale(Q[i][j], w))
    return s


def check_scores(V, patterns, blocks, Qs, m, bound, bit_order="pair_major", stop_on_fail=False):
    res = {"n": 0, "violations": [], "tight": [], "max_float": None, "min_slack_nontight": None}
    mx = None
    minsl = None
    for P in patterns:
        s = score(V, P, blocks, Qs, m, bit_order)
        diff = V.sub(bound, s)
        sg = V.sign(diff)
        res["n"] += 1
        fs = V.to_float(s)
        if mx is None or fs > mx[0]:
            mx = (fs, P)
        if sg < 0:
            res["violations"].append((P, V.to_float(diff)))
            if stop_on_fail:
                break
        elif sg == 0:
            res["tight"].append(P)
        else:
            sl = V.to_float(diff)
            if minsl is None or sl < minsl[0]:
                minsl = (sl, P)
    res["max_float"] = mx
    res["min_slack_nontight"] = minsl
    return res


==> anc/proofs/s3/silver_ratio_four_point/cover.py <==
"""Independent cover checks: forms, partition, Farkas/Gordan exclusions,
exact-LP enumeration of realizable patterns, random exact sampling."""
import json, itertools, random, time
from fractions import Fraction as F
from nf import NumberField, sgn

PAIRS = list(itertools.combinations(range(4), 2))


def load_cover(path):
    d = json.load(open(path))
    if "polynomial" in d:
        K = NumberField(d["polynomial"], d["root_interval"], "g")
    else:
        K = NumberField([-1, 1], [0, 2], "one")  # Q itself
    def parse(v):
        if isinstance(v, str):
            return K.elem([v])
        return K.elem(v)
    c = parse(d["c"])
    cuts = [parse(q) for q in d["cuts"]]
    return d, K, c, cuts, parse


def build_forms(K, c, cuts, npts=4):
    """Return list of (label, coeffs in gap coords d_0..d_{npts-1}) for the
    form ordering: pair forms (i,j) x cuts, then sum forms target 1..3."""
    forms = []
    one = K.one()
    zero = K.zero()
    def x_coef(k, m):  # coefficient of d_m in x_k
        return one if m <= k else zero
    for (i, j) in itertools.combinations(range(npts), 2):
        for qi, q in enumerate(cuts):
            co = [K.sub(x_coef(j, m), K.mul(q, x_coef(i, m))) for m in range(npts)]
            forms.append((("pair", i, j, qi), co))
    if npts == 4:
        for T in (1, 2, 3):
            co = []
            for m in range(npts):
                s = zero
                for o in range(npts):
                    if o != T:
                        s = K.add(s, x_coef(o, m))
                s = K.sub(s, K.mul(c, x_coef(T, m)))
                co.append(s)
            forms.append((("sum", T), co))
    return forms


def partition_check(patterns, pruned_keys, N):
    allk = list(patterns) + list(pruned_keys)
    res = {}
    res["alphabet_ok"] = all(set(s) <= {"+", "-"} for s in allk)
    res["pattern_len_ok"] = all(len(s) == N for s in patterns)
    res["prefix_len_ok"] = all(1 <= len(s) <= N for s in pruned_keys)
    res["duplicates"] = len(allk) - len(set(allk))
    srt = sorted(set(allk))
    viol = [(a, b) for a, b in zip(srt, srt[1:]) if b.startswith(a)]
    res["prefix_violations"] = len(viol)
    kraft = sum(F(1, 2 ** len(s)) for s in set(allk))
    res["kraft_sum"] = str(kraft)
    res["partition_ok"] = (res["alphabet_ok"] and res["pattern_len_ok"] and res["prefix_len_ok"]
                           and res["duplicates"] == 0 and not viol and kraft == 1)
    return res


def farkas_check(K, forms, prefix, weights, parse):
    """weights: {str(index): value}. Returns (ok, reason)."""
    n = len(forms[0][1])
    tot = [K.zero() for _ in range(n)]
    anypos = False
    for ks, w in weights.items():
        k = int(ks)
        if not (0 <= k < len(prefix)):
            return False, f"weight index {k} outside prefix of length {len(prefix)}"
        w = parse(w)
        s = K.sign(w)
        if s < 0:
            return False, f"negative weight at {k}"
        if s > 0:
            anypos = True
        # signed form g_k < 0 on the cell: '+' -> f_k<0 ; '-' -> -f_k<0
        sig = 1 if prefix[k] == "+" else -1
        co = forms[k][1]
        for m in range(n):
            tot[m] = K.add(tot[m], K.scale(K.mul(w, co[m]), sig))
    if not anypos:
        return False, "no positive weight"
    for m in range(n):
        if K.sign(tot[m]) < 0:
            return False, f"combined coefficient of d{m} is negative"
    return True, ""


def pattern_of_point(K, forms, d):
    """d: gap coordinates (field elements, all > 0). Returns string or None if degenerate."""
    out = []
    for _, co in forms:
        v = K.zero()
        for m in range(len(d)):
            v = K.add(v, K.mul(co[m], d[m]))
        s = K.sign(v)
        if s == 0:
            return None
        out.append("+" if s < 0 else "-")
    return "".join(out)


# ---------------------------------------------------------------- exact LP (condensed tableau, Bland)
def lp_strict(K, rows):
    """rows: list of coefficient vectors G (len 4) meaning constraint G.d < 0.
    Solve max t s.t. G.d + t <= 0, -d_m + t <= 0, sum d <= 1, d,t >= 0.
    Returns (tstar, d) exactly."""
    nv = 5
    A = []
    b = []
    for G in rows:
        A.append(list(G) + [K.one()]); b.append(K.zero())
    for m in range(4):
        r = [K.zero() for _ in range(4)] + [K.one()]
        r[m] = K.elem([-1])
        A.append(r); b.append(K.zero())
    A.append([K.one()] * 4 + [K.zero()]); b.append(K.one())
    nrow = len(A)
    obj = [K.zero()] * 4 + [K.elem([-1])]  # z + sum o_j N_j = z0, maximize t
    z0 = K.zero()
    nonbasic = list(range(nv))
    basic = [nv + i for i in range(nrow)]
    sign = K.sign
    it = 0
    while True:
        it += 1
        cand = [j for j in range(nv) if sign(obj[j]) < 0]
        if not cand:
            break
        s = min(cand, key=lambda j: nonbasic[j])
        best = None
        for i in range(nrow):
            if sign(A[i][s]) > 0:
                ratio = K.div(b[i], A[i][s])
                if best is None:
                    best = (i, ratio)
                else:
                    cmp = sign(K.sub(ratio, best[1]))
                    if cmp < 0 or (cmp == 0 and basic[i] < basic[best[0]]):
                        best = (i, ratio)
        assert best is not None, "unbounded"
        r = best[0]
        p = A[r][s]
        pinv = K.inv(p)
        rowr = [K.mul(x, pinv) for x in A[r]]
        rowr[s] = pinv
        br = K.mul(b[r], pinv)
        for i in range(nrow):
            if i == r:
                continue
            ais = A[i][s]
            if all(x == 0 for x in ais):
                continue
            Ai = A[i]
            for j in range(nv):
                if j == s:
                    continue
                if any(Ai[j]) or any(rowr[j]):
                    Ai[j] = K.sub(Ai[j], K.mul(ais, rowr[j]))
            Ai[s] = K.neg(K.mul(ais, pinv))
            b[i] = K.sub(b[i], K.mul(ais, br))
        os_ = obj[s]
        if any(os_):
            for j in range(nv):
                if j != s:
                    obj[j] = K.sub(obj[j], K.mul(os_, rowr[j]))
            obj[s] = K.neg(K.mul(os_, pinv))
            z0 = K.sub(z0, K.mul(os_, br))
        A[r] = rowr; b[r] = br
        basic[r], nonbasic[s] = nonbasic[s], basic[r]
    val = [K.zero() for _ in range(nv)]
    for i in range(nrow):
        if basic[i] < nv:
            val[basic[i]] = b[i]
    return z0, val[:4]


def signed(K, forms, k, ch):
    co = forms[k][1]
    return co if ch == "+" else [K.neg(x) for x in co]


def enumerate_realizable(K, forms, log=None):
    """DFS over sign prefixes with exact LP; returns {pattern: witness d}."""
    N = len(forms)
    out = {}
    nlp = [0]
    stack = [("", None, [])]
    while stack:
        prefix, w, rows = stack.pop()
        if len(prefix) == N:
            out[prefix] = w
            continue
        k = len(prefix)
        s = None
        if w is not None:
            v = K.zero()
            for m in range(4):
                v = K.add(v, K.mul(forms[k][1][m], w[m]))
            s = K.sign(v)
        for ch in "+-":
            G = signed(K, forms, k, ch)
            nrows = rows + [G]
            if s is not None and s != 0 and ((s < 0) == (ch == "+")):
                stack.append((prefix + ch, w, nrows))
                continue
            nlp[0] += 1
            t, d = lp_strict(K, nrows)
            if K.sign(t) > 0:
                stack.append((prefix + ch, d, nrows))
    return out, nlp[0]


def rational_witness(K, forms, d, pat):
    """Round a field witness to a rational point and re-verify exactly."""
    for bits in (40, 80, 160, 320):
        dr = []
        for x in d:
            v, e = K.approx(x)
            v = F(round(v * 2 ** bits), 2 ** bits)
            dr.append(K.elem([v]))
        if all(K.sign(x) > 0 for x in dr) and pattern_of_point(K, forms, dr) == pat:
            return [str(x[0]) for x in dr]
    return None


def random_points(K, cutsf, cf, count, seed=1):
    """exact rational gap vectors, mixing generic, multi-scale and near-boundary draws."""
    rng = random.Random(seed)
    pts = []
    def rr(lo, hi):
        return F(rng.randint(0, 10 ** 9), 10 ** 9) * (hi - lo) + lo
    specials = [F(q).limit_denominator(10 ** 12) for q in cutsf] + [F(cf).limit_denominator(10 ** 12)]
    for it in range(count):
        mode = it % 4
        x = [F(1)]
        for _ in range(3):
            if mode == 0:
                r = rr(F(1), F(4))
            elif mode == 1:  # near a cut value
                q = rng.choice(specials)
                r = q * (1 + rr(F(-1), F(1)) * F(1, 10 ** rng.randint(3, 12)))
                if r <= 1:
                    r = 1 + F(1, 10 ** 6)
            elif mode == 2:  # multi-scale
                r = rng.choice([rr(F(1), F(3)), rr(F(10), F(1000)), 1 + rr(F(0), F(1, 100))])
            else:
                r = rr(F(1), F(3))
            x.append(x[-1] * r)
        if mode == 3:
            # force a near-tie of a sum form: x_T ~ (sum others)/c
            T = rng.choice([1, 2, 3])
            others = sum(x[o] for o in range(4) if o != T)
            target = others / F(cf).limit_denominator(10 ** 12) * (1 + rr(F(-1), F(1)) * F(1, 10 ** rng.randint(3, 12)))
            x[T] = target
            x = sorted(x)
            if len(set(x)) < 4 or x[0] <= 0:
                continue
        d = [x[0]] + [x[k] - x[k - 1] for k in range(1, 4)]
        if any(v <= 0 for v in d):
            continue
        pts.append([K.elem([v]) for v in d])
    return pts


==> anc/proofs/s3/silver_ratio_four_point/nf.py <==
"""Exact arithmetic in a real number field Q(u), u = the unique root of p in an
open rational interval.  Written from scratch for the independent check.

Elements: lists of Fractions [a0, a1, ..., a_{n-1}] meaning sum a_k u^k.
Sign decisions: mean-value enclosure at the midpoint of a rigorously isolated
root interval (Sturm), refined by exact bisection until decided; zero test is
exact (p certified irreducible by a Rabin test mod a prime, else gcd test).
"""
from fractions import Fraction as F
import random

# ---------------------------------------------------------------- polynomials over Q
def trim(a):
    a = list(a)
    while a and a[-1] == 0:
        a.pop()
    return a

def padd(a, b):
    n = max(len(a), len(b))
    return trim([(a[i] if i < len(a) else 0) + (b[i] if i < len(b) else 0) for i in range(n)])

def psub(a, b):
    return padd(a, [-x for x in b])

def pmul(a, b):
    if not a or not b:
        return []
    r = [F(0)] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x == 0:
            continue
        for j, y in enumerate(b):
            if y:
                r[i + j] += x * y
    return trim(r)

def pdivmod(a, b):
    a = trim(a); b = trim(b)
    assert b, "division by zero polynomial"
    q = [F(0)] * max(len(a) - len(b) + 1, 1)
    r = list(a)
    while len(r) >= len(b) and r:
        c = F(r[-1]) / b[-1]
        k = len(r) - len(b)
        q[k] = c
        for i, y in enumerate(b):
            r[i + k] -= c * y
        r = trim(r)
    return trim(q), r

def pmod(a, b):
    return pdivmod(a, b)[1]

def pgcd(a, b):
    a = trim(a); b = trim(b)
    while b:
        a, b = b, pmod(a, b)
    if not a:
        return []
    lc = a[-1]
    return [x / lc for x in a]

def pderiv(a):
    return trim([i * a[i] for i in range(1, len(a))])

def peval(a, x):
    r = F(0)
    for c in reversed(a):
        r = r * x + c
    return r

def sgn(x):
    return (x > 0) - (x < 0)

def _sign_a_b_sqrt(A, B, D):
    sa, sb = sgn(A), sgn(B)
    if sa >= 0 and sb >= 0:
        return 1 if (sa or sb) else 0
    if sa <= 0 and sb <= 0:
        return -1
    # opposite signs
    c = A * A - B * B * D
    return sa if c > 0 else (sb if c < 0 else 0)

def sturm_count(p, lo, hi):
    """number of distinct real roots of p in (lo, hi], via Sturm."""
    seq = [trim(p), pderiv(p)]
    while seq[-1]:
        r = pmod(seq[-2], seq[-1])
        seq.append([-x for x in r])
    seq = [s for s in seq if s]
    def V(x):
        vals = [sgn(peval(s, x)) for s in seq]
        vals = [v for v in vals if v]
        return sum(1 for i in range(len(vals) - 1) if vals[i] != vals[i + 1])
    return V(lo) - V(hi)

# ---------------------------------------------------------------- irreducibility (Rabin over F_q)
def _ppoly_mod(a, f, q):
    # a, f integer lists mod q, f monic
    a = [x % q for x in a]
    n = len(f) - 1
    while len(a) > n:
        c = a[-1]
        if c:
            k = len(a) - 1 - n
            for i in range(n + 1):
                a[k + i] = (a[k + i] - c * f[i]) % q
        a.pop()
    while a and a[-1] == 0:
        a.pop()
    return a

def _pmulq(a, b, f, q):
    if not a or not b:
        return []
    r = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                r[i + j] += x * y
    return _ppoly_mod(r, f, q)

def _powx(e, f, q):
    res = [1]; base = _ppoly_mod([0, 1], f, q)
    while e:
        if e & 1:
            res = _pmulq(res, base, f, q)
        base = _pmulq(base, base, f, q)
        e >>= 1
    return res

def _gcdq(a, b, q):
    def tr(x):
        x = [v % q for v in x]
        while x and x[-1] == 0:
            x.pop()
        return x
    a = tr(a); b = tr(b)
    while b:
        inv = pow(b[-1], q - 2, q)
        r = list(a)
        while len(r) >= len(b) and r:
            c = r[-1] * inv % q
            k = len(r) - len(b)
            for i, y in enumerate(b):
                r[k + i] = (r[k + i] - c * y) % q
            r = tr(r)
        a, b = b, r
    return a

def _primes(lo, hi):
    out = []
    for n in range(max(lo, 2), hi):
        if all(n % d for d in range(2, int(n ** 0.5) + 1)):
            out.append(n)
    return out

def rabin_irreducible_mod(pint, q):
    n = len(pint) - 1
    lc = pint[-1] % q
    if lc == 0:
        return False
    inv = pow(lc, q - 2, q)
    f = [(c * inv) % q for c in pint]
    # x^(q^n) == x mod f
    def xpow_qk(k):
        r = _ppoly_mod([0, 1], f, q)
        for _ in range(k):
            # r <- r^q
            res = [1]; base = r; e = q
            while e:
                if e & 1:
                    res = _pmulq(res, base, f, q)
                base = _pmulq(base, base, f, q)
                e >>= 1
            r = res
        return r
    xq = xpow_qk(n)
    h = xq + [0] * 3
    h[1] -= 1
    if _ppoly_mod(h, f, q):
        return False
    rs = {r for r in range(2, n + 1) if n % r == 0 and all(r % d for d in range(2, r))}
    for r in rs:
        h = xpow_qk(n // r)
        h = (h + [0] * 3)
        h[1] -= 1
        g = _gcdq(h, f, q)
        if len(g) > 1:
            return False
    return True

def certify_irreducible(p, maxprime=3000):
    """p: list of Fractions/ints. Returns a prime q such that p mod q is
    irreducible of full degree (=> p irreducible over Q), or None."""
    from math import lcm, gcd
    den = 1
    for c in p:
        den = lcm(den, F(c).denominator)
    pint = [int(F(c) * den) for c in p]
    g = 0
    for c in pint:
        g = gcd(g, c)
    pint = [c // g for c in pint]
    if len(pint) == 2:
        return 1  # linear
    for q in _primes(3, maxprime):
        if pint[-1] % q == 0:
            continue
        if rabin_irreducible_mod(pint, q):
            return q
    return None

# ---------------------------------------------------------------- the field
class NumberField:
    def __init__(self, poly, interval, name="u"):
        self.p = trim([F(c) for c in poly])
        self.n = len(self.p) - 1
        self.name = name
        lo, hi = F(interval[0]), F(interval[1])
        assert lo < hi
        assert peval(self.p, lo) != 0 and peval(self.p, hi) != 0, "endpoint is a root"
        cnt = sturm_count(self.p, lo, hi)
        self.root_count = cnt
        assert cnt == 1, f"p has {cnt} roots in ({lo},{hi})"
        self.lo, self.hi = lo, hi
        self.slo = sgn(peval(self.p, lo))
        self.irred_prime = certify_irreducible(self.p) if self.n > 1 else 1
        # reduction table: u^k for k = n .. 2n-2 as vectors
        n = self.n
        self.red = {}
        lc = self.p[-1]
        base = [-c / lc for c in self.p[:-1]]  # u^n
        cur = base
        for k in range(n, 2 * n - 1):
            self.red[k] = cur
            # multiply by u
            nxt = [F(0)] + cur[:-1]
            top = cur[-1]
            if top:
                nxt = [a + top * b for a, b in zip(nxt, base)]
            cur = nxt
        self.refine(200)

    # ---- root interval
    def refine(self, bits):
        target = F(1, 2 ** bits)
        while self.hi - self.lo > target:
            m = (self.lo + self.hi) / 2
            s = sgn(peval(self.p, m))
            if s == 0:
                self.lo = self.hi = m
                return
            if s == self.slo:
                self.lo = m
            else:
                self.hi = m

    # ---- element construction
    def elem(self, coeffs):
        if isinstance(coeffs, (str, int, F)):
            coeffs = [coeffs]
        v = [F(c) for c in coeffs]
        assert len(v) <= self.n, (len(v), self.n)
        return v + [F(0)] * (self.n - len(v))

    def zero(self):
        return [F(0)] * self.n

    def one(self):
        return self.elem([1])

    def gen(self):
        return self.elem([0, 1]) if self.n > 1 else self.elem([self.lo])

    def add(self, a, b):
        return [x + y for x, y in zip(a, b)]

    def sub(self, a, b):
        return [x - y for x, y in zip(a, b)]

    def neg(self, a):
        return [-x for x in a]

    def scale(self, a, r):
        return [x * r for x in a]

    def is_rational(self, a):
        return all(x == 0 for x in a[1:])

    def mul(self, a, b):
        n = self.n
        ra = self.is_rational(a); rb = self.is_rational(b)
        if ra:
            return [a[0] * y for y in b]
        if rb:
            return [x * b[0] for x in a]
        prod = [F(0)] * (2 * n - 1)
        for i, x in enumerate(a):
            if x:
                for j, y in enumerate(b):
                    if y:
                        prod[i + j] += x * y
        res = prod[:n]
        for k in range(n, 2 * n - 1):
            c = prod[k]
            if c:
                res = [r + c * t for r, t in zip(res, self.red[k])]
        return res

    def inv(self, a):
        assert self.irred_prime, "inverse needs irreducible modulus"
        if self.n == 1:
            return [1 / a[0]]
        # extended Euclid: s*a + t*p = g (const)
        r0, r1 = trim(self.p), trim(a)
        s0, s1 = [], [F(1)]
        while len(r1) > 1:
            q, r = pdivmod(r0, r1)
            r0, r1 = r1, r
            s0, s1 = s1, psub(s0, pmul(q, s1))
        assert r1, "not invertible"
        c = r1[0]
        s = pmod(s1, self.p)
        s = [x / c for x in s]
        return s + [F(0)] * (self.n - len(s))

    def div(self, a, b):
        return self.mul(a, self.inv(b))

    # ---- evaluation / sign
    def _enclose(self, a):
        """rational midpoint value and rigorous error radius."""
        m = (self.lo + self.hi) / 2
        r = (self.hi - self.lo) / 2
        val = peval(a, m)
        X = max(abs(self.lo), abs(self.hi))
        B = F(0)
        Xk = F(1)
        for k in range(1, len(a)):
            B += k * abs(a[k]) * Xk
            Xk *= X
        return val, B * r

    def is_zero_exact(self, a):
        if all(x == 0 for x in a):
            return True
        if self.irred_prime:
            return False
        g = pgcd(trim(a), self.p)
        if len(g) <= 1:
            return False
        return sturm_count(g, self.lo, self.hi) >= 1

    def sign(self, a, maxbits=20000):
        if all(x == 0 for x in a):
            return 0
        if self.is_rational(a):
            return sgn(a[0])
        if self.n == 2:
            return self._sign_quadratic(a)
        if self.is_zero_exact(a):
            return 0
        bits = 200
        while True:
            val, err = self._enclose(a)
            if abs(val) > err:
                return sgn(val)
            bits *= 2
            if bits > maxbits:
                raise RuntimeError("sign undecided")
            self.refine(bits)

    def _sign_quadratic(self, a):
        # exact: u = (-p1 + eps*sqrt(D)) / (2 p2), eps = +-1 fixed by the interval
        p0, p1, p2 = self.p
        D = p1 * p1 - 4 * p0 * p2
        if not hasattr(self, '_eps'):
            assert D > 0
            # D must not be a rational square (irreducible) -- checked via irred_prime
            assert self.irred_prime
            m = (self.lo + self.hi) / 2
            # which root lies in the interval: sign of (2 p2 m + p1)
            self._eps = sgn(2 * p2 * m + p1)
            assert self._eps != 0
        A = a[0] - a[1] * p1 / (2 * p2)
        B = self._eps * a[1] / (2 * p2)
        return _sign_a_b_sqrt(A, B, D)

    def approx(self, a):
        val, err = self._enclose(a)
        return val, err

    def to_float(self, a):
        return float(self._enclose(a)[0])

    def __repr__(self):
        return f"NumberField(p={[str(c) for c in self.p]}, root in ({float(self.lo)},{float(self.hi)}))"


def self_test():
    K = NumberField([-2, 0, 1], [1, 2])
    s2 = K.gen()
    assert K.sign(K.sub(K.mul(s2, s2), K.elem([2]))) == 0
    assert K.sign(K.sub(s2, K.elem([F(14142, 10000)]))) == 1
    assert K.sign(K.sub(s2, K.elem([F(14143, 10000)]))) == -1
    assert K.irred_prime
    # reducible modulus: (x^2-2)(x-3): root in (1,2) is sqrt2; zero test by gcd
    K2 = NumberField(pmul([F(-2), F(0), F(1)], [F(-3), F(1)]), [1, 2])
    assert K2.irred_prime is None
    a = K2.elem([-2, 0, 1])  # u^2-2 = 0 at sqrt2 though nonzero poly
    assert K2.sign(a) == 0
    assert K2.sign(K2.elem([-3, 1])) == -1
    inv = K.inv(K.elem([1, 1]))
    assert K.sign(K.sub(K.mul(inv, K.elem([1, 1])), K.one())) == 0
    print("nf self-test ok")

if __name__ == "__main__":
    self_test()


==> anc/proofs/s3/silver_ratio_four_point/silver_n4_certificate.json <==
{"n": 4, "c": ["1", "1"], "cuts": [["1/2", "1/2"], ["0", "1"], ["1", "1/2"], ["1", "1"]], "value_polynomial": [-1, 1], "value_root_interval": [0, 2], "blocks": [{"t": 0, "f": 2, "type": 0, "flags": [0, 8, 12, 14, 15], "basis": [[["0"], ["-608011299/250000000000"], ["19740371563/1000000000000"], ["812277693/500000000000"], ["-4610310063/1000000000000"]], [["0"], ["-1079631/1000000000000"], ["121922611/100000000000"], ["-64794744211/500000000000"], ["5916995543/40000000000"]], [["0"], ["-2901029/1000000000000"], ["570564983/1000000000000"], ["9966959129/125000000000"], ["240740730107/1000000000000"]], [["0"], ["-872112203/100000000000"], ["-1389705969/62500000000"], ["-916532809/500000000000"], ["5099013079/1000000000000"]], [["0"], ["3313694633/500000000000"], ["-22015347559/1000000000000"], ["-360443297/200000000000"], ["2573768609/500000000000"]]], "matrix": [[["1"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["1"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["1"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["1"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["1"]]]}, {"t": 2, "f": 3, "type": 0, "flags": [0, 1, 2, 25, 26, 37, 38, 43, 44, 46, 47, 6144, 6145, 6169, 6181, 6187, 6190, 9216, 9217, 9241, 9253, 10752, 10753, 10777, 11520, 11521, 11545], "basis": [[["0"], ["0"], ["9504687/500000000000"], ["-4631/10000000000"], ["-901629/1000000000000"], ["-196327/200000000000"], ["-3801/15625000000"], ["-407/4000000000"], ["-1163179/1000000000000"], ["-2721827/1000000000000"], ["-920369/250000000000"], ["514413/1000000000000"], ["18927/100000000000"], ["197097/500000000000"], ["-203961/500000000000"], ["398173/500000000000"], ["-46509/250000000000"], ["540629/1000000000000"], ["-750161/1000000000000"], ["-244087/500000000000"], ["22227/250000000000"], ["167173/500000000000"], ["-22209/500000000000"], ["219973/1000000000000"], ["-388451/500000000000"], ["153887/200000000000"], ["101721/5000000000"]], [["0"], ["0"], ["13853/200000000000"], ["-5705967/1000000000000"], ["-2450279/200000000000"], ["-32881671/1000000000000"], ["-25821891/1000000000000"], ["-7750309/500000000000"], ["-168875299/500000000000"], ["-487393281/500000000000"], ["-1416236139/1000000000000"], ["-144850171/1000000000000"], ["646943/1600000000"], ["-1048074361/1000000000000"], ["654789601/200000000000"], ["-4915143959/1000000000000"], ["1048610177/500000000000"], ["-750184589/100000000000"], ["28843429399/1000000000000"], ["2916518597/200000000000"], ["-396563073/1000000000000"], ["-691653711/100000000000"], ["1528561113/500000000000"], ["602190829/40000000000"], ["10489811933/500000000000"], ["-28643141449/1000000000000"], ["-703580681629/1000000000000"]], [["0"], ["0"], ["-39279/500000000000"], ["-4743657/1000000000000"], ["5171957/500000000000"], ["1660581/250000000000"], ["158927/7812500000"], ["-42043243/1000000000000"], ["-1005324671/500000000000"], ["-25194273/40000000000"], ["-1183323513/1000000000000"], ["23854633/250000000000"], ["395870407/1000000000000"], ["121638869/31250000000"], ["206898799/62500000000"], ["-1220295487/250000000000"], ["1027503217/500000000000"], ["-1871734621/250000000000"], ["28897981369/1000000000000"], ["14463494433/1000000000000"], ["-53556481/125000000000"], ["-3470660883/500000000000"], ["752557149/250000000000"], ["1907956089/125000000000"], ["20905379029/1000000000000"], ["-3589227927/125000000000"], ["-175598761479/250000000000"]], [["0"], ["0"], ["5597/1000000000000"], ["-189/500000000000"], ["-11609/1000000000000"], ["-33053/1000000000000"], ["6897/1000000000000"], ["137/250000000000"], ["70268827/1000000000000"], ["179106823/40000000000"], ["-4592941203/1000000000000"], ["-12605819/5000000000"], ["332044291/1000000000000"], ["-872663999/250000000000"], ["3256209189/1000000000000"], ["-620804147/125000000000"], ["522673239/250000000000"], ["-300439969/40000000000"], ["28787934613/1000000000000"], ["1831345173/125000000000"], ["-385076681/1000000000000"], ["-6891336081/1000000000000"], ["193262871/62500000000"], ["15053613821/1000000000000"], ["1311145499/62500000000"], ["-14316517879/500000000000"], ["-704347965261/1000000000000"]], [["0"], ["0"], ["347/62500000000"], ["-179/62500000000"], ["-11963/1000000000000"], ["-1181/40000000000"], ["-1653/100000000000"], ["17131/1000000000000"], ["71011057/1000000000000"], ["109186641/200000000000"], ["3220511769/500000000000"], ["-1606270467/200000000000"], ["10579757859/1000000000000"], ["1702374069/1000000000000"], ["164662073/50000000000"], ["-1276841443/250000000000"], ["994373959/500000000000"], ["-7548685671/1000000000000"], ["14457321079/500000000000"], ["14558298397/1000000000000"], ["-70758941/125000000000"], ["-1698166277/250000000000"], ["1584890277/500000000000"], ["15661914711/1000000000000"], ["10408326221/500000000000"], ["-7224571149/250000000000"], ["-705272623889/1000000000000"]], [["0"], ["0"], ["1059/250000000000"], ["-429/200000000000"], ["-573/62500000000"], ["-1133/50000000000"], ["-10441/1000000000000"], ["4349/200000000000"], ["38363789/1000000000000"], ["1196676561/1000000000000"], ["3895836881/1000000000000"], ["12559999533/1000000000000"], ["4218902793/1000000000000"], ["-253112593/62500000000"], ["3291658677/1000000000000"], ["-4706623957/1000000000000"], ["1973231217/1000000000000"], ["-3795138387/500000000000"], ["28818018591/1000000000000"], ["2944785691/200000000000"], ["-85508479/250000000000"], ["-6930221471/1000000000000"], ["619216641/200000000000"], ["14985971537/1000000000000"], ["4180882729/200000000000"], ["-714638081/25000000000"], ["-352216448009/500000000000"]], [["0"], ["0"], ["2099/500000000000"], ["-77/40000000000"], ["-4473/500000000000"], ["-22161/1000000000000"], ["-12173/1000000000000"], ["851/50000000000"], ["2432977/125000000000"], ["54068377/100000000000"], ["4584571093/1000000000000"], ["-1984557701/1000000000000"], ["-8692269093/500000000000"], ["-1362735907/1000000000000"], ["3356772367/1000000000000"], ["-588528321/125000000000"], ["1078042037/500000000000"], ["-944611809/125000000000"], ["29073930803/1000000000000"], ["3624166693/250000000000"], ["-263765929/500000000000"], ["-6899361437/1000000000000"], ["1539774363/500000000000"], ["3011829973/200000000000"], ["21065137007/1000000000000"], ["-28788702231/1000000000000"], ["-176376106959/250000000000"]], [["0"], ["0"], ["-11319/200000000000"], ["-6436707/1000000000000"], ["-3444603/1000000000000"], ["6114753/500000000000"], ["8425567/500000000000"], ["-145501383/1000000000000"], ["821712189/1000000000000"], ["-8670373/25000000000"], ["-5433771/3906250000"], ["1361221887/1000000000000"], ["-400826643/1000000000000"], ["10761552209/500000000000"], ["1720202773/500000000000"], ["-4797014227/1000000000000"], ["384185889/200000000000"], ["-937962067/125000000000"], ["2927512101/100000000000"], ["3546980619/250000000000"], ["-262271061/500000000000"], ["-1762002689/250000000000"], ["362457063/125000000000"], ["3212043813/200000000000"], ["1042026359/50000000000"], ["-14569575541/500000000000"], ["-704169286739/1000000000000"]], [["0"], ["0"], ["22981/1000000000000"], ["9288339/1000000000000"], ["4355999/1000000000000"], ["-23201503/1000000000000"], ["23194617/250000000000"], ["870567/50000000000"], ["149908013/250000000000"], ["-566857039/500000000000"], ["-1524475953/1000000000000"], ["-58941357/250000000000"], ["193333807/500000000000"], ["-38807639/12500000000"], ["3258900737/1000000000000"], ["-4930169169/1000000000000"], ["66093923/31250000000"], ["-1877545213/250000000000"], ["900813741/31250000000"], ["14636324767/1000000000000"], ["-383100027/1000000000000"], ["-1381311331/200000000000"], ["1539208277/500000000000"], ["1497009021/100000000000"], ["656744003/31250000000"], ["-7154738899/250000000000"], ["-352122647893/500000000000"]], [["0"], ["0"], ["-115519/1000000000000"], ["-13524713/1000000000000"], ["-2421759/1000000000000"], ["25661291/1000000000000"], ["17765637/1000000000000"], ["37478903/500000000000"], ["493245437/1000000000000"], ["-1516411069/1000000000000"], ["-1589425633/1000000000000"], ["-1019070863/1000000000000"], ["386083409/500000000000"], ["-303487531/20000000000"], ["3169964003/1000000000000"], ["-4995434377/1000000000000"], ["1105066623/500000000000"], ["-1502672217/200000000000"], ["14302980797/500000000000"], ["14856083369/1000000000000"], ["-156896027/500000000000"], ["-427326891/62500000000"], ["3166037383/1000000000000"], ["14435811273/1000000000000"], ["844068843/40000000000"], ["-28364010557/1000000000000"], ["-70428261627/100000000000"]], [["0"], ["0"], ["6013/250000000000"], ["1107973/500000000000"], ["5021417/250000000000"], ["-171841/62500000000"], ["-22669199/250000000000"], ["-190363/7812500000"], ["618110567/1000000000000"], ["-537142847/500000000000"], ["-757186843/500000000000"], ["-119400911/1000000000000"], ["328896679/1000000000000"], ["-1305269233/1000000000000"], ["3272162501/1000000000000"], ["-2460220363/500000000000"], ["2100834123/1000000000000"], ["-3754853441/500000000000"], ["5771769231/200000000000"], ["7301784243/500000000000"], ["-98359941/250000000000"], ["-345844201/50000000000"], ["3065361353/1000000000000"], ["376242821/25000000000"], ["2625375339/125000000000"], ["-28656949579/1000000000000"], ["-88029969677/125000000000"]], [["0"], ["0"], ["47/1000000000000"], ["3/500000000000"], ["-1/200000000000"], ["3/1000000000000"], ["-1/500000000000"], ["-79/200000000000"], ["87807/500000000000"], ["-185231/200000000000"], ["-2871041/500000000000"], ["-2042757/250000000000"], ["18556307/1000000000000"], ["-68676371/1000000000000"], ["2195789457/25000000000"], ["53977672999/1000000000000"], ["31165167/10000000000"], ["-3495402601/1000000000000"], ["1545260657/500000000000"], ["-3956801501/500000000000"], ["40021469/62500000000"], ["-676612239/1000000000000"], ["-322014763/125000000000"], ["-650201623/200000000000"], ["-7429611049/250000000000"], ["11617365589/1000000000000"], ["127706056249/500000000000"]], [["0"], ["0"], ["1/20000000000"], ["1/200000000000"], ["-1/200000000000"], ["-1/250000000000"], ["7/1000000000000"], ["451/1000000000000"], ["75477/1000000000000"], ["2049699/1000000000000"], ["6685329/1000000000000"], ["37681/25000000000"], ["10551429/1000000000000"], ["10333553/200000000000"], ["6071187529/1000000000000"], ["-67141849263/1000000000000"], ["20619271169/200000000000"], ["-6624297917/1000000000000"], ["9147811861/100000000000"], ["-23855365199/1000000000000"], ["14040254809/1000000000000"], ["-78184503827/1000000000000"], ["-15146893851/250000000000"], ["-190859750899/500000000000"], ["52603971331/250000000000"], ["26459250171/500000000000"], ["10789560233/62500000000"]], [["0"], ["0"], ["13/1000000000000"], ["1/1000000000000"], ["-1/500000000000"], ["1/1000000000000"], ["0"], ["31/1000000000000"], ["-16977/250000000000"], ["198651/1000000000000"], ["2181047/500000000000"], ["-4673997/1000000000000"], ["-6839379/1000000000000"], ["52156449/1000000000000"], ["2939855431/1000000000000"], ["-5614917807/1000000000000"], ["174417483/125000000000"], ["-486908987/62500000000"], ["-286599404173/1000000000000"], ["195133455793/1000000000000"], ["191298946349/1000000000000"], ["-6749609373/62500000000"], ["-3208043471/62500000000"], ["-40717857859/1000000000000"], ["12209098371/200000000000"], ["47698251983/500000000000"], ["-14589697127/50000000000"]], [["0"], ["0"], ["3/250000000000"], ["1/1000000000000"], ["-1/500000000000"], ["1/500000000000"], ["-1/200000000000"], ["29/1000000000000"], ["-3649/25000000000"], ["-146079/1000000000000"], ["-1161933/1000000000000"], ["273463/125000000000"], ["-3105331/1000000000000"], ["26840539/500000000000"], ["247100057/100000000000"], ["-7103334977/500000000000"], ["-4250243001/1000000000000"], ["-48007154291/1000000000000"], ["-5355034929/50000000000"], ["16115946663/250000000000"], ["-121627474297/1000000000000"], ["32691312889/125000000000"], ["9145939711/40000000000"], ["-3441061059/20000000000"], ["-275687889/200000000000"], ["95783655367/500000000000"], ["-289710605581/1000000000000"]], [["0"], ["0"], ["1/125000000000"], ["1/1000000000000"], ["-1/1000000000000"], ["0"], ["-1/500000000000"], ["-7/200000000000"], ["-11389/1000000000000"], ["-19563/200000000000"], ["-8767/62500000000"], ["-98641/500000000000"], ["429247/1000000000000"], ["-1856033/500000000000"], ["-90463631/500000000000"], ["-7299229789/1000000000000"], ["-11580060147/1000000000000"], ["-12872185527/250000000000"], ["-12999611059/100000000000"], ["-146782260687/500000000000"], ["6578833183/1000000000000"], ["-37389208161/200000000000"], ["33975574383/250000000000"], ["-85232270151/1000000000000"], ["-3902793969/25000000000"], ["38268204953/1000000000000"], ["-435408602967/1000000000000"]], [["0"], ["0"], ["1/125000000000"], ["0"], ["-1/1000000000000"], ["1/1000000000000"], ["-1/500000000000"], ["23/1000000000000"], ["-2029/200000000000"], ["-43603/500000000000"], ["-3141/20000000000"], ["-139569/1000000000000"], ["-93453/1000000000000"], ["580221/500000000000"], ["-41211783/250000000000"], ["-1916596733/250000000000"], ["-2368422177/200000000000"], ["-54916099259/1000000000000"], ["-823940849/10000000000"], ["-19404656251/250000000000"], ["-98768126209/1000000000000"], ["1010655733/8000000000"], ["-5404561537/15625000000"], ["-15248953481/200000000000"], ["-168492894541/1000000000000"], ["104882770737/1000000000000"], ["-102124945059/250000000000"]], [["0"], ["0"], ["37/1000000000000"], ["3/1000000000000"], ["-1/250000000000"], ["1/500000000000"], ["-7/1000000000000"], ["-47/250000000000"], ["7979/1000000000000"], ["-3003/8000000000"], ["26137/500000000000"], ["69461/7812500000"], ["-525723/31250000000"], ["-5400751/250000000000"], ["8067007479/500000000000"], ["-76513953813/500000000000"], ["-79208009799/500000000000"], ["55449139101/1000000000000"], ["-5543655747/250000000000"], ["-18729229749/500000000000"], ["-434857919/20000000000"], ["2295046017/500000000000"], ["-16974902327/1000000000000"], ["448736101/500000000000"], ["26486589221/200000000000"], ["-44178959317/1000000000000"], ["121812708769/1000000000000"]], [["0"], ["0"], ["37/1000000000000"], ["3/1000000000000"], ["-3/1000000000000"], ["1/1000000000000"], ["-3/1000000000000"], ["9/1000000000000"], ["2541/62500000000"], ["106721/500000000000"], ["116103/200000000000"], ["16209637/1000000000000"], ["-12178837/1000000000000"], ["-1173289/100000000000"], ["2266675221/200000000000"], ["-14230421311/100000000000"], ["142153778247/1000000000000"], ["-4189159199/1000000000000"], ["-47730768649/1000000000000"], ["176765983/50000000000"], ["-1707959883/200000000000"], ["4487647241/125000000000"], ["26089133867/1000000000000"], ["11324001519/50000000000"], ["-30172973491/200000000000"], ["-27382058953/1000000000000"], ["165379974707/1000000000000"]], [["0"], ["0"], ["3/250000000000"], ["1/1000000000000"], ["-1/1000000000000"], ["0"], ["-1/500000000000"], ["-11/250000000000"], ["6413/500000000000"], ["-268787/1000000000000"], ["-193823/250000000000"], ["-263081/200000000000"], ["-590121/125000000000"], ["8871053/1000000000000"], ["53936409/200000000000"], ["-13902951791/500000000000"], ["-18720239489/500000000000"], ["-31902868659/1000000000000"], ["82181967153/1000000000000"], ["20931125803/100000000000"], ["-177075138043/1000000000000"], ["-2633932893/12500000000"], ["22587271319/1000000000000"], ["-2385723299/31250000000"], ["-68112728843/250000000000"], ["134983321323/1000000000000"], ["66251524311/500000000000"]], [["0"], ["0"], ["3/500000000000"], ["0"], ["-1/1000000000000"], ["1/1000000000000"], ["-1/1000000000000"], ["-7/500000000000"], ["-17471/1000000000000"], ["-1311/20000000000"], ["185407/250000000000"], ["-294093/125000000000"], ["-887721/200000000000"], ["3782537/500000000000"], ["59286687/200000000000"], ["-3197145187/100000000000"], ["-9768144791/250000000000"], ["-41457514973/1000000000000"], ["37293942043/250000000000"], ["6574679953/1000000000000"], ["154745401379/500000000000"], ["19981145341/200000000000"], ["24211528621/1000000000000"], ["-11590209537/125000000000"], ["-256637728811/1000000000000"], ["48467449841/500000000000"], ["302521971/25000000000"]], [["0"], ["0"], ["22877/500000000000"], ["-3675349/1000000000000"], ["3817593/200000000000"], ["-1863247/250000000000"], ["14105109/1000000000000"], ["-385919493/1000000000000"], ["4870397/50000000000"], ["115422881/500000000000"], ["367142823/500000000000"], ["-274933109/500000000000"], ["17131411/200000000000"], ["-2288386019/250000000000"], ["-1901849829/1000000000000"], ["2694584161/1000000000000"], ["-1095248539/1000000000000"], ["2095358031/500000000000"], ["-8149871959/500000000000"], ["-7973687927/1000000000000"], ["277703917/1000000000000"], ["1960932471/500000000000"], ["-819121813/500000000000"], ["-8846647423/1000000000000"], ["-11657077837/1000000000000"], ["2027021513/125000000000"], ["393240634471/1000000000000"]], [["0"], ["0"], ["-663823/1000000000000"], ["-14564183/1000000000000"], ["-20340499/1000000000000"], ["-31784471/1000000000000"], ["-526037/250000000000"], ["-1220183/1000000000000"], ["187953793/1000000000000"], ["532928523/1000000000000"], ["392145053/500000000000"], ["66402117/1000000000000"], ["-218518529/1000000000000"], ["2725573/7812500000"], ["-1831748073/1000000000000"], ["1372984909/500000000000"], ["-1170288801/1000000000000"], ["2096577517/500000000000"], ["-2015814357/125000000000"], ["-8146661451/1000000000000"], ["111561567/500000000000"], ["773461693/200000000000"], ["-853570347/500000000000"], ["-4212856263/500000000000"], ["-11724819467/1000000000000"], ["3203062123/200000000000"], ["393268930199/1000000000000"]], [["0"], ["0"], ["7/500000000000"], ["1/1000000000000"], ["-1/500000000000"], ["1/500000000000"], ["-1/250000000000"], ["-51/500000000000"], ["-5057/1000000000000"], ["-357271/1000000000000"], ["-443093/250000000000"], ["-20317/200000000000"], ["-1727167/1000000000000"], ["-308161/200000000000"], ["201032399/1000000000000"], ["-1073006157/125000000000"], ["-14823079293/1000000000000"], ["-143622604233/1000000000000"], ["-19918045561/500000000000"], ["55297157829/1000000000000"], ["-3666730067/500000000000"], ["2781895787/125000000000"], ["606638523/62500000000"], ["-5597357/64000000"], ["-2908209267/100000000000"], ["-285646817631/500000000000"], ["349144361551/1000000000000"]], [["0"], ["0"], ["73089/500000000000"], ["-1335003/125000000000"], ["20374631/500000000000"], ["-5790493/500000000000"], ["21912763/1000000000000"], ["9010367/50000000000"], ["115161253/500000000000"], ["1061961/1562500000"], ["202159591/250000000000"], ["570853/1562500000"], ["-91469119/250000000000"], ["123936351/25000000000"], ["-898878673/500000000000"], ["1385446507/500000000000"], ["-603339951/500000000000"], ["4194346441/1000000000000"], ["-16042501739/1000000000000"], ["-2057638179/250000000000"], ["98325931/500000000000"], ["3840851483/1000000000000"], ["-1740553301/1000000000000"], ["-2055391123/250000000000"], ["-5878837249/500000000000"], ["15917895043/1000000000000"], ["393282658121/1000000000000"]], [["0"], ["0"], ["265559/1000000000000"], ["-2459399/500000000000"], ["-121893/12500000000"], ["25043633/1000000000000"], ["5479499/250000000000"], ["-34567941/1000000000000"], ["180760299/1000000000000"], ["127367051/250000000000"], ["390254923/500000000000"], ["18872491/1000000000000"], ["-194935841/1000000000000"], ["-193014461/500000000000"], ["-918592033/500000000000"], ["2741991587/1000000000000"], ["-1164482287/1000000000000"], ["838595039/200000000000"], ["-8069956333/500000000000"], ["-8133284507/1000000000000"], ["5683587/25000000000"], ["96788213/25000000000"], ["-212726281/125000000000"], ["-8458270931/1000000000000"], ["-11719582317/1000000000000"], ["16030845987/1000000000000"], ["49158341487/125000000000"]], [["0"], ["0"], ["3/250000000000"], ["1/1000000000000"], ["-1/1000000000000"], ["1/500000000000"], ["-1/200000000000"], ["-19/250000000000"], ["-12501/1000000000000"], ["-49653/125000000000"], ["-1772887/1000000000000"], ["-782987/1000000000000"], ["-1263/781250000"], ["-1059239/62500000000"], ["2968847/12500000000"], ["-69037511/6250000000"], ["-948452363/50000000000"], ["-101892851357/500000000000"], ["56023366811/1000000000000"], ["-16037553317/1000000000000"], ["1018945217/100000000000"], ["-41380399119/1000000000000"], ["-12745693797/1000000000000"], ["178380226839/1000000000000"], ["55575328331/250000000000"], ["68402941107/250000000000"], ["21395828723/62500000000"]]], "matrix": [[["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"]]]}, {"t": 2, "f": 3, "type": 8, "flags": [24, 6146, 6168, 6170, 6182, 6188, 6191, 6571, 6572, 6574, 6575, 9240, 9637, 9643, 9646, 10776, 11160, 11161, 11173, 11179, 11544, 11928, 11929, 11941], "basis": [[["2797837/5000000000"], ["-23911287/50000000000"], ["11229357/125000000000"], ["8979699/250000000000"], ["-102639163/1000000000000"], ["44714467/125000000000"], ["3642193/10000000000"], ["17007993/200000000000"], ["-11008009/125000000000"], ["-84283703/1000000000000"], ["-7609039/250000000000"], ["108451831/1000000000000"], ["125850959/1000000000000"], ["27183643/1000000000000"], ["3640321/250000000000"], ["1450347/25000000000"], ["-46013239/1000000000000"], ["17994571/500000000000"], ["8022843/250000000000"], ["248380171/200000000000"], ["444226687/1000000000000"], ["5650919/31250000000"], ["-3534961/20000000000"], ["13469369/50000000000"]], [["53547/40000000000"], ["67596559113/1000000000000"], ["-44260444537/1000000000000"], ["-14070799009/1000000000000"], ["93940914447/1000000000000"], ["508048631/5000000000"], ["688956211/125000000000"], ["-15535838937/1000000000000"], ["-3855853279/125000000000"], ["3761131601/1000000000000"], ["-58924852997/1000000000000"], ["-9472674549/500000000000"], ["-21005229251/1000000000000"], ["392869763/1000000000000"], ["-12418745439/1000000000000"], ["-21821730953/1000000000000"], ["7588027281/200000000000"], ["297733147/125000000000"], ["-5510423839/250000000000"], ["34352909041/250000000000"], ["-11461532709/1000000000000"], ["-450253945847/1000000000000"], ["4810392453/200000000000"], ["-29119322731/62500000000"]], [["70397/200000000000"], ["-7624643413/1000000000000"], ["-6049944341/40000000000"], ["-63765204511/1000000000000"], ["-13847290747/200000000000"], ["-11605220427/200000000000"], ["-787958969/50000000000"], ["11348809251/250000000000"], ["4986401221/125000000000"], ["4621215161/200000000000"], ["10849325707/500000000000"], ["2830199931/500000000000"], ["-544252661/1000000000000"], ["858916439/250000000000"], ["584960433/62500000000"], ["2043165569/500000000000"], ["-17251674201/1000000000000"], ["-4194789819/250000000000"], ["-3024734871/100000000000"], ["-18091943627/200000000000"], ["3094565459/500000000000"], ["-8679335117/250000000000"], ["-64160822437/1000000000000"], ["62291146081/500000000000"]], [["70397/200000000000"], ["13681981089/1000000000000"], ["-21068996907/1000000000000"], ["-1725549513/200000000000"], ["19496756971/1000000000000"], ["19344469193/500000000000"], ["1754374729/250000000000"], ["-13557680587/1000000000000"], ["-13100822947/1000000000000"], ["-28064983349/500000000000"], ["8202559133/62500000000"], ["-57023359459/1000000000000"], ["13190891093/500000000000"], ["-29463208347/1000000000000"], ["-196634083809/1000000000000"], ["-38148315933/250000000000"], ["14771673279/200000000000"], ["49066561/1000000000000"], ["42536313707/1000000000000"], ["1617615173/125000000000"], ["-14870893051/62500000000"], ["76448125049/125000000000"], ["206612651149/1000000000000"], ["-29140344163/100000000000"]], [["330481/1000000000000"], ["6341864979/500000000000"], ["-4298891247/250000000000"], ["-212728709/31250000000"], ["27090875127/1000000000000"], ["34791534711/1000000000000"], ["-11115686373/1000000000000"], ["-5105500793/100000000000"], ["-9857524973/250000000000"], ["7825420189/250000000000"], ["-35012606103/1000000000000"], ["53628553837/1000000000000"], ["-12714542213/125000000000"], ["4130507039/1000000000000"], ["227457332929/1000000000000"], ["34812520713/200000000000"], ["-68526333503/1000000000000"], ["2022789813/100000000000"], ["-3615014677/1000000000000"], ["-2080060833/500000000000"], ["-224550835059/1000000000000"], ["283076549177/500000000000"], ["1297158971/8000000000"], ["-344709801079/1000000000000"]], [["104487/500000000000"], ["-1717319497/500000000000"], ["26120571/2500000000"], ["-1785204931/1000000000000"], ["-7061640951/1000000000000"], ["-9265704487/500000000000"], ["24743788923/1000000000000"], ["3108095867/62500000000"], ["5853374529/250000000000"], ["-72738099793/1000000000000"], ["9389935523/1000000000000"], ["85810327437/500000000000"], ["-1341038547/8000000000"], ["-2180579153/31250000000"], ["-74388949893/500000000000"], ["165819448513/1000000000000"], ["129779256807/1000000000000"], ["-136565296999/1000000000000"], ["9540871061/200000000000"], ["-168712999067/1000000000000"], ["-21587809891/500000000000"], ["-27359629287/200000000000"], ["3411947019/125000000000"], ["-26071179687/62500000000"]], [["10163/50000000000"], ["-790421009/250000000000"], ["510540879/50000000000"], ["-51816893/31250000000"], ["-10089226143/250000000000"], ["-353492279/125000000000"], ["15042763843/1000000000000"], ["-3592395011/500000000000"], ["-14849557721/1000000000000"], ["-55153424229/1000000000000"], ["2328969677/200000000000"], ["39042032739/250000000000"], ["-113535318691/1000000000000"], ["106284550103/1000000000000"], ["108674722231/1000000000000"], ["-70903126429/250000000000"], ["-83438044081/1000000000000"], ["11536137811/200000000000"], ["7320078887/500000000000"], ["-211955693/1250000000"], ["-9158129241/125000000000"], ["-77958127711/500000000000"], ["17160822331/200000000000"], ["-3995963483/10000000000"]], [["191299/1000000000000"], ["-76004809/50000000000"], ["4034319587/500000000000"], ["-6482329589/1000000000000"], ["-4704183757/500000000000"], ["-53534797/1250000000"], ["-69012145081/1000000000000"], ["-51751873221/1000000000000"], ["12855165279/100000000000"], ["-68378313611/500000000000"], ["-175621067/250000000000"], ["-4199414411/1000000000000"], ["198560366289/1000000000000"], ["-19652089271/250000000000"], ["84488262191/1000000000000"], ["3068983991/500000000000"], ["-84580469319/1000000000000"], ["-1834182873/10000000000"], ["15325494013/250000000000"], ["6863397571/250000000000"], ["-125741603751/500000000000"], ["-43359642369/250000000000"], ["100514941901/500000000000"], ["-408652260217/1000000000000"]], [["19123/100000000000"], ["-1423343201/1000000000000"], ["640659969/250000000000"], ["3681677369/500000000000"], ["-46364421403/1000000000000"], ["-28962864617/500000000000"], ["-2331814423/50000000000"], ["-5277657259/200000000000"], ["-28271610811/200000000000"], ["-75221211/25000000000"], ["-10427880979/1000000000000"], ["45315158887/1000000000000"], ["13964649753/100000000000"], ["476722951/6250000000"], ["-2833553449/20000000000"], ["22787615831/200000000000"], ["-100939504619/1000000000000"], ["179305291867/1000000000000"], ["-36403699189/200000000000"], ["-18072379357/250000000000"], ["-144236949277/1000000000000"], ["-2824906193/25000000000"], ["24779496957/500000000000"], ["-536032906459/1000000000000"]], [["15763/50000000000"], ["-3431258491/1000000000000"], ["11551155133/1000000000000"], ["-617707233/500000000000"], ["5499816603/500000000000"], ["-2828345509/31250000000"], ["-11565183913/250000000000"], ["5810873433/500000000000"], ["19346716129/250000000000"], ["17746736399/250000000000"], ["8993996981/200000000000"], ["-49492865861/250000000000"], ["-8096420801/62500000000"], ["53603345919/250000000000"], ["-602197417/15625000000"], ["610985361/12500000000"], ["-9623348529/250000000000"], ["-148323873/10000000000"], ["80309765489/500000000000"], ["24715815729/1000000000000"], ["-4617947419/200000000000"], ["-98178371151/1000000000000"], ["32387781419/500000000000"], ["-269509544663/500000000000"]], [["7881/25000000000"], ["-3138150053/1000000000000"], ["760120847/100000000000"], ["272067419/31250000000"], ["-1373054459/200000000000"], ["-22614903173/200000000000"], ["-11752334691/1000000000000"], ["23009926627/500000000000"], ["-72820953157/1000000000000"], ["21248112159/200000000000"], ["8186123053/1000000000000"], ["-44365749843/500000000000"], ["-9805659157/1000000000000"], ["-130286039019/500000000000"], ["98726189563/1000000000000"], ["-15426087619/200000000000"], ["55116000749/500000000000"], ["35278009127/500000000000"], ["19934911377/1000000000000"], ["-42809077937/1000000000000"], ["13648312769/500000000000"], ["-5822686513/100000000000"], ["-72079336763/1000000000000"], ["-317784330671/500000000000"]], [["322889/1000000000000"], ["-34216361/3125000000"], ["-25509603097/1000000000000"], ["-6764225669/1000000000000"], ["117336415241/1000000000000"], ["-85332240233/1000000000000"], ["-64042892507/1000000000000"], ["-204674473613/1000000000000"], ["-17000227001/200000000000"], ["-90847071763/1000000000000"], ["-1396628523/15625000000"], ["-3987154499/500000000000"], ["-11856073329/500000000000"], ["-99195253/250000000000"], ["-2405782597/100000000000"], ["-4408655121/250000000000"], ["35057991683/500000000000"], ["32744446021/1000000000000"], ["25493764687/200000000000"], ["-125731494269/1000000000000"], ["208845768469/1000000000000"], ["2888621347/1000000000000"], ["8069013151/50000000000"], ["63022636123/250000000000"]], [["16359/125000000000"], ["135135179/200000000000"], ["472787387/1000000000000"], ["-1450265483/200000000000"], ["6310512141/250000000000"], ["2002161577/31250000000"], ["1608004939/200000000000"], ["-86590680021/1000000000000"], ["29273645267/500000000000"], ["168629042951/1000000000000"], ["19859406341/100000000000"], ["24935970363/250000000000"], ["64588917137/1000000000000"], ["-66190890627/1000000000000"], ["-3829651631/200000000000"], ["26836727747/500000000000"], ["-79100714747/1000000000000"], ["52189742251/500000000000"], ["200233258813/1000000000000"], ["-57066075533/500000000000"], ["14800776669/250000000000"], ["-194760580181/1000000000000"], ["20397419181/100000000000"], ["70273309107/1000000000000"]], [["73371/500000000000"], ["599009053/1000000000000"], ["-122838957/500000000000"], ["3179253659/500000000000"], ["238670509/20000000000"], ["192509421/31250000000"], ["37553477353/1000000000000"], ["44210755337/1000000000000"], ["10240319187/200000000000"], ["22207139971/250000000000"], ["-79183467171/1000000000000"], ["104797159/2000000000"], ["93893133959/500000000000"], ["32289817747/200000000000"], ["71375883019/1000000000000"], ["-2678080311/1000000000000"], ["137823895263/500000000000"], ["950654051/500000000000"], ["17779133723/1000000000000"], ["-18676387731/125000000000"], ["33757633699/1000000000000"], ["1947859783/20000000000"], ["24464893491/100000000000"], ["-46287916081/250000000000"]], [["157821/1000000000000"], ["-103246187/500000000000"], ["-129218081/200000000000"], ["6651070743/1000000000000"], ["-23716240867/1000000000000"], ["9451511151/200000000000"], ["3764754451/100000000000"], ["-9317555961/1000000000000"], ["30631353101/500000000000"], ["120948353677/1000000000000"], ["-251423641313/1000000000000"], ["-38745716747/1000000000000"], ["142369479/1000000000000"], ["-7566742087/100000000000"], ["-33090425079/250000000000"], ["-51816635199/1000000000000"], ["-42596041041/250000000000"], ["-64108617469/1000000000000"], ["9591381971/250000000000"], ["-8886912847/50000000000"], ["71135773871/1000000000000"], ["78086260541/500000000000"], ["171354111481/1000000000000"], ["-164652499493/1000000000000"]], [["369201/1000000000000"], ["-9401042649/1000000000000"], ["722056013/500000000000"], ["7368637469/500000000000"], ["33228024861/1000000000000"], ["22059797011/200000000000"], ["-51448891483/200000000000"], ["1047318041/20000000000"], ["2005100099/50000000000"], ["17240114117/1000000000000"], ["-19977762677/1000000000000"], ["-11010569273/1000000000000"], ["-4946516143/250000000000"], ["-11294813917/1000000000000"], ["-4644095011/1000000000000"], ["-1236062759/62500000000"], ["23672045099/500000000000"], ["9015627719/200000000000"], ["-14180547441/1000000000000"], ["-173041821603/1000000000000"], ["-131434838191/1000000000000"], ["432279701/50000000000"], ["-186153626191/500000000000"], ["62899585921/1000000000000"]], [["194477/500000000000"], ["2369878121/1000000000000"], ["-3084346323/125000000000"], ["59660795671/1000000000000"], ["192007504073/1000000000000"], ["-8280154239/100000000000"], ["16450193439/250000000000"], ["33475966483/250000000000"], ["-7579960851/1000000000000"], ["234551639/200000000000"], ["7483257271/500000000000"], ["13835609709/500000000000"], ["21049747247/500000000000"], ["11262465027/1000000000000"], ["-995152569/500000000000"], ["-222407949/31250000000"], ["-11109582951/100000000000"], ["-277323621/40000000000"], ["14456340541/500000000000"], ["-123750049643/1000000000000"], ["-260460035887/1000000000000"], ["-2030188107/500000000000"], ["-30186623869/200000000000"], ["129059018149/500000000000"]], [["97343/250000000000"], ["693986909/125000000000"], ["12577061271/500000000000"], ["-2355565311/50000000000"], ["11834803841/250000000000"], ["-12320144443/500000000000"], ["-3006880169/100000000000"], ["42931350629/500000000000"], ["115778754021/1000000000000"], ["-29493957877/500000000000"], ["-184897143/15625000000"], ["-41381997539/1000000000000"], ["-34113057743/500000000000"], ["-3675957611/62500000000"], ["566682553/200000000000"], ["8521022709/500000000000"], ["1075988087/500000000000"], ["188288657277/1000000000000"], ["-15879152963/100000000000"], ["-10990989971/250000000000"], ["-2529773071/1000000000000"], ["-3550583311/50000000000"], ["730914843973/1000000000000"], ["309507681131/1000000000000"]], [["74799/250000000000"], ["492172871/125000000000"], ["6730602549/500000000000"], ["-18978153841/1000000000000"], ["-10297863189/1000000000000"], ["-420039613/1000000000000"], ["-16161794991/200000000000"], ["7461477329/125000000000"], ["-313991603/1600000000"], ["98282442907/1000000000000"], ["21238807139/500000000000"], ["-4622584043/500000000000"], ["-7270911081/1000000000000"], ["6372943929/250000000000"], ["5239883561/500000000000"], ["-30206468869/1000000000000"], ["-21262392289/1000000000000"], ["-248491579149/1000000000000"], ["-13282836359/1000000000000"], ["-8020388709/250000000000"], ["-79326496717/1000000000000"], ["-57784659407/500000000000"], ["528895019333/1000000000000"], ["23476445909/62500000000"]], [["100901/500000000000"], ["-2625523891/1000000000000"], ["-9607049/31250000000"], ["66366761/15625000000"], ["-1897985827/62500000000"], ["102862122847/1000000000000"], ["101416851729/1000000000000"], ["-9234150427/500000000000"], ["-11634695549/200000000000"], ["-10553921603/100000000000"], ["30935616491/500000000000"], ["-105034143521/500000000000"], ["835761633/100000000000"], ["-1383085567/250000000000"], ["34879428349/500000000000"], ["59300503507/1000000000000"], ["3875065779/1000000000000"], ["-8450362271/1000000000000"], ["-26086465189/1000000000000"], ["-369776423297/1000000000000"], ["-20845516111/500000000000"], ["-31882479533/200000000000"], ["-13661717181/500000000000"], ["806554483/100000000000"]], [["158131/500000000000"], ["-4321286037/1000000000000"], ["14780577191/1000000000000"], ["-2189400467/125000000000"], ["54829437577/1000000000000"], ["-37982515969/1000000000000"], ["2991525649/100000000000"], ["-3120449109/20000000000"], ["84007804377/1000000000000"], ["30916944913/250000000000"], ["23920859849/500000000000"], ["-1368595403/125000000000"], ["-52998119239/1000000000000"], ["1830372447/250000000000"], ["-15128015841/1000000000000"], ["-42183870507/1000000000000"], ["47197747809/1000000000000"], ["-112977059883/1000000000000"], ["-166914860629/500000000000"], ["-34762035747/500000000000"], ["-1779645749/7812500000"], ["-60898167719/1000000000000"], ["-95408719823/500000000000"], ["27590368043/500000000000"]], [["99169/62500000000"], ["55135244661/1000000000000"], ["-1069570389/62500000000"], ["672699429/6250000000"], ["-41667999887/500000000000"], ["-69151504127/1000000000000"], ["-6868618927/125000000000"], ["-28614498153/1000000000000"], ["58371086213/1000000000000"], ["-11000142037/1000000000000"], ["60829624187/1000000000000"], ["3782867581/1000000000000"], ["-10730483773/500000000000"], ["-2634911839/1000000000000"], ["6201354741/500000000000"], ["1350351331/200000000000"], ["-8724780323/1000000000000"], ["-32522608581/1000000000000"], ["-41202266691/500000000000"], ["-57136900841/500000000000"], ["10069110071/40000000000"], ["23922719181/200000000000"], ["134273752237/1000000000000"], ["205896003139/1000000000000"]], [["793231/500000000000"], ["55136837427/1000000000000"], ["11433028223/200000000000"], ["-19566850967/200000000000"], ["-1991867843/125000000000"], ["-82265304463/1000000000000"], ["-5615164147/1000000000000"], ["539403169/25000000000"], ["-1133105843/200000000000"], ["-2156497489/500000000000"], ["-6794598781/1000000000000"], ["3230025243/200000000000"], ["24558258779/500000000000"], ["13663244309/1000000000000"], ["-14145703/8000000000"], ["6332730357/1000000000000"], ["-30615630839/1000000000000"], ["1293504827/1000000000000"], ["10607008049/125000000000"], ["-81615355753/500000000000"], ["6408683243/1000000000000"], ["80918958867/500000000000"], ["-207947637921/500000000000"], ["265942827489/1000000000000"]], [["181143/500000000000"], ["5964682039/500000000000"], ["-13858543/3125000000"], ["28413280039/1000000000000"], ["-24793479587/250000000000"], ["-1636503071/62500000000"], ["1269331373/62500000000"], ["-53383304567/1000000000000"], ["-2158034901/1000000000000"], ["24979384037/1000000000000"], ["-8567781133/100000000000"], ["-491191481/31250000000"], ["-49495320457/1000000000000"], ["-9045037913/500000000000"], ["-19442418551/1000000000000"], ["2102072327/1000000000000"], ["89713370941/1000000000000"], ["24569386973/250000000000"], ["144559005193/1000000000000"], ["41171536993/1000000000000"], ["-621359775563/1000000000000"], ["-201775171653/1000000000000"], ["50753197741/1000000000000"], ["561214994743/1000000000000"]]], "matrix": [[["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"]]]}, {"t": 2, "f": 3, "type": 12, "flags": [36, 6180, 9218, 9242, 9252, 9254, 9636, 9638, 9644, 9647, 9838, 9839, 11172, 11371, 11374, 11940, 12132, 12133, 12139, 12142], "basis": [[["649885269/1000000000000"], ["-61286691/200000000000"], ["61858539/250000000000"], ["-447257941/1000000000000"], ["-35557037/100000000000"], ["-68376071/250000000000"], ["-13654461/250000000000"], ["-52670873/500000000000"], ["-9022879/62500000000"], ["-1058329/15625000000"], ["55486971/500000000000"], ["5115101/200000000000"], ["88116111/1000000000000"], ["-37931847/500000000000"], ["-16701/62500000000"], ["-351222581/1000000000000"], ["488461/100000000000"], ["958191/1562500000"], ["-47231637/40000000000"], ["48640689/250000000000"]], [["128049/250000000000"], ["150843149207/1000000000000"], ["6817806777/100000000000"], ["-46468723789/1000000000000"], ["-4486994889/1000000000000"], ["-47843595913/1000000000000"], ["10864187527/1000000000000"], ["148541563/20000000000"], ["77822639539/1000000000000"], ["-7369541647/500000000000"], ["1678561723/31250000000"], ["3829907131/1000000000000"], ["1272811763/500000000000"], ["24911553/7812500000"], ["1247159917/1000000000000"], ["-11490072267/1000000000000"], ["171603837/40000000000"], ["13278420747/125000000000"], ["27686788251/200000000000"], ["-1994187571/31250000000"]], [["1534439/1000000000000"], ["43802847363/500000000000"], ["-51628802767/1000000000000"], ["14911427107/125000000000"], ["85552534301/1000000000000"], ["225445797/3906250000"], ["-4258468657/1000000000000"], ["-15512334717/500000000000"], ["-102829707883/1000000000000"], ["49052551831/1000000000000"], ["-92415245259/1000000000000"], ["-7279462761/1000000000000"], ["-6540193829/1000000000000"], ["36900308319/1000000000000"], ["-31403599927/1000000000000"], ["11358161599/125000000000"], ["-19908904849/500000000000"], ["-25401850679/125000000000"], ["-21082129127/125000000000"], ["635691379/3906250000"]], [["7787/15625000000"], ["-1392722633/100000000000"], ["-1389082319/250000000000"], ["-27969341119/500000000000"], ["216548635103/1000000000000"], ["115779964267/1000000000000"], ["57362065051/1000000000000"], ["-1681170767/500000000000"], ["13417725873/100000000000"], ["73183930411/1000000000000"], ["-15168078021/500000000000"], ["69540075237/1000000000000"], ["23163464003/1000000000000"], ["-13930179969/500000000000"], ["19085200873/1000000000000"], ["8945624367/250000000000"], ["-24796704919/1000000000000"], ["42331538213/500000000000"], ["-13353693629/1000000000000"], ["-169891037057/500000000000"]], [["32607/125000000000"], ["2559213069/200000000000"], ["7205080701/500000000000"], ["-54070703597/1000000000000"], ["-9968090221/200000000000"], ["48048899071/500000000000"], ["536254779/125000000000"], ["73808878413/1000000000000"], ["6807898491/200000000000"], ["-112630477339/1000000000000"], ["-99712444723/500000000000"], ["-37271780739/1000000000000"], ["-34354529073/1000000000000"], ["-158127908693/1000000000000"], ["30670071363/250000000000"], ["-7533847887/1000000000000"], ["117553011133/1000000000000"], ["-279306722547/1000000000000"], ["16285393371/250000000000"], ["20054886531/1000000000000"]], [["32593/125000000000"], ["2661336117/1000000000000"], ["-4665389233/500000000000"], ["145992449/8000000000"], ["-968029619/62500000000"], ["33009726543/500000000000"], ["4558712739/125000000000"], ["-28314211/100000000000"], ["-64789784657/500000000000"], ["-40008933361/250000000000"], ["-630553219/10000000000"], ["-1724023947/40000000000"], ["-187619937/50000000000"], ["-933576611/62500000000"], ["8794930117/500000000000"], ["166242226761/1000000000000"], ["-124124436287/1000000000000"], ["171036162627/500000000000"], ["164211692843/1000000000000"], ["-120056372087/250000000000"]], [["101077/500000000000"], ["9833877493/1000000000000"], ["3301938377/500000000000"], ["-3208783181/125000000000"], ["352942791/250000000000"], ["170862618899/1000000000000"], ["1818305317/125000000000"], ["44511903121/500000000000"], ["-138613573857/1000000000000"], ["6839175189/250000000000"], ["12671570169/50000000000"], ["-196441217/200000000000"], ["-16533827409/1000000000000"], ["-6550123151/250000000000"], ["15930470443/500000000000"], ["-27770726291/500000000000"], ["11705982959/200000000000"], ["-2205190449/20000000000"], ["69984868029/1000000000000"], ["-16006521407/1000000000000"]], [["202397/1000000000000"], ["8620587707/1000000000000"], ["-111195987/10000000000"], ["1858062157/31250000000"], ["6807426377/250000000000"], ["2860449403/125000000000"], ["-61833684423/1000000000000"], ["-21670492111/500000000000"], ["-36505569567/1000000000000"], ["2189975443/125000000000"], ["-18156792409/250000000000"], ["-67437499203/1000000000000"], ["251869457/10000000000"], ["87913831/50000000000"], ["-56637732839/1000000000000"], ["-13335364539/40000000000"], ["172195402781/1000000000000"], ["109514073811/1000000000000"], ["106386595553/1000000000000"], ["-110435944199/200000000000"]], [["11307/50000000000"], ["-88180291/500000000000"], ["-15709412637/1000000000000"], ["3191248351/500000000000"], ["-1585451611/50000000000"], ["9965140299/500000000000"], ["-52537546483/1000000000000"], ["-100088677179/1000000000000"], ["39293021877/500000000000"], ["-4531939839/500000000000"], ["75698406901/1000000000000"], ["-17746501909/125000000000"], ["1699072909/40000000000"], ["163592269761/1000000000000"], ["152901397127/1000000000000"], ["87271068639/500000000000"], ["204040125897/1000000000000"], ["-89576929889/1000000000000"], ["-11114730883/200000000000"], ["-117150654903/250000000000"]], [["121237/500000000000"], ["-385879837/250000000000"], ["-604596839/62500000000"], ["25336720953/1000000000000"], ["-1803688481/50000000000"], ["-968400583/125000000000"], ["28122642963/1000000000000"], ["-18576090917/1000000000000"], ["71165483901/1000000000000"], ["11294812559/1000000000000"], ["17647093993/250000000000"], ["-95327063247/1000000000000"], ["-25473583607/500000000000"], ["-21743206107/100000000000"], ["-36084422997/125000000000"], ["27709589803/250000000000"], ["21446674883/1000000000000"], ["-24319694431/200000000000"], ["-21581215461/1000000000000"], ["-443648671829/1000000000000"]], [["504229/1000000000000"], ["-792929801/1000000000000"], ["-7602873563/1000000000000"], ["729232443/10000000000"], ["-8307114539/125000000000"], ["-207453791/7812500000"], ["19739478833/200000000000"], ["65760404919/1000000000000"], ["21224664261/500000000000"], ["11105393221/125000000000"], ["9515703019/1000000000000"], ["3887376173/200000000000"], ["233116938047/1000000000000"], ["-16971881469/500000000000"], ["59065213013/500000000000"], ["-377350931/10000000000"], ["-93053377791/500000000000"], ["-9425459269/62500000000"], ["32557053273/250000000000"], ["-433148076469/1000000000000"]], [["252161/500000000000"], ["-216941699/100000000000"], ["-105203057/1000000000000"], ["13788913773/200000000000"], ["-805344463/25000000000"], ["3080410721/1000000000000"], ["-5162002927/62500000000"], ["-4696965491/250000000000"], ["53045935227/1000000000000"], ["-13363576363/250000000000"], ["37989685881/1000000000000"], ["137302684077/500000000000"], ["-192815243813/1000000000000"], ["2058749599/100000000000"], ["6064692917/125000000000"], ["6853081229/1000000000000"], ["-10296181441/250000000000"], ["-28227869823/250000000000"], ["11541341659/125000000000"], ["-450337299721/1000000000000"]], [["461343/1000000000000"], ["2800673109/200000000000"], ["-6986668653/100000000000"], ["-43797112031/1000000000000"], ["-11385140873/100000000000"], ["4114042663/31250000000"], ["-66973804143/1000000000000"], ["10359271373/200000000000"], ["23449052233/250000000000"], ["89997392201/1000000000000"], ["-16367030463/250000000000"], ["-586549691/50000000000"], ["-1337046459/200000000000"], ["167364044029/1000000000000"], ["-140786389929/1000000000000"], ["-1384661669/1000000000000"], ["-103529243439/1000000000000"], ["54873682261/1000000000000"], ["74189292721/500000000000"], ["4330411439/31250000000"]], [["12127/31250000000"], ["-10713537417/1000000000000"], ["599098743/1000000000000"], ["-25069300689/1000000000000"], ["68153331843/1000000000000"], ["-972843571/25000000000"], ["71138257571/1000000000000"], ["5415048681/250000000000"], ["-9434542791/500000000000"], ["-188599027733/1000000000000"], ["3743215281/1000000000000"], ["53452452907/1000000000000"], ["53326599563/500000000000"], ["49022070137/250000000000"], ["-176764719017/1000000000000"], ["-2044465367/250000000000"], ["7202465027/125000000000"], ["-251737293021/1000000000000"], ["23008292709/125000000000"], ["-159257/5000000"]], [["11773/25000000000"], ["-3162514713/250000000000"], ["368813361/40000000000"], ["-1829723487/200000000000"], ["83866352271/1000000000000"], ["-4591148889/50000000000"], ["-3651343931/100000000000"], ["123163326233/1000000000000"], ["-22818523179/1000000000000"], ["32071656789/500000000000"], ["-6063275281/500000000000"], ["-94161031331/500000000000"], ["-198112887409/1000000000000"], ["77045049263/1000000000000"], ["49020050671/1000000000000"], ["-2099551459/1000000000000"], ["-147881964821/1000000000000"], ["-135768744481/1000000000000"], ["7385109791/40000000000"], ["-225590967507/1000000000000"]], [["558513/1000000000000"], ["6783470881/250000000000"], ["-168043685273/1000000000000"], ["-1443958167/31250000000"], ["23835576783/1000000000000"], ["-3641298463/40000000000"], ["6786299771/250000000000"], ["4915757543/500000000000"], ["11356681799/1000000000000"], ["-26502378449/500000000000"], ["16607539669/250000000000"], ["18839627931/1000000000000"], ["-4487433381/250000000000"], ["-48633451379/500000000000"], ["20561050429/250000000000"], ["-31912253381/1000000000000"], ["14557300853/250000000000"], ["39811218161/1000000000000"], ["104411193907/1000000000000"], ["69762902687/1000000000000"]], [["189077/250000000000"], ["-12301063801/1000000000000"], ["352668853/40000000000"], ["50453489793/500000000000"], ["31817063623/500000000000"], ["-347764589/250000000000"], ["-79166090003/500000000000"], ["69566089609/500000000000"], ["72025684337/1000000000000"], ["-10860757703/250000000000"], ["35296872657/1000000000000"], ["-2200472431/250000000000"], ["4618143789/40000000000"], ["-4475426751/62500000000"], ["-1727211139/250000000000"], ["4986904327/50000000000"], ["51960479299/500000000000"], ["110114030059/1000000000000"], ["47104708929/250000000000"], ["392312327659/1000000000000"]], [["189051/250000000000"], ["-11541741419/1000000000000"], ["1194368003/200000000000"], ["52355694341/500000000000"], ["-19408655213/1000000000000"], ["9720370829/250000000000"], ["40826471599/200000000000"], ["-23077335227/1000000000000"], ["20255551511/250000000000"], ["575280483/40000000000"], ["3790120379/500000000000"], ["-519823911/12500000000"], ["-71328862923/500000000000"], ["687970051/15625000000"], ["14742901441/500000000000"], ["-7152855907/500000000000"], ["124267083401/1000000000000"], ["90238822361/1000000000000"], ["203753302601/1000000000000"], ["422433965093/1000000000000"]], [["342281/1000000000000"], ["-2041799393/250000000000"], ["954793909/125000000000"], ["-136947029/200000000000"], ["16989938531/500000000000"], ["24276452431/500000000000"], ["-2774105399/40000000000"], ["-111033290131/500000000000"], ["3130945717/125000000000"], ["-11123140779/200000000000"], ["48914968149/1000000000000"], ["-75131031733/1000000000000"], ["6439630443/250000000000"], ["-15409657079/200000000000"], ["17538272289/500000000000"], ["-55783616501/1000000000000"], ["-41037663383/200000000000"], ["-127057680801/1000000000000"], ["66629256441/250000000000"], ["180089130099/500000000000"]], [["70327/250000000000"], ["-1892453923/250000000000"], ["5961997559/500000000000"], ["-44582912771/1000000000000"], ["-2532671241/1000000000000"], ["-45410732103/1000000000000"], ["-3166760703/500000000000"], ["-16504016131/250000000000"], ["-24067633573/200000000000"], ["98495093341/500000000000"], ["-73872636651/1000000000000"], ["46782182687/500000000000"], ["25988983179/1000000000000"], ["-1875942969/50000000000"], ["-5794092587/250000000000"], ["144077186883/1000000000000"], ["41373843153/250000000000"], ["-19118956571/500000000000"], ["352123386587/1000000000000"], ["-849299603/62500000000"]]], "matrix": [[["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"]]]}, {"t": 2, "f": 3, "type": 14, "flags": [42, 6186, 6570, 9642, 10754, 10778, 11162, 11174, 11178, 11180, 11370, 11372, 11375, 11470, 11471, 12138, 12234, 12235, 12238], "basis": [[["-248907/250000000000"], ["42103253/1000000000000"], ["45279/250000000000"], ["524709/500000000000"], ["539977/1000000000000"], ["-7552467/500000000000"], ["944113/200000000000"], ["55193/10000000000"], ["-1136589/125000000000"], ["-1304903/200000000000"], ["875743/500000000000"], ["49427/50000000000"], ["5403767/500000000000"], ["-974191/200000000000"], ["685687/500000000000"], ["4479727/1000000000000"], ["-21996893/500000000000"], ["115776451/500000000000"], ["-119882261/500000000000"]], [["0"], ["9/125000000000"], ["1/1000000000000"], ["1/200000000000"], ["-43/1000000000000"], ["9649843787/250000000000"], ["124877462347/1000000000000"], ["-1677475711/6250000000"], ["-106048838189/1000000000000"], ["-505108323/10000000000"], ["-354396393/7812500000"], ["-17339070147/1000000000000"], ["-2237349717/1000000000000"], ["11638494963/500000000000"], ["78133859/1000000000000"], ["-10675681151/1000000000000"], ["-1899836599/1000000000000"], ["40139285729/1000000000000"], ["32777207589/500000000000"]], [["0"], ["67/1000000000000"], ["1/1000000000000"], ["1/200000000000"], ["-1/200000000000"], ["31412605647/500000000000"], ["48905503921/250000000000"], ["84367030653/1000000000000"], ["4612993119/40000000000"], ["20784908067/500000000000"], ["147263113839/1000000000000"], ["-1285767207/1000000000000"], ["12724850869/500000000000"], ["135040829891/1000000000000"], ["4135886503/1000000000000"], ["-7019794901/250000000000"], ["-4855115311/1000000000000"], ["23047615799/500000000000"], ["17091016793/1000000000000"]], [["0"], ["13/250000000000"], ["0"], ["1/250000000000"], ["-113/1000000000000"], ["53044189041/1000000000000"], ["23717221863/200000000000"], ["111893561453/1000000000000"], ["-17904265899/500000000000"], ["-9974003273/1000000000000"], ["-83915367629/500000000000"], ["10207391239/1000000000000"], ["-6597243299/250000000000"], ["-139068724183/500000000000"], ["-3689735051/500000000000"], ["72814452453/1000000000000"], ["-6742301243/1000000000000"], ["-34210332057/250000000000"], ["-45784695357/250000000000"]], [["-9827217/1000000000000"], ["-382979/200000000000"], ["-694489/1000000000000"], ["-21800373/1000000000000"], ["-44459611/1000000000000"], ["6779595829/500000000000"], ["19587047/40000000000"], ["11555096139/500000000000"], ["578010451/40000000000"], ["-8787160657/250000000000"], ["-5907383463/125000000000"], ["-238296477/62500000000"], ["-4637722669/500000000000"], ["-1011749589/200000000000"], ["-7969438057/1000000000000"], ["-36454090273/1000000000000"], ["27702152413/1000000000000"], ["481894868007/1000000000000"], ["232558733177/250000000000"]], [["-1/1000000000000"], ["1/8000000000"], ["0"], ["1/125000000000"], ["-273/200000000000"], ["2477419979/20000000000"], ["-27627645281/500000000000"], ["-31240991041/500000000000"], ["25354991469/500000000000"], ["205992168951/1000000000000"], ["-12350238571/1000000000000"], ["-30954513323/1000000000000"], ["8871043993/500000000000"], ["-8319093471/500000000000"], ["-7098676149/500000000000"], ["241743637233/1000000000000"], ["-40223957099/250000000000"], ["81237660497/500000000000"], ["135639167583/1000000000000"]], [["-1/1000000000000"], ["133/1000000000000"], ["-1/1000000000000"], ["1/125000000000"], ["-1373/1000000000000"], ["25529271599/250000000000"], ["-35219605267/1000000000000"], ["11504732161/500000000000"], ["-107383507261/1000000000000"], ["-53354220963/1000000000000"], ["8862209453/50000000000"], ["-8248363947/1000000000000"], ["-6927759007/25000000000"], ["-36427745567/500000000000"], ["4393647441/250000000000"], ["-18543115441/1000000000000"], ["9625975487/500000000000"], ["112764028111/1000000000000"], ["-13145444877/125000000000"]], [["0"], ["103/1000000000000"], ["-1/1000000000000"], ["7/1000000000000"], ["-1073/1000000000000"], ["29526775847/250000000000"], ["-23326969157/500000000000"], ["2977024581/250000000000"], ["-30343402047/500000000000"], ["-68403064661/1000000000000"], ["23537065387/250000000000"], ["-5162210941/200000000000"], ["142631850273/500000000000"], ["-83387430411/1000000000000"], ["-7828236719/500000000000"], ["-1452723213/40000000000"], ["99036737517/500000000000"], ["37137508881/500000000000"], ["-86518898053/500000000000"]], [["0"], ["7/100000000000"], ["0"], ["1/200000000000"], ["-9/125000000000"], ["44337077813/1000000000000"], ["-166619379/31250000000"], ["78819201741/1000000000000"], ["-42820565331/500000000000"], ["-835805137/50000000000"], ["-115792852113/1000000000000"], ["-293082311499/1000000000000"], ["-10911418109/500000000000"], ["36500746147/200000000000"], ["-3839748833/250000000000"], ["-4293032487/250000000000"], ["-402186149/62500000000"], ["-44270742929/1000000000000"], ["-220902811409/1000000000000"]], [["0"], ["69/1000000000000"], ["0"], ["1/200000000000"], ["-319/1000000000000"], ["29287166487/1000000000000"], ["-417242153/31250000000"], ["-1619816661/50000000000"], ["1615821853/20000000000"], ["9369366939/250000000000"], ["-24673078419/500000000000"], ["9235213429/500000000000"], ["-16635053571/250000000000"], ["-3288523781/1000000000000"], ["-368275488881/1000000000000"], ["-133120366973/1000000000000"], ["17382826077/125000000000"], ["52727382349/500000000000"], ["-435577539113/1000000000000"]], [["0"], ["11/125000000000"], ["0"], ["3/500000000000"], ["-1/8000000000"], ["8806402431/125000000000"], ["-7754494189/1000000000000"], ["69088873957/1000000000000"], ["-148383518559/1000000000000"], ["55245844319/1000000000000"], ["-103788685257/1000000000000"], ["3041840519/12500000000"], ["5106954033/500000000000"], ["38013370851/200000000000"], ["3739050851/250000000000"], ["-67703120981/1000000000000"], ["-1644049053/125000000000"], ["-1388260729/200000000000"], ["-20804460869/200000000000"]], [["0"], ["87/1000000000000"], ["1/1000000000000"], ["3/500000000000"], ["-1/50000000000"], ["49321753459/1000000000000"], ["-4483486347/200000000000"], ["-47974477293/1000000000000"], ["114475074903/1000000000000"], ["21445769417/250000000000"], ["-83132361801/1000000000000"], ["-953683061/50000000000"], ["-341838057/6250000000"], ["-18406570423/500000000000"], ["48667763397/200000000000"], ["-121613282369/500000000000"], ["168583645581/1000000000000"], ["152079885101/1000000000000"], ["-98631937033/200000000000"]], [["0"], ["107/1000000000000"], ["1/1000000000000"], ["7/1000000000000"], ["179/1000000000000"], ["30003655443/1000000000000"], ["-6081323201/500000000000"], ["-4695452881/500000000000"], ["1632700021/15625000000"], ["-150560120501/1000000000000"], ["-66058104979/1000000000000"], ["59487286253/1000000000000"], ["-12261882211/200000000000"], ["13481782599/125000000000"], ["22728011449/500000000000"], ["147788108213/500000000000"], ["241552124047/1000000000000"], ["46610986223/500000000000"], ["-385383456277/1000000000000"]], [["-109847/50000000000"], ["-160911/1000000000000"], ["8169029/250000000000"], ["-22826539/500000000000"], ["269352243/1000000000000"], ["-22129982333/1000000000000"], ["4247558287/1000000000000"], ["-10998065309/1000000000000"], ["-3745351999/200000000000"], ["1131622253/62500000000"], ["17181925869/500000000000"], ["903115821/250000000000"], ["8161983779/500000000000"], ["-404206091/500000000000"], ["6837943211/1000000000000"], ["29892405643/1000000000000"], ["-60804529271/1000000000000"], ["-11289377991/100000000000"], ["-880144266051/1000000000000"]], [["-4147459/500000000000"], ["-109949/50000000000"], ["2725031/125000000000"], ["1467103/31250000000"], ["9724011/250000000000"], ["-1126461401/500000000000"], ["-964303529/500000000000"], ["-13620326481/1000000000000"], ["-4179155023/1000000000000"], ["20210657783/1000000000000"], ["23506885311/1000000000000"], ["158898387/100000000000"], ["553666519/500000000000"], ["4158503567/1000000000000"], ["3582227737/1000000000000"], ["1055836091/62500000000"], ["220741419/200000000000"], ["-326630099757/1000000000000"], ["-194065887767/500000000000"]], [["0"], ["19/250000000000"], ["0"], ["3/500000000000"], ["-59/125000000000"], ["46329134549/500000000000"], ["-40530779697/1000000000000"], ["-15490394277/1000000000000"], ["59782285557/500000000000"], ["-173763061797/1000000000000"], ["-43171162253/1000000000000"], ["15010017319/500000000000"], ["2316625959/125000000000"], ["12044137693/1000000000000"], ["-203720783/50000000000"], ["-111333259119/1000000000000"], ["-91610648419/250000000000"], ["-90410081389/500000000000"], ["-9182798659/125000000000"]], [["-299803/200000000000"], ["-4759/25000000000"], ["-19450711/1000000000000"], ["-11882507/1000000000000"], ["13636279/31250000000"], ["39726922063/1000000000000"], ["-1497251107/100000000000"], ["-9579183489/500000000000"], ["26544481739/1000000000000"], ["246556613/10000000000"], ["577723181/1000000000000"], ["-1342286423/500000000000"], ["-3102942651/100000000000"], ["1464808633/100000000000"], ["-3293841653/1000000000000"], ["-2639956139/250000000000"], ["65925141797/500000000000"], ["-77802700327/100000000000"], ["162743290777/250000000000"]], [["-149653/200000000000"], ["8397/1000000000000"], ["5031043/500000000000"], ["-3881851/200000000000"], ["-174560667/250000000000"], ["10272729531/500000000000"], ["-2253118949/250000000000"], ["-16628043537/1000000000000"], ["6253398467/500000000000"], ["11312365413/500000000000"], ["1105401397/100000000000"], ["-731874171/1000000000000"], ["-3269178211/200000000000"], ["2463909743/250000000000"], ["-151939349/1000000000000"], ["1983662051/1000000000000"], ["36055833943/500000000000"], ["-571783974063/1000000000000"], ["704793647/4000000000"]], [["-242117/50000000000"], ["-873161/1000000000000"], ["-46330149/1000000000000"], ["-4501893/500000000000"], ["-31475209/250000000000"], ["-7271950831/250000000000"], ["6409483831/1000000000000"], ["-5040113139/500000000000"], ["-23818742243/1000000000000"], ["2171158271/125000000000"], ["38163986477/1000000000000"], ["4320779511/1000000000000"], ["10825114209/500000000000"], ["-2546810617/1000000000000"], ["7977628353/1000000000000"], ["17221196429/500000000000"], ["-82473927971/1000000000000"], ["-2380115199/62500000000"], ["-526181278153/500000000000"]]], "matrix": [[["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"]]]}, {"t": 2, "f": 3, "type": 15, "flags": [45, 6189, 6573, 9645, 9837, 11373, 11469, 11522, 11546, 11930, 11942, 12134, 12140, 12141, 12143, 12236, 12237, 12239, 12285, 12286, 12287], "basis": [[["0"], ["-2239317/100000000000"], ["295147/500000000000"], ["-91/500000000000"], ["1403/20000000000"], ["-102297/1000000000000"], ["-2611663/200000000000"], ["-1271061/1000000000000"], ["14175357/1000000000000"], ["8801081/1000000000000"], ["2144603/500000000000"], ["-635163/500000000000"], ["1076983/1000000000000"], ["558601/100000000000"], ["-13716897/1000000000000"], ["-26631/6250000000"], ["9824751/1000000000000"], ["2569301/1000000000000"], ["-3942129/125000000000"], ["131952131/1000000000000"], ["-29641/4000000000"]], [["0"], ["-13/1000000000000"], ["1/1000000000000"], ["0"], ["1/1000000000000"], ["-1/1000000000000"], ["871410939/1000000000000"], ["-40065038983/1000000000000"], ["-24579656177/1000000000000"], ["1682467169/50000000000"], ["44614141943/500000000000"], ["221903089007/1000000000000"], ["-184216224527/1000000000000"], ["135694900551/1000000000000"], ["14635878079/200000000000"], ["-4253700829/1000000000000"], ["-884349829/1000000000000"], ["1372714773/125000000000"], ["1388956289/125000000000"], ["35337338579/1000000000000"], ["-31870629999/500000000000"]], [["0"], ["-1/50000000000"], ["1/500000000000"], ["-1/1000000000000"], ["1/1000000000000"], ["0"], ["1278047807/500000000000"], ["-211578147/1000000000"], ["-70510794289/1000000000000"], ["75206953531/1000000000000"], ["4620210859/250000000000"], ["-77917551817/1000000000000"], ["48350931083/1000000000000"], ["-7403464669/1000000000000"], ["1330526847/40000000000"], ["-12473612813/1000000000000"], ["-57382411/40000000000"], ["19394190921/1000000000000"], ["474541887/1000000000000"], ["10409075019/500000000000"], ["-127366084987/1000000000000"]], [["0"], ["-1/100000000000"], ["1/1000000000000"], ["0"], ["1/1000000000000"], ["0"], ["-148023657/200000000000"], ["-2133325939/50000000000"], ["6447040217/1000000000000"], ["-43246443473/1000000000000"], ["8406696593/200000000000"], ["19458921977/100000000000"], ["138127548759/1000000000000"], ["-2380819499/12500000000"], ["-80415470547/500000000000"], ["26107331673/1000000000000"], ["-7698519903/1000000000000"], ["-41576855789/1000000000000"], ["4355534861/500000000000"], ["-78528069469/1000000000000"], ["170363572853/1000000000000"]], [["0"], ["-21/1000000000000"], ["1/1000000000000"], ["0"], ["1/1000000000000"], ["-1/1000000000000"], ["1003091519/500000000000"], ["-22522658129/250000000000"], ["27833617053/250000000000"], ["-45741349327/250000000000"], ["-130466610207/1000000000000"], ["-4229371401/500000000000"], ["-128314289347/1000000000000"], ["30244986353/1000000000000"], ["-30029936899/500000000000"], ["5789904741/200000000000"], ["-2342846391/250000000000"], ["-7116369233/200000000000"], ["5491348157/250000000000"], ["-3339351797/125000000000"], ["185757574719/1000000000000"]], [["0"], ["-1/50000000000"], ["1/500000000000"], ["0"], ["1/1000000000000"], ["-1/1000000000000"], ["3081701467/500000000000"], ["-5917409919/500000000000"], ["3566316867/125000000000"], ["-72982032699/500000000000"], ["74618111711/1000000000000"], ["3488618981/125000000000"], ["198628903269/1000000000000"], ["127565691397/1000000000000"], ["16778216747/100000000000"], ["-20283694561/500000000000"], ["68804199653/1000000000000"], ["110882195613/1000000000000"], ["-13224672963/100000000000"], ["23663114603/500000000000"], ["26263663757/250000000000"]], [["0"], ["-36429/1000000000000"], ["-253743/40000000000"], ["-20133369/1000000000000"], ["967013/500000000000"], ["8675049/1000000000000"], ["-18226354177/250000000000"], ["-4576424213/500000000000"], ["57602504137/1000000000000"], ["15009582559/250000000000"], ["15247867617/500000000000"], ["-16300387407/1000000000000"], ["2700035619/500000000000"], ["56607017721/1000000000000"], ["-21389069233/250000000000"], ["3910993829/1000000000000"], ["79167581193/1000000000000"], ["-301074463/10000000000"], ["-92165677093/500000000000"], ["835809159301/1000000000000"], ["465927024607/500000000000"]], [["0"], ["49351/250000000000"], ["-13576301/1000000000000"], ["-16979/200000000000"], ["-6050233/1000000000000"], ["3872817/250000000000"], ["-5574956067/500000000000"], ["-1337504399/1000000000000"], ["19575646657/500000000000"], ["-2212378133/500000000000"], ["-306018399/100000000000"], ["10614119751/1000000000000"], ["394890329/250000000000"], ["-14504910497/500000000000"], ["68759839/200000000000"], ["-39541267731/1000000000000"], ["-4373942791/250000000000"], ["56542286129/1000000000000"], ["1709402107/250000000000"], ["25054939259/62500000000"], ["-30230689561/31250000000"]], [["0"], ["-1/50000000000"], ["1/500000000000"], ["0"], ["1/1000000000000"], ["-1/500000000000"], ["566068579/25000000000"], ["-1497106311/500000000000"], ["17440829809/500000000000"], ["-51995403017/1000000000000"], ["196149015933/1000000000000"], ["-83062804513/1000000000000"], ["1041681353/250000000000"], ["41488637767/500000000000"], ["-10820911989/100000000000"], ["876925793/31250000000"], ["-7805418013/100000000000"], ["-25852772667/100000000000"], ["11612035481/50000000000"], ["74973828283/1000000000000"], ["-219445467027/1000000000000"]], [["0"], ["-51/500000000000"], ["7/1000000000000"], ["1/500000000000"], ["1/500000000000"], ["-1/125000000000"], ["77187552023/500000000000"], ["73758339/31250000000"], ["-85163249/500000000000"], ["11321499553/250000000000"], ["-55215696323/1000000000000"], ["412545187/20000000000"], ["19196634927/500000000000"], ["105227219097/1000000000000"], ["-26417029609/200000000000"], ["-714953787/25000000000"], ["45601932613/1000000000000"], ["1610745949/1000000000000"], ["-189440279087/1000000000000"], ["16996694063/50000000000"], ["-33901440907/500000000000"]], [["0"], ["-23/1000000000000"], ["1/500000000000"], ["-1/1000000000000"], ["1/1000000000000"], ["-1/1000000000000"], ["40948981329/1000000000000"], ["1605699431/1000000000000"], ["-24984400599/1000000000000"], ["-68211512859/1000000000000"], ["58015211437/500000000000"], ["-57946391349/1000000000000"], ["-66930422541/500000000000"], ["-180488327779/1000000000000"], ["68342100527/1000000000000"], ["-4483665603/200000000000"], ["11630302639/500000000000"], ["-33115618353/1000000000000"], ["-410990292869/1000000000000"], ["64601047477/500000000000"], ["62022391297/1000000000000"]], [["0"], ["-31/1000000000000"], ["1/500000000000"], ["0"], ["0"], ["1/1000000000000"], ["255452191/5000000000"], ["-16212089767/1000000000000"], ["100905910791/500000000000"], ["110708039137/1000000000000"], ["7171883581/500000000000"], ["7580591403/500000000000"], ["21733901201/1000000000000"], ["-3162527997/40000000000"], ["82224132833/500000000000"], ["44561749793/1000000000000"], ["-1543245707/31250000000"], ["-51943201081/1000000000000"], ["39535550207/500000000000"], ["-101408016761/1000000000000"], ["141797549421/500000000000"]], [["0"], ["-7/500000000000"], ["1/500000000000"], ["0"], ["0"], ["-1/1000000000000"], ["459045753/20000000000"], ["-1445595079/500000000000"], ["44666672337/1000000000000"], ["-290911331/200000000000"], ["48170280091/500000000000"], ["-45739623967/1000000000000"], ["-12462217829/200000000000"], ["-33828318027/1000000000000"], ["-19977546289/200000000000"], ["-39063435103/500000000000"], ["140186277119/1000000000000"], ["384542997023/1000000000000"], ["235405839261/1000000000000"], ["-45997091061/250000000000"], ["282337199879/1000000000000"]], [["0"], ["-11/1000000000000"], ["1/1000000000000"], ["0"], ["0"], ["-1/1000000000000"], ["-819051041/1000000000000"], ["1245382971/1000000000000"], ["1391352621/1000000000000"], ["-3841708493/1000000000000"], ["13660143091/500000000000"], ["-766397917/62500000000"], ["4116068073/500000000000"], ["35286174387/1000000000000"], ["-44872737767/1000000000000"], ["127551035151/1000000000000"], ["-379343291679/1000000000000"], ["58662268459/250000000000"], ["-135854993419/1000000000000"], ["55714398417/1000000000000"], ["2394298499/12500000000"]], [["0"], ["-11/1000000000000"], ["1/1000000000000"], ["0"], ["0"], ["0"], ["-5738180267/1000000000000"], ["-324997537/200000000000"], ["577714283/50000000000"], ["3341771443/1000000000000"], ["-6788589181/500000000000"], ["4739339023/500000000000"], ["755804871/500000000000"], ["-1162578899/1000000000000"], ["-6384697/781250000"], ["-198245630831/500000000000"], ["-171021843977/1000000000000"], ["-28122979653/500000000000"], ["-685080597/250000000000"], ["-27092628573/250000000000"], ["326960839239/1000000000000"]], [["0"], ["24909/250000000000"], ["5047287/1000000000000"], ["4529291/250000000000"], ["24359643/1000000000000"], ["79930973/1000000000000"], ["2779082517/250000000000"], ["1641875161/1000000000000"], ["-14515238283/500000000000"], ["-610928981/200000000000"], ["-1349935167/1000000000000"], ["-2276041201/500000000000"], ["-879084689/500000000000"], ["853906727/100000000000"], ["317455261/31250000000"], ["11065390781/500000000000"], ["363456839/100000000000"], ["-1175259961/40000000000"], ["1708554453/62500000000"], ["-38402760121/250000000000"], ["546641583053/1000000000000"]], [["0"], ["62019/500000000000"], ["251/48828125"], ["-1975387/200000000000"], ["-801993/125000000000"], ["-11319053/1000000000000"], ["49486054451/1000000000000"], ["4773630907/500000000000"], ["-92135346313/1000000000000"], ["-26308445691/500000000000"], ["-14690393117/500000000000"], ["1719227159/200000000000"], ["-202967357/20000000000"], ["-13572577001/200000000000"], ["4290376159/40000000000"], ["9480935463/500000000000"], ["-25212146403/500000000000"], ["-1181284423/250000000000"], ["334292169331/1000000000000"], ["410942694031/500000000000"], ["343228027047/500000000000"]], [["0"], ["48423/250000000000"], ["-400471/500000000000"], ["28319871/1000000000000"], ["34807521/1000000000000"], ["-52700987/1000000000000"], ["-4106034041/500000000000"], ["-656888089/500000000000"], ["-5363894643/1000000000000"], ["7376713921/500000000000"], ["1623428349/200000000000"], ["-8490278231/1000000000000"], ["87692299/125000000000"], ["28240951971/1000000000000"], ["-20335782487/1000000000000"], ["790538327/40000000000"], ["24116331481/1000000000000"], ["-16705083197/500000000000"], ["-54740375893/1000000000000"], ["-30519727677/200000000000"], ["585133186753/1000000000000"]], [["0"], ["-167097/1000000000000"], ["-5006653/200000000000"], ["-31168287/1000000000000"], ["9076573/500000000000"], ["173783/200000000000"], ["4277914763/125000000000"], ["3965179577/1000000000000"], ["-23874909667/500000000000"], ["-3181174459/200000000000"], ["-7182681537/1000000000000"], ["-3009116989/1000000000000"], ["-1308052947/500000000000"], ["3564368671/500000000000"], ["12451097853/500000000000"], ["29633142853/1000000000000"], ["-12894665557/1000000000000"], ["-17228624961/500000000000"], ["499264901/12500000000"], ["-735261931167/1000000000000"], ["37223113227/100000000000"]], [["0"], ["344323/1000000000000"], ["90857/5000000000"], ["-16263699/1000000000000"], ["-17987713/500000000000"], ["-1398661/1000000000000"], ["33778977/62500000000"], ["-1111336807/1000000000000"], ["-7093838423/1000000000000"], ["7305160133/500000000000"], ["8979003733/1000000000000"], ["-1935608909/200000000000"], ["96417297/62500000000"], ["40105139627/1000000000000"], ["-26908244329/1000000000000"], ["5044260493/200000000000"], ["446207981/20000000000"], ["-5108937089/125000000000"], ["-24462396233/250000000000"], ["-10904967527/15625000000"], ["447179023701/1000000000000"]], [["0"], ["-103623/500000000000"], ["-20469967/1000000000000"], ["246827/8000000000"], ["-11921777/250000000000"], ["3658377/1000000000000"], ["2052167301/500000000000"], ["741556867/1000000000000"], ["-21804946029/1000000000000"], ["2206884979/1000000000000"], ["65261317/50000000000"], ["-5531082707/1000000000000"], ["-1161735991/1000000000000"], ["12540417893/1000000000000"], ["436134233/200000000000"], ["10304062877/500000000000"], ["2483623903/250000000000"], ["-5887512331/200000000000"], ["4855663843/500000000000"], ["-17693504761/250000000000"], ["289424059651/500000000000"]]], "matrix": [[["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"], ["0"]], [["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["0"], ["1"]]]}]}

==> anc/proofs/s3/silver_ratio_four_point/silver_n4_cover.json <==
{"n": 4, "polynomial": [-2, 0, 1], "root_interval": [1, 2], "c": ["1", "1"], "cuts": [["1/2", "1/2"], ["0", "1"], ["1", "1/2"], ["1", "1"]], "patterns": ["++++++++++++++++++++++++---", "++++++++-+++++++++++++++--+", "++++++++-+++++++++++++++---", "++++++++-+++++++-+++++++--+", "++++++++-+++++++-+++++++---", "++++++++-+++++++-+++-+++--+", "++++++++-+++++++-+++-+++---", "++++++++--++++++++++++++--+", "++++++++--++++++-+++++++--+", "++++++++--++++++-+++-+++--+", "++++++++--++++++--++++++--+", "++++++++--++++++--++-+++--+", "++++++++--++++++--++--++--+", "++++++++---+++++--++--++--+", "++++++++---+++++---+--++--+", "++++++++---+++++---+---+--+", "++++++++----++++---+---+--+", "++++++++----++++-------+--+", "++++++++----++++----------+", "++++-+++-+++++++++++++++--+", "++++-+++-+++++++++++++++---", "++++-+++-+++++++-+++++++--+", "++++-+++-+++++++-+++++++---", "++++-+++-+++-+++-+++++++--+", "++++-+++-+++-+++-+++++++---", "++++-+++--++++++++++++++--+", "++++-+++--++++++++++++++---", "++++-+++--++++++-+++++++--+", "++++-+++--++++++-+++++++---", "++++-+++--++++++-+++-+++--+", "++++-+++--++++++--++++++--+", "++++-+++--++++++--++-+++--+", "++++-+++--++-+++-+++++++--+", "++++-+++--++-+++-+++++++---", "++++-+++--++-+++--++++++--+", "++++-+++--++-+++--++-+++--+", "++++-+++---+++++--++-+++--+", "++++-+++---+++++--++--++--+", "++++-+++---+++++---+--++--+", "++++-+++---+++++---+---+--+", "++++-+++---+-+++--++-+++--+", "++++-+++---+-+++---+-+++--+", "++++-+++---+-+++---+--++--+", "++++-+++---+-+++---+---+--+", "++++-+++----++++---+---+--+", "++++-+++----++++-------+--+", "++++-+++----++++----------+", "++++-+++-----+++---+---+--+", "++++-+++-----+++-------+--+", "++++-+++-----+++----------+", "++++--++--++++++++++++++---", "++++--++--++++++-+++++++--+", "++++--++--++++++-+++++++---", "++++--++--++++++--++++++--+", "++++--++--++-+++-+++++++-++", "++++--++--++-+++-+++++++--+", "++++--++--++-+++-+++++++---", "++++--++--++-+++--++++++-++", "++++--++--++-+++--++++++--+", "++++--++--++--++--++++++-++", "++++--++--++--++--++++++--+", "++++--++---+++++--++++++--+", "++++--++---+++++--++-+++--+", "++++--++---+++++--++--++--+", "++++--++---+++++---+--++--+", "++++--++---+-+++--++++++-++", "++++--++---+-+++--++++++--+", "++++--++---+-+++--++-+++--+", "++++--++---+-+++---+-+++--+", "++++--++---+-+++---+--++--+", "++++--++---+--++--++++++-++", "++++--++---+--++--++++++--+", "++++--++---+--++---+++++-++", "++++--++---+--++---+++++--+", "++++--++---+--++---+-+++-++", "++++--++---+--++---+-+++--+", "++++--++---+--++---+--++--+", "++++--++----++++---+--++--+", "++++--++----++++---+---+--+", "++++--++----++++-------+--+", "++++--++----++++----------+", "++++--++-----+++---+--++--+", "++++--++-----+++---+---+--+", "++++--++-----+++-------+--+", "++++--++-----+++----------+", "++++--++------++---+--++--+", "++++--++------++------++--+", "++++--++------++-------+--+", "++++--++------++----------+", "++++---+---+--++--++++++-++", "++++---+---+--++--++++++--+", "++++---+---+--++---+++++-++", "++++---+---+--++---+++++--+", "++++---+---+--++---+-+++-++", "++++---+---+--++---+-+++--+", "++++---+---+---+---+++++-++", "++++---+---+---+---+-+++-++", "++++---+---+---+---+-+++--+", "++++---+------++---+++++-++", "++++---+------++---+-+++-++", "++++---+------++---+-+++--+", "++++---+------++---+--++--+", "++++---+------++------++--+", "++++---+------++-------+--+", "++++---+------++----------+", "++++---+-------+---+++++-++", "++++---+-------+---+-+++-++", "++++---+-------+---+-+++--+", "++++---+-------+----++++-++", "++++---+-------+-----+++-++", "++++---+-------+-----+++--+", "++++---+-------+------++-++", "++++---+-------+------++--+", "++++---+-------+-------+--+", "++++---+-------+----------+", "++++-----------+---+++++-++", "++++-----------+----++++-++", "++++-----------+-----+++-++", "++++-----------+------++-++", "++++-----------+------++--+", "++++-----------+-------+--+", "++++-----------+----------+", "++++----------------++++-++", "++++-----------------+++-++", "++++------------------++-++", "++++------------------++--+", "++++-------------------+-++", "++++-------------------+--+", "++++----------------------+", "-+++-+++-+++++++++++++++---", "-+++-+++--++++++++++++++--+", "-+++-+++--++++++++++++++---", "-+++-+++--++++++-+++++++--+", "-+++-+++--++++++-+++++++---", "-+++-+++--++++++-+++-+++--+", "-+++-+++---+++++-+++-+++--+", "-+++-+++---+++++--++-+++--+", "-+++-+++---+++++--++--++--+", "-+++-+++---+++++---+--++--+", "-+++-+++---+++++---+---+--+", "-+++-+++----++++---+---+--+", "-+++-+++----++++-------+--+", "-+++-+++----++++----------+", "-+++--++--++++++++++++++--+", "-+++--++--++++++++++++++---", "-+++--++--++++++-+++++++--+", "-+++--++--++++++-+++++++---", "-+++--++--++-+++-+++++++-++", "-+++--++--++-+++-+++++++--+", "-+++--++--++-+++-+++++++---", "-+++--++---+++++-+++++++--+", "-+++--++---+++++-+++-+++--+", "-+++--++---+++++--++++++--+", "-+++--++---+++++--++-+++--+", "-+++--++---+++++--++--++--+", "-+++--++---+++++---+--++--+", "-+++--++---+-+++-+++++++-++", "-+++--++---+-+++-+++++++--+", "-+++--++---+-+++--++++++-++", "-+++--++---+-+++--++++++--+", "-+++--++---+-+++--++-+++--+", "-+++--++---+-+++---+-+++--+", "-+++--++---+-+++---+--++--+", "-+++--++----++++---+--++--+", "-+++--++----++++---+---+--+", "-+++--++----++++-------+--+", "-+++--++----++++----------+", "-+++--++-----+++---+--++--+", "-+++--++-----+++---+---+--+", "-+++--++-----+++-------+--+", "-+++--++-----+++----------+", "-+++---+---+-+++-+++++++-++", "-+++---+---+-+++-+++++++--+", "-+++---+---+-+++--++++++-++", "-+++---+---+-+++--++++++--+", "-+++---+---+-+++--++-+++--+", "-+++---+---+-+++---+-+++--+", "-+++---+---+--++--++++++-++", "-+++---+---+--++--++++++--+", "-+++---+---+--++---+++++-++", "-+++---+---+--++---+++++--+", "-+++---+---+--++---+-+++-++", "-+++---+---+--++---+-+++--+", "-+++---+---+---+---+++++-++", "-+++---+-----+++---+-+++--+", "-+++---+-----+++---+--++--+", "-+++---+-----+++---+---+--+", "-+++---+-----+++-------+--+", "-+++---+-----+++----------+", "-+++---+------++---+++++-++", "-+++---+------++---+-+++-++", "-+++---+------++---+-+++--+", "-+++---+------++---+--++--+", "-+++---+------++------++--+", "-+++---+------++-------+--+", "-+++---+------++----------+", "-+++---+-------+---+++++-++", "-+++---+-------+---+-+++-++", "-+++---+-------+---+-+++--+", "-+++---+-------+-----+++-++", "-+++---+-------+-----+++--+", "-+++---+-------+------++-++", "-+++---+-------+------++--+", "-+++---+-------+-------+--+", "-+++---+-------+----------+", "-+++-----------+---+++++-++", "-+++-----------+---+-+++-++", "-+++-----------+----++++-++", "-+++-----------+-----+++-++", "-+++-----------+------++-++", "-+++-----------+------++--+", "-+++-----------+-------+--+", "-+++-----------+----------+", "-+++----------------++++-++", "-+++-----------------+++-++", "-+++------------------++-++", "-+++------------------++--+", "-+++-------------------+-++", "-+++-------------------+--+", "-+++----------------------+", "--++--++--++++++++++++++--+", "--++--++--++++++++++++++---", "--++--++---+++++++++++++--+", "--++--++---+++++++++++++---", "--++--++---+++++-+++++++--+", "--++--++---+++++-+++-+++--+", "--++--++---+++++--++++++--+", "--++--++---+++++--++-+++--+", "--++--++---+++++--++--++--+", "--++--++----++++--++--++--+", "--++--++----++++---+--++--+", "--++--++----++++---+---+--+", "--++--++----++++-------+--+", "--++--++----++++----------+", "--++---+---+++++++++++++-++", "--++---+---+++++++++++++--+", "--++---+---+++++++++++++---", "--++---+---+++++-+++++++-++", "--++---+---+++++-+++++++--+", "--++---+---+++++-+++-+++--+", "--++---+---+++++--++++++--+", "--++---+---+++++--++-+++--+", "--++---+---+-+++-+++++++-++", "--++---+---+-+++-+++++++--+", "--++---+---+-+++--++++++-++", "--++---+---+-+++--++++++--+", "--++---+---+-+++--++-+++--+", "--++---+---+--++--++++++-++", "--++---+----++++--++++++--+", "--++---+----++++--++-+++--+", "--++---+----++++--++--++--+", "--++---+----++++---+--++--+", "--++---+----++++---+---+--+", "--++---+----++++-------+--+", "--++---+----++++----------+", "--++---+-----+++--++++++-++", "--++---+-----+++--++++++--+", "--++---+-----+++--++-+++-++", "--++---+-----+++--++-+++--+", "--++---+-----+++---+-+++-++", "--++---+-----+++---+-+++--+", "--++---+-----+++---+--++--+", "--++---+-----+++---+---+--+", "--++---+-----+++-------+--+", "--++---+-----+++----------+", "--++---+------++--++++++-++", "--++---+------++---+++++-++", "--++---+------++---+-+++-++", "--++---+------++---+-+++--+", "--++---+------++---+--++--+", "--++---+------++------++--+", "--++---+------++-------+--+", "--++---+------++----------+", "--++----------++--++++++-++", "--++----------++---+++++-++", "--++----------++---+-+++-++", "--++----------++---+-+++--+", "--++----------++---+--++-++", "--++----------++---+--++--+", "--++----------++------++-++", "--++----------++------++--+", "--++----------++-------+--+", "--++----------++----------+", "--++-----------+---+++++-++", "--++-----------+---+-+++-++", "--++-----------+----++++-++", "--++-----------+-----+++-++", "--++-----------+------++-++", "--++-----------+------++--+", "--++-----------+-------+-++", "--++-----------+-------+--+", "--++-----------+----------+", "--++----------------++++-++", "--++-----------------+++-++", "--++------------------++-++", "--++-------------------+-++", "--++-------------------+--+", "--++----------------------+", "---+---+---+++++++++++++-++", "---+---+---+++++++++++++--+", "---+---+---+++++++++++++---", "---+---+---+++++-+++++++-++", "---+---+---+++++-+++++++--+", "---+---+---+++++-+++-+++--+", "---+---+---+-+++-+++++++-++", "---+---+---+-+++-+++++++--+", "---+---+----++++++++++++-++", "---+---+----++++++++++++--+", "---+---+----++++-+++++++-++", "---+---+----++++-+++++++--+", "---+---+----++++-+++-+++--+", "---+---+----++++--++++++--+", "---+---+----++++--++-+++--+", "---+---+----++++--++--++--+", "---+---+----++++---+--++--+", "---+---+----++++---+---+--+", "---+---+----++++-------+--+", "---+---+----++++----------+", "---+---+-----+++-+++++++-++", "---+---+-----+++-+++++++--+", "---+---+-----+++--++++++-++", "---+---+-----+++--++++++--+", "---+---+-----+++--++-+++-++", "---+---+-----+++--++-+++--+", "---+---+-----+++---+-+++-++", "---+---+-----+++---+-+++--+", "---+---+-----+++---+--++--+", "---+---+-----+++---+---+--+", "---+---+-----+++-------+--+", "---+---+-----+++----------+", "---+--------++++++++++++-++", "---+--------++++++++++++--+", "---+--------++++-+++++++-++", "---+--------++++-+++++++--+", "---+--------++++-+++-+++--+", "---+--------++++--++++++-++", "---+--------++++--++++++--+", "---+--------++++--++-+++-++", "---+--------++++--++-+++--+", "---+--------++++--++--++--+", "---+--------++++---+--++--+", "---+--------++++---+---+--+", "---+--------++++-------+--+", "---+--------++++----------+", "---+---------+++-+++++++-++", "---+---------+++--++++++-++", "---+---------+++--++++++--+", "---+---------+++--++-+++-++", "---+---------+++--++-+++--+", "---+---------+++---+-+++-++", "---+---------+++---+-+++--+", "---+---------+++---+--++--+", "---+---------+++---+---+--+", "---+---------+++-------+--+", "---+---------+++----------+", "---+----------++--++++++-++", "---+----------++---+++++-++", "---+----------++---+-+++-++", "---+----------++---+-+++--+", "---+----------++---+--++-++", "---+----------++---+--++--+", "---+----------++------++-++", "---+----------++------++--+", "---+----------++-------+--+", "---+----------++----------+", "---+-----------+---+++++-++", "---+-----------+---+-+++-++", "---+-----------+----++++-++", "---+-----------+-----+++-++", "---+-----------+------++-++", "---+-----------+------++--+", "---+-----------+-------+-++", "---+-----------+-------+--+", "---+-----------+----------+", "---+----------------++++-++", "---+-----------------+++-++", "---+------------------++-++", "---+-------------------+-++", "---+-------------------+--+", "---+----------------------+", "------------+++++++++++++++", "------------++++++++++++-++", "------------++++++++++++--+", "------------++++-++++++++++", "------------++++-+++++++-++", "------------++++-+++++++--+", "------------++++-+++-++++++", "------------++++-+++-+++-++", "------------++++-+++-+++--+", "------------++++--++++++-++", "------------++++--++-+++-++", "------------++++--++-+++--+", "------------++++--++--++-++", "------------++++--++--++--+", "------------++++---+--++-++", "------------++++---+--++--+", "------------++++---+---+--+", "------------++++-------+--+", "------------++++----------+", "-------------+++-+++++++-++", "-------------+++--++++++-++", "-------------+++--++-+++-++", "-------------+++--++-+++--+", "-------------+++---+-+++-++", "-------------+++---+-+++--+", "-------------+++---+--++-++", "-------------+++---+--++--+", "-------------+++---+---+--+", "-------------+++-------+--+", "-------------+++----------+", "--------------++--++++++-++", "--------------++---+++++-++", "--------------++---+-+++-++", "--------------++---+--++-++", "--------------++---+--++--+", "--------------++------++-++", "--------------++------++--+", "--------------++-------+-++", "--------------++-------+--+", "--------------++----------+", "---------------+---+++++-++", "---------------+---+-+++-++", "---------------+----++++-++", "---------------+-----+++-++", "---------------+------++-++", "---------------+------++--+", "---------------+-------+-++", "---------------+-------+--+", "---------------+----------+", "--------------------++++-++", "---------------------+++-++", "----------------------++-++", "-----------------------+-++", "-----------------------+--+", "--------------------------+"], "pruned": {"----+": {"4": ["12/17", "2/17"], "3": ["5/17", "-2/17"]}, "-----+": {"5": ["4/7", "1/7"], "3": ["3/7", "-1/7"]}, "------+": {"6": ["2/3", "0"], "3": ["1/3", "0"]}, "-------+": {"3": ["1/2", "0"], "7": ["1/2", "0"]}, "--------+": {"8": ["12/17", "2/17"], "3": ["5/17", "-2/17"]}, "---------+": {"9": ["4/7", "1/7"], "3": ["3/7", "-1/7"]}, "----------+": {"10": ["2/3", "0"], "7": ["1/3", "0"]}, "-----------+": {"7": ["1/2", "0"], "11": ["1/2", "0"]}, "----------------+": {"16": ["12/17", "2/17"], "15": ["5/17", "-2/17"]}, "-----------------+": {"17": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "------------------+": {"18": ["2/3", "0"], "15": ["1/3", "0"]}, "-------------------+": {"19": ["1/2", "0"], "15": ["1/2", "0"]}, "------------------------+": {"24": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "-------------------------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "---------------------------": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-----------------------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-----------------------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-----------------------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "----------------------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "----------------------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "----------------------++--": {"25": ["3/14", "1/14"], "22": ["4/7", "-1/7"], "15": ["2/7", "-1/14"], "3": ["-1/14", "1/7"]}, "----------------------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---------------------+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---------------------++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---------------------++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---------------------+++--": {"25": ["3/14", "1/14"], "22": ["4/7", "-1/7"], "15": ["2/7", "-1/14"], "3": ["-1/14", "1/7"]}, "---------------------+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------------+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--------------------++-": {"22": ["4/7", "-1/7"], "21": ["3/7", "1/7"]}, "--------------------+++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--------------------+++++": {"24": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "--------------------++++--": {"25": ["15/97", "8/97"], "14": ["40/97", "-11/97"], "21": ["28/97", "2/97"], "2": ["14/97", "1/97"]}, "--------------------++++-+-": {"16": ["6", "-4"], "26": ["-1", "1"], "2": ["-4", "3"]}, "---------------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "---------------+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "---------------+--+": {"18": ["1/2", "0"], "14": ["1/2", "0"]}, "---------------+--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---------------+---------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "---------------+-----------": {"26": ["0", "1/2"], "19": ["1", "-1/2"]}, "---------------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---------------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---------------+-------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---------------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "---------------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---------------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---------------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---------------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---------------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---------------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---------------+-----+++--": {"25": ["1/4", "0"], "21": ["1/2", "0"], "19": ["1/2", "-1/4"], "3": ["-1/4", "1/4"]}, "---------------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---------------+----+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---------------+----++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---------------+----+++-": {"20": ["12/17", "2/17"], "23": ["5/17", "-2/17"]}, "---------------+----+++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---------------+----++++--": {"25": ["1/31", "4/31"], "19": ["14/31", "-6/31"], "20": ["16/31", "2/31"]}, "---------------+----++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---------------+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "---------------+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---------------+---+-++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---------------+---+-++++": {"14": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "---------------+---+-+++--": {"14": ["1/2", "0"], "25": ["0", "1/8"], "3": ["1/4", "-1/8"], "19": ["1/4", "0"]}, "---------------+---+-+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---------------+---++-": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "---------------+---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---------------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---------------+---++++++": {"14": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "---------------+---+++++--": {"25": ["9/49", "4/49"], "14": ["20/49", "-2/49"], "20": ["20/49", "-2/49"]}, "---------------+---+++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------+-": {"14": ["2/3", "0"], "15": ["1/3", "0"]}, "--------------+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "--------------++-+": {"17": ["1/2", "0"], "13": ["1/2", "0"]}, "--------------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "--------------++-----+": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "--------------++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--------------++---------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "--------------++-----------": {"26": ["0", "1/2"], "23": ["1", "-1/2"]}, "--------------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--------------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--------------++-------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "--------------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--------------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--------------++------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------++---+---": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "--------------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "--------------++---+--+++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "--------------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--------------++---+--++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--------------++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--------------++---+-++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "--------------++---+-+++--": {"25": ["1", "-1/2"], "13": ["1", "-1/2"], "21": ["1", "-1/2"], "3": ["-2", "3/2"]}, "--------------++---+-+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--------------++---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--------------++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--------------++---++++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "--------------++---+++++--": {"13": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "20": ["6/7", "-2/7"], "3": ["-5/7", "4/7"]}, "--------------++---+++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--------------++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "--------------++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "--------------++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--------------++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--------------++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--------------++--+++++++": {"13": ["1/2", "0"], "24": ["1/2", "0"]}, "--------------++--++++++--": {"13": ["1/2", "0"], "25": ["1/2", "-1/4"], "18": ["1", "-1/2"], "3": ["-1", "3/4"]}, "--------------++--++++++-+-": {"26": ["-1", "1"], "13": ["2", "-1"]}, "-------------+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-------------++-": {"15": ["3/7", "-1/7"], "13": ["4/7", "1/7"]}, "-------------++++": {"16": ["1/2", "0"], "12": ["1/2", "0"]}, "-------------+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "-------------+++-----+": {"21": ["2/7", "1/14"], "19": ["3/7", "-1/7"], "13": ["2/7", "1/14"]}, "-------------+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "-------------+++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-------------+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "-------------+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-------------+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-------------+++-------+-+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "-------------+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-------------+++---++": {"13": ["3/23", "4/23"], "18": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "-------------+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-------------+++---+---++": {"22": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-------------+++---+---+-+": {"22": ["1/2", "0"], "25": ["0", "1/4"], "19": ["1/2", "-1/4"]}, "-------------+++---+---+---": {"22": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-------------+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-------------+++---+--+++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-------------+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-------------+++---+--++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-------------+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-------------+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-------------+++---+-++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-------------+++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-------------+++---+-+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-------------+++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "-------------+++--++--": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-------------+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-------------+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-------------+++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-------------+++--++-+++---": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-------------+++--++-+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-------------+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-------------+++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-------------+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-------------+++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-------------+++--++++++--": {"20": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "17": ["3/7", "-1/7"], "3": ["-5/7", "4/7"]}, "-------------+++--++++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-------------+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-------------+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-------------+++-+++-": {"12": ["4/3", "-2/3"], "20": ["-2/3", "2/3"], "17": ["1/3", "0"]}, "-------------+++-++++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-------------+++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-------------+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-------------+++-++++++++": {"24": ["1/3", "0"], "12": ["2/3", "0"]}, "-------------+++-+++++++--": {"20": ["10/23", "-2/23"], "12": ["10/23", "-2/23"], "25": ["4/23", "3/46"], "3": ["-1/23", "5/46"]}, "-------------+++-+++++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------+-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "------------++-": {"12": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "------------+++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "------------++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "------------++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "------------++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "------------++++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "------------++++---------+": {"12": ["10/23", "2/23"], "25": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "------------++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "------------++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "------------++++-------+-+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "12": ["10/23", "-2/23"]}, "------------++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "------------++++---++": {"18": ["3/7", "-1/7"], "20": ["6/7", "-2/7"], "12": ["-2/7", "3/7"]}, "------------++++---+-+": {"12": ["-1", "1"], "21": ["1", "-1/2"], "18": ["1", "-1/2"]}, "------------++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "------------++++---+---++": {"22": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "------------++++---+---+-+": {"22": ["1/2", "0"], "25": ["0", "1/4"], "19": ["1/2", "-1/4"]}, "------------++++---+---+---": {"22": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "------------++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "------------++++---+--+++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "------------++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "------------++++---+--++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "------------++++--++---": {"22": ["1/2", "0"], "18": ["1/2", "0"]}, "------------++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "------------++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "------------++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "------------++++--++--++-+-": {"21": ["2", "-1"], "26": ["-1", "1"]}, "------------++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "------------++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "------------++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "------------++++--++-+++---": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++--++-+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "------------++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "------------++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "------------++++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "------------++++--++++++--": {"20": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "17": ["3/7", "-1/7"], "3": ["-5/7", "4/7"]}, "------------++++--++++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "------------++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "------------++++-+++--": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "------------++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "------------++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "------------++++-+++-+++---": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++-+++-+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++-+++-++++-": {"25": ["1/2", "0"], "24": ["1/2", "0"]}, "------------++++-+++-+++++-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++-++++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "------------++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "------------++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "------------++++-+++++++---": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++-+++++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++-++++++++-": {"25": ["1/2", "0"], "24": ["1/2", "0"]}, "------------++++-+++++++++-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------+++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "------------++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "------------+++++++-": {"19": ["5/17", "-2/17"], "16": ["12/17", "2/17"]}, "------------++++++++-": {"16": ["1/2", "0"], "20": ["1/2", "0"]}, "------------+++++++++-": {"21": ["1/3", "0"], "16": ["2/3", "0"]}, "------------++++++++++-": {"22": ["4/7", "-1/7"], "17": ["3/7", "1/7"]}, "------------+++++++++++-": {"23": ["5/17", "-2/17"], "16": ["12/17", "2/17"]}, "------------++++++++++++---": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------++++++++++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "------------+++++++++++++-": {"25": ["1/2", "0"], "24": ["1/2", "0"]}, "------------++++++++++++++-": {"26": ["1/2", "0"], "25": ["1/2", "0"]}, "---++": {"2": ["3/7", "-1/7"], "4": ["4/7", "1/7"]}, "---+-+": {"5": ["3/7", "1/7"], "2": ["4/7", "-1/7"]}, "---+--+": {"2": ["1/2", "0"], "6": ["1/2", "0"]}, "---+----+": {"8": ["12/17", "2/17"], "7": ["5/17", "-2/17"]}, "---+-----+": {"9": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "---+------+": {"10": ["2/3", "0"], "7": ["1/3", "0"]}, "---+-------+": {"7": ["1/2", "0"], "11": ["1/2", "0"]}, "---+------------+": {"16": ["12/17", "2/17"], "15": ["5/17", "-2/17"]}, "---+-------------+": {"17": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "---+--------------+": {"18": ["2/3", "0"], "15": ["1/3", "0"]}, "---+---------------+": {"19": ["1/2", "0"], "15": ["1/2", "0"]}, "---+--------------------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---+---------------------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "---+-----------------------": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+-------------------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+-------------------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+-------------------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+------------------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "---+------------------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+------------------++--": {"25": ["1/8", "1/8"], "22": ["1/2", "-1/8"], "15": ["3/8", "-1/8"], "2": ["0", "1/8"]}, "---+------------------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+-----------------+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+-----------------++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---+-----------------++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+-----------------+++--": {"25": ["1/8", "1/8"], "22": ["1/2", "-1/8"], "15": ["3/8", "-1/8"], "2": ["0", "1/8"]}, "---+-----------------+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+----------------+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+----------------++-": {"22": ["4/7", "-1/7"], "21": ["3/7", "1/7"]}, "---+----------------+++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+----------------+++++": {"24": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "---+----------------++++--": {"25": ["15/97", "8/97"], "14": ["40/97", "-11/97"], "21": ["28/97", "2/97"], "2": ["14/97", "1/97"]}, "---+----------------++++-+-": {"16": ["6", "-4"], "26": ["-1", "1"], "2": ["-4", "3"]}, "---+-----------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "---+-----------+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "---+-----------+--+": {"18": ["1/2", "0"], "14": ["1/2", "0"]}, "---+-----------+--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---+-----------+---------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "---+-----------+-----------": {"26": ["0", "1/2"], "19": ["1", "-1/2"]}, "---+-----------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+-----------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+-----------+-------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+-----------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "---+-----------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+-----------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+-----------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+-----------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+-----------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---+-----------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+-----------+-----+++--": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "7": ["5/17", "-2/17"], "19": ["5/17", "-2/17"]}, "---+-----------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+-----------+----+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+-----------+----++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+-----------+----+++-": {"20": ["12/17", "2/17"], "23": ["5/17", "-2/17"]}, "---+-----------+----+++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+-----------+----++++--": {"25": ["1/31", "4/31"], "20": ["16/31", "2/31"], "19": ["14/31", "-6/31"]}, "---+-----------+----++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+-----------+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "---+-----------+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+-----------+---+-++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---+-----------+---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+-----------+---+-+++--": {"14": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "19": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "---+-----------+---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+-----------+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "---+-----------+---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+-----------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---+-----------+---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+-----------+---+++++--": {"25": ["9/49", "4/49"], "14": ["20/49", "-2/49"], "20": ["20/49", "-2/49"]}, "---+-----------+---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------+-": {"14": ["2/3", "0"], "15": ["1/3", "0"]}, "---+----------+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "---+----------++-+": {"17": ["1/2", "0"], "13": ["1/2", "0"]}, "---+----------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "---+----------++-----+": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "---+----------++--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---+----------++---------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "---+----------++-----------": {"26": ["0", "1/2"], "23": ["1", "-1/2"]}, "---+----------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+----------++-------+-+": {"25": ["2/17", "5/34"], "22": ["6/17", "-1/17"], "3": ["3/17", "-1/34"], "14": ["6/17", "-1/17"]}, "---+----------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "---+----------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+----------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+----------++---+---": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "---+----------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "---+----------++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+----------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++---+--++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+----------++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+----------++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+----------++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+----------++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+----------++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+----------++---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+----------++---+++++--": {"25": ["0", "1/5"], "20": ["2/5", "0"], "13": ["1/5", "0"], "7": ["2/5", "-1/5"]}, "---+----------++---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+----------++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "---+----------++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "---+----------++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+----------++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+----------++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+----------++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+----------++--++++++--": {"13": ["5/17", "2/17"], "25": ["-1/17", "3/17"], "18": ["6/17", "-1/17"], "7": ["7/17", "-4/17"]}, "---+----------++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "---+---------++-": {"15": ["3/7", "-1/7"], "13": ["4/7", "1/7"]}, "---+---------++++": {"16": ["1/2", "0"], "12": ["1/2", "0"]}, "---+---------+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "---+---------+++-----+": {"21": ["2/7", "1/14"], "19": ["3/7", "-1/7"], "13": ["2/7", "1/14"]}, "---+---------+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "---+---------+++--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "---+---------+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "---+---------+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "---+---------+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+---------+++-------+-+": {"25": ["4/7", "-1/7"], "22": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "---+---------+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++---++": {"13": ["3/23", "4/23"], "18": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "---+---------+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---+---------+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---------+++---+---+-+": {"22": ["1/2", "0"], "25": ["0", "1/4"], "19": ["1/2", "-1/4"]}, "---+---------+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "---+---------+++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---------+++---+--++-+": {"25": ["1", "-1/2"], "13": ["1", "-1/2"], "21": ["1", "-1/2"], "3": ["-2", "3/2"]}, "---+---------+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---------+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---------+++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---------+++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "---+---------+++--++--": {"12": ["-1", "1"], "21": ["1", "-1/2"], "18": ["1", "-1/2"]}, "---+---------+++--++-+-": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "---+---------+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---------+++--++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---------+++--++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++--++-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+---------+++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---------+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---------+++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---------+++--++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---------+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "---+---------+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---------+++-+++-": {"12": ["4/3", "-2/3"], "17": ["1/3", "0"], "20": ["-2/3", "2/3"]}, "---+---------+++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "---+---------+++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---------+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---------+++-++++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---------+++-+++++++--": {"12": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "17": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "---+---------+++-+++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------+-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "---+--------++-": {"12": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "---+--------+++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "---+--------++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "---+--------++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "---+--------++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "---+--------++++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+--------++++---------+": {"12": ["10/23", "2/23"], "25": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "---+--------++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "---+--------++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+--------++++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "12": ["10/23", "-2/23"]}, "---+--------++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++---++": {"12": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "18": ["3/7", "-1/7"]}, "---+--------++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "---+--------++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---+--------++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++---+---+-+": {"22": ["1/2", "0"], "25": ["0", "1/4"], "19": ["1/2", "-1/4"]}, "---+--------++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "---+--------++++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++---+--++-+": {"21": ["2/7", "-1/14"], "25": ["3/14", "1/14"], "12": ["4/7", "-1/7"], "3": ["-1/14", "1/7"]}, "---+--------++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "---+--------++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "---+--------++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "---+--------++++--++--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++--++--++-+": {"21": ["2/7", "1/14"], "18": ["3/7", "-1/7"], "3": ["3/14", "-1/14"], "25": ["1/14", "1/7"]}, "---+--------++++--++--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++--++-+-": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "---+--------++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+--------++++--++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++--++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++--++-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+--------++++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+--------++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+--------++++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++--++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "---+--------++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+--------++++-+++--": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "---+--------++++-+++-+-": {"17": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+--------++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+--------++++-+++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++-+++-+++-+": {"20": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "17": ["3/7", "-1/7"], "3": ["-5/7", "4/7"]}, "---+--------++++-+++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "---+--------++++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+--------++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+--------++++-++++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++-+++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++-+++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------+++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "---+--------++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "---+--------+++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+--------++++++++-": {"16": ["1/2", "0"], "20": ["1/2", "0"]}, "---+--------+++++++++-": {"21": ["1/3", "0"], "16": ["2/3", "0"]}, "---+--------++++++++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+--------+++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+--------+++++++++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+--------++++++++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+--------++++++++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---++": {"6": ["3/7", "-1/7"], "8": ["4/7", "1/7"]}, "---+---+-+": {"9": ["3/7", "1/7"], "2": ["4/7", "-1/7"]}, "---+---+--+": {"2": ["1/2", "0"], "10": ["1/2", "0"]}, "---+---+------": {"2": ["-1", "1"], "7": ["1", "-1/2"], "13": ["1", "-1/2"]}, "---+---+-----+-": {"2": ["0", "1/3"], "7": ["1/3", "0"], "14": ["2/3", "-1/3"]}, "---+---+-----++-": {"15": ["1/2", "0"], "7": ["1/2", "0"]}, "---+---+-----++++": {"16": ["1/2", "0"], "12": ["1/2", "0"]}, "---+---+-----+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "---+---+-----+++-----+": {"2": ["0", "1/4"], "21": ["1/4", "0"], "19": ["1/2", "-1/4"], "7": ["1/4", "0"]}, "---+---+-----+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "---+---+-----+++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+-----+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "---+---+-----+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "---+---+-----+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+---+-----+++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "---+---+-----+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++---++": {"13": ["3/23", "4/23"], "18": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "---+---+-----+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---+---+-----+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+-----+++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "---+---+-----+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "---+---+-----+++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+-----+++---+--++-+": {"7": ["1", "-1/2"], "25": ["-1/7", "2/7"], "2": ["-1/7", "2/7"], "21": ["2/7", "-1/14"]}, "---+---+-----+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+-----+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---+-----+++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+-----+++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "---+---+-----+++--++--": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "---+---+-----+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+-----+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---+-----+++--++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+-----+++--++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++--++-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+---+-----+++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+-----+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+-----+++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+-----+++--++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "---+---+-----+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---+-----+++-+++-": {"12": ["4/3", "-2/3"], "17": ["1/3", "0"], "20": ["-2/3", "2/3"]}, "---+---+-----+++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "---+---+-----+++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+-----+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+-----+++-++++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+-----+++-+++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+-----+++-+++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----+-": {"2": ["-1", "1"], "13": ["1", "-1/2"], "7": ["1", "-1/2"]}, "---+---+----++-": {"2": ["0", "1/3"], "7": ["1/3", "0"], "14": ["2/3", "-1/3"]}, "---+---+----+++-": {"15": ["1/2", "0"], "7": ["1/2", "0"]}, "---+---+----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "---+---+----++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "---+---+----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "---+---+----++++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+----++++---------+": {"12": ["10/23", "2/23"], "25": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "---+---+----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "---+---+----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "---+---+----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "---+---+----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++---++": {"20": ["6/7", "-2/7"], "12": ["-2/7", "3/7"], "18": ["3/7", "-1/7"]}, "---+---+----++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "---+---+----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "---+---+----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "---+---+----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "---+---+----++++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++---+--++-+": {"12": ["6/17", "1/17"], "7": ["5/17", "-2/17"], "25": ["1/17", "3/17"], "18": ["5/17", "-2/17"]}, "---+---+----++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "---+---+----++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "---+---+----++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "---+---+----++++--++--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++--++--++-+": {"7": ["-1/3", "1/3"], "25": ["1/3", "0"], "21": ["1/3", "0"], "18": ["2/3", "-1/3"]}, "---+---+----++++--++--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+----++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---+----++++--++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++--++-+++-+": {"12": ["6/7", "-2/7"], "17": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "---+---+----++++--++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "---+---+----++++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+----++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+----++++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++--++++++-+": {"12": ["6/7", "-2/7"], "17": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "---+---+----++++--++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "---+---+----++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---+----++++-+++--": {"17": ["1/2", "0"], "21": ["1/2", "0"]}, "---+---+----++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+----++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---+----++++-+++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++-+++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "7": ["2/5", "-1/5"], "17": ["1/5", "0"]}, "---+---+----++++-+++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++-++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "---+---+----++++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+----++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+----++++-++++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++-+++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++-+++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----+++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "---+---+----++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "---+---+----+++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---+----++++++++-": {"16": ["1/2", "0"], "20": ["1/2", "0"]}, "---+---+----+++++++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "---+---+----++++++++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+----+++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+----+++++++++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+----++++++++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+----++++++++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "---+---+---+--": {"2": ["-1", "1"], "13": ["1", "-1/2"], "11": ["1", "-1/2"]}, "---+---+---+-+-": {"2": ["0", "1/3"], "11": ["1/3", "0"], "14": ["2/3", "-1/3"]}, "---+---+---+-++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "---+---+---+-++++": {"16": ["1/2", "0"], "12": ["1/2", "0"]}, "---+---+---+-+++--": {"2": ["-1", "1"], "17": ["1", "-1/2"], "11": ["1", "-1/2"]}, "---+---+---+-+++-+-": {"2": ["0", "1/3"], "18": ["2/3", "-1/3"], "11": ["1/3", "0"]}, "---+---+---+-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---+---+-+++-+++-": {"2": ["-2/7", "3/7"], "12": ["16/7", "-10/7"], "11": ["3/7", "-1/7"], "20": ["-10/7", "8/7"]}, "---+---+---+-+++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "---+---+---+-+++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+---+-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+---+-+++-++++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+---+-+++-+++++++---": {"16": ["6", "-4"], "6": ["-4", "3"], "26": ["-1", "1"]}, "---+---+---+-+++-+++++++-+-": {"26": ["-1", "1"], "16": ["6", "-4"], "6": ["-4", "3"]}, "---+---+---++-": {"2": ["-1", "1"], "13": ["1", "-1/2"], "11": ["1", "-1/2"]}, "---+---+---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "---+---+---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "---+---+---+++++--": {"2": ["-1", "1"], "17": ["1", "-1/2"], "11": ["1", "-1/2"]}, "---+---+---+++++-+-": {"2": ["0", "1/3"], "18": ["2/3", "-1/3"], "11": ["1/3", "0"]}, "---+---+---+++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---+---+++++-+++--": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "---+---+---+++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "---+---+---+++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "---+---+---+++++-+++-++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+---+++++-+++-+++-+": {"20": ["10/23", "-2/23"], "2": ["-2/23", "5/23"], "25": ["-2/23", "5/23"], "11": ["17/23", "-8/23"]}, "---+---+---+++++-+++-+++---": {"20": ["6", "-4"], "6": ["-4", "3"], "26": ["-1", "1"]}, "---+---+---+++++-++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "---+---+---+++++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+---+++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+---+++++-++++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "---+---+---+++++-+++++++---": {"16": ["6", "-4"], "6": ["-4", "3"], "26": ["-1", "1"]}, "---+---+---+++++-+++++++-+-": {"26": ["-1", "1"], "16": ["6", "-4"], "6": ["-4", "3"]}, "---+---+---++++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "---+---+---+++++++-": {"2": ["0", "1/3"], "18": ["2/3", "-1/3"], "11": ["1/3", "0"]}, "---+---+---++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "---+---+---+++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "---+---+---++++++++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "---+---+---+++++++++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "---+---+---++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "---+---+---++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "---+---+---+++++++++++++-+-": {"25": ["1/2", "0"], "26": ["1/2", "0"]}, "--+-": {"2": ["2/3", "0"], "3": ["1/3", "0"]}, "--+++": {"1": ["1/3", "0"], "4": ["2/3", "0"]}, "--++-+": {"1": ["1/2", "0"], "5": ["1/2", "0"]}, "--++----+": {"8": ["12/17", "2/17"], "7": ["5/17", "-2/17"]}, "--++-----+": {"9": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "--++------+": {"10": ["2/3", "0"], "7": ["1/3", "0"]}, "--++-------+": {"7": ["1/2", "0"], "11": ["1/2", "0"]}, "--++--------+": {"12": ["6/7", "-2/7"], "2": ["-2/7", "3/7"], "7": ["3/7", "-1/7"]}, "--++---------+": {"2": ["-1", "1"], "13": ["1", "-1/2"], "7": ["1", "-1/2"]}, "--++------------+": {"16": ["12/17", "2/17"], "15": ["5/17", "-2/17"]}, "--++-------------+": {"17": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "--++--------------+": {"18": ["2/3", "0"], "15": ["1/3", "0"]}, "--++---------------+": {"19": ["1/2", "0"], "15": ["1/2", "0"]}, "--++--------------------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "--++---------------------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "--++-----------------------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "--++-------------------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++-------------------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++-------------------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++------------------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "--++------------------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++------------------++--": {"25": ["1", "-1/2"], "22": ["1", "-1/2"], "15": ["-1/2", "1/2"], "1": ["-1/2", "1/2"]}, "--++------------------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++-----------------+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++-----------------++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "--++-----------------++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++-----------------+++--": {"25": ["1/17", "3/17"], "15": ["10/17", "-4/17"], "21": ["6/17", "1/17"]}, "--++-----------------+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++----------------+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++----------------++-": {"22": ["4/7", "-1/7"], "21": ["3/7", "1/7"]}, "--++----------------+++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++----------------+++++": {"24": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "--++----------------++++--": {"25": ["1/17", "3/17"], "21": ["6/17", "1/17"], "15": ["10/17", "-4/17"]}, "--++----------------++++-+-": {"26": ["0", "1/2"], "19": ["1", "-1/2"]}, "--++-----------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "--++-----------+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "--++-----------+--+": {"18": ["1/2", "0"], "14": ["1/2", "0"]}, "--++-----------+--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "--++-----------+---------+": {"23": ["1/2", "0"], "25": ["1/2", "0"]}, "--++-----------+-----------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "--++-----------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++-----------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++-----------+-------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++-----------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "--++-----------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++-----------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++-----------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++-----------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++-----------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "--++-----------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++-----------+-----+++--": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "7": ["5/17", "-2/17"], "19": ["5/17", "-2/17"]}, "--++-----------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++-----------+----+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++-----------+----++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++-----------+----+++-": {"20": ["12/17", "2/17"], "23": ["5/17", "-2/17"]}, "--++-----------+----+++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++-----------+----++++--": {"25": ["1/31", "4/31"], "20": ["16/31", "2/31"], "19": ["14/31", "-6/31"]}, "--++-----------+----++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++-----------+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "--++-----------+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++-----------+---+-++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "--++-----------+---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++-----------+---+-+++--": {"14": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "19": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "--++-----------+---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++-----------+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "--++-----------+---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++-----------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "--++-----------+---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++-----------+---+++++--": {"25": ["9/49", "4/49"], "14": ["20/49", "-2/49"], "20": ["20/49", "-2/49"]}, "--++-----------+---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------+-": {"14": ["2/3", "0"], "15": ["1/3", "0"]}, "--++----------+++": {"16": ["6/7", "-2/7"], "2": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "--++----------++-+": {"2": ["-1", "1"], "17": ["1", "-1/2"], "7": ["1", "-1/2"]}, "--++----------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "--++----------++-----+": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "--++----------++--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "--++----------++---------+": {"25": ["23/137", "14/137"], "22": ["52/137", "-16/137"], "14": ["44/137", "-3/137"], "2": ["18/137", "5/137"]}, "--++----------++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "--++----------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++----------++-------+-+": {"25": ["2/17", "5/34"], "22": ["6/17", "-1/17"], "3": ["3/17", "-1/34"], "14": ["6/17", "-1/17"]}, "--++----------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "--++----------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++----------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++----------++---+---": {"2": ["2/23", "5/23"], "7": ["5/23", "1/23"], "22": ["8/23", "-3/23"], "19": ["8/23", "-3/23"]}, "--++----------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "--++----------++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++----------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++---+--++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++----------++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++----------++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++----------++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++----------++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++----------++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++----------++---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++----------++---+++++--": {"7": ["17/23", "-8/23"], "25": ["-2/23", "5/23"], "2": ["-2/23", "5/23"], "20": ["10/23", "-2/23"]}, "--++----------++---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++----------++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "--++----------++--++-": {"2": ["10/41", "3/41"], "7": ["3/41", "5/41"], "18": ["14/41", "-4/41"], "20": ["14/41", "-4/41"]}, "--++----------++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++----------++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++----------++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++----------++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++----------++--++++++--": {"2": ["2/23", "5/23"], "7": ["16/23", "-6/23"], "25": ["-3/23", "4/23"], "18": ["8/23", "-3/23"]}, "--++----------++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---++": {"6": ["3/7", "-1/7"], "8": ["4/7", "1/7"]}, "--++---+-+": {"9": ["3/7", "1/7"], "6": ["4/7", "-1/7"]}, "--++---+--+": {"6": ["1/2", "0"], "10": ["1/2", "0"]}, "--++---+-------": {"1": ["5/17", "2/17"], "7": ["6/17", "-1/17"], "14": ["6/17", "-1/17"]}, "--++---+------+-": {"15": ["1/2", "0"], "7": ["1/2", "0"]}, "--++---+------+++": {"16": ["6/7", "-2/7"], "2": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "--++---+------++-+": {"2": ["-1", "1"], "17": ["1", "-1/2"], "11": ["1", "-1/2"]}, "--++---+------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "--++---+------++-----+": {"1": ["-1", "1"], "7": ["-4", "3"], "21": ["3", "-2"], "19": ["3", "-2"]}, "--++---+------++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "--++---+------++---------+": {"25": ["23/137", "14/137"], "22": ["52/137", "-16/137"], "14": ["44/137", "-3/137"], "2": ["18/137", "5/137"]}, "--++---+------++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "--++---+------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++---+------++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "--++---+------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "--++---+------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++---+------++------++-+": {"1": ["6/17", "1/17"], "7": ["1/17", "3/17"], "25": ["5/17", "-2/17"], "19": ["5/17", "-2/17"]}, "--++---+------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+------++---+---": {"13": ["5/17", "2/17"], "19": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "--++---+------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "--++---+------++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+------++---+--++-+": {"7": ["1/4", "0"], "25": ["1/4", "0"], "1": ["1/4", "0"], "21": ["1/4", "0"]}, "--++---+------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+------++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+------++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+------++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+------++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+------++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+------++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+------++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+------++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+------++---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+------++---+++++--": {"20": ["2/5", "0"], "25": ["0", "1/5"], "13": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "--++---+------++---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+------++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "--++---+------++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "--++---+------++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+------++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+------++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+------++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+------++--++++++--": {"13": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "25": ["-1/17", "3/17"], "11": ["7/17", "-4/17"]}, "--++---+------++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "--++---+-----++-": {"15": ["1/2", "0"], "7": ["1/2", "0"]}, "--++---+-----++++": {"16": ["6/7", "-2/7"], "2": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "--++---+-----+++-+": {"2": ["-1", "1"], "17": ["1", "-1/2"], "11": ["1", "-1/2"]}, "--++---+-----+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "--++---+-----+++-----+": {"21": ["2/7", "1/14"], "19": ["3/7", "-1/7"], "13": ["2/7", "1/14"]}, "--++---+-----+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "--++---+-----+++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+-----+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "--++---+-----+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "--++---+-----+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++---+-----+++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "--++---+-----+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++---++": {"13": ["3/23", "4/23"], "18": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "--++---+-----+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "--++---+-----+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+-----+++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "--++---+-----+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "--++---+-----+++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+-----+++---+--++-+": {"25": ["0", "1/4"], "7": ["1/2", "-1/4"], "13": ["1/4", "0"], "21": ["1/4", "0"]}, "--++---+-----+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+-----+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+-----+++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+-----+++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "--++---+-----+++--++--": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "--++---+-----+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+-----+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+-----+++--++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+-----+++--++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++--++-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+-----+++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+-----+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+-----+++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+-----+++--++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+-----+++--++++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+----+-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "--++---+----++-": {"12": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "--++---+----+++-": {"15": ["1/2", "0"], "7": ["1/2", "0"]}, "--++---+----+++++": {"16": ["6/7", "-2/7"], "11": ["3/7", "-1/7"], "2": ["-2/7", "3/7"]}, "--++---+----++++-+": {"2": ["-1", "1"], "17": ["1", "-1/2"], "11": ["1", "-1/2"]}, "--++---+----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "--++---+----++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "--++---+----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "--++---+----++++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+----++++---------+": {"12": ["28/47", "-4/47"], "18": ["16/47", "-9/47"], "25": ["5/47", "6/47"], "2": ["-2/47", "7/47"]}, "--++---+----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "--++---+----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++---+----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "--++---+----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+----++++---++": {"20": ["6/7", "-2/7"], "12": ["-2/7", "3/7"], "18": ["3/7", "-1/7"]}, "--++---+----++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "--++---+----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "--++---+----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+----++++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "--++---+----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+----++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "--++---+----++++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+----++++---+--++-+": {"12": ["6/17", "1/17"], "7": ["5/17", "-2/17"], "25": ["1/17", "3/17"], "18": ["5/17", "-2/17"]}, "--++---+----++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+----++++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "--++---+----++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "--++---+----++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "--++---+----++++--++--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+----++++--++--++-+": {"7": ["-1/3", "1/3"], "25": ["1/3", "0"], "21": ["1/3", "0"], "18": ["2/3", "-1/3"]}, "--++---+----++++--++--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+----++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+----++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+----++++--++-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+----++++--++-+++-+": {"12": ["6/7", "-2/7"], "17": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "--++---+----++++--++-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+----++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+----++++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+----++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+----++++--+++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+----++++--++++++-+": {"12": ["6/7", "-2/7"], "17": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "--++---+----++++--++++++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++---+---+---": {"1": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "14": ["6/17", "-1/17"]}, "--++---+---+--+-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "--++---+---+--+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "--++---+---+--++-+": {"17": ["1/2", "0"], "13": ["1/2", "0"]}, "--++---+---+--++---": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "--++---+---+--++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "--++---+---+--++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "--++---+---+--++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+---+--++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+---+--++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+---+--++--+++++++": {"13": ["1/2", "0"], "24": ["1/2", "0"]}, "--++---+---+--++--++++++--": {"13": ["0", "1/3"], "25": ["2/3", "-1/3"], "18": ["2/3", "-1/3"], "1": ["-1/3", "1/3"]}, "--++---+---+--++--++++++-+-": {"26": ["-1", "1"], "13": ["2", "-1"]}, "--++---+---+-+-": {"14": ["4/7", "-1/7"], "13": ["3/7", "1/7"]}, "--++---+---+-++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "--++---+---+-++++": {"16": ["1/2", "0"], "12": ["1/2", "0"]}, "--++---+---+-+++---": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "--++---+---+-+++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "--++---+---+-+++--++--": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "--++---+---+-+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+---+-+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+---+-+++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++---+---+-+++--++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "13": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "--++---+---+-+++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "--++---+---+-+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+---+-+++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+---+-+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+---+-+++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++---+---+-+++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "--++---+---+-+++--++++++-+-": {"26": ["-1", "1"], "17": ["2", "-1"]}, "--++---+---+-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "--++---+---+-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "--++---+---+-+++-+++-": {"12": ["4/3", "-2/3"], "17": ["1/3", "0"], "20": ["-2/3", "2/3"]}, "--++---+---+-+++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "--++---+---+-+++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+---+-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+---+-+++-++++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+---+-+++-+++++++---": {"16": ["6", "-4"], "6": ["-4", "3"], "26": ["-1", "1"]}, "--++---+---+-+++-+++++++-+-": {"26": ["-1", "1"], "16": ["6", "-4"], "6": ["-4", "3"]}, "--++---+---++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "--++---+---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "--++---+---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "--++---+---+++++---": {"12": ["1", "-1/2"], "6": ["1", "-1/2"], "18": ["-1/2", "1/2"], "11": ["-1/2", "1/2"]}, "--++---+---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "--++---+---+++++--++--": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "--++---+---+++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+---+++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+---+++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++---+---+++++--++-+++-+": {"12": ["6/7", "-2/7"], "17": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "--++---+---+++++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "--++---+---+++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++---+---+++++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+---+++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+---+++++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++---+---+++++--++++++-+": {"12": ["6/7", "-2/7"], "17": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "--++---+---+++++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "--++---+---+++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "--++---+---+++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "--++---+---+++++-+++--": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "--++---+---+++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++---+---+++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++---+---+++++-+++-++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+---+++++-+++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "17": ["1/5", "0"], "7": ["2/5", "-1/5"]}, "--++---+---+++++-+++-+++---": {"20": ["6", "-4"], "6": ["-4", "3"], "26": ["-1", "1"]}, "--++---+---+++++-++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "--++---+---+++++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+---+++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+---+++++-++++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++---+---+++++-+++++++---": {"16": ["6", "-4"], "6": ["-4", "3"], "26": ["-1", "1"]}, "--++---+---+++++-+++++++-+-": {"26": ["-1", "1"], "16": ["6", "-4"], "6": ["-4", "3"]}, "--++---+---++++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "--++---+---+++++++-": {"16": ["4/7", "1/7"], "18": ["3/7", "-1/7"]}, "--++---+---++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "--++---+---+++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "--++---+---++++++++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "--++---+---+++++++++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "--++---+---++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++---+---++++++++++++++": {"2": ["6/7", "-2/7"], "24": ["1/7", "2/7"]}, "--++---+---+++++++++++++-+-": {"25": ["1/2", "0"], "26": ["1/2", "0"]}, "--++--+-": {"6": ["2/3", "0"], "7": ["1/3", "0"]}, "--++--+++": {"8": ["2/3", "0"], "5": ["1/3", "0"]}, "--++--++-+": {"1": ["1/2", "0"], "9": ["1/2", "0"]}, "--++--++-----": {"1": ["3/23", "4/23"], "12": ["10/23", "-2/23"], "6": ["10/23", "-2/23"]}, "--++--++----+-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "--++--++----++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "--++--++----+++-": {"15": ["1/3", "0"], "6": ["2/3", "0"]}, "--++--++----+++++": {"16": ["6/7", "-2/7"], "6": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "--++--++----++++-+": {"2": ["-1", "1"], "17": ["1", "-1/2"], "11": ["1", "-1/2"]}, "--++--++----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "--++--++----++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "--++--++----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "--++--++----++++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++----++++---------+": {"12": ["6", "-4"], "25": ["-1", "1"], "6": ["-4", "3"]}, "--++--++----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "--++--++----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "--++--++----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "--++--++----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++--++----++++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "--++--++----++++---+-+": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "--++--++----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "--++--++----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++--++----++++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "--++--++----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++--++----++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "--++--++----++++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++--++----++++---+--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "--++--++----++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++--++----++++--+-": {"18": ["2/3", "0"], "19": ["1/3", "0"]}, "--++--++----++++--+++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "--++--++----++++--++-+": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "--++--++----++++--++---": {"22": ["1/2", "0"], "18": ["1/2", "0"]}, "--++--++----++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "--++--++----++++--++--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++--++----++++--++--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "--++--++----++++--++--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "--++--++---+-": {"1": ["3/23", "4/23"], "6": ["10/23", "-2/23"], "12": ["10/23", "-2/23"]}, "--++--++---++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "--++--++---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "--++--++---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "--++--++---+++++---": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "--++--++---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "--++--++---+++++--++---": {"5": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "--++--++---+++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "--++--++---+++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++--++---+++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "--++--++---+++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "--++--++---+++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++---+++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++--++---+++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++--++---+++++--++-+++-+": {"6": ["-1", "1"], "25": ["1", "-1/2"], "1": ["1", "-1/2"]}, "--++--++---+++++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "--++--++---+++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "--++--++---+++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++---+++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++--++---+++++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "--++--++---+++++--++++++-+": {"6": ["-1", "1"], "25": ["1", "-1/2"], "1": ["1", "-1/2"]}, "--++--++---+++++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "--++--++---+++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "--++--++---+++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "--++--++---+++++-+++--": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "--++--++---+++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++---+++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "--++--++---+++++-+++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++--++---+++++-+++-+++-+": {"6": ["14/41", "-4/41"], "25": ["10/41", "3/41"], "17": ["3/41", "5/41"], "20": ["14/41", "-4/41"]}, "--++--++---+++++-+++-+++---": {"20": ["6", "-4"], "10": ["-4", "3"], "26": ["-1", "1"]}, "--++--++---+++++-++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "--++--++---+++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++---+++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++--++---+++++-++++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "--++--++---+++++-+++++++-+": {"6": ["-1", "1"], "25": ["1", "-1/2"], "1": ["1", "-1/2"]}, "--++--++---+++++-+++++++---": {"16": ["6", "-4"], "26": ["-1", "1"], "10": ["-4", "3"]}, "--++--++---++++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "--++--++---+++++++-": {"16": ["4/7", "1/7"], "18": ["3/7", "-1/7"]}, "--++--++---++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "--++--++---+++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "--++--++---++++++++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "--++--++---+++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++---++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++--++---++++++++++++++": {"2": ["6/7", "-2/7"], "24": ["1/7", "2/7"]}, "--++--++---+++++++++++++-+": {"6": ["-4", "3"], "25": ["-1", "1"], "16": ["6", "-4"]}, "--++--++--+-": {"10": ["2/3", "0"], "11": ["1/3", "0"]}, "--++--++--++-": {"1": ["3/23", "4/23"], "12": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "--++--++--+++-": {"6": ["4/7", "-1/7"], "1": ["1/7", "3/14"], "13": ["2/7", "-1/14"]}, "--++--++--++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "--++--++--+++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "--++--++--++++++-": {"1": ["3/23", "4/23"], "16": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "--++--++--+++++++-": {"10": ["4/7", "-1/7"], "1": ["1/7", "3/14"], "17": ["2/7", "-1/14"]}, "--++--++--++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "--++--++--+++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "--++--++--++++++++++-": {"1": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "--++--++--+++++++++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "--++--++--++++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "--++--++--+++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "--++--++--+++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "--++--++--++++++++++++++-+": {"10": ["-1", "1"], "1": ["1", "-1/2"], "25": ["1", "-1/2"]}, "-+-": {"1": ["3/7", "1/7"], "2": ["4/7", "-1/7"]}, "-++-": {"2": ["2/3", "0"], "3": ["1/3", "0"]}, "-++++": {"0": ["1/2", "0"], "4": ["1/2", "0"]}, "-+++----+": {"8": ["12/17", "2/17"], "7": ["5/17", "-2/17"]}, "-+++-----+": {"9": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "-+++------+": {"10": ["2/3", "0"], "7": ["1/3", "0"]}, "-+++-------+": {"7": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++--------+": {"12": ["10/23", "2/23"], "1": ["5/23", "1/23"], "7": ["8/23", "-3/23"]}, "-+++---------+": {"13": ["2/7", "1/14"], "1": ["2/7", "1/14"], "7": ["3/7", "-1/7"]}, "-+++----------+": {"1": ["5/17", "2/17"], "14": ["6/17", "-1/17"], "7": ["6/17", "-1/17"]}, "-+++------------+": {"16": ["12/17", "2/17"], "15": ["5/17", "-2/17"]}, "-+++-------------+": {"17": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "-+++--------------+": {"18": ["2/3", "0"], "15": ["1/3", "0"]}, "-+++---------------+": {"19": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++--------------------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "-+++---------------------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "-+++-----------------------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "-+++-------------------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-------------------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++-------------------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++------------------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "-+++------------------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++------------------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++------------------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-----------------+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-----------------++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "-+++-----------------++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-----------------+++--": {"25": ["1/17", "3/17"], "15": ["10/17", "-4/17"], "21": ["6/17", "1/17"]}, "-+++-----------------+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++----------------+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++----------------++-": {"22": ["4/7", "-1/7"], "21": ["3/7", "1/7"]}, "-+++----------------+++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++----------------+++++": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++----------------++++--": {"14": ["20/49", "-2/49"], "25": ["9/49", "4/49"], "20": ["20/49", "-2/49"]}, "-+++----------------++++-+-": {"26": ["0", "1/2"], "19": ["1", "-1/2"]}, "-+++-----------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "-+++-----------+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++-----------+--+": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++-----------+--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "-+++-----------+---------+": {"23": ["1/2", "0"], "25": ["1/2", "0"]}, "-+++-----------+-----------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "-+++-----------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-----------+-------+-+": {"25": ["1", "-1/2"], "22": ["1", "-1/2"], "15": ["-1/2", "1/2"], "1": ["-1/2", "1/2"]}, "-+++-----------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++-----------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "-+++-----------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-----------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++-----------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-----------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-----------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "-+++-----------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-----------+-----+++--": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "7": ["5/17", "-2/17"], "19": ["5/17", "-2/17"]}, "-+++-----------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-----------+----+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++-----------+----++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-----------+----+++-": {"20": ["12/17", "2/17"], "23": ["5/17", "-2/17"]}, "-+++-----------+----+++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-----------+----++++--": {"25": ["1/31", "4/31"], "20": ["16/31", "2/31"], "19": ["14/31", "-6/31"]}, "-+++-----------+----++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-----------+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "-+++-----------+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-----------+---+-++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++-----------+---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++-----------+---+-+++--": {"14": ["6/7", "-2/7"], "25": ["3/7", "-1/7"], "19": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "-+++-----------+---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++-----------+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "-+++-----------+---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "-+++-----------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++-----------+---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++-----------+---+++++--": {"25": ["9/49", "4/49"], "14": ["20/49", "-2/49"], "20": ["20/49", "-2/49"]}, "-+++-----------+---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---++": {"6": ["3/7", "-1/7"], "8": ["4/7", "1/7"]}, "-+++---+-+": {"9": ["3/7", "1/7"], "6": ["4/7", "-1/7"]}, "-+++---+--+": {"6": ["1/2", "0"], "10": ["1/2", "0"]}, "-+++---+----+": {"1": ["3/23", "4/23"], "6": ["10/23", "-2/23"], "12": ["10/23", "-2/23"]}, "-+++---+--------": {"7": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++---+-------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "-+++---+-------+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++---+-------+--+": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++---+-------+----+": {"0": ["2/31", "8/31"], "7": ["1/31", "4/31"], "19": ["14/31", "-6/31"], "20": ["14/31", "-6/31"]}, "-+++---+-------+--------+": {"24": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++---+-------+---------+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "7": ["10/23", "-2/23"]}, "-+++---+-------+-----------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "-+++---+-------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++---+-------+-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++---+-------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "-+++---+-------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++---+-------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++---+-------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+-------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "-+++---+-------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++---+-------+-----+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++---+-------+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "-+++---+-------+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+-------+---+-++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++---+-------+---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+-------+---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-------+---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-------+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "-+++---+-------+---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+-------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++---+-------+---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+-------+---+++++--": {"14": ["20/49", "-2/49"], "25": ["9/49", "4/49"], "20": ["20/49", "-2/49"]}, "-+++---+-------+---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+------+-": {"14": ["2/3", "0"], "15": ["1/3", "0"]}, "-+++---+------+++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++---+------++-+": {"17": ["2/7", "1/14"], "1": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "-+++---+------++--+": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++---+------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "-+++---+------++-----+": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "-+++---+------++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++---+------++---------+": {"25": ["8/31", "1/31"], "22": ["14/31", "-6/31"], "14": ["8/31", "1/31"], "1": ["1/31", "4/31"]}, "-+++---+------++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++---+------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++---+------++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++---+------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "-+++---+------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++---+------++------++-+": {"14": ["6/7", "-2/7"], "19": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "-+++---+------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+------++---+---": {"13": ["5/17", "2/17"], "19": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "-+++---+------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++---+------++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+------++---+--++-+": {"25": ["1/3", "0"], "21": ["1/3", "0"], "14": ["2/3", "-1/3"], "7": ["-1/3", "1/3"]}, "-+++---+------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+------++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+------++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++---+------++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+------++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+------++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+------++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++---+------++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "-+++---+------++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++---+------++---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+------++---+++++--": {"20": ["2/5", "0"], "1": ["1/5", "0"], "11": ["1/5", "0"], "25": ["1/5", "0"]}, "-+++---+------++---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-----+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++---+-----++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "-+++---+-----++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++---+-----+++-+": {"17": ["2/7", "1/14"], "1": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "-+++---+-----+++--+": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++---+-----+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "-+++---+-----+++-----+": {"21": ["2/7", "1/14"], "19": ["3/7", "-1/7"], "13": ["2/7", "1/14"]}, "-+++---+-----+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "-+++---+-----+++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++---+-----+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "-+++---+-----+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++---+-----+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++---+-----+++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++---+-----+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-----+++---++": {"13": ["3/23", "4/23"], "18": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "-+++---+-----+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++---+-----+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+-----+++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++---+-----+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-----+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++---+-----+++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+-----+++---+--++-+": {"25": ["0", "1/4"], "7": ["1/2", "-1/4"], "13": ["1/4", "0"], "21": ["1/4", "0"]}, "-+++---+-----+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+-----+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+-----+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++---+-----+++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+-----+++---+-+++-+": {"13": ["0", "1/3"], "18": ["2/3", "-1/3"], "25": ["2/3", "-1/3"], "1": ["-1/3", "1/3"]}, "-+++---+-----+++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++---+---++": {"1": ["3/23", "4/23"], "6": ["10/23", "-2/23"], "12": ["10/23", "-2/23"]}, "-+++---+---+----": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++---+---+---++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "-+++---+---+---+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++---+---+---+--+": {"18": ["1/2", "0"], "14": ["1/2", "0"]}, "-+++---+---+---+----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++---+---+---+---+-": {"0": ["2/5", "0"], "14": ["4/5", "-2/5"], "11": ["1/5", "0"], "20": ["-2/5", "2/5"]}, "-+++---+---+---+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "-+++---+---+---+---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+---+---+---++++-": {"11": ["1/2", "0"], "23": ["1/2", "0"]}, "-+++---+---+---+---++++++": {"14": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-+++---+---+---+---+++++--": {"25": ["9/49", "4/49"], "20": ["20/49", "-2/49"], "14": ["20/49", "-2/49"]}, "-+++---+---+---+---+++++-+-": {"14": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++---+---+--+-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++---+---+--+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "-+++---+---+--++-+": {"17": ["1/2", "0"], "13": ["1/2", "0"]}, "-+++---+---+--++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++---+---+--++---+--": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++---+---+--++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+---+--++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++---+---+--++---+-++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-+++---+---+--++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++---+---+--++---+-+++-+-": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++---+---+--++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++---+---+--++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "-+++---+---+--++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++---+---+--++---++++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-+++---+---+--++---+++++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++---+---+--++---+++++-+-": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++---+---+--++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++---+---+--++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "-+++---+---+--++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++---+---+--++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "-+++---+---+--++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++---+---+--++--+++++++": {"13": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++---+---+--++--++++++---": {"13": ["2", "-1"], "26": ["-1", "1"]}, "-+++---+---+--++--++++++-+-": {"26": ["-1", "1"], "13": ["2", "-1"]}, "-+++---+---+-+-": {"14": ["4/7", "-1/7"], "13": ["3/7", "1/7"]}, "-+++---+---+-++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++---+---+-++++": {"1": ["3/23", "4/23"], "6": ["10/23", "-2/23"], "16": ["10/23", "-2/23"]}, "-+++---+---+-+++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++---+---+-+++---++": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "-+++---+---+-+++---+--": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++---+---+-+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+---+-+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++---+---+-+++---+-++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-+++---+---+-+++---+-+++-+": {"13": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "25": ["-1/17", "3/17"], "11": ["7/17", "-4/17"]}, "-+++---+---+-+++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++---+---+-+++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++---+---+-+++--++--": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++---+---+-+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++---+---+-+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++---+---+-+++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++---+---+-+++--++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "13": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "-+++---+---+-+++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++---+---+-+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++---+---+-+++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "-+++---+---+-+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++---+---+-+++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++---+---+-+++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++---+---+-+++--++++++-+-": {"26": ["-1", "1"], "17": ["2", "-1"]}, "-+++---+---+-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++---+---+-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++---+---+-+++-+++-": {"1": ["-2/7", "3/7"], "6": ["16/7", "-10/7"], "17": ["3/7", "-1/7"], "20": ["-10/7", "8/7"]}, "-+++---+---+-+++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "-+++---+---+-+++-+++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "-+++---+---+-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++---+---+-+++-++++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++---+---+-+++-+++++++---": {"6": ["-1", "1"], "1": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++---+---+-+++-+++++++-+-": {"6": ["-1", "1"], "1": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++--+-": {"6": ["2/3", "0"], "7": ["1/3", "0"]}, "-+++--+++": {"8": ["2/3", "0"], "5": ["1/3", "0"]}, "-+++--++-+": {"5": ["1/2", "0"], "9": ["1/2", "0"]}, "-+++--++------": {"0": ["-1", "1"], "13": ["1", "-1/2"], "6": ["1", "-1/2"]}, "-+++--++-----+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++--++-----++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "-+++--++-----++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++--++-----+++-+": {"17": ["2/7", "1/14"], "1": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "-+++--++-----+++--+": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++--++-----+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "-+++--++-----+++-----+": {"21": ["2/7", "1/14"], "19": ["3/7", "-1/7"], "13": ["2/7", "1/14"]}, "-+++--++-----+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "-+++--++-----+++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++--++-----+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "-+++--++-----+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++--++-----+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++--++-----+++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++--++-----+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++--++-----+++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "-+++--++-----+++---+-+": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "-+++--++-----+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++--++-----+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++-----+++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++--++-----+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++--++-----+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++--++-----+++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++-----+++---+--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++--++-----+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++--++----+-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "-+++--++----++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "-+++--++----+++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "-+++--++----+++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++--++----++++-+": {"17": ["2/7", "1/14"], "1": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "-+++--++----++++--+": {"1": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++--++----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "-+++--++----++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "-+++--++----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "-+++--++----++++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++--++----++++---------+": {"12": ["6", "-4"], "25": ["-1", "1"], "6": ["-4", "3"]}, "-+++--++----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++--++----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++--++----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "-+++--++----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++--++----++++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "-+++--++----++++---+-+": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "-+++--++----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++--++----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++----++++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "-+++--++----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++--++----++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++--++----++++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++----++++---+--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++--++----++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++--++---+--": {"0": ["-1", "1"], "6": ["1", "-1/2"], "13": ["1", "-1/2"]}, "-+++--++---+-+-": {"14": ["4/7", "-1/7"], "13": ["3/7", "1/7"]}, "-+++--++---+-++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++--++---+-++++": {"1": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "16": ["10/23", "-2/23"]}, "-+++--++---+-+++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++--++---+-+++---++": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "-+++--++---+-+++---+---": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "-+++--++---+-+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++--++---+-+++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++---+-+++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "-+++--++---+-+++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++--++---+-+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+-+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++--++---+-+++---+-++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++---+-+++---+-+++-+": {"13": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "25": ["-1/17", "3/17"], "11": ["7/17", "-4/17"]}, "-+++--++---+-+++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++--++---+-+++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++--++---+-+++--++--": {"12": ["-1", "1"], "21": ["1", "-1/2"], "18": ["1", "-1/2"]}, "-+++--++---+-+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+-+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++--++---+-+++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++--++---+-+++--++-+++-+": {"20": ["20/49", "-2/49"], "6": ["10/49", "-1/49"], "25": ["9/49", "4/49"], "18": ["10/49", "-1/49"]}, "-+++--++---+-+++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++--++---+-+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++--++---+-+++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+-+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++---+-+++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++--++---+-+++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++--++---+-+++--++++++-+-": {"26": ["-1", "1"], "17": ["2", "-1"]}, "-+++--++---+-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++--++---+-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++--++---+-+++-+++-": {"12": ["4/3", "-2/3"], "17": ["1/3", "0"], "20": ["-2/3", "2/3"]}, "-+++--++---+-+++-++++-": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "-+++--++---+-+++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++---+-+++-++++++++": {"1": ["2", "-1"], "24": ["-1", "1"]}, "-+++--++---+-+++-+++++++---": {"10": ["-1", "1"], "1": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++--++---+-+++-+++++++-+-": {"10": ["-1", "1"], "1": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++--++---++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "-+++--++---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "-+++--++---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++--++---++++++": {"1": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "16": ["10/23", "-2/23"]}, "-+++--++---+++++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++--++---+++++---++": {"12": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "18": ["3/7", "-1/7"]}, "-+++--++---+++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++--++---+++++---+---": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "-+++--++---+++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++--++---+++++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++--++---+++++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "-+++--++---+++++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++--++---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++--++---+++++--++---": {"5": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++--++---+++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "-+++--++---+++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++--++---+++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "-+++--++---+++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "-+++--++---+++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++--++---+++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++--++---+++++--++-+++-+": {"6": ["-4", "3"], "25": ["-1", "1"], "12": ["6", "-4"]}, "-+++--++---+++++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++--++---+++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "-+++--++---+++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++---+++++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++--++---+++++--++++++-+": {"6": ["-4", "3"], "25": ["-1", "1"], "12": ["6", "-4"]}, "-+++--++---+++++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++--++---+++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++--++---+++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++--++---+++++-+++--": {"17": ["1/2", "0"], "21": ["1/2", "0"]}, "-+++--++---+++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++--++---+++++-+++-++++": {"1": ["2", "-1"], "24": ["-1", "1"]}, "-+++--++---+++++-+++-+++-+": {"6": ["14/41", "-4/41"], "25": ["10/41", "3/41"], "17": ["3/41", "5/41"], "20": ["14/41", "-4/41"]}, "-+++--++---+++++-+++-+++---": {"10": ["-1", "1"], "1": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++--++---+++++-++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "-+++--++---+++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++---+++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++---+++++-++++++++": {"1": ["2", "-1"], "24": ["-1", "1"]}, "-+++--++---+++++-+++++++-+": {"6": ["-4", "3"], "25": ["-1", "1"], "12": ["6", "-4"]}, "-+++--++---+++++-+++++++---": {"10": ["-1", "1"], "1": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++--++--+-": {"10": ["2/3", "0"], "11": ["1/3", "0"]}, "-+++--++--++--": {"0": ["-1", "1"], "13": ["1", "-1/2"], "6": ["1", "-1/2"]}, "-+++--++--++-+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++--++--++-++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "-+++--++--++-++++": {"12": ["1/2", "0"], "16": ["1/2", "0"]}, "-+++--++--++-+++--": {"0": ["-1", "1"], "17": ["1", "-1/2"], "10": ["1", "-1/2"]}, "-+++--++--++-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++--++--++-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++--++--++-+++-+++-": {"12": ["4/3", "-2/3"], "17": ["1/3", "0"], "20": ["-2/3", "2/3"]}, "-+++--++--++-+++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++--++--++-+++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++--++-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++--++-+++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++--++--++-+++-+++++++-+-": {"26": ["1/2", "0"], "25": ["1/2", "0"]}, "-+++--++--+++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "-+++--++--++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++--++--+++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "-+++--++--++++++--": {"0": ["-1", "1"], "17": ["1", "-1/2"], "10": ["1", "-1/2"]}, "-+++--++--++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++--++--++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++--++--++++++-+++-": {"5": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "-+++--++--++++++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++--++--++++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++--++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++--++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++--++--++++++-+++++++-+": {"25": ["-1", "1"], "12": ["6", "-4"], "10": ["-4", "3"]}, "-+++--++--+++++++-": {"17": ["1/3", "0"], "16": ["2/3", "0"]}, "-+++--++--++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "-+++--++--+++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++--++--++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "-+++--++--+++++++++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++--++--++++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++--++--+++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++--++--+++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++--++--++++++++++++++-+": {"25": ["-1", "1"], "16": ["6", "-4"], "10": ["-4", "3"]}, "-+++-+-": {"5": ["3/7", "1/7"], "6": ["4/7", "-1/7"]}, "-+++-++-": {"5": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "-+++-++++": {"4": ["1/2", "0"], "8": ["1/2", "0"]}, "-+++-+++-----": {"0": ["4/3", "-2/3"], "5": ["1/3", "0"], "12": ["-2/3", "2/3"]}, "-+++-+++----+-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "-+++-+++----++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "-+++-+++----+++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "-+++-+++----+++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "-+++-+++----++++-+": {"17": ["2/7", "1/14"], "1": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "-+++-+++----++++--+": {"5": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "11": ["6/17", "-1/17"]}, "-+++-+++----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "-+++-+++----++++-----+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "19": ["3/7", "-1/7"]}, "-+++-+++----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "-+++-+++----++++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++-+++----++++---------+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "-+++-+++----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "-+++-+++----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "-+++-+++----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "-+++-+++----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++-+++----++++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "-+++-+++----++++---+-+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "-+++-+++----++++---+--+": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "-+++-+++----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++-+++----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++-+++----++++---+---+-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "-+++-+++----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "-+++-+++---+-": {"0": ["4/3", "-2/3"], "5": ["1/3", "0"], "12": ["-2/3", "2/3"]}, "-+++-+++---++-": {"5": ["1/2", "0"], "13": ["1/2", "0"]}, "-+++-+++---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "-+++-+++---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "-+++-+++---++++++": {"5": ["3/23", "4/23"], "16": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "-+++-+++---+++++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++-+++---+++++---++": {"12": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "18": ["3/7", "-1/7"]}, "-+++-+++---+++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++-+++---+++++---+----": {"23": ["1/2", "0"], "11": ["1/2", "0"]}, "-+++-+++---+++++---+---++": {"22": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "-+++-+++---+++++---+---+-+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "11": ["10/23", "-2/23"]}, "-+++-+++---+++++---+---+---": {"22": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++-+++---+++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "-+++-+++---+++++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "-+++-+++---+++++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "-+++-+++---+++++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "-+++-+++---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "-+++-+++---+++++--+++": {"5": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "-+++-+++---+++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "-+++-+++---+++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "-+++-+++---+++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++-+++---+++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "-+++-+++---+++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "-+++-+++---+++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-+++---+++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++-+++---+++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "-+++-+++---+++++--++-+++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "-+++-+++---+++++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "-+++-+++---+++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++-+++---+++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++-+++---+++++-++++": {"5": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "-+++-+++---+++++-+++--": {"21": ["1/2", "0"], "17": ["1/2", "0"]}, "-+++-+++---+++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-+++---+++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++-+++---+++++-+++-++++": {"1": ["2", "-1"], "24": ["-1", "1"]}, "-+++-+++---+++++-+++-+++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "-+++-+++---+++++-+++-+++---": {"10": ["-1", "1"], "5": ["1", "-1/2"], "26": ["1", "-1/2"]}, "-+++-+++--+-": {"10": ["2/3", "0"], "11": ["1/3", "0"]}, "-+++-+++--++-": {"0": ["4/3", "-2/3"], "5": ["1/3", "0"], "12": ["-2/3", "2/3"]}, "-+++-+++--+++-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "-+++-+++--++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++-+++--+++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "-+++-+++--++++++--": {"0": ["-1", "1"], "17": ["1", "-1/2"], "10": ["1", "-1/2"]}, "-+++-+++--++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "-+++-+++--++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++-+++--++++++-+++--": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++-+++--++++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-+++--++++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "-+++-+++--++++++-+++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-+++--++++++-+++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "17": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "-+++-+++--++++++-+++-+++---": {"20": ["6/7", "-2/7"], "26": ["-2/7", "3/7"], "9": ["3/7", "-1/7"]}, "-+++-+++--++++++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++-+++--++++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-+++--++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++-+++--++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-+++--++++++-+++++++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "-+++-+++--+++++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "-+++-+++--++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "-+++-+++--+++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++-+++--++++++++++-": {"16": ["1/2", "0"], "20": ["1/2", "0"]}, "-+++-+++--+++++++++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "-+++-+++--++++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-+++--+++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++-+++--+++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-+++--++++++++++++++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "-+++-+++-+-": {"9": ["3/7", "1/7"], "10": ["4/7", "-1/7"]}, "-+++-+++-++-": {"11": ["3/7", "-1/7"], "9": ["4/7", "1/7"]}, "-+++-+++-+++-": {"0": ["4/3", "-2/3"], "9": ["1/3", "0"], "12": ["-2/3", "2/3"]}, "-+++-+++-++++-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "-+++-+++-+++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "-+++-+++-++++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "-+++-+++-+++++++-": {"0": ["4/3", "-2/3"], "9": ["1/3", "0"], "16": ["-2/3", "2/3"]}, "-+++-+++-++++++++-": {"17": ["1/3", "0"], "16": ["2/3", "0"]}, "-+++-+++-+++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "-+++-+++-++++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "-+++-+++-+++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "-+++-+++-++++++++++++-": {"9": ["1/2", "0"], "21": ["1/2", "0"]}, "-+++-+++-+++++++++++++-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "-+++-+++-++++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "-+++-+++-++++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "-+++-+++-+++++++++++++++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "-+++-+++-+++++++++++++++--+": {"9": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "26": ["2/7", "-1/14"]}, "+-": {"0": ["2/3", "0"], "1": ["1/3", "0"]}, "++-": {"0": ["4/7", "1/7"], "2": ["3/7", "-1/7"]}, "+++-": {"1": ["4/7", "1/7"], "3": ["3/7", "-1/7"]}, "++++----+": {"8": ["12/17", "2/17"], "7": ["5/17", "-2/17"]}, "++++-----+": {"9": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "++++------+": {"10": ["2/3", "0"], "7": ["1/3", "0"]}, "++++-------+": {"7": ["1/2", "0"], "11": ["1/2", "0"]}, "++++--------+": {"12": ["2/17", "6/17"], "0": ["10/17", "-4/17"], "7": ["5/17", "-2/17"]}, "++++---------+": {"13": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "7": ["2/7", "-1/14"]}, "++++----------+": {"0": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "7": ["3/7", "-1/7"]}, "++++------------+": {"16": ["12/17", "2/17"], "15": ["5/17", "-2/17"]}, "++++-------------+": {"17": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++--------------+": {"18": ["2/3", "0"], "15": ["1/3", "0"]}, "++++---------------+": {"19": ["1/2", "0"], "15": ["1/2", "0"]}, "++++--------------------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "++++---------------------+": {"25": ["1/2", "0"], "23": ["1/2", "0"]}, "++++-----------------------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "++++-------------------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-------------------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-------------------+-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++------------------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "++++------------------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++------------------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++------------------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-----------------+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-----------------++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "++++-----------------++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-----------------+++--": {"25": ["1/17", "3/17"], "15": ["10/17", "-4/17"], "21": ["6/17", "1/17"]}, "++++-----------------+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++----------------+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++----------------++-": {"22": ["4/7", "-1/7"], "21": ["3/7", "1/7"]}, "++++----------------+++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++----------------+++++": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++----------------++++--": {"14": ["20/49", "-2/49"], "25": ["9/49", "4/49"], "20": ["20/49", "-2/49"]}, "++++----------------++++-+-": {"26": ["0", "1/2"], "19": ["1", "-1/2"]}, "++++-----------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "++++-----------+-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++-----------+--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++-----------+--------+": {"24": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "++++-----------+---------+": {"25": ["1/6", "1/12"], "22": ["1/2", "-1/6"], "15": ["1/3", "-1/12"], "0": ["0", "1/6"]}, "++++-----------+-----------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "++++-----------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-----------+-------+-+": {"25": ["1/6", "1/12"], "22": ["1/2", "-1/6"], "15": ["1/3", "-1/12"], "0": ["0", "1/6"]}, "++++-----------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-----------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "++++-----------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-----------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-----------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-----------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-----------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "++++-----------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-----------+-----+++--": {"25": ["-4", "3"], "0": ["-4", "3"], "7": ["8", "-11/2"], "21": ["1", "-1/2"]}, "++++-----------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-----------+----+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++-----------+----++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-----------+----+++-": {"20": ["12/17", "2/17"], "23": ["5/17", "-2/17"]}, "++++-----------+----+++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-----------+----++++--": {"25": ["1/31", "4/31"], "20": ["16/31", "2/31"], "19": ["14/31", "-6/31"]}, "++++-----------+----++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-----------+---+-": {"0": ["2/31", "8/31"], "7": ["1/31", "4/31"], "19": ["14/31", "-6/31"], "20": ["14/31", "-6/31"]}, "++++-----------+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "++++-----------+---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "++++-----------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++-----------+---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++-----------+---+++++--": {"25": ["9/49", "4/49"], "14": ["20/49", "-2/49"], "20": ["20/49", "-2/49"]}, "++++-----------+---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---++": {"6": ["3/7", "-1/7"], "8": ["4/7", "1/7"]}, "++++---+-+": {"9": ["3/7", "1/7"], "6": ["4/7", "-1/7"]}, "++++---+--+": {"6": ["1/2", "0"], "10": ["1/2", "0"]}, "++++---+----+": {"0": ["-2/7", "3/7"], "6": ["3/7", "-1/7"], "12": ["6/7", "-2/7"]}, "++++---+-----+": {"0": ["-1", "1"], "6": ["1", "-1/2"], "13": ["1", "-1/2"]}, "++++---+--------": {"7": ["1/2", "0"], "15": ["1/2", "0"]}, "++++---+-------++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "++++---+-------+-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++---+-------+--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++---+-------+--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++---+-------+---------+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "7": ["10/23", "-2/23"]}, "++++---+-------+-----------": {"26": ["1/7", "2/7"], "14": ["6/7", "-2/7"]}, "++++---+-------+-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++---+-------+-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++---+-------+-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+-------+------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "++++---+-------+------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++---+-------+------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+-------+------++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++---+-------+-----+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+-------+-----++-": {"21": ["4/7", "1/7"], "23": ["3/7", "-1/7"]}, "++++---+-------+-----++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++---+-------+-----+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+-------+-----+++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++---+-------+----+-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++---+-------+----++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+-------+----+++-": {"20": ["12/17", "2/17"], "23": ["5/17", "-2/17"]}, "++++---+-------+----+++++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++---+-------+----++++--": {"20": ["16/31", "2/31"], "25": ["1/31", "4/31"], "19": ["14/31", "-6/31"]}, "++++---+-------+----++++-+-": {"26": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++---+-------+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "++++---+-------+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+-------+---+-++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++---+-------+---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++---+-------+---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+-------+---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+-------+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "++++---+-------+---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+-------+---++++-": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++---+-------+---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++---+-------+---+++++--": {"14": ["20/49", "-2/49"], "25": ["9/49", "4/49"], "20": ["20/49", "-2/49"]}, "++++---+-------+---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+------+-": {"14": ["2/3", "0"], "15": ["1/3", "0"]}, "++++---+------+++": {"16": ["2/17", "6/17"], "0": ["10/17", "-4/17"], "11": ["5/17", "-2/17"]}, "++++---+------++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++---+------++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++---+------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "++++---+------++-----+": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "++++---+------++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+------++---------+": {"25": ["15/113", "13/113"], "22": ["36/113", "-14/113"], "14": ["40/113", "-3/113"], "0": ["22/113", "4/113"]}, "++++---+------++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++---+------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++---+------++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++---+------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "++++---+------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++---+------++------++-+": {"14": ["6/7", "-2/7"], "19": ["3/7", "-1/7"], "25": ["3/7", "-1/7"], "7": ["-5/7", "4/7"]}, "++++---+------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+------++---+---": {"13": ["5/17", "2/17"], "19": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++---+------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++---+------++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++---+------++---+--++-+": {"25": ["1/3", "0"], "21": ["1/3", "0"], "14": ["2/3", "-1/3"], "7": ["-1/3", "1/3"]}, "++++---+------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+------++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+------++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++---+------++---+-++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++---+------++---+-+++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+------++---+-+++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+------++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++---+------++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "++++---+------++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++---+------++---++++++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++---+------++---+++++--": {"20": ["6/7", "-2/7"], "25": ["-10/7", "8/7"], "0": ["-10/7", "8/7"], "11": ["3", "-2"]}, "++++---+------++---+++++-+-": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++---+---++": {"0": ["-2/7", "3/7"], "6": ["3/7", "-1/7"], "12": ["6/7", "-2/7"]}, "++++---+---+-+": {"0": ["-1", "1"], "13": ["1", "-1/2"], "6": ["1", "-1/2"]}, "++++---+---+----": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++---+---+---++": {"16": ["4/7", "1/7"], "14": ["3/7", "-1/7"]}, "++++---+---+---+-+": {"17": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++---+---+---+--+": {"18": ["1/2", "0"], "14": ["1/2", "0"]}, "++++---+---+---+----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++---+---+---+---+--": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "++++---+---+---+---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+---+---+---+-++-": {"11": ["1/2", "0"], "23": ["1/2", "0"]}, "++++---+---+---+---+-++++": {"14": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++---+---+---+---+-+++---": {"14": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++---+---+---+---+-+++-+-": {"14": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++---+---+---+---++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "++++---+---+---+---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+---+---+---++++-": {"11": ["1/2", "0"], "23": ["1/2", "0"]}, "++++---+---+---+---++++++": {"14": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++---+---+---+---+++++--": {"25": ["9/49", "4/49"], "20": ["20/49", "-2/49"], "14": ["20/49", "-2/49"]}, "++++---+---+---+---+++++-+-": {"14": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++---+---+--+-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++---+---+--+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "++++---+---+--++-+": {"0": ["-1", "1"], "10": ["1", "-1/2"], "17": ["1", "-1/2"]}, "++++---+---+--++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++---+---+--++---+--": {"6": ["-1", "1"], "11": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++---+---+--++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++---+---+--++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++---+---+--++---+-++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++---+---+--++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++---+---+--++---+-+++-+-": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++---+---+--++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++---+---+--++---+++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "++++---+---+--++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++---+---+--++---++++++": {"18": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++---+---+--++---+++++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++---+---+--++---+++++-+-": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++---+---+--++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++---+---+--++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "++++---+---+--++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++---+---+--++--++++-": {"20": ["4/7", "1/7"], "22": ["3/7", "-1/7"]}, "++++---+---+--++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++---+---+--++--+++++++": {"13": ["1/2", "0"], "24": ["1/2", "0"]}, "++++---+---+--++--++++++---": {"13": ["2", "-1"], "26": ["-1", "1"]}, "++++---+---+--++--++++++-+-": {"26": ["-1", "1"], "13": ["2", "-1"]}, "++++--+-": {"6": ["2/3", "0"], "7": ["1/3", "0"]}, "++++--+++": {"8": ["2/3", "0"], "5": ["1/3", "0"]}, "++++--++-+": {"5": ["1/2", "0"], "9": ["1/2", "0"]}, "++++--++-------": {"6": ["1/2", "0"], "14": ["1/2", "0"]}, "++++--++------+-": {"6": ["2/3", "0"], "15": ["1/3", "0"]}, "++++--++------+++": {"16": ["2/17", "6/17"], "0": ["10/17", "-4/17"], "11": ["5/17", "-2/17"]}, "++++--++------++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++--++------++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++--++------++----+": {"20": ["6/7", "-2/7"], "14": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "++++--++------++-----+": {"14": ["-1", "1"], "21": ["1", "-1/2"], "19": ["1", "-1/2"]}, "++++--++------++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++------++---------+": {"25": ["11/49", "6/49"], "22": ["18/49", "-8/49"], "6": ["20/49", "2/49"]}, "++++--++------++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++--++------++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++--++------++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++--++------++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++------++------+-": {"22": ["2/3", "0"], "23": ["1/3", "0"]}, "++++--++------++------+++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++--++------++------++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++--++------++------++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++------++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "++++--++------++---+-+": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "++++--++------++---+---": {"13": ["5/17", "2/17"], "19": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++--++------++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++--++------++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++------++---+--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++--++------++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++-----+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++--++-----++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++--++-----++++": {"16": ["2/17", "6/17"], "0": ["10/17", "-4/17"], "11": ["5/17", "-2/17"]}, "++++--++-----+++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++--++-----+++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++--++-----+++----+": {"20": ["10/23", "2/23"], "13": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "++++--++-----+++-----+": {"21": ["2/7", "1/14"], "19": ["3/7", "-1/7"], "13": ["2/7", "1/14"]}, "++++--++-----+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "++++--++-----+++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++--++-----+++---------+": {"22": ["4/7", "-1/7"], "25": ["4/7", "-1/7"], "13": ["-1/7", "2/7"]}, "++++--++-----+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++--++-----+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++--++-----+++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++--++-----+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++-----+++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "++++--++-----+++---+-+": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "++++--++-----+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++--++-----+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++-----+++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++--++-----+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++-----+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++--++-----+++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++-----+++---+--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++--++-----+++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++----+-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "++++--++----++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "++++--++----+++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++--++----+++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++--++----++++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++--++----++++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++--++----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "++++--++----++++-----+": {"21": ["1/7", "3/14"], "12": ["4/7", "-1/7"], "19": ["2/7", "-1/14"]}, "++++--++----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "++++--++----++++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++--++----++++---------+": {"12": ["6", "-4"], "25": ["-1", "1"], "6": ["-4", "3"]}, "++++--++----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++--++----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++--++----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "++++--++----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++----++++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "++++--++----++++---+-+": {"6": ["-1", "1"], "21": ["1", "-1/2"], "11": ["1", "-1/2"]}, "++++--++----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++--++----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++----++++---+---+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++--++----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++----++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++--++----++++---+--+++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++----++++---+--++-+": {"6": ["10/23", "2/23"], "25": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++--++----++++---+--++---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++--++---+---": {"6": ["1/2", "0"], "14": ["1/2", "0"]}, "++++--++---+--+-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++--++---+--+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "++++--++---+--++-+": {"13": ["1/2", "0"], "17": ["1/2", "0"]}, "++++--++---+--++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++--++---+--++---+---": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++--++---+--++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++--++---+--++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++---+--++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++--++---+--++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+--++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+--++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++--++---+--++---+-++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++---+--++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+--++---+-+++-+-": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+--++---++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++--++---+--++---+++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+--++---++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++---+--++---++++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++---+--++---+++++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+--++---+++++-+-": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+--++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++--++---+--++--++-": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "++++--++---+--++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++--++---+--++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+--++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++---+--++--+++++++": {"13": ["1/2", "0"], "24": ["1/2", "0"]}, "++++--++---+--++--++++++---": {"13": ["2", "-1"], "26": ["-1", "1"]}, "++++--++---+--++--++++++-+-": {"26": ["-1", "1"], "13": ["2", "-1"]}, "++++--++---+-+-": {"14": ["4/7", "-1/7"], "13": ["3/7", "1/7"]}, "++++--++---+-++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++--++---+-++++": {"0": ["-2/7", "3/7"], "16": ["6/7", "-2/7"], "10": ["3/7", "-1/7"]}, "++++--++---+-+++-+": {"0": ["-1", "1"], "10": ["1", "-1/2"], "17": ["1", "-1/2"]}, "++++--++---+-+++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++--++---+-+++---++": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "++++--++---+-+++---+---": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++--++---+-+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++--++---+-+++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++---+-+++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++--++---+-+++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+-+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+-+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++--++---+-+++---+-++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++---+-+++---+-+++-+": {"13": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "25": ["-1/17", "3/17"], "11": ["7/17", "-4/17"]}, "++++--++---+-+++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+-+++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++--++---+-+++--++--": {"12": ["-1", "1"], "21": ["1", "-1/2"], "18": ["1", "-1/2"]}, "++++--++---+-+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+-+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++--++---+-+++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++--++---+-+++--++-+++-+": {"20": ["20/49", "-2/49"], "6": ["10/49", "-1/49"], "25": ["9/49", "4/49"], "18": ["10/49", "-1/49"]}, "++++--++---+-+++--++-+++---": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++--++---+-+++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++--++---+-+++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+-+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++---+-+++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++--++---+-+++--++++++---": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++--++---+-+++--++++++-+-": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++--++---++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "++++--++---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "++++--++---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++--++---++++++": {"0": ["-2/7", "3/7"], "16": ["6/7", "-2/7"], "10": ["3/7", "-1/7"]}, "++++--++---+++++-+": {"0": ["-1", "1"], "10": ["1", "-1/2"], "17": ["1", "-1/2"]}, "++++--++---+++++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++--++---+++++---++": {"12": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "18": ["3/7", "-1/7"]}, "++++--++---+++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++---+++++---+---": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++--++---+++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++--++---+++++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++--++---+++++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++--++---+++++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++--++---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++--++---+++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "++++--++---+++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "++++--++---+++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++--++---+++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++--++---+++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "++++--++---+++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++--++---+++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++--++---+++++--++-+++-+": {"6": ["-4", "3"], "25": ["-1", "1"], "12": ["6", "-4"]}, "++++--++---+++++--++-+++---": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++--++---+++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++--++---+++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++---+++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++---+++++--+++++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++--++---+++++--++++++-+": {"6": ["-4", "3"], "25": ["-1", "1"], "12": ["6", "-4"]}, "++++--++---+++++--++++++---": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++--++--+-": {"10": ["2/3", "0"], "11": ["1/3", "0"]}, "++++--++--++---": {"14": ["1/2", "0"], "6": ["1/2", "0"]}, "++++--++--++--+-": {"14": ["2/3", "0"], "15": ["1/3", "0"]}, "++++--++--++--+++": {"16": ["2/3", "0"], "13": ["1/3", "0"]}, "++++--++--++--++-+": {"17": ["1/2", "0"], "13": ["1/2", "0"]}, "++++--++--++--++---": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "++++--++--++--++--+-": {"10": ["2/3", "0"], "19": ["1/3", "0"]}, "++++--++--++--++--++-": {"13": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "++++--++--++--++--+++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++--++--++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++--++--++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++--++--++--+++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++--++--++--++--++++++---": {"13": ["2", "-1"], "26": ["-1", "1"]}, "++++--++--++--++--++++++-+-": {"26": ["1/2", "0"], "25": ["1/2", "0"]}, "++++--++--++-+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++--++--++-++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++--++--++-++++": {"12": ["1/2", "0"], "16": ["1/2", "0"]}, "++++--++--++-+++---": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "++++--++--++-+++--+-": {"10": ["2/3", "0"], "19": ["1/3", "0"]}, "++++--++--++-+++--++-": {"5": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "++++--++--++-+++--+++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++--++-+++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++--++-+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++--++-+++--+++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++--++--++-+++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++--++--++-+++--++++++-+-": {"26": ["1/2", "0"], "25": ["1/2", "0"]}, "++++--++--++-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++--++--++-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++--++--++-+++-+++-": {"0": ["-12/7", "10/7"], "5": ["-1/7", "2/7"], "20": ["10/7", "-6/7"], "17": ["10/7", "-6/7"]}, "++++--++--++-+++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++--++-+++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++--++-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++--++-+++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++--++--++-+++-+++++++-+-": {"26": ["1/2", "0"], "25": ["1/2", "0"]}, "++++--++--+++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "++++--++--++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++--++--+++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++--++--++++++---": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "++++--++--++++++--+-": {"10": ["2/3", "0"], "19": ["1/3", "0"]}, "++++--++--++++++--++-": {"5": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "++++--++--++++++--+++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++--++++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++--++++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++--++++++--+++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++--++--++++++--++++++-+": {"25": ["-1", "1"], "12": ["6", "-4"], "10": ["-4", "3"]}, "++++--++--++++++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++--++--++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++--++--++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++--++--++++++-+++-": {"0": ["-12/7", "10/7"], "5": ["-1/7", "2/7"], "17": ["10/7", "-6/7"], "20": ["10/7", "-6/7"]}, "++++--++--++++++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++--++++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++--++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++--++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++--++--++++++-+++++++-+": {"25": ["-1", "1"], "12": ["6", "-4"], "10": ["-4", "3"]}, "++++--++--+++++++-": {"17": ["1/3", "0"], "16": ["2/3", "0"]}, "++++--++--++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "++++--++--+++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++--++--++++++++++-": {"16": ["1/2", "0"], "20": ["1/2", "0"]}, "++++--++--+++++++++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++--++--++++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++--++--+++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++--++--+++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++--++--++++++++++++++-+": {"25": ["-1", "1"], "16": ["6", "-4"], "10": ["-4", "3"]}, "++++--++--++++++++++++++--+": {"0": ["6", "-4"], "16": ["6", "-4"], "5": ["-4", "3"], "26": ["-7", "5"]}, "++++-+-": {"5": ["3/7", "1/7"], "6": ["4/7", "-1/7"]}, "++++-++-": {"5": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "++++-++++": {"4": ["1/2", "0"], "8": ["1/2", "0"]}, "++++-+++------": {"5": ["1/2", "0"], "13": ["1/2", "0"]}, "++++-+++-----+-": {"5": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++-+++-----++-": {"13": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++-+++-----++++": {"16": ["2/17", "6/17"], "0": ["10/17", "-4/17"], "11": ["5/17", "-2/17"]}, "++++-+++-----+++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++-+++-----+++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++-+++-----+++----+": {"20": ["10/23", "2/23"], "5": ["5/23", "1/23"], "19": ["8/23", "-3/23"]}, "++++-+++-----+++-----+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "19": ["3/7", "-1/7"]}, "++++-+++-----+++------+": {"13": ["5/17", "2/17"], "22": ["6/17", "-1/17"], "19": ["6/17", "-1/17"]}, "++++-+++-----+++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++-----+++---------+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++-----+++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++-+++-----+++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-+++-----+++-------+-+": {"25": ["3/23", "4/23"], "22": ["10/23", "-2/23"], "7": ["10/23", "-2/23"]}, "++++-+++-----+++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-+++-----+++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "++++-+++-----+++---+-+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "++++-+++-----+++---+--+": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++-+++-----+++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++-+++-----+++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++-+++-----+++---+---+-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "++++-+++-----+++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-+++----+-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "++++-+++----++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "++++-+++----+++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++-+++----+++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++-+++----++++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++-+++----++++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++-+++----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "++++-+++----++++-----+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "19": ["3/7", "-1/7"]}, "++++-+++----++++------+": {"12": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "++++-+++----++++--------+": {"24": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++----++++---------+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++-+++----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++-+++----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "++++-+++----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-+++----++++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "++++-+++----++++---+-+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "11": ["3/7", "-1/7"]}, "++++-+++----++++---+--+": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++-+++----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++-+++----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++-+++----++++---+---+-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "++++-+++----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++-+++---+--": {"5": ["1/2", "0"], "13": ["1/2", "0"]}, "++++-+++---+-+-": {"14": ["4/7", "-1/7"], "13": ["3/7", "1/7"]}, "++++-+++---+-++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++-+++---+-++++": {"5": ["3/23", "4/23"], "16": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "++++-+++---+-+++-+": {"5": ["1/4", "0"], "17": ["1/4", "0"], "10": ["-1/2", "1/2"], "12": ["1", "-1/2"]}, "++++-+++---+-+++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++-+++---+-+++---++": {"13": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "18": ["10/23", "-2/23"]}, "++++-+++---+-+++---+----": {"23": ["1/2", "0"], "11": ["1/2", "0"]}, "++++-+++---+-+++---+---++": {"22": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++-+++---+-+++---+---+-+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "11": ["10/23", "-2/23"]}, "++++-+++---+-+++---+---+---": {"22": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++-+++---+-+++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++-+++---+-+++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++-+++---+-+++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++-+++---+-+++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++-+++---+-+++---+-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++---+-+++---+-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++-+++---+-+++---+-++++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++-+++---+-+++---+-+++-+": {"13": ["5/17", "2/17"], "18": ["6/17", "-1/17"], "25": ["-1/17", "3/17"], "11": ["7/17", "-4/17"]}, "++++-+++---+-+++---+-+++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++-+++---+-+++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++-+++---+-+++--+++": {"5": ["3/23", "4/23"], "20": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "++++-+++---+-+++--++--": {"12": ["-1", "1"], "21": ["1", "-1/2"], "18": ["1", "-1/2"]}, "++++-+++---+-+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++---+-+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++-+++---+-+++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++-+++---+-+++--++-+++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "++++-+++---+-+++--++-+++---": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++-+++---++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "++++-+++---+++-": {"14": ["3/7", "-1/7"], "12": ["4/7", "1/7"]}, "++++-+++---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++-+++---++++++": {"5": ["3/23", "4/23"], "16": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "++++-+++---+++++-+": {"0": ["-1", "1"], "10": ["1", "-1/2"], "17": ["1", "-1/2"]}, "++++-+++---+++++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++-+++---+++++---++": {"12": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "18": ["3/7", "-1/7"]}, "++++-+++---+++++---+-+": {"12": ["-1", "1"], "18": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++---+++++---+----": {"23": ["1/2", "0"], "11": ["1/2", "0"]}, "++++-+++---+++++---+---++": {"22": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++-+++---+++++---+---+-+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "11": ["10/23", "-2/23"]}, "++++-+++---+++++---+---+---": {"22": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++-+++---+++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++-+++---+++++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++-+++---+++++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++-+++---+++++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++-+++---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++-+++---+++++--+++": {"5": ["3/23", "4/23"], "10": ["10/23", "-2/23"], "20": ["10/23", "-2/23"]}, "++++-+++---+++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "++++-+++---+++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "++++-+++---+++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++-+++---+++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++-+++---+++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "++++-+++---+++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++---+++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++-+++---+++++--++-++++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++-+++---+++++--++-+++-+": {"5": ["2", "-1"], "25": ["-1", "1"]}, "++++-+++---+++++--++-+++---": {"10": ["2/7", "1/14"], "0": ["3/7", "-1/7"], "26": ["2/7", "1/14"]}, "++++-+++--+-": {"10": ["2/3", "0"], "11": ["1/3", "0"]}, "++++-+++--++--": {"5": ["1/2", "0"], "13": ["1/2", "0"]}, "++++-+++--++-+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++-+++--++-++-": {"5": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++-+++--++-++++": {"16": ["1/2", "0"], "12": ["1/2", "0"]}, "++++-+++--++-+++---": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "++++-+++--++-+++--+-": {"10": ["2/3", "0"], "19": ["1/3", "0"]}, "++++-+++--++-+++--++--": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++-+++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++-+++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++-+++--++-+++--++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++-+++--++-+++-+": {"20": ["1/2", "0"], "25": ["1/4", "0"], "18": ["1/2", "-1/4"], "11": ["-1/4", "1/4"]}, "++++-+++--++-+++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++-+++--++-+++--+++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++-+++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++-+++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++--++-+++--+++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++-+++--++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++--++-+++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++-+++--++-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++-+++--++-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++-+++--++-+++-+++-": {"12": ["4/3", "-2/3"], "17": ["1/3", "0"], "20": ["-2/3", "2/3"]}, "++++-+++--++-+++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++-+++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++--++-+++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++-+++-+++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++--+++-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "++++-+++--++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++-+++--+++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++-+++--++++++---": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "++++-+++--++++++--+-": {"10": ["2/3", "0"], "19": ["1/3", "0"]}, "++++-+++--++++++--++--": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++-+++--++++++--++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++++++--++-+++-+": {"20": ["1/2", "0"], "25": ["1/4", "0"], "18": ["1/2", "-1/4"], "11": ["-1/4", "1/4"]}, "++++-+++--++++++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++-+++--++++++--+++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++--++++++--+++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++++++--++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++--++++++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++-+++--++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++-+++--++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++-+++--++++++-+++--": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++-+++--++++++-+++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++++++-+++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "17": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "++++-+++--++++++-+++-+++---": {"9": ["3/7", "-1/7"], "26": ["-2/7", "3/7"], "20": ["6/7", "-2/7"]}, "++++-+++--++++++-++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++--++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++++++-+++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++--+++++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "++++-+++--++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "++++-+++--+++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++-+++--++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "++++-+++--+++++++++++-": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++-+++--++++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++--+++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++--+++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++--++++++++++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++-+-": {"9": ["3/7", "1/7"], "10": ["4/7", "-1/7"]}, "++++-+++-++-": {"9": ["4/7", "1/7"], "11": ["3/7", "-1/7"]}, "++++-+++-+++--": {"5": ["1/2", "0"], "13": ["1/2", "0"]}, "++++-+++-+++-+-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++-+++-+++-++-": {"5": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++-+++-+++-++++": {"12": ["1/2", "0"], "16": ["1/2", "0"]}, "++++-+++-+++-+++--": {"17": ["1/2", "0"], "9": ["1/2", "0"]}, "++++-+++-+++-+++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++-+++-+++-+++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++-+++-+++-+++-+++-": {"4": ["4/3", "-2/3"], "20": ["-2/3", "2/3"], "9": ["1/3", "0"]}, "++++-+++-+++-+++-++++-": {"9": ["1/2", "0"], "21": ["1/2", "0"]}, "++++-+++-+++-+++-+++++-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++-+++-+++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++-+++-+++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++-+++-+++-+++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++-++++-": {"13": ["1/3", "0"], "12": ["2/3", "0"]}, "++++-+++-+++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++-+++-++++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++-+++-+++++++--": {"9": ["1/2", "0"], "17": ["1/2", "0"]}, "++++-+++-+++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++-+++-+++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++-+++-+++++++-+++-": {"4": ["4/3", "-2/3"], "20": ["-2/3", "2/3"], "9": ["1/3", "0"]}, "++++-+++-+++++++-++++-": {"9": ["1/2", "0"], "21": ["1/2", "0"]}, "++++-+++-+++++++-+++++-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++-+++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++-+++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++-+++++++-+++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "++++-+++-++++++++-": {"17": ["1/3", "0"], "16": ["2/3", "0"]}, "++++-+++-+++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "++++-+++-++++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++-+++-+++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "++++-+++-++++++++++++-": {"9": ["1/2", "0"], "21": ["1/2", "0"]}, "++++-+++-+++++++++++++-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++-+++-++++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++-+++-++++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++-+++-+++++++++++++++-+": {"25": ["-1", "1"], "5": ["2", "-1"]}, "+++++-": {"4": ["2/3", "0"], "5": ["1/3", "0"]}, "++++++-": {"5": ["3/7", "1/7"], "6": ["4/7", "-1/7"]}, "+++++++-": {"5": ["4/7", "1/7"], "7": ["3/7", "-1/7"]}, "++++++++-----": {"4": ["1/2", "0"], "12": ["1/2", "0"]}, "++++++++----+-": {"4": ["2/3", "0"], "13": ["1/3", "0"]}, "++++++++----++-": {"5": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++++++----+++-": {"5": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++++++----+++++": {"16": ["10/23", "2/23"], "1": ["5/23", "1/23"], "11": ["8/23", "-3/23"]}, "++++++++----++++-+": {"17": ["1/7", "3/14"], "0": ["4/7", "-1/7"], "11": ["2/7", "-1/14"]}, "++++++++----++++--+": {"0": ["6/7", "-2/7"], "18": ["-2/7", "3/7"], "11": ["3/7", "-1/7"]}, "++++++++----++++----+": {"20": ["2/17", "6/17"], "12": ["10/17", "-4/17"], "19": ["5/17", "-2/17"]}, "++++++++----++++-----+": {"21": ["2/7", "1/14"], "5": ["2/7", "1/14"], "19": ["3/7", "-1/7"]}, "++++++++----++++------+": {"4": ["6/7", "-2/7"], "22": ["-2/7", "3/7"], "19": ["3/7", "-1/7"]}, "++++++++----++++--------+": {"24": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++++++----++++---------+": {"25": ["-1/7", "2/7"], "4": ["8/7", "-2/7"]}, "++++++++----++++-----------": {"26": ["1/7", "2/7"], "18": ["6/7", "-2/7"]}, "++++++++----++++-------++": {"19": ["3/7", "-1/7"], "24": ["4/7", "1/7"]}, "++++++++----++++-------+-+": {"12": ["10/23", "2/23"], "19": ["8/23", "-3/23"], "25": ["5/23", "1/23"]}, "++++++++----++++-------+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++++++----++++---++": {"6": ["-2/7", "3/7"], "20": ["6/7", "-2/7"], "11": ["3/7", "-1/7"]}, "++++++++----++++---+-+": {"4": ["4/7", "-1/7"], "21": ["1/7", "3/14"], "11": ["2/7", "-1/14"]}, "++++++++----++++---+--+": {"5": ["5/17", "2/17"], "11": ["6/17", "-1/17"], "22": ["6/17", "-1/17"]}, "++++++++----++++---+----": {"23": ["1/2", "0"], "19": ["1/2", "0"]}, "++++++++----++++---+---++": {"3": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++++++----++++---+---+-+": {"4": ["8/7", "-2/7"], "25": ["-1/7", "2/7"]}, "++++++++----++++---+---+---": {"11": ["1", "-1/2"], "26": ["0", "1/2"]}, "++++++++---+-": {"4": ["1/2", "0"], "12": ["1/2", "0"]}, "++++++++---++-": {"12": ["2/3", "0"], "13": ["1/3", "0"]}, "++++++++---+++-": {"14": ["3/7", "-1/7"], "4": ["4/7", "1/7"]}, "++++++++---++++-": {"11": ["1/2", "0"], "15": ["1/2", "0"]}, "++++++++---++++++": {"5": ["3/23", "4/23"], "16": ["10/23", "-2/23"], "10": ["10/23", "-2/23"]}, "++++++++---+++++-+": {"0": ["-1", "1"], "10": ["1", "-1/2"], "17": ["1", "-1/2"]}, "++++++++---+++++----": {"19": ["1/2", "0"], "11": ["1/2", "0"]}, "++++++++---+++++---++": {"10": ["3/7", "-1/7"], "4": ["-2/7", "3/7"], "20": ["6/7", "-2/7"]}, "++++++++---+++++---+-+": {"4": ["-1", "1"], "21": ["1", "-1/2"], "18": ["1", "-1/2"]}, "++++++++---+++++---+----": {"23": ["1/2", "0"], "11": ["1/2", "0"]}, "++++++++---+++++---+---++": {"22": ["4/7", "-1/7"], "24": ["3/7", "1/7"]}, "++++++++---+++++---+---+-+": {"22": ["10/23", "-2/23"], "25": ["3/23", "4/23"], "11": ["10/23", "-2/23"]}, "++++++++---+++++---+---+---": {"22": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++++++---+++++---+--+-": {"23": ["1/3", "0"], "22": ["2/3", "0"]}, "++++++++---+++++---+--+++": {"11": ["1", "-1/2"], "24": ["0", "1/2"]}, "++++++++---+++++---+--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++++++---+++++---+--++---": {"18": ["6/7", "-2/7"], "26": ["1/7", "2/7"]}, "++++++++---+++++--+-": {"11": ["1/2", "0"], "19": ["1/2", "0"]}, "++++++++---+++++--+++": {"10": ["3/7", "-1/7"], "4": ["-2/7", "3/7"], "20": ["6/7", "-2/7"]}, "++++++++---+++++--++-+": {"4": ["-1", "1"], "10": ["1", "-1/2"], "21": ["1", "-1/2"]}, "++++++++---+++++--++---": {"18": ["1/2", "0"], "22": ["1/2", "0"]}, "++++++++---+++++--++--+-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "++++++++---+++++--++--+++": {"17": ["1/2", "0"], "24": ["1/2", "0"]}, "++++++++---+++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++++++---+++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "++++++++--+-": {"10": ["2/3", "0"], "11": ["1/3", "0"]}, "++++++++--++-": {"12": ["1/2", "0"], "4": ["1/2", "0"]}, "++++++++--+++-": {"13": ["1/3", "0"], "4": ["2/3", "0"]}, "++++++++--++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++++++--+++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++++++--++++++---": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "++++++++--++++++--+-": {"10": ["2/3", "0"], "19": ["1/3", "0"]}, "++++++++--++++++--++---": {"10": ["1/2", "0"], "22": ["1/2", "0"]}, "++++++++--++++++--++--+-": {"23": ["1/3", "0"], "10": ["2/3", "0"]}, "++++++++--++++++--++--+++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++--++++++--++--++-+": {"21": ["6/17", "1/17"], "25": ["1/17", "3/17"], "11": ["10/17", "-4/17"]}, "++++++++--++++++--++--++---": {"21": ["2", "-1"], "26": ["-1", "1"]}, "++++++++--++++++--++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++--++++++--++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++++++--++++++--++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++--++++++--++-+++-+": {"20": ["1/2", "0"], "25": ["1/4", "0"], "18": ["1/2", "-1/4"], "11": ["-1/4", "1/4"]}, "++++++++--++++++--++-+++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++++++--++++++--+++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++++++--++++++--++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++--++++++--+++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++++++--++++++--+++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++--++++++--++++++-+": {"25": ["-1/7", "2/7"], "4": ["8/7", "-2/7"]}, "++++++++--++++++--++++++---": {"17": ["2", "-1"], "26": ["-1", "1"]}, "++++++++--++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++++++--++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++++++--++++++-+++--": {"17": ["1/2", "0"], "21": ["1/2", "0"]}, "++++++++--++++++-+++-+-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++--++++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++++++--++++++-+++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++--++++++-+++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "17": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "++++++++--++++++-+++-+++---": {"9": ["1/7", "3/14"], "4": ["4/7", "-1/7"], "26": ["2/7", "-1/14"]}, "++++++++--++++++-++++-": {"20": ["2/3", "0"], "21": ["1/3", "0"]}, "++++++++--++++++-+++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++--++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++++++--++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++--++++++-+++++++-+": {"25": ["-1/7", "2/7"], "4": ["8/7", "-2/7"]}, "++++++++--++++++-+++++++---": {"9": ["1/7", "3/14"], "4": ["4/7", "-1/7"], "26": ["2/7", "-1/14"]}, "++++++++--+++++++-": {"16": ["2/3", "0"], "17": ["1/3", "0"]}, "++++++++--++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "++++++++--+++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++++++--++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "++++++++--+++++++++++-": {"16": ["2/3", "0"], "21": ["1/3", "0"]}, "++++++++--++++++++++++-": {"21": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++--+++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++++++--+++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++--++++++++++++++-+": {"25": ["-1/7", "2/7"], "4": ["8/7", "-2/7"]}, "++++++++--++++++++++++++---": {"9": ["1/7", "3/14"], "4": ["4/7", "-1/7"], "26": ["2/7", "-1/14"]}, "++++++++-+-": {"9": ["3/7", "1/7"], "10": ["4/7", "-1/7"]}, "++++++++-++-": {"9": ["4/7", "1/7"], "11": ["3/7", "-1/7"]}, "++++++++-+++-": {"12": ["1/2", "0"], "4": ["1/2", "0"]}, "++++++++-++++-": {"13": ["1/3", "0"], "4": ["2/3", "0"]}, "++++++++-+++++-": {"13": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "++++++++-++++++-": {"15": ["5/17", "-2/17"], "12": ["12/17", "2/17"]}, "++++++++-+++++++--": {"9": ["1/2", "0"], "17": ["1/2", "0"]}, "++++++++-+++++++-+-": {"17": ["3/7", "1/7"], "18": ["4/7", "-1/7"]}, "++++++++-+++++++-++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++++++-+++++++-+++--": {"17": ["1/2", "0"], "21": ["1/2", "0"]}, "++++++++-+++++++-+++-+-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++-+++++++-+++-++-": {"23": ["3/7", "-1/7"], "21": ["4/7", "1/7"]}, "++++++++-+++++++-+++-++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++-+++++++-+++-+++-+": {"20": ["2/5", "0"], "25": ["0", "1/5"], "17": ["1/5", "0"], "11": ["2/5", "-1/5"]}, "++++++++-+++++++-++++-": {"21": ["1/3", "0"], "20": ["2/3", "0"]}, "++++++++-+++++++-+++++-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++-+++++++-++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++++++-+++++++-++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++-+++++++-+++++++-+": {"25": ["-1/7", "2/7"], "4": ["8/7", "-2/7"]}, "++++++++-++++++++-": {"17": ["1/3", "0"], "16": ["2/3", "0"]}, "++++++++-+++++++++-": {"18": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "++++++++-++++++++++-": {"17": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++++++-+++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "++++++++-++++++++++++-": {"21": ["1/3", "0"], "16": ["2/3", "0"]}, "++++++++-+++++++++++++-": {"9": ["3/7", "1/7"], "22": ["4/7", "-1/7"]}, "++++++++-++++++++++++++-": {"23": ["5/17", "-2/17"], "20": ["12/17", "2/17"]}, "++++++++-++++++++++++++++": {"24": ["0", "1/2"], "11": ["1", "-1/2"]}, "++++++++-+++++++++++++++-+": {"25": ["-1/7", "2/7"], "4": ["8/7", "-2/7"]}, "+++++++++-": {"8": ["2/3", "0"], "9": ["1/3", "0"]}, "++++++++++-": {"8": ["4/7", "1/7"], "10": ["3/7", "-1/7"]}, "+++++++++++-": {"9": ["4/7", "1/7"], "11": ["3/7", "-1/7"]}, "++++++++++++-": {"4": ["1/2", "0"], "12": ["1/2", "0"]}, "+++++++++++++-": {"4": ["2/3", "0"], "13": ["1/3", "0"]}, "++++++++++++++-": {"5": ["3/7", "1/7"], "14": ["4/7", "-1/7"]}, "+++++++++++++++-": {"5": ["4/7", "1/7"], "15": ["3/7", "-1/7"]}, "++++++++++++++++-": {"8": ["1/2", "0"], "16": ["1/2", "0"]}, "+++++++++++++++++-": {"17": ["1/3", "0"], "8": ["2/3", "0"]}, "++++++++++++++++++-": {"18": ["1/2", "0"], "10": ["1/2", "0"]}, "+++++++++++++++++++-": {"9": ["4/7", "1/7"], "19": ["3/7", "-1/7"]}, "++++++++++++++++++++-": {"20": ["1/2", "0"], "16": ["1/2", "0"]}, "+++++++++++++++++++++-": {"21": ["1/3", "0"], "16": ["2/3", "0"]}, "++++++++++++++++++++++-": {"22": ["3/7", "-1/7"], "16": ["4/7", "1/7"]}, "+++++++++++++++++++++++-": {"23": ["1/3", "0"], "18": ["2/3", "0"]}, "+++++++++++++++++++++++++": {"24": ["-1", "1"], "5": ["2", "-1"]}, "++++++++++++++++++++++++-+": {"4": ["8/7", "-2/7"], "25": ["-1/7", "2/7"]}, "++++++++++++++++++++++++--+": {"8": ["8/7", "-2/7"], "26": ["-1/7", "2/7"]}}}

==> anc/proofs/s3/silver_ratio_four_point/verify_silver.py <==
"""S3(1+sqrt2) < 1/2 with a four-point colored certificate. Standard library only.
Checks: exact partition of the sign space by retained patterns and excluded prefixes; every
Gordan exclusion over Q(sqrt2); positive definiteness of every block; every pattern score
<= BOUND; BOUND < 1/2. Run: python3 verify_silver.py"""
import sys, os
from fractions import Fraction as F
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from cover import load_cover, build_forms, partition_check, farkas_check
from cert import load_cert, psd_enclosure, ldl_exact, gram, check_scores
HERE = os.path.dirname(os.path.abspath(__file__))
BOUND = F("498858810079997743907193/1000000000000000000000000")
cov, K, c, cuts, parse = load_cover(os.path.join(HERE, "silver_n4_cover.json"))
forms = build_forms(K, c, cuts)
part = partition_check(cov["patterns"], cov["pruned"].keys(), len(forms))
assert part["partition_ok"], part
bad = [p for p, w in cov["pruned"].items() if not farkas_check(K, forms, p, w, parse)[0]]
assert not bad, bad[:3]
d, V, blocks = load_cert(os.path.join(HERE, "silver_n4_certificate.json"))
assert d["c"] == cov["c"] and d["cuts"] == cov["cuts"]
for b in blocks:
    ok, _, _ = psd_enclosure(V, b["Y"]); signs, ok2 = ldl_exact(V, b["Y"])
    assert ok and ok2 and all(s > 0 for s in signs)
Qs = [gram(V, b["W"], b["Y"]) for b in blocks]
res = check_scores(V, cov["patterns"], blocks, Qs, len(cuts), V.elem([BOUND]))
assert not res["violations"] and res["n"] == len(cov["patterns"])
assert BOUND < F(1, 2)
print("patterns", res["n"], "exclusions", len(cov["pruned"]), "tight", len(res["tight"]))
print("S3(1+sqrt2) <=", BOUND, "=", float(BOUND), "< 1/2: verified")


==> anc/proofs/s3/silver_ratio_lower/README.md <==
# Silver-ratio ladder lower bound

This bundle proves a lower bound for S3(1+sqrt(2)), approximately
0.495206338258059690326. It does not prove equality with the supremum
or global optimality of the mass parameters.

## Contents and provenance

The original sources were copied from `repository_c3_c4` at commit
`aa29fb659015952173fefc2d42631c621e3a6a52`:

- `ladder_number_field_certificate.md`: explicit ladder perturbation,
  margin and scale bounds, exact algebraic masses, and field calculations.
  Its upper-certificate discussion describes a research strategy. Only its
  final relative links were adjusted for this bundle.
- `SOURCE_README.md`: historical experiment notes, retained verbatim.
  Some status statements and relative links refer to the original repository.
- `python/{ladder,recursive,certificates}.py`: original search and rational
  certification programs, copied verbatim. These import NumPy and SciPy;
  neither optimizer output nor optimizer success is trusted by the verifier.
- `lean/`: the complete dependency closure of the lower-bound and
  above-endpoint probability theorems, with the original pinned toolchain
  and dependency manifest. The Lake configuration omits unrelated upper
  certificate libraries. `lean/SOURCE_README.md` is the original full-project
  documentation; references there to upper-certificate modules concern the
  original project, not this extracted bundle.
- `witnesses/`: verbatim copies of `../lower_constructions/lower_ladders.json`
  and `lower_thresholds.json`, containing rational finite witnesses below
  the silver ratio. The infinite-ladder optimum in the first JSON is only
  a numerical search record.
- `verify_lower.py` and `verify_field.py`: reproducible checks of the saved
  witnesses, endpoint ladder counts, and algebraic calculations.

The two geometric descriptions are alternatives. The note perturbs the
recurrence a[j+1]=(2+a[j])/c. Lean uses the simpler strict ladder
`a[j]=sqrt(2)-(sqrt(2)-1)/4**j`. Both give the same counted lower bound.
The note gives an explicit scale using the minimum positive margin;
Lean proves existence of a preserving scale by continuity and uses finite
repetitions, so no infinite-measure limit is needed.

## Verification

From the repository root, the standard-library check is:

```sh
python3 anc/proofs/s3/silver_ratio_lower/verify_lower.py
```

This enumerates endpoint ladders of lengths 1, 3, 4, 5 in exact Q(sqrt(2))
arithmetic and checks all copied rational witnesses, including their scale
ratios and threshold brackets. The all-length argument is in the note and Lean.

For exact root isolation, stationarity, and degree-14 irreducibility checks
(requires SymPy):

```sh
python3 anc/proofs/s3/silver_ratio_lower/verify_field.py
```

For the formal probability proofs, run from `lean/`:

```sh
lake build
lake env lean LeanProofs/Audit.lean
```

Lake restores the pinned mathlib dependencies; their compiled cache can be
obtained with `lake exe cache get`. The audit prints the axioms of the actual
probability theorems. The lower proofs use neither `sorry` nor `native_decide`.
`OptimizedLadder.lean` proves existence of the algebraic root and admissible
masses; root uniqueness and degree-14 irreducibility are separately checked
by `verify_field.py`, and are unnecessary for the probability lower bound.


==> anc/proofs/s3/silver_ratio_lower/SOURCE_README.md <==
# Variable-c experiments and recursive patterns

We study **nonnegative iid** random variables and

\[
S(c)=\sup_\mu\Pr(X_1+X_2+X_3<cX_4).
\]

The research target is the largest coefficient for which \(S(c)\le1/2\).
The original repository scripts are untouched. Everything here uses the
existing `guro_venv` for MILPs; the endpoint flag SDP uses the already-installed
Clarabel solver in `.venv`. Commands below run from the repository root.

## Main findings

The experiments suggest a block repeated at successively smaller scales.
Within each block, one atom has most of the mass; a finite increasing sequence
of smaller-mass atoms follows it. This differs from the c=2 geometric-spacing
pattern. A useful generalization is

\[
a_0=1,\qquad a_{j+1}\simeq\frac{2+a_j}{c},\qquad a_N<c-1.
\]

The recurrence needs a small positive perturbation to make event inequalities
strict. The entire positive block is then normalized to have maximum 1.
`ladder.py` constructs such blocks with exact rational perturbations.

The first block transitions are:

| Number N of tail atoms, after the main atom | Threshold for this block |
|---:|---:|
| 1 | \((1+\sqrt{13})/2=2.302775637732\) |
| 2 | 2.374423763209 |
| 3 | 2.398726487282 |
| 4 | 2.407974094085 |
| 5 | 2.411661492422 |
| 6 | 2.413162533108 |

These thresholds increase to \(1+\sqrt2\). They describe feasibility changes
of this family, not a proved phase diagram of all extremizers.

There are three rigorous conclusions, in addition to the numerical evidence:

1. This entire recursive ladder family, including its infinite-N formula,
   stays below 1/2 for every admissible choice of masses. Its numerically
   optimized limiting value is approximately **0.495206338258**.
2. For **every** \(c>1+\sqrt2\), a five-atom distribution gives
   \(S(c)\ge6601/13122=1/2+20/6561\). Thus the critical coefficient is
   **at most \(1+\sqrt2\)**.
3. The rebuilt six-point Anton SDP gives the exactly certified universal bound
   \(S(1+\sqrt2)\le0.502745283474302167919\). Combined with item 2, this
   **proves a right-hand discontinuity** at \(1+\sqrt2\), although it does
   not establish that this jump crosses 1/2. See
   [the endpoint certificate and proof](anton_endpoint/README.md).

We have **not** established \(S(c)\le1/2\) below or at that endpoint. A different
family could cross 1/2 earlier. The discontinuity conclusion uses the new
universal SDP upper bound, not merely a jump in constructive lower bounds.

## Repeating a block at different scales

Take a base law on \(0,a_0,\ldots,a_N\), with mass p at zero and positive
atom masses summing to 1-p. Let F be its strict-event probability. Replace
the zero atom by a scaled copy of the same law, and repeat. If the scale ratio
rho is sufficiently small, the resulting probability is exactly

\[
F+p^4F+p^8F+\cdots=\frac{F}{1-p^4}.
\]

The infinite law has atoms \(\rho^k a_j\), with masses \(p^k w_j\), for
\(k\ge0\). There is no atom at zero when p<1. Truncation after L blocks,
with remaining mass \(p^L\) at zero, gives
\(F(1-p^{4L})/(1-p^4)\).

This is an explicit construction, not an extrapolation from finite m.
For normalized positive support and minimum successful base slack d, the code
uses

\[
\rho=\min\{d/6,\ a_{\min}/(2c),\ 1/2\}.
\]

Replacing zero LHS slots adds at most 3rho, preserving every base success.
A nonzero LHS cannot become smaller than c times a scaled zero RHS, because
\(c\rho<a_{\min}\). Other failures remain failures. All-zero draws recurse.
The scripts store rational masses, a rational rho, and the exact achieved
probability. Numerical mass optimization is local; the achieved lower bound
is checked by exact arithmetic regardless of optimizer success.

At c=2.35, allowing all six support levels from the iid MILP in the mass
optimization returns the same 0.491156081814 as using a single two-positive-
atom block; the optimizer can concentrate on the rescaled lower copy.
This supports the repeating-block interpretation, without proving uniqueness.

## The ladder formula

Let p be the zero mass, q the mass at a0, and r the total tail mass,
with p+q+r=1. Write the tail masses as \(b_1,\ldots,b_N\).
For \(2<c\le1+\sqrt2\), the constructed ladder has the following events:

- With two zero LHS slots, every positive RHS succeeds.
- With one zero LHS slot and RHS a0, at least one of the other LHS slots
  must equal a0; a tail RHS accepts every pair of positive LHS slots.
- With no zero LHS slots, a tail RHS accepts three copies of a0, or two
  copies of a0 and an earlier tail atom. Other positive triples fail.

Consequently,

\[
F=p^3(q+r)+3p^2(q+r)^2
  +3p(q^3+3q^2r+2qr^2+r^3)
  +q^3r+\frac32q^2\left(r^2-\sum_jb_j^2\right).
\]

For fixed p,q,r, equal tail masses \(b_j=r/N\) maximize this expression.
Thus only two mass parameters need numerical optimization, however long the
ladder is. `ladder.py` checks the formula against independent exact enumeration
of all base events for every generated block.

The unperturbed recurrence has solution

\[
a_j=\frac{2}{c-1}+\left(1-\frac{2}{c-1}\right)c^{-j}.
\]

A finite N is allowed when \(a_N<c-1\). At the threshold,

\[
(c-1)c^N=1+2\sum_{j=0}^{N-1}c^j.
\]

For N=1 this gives \(c^2-c-3=0\), explaining the 2.302776 transition.
For N=2 it gives \(c^3-c^2-2c-3=0\). Arbitrarily long ladders become
possible as c approaches \(1+\sqrt2\) from below.

Numerically optimized, exactly achieved lower bounds from this family:

| c | N | Recursive probability |
|---:|---:|---:|
| 2.25 | 0 | 0.482781746629 |
| 2.303 | 1 | 0.491156081814 |
| 2.35 | 1 | 0.491156081814 |
| 2.38 | 2 | 0.492838853925 |
| 2.40 | 3 | 0.493537310202 |
| 2.41 | 4 | 0.493918195789 |
| 2.414 | 7 | 0.494442136963 |
| 2.4142 | 10 | 0.494663204737 |

Values are lower bounds on S(c), not its established values.

### Exact proof that the ladder family stays below 1/2

Replace \(\sum b_j^2\) by zero to obtain the larger infinite-N expression
\(F_\infty\). Put \(s=q+r>0\), \(t=q/s\), and \(z=p/s\). Then

\[
\frac{\frac12(1-p^4)-F_\infty}{s^4}
 =z^3-H(t)z+g(t),
\]

where

\[
H(t)=1-3t+6t^2-3t^3,\qquad
2g(t)=1-3t^2+4t^3-t^4.
\]

Both H and g are positive on [0,1]. The minimum over z>=0 is
\(g-2(H/3)^{3/2}\). Its positivity follows from
\(27(2g)^2-16H^3>0\). `certificates.py` verifies this last degree-nine
polynomial using exact positive Bernstein coefficients on [0,1/2] and [1/2,1].
All coefficients are saved in `results/recursive/exact_certificates.json`.
This proves the family cannot supply a counterexample below 1/2, even if its
numerical mass optimization missed a better point within the same family.
The degenerate p=1 law has probability zero and is excluded from the recursive
ratio with denominator zero.

### A five-atom counterexample for every c>1+sqrt(2)

Set \(a=1/\sqrt2\) and use a base law on (0,a,1) with masses
\((p,q,r)=(1/3,1/2,1/6)\). When \(c>1+\sqrt2\), both

\[
a+1<ca,\qquad 2a+1<c
\]

hold. The successful base events give at least

\[
F=p^3(q+r)+3p^2(q+r)^2
 +3p(q^3+3q^2r+2qr^2+r^3)+q^3r+3q^2r^2
 =\frac{161}{324}.
\]

Replace the zero atom once by a sufficiently small scaled copy. The resulting
five atoms and masses are

\[
\begin{array}{c|ccccc}
\text{atom}&0&\rho/\sqrt2&\rho&1/\sqrt2&1\\
\hline
\text{mass}&1/9&1/6&1/18&1/2&1/6.
\end{array}
\]

For sufficiently small rho>0 their probability is at least

\[
F(1+p^4)=\frac{6601}{13122}
=\frac12+\frac{20}{6561}>\frac12.
\]

All counted mixed events have strictly positive margins, so such a rho exists
for every c above the endpoint. For large c there may be further successful
events; the lower bound still applies. Infinite recursion gives 161/320.
The code independently enumerates an entirely rational five-atom example at
c=2.415 with a=0.7071 and rho=0.00001, obtaining exactly 6601/13122.

This construction alone proves only the upper restriction on the critical c.
Together with the new endpoint SDP certificate it proves a discontinuity,
but the endpoint assertion S <= 1/2 remains open.

## Correct changes to the MILP

In the default `distinct` mode, for 2<c<3,

\[
\mathcal T_c=\{(i,j,k,\ell):i<j<k,\ \ell\notin\{i,j,k\},\ i<\ell\}.
\]

Only the smallest RHS index is impossible. Thus there are
\(3\binom m4\) candidates, and the probability denominator is still
\(4\binom m4\). The old condition j<ell drops feasible events at c>2.
The c=2 option restores the old set for regression tests.

The new model keeps order implications and adds RHS-rank implications within
each four-set. It replaces the old hard-coded conflicts with pairs generated
for the requested rational c. For a row v, define its suffix sums s. A pair
has an exact conflict certificate when some rational w in [0,1] satisfies
\(w s(v)+(1-w)s(u)\ge0\) coordinatewise. Writing
\(x_i=\sum_{j\le i}d_j\), d_j>=0, proves the two strict inequalities cannot
both hold. Pairs are enumerated on eight ranks, reduced to templates and
lifted to m. A floating-point candidate filter is followed by exact rational
checks; omitted candidates could weaken the model but cannot invalidate it.
The c=2 triple cuts are not reused.

We fix x1=0 and xm=1: for c<3, subtracting the minimum increases every event
slack by (3-c) times that minimum, and normalizing the remaining range further
increases positive slacks. Both indicator and tight ordered-cube big-M
formulations are available.

`--mode iid` includes repeated indices, with the multiplicities of sorted LHS
triples, and denominator m^4. It maximizes the actual probability for an
equal-weight m-point empirical law. It does not optimize arbitrary atom
masses; `recursive.py` handles masses for a fixed block.

## Finite-m results and numerical limitations

All 17 distinct-index m=15 grid points reached solver optimality at margin
2e-5. Selected results:

| c | Optimal fixed-margin count / 5460 | Maximum-margin pattern |
|---:|---:|---|
| 2.15--2.301, sampled points | 2812 / 5460 | 2 zeros, 3 lower equal points, 10 upper equal points |
| 2.303 | 2896 / 5460 | margin-sensitive near the transition |
| 2.31--2.37, sampled points | 2897 / 5460 | 0, 3a, b, 9A, 1 |
| 2.38--2.414, sampled points | 2913 / 5460 | 0, 3a, b, 8A, B, 1 |

Here `3a` means three copies of a, not multiplication of the value. Raw
coordinates need not be unique and can split a plateau without changing the
selected inequality set. Maximum-margin representatives are alternative
witnesses for that set, not a preferred probability distribution.

For example, at c=2.35 the polished small block has a/b approximately 0.7701
and the top block has A approximately 0.7826. Both ratios lie in
\((1/(c-1),c/3)\), so they realize the same two-positive-atom event pattern
at different scales. At m=20, c=2.35, the seeded run found 10074/19380,
with bound 10104/19380 after 90 seconds: a useful witness, not a proved optimum.
The unseeded m=25 trials exhausted 90 seconds mostly in presolve/root work
and did not improve the initial two-level witness; do not interpret those as
worst-case configurations.

Five m=15 checks with seed 1 and margin 2e-6 reproduced the grid counts.
However, near c=2.303 even margin 2e-7 still gives 2896. Transporting the
2897 pattern from c=2.31 by an LP gives a common slack of about 5.069e-8.
Its exported decimal witness is verified exactly to satisfy all 2897 strict
inequalities. This is a concrete example of a fixed margin hiding a feasible
strict pattern.

The iid m=15 runs proved fixed-margin optima 24429/50625=0.482548148 at c=2.25
and 24806/50625=0.489995062 at c=2.35. At c=2.4 a 45-second indicator run and
a 60-second big-M retry retained 24806; the better bound was 24878/50625.
That case is unfinished. Recursive constructions give better distributional
lower bounds without requiring equal empirical masses.

MILP bounds apply to the finite fixed-margin problem; they are not certified
upper bounds on S(c). The exact checks certify the exported witnesses and
the cut validity. Tiny order/bound roundoff is corrected before checking;
the original `solver_x` is retained. In the first batch the largest correction
was 7.77e-16. No event test uses a tolerance: decimal coordinates and rational
c are compared by integer arithmetic, including ties and repeated draws.

## Running the experiments

```bash
# Single MILP and a coefficient sweep.
guro_venv/bin/python new_question_c/solve.py --m 15 --c 2.35 \
  --time-limit 60 --output new_question_c/results/example.json
guro_venv/bin/python new_question_c/sweep.py --m 15 --time-limit 60 \
  --output-dir new_question_c/results/new_grid --quiet

# Actual empirical iid objective.
guro_venv/bin/python new_question_c/solve.py --m 15 --c 2.35 --mode iid \
  --output new_question_c/results/example_iid.json

# Recursive block inferred from a saved solution, with masses optimized.
guro_venv/bin/python new_question_c/recursive.py \
  --source new_question_c/results/m15_grid/m15_c47_20_distinct_seed0.json \
  --output new_question_c/results/recursive/example.json

# Generalized ladder, including the transition sequence.
guro_venv/bin/python new_question_c/ladder.py \
  --c 2.303 2.35 2.38 2.4 2.41 2.414 2.4142 \
  --output new_question_c/results/recursive/ladder_grid.json

# Exact certificates; these do not need a Gurobi license.
guro_venv/bin/python new_question_c/certificates.py \
  --output new_question_c/results/recursive/exact_certificates.json

# Transport a pattern through a small-margin transition.
guro_venv/bin/python new_question_c/continue_pattern.py \
  new_question_c/results/m15_refined/m15_c231_100_distinct_seed0.json \
  --c 2.303 --output new_question_c/results/continuation/example.json

# Regression tests and independent exact witness audit.
guro_venv/bin/python -m unittest discover -s new_question_c -v
guro_venv/bin/python new_question_c/verify_results.py new_question_c/results
```

`solve.py` additionally supports `--start result.json`, `--seed`, `--threads`,
`--margin`, `--no-cuts`, and `--formulation bigm`. JSON outputs include the
incumbent, solver bound/status/gap, raw and polished coordinates, selected
events, exact empirical counts, conflict certificates and timings. Indices
are 1-based in exported files, without the original script's +1 display shift.

`summarize.py` makes comparison/coordinate CSVs from result directories.
`plot.R` uses base R to generate `results/analysis/patterns.pdf` and PNG.
The existing figures show m=15 distinct-index observations, not the global
function S. Source files and all time-limited results are retained for review.

The next mathematical issue is an upper bound covering *all* support patterns,
or a competing construction below the endpoint. Further large-m runs should
use the recursive construction as a start and report their gaps; exhaustive
pair lifting makes an unseeded m=25 search substantially slower than m=15.


==> anc/proofs/s3/silver_ratio_lower/ladder_number_field_certificate.md <==
# The ladder lower bound and a strategy for exact algebraic certificates

## 1. The conjecture and its status

For independent, identically distributed nonnegative random variables, define

\[
S(c)=\sup_\mu\Pr_{\mu^{\otimes4}}(X_1+X_2+X_3<cX_4),
\qquad c_*=1+\sqrt2.
\]

The proposed sharp value at the endpoint is

\[
\boxed{S(c_*)=L},\qquad
L=0.495206338258059690326249498397770285233710263\ldots.
\]

The construction below establishes the **lower bound** \(S(c_*)\ge L\).
What is conjectural is **sharpness**, namely the reverse inequality over all
probability laws. The construction approaches L through a sequence of laws;
it does not assert that a single limiting atomic law attains L.

The reported seven-point upper bound near 0.49522 is about
\(1.37\times10^{-5}\) above L. That is consistent with sharpness but does not
prove it. The server certificate producing that reported bound has not been
independently checked as part of this note. A verified upper bound below 1/2
would settle the endpoint half-probability question without settling the exact
value L.

## 2. One finite ladder

Fix an integer \(N\ge1\). Before perturbation, set

\[
b_j=\sqrt2-(\sqrt2-1)c_*^{-j},\qquad 0\le j\le N.
\]

Then \(b_0=1\), \(b_{j+1}=(2+b_j)/c_*\), and \(b_N<\sqrt2\).
The unperturbed comparisons are equalities, which do not count in the strict
event. To make them successful, choose explicitly

\[
\varepsilon_N=\frac{(c_*-1)(\sqrt2-b_N)}4>0,
\qquad
a_0=1,\qquad
a_{j+1}=\frac{2+a_j+\varepsilon_N}{c_*}.
\]

Indeed,

\[
a_j=b_j+\frac{\varepsilon_N}{c_*-1}(1-c_*^{-j}),
\]

so \(1=a_0<a_1<\cdots<a_N<\sqrt2\). The useful comparisons are

\[
2+a_j<c_*a_{j+1},\qquad 1+a_j<c_*.
\]

Choose masses \(p,q,r\ge0\), with \(p+q+r=1\) and \(p<1\), and put

\[
\nu_N=p\delta_0+q\delta_1+\frac rN\sum_{j=1}^N\delta_{a_j}.
\]

Here p is the mass reserved for lower scales, q is the mass of the main
positive atom, and r is the total mass of the ladder tail. Each of the N tail
atoms has mass r/N.

### Counting successful events

The base probability is

\[
\begin{aligned}
F_N(p,q,r)={}&p^3(q+r)+3p^2(q+r)^2\\
&+3p(q^3+3q^2r+2qr^2+r^3)\\
&+q^3r+\frac32q^2r^2\left(1-\frac1N\right).
\end{aligned}
\]

The terms correspond respectively to three zero summands, two zero summands,
one zero summand, and no zero summands. In the last case, a tail target accepts
three main atoms, or two main atoms and an earlier tail atom. For example,
the latter contribution is

\[
3q^2\sum_{1\le j<k\le N}\frac rN\frac rN
=\frac32q^2r^2(1-1/N).
\]

There are no additional all-positive successes: three main atoms fail against
the main target, and a main atom plus two tail atoms already exceeds every
possible threshold, since
\(1+2a_1>1+6/c_*>c_*\sqrt2>c_*a_N\).
With two main atoms and one tail atom, the adjacent inequalities above and
\(a_j<\sqrt2=2/(c_*-1)\) distinguish earlier from later tail atoms.

For unequal tail masses \(w_j\) summing to r, the last term is
\(\frac32q^2(r^2-\sum_jw_j^2)\). Equal tail masses maximize it for a fixed N.

## 3. Repeating the block at smaller scales

Let \(M=a_N\), and let d be the minimum strictly positive success margin in
the finite base support:

\[
d=\min\{c_*x_4-x_1-x_2-x_3>0:
             x_i\in\{0,a_0,\ldots,a_N\}\}.
\]

Choose

\[
0<\rho\le\min\left\{\frac{d}{6M},\frac{1}{2c_*M},\frac12\right\}.
\]

Replacing a zero by a draw from a lower-scale copy adds at most \(\rho M\).
Thus any base success remains successful: its three summands increase by at
most \(3\rho M\le d/2\). A positive base summand cannot succeed against a
lower-scale target because \(c_*\rho M\le1/2<1\).

Replace the zero atom by a scaled copy repeatedly. The resulting law is

\[
\boxed{
\mu_N=\sum_{k=0}^{\infty}p^k
\left(q\delta_{\rho^k}
      +\frac rN\sum_{j=1}^N\delta_{\rho^ka_j}\right).
}
\]

Its total mass is \((q+r)/(1-p)=1\). There is no residual atom at zero.
Dividing all support locations by M puts the law on [0,1] without changing
the event probability.

When all four draws belong to the lower-scale copy, the same problem repeats,
with probability \(p^4\). Every other comparison has exactly its base-block
outcome. Hence

\[
\Pr_{\mu_N^{\otimes4}}(X_1+X_2+X_3<c_*X_4)
=\frac{F_N(p,q,r)}{1-p^4}.
\]

Keeping only J scales and placing the remaining mass \(p^J\) at zero instead
gives the finite-support probability
\(F_N(1-p^{4J})/(1-p^4)\).

The scale ratio is allowed to depend on N. One must not collapse the ladder
tail into a single atom at \(\sqrt2\): that creates equalities and changes the
strict-event probability.

## 4. The limiting mass parameters and exact lower-bound value

Let \(F_\infty\) be the preceding polynomial with \(1-1/N\) replaced by 1.
Introduce

\[
t=\frac{q}{q+r},\qquad z=\frac{p}{q+r};
\qquad
p=\frac z{1+z},\quad q=\frac t{1+z},\quad r=\frac{1-t}{1+z}.
\]

The limiting probability is

\[
R(t,z)=\frac{\mathcal N(t,z)}{\mathcal D(z)},
\]

where

\[
\begin{aligned}
A(t)&=1-t+2t^2-t^3,\\
B(t)&=\tfrac12t^4-2t^3+\tfrac32t^2,\\
\mathcal N(t,z)&=z^3+3z^2+3zA(t)+B(t),\\
\mathcal D(z)&=1+4z+6z^2+4z^3.
\end{aligned}
\]

Numerical optimization selects an interior stationary point. The equation
\(\partial_tR=0\) gives

\[
z=z(t)=\frac{t(2t^2-6t+3)}{3(t-1)(3t-1)}.
\]

Substituting this in the other stationarity equation gives

\[
\left(\partial_z\mathcal N\,\mathcal D
-\mathcal N\,\partial_z\mathcal D\right)(t,z(t))
=-\frac{P(t)}{27(t-1)^4(3t-1)^4},
\]

with the explicit polynomial

\[
\begin{aligned}
P(T)={}&72T^{14}-132T^{13}-526T^{12}+207T^{11}
       +5374T^{10}-8269T^9\\
&-11547T^8+53262T^7-87309T^6+88506T^5\\
&-60318T^4+27243T^3-7695T^2+1215T-81.
\end{aligned}
\]

Define \(\theta\) to be the unique real root of P in the rational interval

\[
I=(0.81558932228969,\;0.81558932228970).
\]

Set \(z_*=z(\theta)\) and define the masses and L exactly by

\[
p=\frac{z_*}{1+z_*},\qquad
q=\frac{\theta}{1+z_*},\qquad
r=\frac{1-\theta}{1+z_*},\qquad
\boxed{L=R(\theta,z_*)}.
\]

Their numerical values are

\[
\begin{aligned}
p&=0.36461642819828932451023403714972408913\ldots,\\
q&=0.51821205671976202807077997061197545327\ldots,\\
r&=0.11717151508194864741898599223830045759\ldots.
\end{aligned}
\]

These masses are positive and sum to one. For these fixed masses, every finite
ladder satisfies the exact identity

\[
\frac{F_N(p,q,r)}{1-p^4}
=L-\frac{3q^2r^2}{2N(1-p^4)}.
\]

Consequently \(S(c_*)\ge L\). This lower-bound proof does not require proving
that the chosen stationary point globally maximizes the ladder formula.
Numerical optimization supports that additional assertion; a stationary-point
calculation alone is not a proof of global optimality.

## 5. The number field and the chosen ordering

Define

\[
K=\mathbb Q(\theta)\cong\mathbb Q[T]/(P(T)).
\]

The polynomial P is irreducible over \(\mathbb Q\): its reduction modulo 37
is irreducible of degree 14. Thus \([K:\mathbb Q]=14\).

Eliminating \(\theta\) from each of the formulas for p, q, r, and L produces
a primitive degree-14 polynomial, also irreducible modulo 37. Therefore

\[
\mathbb Q(p)=\mathbb Q(q)=\mathbb Q(r)=\mathbb Q(L)=K.
\]

These irreducibility assertions, the stationarity identities, and uniqueness
of the root in I were checked in exact arithmetic while preparing this note.
They are reproducible by the SymPy snippet at the end.

Every field element has a unique representation

\[
u=u_0+u_1\theta+\cdots+u_{13}\theta^{13},\qquad u_i\in\mathbb Q.
\]

Store it as fourteen rational coefficients. Addition and multiplication are
exact polynomial arithmetic, with reduction modulo P. Inverses are obtained
by the polynomial extended Euclidean algorithm. The interval I selects the
real embedding used for **all** sign and PSD tests. Positivity at other
embeddings is neither required nor implied.

This is a complete exact representation; no expression in radicals is needed.
Degree 14 alone does not decide whether radical expressions exist. No
Galois-group determination is asserted here.

The geometric coefficient \(c_*\) belongs to \(\mathbb Q(\sqrt2)\). Its field
need not be used for the SDP matrix entries: once patterns are fixed, the
flag-product counts and objective coefficients are rational. Keep geometric
pruning in \(\mathbb Q(\sqrt2)\) and the proposed sharp SDP certificate in K.
If an implementation genuinely combines their elements, use the compositum
\(K(\sqrt2)\) with both real embeddings specified.

## 6. What an exact upper certificate must prove

Choose a point order n and a complete covering set \(\mathcal H_n\) of
realizable strict patterns at the exact coefficient \(c_*\). An outer cover
is sufficient; extra unrealizable patterns only strengthen the conditions
imposed on the certificate. Exclusions require exact geometric certificates,
not a floating-point feasibility tolerance.

Let \(d(H)\in\mathbb Q\) be the number of successful triple-target
comparisons divided by \(4\binom n4\). Let \(C_b(H)\) be the symmetric rational
flag-product matrix for block b. A block with t roots and flags of size f uses
two disjoint extensions, requires \(2f-t\le n\), and has normalization

\[
\binom nt\binom{n-t}{f-t}\binom{n-f}{f-t}.
\]

The desired certificate is a collection of symmetric matrices \(Q_b\) over K
such that, at the selected real embedding,

\[
Q_b\succeq0,
\qquad
s_H:=L-d(H)-\sum_b\operatorname{tr}(Q_bC_b(H))\ge0
\quad\text{for every }H\in\mathcal H_n.
\]

For iid sampling, \(\mathbb E[C_b(H)]\succeq0\): conditional on the root
values, the disjoint extensions are independent and their flag probabilities
form an outer product. Taking expectations therefore gives \(S(c_*)\le L\)
for absolutely continuous laws. Adding small independent nonnegative
continuous noise and applying Fatou's lemma to strict successes extends the
bound to arbitrary nonnegative laws. Combined with the ladder construction,
this would prove sharpness.

For seven points, the larger blocks (3,5) and (5,6) are important candidates,
in addition to (1,4) and inherited six-point constraints. Merely extending the
pattern cover without enlarging the available flag blocks may be insufficient.

## 7. Recovering candidate matrix entries in K

### 7.1 Obtain numerical evidence at adequate precision

Solve the intended SDP using the complete cover, or constraint generation with
separation over the complete cover. Record matrices, pattern slacks, numerical
ranks, and candidate kernel vectors. Increase arithmetic precision as needed
for algebraic reconstruction; a small solver residual is not a certificate.

If the true optimum of the chosen finite relaxation exceeds L, changing the
coefficient field will not close that mathematical gap. Numerical evidence
alone does not certify such an obstruction. Better geometric exclusions,
more flag blocks, or a larger point order may be needed first.

### 7.2 Recover the exact affine constraints before individual entries

Identify likely tight patterns and impose

\[
d(H)+\sum_b\operatorname{tr}(Q_bC_b(H))=L
\]

for them. Reconstruct candidate kernel vectors \(w\in K^{m_b}\), and impose
\(Q_bw=0\). If exact candidate limiting primal moment matrices \(M_b^*\) are
available, complementary slackness supplies \(Q_bM_b^*=0\).

All of these are linear equations in the matrix entries over K. Solve them
exactly to obtain an affine parametrization

\[
Q_b=Q_b^{(0)}+\sum_j\lambda_jQ_b^{(j)},\qquad \lambda_j\in K.
\]

Treat numerically guessed tight patterns and kernels as hypotheses. A wrong
guess may make the exact system infeasible or exclude the desired certificate.
Do not regard a tiny numerical eigenvalue as proof of an exact kernel.

### 7.3 Reconstruct the remaining parameters

For a numerical parameter \(\widehat\lambda\), search for a bounded-height
integer relation among

\[
1,\theta,\ldots,\theta^{13},\widehat\lambda.
\]

A candidate relation with nonzero last coefficient gives an element of K.
PSLQ or an LLL-based relation search can propose such relations. Recompute
them at increased precision and check the exact equations afterward.
Approximate agreement alone is insufficient: K contains the rationals and
is dense in the chosen real embedding, so many nearby candidates exist.

Alternatively, after the singular directions and tight equalities are imposed
exactly, choose rational approximations to the remaining free parameters in
the reduced affine space. If the remaining PSD and slack constraints have
strict margins there, sufficiently close approximations preserve them.
This can avoid reconstructing every matrix entry independently.

Use a better-conditioned field basis or a different primitive generator if
the power basis causes large coefficients or unstable relation searches.
Record exact changes of basis in the certificate.

## 8. Checking every certificate inequality exactly

For each retained pattern H, independently reconstruct \(d(H)\) and
\(C_b(H)\) from combinatorial counts and compute \(s_H\in K\).

1. Reduce \(s_H\) to its degree-at-most-13 representative \(g_H(T)\).
2. If all coefficients vanish, the slack is exactly zero.
3. Otherwise refine the rational isolating interval I for \(\theta\) and
   evaluate \(g_H(I)\) with certified interval arithmetic until its sign is
   separated from zero. A Sturm-based sign determination is another option.
4. Accept only zero or positive slacks. Check every pattern, not only those
   active in the numerical solve.

Since P is irreducible and \(\deg g_H<14\), a nonzero representative cannot
vanish at \(\theta\); interval refinement will eventually determine its sign.
Any rational-function representation must also have its denominators checked
as nonzero and their signs accounted for.

Sage provides exact number-field arithmetic and the real-algebraic field
`AA`, including algebraic numbers selected by isolating intervals and exact
comparisons. These are suitable tools for this verification layer; they do
not replace checking the certificate's combinatorial normalization and cover.
See the official [number-field documentation](https://doc.sagemath.org/html/en/reference/number_fields/sage/rings/number_field/number_field.html)
and [real-algebraic arithmetic documentation](https://doc.sagemath.org/html/en/reference/number_fields/sage/rings/qqbar.html).

## 9. Certifying positive semidefiniteness over K

Prefer an exact congruence factorization

\[
\Pi Q_b\Pi^{\mathsf T}=V_bD_bV_b^{\mathsf T},
\]

where \(\Pi\) is a permutation matrix, \(V_b\) is unit lower triangular over K,
and \(D_b\) is diagonal over K. Verify the matrix identity entry by entry in K
and verify each diagonal entry of D is nonnegative at the chosen embedding.
This is an exact PSD certificate, including singular matrices.

A constructive check uses symmetric pivoting:

1. Select a strictly positive diagonal pivot, permuting coordinates if needed.
2. Take its Schur complement using exact field arithmetic and continue.
3. A negative diagonal entry of a remaining Schur complement disproves PSD.
4. A zero diagonal entry in a PSD matrix must have an entirely zero row and
   column. Check this exactly before removing that coordinate. If no positive
   diagonal pivot remains, accept only an exactly zero residual matrix.

Thus no arbitrary positive tolerance is used to discard a residual block.
Alternatively, impose the exact kernel first, restrict by an invertible
congruence transformation, and certify positive definiteness of the remaining
block using exact positive LDL pivots.

It is unnecessary to express each positive D entry as a square in K. A
Cholesky factorization \(Q=UU^{\mathsf T}\) can require square roots outside K
even when Q itself is over K; the LDL certificate avoids this extension.
If two-by-two diagonal blocks are used instead, each such block requires its
own exact PSD check rather than just checks on its diagonal entries.

## 10. Deliverables and limits of the approach

A reproducible sharp certificate should contain:

- The polynomial P, the rational isolating interval I, and the exact formulas
  for p, q, r, and L.
- The complete pattern cover and exact pruning certificates at \(c_*\).
- Ordered flag bases and exact normalization conventions for every block.
- Matrix entries as rational coefficient vectors in the fixed basis of K.
- Exact congruence factorizations and certified signs of their pivots.
- An independent verifier recomputing all pattern slacks and checking every
  algebraic identity, sign, and covering obligation.

Neither \(L\in K\) nor the numerical proximity of an SDP bound proves that
a finite-order sharp certificate exists, or that its matrices can be chosen
over K. Those are research hypotheses to test. A certificate at some larger
algebraic field, or a sequence of nonsharp certificates tending to L, might
be necessary.

For the more modest goal \(S(c_*)<1/2\), a rational upper certificate with a
positive gap below 1/2 is sufficient. The number field is motivated by a
possible **exact sharp-value** proof, not by the half-probability threshold.

## 11. Reproducing the field calculations

The following uses Python with SymPy. It checks the stationarity identities,
the isolating interval, and the degree-14 irreducibility claims. It does not
verify an SDP certificate or prove global optimality of the mass search.

```python
import sympy as s

t, z, u = s.symbols('t z u')
P = s.Poly(
    72*t**14 - 132*t**13 - 526*t**12 + 207*t**11
    + 5374*t**10 - 8269*t**9 - 11547*t**8 + 53262*t**7
    - 87309*t**6 + 88506*t**5 - 60318*t**4 + 27243*t**3
    - 7695*t**2 + 1215*t - 81, t)
A = 1 - t + 2*t**2 - t**3
B = t**4/s.Integer(2) - 2*t**3 + 3*t**2/s.Integer(2)
num = z**3 + 3*z**2 + 3*z*A + B
den = 1 + 4*z + 6*z**2 + 4*z**3
Z = t*(2*t**2 - 6*t + 3)/(3*(t-1)*(3*t-1))

assert s.cancel(s.diff(num, t).subs(z, Z)) == 0
assert s.cancel(
    (s.diff(num, z)*den - num*s.diff(den, z)).subs(z, Z)
    + P.as_expr()/(27*(t-1)**4*(3*t-1)**4)
) == 0
lo = s.Rational('0.81558932228969')
hi = s.Rational('0.81558932228970')
assert P.count_roots(lo, hi) == 1
assert s.Poly(P, t, modulus=37).is_irreducible

expressions = {
    'p': Z/(1+Z),
    'q': t/(1+Z),
    'r': (1-t)/(1+Z),
    'L': (num/den).subs(z, Z),
}
theta = s.nsolve(P.as_expr(), t, s.Rational(8156, 10000), prec=70)
for name, expression in expressions.items():
    a, b = s.fraction(s.cancel(expression))
    assert s.gcd(P.as_expr(), b) == 1
    resultant = s.resultant(P.as_expr(), u*b-a, t)
    minimal = s.Poly(resultant, u).primitive()[1]
    assert minimal.degree() == 14
    assert s.Poly(minimal, u, modulus=37).is_irreducible
    print(name, s.N(expression.subs(t, theta), 55))
```

Related ancillary files: [ladder construction](python/ladder.py),
[recursive probability calculations](python/recursive.py),
[rational construction certificates](python/certificates.py), and
[the four-point endpoint upper certificate](../silver_ratio_four_point/README.md).


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs.lean <==
module
public import LeanProofs.Theorems


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/AboveEndpoint.lean <==
module
public import LeanProofs.Amplification
public import LeanProofs.LadderGeometry
set_option linter.style.header false
@[expose] public section
noncomputable section
open scoped BigOperators Classical
namespace Endpoint
namespace AboveEndpoint

def x : Fin 3 → ℝ := ![0, Real.sqrt 2 / 2, 1]
def w : Fin 3 → ℝ := ![1 / 3, 1 / 2, 1 / 6]

def base : Law (Fin 3) where
  x := x
  w := w
  x_nonneg i := by
    fin_cases i
    · norm_num [x]
    · change 0 ≤ Real.sqrt 2 / 2
      positivity
    · norm_num [x]
  w_nonneg i := by fin_cases i <;> norm_num [w]
  total := by norm_num [w, Fin.sum_univ_succ]

def count (t a b d : Fin 3) : ℕ :=
  (if a = t then 1 else 0) + (if b = t then 1 else 0) + (if d = t then 1 else 0)

abbrev good (a b d t : Fin 3) : Prop :=
  if t = 0 then False else
  if t = 1 then count 2 a b d ≤ 1 ∧ count 1 a b d ≤ 2 ∧
    (count 2 a b d = 0 ∨ count 1 a b d ≤ 1)
  else count 2 a b d ≤ 1 ∨ (count 2 a b d = 2 ∧ count 1 a b d = 0)

theorem good_wins (c : ℝ) (hc : kappa < c) (a b d t : Fin 3)
    (h : good a b d t) : x a + x b + x d < c * x t := by
  have h1 := sqrt_two_gt_one
  have h2 := sqrt_two_lt_three_halves
  have hs := sqrt_two_sq
  unfold kappa at hc
  have ha : (1 + Real.sqrt 2) * (Real.sqrt 2 / 2) < c * (Real.sqrt 2 / 2) :=
    mul_lt_mul_of_pos_right hc (by positivity)
  fin_cases a <;> fin_cases b <;> fin_cases d <;> fin_cases t <;>
    norm_num [good, count] at h <;> norm_num [x] <;> nlinarith

theorem base_lower (c : ℝ) (hc : kappa < c) : (161 / 324 : ℝ) ≤ base.prob c := by
  have ha := base.accepted_le c
    (fun a : Quad (Fin 3) => good a.1 a.2.1 a.2.2.1 a.2.2.2)
    (fun a h => good_wins c hc _ _ _ _ h)
  have hcount : (∑ a : Quad (Fin 3),
      if good a.1 a.2.1 a.2.2.1 a.2.2.2 then base.weight a else 0) = (161 / 324 : ℝ) := by
    norm_num [Fintype.sum_prod_type, Fin.sum_univ_succ, good, count, Law.weight, base, w]
  rwa [hcount] at ha

/-- One zero replacement is enough. Although the labels are 3×3, the locations
are exactly among 0, e*sqrt(2)/2, e, sqrt(2)/2, 1. -/
theorem exists_jump_scale (c : ℝ) (hc : kappa < c) :
    ∃ e : ℝ, ∃ he : 0 < e,
      (6601 / 13122 : ℝ) ≤ (base.addScaled base e he.le).prob c := by
  obtain ⟨e, he, hQ⟩ := base.exists_amplification_scale base c 0 (by simp [base, x])
  let Q := base.addScaled base e he.le
  have hb := base_lower c hc
  refine ⟨e, he, ?_⟩
  norm_num [base, w] at hQ
  change base.prob c + (1 / 81 : ℝ) * base.prob c ≤ Q.prob c at hQ
  linarith

theorem exists_jump (c : ℝ) (hc : kappa < c) :
    ∃ Q : Law (Fin 3 × Fin 3), (6601 / 13122 : ℝ) ≤ Q.prob c := by
  obtain ⟨e, he, h⟩ := exists_jump_scale c hc
  exact ⟨base.addScaled base e he.le, h⟩

theorem exists_probability_gt_half (c : ℝ) (hc : 1 + Real.sqrt 2 < c) :
    ∃ Q : Law (Fin 3 × Fin 3), 1 / 2 < Q.prob c := by
  obtain ⟨Q, hQ⟩ := exists_jump c hc
  exact ⟨Q, lt_of_lt_of_le (by norm_num) hQ⟩

end AboveEndpoint
end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/Amplification.lean <==
module
public import LeanProofs.FiniteLaw
set_option linter.style.header false
@[expose] public section
noncomputable section
open scoped BigOperators Classical Topology
open Filter
namespace Endpoint
namespace Law

variable {α β : Type} [Fintype α] [Fintype β]

def zeroNoise (L : Law α) (M : Law β) (a : α) (b : β) : ℝ :=
  if L.x a = 0 then M.x b else 0

theorem zeroNoise_nonneg (L : Law α) (M : Law β) (a : α) (b : β) :
    0 ≤ zeroNoise L M a b := by
  unfold zeroNoise
  split_ifs
  · exact M.x_nonneg b
  · rfl

/-- Replace every zero location by a scaled draw from `M`, leaving positive
locations unchanged. Duplicate labels at unchanged locations are harmless. -/
def addScaled (L : Law α) (M : Law β) (e : ℝ) (he : 0 ≤ e) : Law (α × β) where
  x a := L.x a.1 + e * zeroNoise L M a.1 a.2
  w a := L.w a.1 * M.w a.2
  x_nonneg a := add_nonneg (L.x_nonneg _) (mul_nonneg he (zeroNoise_nonneg L M _ _))
  w_nonneg a := mul_nonneg (L.w_nonneg _) (M.w_nonneg _)
  total := by simp [Fintype.sum_prod_type, ← Finset.mul_sum, L.total, M.total]

def zipQuad (a : Quad α) (b : Quad β) : Quad (α × β) :=
  ((a.1,b.1), (a.2.1,b.2.1), (a.2.2.1,b.2.2.1), (a.2.2.2,b.2.2.2))

def unzipEquiv : Quad (α × β) ≃ Quad α × Quad β where
  toFun a := ((a.1.1,a.2.1.1,a.2.2.1.1,a.2.2.2.1),
    (a.1.2,a.2.1.2,a.2.2.1.2,a.2.2.2.2))
  invFun a := zipQuad a.1 a.2
  left_inv _ := rfl
  right_inv _ := rfl

theorem addScaled_weight (L : Law α) (M : Law β) (e : ℝ) (he : 0 ≤ e)
    (a : Quad α) (b : Quad β) :
    (L.addScaled M e he).weight (zipQuad a b) = L.weight a * M.weight b := by
  simp only [weight, addScaled, zipQuad]
  ring

theorem exists_preserves (L : Law α) (M : Law β) (c : ℝ) :
    ∃ e : ℝ, ∃ he : 0 < e, ∀ a b,
      L.wins c a → (L.addScaled M e he.le).wins c (zipQuad a b) := by
  have hh : ∀ᶠ e : ℝ in 𝓝 0, ∀ (a : Quad α) (b : Quad β), L.wins c a →
      (L.x a.1 + e * zeroNoise L M a.1 b.1) + (L.x a.2.1 + e * zeroNoise L M a.2.1 b.2.1) +
        (L.x a.2.2.1 + e * zeroNoise L M a.2.2.1 b.2.2.1) <
      c * (L.x a.2.2.2 + e * zeroNoise L M a.2.2.2 b.2.2.2) := by
    apply Filter.eventually_all.mpr
    intro a
    apply Filter.eventually_all.mpr
    intro b
    by_cases ha : L.wins c a
    · have hc₁ : ContinuousAt (fun e : ℝ =>
          (L.x a.1 + e * zeroNoise L M a.1 b.1) + (L.x a.2.1 + e * zeroNoise L M a.2.1 b.2.1) +
          (L.x a.2.2.1 + e * zeroNoise L M a.2.2.1 b.2.2.1)) 0 := by fun_prop
      have hc₂ : ContinuousAt (fun e : ℝ =>
          c * (L.x a.2.2.2 + e * zeroNoise L M a.2.2.2 b.2.2.2)) 0 := by fun_prop
      exact (hc₁.eventually_lt hc₂ (by simpa [wins] using ha)).mono (fun e h _ => h)
    · exact Filter.Eventually.of_forall (fun _ h => (ha h).elim)
  obtain ⟨d, hd, hb⟩ := Metric.mem_nhds_iff.mp hh
  refine ⟨d / 2, by linarith, ?_⟩
  have hm : d / 2 ∈ Metric.ball (0 : ℝ) d := by
    simp only [Metric.mem_ball, Real.dist_eq, sub_zero]
    rw [abs_of_pos (by linarith : 0 < d / 2)]
    linarith
  exact hb hm

/-- Insert a sufficiently small independent copy at zero. All old strict successes survive;
when the four coarse labels equal the zero label, the fine law succeeds too. -/
theorem exists_amplification_scale (L : Law α) (M : Law β) (c : ℝ)
    (z : α) (hz : L.x z = 0) :
    ∃ e : ℝ, ∃ he : 0 < e,
      L.prob c + (L.w z) ^ 4 * M.prob c ≤ (L.addScaled M e he.le).prob c := by
  obtain ⟨e, he, hkeep⟩ := exists_preserves L M c
  let Q := L.addScaled M e he.le
  let zz : Quad α := (z,z,z,z)
  have hn : ¬ L.wins c zz := by simp [wins, zz, hz]
  have hzwin (b : Quad β) (h : M.wins c b) : Q.wins c (zipQuad zz b) := by
    change (L.x z + e * zeroNoise L M z b.1) + (L.x z + e * zeroNoise L M z b.2.1) +
      (L.x z + e * zeroNoise L M z b.2.2.1) < c * (L.x z + e * zeroNoise L M z b.2.2.2)
    simp only [zeroNoise, hz, ↓reduceIte, zero_add]
    have := mul_lt_mul_of_pos_left h he
    nlinarith only [this]
  have hprob : Q.prob c = ∑ a : Quad α, ∑ b : Quad β,
      if Q.wins c (zipQuad a b) then L.weight a * M.weight b else 0 := by
    unfold prob
    rw [← (unzipEquiv (α := α) (β := β)).symm.sum_comp]
    change (∑ ab : Quad α × Quad β,
      if Q.wins c (zipQuad ab.1 ab.2) then Q.weight (zipQuad ab.1 ab.2) else 0) = _
    rw [Fintype.sum_prod_type]
    simp only [Q, addScaled_weight]
  refine ⟨e, he, ?_⟩
  have hpoint (a : Quad α) (b : Quad β) :
      (if L.wins c a then L.weight a * M.weight b else 0) +
      (if a = zz then (if M.wins c b then L.weight a * M.weight b else 0) else 0) ≤
      (if Q.wins c (zipQuad a b) then L.weight a * M.weight b else 0) := by
    have hw := mul_nonneg (L.weight_nonneg a) (M.weight_nonneg b)
    by_cases ha : L.wins c a
    · have hne : a ≠ zz := by intro h; subst a; exact hn ha
      simp [ha, hne, hkeep a b ha, Q]
    · by_cases haz : a = zz
      · subst a
        by_cases hb : M.wins c b
        · simp [ha, hb, hzwin b hb]
        · simp only [ha, hb, ↓reduceIte, add_zero]
          split_ifs <;> linarith
      · simp only [ha, haz, ↓reduceIte, add_zero]
        split_ifs <;> linarith
  have hs := Finset.sum_le_sum (fun a (_ : a ∈ Finset.univ) =>
    Finset.sum_le_sum (fun b (_ : b ∈ Finset.univ) => hpoint a b))
  rw [← hprob] at hs
  have hid : (∑ a : Quad α, ∑ b : Quad β,
      ((if L.wins c a then L.weight a * M.weight b else 0) +
      (if a = zz then (if M.wins c b then L.weight a * M.weight b else 0) else 0))) =
      L.prob c + (L.w z) ^ 4 * M.prob c := by
    have hc (a : Quad α) : (∑ b : Quad β,
        if L.wins c a then L.weight a * M.weight b else 0) =
        if L.wins c a then L.weight a else 0 := by
      by_cases h : L.wins c a <;> simp [h, ← Finset.mul_sum, M.weight_total]
    have hf (a : Quad α) : (∑ b : Quad β,
        if a = zz then (if M.wins c b then L.weight a * M.weight b else 0) else 0) =
        if a = zz then L.weight a * M.prob c else 0 := by
      by_cases h : a = zz
      · simp only [h, ↓reduceIte, ← mul_ite_zero, ← Finset.mul_sum, prob]
      · simp only [h, ↓reduceIte, Finset.sum_const_zero]
    simp only [Finset.sum_add_distrib, hc, hf]
    simp only [Finset.sum_ite_eq', Finset.mem_univ, ↓reduceIte]
    change L.prob c + L.weight zz * M.prob c = _
    simp only [weight, zz]
    ring
  rwa [hid] at hs

theorem exists_amplification (L : Law α) (M : Law β) (c : ℝ)
    (z : α) (hz : L.x z = 0) :
    ∃ Q : Law (α × β), L.prob c + (L.w z) ^ 4 * M.prob c ≤ Q.prob c := by
  obtain ⟨e, he, h⟩ := L.exists_amplification_scale M c z hz
  exact ⟨L.addScaled M e he.le, h⟩

end Law
end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/Audit.lean <==
module
import LeanProofs.Theorems

-- Expected dependencies: propext, Classical.choice, Quot.sound.
-- In particular: no sorryAx and no Lean.ofReduceBool/native compiler axiom.
#print axioms Endpoint.ladder_probability_lower
#print axioms Endpoint.ladder_probability_numerical
#print axioms Endpoint.above_endpoint_probability
#print axioms Endpoint.Ladder.law_lower
#print axioms Endpoint.Law.exists_amplification_scale
#print axioms Endpoint.Law.real_event
#print axioms Endpoint.finite_repetitions


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/FiniteLaw.lean <==
module
public import Mathlib
set_option linter.style.header false
@[expose] public section

noncomputable section
open scoped BigOperators Classical
open MeasureTheory

namespace Endpoint

/-- A finitely supported probability law on the nonnegative real axis.
The labels need not have distinct locations. -/
structure Law (α : Type) [Fintype α] where
  x : α → ℝ
  w : α → ℝ
  x_nonneg : ∀ i, 0 ≤ x i
  w_nonneg : ∀ i, 0 ≤ w i
  total : ∑ i, w i = 1

abbrev Quad (α : Type) := α × α × α × α

namespace Law
variable {α β : Type} [Fintype α] [Fintype β]

def weight (L : Law α) (a : Quad α) : ℝ :=
  L.w a.1 * L.w a.2.1 * L.w a.2.2.1 * L.w a.2.2.2

def wins (L : Law α) (c : ℝ) (a : Quad α) : Prop :=
  L.x a.1 + L.x a.2.1 + L.x a.2.2.1 < c * L.x a.2.2.2

def prob (L : Law α) (c : ℝ) : ℝ :=
  ∑ a : Quad α, if L.wins c a then L.weight a else 0

theorem weight_nonneg (L : Law α) (a : Quad α) : 0 ≤ L.weight a := by
  exact mul_nonneg (mul_nonneg (mul_nonneg (L.w_nonneg _) (L.w_nonneg _))
    (L.w_nonneg _)) (L.w_nonneg _)

theorem weight_total (L : Law α) : ∑ a : Quad α, L.weight a = 1 := by
  simp [weight, Fintype.sum_prod_type, ← Finset.mul_sum, L.total]

theorem prob_nonneg (L : Law α) (c : ℝ) : 0 ≤ L.prob c := by
  apply Finset.sum_nonneg
  intro a _
  split_ifs
  · exact L.weight_nonneg a
  · rfl

theorem prob_le_one (L : Law α) (c : ℝ) : L.prob c ≤ 1 := by
  rw [← L.weight_total]
  apply Finset.sum_le_sum
  intro a _
  split_ifs
  · rfl
  · exact L.weight_nonneg a

/-- The joint mass function of four independent draws with common weights `w`. -/
def iid4 (L : Law α) : PMF (Quad α) :=
  PMF.ofFintype (fun a => ENNReal.ofReal (L.weight a)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun a _ => L.weight_nonneg a), L.weight_total]
    simp)

/-- The finite sum used here is literally the probability of the strict event
under the fourfold iid mass function, not an unrelated polynomial. -/
theorem iid4_event [MeasurableSpace (Quad α)] [MeasurableSingletonClass (Quad α)]
    (L : Law α) (c : ℝ) :
    L.iid4.toMeasure {a | L.wins c a} = ENNReal.ofReal (L.prob c) := by
  classical
  rw [PMF.toMeasure_apply_fintype]
  unfold prob
  rw [ENNReal.ofReal_sum_of_nonneg]
  · apply Finset.sum_congr rfl
    intro a _
    simp only [Set.indicator_apply, Set.mem_ofPred_eq, iid4, PMF.ofFintype_apply]
    split_ifs <;> simp
  · intro a _
    split_ifs
    · exact L.weight_nonneg a
    · rfl

/-- The atomic law on the real line itself. -/
def pmf (L : Law α) : PMF ℝ :=
  (PMF.ofFintype (fun i => ENNReal.ofReal (L.w i)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => L.w_nonneg i), L.total]
    simp)).map L.x

theorem accepted_le (L : Law α) (c : ℝ) (A : Quad α → Prop)
    [DecidablePred A] (hA : ∀ a, A a → L.wins c a) :
    (∑ a, if A a then L.weight a else 0) ≤ L.prob c := by
  unfold prob
  apply Finset.sum_le_sum
  intro a _
  by_cases ha : A a
  · simp [ha, hA a ha]
  · simp only [ha, ↓reduceIte]
    split_ifs
    · exact L.weight_nonneg a
    · rfl

end Law
end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/Ladder.lean <==
module
public import LeanProofs.FiniteLaw
public import LeanProofs.LadderGeometry
set_option linter.style.header false
@[expose] public section
noncomputable section
open scoped BigOperators Classical

namespace Endpoint
namespace Ladder

abbrev Atom (n : ℕ) := Option (Option (Fin n))

def location {n : ℕ} : Atom n → ℝ
  | none => 0
  | some none => 1
  | some (some i) => rung (i.val + 1)

def mass {n : ℕ} (p q u : ℝ) : Atom n → ℝ
  | none => p
  | some none => q
  | some (some _) => u

abbrev pairGood {n : ℕ} : Option (Fin n) → Option (Fin n) → Option (Fin n) → Prop
  | some _, some _, none => False
  | _, _, _ => True

abbrev good {n : ℕ} : Atom n → Atom n → Atom n → Atom n → Prop
  | _, _, _, none => False
  | none, none, _, some _ => True
  | none, some _, none, some _ => True
  | some _, none, none, some _ => True
  | none, some a, some b, some t => pairGood a b t
  | some a, none, some b, some t => pairGood a b t
  | some a, some b, none, some t => pairGood a b t
  | some none, some none, some none, some (some _) => True
  | some (some i), some none, some none, some (some j) => i < j
  | some none, some (some i), some none, some (some j) => i < j
  | some none, some none, some (some i), some (some j) => i < j
  | _, _, _, _ => False

theorem positive_location_bounds {n : ℕ} (i : Option (Fin n)) :
    1 ≤ location (some i) ∧ location (some i) < Real.sqrt 2 := by
  cases i with
  | none => exact ⟨le_rfl, sqrt_two_gt_one⟩
  | some i => exact ⟨one_le_rung _, rung_lt_sqrt _⟩

theorem single_good {n : ℕ} (i t : Option (Fin n)) :
    location (some i) < kappa * location (some t) := by
  have hi := positive_location_bounds i
  have ht := positive_location_bounds t
  have hc := kappa_pos
  unfold kappa at *
  nlinarith

theorem pair_good {n : ℕ} (i j t : Option (Fin n)) (h : pairGood i j t) :
    location (some i) + location (some j) < kappa * location (some t) := by
  have hi := positive_location_bounds i
  have hj := positive_location_bounds j
  cases t with
  | some t =>
    have ht := three_lt_target t.val
    have hs := sqrt_two_lt_three_halves
    change _ < kappa * rung (t.val + 1)
    linarith
  | none =>
    cases i <;> cases j <;> simp_all [pairGood, location, kappa]
    linarith

theorem good_wins {n : ℕ} (a b d t : Atom n) (h : good a b d t) :
    location a + location b + location d < kappa * location t := by
  cases t with
  | none => simp [good] at h
  | some t =>
    cases a with
    | none =>
      cases b with
      | none =>
        cases d with
        | none =>
          have ht := (positive_location_bounds t).1
          have hc := kappa_pos
          change 0 + 0 + 0 < kappa * location (some t)
          nlinarith
        | some d => simpa [location] using single_good d t
      | some b =>
        cases d with
        | none => simpa [location] using single_good b t
        | some d => simpa [location] using pair_good b d t h
    | some a =>
      cases b with
      | none =>
        cases d with
        | none => simpa [location] using single_good a t
        | some d => simpa [location] using pair_good a d t h
      | some b =>
        cases d with
        | none => simpa [location] using pair_good a b t h
        | some d =>
          cases a <;> cases b <;> cases d <;> cases t <;>
            simp only [good] at h
          · simpa [location, show (1 : ℝ) + 1 + 1 = 3 by norm_num] using three_lt_target _
          all_goals
            have hh := rung_skip (Nat.add_lt_add_right h 1)
            simp only [location]
            linarith

theorem sum_lt_uniform (n : ℕ) (u : ℝ) :
    (∑ i : Fin n, ∑ j : Fin n, if i < j then u * u else 0) =
      (n : ℝ) * ((n : ℝ) - 1) / 2 * u ^ 2 := by
  induction n with
  | zero => simp
  | succ n ih =>
    simp only [Fin.sum_univ_castSucc]
    simp only [Fin.castSucc_lt_castSucc_iff, Fin.castSucc_lt_last, ↓reduceIte,
      show ∀ x : Fin n, ¬ Fin.last n < x.castSucc by intro x; exact not_lt_of_ge (Fin.le_last _),
      lt_self_iff_false, Finset.sum_const_zero, add_zero]
    rw [Finset.sum_add_distrib, ih]
    simp
    ring

def F (p q r : ℝ) : ℝ :=
  p ^ 3 * (q + r) + 3 * p ^ 2 * (q + r) ^ 2 +
  3 * p * (q ^ 3 + 3 * q ^ 2 * r + 2 * q * r ^ 2 + r ^ 3) +
  q ^ 3 * r + (3 / 2 : ℝ) * q ^ 2 * r ^ 2

def FN (p q r : ℝ) (n : ℕ) : ℝ := F p q r - (3 / 2 : ℝ) * q ^ 2 * r ^ 2 / n

theorem count_good (n : ℕ) (p q u : ℝ) :
    (∑ a : Atom n, ∑ b : Atom n, ∑ d : Atom n, ∑ t : Atom n,
      if good a b d t then mass p q u a * mass p q u b * mass p q u d * mass p q u t
      else 0) = F p q (n * u) - (3 / 2 : ℝ) * q ^ 2 * n * u ^ 2 := by
  simp only [Fintype.sum_option, good, pairGood, mass, ↓reduceIte,
    Finset.sum_const_zero, add_zero, zero_add]
  simp only [show ∀ i j : Fin n,
    (if i < j then u * q * q * u else 0) = q ^ 2 * (if i < j then u * u else 0) by
      intros; split_ifs <;> ring,
    show ∀ i j : Fin n,
    (if i < j then q * u * q * u else 0) = q ^ 2 * (if i < j then u * u else 0) by
      intros; split_ifs <;> ring,
    show ∀ i j : Fin n,
    (if i < j then q * q * u * u else 0) = q ^ 2 * (if i < j then u * u else 0) by
      intros; split_ifs <;> ring]
  simp only [← Finset.mul_sum, sum_lt_uniform, Finset.sum_add_distrib,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  unfold F
  ring

def law (n : ℕ) (hn : 0 < n) (p q r : ℝ)
    (hp : 0 ≤ p) (hq : 0 ≤ q) (hr : 0 ≤ r) (ht : p + q + r = 1) : Law (Atom n) where
  x := location
  w := mass p q (r / n)
  x_nonneg i := by
    rcases i with _ | (_ | i)
    · exact le_rfl
    · norm_num [location]
    · exact rung_nonneg _
  w_nonneg i := by
    rcases i with _ | (_ | i)
    · exact hp
    · exact hq
    · exact div_nonneg hr (Nat.cast_nonneg _)
  total := by
    have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
    simp [Fintype.sum_option, mass, mul_div_cancel₀ _ hn']
    linarith

theorem law_lower (n : ℕ) (hn : 0 < n) (p q r : ℝ)
    (hp : 0 ≤ p) (hq : 0 ≤ q) (hr : 0 ≤ r) (ht : p + q + r = 1) :
    FN p q r n ≤ (law n hn p q r hp hq hr ht).prob kappa := by
  let L := law n hn p q r hp hq hr ht
  have ha := L.accepted_le kappa
    (fun a : Quad (Atom n) => good a.1 a.2.1 a.2.2.1 a.2.2.2)
    (fun a h => good_wins _ _ _ _ h)
  have hn' : (n : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hn)
  have hc : (∑ a : Quad (Atom n),
      if good a.1 a.2.1 a.2.2.1 a.2.2.2 then L.weight a else 0) = FN p q r n := by
    simp only [Law.weight, L, law, Fintype.sum_prod_type]
    rw [count_good]
    unfold FN
    rw [mul_div_cancel₀ r hn']
    field_simp
  rwa [hc] at ha

end Ladder
end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/LadderGeometry.lean <==
module
public import Mathlib
set_option linter.style.header false
@[expose] public section
noncomputable section

namespace Endpoint

def kappa : ℝ := 1 + Real.sqrt 2
def rung (j : ℕ) : ℝ := Real.sqrt 2 - (Real.sqrt 2 - 1) * (1 / 4 : ℝ) ^ j

theorem sqrt_two_sq : (Real.sqrt 2) ^ 2 = (2 : ℝ) := by norm_num
theorem sqrt_two_gt_one : (1 : ℝ) < Real.sqrt 2 := by
  have := Real.sqrt_nonneg (2 : ℝ)
  nlinarith [sqrt_two_sq]
theorem sqrt_two_lt_three_halves : Real.sqrt 2 < (3 / 2 : ℝ) := by
  have := Real.sqrt_nonneg (2 : ℝ)
  nlinarith [sqrt_two_sq]
theorem kappa_pos : 0 < kappa := by unfold kappa; positivity
theorem kappa_gt_two : 2 < kappa := by unfold kappa; linarith [sqrt_two_gt_one]

@[simp] theorem rung_zero : rung 0 = 1 := by unfold rung; simp

theorem rung_lt_sqrt (j : ℕ) : rung j < Real.sqrt 2 := by
  unfold rung
  have : 0 < (Real.sqrt 2 - 1) * (1 / 4 : ℝ) ^ j :=
    mul_pos (by linarith [sqrt_two_gt_one]) (pow_pos (by norm_num) _)
  linarith

theorem rung_strictMono : StrictMono rung := by
  apply strictMono_nat_of_lt_succ
  intro j
  unfold rung
  rw [pow_succ]
  have : 0 < (Real.sqrt 2 - 1) * (1 / 4 : ℝ) ^ j :=
    mul_pos (by linarith [sqrt_two_gt_one]) (pow_pos (by norm_num) _)
  nlinarith

theorem one_le_rung (j : ℕ) : 1 ≤ rung j := by
  simpa using rung_strictMono.monotone (Nat.zero_le j)

theorem rung_nonneg (j : ℕ) : 0 ≤ rung j := le_trans (by norm_num) (one_le_rung j)

theorem rung_step (j : ℕ) : 2 + rung j < kappa * rung (j + 1) := by
  have hs := sqrt_two_sq
  have h1 := sqrt_two_gt_one
  have h2 := sqrt_two_lt_three_halves
  have ht : 0 < (1 / 4 : ℝ) ^ j := pow_pos (by norm_num) _
  unfold rung kappa
  rw [pow_succ]
  nlinarith [mul_pos ht (show 0 < 4 * Real.sqrt 2 - 5 by nlinarith)]

theorem rung_skip {j k : ℕ} (h : j < k) : 2 + rung j < kappa * rung k := by
  exact lt_of_lt_of_le (rung_step j)
    (mul_le_mul_of_nonneg_left (rung_strictMono.monotone h) (le_of_lt kappa_pos))

theorem three_lt_target (j : ℕ) : 3 < kappa * rung (j + 1) := by
  have := rung_skip (show 0 < j + 1 by omega)
  norm_num only [rung_zero] at this
  exact this

end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/LowerBound.lean <==
module
public import LeanProofs.Amplification
public import LeanProofs.Ladder
set_option linter.style.header false
@[expose] public section
noncomputable section
open scoped BigOperators Classical Topology
open Filter
namespace Endpoint

/-- All probabilities attained by finite nonnegative laws. The existential type
is just an atom-label type, not an extra restriction on locations or weights. -/
def attainable (c : ℝ) : Set ℝ :=
  {v | ∃ (α : Type) (f : Fintype α) (L : @Law α f), @Law.prob α f L c = v}

def finiteSup (c : ℝ) : ℝ := sSup (attainable c)

def zeroLaw : Law Unit where
  x _ := 0
  w _ := 1
  x_nonneg _ := le_rfl
  w_nonneg _ := by norm_num
  total := by simp

theorem attainable_nonempty (c : ℝ) : (attainable c).Nonempty :=
  ⟨zeroLaw.prob c, Unit, inferInstance, zeroLaw, rfl⟩

theorem attainable_bddAbove (c : ℝ) : BddAbove (attainable c) := by
  refine ⟨1, ?_⟩
  rintro v ⟨α, f, L, rfl⟩
  exact L.prob_le_one c

theorem prob_le_finiteSup {α : Type} [Fintype α] (L : Law α) (c : ℝ) :
    L.prob c ≤ finiteSup c :=
  le_csSup (attainable_bddAbove c) ⟨α, inferInstance, L, rfl⟩

theorem finiteSup_le_one (c : ℝ) : finiteSup c ≤ 1 :=
  csSup_le (attainable_nonempty c) (fun _ ⟨_, _, L, h⟩ => h ▸ L.prob_le_one c)

/-- Explicitly repeat the SAME base block a finite number of times. The
induction constructs the next law by replacing the base zero atom with the
previous law at a sufficiently small scale. -/
theorem finite_repetitions {α : Type} [Fintype α] (L : Law α) (c : ℝ)
    (z : α) (hz : L.x z = 0) (n : ℕ) :
    ∃ (β : Type) (f : Fintype β) (M : @Law β f),
      L.prob c * (∑ k ∈ Finset.range n, ((L.w z)^4)^k) ≤ @Law.prob β f M c := by
  induction n with
  | zero =>
    refine ⟨Unit, inferInstance, zeroLaw, ?_⟩
    simpa using zeroLaw.prob_nonneg c
  | succ n ih =>
    obtain ⟨β, f, M, hM⟩ := ih
    let := f
    obtain ⟨Q, hQ⟩ := L.exists_amplification M c z hz
    refine ⟨α × β, inferInstance, Q, ?_⟩
    have hm := mul_le_mul_of_nonneg_left hM (show 0 ≤ (L.w z)^4 by positivity)
    have hs : (∑ k ∈ Finset.range (n+1), ((L.w z)^4)^k) =
        1 + (L.w z)^4 * (∑ k ∈ Finset.range n, ((L.w z)^4)^k) := by
      rw [Finset.sum_range_succ']
      simp only [pow_succ, pow_zero, ← Finset.sum_mul]
      ring
    rw [hs]
    nlinarith

/-- The geometric repetition bound, proved using only finite laws. Arbitrarily
many repetitions suffice; no interchange of infinite sums and strict events
is assumed. -/
theorem amplified_lower {α : Type} [Fintype α] (L : Law α) (c : ℝ)
    (z : α) (hz : L.x z = 0) (hp : L.w z < 1) :
    L.prob c / (1 - (L.w z) ^ 4) ≤ finiteSup c := by
  have hp0 := L.w_nonneg z
  have hp4 : (L.w z) ^ 4 < 1 := pow_lt_one₀ hp0 hp (by norm_num)
  apply (div_le_iff₀ (by linarith : 0 < 1 - (L.w z) ^ 4)).mpr
  by_cases hzero : L.w z = 0
  · simpa [hzero] using prob_le_finiteSup L c
  have hpos : 0 < (L.w z) ^ 4 := pow_pos (lt_of_le_of_ne hp0 (Ne.symm hzero)) _
  have hs : finiteSup c ≤ (finiteSup c - L.prob c) / (L.w z) ^ 4 := by
    apply csSup_le (attainable_nonempty c)
    rintro v ⟨β, f, M, rfl⟩
    let := f
    obtain ⟨Q, hQ⟩ := L.exists_amplification M c z hz
    have hu := prob_le_finiteSup Q c
    apply (le_div_iff₀ hpos).mpr
    nlinarith
  have := (le_div_iff₀ hpos).mp hs
  nlinarith

/-- Every normalized nonnegative choice of p,q,r gives a ladder lower bound. -/
theorem ladder_lower (p q r : ℝ) (hp : 0 ≤ p) (hq : 0 ≤ q) (hr : 0 ≤ r)
    (ht : p + q + r = 1) (hp1 : p < 1) :
    Ladder.F p q r / (1 - p ^ 4) ≤ finiteSup kappa := by
  have hd : 0 < 1 - p ^ 4 := by
    have := pow_lt_one₀ hp hp1 (show 4 ≠ 0 by decide)
    linarith
  have hn (n : ℕ) (hn : 0 < n) : Ladder.FN p q r n / (1 - p ^ 4) ≤ finiteSup kappa := by
    let L := Ladder.law n hn p q r hp hq hr ht
    have hL := amplified_lower L kappa none rfl hp1
    exact le_trans (div_le_div_of_nonneg_right (Ladder.law_lower n hn p q r hp hq hr ht)
      hd.le) hL
  have hlim : Tendsto (fun n : ℕ => Ladder.FN p q r n / (1 - p ^ 4)) atTop
      (𝓝 (Ladder.F p q r / (1 - p ^ 4))) := by
    have hi : Tendsto (fun n : ℕ => (n : ℝ)⁻¹) atTop (𝓝 0) :=
      tendsto_inv_atTop_zero.comp tendsto_natCast_atTop_atTop
    have hh := ((tendsto_const_nhds (x := Ladder.F p q r)).sub
      ((tendsto_const_nhds (x := (3 / 2 : ℝ) * q ^ 2 * r ^ 2)).mul hi)).div_const (1 - p ^ 4)
    simpa [Ladder.FN, div_eq_mul_inv] using hh
  exact le_of_tendsto hlim (Filter.eventually_atTop.2 ⟨1, fun n hn' => hn n (by omega)⟩)

/-- An explicit finite probability witness arbitrarily close to any established
lower bound on the finite-law supremum. -/
theorem exists_near_lower (c B e : ℝ) (he : 0 < e) (hB : B ≤ finiteSup c) :
    ∃ (α : Type) (f : Fintype α) (L : @Law α f), B - e < @Law.prob α f L c := by
  have hh : B - e < sSup (attainable c) := by change B - e < finiteSup c; linarith
  obtain ⟨v, hv, hlt⟩ := exists_lt_of_lt_csSup (attainable_nonempty c) hh
  rcases hv with ⟨α, f, L, rfl⟩
  exact ⟨α, f, L, hlt⟩

theorem exists_ladder_lower (p q r : ℝ) (hp : 0 ≤ p) (hq : 0 ≤ q) (hr : 0 ≤ r)
    (ht : p + q + r = 1) (hp1 : p < 1) (e : ℝ) (he : 0 < e) :
    ∃ (α : Type) (f : Fintype α) (L : @Law α f),
      Ladder.F p q r / (1 - p ^ 4) - e < @Law.prob α f L kappa :=
  exists_near_lower kappa _ e he (ladder_lower p q r hp hq hr ht hp1)

end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/OptimizedLadder.lean <==
module
public import LeanProofs.LowerBound
set_option linter.style.header false
@[expose] public section
noncomputable section
namespace Endpoint
namespace OptimizedLadder

def P (t : ℝ) : ℝ :=
  72*t^14 - 132*t^13 - 526*t^12 + 207*t^11 + 5374*t^10 - 8269*t^9 -
  11547*t^8 + 53262*t^7 - 87309*t^6 + 88506*t^5 - 60318*t^4 +
  27243*t^3 - 7695*t^2 + 1215*t - 81

def lo : ℝ := 81558932228969 / 100000000000000
def hi : ℝ := 81558932228970 / 100000000000000

set_option maxRecDepth 4096 in
set_option maxHeartbeats 1000000 in
-- Exact evaluations of a degree-14 polynomial at 14-digit rational endpoints.
theorem root_exists : ∃ t ∈ Set.Icc lo hi, P t = 0 := by
  have hc : Continuous P := by unfold P; fun_prop
  have hl : P lo ≤ 0 := by norm_num [P, lo]
  have hr : 0 ≤ P hi := by norm_num [P, hi]
  exact intermediate_value_Icc (by norm_num [lo, hi]) hc.continuousOn ⟨hl, hr⟩

/-- The algebraic candidate. The lower-bound proof needs existence, not
uniqueness of the root or global optimality of the mass parameters. -/
def theta : ℝ := Classical.choose root_exists

theorem theta_interval : theta ∈ Set.Icc lo hi := (Classical.choose_spec root_exists).1
theorem theta_root : P theta = 0 := (Classical.choose_spec root_exists).2

def z (t : ℝ) : ℝ := t * (2*t^2 - 6*t + 3) / (3*(t-1)*(3*t-1))
def p : ℝ := z theta / (1 + z theta)
def q : ℝ := theta / (1 + z theta)
def r : ℝ := (1 - theta) / (1 + z theta)
def value : ℝ := Ladder.F p q r / (1 - p^4)

theorem theta_coarse : (81 / 100 : ℝ) ≤ theta ∧ theta ≤ (82 / 100 : ℝ) := by
  have h := theta_interval
  simp only [Set.mem_Icc, lo, hi] at h
  constructor <;> linarith

theorem z_pos : 0 < z theta := by
  have ht := theta_coarse
  have ht0 : 0 < theta := by linarith
  have hnum : 2*theta^2 - 6*theta + 3 < 0 := by
    nlinarith [sq_nonneg (theta - 81/100), mul_nonneg (show 0 ≤ theta by linarith)
      (show 0 ≤ 82/100 - theta by linarith)]
  have hden : 3*(theta-1)*(3*theta-1) < 0 :=
    mul_neg_of_neg_of_pos (by linarith) (by linarith)
  exact div_pos_of_neg_of_neg (mul_neg_of_pos_of_neg ht0 hnum) hden

theorem masses : 0 ≤ p ∧ 0 ≤ q ∧ 0 ≤ r ∧ p + q + r = 1 ∧ p < 1 := by
  have hz := z_pos
  have ht := theta_coarse
  have hd : 0 < 1 + z theta := by linarith
  have hdn := ne_of_gt hd
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · exact (div_pos hz hd).le
  · exact div_nonneg (by linarith : 0 ≤ theta) hd.le
  · exact div_nonneg (by linarith : 0 ≤ 1 - theta) hd.le
  · unfold p q r
    field_simp
    ring
  · exact (div_lt_one hd).mpr (by linarith)

/-- The exact algebraic ladder lower bound, not an assertion of sharpness. -/
theorem lower_bound : value ≤ finiteSup kappa := by
  rcases masses with ⟨hp, hq, hr, ht, hp1⟩
  exact ladder_lower p q r hp hq hr ht hp1

theorem probability_witness (e : ℝ) (he : 0 < e) :
    ∃ (α : Type) (f : Fintype α) (L : @Law α f),
      value - e < @Law.prob α f L kappa :=
  exists_near_lower kappa value e he lower_bound

set_option maxRecDepth 4096 in
/-- A separately certified decimal lower bound, using rational masses extremely
close to the algebraic candidate. No floating-point computation is trusted. -/
theorem numerical_lower : (4952063382580596903 / 10000000000000000000 : ℝ) < finiteSup kappa := by
  have h := ladder_lower (364616428198/1000000000000) (518212056720/1000000000000)
    (117171515082/1000000000000) (by norm_num) (by norm_num) (by norm_num)
    (by norm_num) (by norm_num)
  apply lt_of_lt_of_le _ h
  norm_num [Ladder.F]

end OptimizedLadder
end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/Probability.lean <==
module
public import LeanProofs.FiniteLaw
set_option linter.style.header false
@[expose] public section
noncomputable section
open scoped BigOperators Classical
open MeasureTheory
namespace Endpoint

/-- Four successive independent samples from the same PMF. Each bind samples
the original PMF, regardless of the preceding values. -/
def draws4 {α : Type} (p : PMF α) : PMF (Quad α) :=
  p.bind fun a => p.bind fun b => p.bind fun d => p.map fun t => (a,b,d,t)

def mapQuad {α β : Type} (f : α → β) (a : Quad α) : Quad β :=
  (f a.1, f a.2.1, f a.2.2.1, f a.2.2.2)

theorem draws4_map {α β : Type} (p : PMF α) (f : α → β) :
    draws4 (p.map f) = (draws4 p).map (mapQuad f) := by
  simp only [draws4, PMF.bind_map, Function.comp_def, PMF.map_comp, PMF.map_bind, mapQuad]

theorem draws4_apply {α : Type} [Finite α] (p : PMF α) (a : Quad α) :
    draws4 p a = p a.1 * p a.2.1 * p a.2.2.1 * p a.2.2.2 := by
  let := Fintype.ofFinite α
  rcases a with ⟨a,b,d,t⟩
  simp only [draws4, PMF.bind_apply, PMF.map_apply, tsum_fintype, Prod.mk.injEq]
  simp [ite_and, mul_ite, mul_assoc]

namespace Law
variable {α : Type} [Fintype α]

def labels (L : Law α) : PMF α :=
  PMF.ofFintype (fun i => ENNReal.ofReal (L.w i)) (by
    rw [← ENNReal.ofReal_sum_of_nonneg (fun i _ => L.w_nonneg i), L.total]
    simp)

theorem iid4_eq_draws4 (L : Law α) : L.iid4 = draws4 L.labels := by
  ext a
  rw [draws4_apply]
  simp only [iid4, PMF.ofFintype_apply, weight, labels]
  rw [ENNReal.ofReal_mul (mul_nonneg (mul_nonneg (L.w_nonneg _) (L.w_nonneg _)) (L.w_nonneg _)),
    ENNReal.ofReal_mul (mul_nonneg (L.w_nonneg _) (L.w_nonneg _)),
    ENNReal.ofReal_mul (L.w_nonneg _)]

theorem pmf_eq_map_labels (L : Law α) : L.pmf = L.labels.map L.x := rfl

theorem pmf_nonneg (L : Law α) : ∀ x ∈ L.pmf.support, 0 ≤ x := by
  intro x hx
  rw [pmf_eq_map_labels, PMF.support_map] at hx
  obtain ⟨i, _, rfl⟩ := hx
  exact L.x_nonneg i

/-- The finite combinatorial probability equals the probability for four
independent real-valued draws from the atomic law itself. -/
theorem real_event (L : Law α) (c : ℝ) :
    (draws4 L.pmf).toMeasure {a : Quad ℝ | a.1 + a.2.1 + a.2.2.1 < c * a.2.2.2} =
      ENNReal.ofReal (L.prob c) := by
  rw [pmf_eq_map_labels, draws4_map, ← iid4_eq_draws4]
  rw [PMF.toMeasure_apply_eq_toOuterMeasure, PMF.toOuterMeasure_map_apply,
    PMF.toOuterMeasure_apply_fintype]
  unfold prob
  rw [ENNReal.ofReal_sum_of_nonneg]
  · apply Finset.sum_congr rfl
    intro a _
    change (if L.wins c a then ENNReal.ofReal (L.weight a) else 0) =
      ENNReal.ofReal (if L.wins c a then L.weight a else 0)
    split_ifs <;> simp
  · intro a _
    split_ifs
    · exact L.weight_nonneg a
    · rfl

end Law
end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/LeanProofs/Theorems.lean <==
module
public import LeanProofs.Probability
public import LeanProofs.OptimizedLadder
public import LeanProofs.AboveEndpoint
set_option linter.style.header false
@[expose] public section
noncomputable section
open scoped Classical
namespace Endpoint

def event (c : ℝ) : Set (Quad ℝ) :=
  {a | a.1 + a.2.1 + a.2.2.1 < c * a.2.2.2}

def probability (μ : PMF ℝ) (c : ℝ) : ℝ :=
  ((draws4 μ).toMeasure (event c)).toReal

theorem Law.probability_eq {α : Type} [Fintype α] (L : Law α) (c : ℝ) :
    probability L.pmf c = L.prob c := by
  unfold probability event
  rw [L.real_event c, ENNReal.toReal_ofReal (L.prob_nonneg c)]

theorem Law.support_finite {α : Type} [Fintype α] (L : Law α) : L.pmf.support.Finite := by
  rw [L.pmf_eq_map_labels, PMF.support_map]
  exact (Set.toFinite _).image _

/-- Actual finite-support probability laws approach the exact algebraic ladder
value. This is a lower bound; no global sharpness claim is made. -/
theorem ladder_probability_lower (e : ℝ) (he : 0 < e) :
    ∃ μ : PMF ℝ, μ.support.Finite ∧ (∀ x ∈ μ.support, 0 ≤ x) ∧
      OptimizedLadder.value - e < probability μ (1 + Real.sqrt 2) := by
  obtain ⟨α, f, L, hL⟩ := OptimizedLadder.probability_witness e he
  let := f
  refine ⟨L.pmf, L.support_finite, L.pmf_nonneg, ?_⟩
  rwa [L.probability_eq]

/-- A decimal lower bound with all displayed digits certified by exact rational
arithmetic. The witness is a genuine law, not just a bound on a formal series. -/
theorem ladder_probability_numerical :
    ∃ μ : PMF ℝ, μ.support.Finite ∧ (∀ x ∈ μ.support, 0 ≤ x) ∧
      (4952063382580596903 / 10000000000000000000 : ℝ) < probability μ (1 + Real.sqrt 2) := by
  obtain ⟨v, hv, hlt⟩ := exists_lt_of_lt_csSup (attainable_nonempty kappa)
    OptimizedLadder.numerical_lower
  rcases hv with ⟨α, f, L, rfl⟩
  let := f
  exact ⟨L.pmf, L.support_finite, L.pmf_nonneg, by rwa [L.probability_eq]⟩

/-- A law with at most five support points works for EVERY strict increase of c
past the endpoint, with a uniform gap of 20/6561 above one half. -/
theorem above_endpoint_probability (c : ℝ) (hc : 1 + Real.sqrt 2 < c) :
    ∃ (e : ℝ) (μ : PMF ℝ), 0 < e ∧
      μ.support ⊆ {0, e * (Real.sqrt 2 / 2), e, Real.sqrt 2 / 2, 1} ∧
      (∀ x ∈ μ.support, 0 ≤ x) ∧
      (6601 / 13122 : ℝ) ≤ probability μ c ∧ 1 / 2 < probability μ c := by
  obtain ⟨e, he, hQ⟩ := AboveEndpoint.exists_jump_scale c hc
  let Q := AboveEndpoint.base.addScaled AboveEndpoint.base e he.le
  have hQ' : (6601 / 13122 : ℝ) ≤ probability Q.pmf c := by
    rwa [Q.probability_eq]
  refine ⟨e, Q.pmf, he, ?_, Q.pmf_nonneg, hQ', lt_of_lt_of_le (by norm_num) hQ'⟩
  intro y hy
  rw [Q.pmf_eq_map_labels, PMF.support_map] at hy
  obtain ⟨⟨i,j⟩, _, rfl⟩ := hy
  have ha : Real.sqrt 2 / 2 ≠ (0 : ℝ) := ne_of_gt (by positivity)
  fin_cases i <;> fin_cases j <;>
    simp [Q, Law.addScaled, Law.zeroNoise, AboveEndpoint.base, AboveEndpoint.x, ha]

end Endpoint


==> anc/proofs/s3/silver_ratio_lower/lean/SOURCE_README.md <==
# Endpoint probability proofs in Lean

For four independent draws from a common nonnegative law, write

\[
S(c)=\sup_\mu\Pr(X_1+X_2+X_3<cX_4),\qquad c_*=1+\sqrt2.
\]

The probability lower bounds below and the **universal seven-point probability
upper bound** are formalized. In particular, Lean proves
S(c*) ≤ 0.4952220696189912522741… < 1/2 for all nonnegative probability laws,
not only finite or atomless laws. See
[EndpointBound.lean](LeanProofs/Upper/EndpointBound.lean) for the final upper
theorems. The upper-certificate modules are not used by the lower bounds.

## Reproducing from a checkout

The repository includes all Lean sources (including the adapted reference
framework), pinned dependency revisions, small certificate inputs, export code,
and data hashes. No files from `Anton/` or `beat_the_average_reproduce/`, solver
installation, Gurobi license, or Python virtual environment are needed to build
the proofs. Lake obtains the dependencies recorded in `lake-manifest.json`.

**Three required upper-certificate inputs are deliberately not committed.**
Their distribution is pending discussion; there is no download URL yet.
A checkout alone can reproduce the lower/jump proofs, but cannot reproduce the
upper proof until these exact files are restored under `UpperData/`:

| File | Bytes |
| --- | ---: |
| `factors.txt` | 86,331,703 |
| `exclusions7.txt` | 65,862,360 |
| `patterns7.txt` | 7,596,286 |

These files remain available in the original workspace; `.gitignore` prevents
accidental inclusion. They are mathematical certificate inputs, **not** build
caches. The committed `UpperData/SHA256SUMS` and JSON manifests identify them.
Once restored, check all seven inputs from this directory:

```sh
(cd UpperData && sha256sum -c SHA256SUMS)
```

With Elan available (for example, `source "$HOME/.elan/env"`), run:

```sh
cd lean_proofs  # from the new_question_c repository root
lake exe cache get           # obtain mathlib's cached build artifacts
lake build                  # independent lower/jump proofs
lake env lean LeanProofs/Audit.lean
# The next command requires the three restored certificate inputs.
lake build LeanProofs.Upper.EndpointBound LeanProofs.Upper.Audit LeanProofs.Upper.CheckerTests
```

Keep `lean-toolchain` and `lake-manifest.json` unchanged; do not run `lake update`
to reproduce this version. The first setup requires network access for Lean and
the pinned dependencies. `.lake/` is generated locally, not committed. The
upper native checks can take tens of minutes on a first build; subsequent
unchanged builds reuse Lake's results. No prebuilt local proof artifacts are
required or supplied as a substitute for checking the sources.

## Build and audit

Lean/mathlib are pinned to `v4.36.0-rc1`, with dependency revisions in
`lake-manifest.json`. From this directory:

```sh
lake build
lake env lean LeanProofs/Audit.lean
lake build LeanProofs.Upper.EndpointBound LeanProofs.Upper.Audit LeanProofs.Upper.CheckerTests
```

The second command prints the axioms of the lower-bound and jump theorems. They use only the
usual `propext`, `Classical.choice`, and `Quot.sound`: no `sorryAx`, extra
mathematical axioms, or native-evaluation axiom. In particular these probability
proofs do **not** use `native_decide`. The third command builds and audits the
upper certificate, which uses the explicitly authorized native checks.

`LeanProofs/Basic.lean` is an earlier, isolated setup test using `native_decide`.
It is not imported by the probability proofs or the default library entry point.

## Main probability theorems

See [Theorems.lean](LeanProofs/Theorems.lean).

- `Endpoint.ladder_probability_lower`: for every positive ε there is a
  finite-support nonnegative probability law with probability greater than
  `OptimizedLadder.value - ε` at c*.
- `Endpoint.ladder_probability_numerical`: a finite-support law has probability
  **strictly greater than 0.4952063382580596903** at c*. All displayed digits in
  this statement are certified by exact rational arithmetic.
- `Endpoint.above_endpoint_probability`: for every c>c*, there is a law supported
  on at most five points with probability at least
  \(6601/13122=1/2+20/6561>1/2\).

These statements use actual `PMF ℝ` laws and the measure of the strict event,
not just polynomial inequalities. `draws4` samples the same PMF independently
four times using mathlib's `PMF.bind`. `Probability.lean` proves that this agrees
with the fourfold product of atom weights and the finite event sum used in the
combinatorial proofs. A PMF's `toMeasure` is its probability measure.

The auxiliary `finiteSup` takes the supremum only over finite laws. This is
sufficient for lower bounds on S(c), because the main theorems exhibit such
laws as witnesses; no reduction of arbitrary laws to finite laws is assumed.

## The ladder construction

The formal proof uses the particularly simple strict ladder

\[
a_j=\sqrt2-(\sqrt2-1)4^{-j},\qquad
\nu_N=p\delta_0+q\delta_1+\frac rN\sum_{j=1}^N\delta_{a_j}.
\]

`LadderGeometry.lean` proves \(a_0=1\), \(a_j<\sqrt2\), strict monotonicity, and
\(2+a_j<c_*a_{j+1}\). Thus no equalities are accidentally counted as successes.
For any nonnegative p,q,r summing to one, `Ladder.law_lower` proves

\[
\Pr_{\nu_N^{\otimes4}}(X_1+X_2+X_3<c_*X_4)
\ge F(p,q,r)-\frac{3q^2r^2}{2N},
\]

where

\[
F=p^3(q+r)+3p^2(q+r)^2
 +3p(q^3+3q^2r+2qr^2+r^3)+q^3r+\tfrac32q^2r^2.
\]

Only the successful configurations needed for the lower bound are counted;
proving that every other configuration fails is unnecessary.

`Amplification.lean` proves that replacing zero by a sufficiently small copy of
another finite law preserves every old strict success. If the zero atom has
mass p and the two probabilities are A and B, the new probability is at least
\(A+p^4B\). In particular `finite_repetitions` constructs J repetitions of the
same block with probability at least \(A\sum_{k<J}p^{4k}\).

`LowerBound.lean` establishes the amplification bound \(A/(1-p^4)\) for the
finite-law supremum, then takes the N→∞ limit. Consequently, for **every**
admissible p,q,r with p<1,

\[
S(c_*)\ge \frac{F(p,q,r)}{1-p^4}.
\]

No infinite atomic measure or interchange of a limit with a strict-event
indicator is needed. Every approximate witness is a finite probability law.

## Algebraic candidate masses

`OptimizedLadder.lean` defines θ by a root of

\[
\begin{aligned}
P(T)={}&72T^{14}-132T^{13}-526T^{12}+207T^{11}+5374T^{10}-8269T^9\\
&-11547T^8+53262T^7-87309T^6+88506T^5-60318T^4\\
&+27243T^3-7695T^2+1215T-81
\end{aligned}
\]

in the closed interval [0.81558932228969, 0.81558932228970]. Existence is proved
by the intermediate value theorem with exact rational endpoint sign checks.
Set

\[
z=\frac{\theta(2\theta^2-6\theta+3)}{3(\theta-1)(3\theta-1)},\quad
p=\frac z{1+z},\quad q=\frac\theta{1+z},\quad r=\frac{1-\theta}{1+z}.
\]

The file proves these masses are admissible and proves the lower bound at
the exact algebraic value \(L=F(p,q,r)/(1-p^4)\). Numerically, this is the
previously proposed candidate \(L\approx0.495206338258059690326\).

The Lean proof does **not** assert uniqueness of the polynomial root, optimality
of these masses, irreducibility of P, or sharpness of L over all laws. None is
needed for this lower bound. The separately certified decimal theorem uses
rational masses

\[
(p,q,r)=\frac{(364616428198,518212056720,117171515082)}{10^{12}},
\]

so its digits do not rely on floating-point evaluation of the algebraic root.

## Above the endpoint

Start with masses (1/3,1/2,1/6) at \((0,a,1)\), where \(a=\sqrt2/2\).
For every c>c*, `AboveEndpoint.base_lower` proves probability at least 161/324.
Replacing its zero atom once by a small copy gives the law

\[
\mu=\tfrac19\delta_0+\tfrac16\delta_{\rho a}
 +\tfrac1{18}\delta_\rho+\tfrac12\delta_a+\tfrac16\delta_1.
\]

For a suitable positive ρ depending on c, the proved bound is

\[
\Pr_{\mu^{\otimes4}}(X_1+X_2+X_3<cX_4)
\ge\frac{161}{324}\left(1+\frac1{81}\right)=\frac{6601}{13122}>\frac12.
\]

The code represents this law with 3×3 labels, retaining duplicate labels for
the unchanged positive atoms. `above_endpoint_probability` explicitly proves
that its real-valued support lies in the five displayed locations.

The upper-certificate development now proves the complementary universal
bound below 1/2 at c*. The lower/jump statements here use PMF draws, whereas
the upper statement uses `Measure.pi`; there is not yet a single Lean theorem
packaging these developments as a discontinuity statement for a common S(c).

## Seven-point certificate: completed universal upper bound

The proved upper bound is the exact rational

\[
U=\frac{96556198460261613624314242853}
        {194975556187447393296612065280}
 =0.4952220696189912522741\ldots<\tfrac12.
\]

The decimal `0.4952220696` is a truncation **smaller** than U; it is not the
certified upper bound. `bound_lt_rounded_decimal` proves U<0.495222069619.

Build the upper proof and its audit separately:

```sh
lake build LeanProofs.Upper.EndpointBound LeanProofs.Upper.Audit LeanProofs.Upper.CheckerTests
```

The default `lake build` still builds the independent lower-bound development.
The large native computations are cached by Lake after a successful build.
On the development laptop, the seven-point exclusion batch took about three
minutes and the full score check about eleven minutes. These are observed
times, not performance guarantees.

Completed and checked:

- `Quadratic.lean`: exact arithmetic and sign tests for integers a+b√2,
  with a kernel-checked correspondence to real arithmetic.
- `Farkas.lean`, `ExclusionData.lean`, `Exclusions5/6/7.lean`: soundness of the
  exclusion checker and exact validation of all 972+1184+649718=651874 witnesses.
- `WeakFarkas.lean`, `WeakExclusions.lean`: every witness has a strict-success
  term, so its exclusion remains valid when failed comparisons are allowed
  to be equalities. No generic-position assumption is needed for this result.
- `GapGeometry.lean`: the cached coefficient rows equal the physical affine
  forms in nonnegative gap coordinates.
- `ScoreCheck.lean`, `ScoreData.lean`: integer Gram calculations and exact
  cross-multiplied score inequalities for all 383532 supplied seven-point rows.
  The 59 integer factor matrices use scale 2^44; their Gram denominator is 2^88.
- `ScoreSoundness.lean`, `ScoreAlgebra.lean`: the integer comparisons imply
  real inequalities, and the score decomposes as density plus corrections.
- `CertificateChecks.checked_score_bound`: packages the successful finite
  score check as real inequalities on the supplied list. Its statement does
  **not** claim list completeness or a probability bound.
- `ComputeSoundness.lean`, `Duality.lean`: the executable dot product agrees
  with a finite sum; matrices of these dot products are exactly PSD. General
  Gram PSD and conditional finite-duality statements are also proved.
- `FourPoint.lean`: for sorted nonnegative values the smallest target fails,
  and the other three success events form an initial segment, including ties.
- `UpperJoin.lean`, `JoinSoundness.lean`: an executable hash-join enumeration
  and a general kernel proof that every assignment satisfying its local
  restrictions survives the join. Hash collisions cannot lose assignments.
- `CoverageData.lean`: Lean recomputes all three exhaustive joins, using the
  52 five-point, 2815 six-point, and 383532 seven-point surviving codes, together
  with the verified exclusions. The lower-table parsers are checked explicitly.
- `Packing.lean`, `Deletion.lean`, `CoverageComplete.lean`: base-four
  restriction/scatter identities, exact preservation of affine forms by vertex
  deletion, and induction proving that every nonnegatively realizable
  seven-point code is in the supplied table. Failure equalities are allowed.
- `SampleCode.lean`, `SampleScores.lean`: actual sorted nonnegative seven-point
  samples have realizable codes; `checked_sample_scores` therefore bounds the
  executable score on every such sample, including repeated values and ties.
- `IntegralDuality.lean`: nonnegative Gram expectation on a genuine
  root/extension/extension product space; invariance of i.i.d. integrals under
  coordinate permutations; and the final integration inequality with its
  local-bound and moment assumptions explicit.
- `Reference/`: the probability and flag framework adapted from
  `beat_the_average_reproduce/formal/proof/`, with the event coefficient changed
  to **1+√2**. This includes atomless approximation, sorting, exchangeability,
  nonnegative expected squares, the general `Reference.flag_bound` theorem,
  the block Gram PSD lemma, and the permutation-sum normalization theorem.
  The source project's coefficient-2 pattern encoding is **not** reused.

- `GramSoundness.lean`, `ParserSoundness.lean`: the triangular Gram cache
  contains the exact dot products, and successful parsing guarantees common
  row lengths. `checked_matrices_psd` proves positivity for the actual matrices.
- `FlagFamilies.lean`, `FlagGram.lean`, `CacheInterpretation.lean`: the five
  mathematical flag families are PSD; every valid cache lookup agrees with
  their Gram forms. Missing keys contribute zero, as in the checker.
- `InducedSoundness.lean`, `FamilyComputeSoundness.lean`, `FlagSlots.lean`:
  the executable bit restriction, loops, and flattened lookup indices agree
  with their mathematical interpretations, retaining pair multiplicities.
- `PatternConfiguration.lean`, `SymbolicFlags.lean`: a sample's code
  determines its full configuration; finite symbolic key recipes establish
  the flag-key identities for arbitrary codes, including affine ties.
- `CanonicalSeven.lean`: checked enumeration, root masks, induced columns,
  pair multiplicities, and normalization for all five families, together with
  the objective's 140 canonical arrangements.
- `ObjectiveDensity.lean`, `FamilyRealization.lean`, `ScoreIdentity.lean`:
  the symmetrized objective equals the density with denominator 140, and the
  five averaged flag families equal the executable corrections. Consequently
  their full symmetrized expression is exactly the checked score.
- `PreparedCheck.lean`: the actual parsed certificate passes all layout,
  lookup-index, dimension, and Gram-cache validity checks.
- `EndpointBound.lean`: closes the probability proof, with **no remaining
  certificate, completeness, PSD, or score-identity assumptions**.

The final theorem `Endpoint.Upper.seven_point_upper_bound` states
`Reference.C ≤ bound`. The standalone `Endpoint.Upper.iid_probability_upper`
expands the event and exact rational U in its statement; its only hypotheses
are that μ is a probability measure and μ assigns zero mass to negative reals.
`probability_lt_half` and `probability_lt_rounded_decimal` give the corresponding
strict bounds by 1/2 and 0.495222069619. No optimality or sharpness is claimed.

Earlier lemmas such as `weighted_density_upper`, `integral_upper`, and
`universal_upper_of_flag_realization` remain conditional building blocks;
`EndpointBound.lean` is the unconditional conclusion.

### Data and trust boundary

`export_upper_data.py` only serializes the untrusted JSON/NumPy inputs in
`../sqrt2/r7/` into `UpperData/`. It does not load pickle. The Lean modules embed
the exported text with `include_str`, parse it with fail-closed parsers, and
perform the exact checks themselves. SHA-256 manifests record the source and
exported files; hashes are provenance information, not proofs.

Alternatively, recreate the text inputs from the original certificate source
files, which are also **not included in this commit**. Place
`farkas_k_excluded.json`, `cert7_full_k.json`, `pat5.npy`, `pat6.npy`, and `pat7.npy`
in `sqrt2/r7/`. Use Python 3 with NumPy for the pattern exports
(the exclusion export uses only the standard library). From the repository root:

```sh
python3 lean_proofs/export_upper_data.py
python3 lean_proofs/export_upper_data.py --scores
python3 lean_proofs/export_upper_data.py --lower-patterns
```

Verify the generated files against the committed `UpperData/SHA256SUMS` before
building. The exporter rewrites text inputs and JSON manifests, so matching
newly generated manifests alone is not a check against the committed data.
The original pickle, SDP-solver outputs, and numerical search scripts are not
needed for this reproduction route.

There are thirteen `native_decide` uses in the upper development: three exclusion
batches, the strict-term check, the coefficient-cache check, the full score
check, the three joins in one batch, the full-mask check, the deletion-coefficient
check, the four-subset index check, the arbitrary-target coefficient check,
the canonical-layout check, and the prepared-certificate check.
The pure Std-only `UpperCompute.lean`
and `UpperJoin.lean` libraries are precompiled for speed; they use no external
arithmetic implementation or unchecked casts.
`Upper/Audit.lean` prints the ordinary Lean axioms plus the explicitly authorized
native-evaluation axioms on the data-checking theorems. There are no `sorry`
proofs or manually introduced mathematical axioms. The logical soundness and
probability arguments use ordinary kernel-checked proofs; their concrete finite
metadata and certificate checks use the listed native-evaluation axioms.


==> anc/proofs/s3/silver_ratio_lower/lean/lake-manifest.json <==
{"version": "1.3.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "625d8914199bc567cca9b91f90e8e5afafa5ae51",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0-rc1",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c2d7840c65673533e15b499f25beecdc6227f7d8",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "9d39f9bb0c30aa2f6200808805ff16e6ce950890",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b3cc36c295aa5e3e3c0197b09a6556298e710447",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "17137fad38a2cc782ff00b323a13c3a991d085ab",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "cbdde3aa2665915fb286c48bcd4cdf885c629511",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6d26f8bb4b2bb78f929ad160feac508866821316",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4453b52d2468f4c346a8711d728c0742e7483c9b",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "34d2efffcb6dc8d5f3537cf6a7f88bfaa999ec49",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.36.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "lean_proofs",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/proofs/s3/silver_ratio_lower/lean/lakefile.toml <==
name = "lean_proofs"
version = "0.1.0"
defaultTargets = ["LeanProofs"]

[leanOptions]
pp.unicode.fun = true
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = true
weak.linter.style.openClassical = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.36.0-rc1"

[[lean_lib]]
name = "LeanProofs"


==> anc/proofs/s3/silver_ratio_lower/lean/lean-toolchain <==
leanprover/lean4:v4.36.0-rc1


==> anc/proofs/s3/silver_ratio_lower/python/certificates.py <==
"""Exact arithmetic checks for the recursive constructions; no solver needed."""

import argparse
from fractions import Fraction as Q
import json
from math import comb
from pathlib import Path

from recursive import event_polynomial, exact_probability


def multiply(a, b):
    result = [Q(0)] * (len(a)+len(b)-1)
    for i, x in enumerate(a):
        for j, y in enumerate(b):
            result[i+j] += x*y
    return result


def bernstein_split(b):
    left, right = [b[0]], [b[-1]]
    while len(b) > 1:
        b = [(a+c)/2 for a, c in zip(b, b[1:])]
        left.append(b[0])
        right.append(b[-1])
    return left, right[::-1]


def ladder_below_half_certificate():
    # H = 1-3t+6t^2-3t^3; G = 2g = 1-3t^2+4t^3-t^4.
    # Positivity of 27 G^2 - 16 H^3 implies g > 2 (H/3)^(3/2).
    h, g2 = list(map(Q, [1, -3, 6, -3])), list(map(Q, [1, 0, -3, 4, -1]))
    gg, hhh = multiply(g2, g2), multiply(multiply(h, h), h)
    a = [27*(gg[i] if i < len(gg) else 0)-16*hhh[i] for i in range(len(hhh))]
    degree = len(a)-1
    b = [sum(a[j]*Q(comb(k, j), comb(degree, j)) for j in range(k+1))
         for k in range(degree+1)]
    leaves = []

    def verify(coefficients, low, high, depth=0):
        if min(coefficients) > 0:
            leaves.append({"interval": [str(low), str(high)],
                           "bernstein_coefficients": [str(v) for v in coefficients]})
            return
        if depth > 20:
            raise AssertionError("Could not certify positivity")
        left, right = bernstein_split(coefficients)
        midpoint = (low+high)/2
        verify(left, low, midpoint, depth+1)
        verify(right, midpoint, high, depth+1)

    verify(b, Q(0), Q(1))
    return {"polynomial_power_coefficients": [str(v) for v in a],
            "positive_bernstein_pieces": leaves,
            "conclusion": "The entire recursive ladder family, including its N=infinity formula, is strictly below 1/2 for every admissible mass vector."}


def boundary_counterexample():
    # A rational instance just above the endpoint, checked by full enumeration.
    # The README proves the same lower bound for EVERY c>1+sqrt(2), using
    # a=1/sqrt(2) and a sufficiently small rho depending on c.
    c, a, rho = Q("2.415"), Q("0.7071"), Q(1, 100000)
    p, q, r = Q(1, 3), Q(1, 2), Q(1, 6)
    base_terms, _ = event_polynomial([Q(0), a, Q(1)], c)
    f = exact_probability(base_terms, [p, q, r])
    support, masses = [Q(0), rho*a, rho, a, Q(1)], [p*p, p*q, p*r, q, r]
    finite_terms, _ = event_polynomial(support, c)
    finite = exact_probability(finite_terms, masses)
    assert f == Q(161, 324)
    assert finite == f*(1+p**4) == Q(6601, 13122)
    assert finite-Q(1, 2) == Q(20, 6561)
    return {"example_c": str(c), "support_exact": list(map(str, support)),
            "masses_exact": list(map(str, masses)), "probability_exact": str(finite),
            "probability": float(finite), "excess_over_half_exact": str(finite-Q(1, 2)),
            "infinite_recursion_probability_exact": str(f/(1-p**4)),
            "general_statement": "For every c>1+sqrt(2), a five-atom law achieves at least 6601/13122>1/2; see the symbolic argument in README.md."}


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    result = {"ladder_below_half": ladder_below_half_certificate(),
              "above_endpoint": boundary_counterexample()}
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2) + "\n")
    print("Exact positivity certificate: recursive ladder family < 1/2.")
    print("Exact five-atom example: 6601/13122 =", float(Q(6601, 13122)), "> 1/2.")


if __name__ == "__main__":
    main()


==> anc/proofs/s3/silver_ratio_lower/python/ladder.py <==
"""Generalized upper block: a0=1, a(j+1)=(2+a(j))/c, then recurse at zero.

Strictly feasible blocks are constructed with a rational perturbation.
N is the number of small-mass tail atoms after the large atom a0.
"""

import argparse
from fractions import Fraction
import json
from pathlib import Path

import numpy as np
from scipy.optimize import brentq, minimize

from recursive import event_polynomial, exact_probability


def block(c, n):
    a = Fraction(1)
    for _ in range(n):
        a = (2+a)/c
    headroom = c-1-a
    if n and headroom <= 0:
        raise ValueError("This ladder length is not strictly feasible at c")
    epsilon = (c-1)*headroom/4 if n else Fraction(0)
    points = [Fraction(1)]
    for _ in range(n):
        points.append((2+points[-1]+epsilon)/c)
    if n:
        assert points[-1] < c-1
        assert all(2+a < c*b for a, b in zip(points, points[1:]))
    return [Fraction(0)] + [a/points[-1] for a in points]


def maximum_length(c, cap=100):
    a, n = Fraction(1), 0
    while (2+a)/c < c-1 and n < cap:
        a, n = (2+a)/c, n+1
    return n


def numerator(p, q, r, n):
    # Exact formula for the ladder event polynomial; n=None is the N->infty limit.
    tail_factor = 1 if n is None else Fraction(n-1, n)
    return (p**3*(q+r) + 3*p*p*(q+r)**2
            + 3*p*(q**3+3*q*q*r+2*q*r*r+r**3)
            + q**3*r + Fraction(3, 2)*q*q*r*r*tail_factor)


def masses_for_length(n):
    def objective(z):
        p, q = z
        r = 1-p-q
        return -float(numerator(p, q, r, n))/(1-p**4)
    best = None
    for p in (.2, .35, .5):
        for q in (.3, .45, .6):
            r = minimize(objective, [p, min(q, 1-p-.01)], method="SLSQP",
                         bounds=[(0, .999), (0, 1)],
                         constraints=[{"type": "ineq", "fun": lambda z: 1-z.sum()}],
                         options={"ftol": 1e-13, "maxiter": 500})
            if r.success and (best is None or r.fun < best.fun):
                best = r
    if best is None:
        raise RuntimeError("Mass optimization failed")
    p, q = [Fraction(round(float(v)*10**12), 10**12) for v in best.x]
    r = 1-p-q
    assert min(p, q, r) >= 0
    value = numerator(p, q, r, n)/(1-p**4)
    return p, q, r, value


def quantile_start(support, masses, rho, m, levels=3):
    atoms = [(Fraction(0), masses[0]**levels)]
    for k in range(levels):
        atoms.extend((rho**k*a, masses[0]**k*w) for a, w in zip(support[1:], masses[1:]))
    atoms.sort()
    values = []
    for i in range(m):
        target, cumulative = Fraction(2*i+1, 2*m), Fraction(0)
        for value, weight in atoms:
            cumulative += weight
            if cumulative >= target:
                values.append(float(value))
                break
    return values


def analyze(c, sample_m=None):
    if not 2 < c or (c-1)**2 >= 2:
        raise ValueError("Require 2<c<1+sqrt(2)")
    n = maximum_length(c)
    if n == 0:
        raise ValueError("Use recursive.py for the single positive-atom block below the first transition")
    support = block(c, n)
    p, q, r, value = masses_for_length(n)
    masses = [p, q] + [r/n]*n
    terms, slack = event_polynomial(support, c)
    # Independently enumerate all strict events to verify the closed formula.
    assert exact_probability(terms, masses) == numerator(p, q, r, n)
    rho = min(slack/6, support[1]/(2*c), Fraction(1, 2))
    result = {
        "c": str(c), "c_decimal": float(c), "tail_atoms": n,
        "support_exact": [str(a) for a in support], "support": [float(a) for a in support],
        "masses_exact": [str(w) for w in masses], "masses": [float(w) for w in masses],
        "recursive_probability_exact": str(value), "recursive_probability": float(value),
        "safe_scale_ratio_exact": str(rho), "safe_scale_ratio": float(rho),
        "polynomial_verified_exactly": True,
        "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
    }
    if sample_m:
        result["m"] = sample_m
        result["x"] = quantile_start(support, masses, rho, sample_m)
        result["x_interpretation"] = "Quantiles of a three-level construction, for a MILP warm start."
    return result


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--c", nargs="+", required=True)
    p.add_argument("--sample-m", type=int)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    cases = [analyze(Fraction(c), args.sample_m) for c in args.c]
    if len(cases) == 1:
        result = cases[0]
    else:
        result = {"cases": cases}
    p0, q, r, value = masses_for_length(None)
    result["infinite_ladder_numerical_mass_optimum"] = {
        "p0": float(p0), "main_mass": float(q), "tail_mass": float(r), "probability": float(value),
        "interpretation": "Numerical optimization of the limiting family formula, not a universal upper bound.",
    }
    def transition(n):
        def f(c):
            a = 1
            for _ in range(n):
                a = (2+a)/c
            return c-1-a
        return brentq(f, 2, 1+2**.5)
    result["first_six_ladder_thresholds"] = [transition(n) for n in range(1, 7)]
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2, allow_nan=False) + "\n")
    for case in cases:
        print(f"c={case['c_decimal']:g}; tail atoms={case['tail_atoms']}; "
              f"recursive probability={case['recursive_probability']:.12f}")
    print(f"Infinite-ladder family, optimized numerically: {float(value):.12f}")


if __name__ == "__main__":
    main()


==> anc/proofs/s3/silver_ratio_lower/python/recursive.py <==
"""Optimize masses on a block repeated at arbitrarily small scales.

For a base law on {0,a1,...,ak}, with masses p0,p1,...,pk, replace
the zero atom recursively by a sufficiently small scaled copy of the law.
The resulting probability is F(p)/(1-p0**4). Exact rational checks below
certify the achieved value, not global optimality of the mass optimization.
"""

import argparse
from collections import Counter
from fractions import Fraction
from itertools import product
import json
from pathlib import Path

import numpy as np
from scipy.optimize import minimize


def event_polynomial(support, c):
    terms = Counter()
    positive_slacks = []
    n = len(support)
    for t in product(range(n), repeat=4):
        slack = c * support[t[3]] - sum(support[i] for i in t[:3])
        if slack > 0:
            terms[tuple(t.count(i) for i in range(n))] += 1
            positive_slacks.append(slack)
    return terms, min(positive_slacks)


def exact_probability(terms, masses):
    return sum(coef * product_fraction(p**e for p, e in zip(masses, exponents))
               for exponents, coef in terms.items())


def product_fraction(values):
    result = Fraction(1)
    for v in values:
        result *= v
    return result


def optimize_block(support, c, starts=24, seed=0):
    support = sorted(set(map(Fraction, support)))
    if len(support) < 2 or support[0] != 0 or support[-1] <= 0:
        raise ValueError("Require zero and at least one positive support point")
    support = [v / support[-1] for v in support]
    terms, min_slack = event_polynomial(support, c)
    powers = np.array(list(terms), dtype=int)
    coeffs = np.array(list(terms.values()), dtype=float)
    n = len(support)

    def objective(p):
        numerator = np.dot(coeffs, np.prod(p**powers, axis=1))
        denominator = (1-p[0]) * (1+p[0]+p[0]**2+p[0]**3)
        return -numerator / denominator

    rng = np.random.default_rng(seed)
    trials = []
    for trial in range(starts):
        initial = np.full(n, 1/n) if trial == 0 else rng.dirichlet(np.ones(n))
        r = minimize(objective, initial, method="SLSQP",
                     bounds=[(0, 1-1e-7)] + [(0, 1)] * (n-1),
                     constraints=[{"type": "eq", "fun": lambda p: p.sum()-1}],
                     options={"ftol": 1e-13, "maxiter": 1000})
        # Turn every candidate into a feasible rational probability vector,
        # then rank candidates by their exact achieved values.
        numerators = [max(0, round(float(v) * 10**12)) for v in r.x]
        if sum(numerators[1:]) == 0:
            continue
        masses = [Fraction(v, sum(numerators)) for v in numerators]
        f = exact_probability(terms, masses)
        value = f / (1-masses[0]**4)
        trials.append((value, masses, bool(r.success)))
    if not trials:
        raise RuntimeError("No feasible mass vector found")
    value, masses, success = max(trials, key=lambda t: t[0])
    # Any base success has positive RHS; perturbing its zero LHS slots adds
    # at most 3*rho < min_slack. If the base RHS is zero but some LHS slot
    # is positive, c*rho < min_positive prevents a new success. All-zero
    # draws recurse. Other failed events stay failed as their LHS increases.
    rho = min(min_slack/6, support[1]/(2*c), Fraction(1, 2))
    assert 3*rho < min_slack and c*rho < support[1] and rho < support[1]
    f = exact_probability(terms, masses)
    return {
        "c": str(c), "c_decimal": float(c),
        "support_exact": [str(v) for v in support],
        "support": [float(v) for v in support],
        "masses_exact": [str(p) for p in masses], "masses": [float(p) for p in masses],
        "base_probability_exact": str(f), "base_probability": float(f),
        "recursive_probability_exact": str(value), "recursive_probability": float(value),
        "above_half_exact": value > Fraction(1, 2),
        "safe_scale_ratio_exact": str(rho), "safe_scale_ratio": float(rho),
        "minimum_base_success_slack_exact": str(min_slack),
        "terms": [{"powers": list(e), "coefficient": coef} for e, coef in sorted(terms.items())],
        "starts": starts, "best_optimizer_success": success,
        "trial_value_min": float(min(t[0] for t in trials)),
        "trial_value_max": float(max(t[0] for t in trials)),
        "interpretation": "Exact achieved lower bound from rational masses; mass optimization is local, not a global upper bound.",
    }


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument("--c", help="Decimal or rational; defaults to the source coefficient")
    group = p.add_mutually_exclusive_group(required=True)
    group.add_argument("--x", nargs="+", help="Base support, including zero")
    group.add_argument("--source", type=Path, help="A solver result; uses its maximum-margin representative")
    p.add_argument("--top-min", type=float, default=.5,
                   help="For --source, keep zero and support values >= this cutoff; use 0 for all scales")
    p.add_argument("--starts", type=int, default=24)
    p.add_argument("--output", type=Path, required=True)
    args = p.parse_args()
    if args.source:
        source = json.loads(args.source.read_text())
        c = Fraction(args.c or source["c"])
        representative = source.get("max_margin_representative") or source
        values = [v for v in representative["x"] if v >= args.top_min]
        support = [Fraction(0)]
        for v in sorted(values):
            if abs(float(support[-1]) - v) > 1e-8:
                support.append(Fraction(str(v)))
    else:
        if not args.c:
            p.error("--c is required with --x")
        c, support = Fraction(args.c), list(map(Fraction, args.x))
    if not 2 < c < 3 or args.starts < 1:
        p.error("Require 2<c<3 and --starts>=1")
    r = optimize_block(support, c, args.starts)
    if args.source:
        r["source"] = str(args.source)
        r["top_min"] = args.top_min
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(r, indent=2, allow_nan=False) + "\n")
    print(f"c={float(c):g}; block={r['support']}; masses={r['masses']}; "
          f"recursive probability={r['recursive_probability']:.12f}; "
          f">1/2: {r['above_half_exact']}")


if __name__ == "__main__":
    main()


==> anc/proofs/s3/silver_ratio_lower/verify_field.py <==
"""Reproduce the exact field calculations in ladder_number_field_certificate.md.

Requires SymPy. This checks algebraic identities, not global mass optimality.
"""
import sympy as s


def main():
    t, z, u = s.symbols('t z u')
    P = s.Poly(
        72*t**14 - 132*t**13 - 526*t**12 + 207*t**11
        + 5374*t**10 - 8269*t**9 - 11547*t**8 + 53262*t**7
        - 87309*t**6 + 88506*t**5 - 60318*t**4 + 27243*t**3
        - 7695*t**2 + 1215*t - 81, t)
    A = 1-t+2*t**2-t**3
    B = t**4/s.Integer(2)-2*t**3+3*t**2/s.Integer(2)
    num = z**3+3*z**2+3*z*A+B
    den = 1+4*z+6*z**2+4*z**3
    Z = t*(2*t**2-6*t+3)/(3*(t-1)*(3*t-1))
    assert s.cancel(s.diff(num, t).subs(z, Z)) == 0
    assert s.cancel((s.diff(num, z)*den-num*s.diff(den, z)).subs(z, Z)
                    + P.as_expr()/(27*(t-1)**4*(3*t-1)**4)) == 0
    lo, hi = s.Rational('0.81558932228969'), s.Rational('0.81558932228970')
    assert P.count_roots(lo, hi) == 1
    assert s.Poly(P, t, modulus=37).is_irreducible
    expressions = {'p': Z/(1+Z), 'q': t/(1+Z), 'r': (1-t)/(1+Z),
                   'L': (num/den).subs(z, Z)}
    p, q, r = (expressions[key] for key in ('p', 'q', 'r'))
    F = (p**3*(q+r)+3*p**2*(q+r)**2
         +3*p*(q**3+3*q**2*r+2*q*r**2+r**3)
         +q**3*r+s.Rational(3, 2)*q**2*r**2)
    assert s.cancel(p+q+r-1) == 0
    assert s.cancel(F/(1-p**4)-expressions['L']) == 0
    # Numerical printing is informational; isolation and irreducibility are exact.
    theta = s.nsolve(P.as_expr(), t, s.Rational(8156, 10000), prec=70)
    for name, expression in expressions.items():
        a, b = s.fraction(s.cancel(expression))
        assert s.gcd(P.as_expr(), b) == 1
        resultant = s.resultant(P.as_expr(), u*b-a, t)
        minimal = s.Poly(resultant, u).primitive()[1]
        assert minimal.degree() == 14
        assert s.Poly(minimal, u, modulus=37).is_irreducible
        print(name, s.N(expression.subs(t, theta), 55))
    # The decimal lower bound uses these exact rational masses, independently
    # of root approximation or stationarity.
    p, q, r = (s.Rational(v, 10**12)
               for v in (364616428198, 518212056720, 117171515082))
    F = (p**3*(q+r)+3*p**2*(q+r)**2
         +3*p*(q**3+3*q**2*r+2*q*r**2+r**3)
         +q**3*r+s.Rational(3, 2)*q**2*r**2)
    assert F/(1-p**4) > s.Rational(4952063382580596903, 10**19)
    print('Exact identities, root isolation, degree-14 fields, and decimal bound verified')


if __name__ == '__main__':
    main()


==> anc/proofs/s3/silver_ratio_lower/verify_lower.py <==
"""Exact endpoint ladder enumeration and rational witness checks; standard library."""
from collections import Counter
from fractions import Fraction as Q
from itertools import product
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent


def add(x, y):
    return x[0] + y[0], x[1] + y[1]


def neg(x):
    return -x[0], -x[1]


def mul(x, y):
    return x[0]*y[0] + 2*x[1]*y[1], x[0]*y[1] + x[1]*y[0]


def positive(x):
    """Sign of a+b*sqrt(2), using rational comparisons and squaring only."""
    a, b = x
    if a >= 0 and b >= 0:
        return a > 0 or b > 0
    if a <= 0 and b <= 0:
        return False
    return a*a > 2*b*b if a > 0 else 2*b*b > a*a


def numerator(p, q, r, n):
    return (p**3*(q+r) + 3*p*p*(q+r)**2
            + 3*p*(q**3+3*q*q*r+2*q*r*r+r**3)
            + q**3*r + Q(3, 2)*q*q*r*r*Q(n-1, n))


def endpoint(n):
    zero, one, c = (Q(0), Q(0)), (Q(1), Q(0)), (Q(1), Q(1))
    support = [zero, one] + [(Q(1, 4**j), 1-Q(1, 4**j))
                             for j in range(1, n+1)]
    # Coefficients of p^i q^j r^k, after assigning mass r/n to each tail.
    counts = Counter()
    minimum = None
    for indices in product(range(n+2), repeat=4):
        lhs = zero
        for i in indices[:3]:
            lhs = add(lhs, support[i])
        slack = add(mul(c, support[indices[3]]), neg(lhs))
        if positive(slack):
            exponents = (indices.count(0), indices.count(1),
                         sum(i >= 2 for i in indices))
            counts[exponents] += Q(1, n**exponents[2])
            if minimum is None or positive(add(minimum, neg(slack))):
                minimum = slack
    expected = {(3, 1, 0): Q(1), (3, 0, 1): Q(1),
                (2, 2, 0): Q(3), (2, 1, 1): Q(6), (2, 0, 2): Q(3),
                (1, 3, 0): Q(3), (1, 2, 1): Q(9),
                (1, 1, 2): Q(6), (1, 0, 3): Q(3),
                (0, 3, 1): Q(1), (0, 2, 2): Q(3, 2)*Q(n-1, n)}
    assert counts == Counter({e: v for e, v in expected.items() if v})
    assert minimum is not None and positive(minimum)
    # Select a rational scale below the note's bounds without approximating sqrt(2).
    rho = Q(1, 2)
    maximum = support[-1]
    while (not positive(add(minimum, neg(mul((6*rho, Q(0)), maximum))))
           or not positive(add(one, neg(mul((2*rho, Q(0)), mul(c, maximum)))))):
        rho /= 2
    print(f"endpoint N={n}: exact polynomial; minimum margin={minimum}; safe rho={rho}")


def rational_witness(case):
    c, rho = Q(case['c']), Q(case['safe_scale_ratio_exact'])
    support = list(map(Q, case['support_exact']))
    masses = list(map(Q, case['masses_exact']))
    assert 2 < c < 3 and (c-1)**2 < 2
    assert len(support) == len(masses) and support == sorted(set(support))
    assert support[0] == 0 and support[-1] == 1
    assert min(masses) >= 0 and sum(masses) == 1 and masses[0] < 1
    probability, minimum = Q(0), None
    for indices in product(range(len(support)), repeat=4):
        slack = c*support[indices[3]] - sum(support[i] for i in indices[:3])
        if slack > 0:
            weight = Q(1)
            for i in indices:
                weight *= masses[i]
            probability += weight
            minimum = slack if minimum is None else min(minimum, slack)
    assert minimum is not None and 0 < rho < support[1]
    assert 3*rho < minimum and c*rho < support[1]
    p, q = masses[:2]
    n, r = case['tail_atoms'], sum(masses[2:])
    assert masses[2:] == [r/n]*n
    assert probability == numerator(p, q, r, n)
    assert probability/(1-p**4) == Q(case['recursive_probability_exact'])
    if 'threshold_bracket' in case:
        lo, hi = map(Q, case['threshold_bracket'])
        assert hi == c and 0 < hi-lo <= Q(1, 10**9)
        for coefficient, expected in ((lo, False), (hi, True)):
            atom = Q(1)
            for _ in range(n):
                atom = (2+atom)/coefficient
            assert (atom < coefficient-1) == expected


def main():
    for n in (1, 3, 4, 5):
        endpoint(n)
    count = 0
    for filename in ('lower_ladders.json', 'lower_thresholds.json'):
        for case in json.loads((HERE/'witnesses'/filename).read_text())['cases']:
            rational_witness(case)
            count += 1
    print(f"{count} rational witnesses: probabilities, scales, and threshold brackets verified")


if __name__ == '__main__':
    main()


==> anc/proofs/s3/silver_ratio_lower/witnesses/lower_ladders.json <==
{
  "cases": [
    {
      "c": "47/20",
      "c_decimal": 2.35,
      "tail_atoms": 1,
      "support_exact": [
        "0",
        "176720/227463",
        "1"
      ],
      "support": [
        0.0,
        0.7769175646149044,
        1.0
      ],
      "masses_exact": [
        "75341199789/200000000000",
        "543916383729/1000000000000",
        "39688808663/500000000000"
      ],
      "masses": [
        0.376705998945,
        0.543916383729,
        0.079377617326
      ],
      "recursive_probability_exact": "481265321643709437387621673522655339371226056449/979862287088938751215295132286201684404175349375",
      "recursive_probability": 0.4911560818137974,
      "safe_scale_ratio_exact": "9729/3032840",
      "safe_scale_ratio": 0.0032078843592144657,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "119/50",
      "c_decimal": 2.38,
      "tail_atoms": 2,
      "support_exact": [
        "0",
        "40106784200/55027578049",
        "50613141999/55027578049",
        "1"
      ],
      "support": [
        0.0,
        0.7288487994926182,
        0.9197777513291769,
        1.0
      ],
      "masses_exact": [
        "185900266371/500000000000",
        "266371559199/500000000000",
        "4772817443/100000000000",
        "4772817443/100000000000"
      ],
      "masses": [
        0.371800532742,
        0.532743118398,
        0.04772817443,
        0.04772817443
      ],
      "recursive_probability_exact": "30213821960464367058145941480063244085267567064/61305681806185578272758887781728491364920051119",
      "recursive_probability": 0.49283885392521437,
      "safe_scale_ratio_exact": "2315422627/5502757804900",
      "safe_scale_ratio": 0.00042077494759776686,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "12/5",
      "c_decimal": 2.4,
      "tail_atoms": 3,
      "support_exact": [
        "0",
        "19906560/27832021",
        "24890256/27832021",
        "26966796/27832021",
        "1"
      ],
      "support": [
        0.0,
        0.7152394718299473,
        0.8943028607229062,
        0.9689126060949724,
        1.0
      ],
      "masses_exact": [
        "369707663641/1000000000000",
        "264148836769/500000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000"
      ],
      "masses": [
        0.369707663641,
        0.528297673538,
        0.033998220940333335,
        0.033998220940333335,
        0.033998220940333335
      ],
      "recursive_probability_exact": "161438941474517257177247040227582071631923814807/327105850231348147181668203081950190664231570613",
      "recursive_probability": 0.49353731020199826,
      "safe_scale_ratio_exact": "2016/19880015",
      "safe_scale_ratio": 0.00010140837418885247,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "241/100",
      "c_decimal": 2.41,
      "tail_atoms": 4,
      "support_exact": [
        "0",
        "4551937935424543488400/6404564585153374439661",
        "1889650742188885539187/2134854861717791479887",
        "6132443633679566629661/6404564585153374439661",
        "6324763719618533439661/6404564585153374439661",
        "1"
      ],
      "support": [
        0.0,
        0.7107333956747873,
        0.8851424872360621,
        0.9575114048963422,
        0.9875400014358775,
        1.0
      ],
      "masses_exact": [
        "23034720031/62500000000",
        "131481762853/250000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000"
      ],
      "masses": [
        0.368555520496,
        0.525927051412,
        0.026379357023,
        0.026379357023,
        0.026379357023,
        0.026379357023
      ],
      "recursive_probability_exact": "15150158867753371340583763060341861625706839897/30673417170911164612052154463425814988792788992",
      "recursive_probability": 0.49391819578944324,
      "safe_scale_ratio_exact": "70678441689022034689/426970972343558295977400",
      "safe_scale_ratio": 0.00016553453575797483,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    },
    {
      "c": "1207/500",
      "c_decimal": 2.414,
      "tail_atoms": 7,
      "support_exact": [
        "0",
        "27856835334564803852118621461337255745900898000/39380358075760909786924254671879048490936467443",
        "34620895851231595434580681025521377511219992943/39380358075760909786924254671879048490936467443",
        "37422909321267548865592304705796490090059717443/39380358075760909786924254671879048490936467443",
        "38583643981597272739250806644601424878311467443/39380358075760909786924254671879048490936467443",
        "39064478555056147583351263122979608303436467443/39380358075760909786924254671879048490936467443",
        "39263664376704397311644741365886892240936467443/39380358075760909786924254671879048490936467443",
        "39346177144578568698676008243644673490936467443/39380358075760909786924254671879048490936467443",
        "1"
      ],
      "support": [
        0.0,
        0.707378924309757,
        0.8791412151364154,
        0.950293779687641,
        0.9797687442904683,
        0.9919787544821947,
        0.9970367537331171,
        0.9991320309704502,
        1.0
      ],
      "masses_exact": [
        "366960265007/1000000000000",
        "261365667971/500000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000"
      ],
      "masses": [
        0.366960265007,
        0.522731335942,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143
      ],
      "recursive_probability_exact": "3398333984317879108856613084570522330506143750211/6873067099801944926420812489078415719290564923193",
      "recursive_probability": 0.4944421369632498,
      "safe_scale_ratio_exact": "2168290589329911360949805798419037191184482201/118141074227282729360772764015637145472809402329000",
      "safe_scale_ratio": 1.8353401672635042e-05,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws."
    }
  ],
  "infinite_ladder_numerical_mass_optimum": {
    "p0": 0.364616421303,
    "main_mass": 0.518212053593,
    "tail_mass": 0.117171525104,
    "probability": 0.4952063382580596,
    "interpretation": "Numerical optimization of the limiting family formula, not a universal upper bound."
  },
  "first_six_ladder_thresholds": [
    2.302775637731995,
    2.3744237632091707,
    2.3987264872817033,
    2.4079740940847856,
    2.411661492422208,
    2.413162533107591
  ]
}


==> anc/proofs/s3/silver_ratio_lower/witnesses/lower_thresholds.json <==
{
  "cases": [
    {
      "c": "1151387819/500000000",
      "c_decimal": 2.302775638,
      "tail_atoms": 1,
      "support_exact": [
        "0",
        "2651387819483153522000000000/3454163457157360159468874259",
        "1"
      ],
      "support": [
        0.0,
        0.7675918792983644,
        1.0
      ],
      "masses_exact": [
        "75341199789/200000000000",
        "543916383729/1000000000000",
        "39688808663/500000000000"
      ],
      "masses": [
        0.376705998945,
        0.543916383729,
        0.079377617326
      ],
      "recursive_probability_exact": "481265321643709437387621673522655339371226056449/979862287088938751215295132286201684404175349375",
      "recursive_probability": 0.4911560818137974,
      "safe_scale_ratio_exact": "20131396756484370161694569/1151387819052453386489624753000000000",
      "safe_scale_ratio": 1.748446216241172e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2302775637/1000000000",
        "1151387819/500000000"
      ]
    },
    {
      "c": "593605941/250000000",
      "c_decimal": 2.374423764,
      "tail_atoms": 2,
      "support_exact": [
        "0",
        "41387738906605732429062344760473787000000000/56884291844584513677620997406589015187968567",
        "52291936520601920586636988841470568437968567/56884291844584513677620997406589015187968567",
        "1"
      ],
      "support": [
        0.0,
        0.7275776416393223,
        0.9192684803648515,
        1.0
      ],
      "masses_exact": [
        "185900266371/500000000000",
        "266371559199/500000000000",
        "4772817443/100000000000",
        "4772817443/100000000000"
      ],
      "masses": [
        0.371800532742,
        0.532743118398,
        0.04772817443,
        0.04772817443
      ],
      "recursive_probability_exact": "30213821960464367058145941480063244085267567064/61305681806185578272758887781728491364920051119",
      "recursive_probability": 0.49283885392521437,
      "safe_scale_ratio_exact": "1689956544813721072097432117141743780818849/28442145922292256838810498703294507593984283500000000",
      "safe_scale_ratio": 5.941733614020926e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2374423763/1000000000",
        "593605941/250000000"
      ]
    },
    {
      "c": "299840811/125000000",
      "c_decimal": 2.398726488,
      "tail_atoms": 3,
      "support_exact": [
        "0",
        "40371227841706858342738685068160515947492806636464500000000/56468305692751592835649097112240518125220432707971270705419",
        "50490826757602728353213934958637649549154965423855145705419/56468305692751592835649097112240518125220432707971270705419",
        "54709564894910473799878319268582841433683885832971270705419/56468305692751592835649097112240518125220432707971270705419",
        "1"
      ],
      "support": [
        0.0,
        0.7149360574296283,
        0.8941445318428219,
        0.9688543727978919,
        1.0
      ],
      "masses_exact": [
        "369707663641/1000000000000",
        "264148836769/500000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000",
        "101994662821/3000000000000"
      ],
      "masses": [
        0.369707663641,
        0.528297673538,
        0.033998220940333335,
        0.033998220940333335,
        0.033998220940333335
      ],
      "recursive_probability_exact": "161438941474517257177247040227582071631923814807/327105850231348147181668203081950190664231570613",
      "recursive_probability": 0.49353731020199826,
      "safe_scale_ratio_exact": "806676868904451271312990271880868902897166044945333351603/14117076423187898208912274278060129531305108176992817676354750000000",
      "safe_scale_ratio": 5.714192122523685e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2398726487/1000000000",
        "299840811/125000000"
      ]
    },
    {
      "c": "481594819/200000000",
      "c_decimal": 2.407974095,
      "tail_atoms": 4,
      "support_exact": [
        "0",
        "2314965035994129033179819358227468135400716990222751586090028071312512800000000/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "2884123680509390680291428909844479105699084683184585201238092607729579467938979/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "3120487786625433281286108444225853324884099500780383969641398265557707667938979/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "3218646693985291154256573076396812879656641527481796124327931825557707667938979/3259410798368174007890621258369036112719513006047852772327931825557707667938979",
        "1"
      ],
      "support": [
        0.0,
        0.7102403407245008,
        0.884860442247209,
        0.9573778758380832,
        0.9874934131029782,
        1.0
      ],
      "masses_exact": [
        "23034720031/62500000000",
        "131481762853/250000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000",
        "26379357023/1000000000000"
      ],
      "masses": [
        0.368555520496,
        0.525927051412,
        0.026379357023,
        0.026379357023,
        0.026379357023,
        0.026379357023
      ],
      "recursive_probability_exact": "15150158867753371340583763060341861625706839897/30673417170911164612052154463425814988792788992",
      "recursive_probability": 0.49391819578944324,
      "safe_scale_ratio_exact": "97352137522448652717146117272667454110100567308773647512419048269396298183267/1303764319347269603156248503347614445087805202419141108931172730223083067175591600000000",
      "safe_scale_ratio": 7.467004279668281e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "1203987047/500000000",
        "481594819/200000000"
      ]
    },
    {
      "c": "2411661493/1000000000",
      "c_decimal": 2.411661493,
      "tail_atoms": 5,
      "support_exact": [
        "0",
        "26620945842452533434879278458534943072688010592526066943434231511393899484253748478194413680996000000000/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "33115276654670047033831727704281290923238153773218551176879963654646236457167019421167997570044609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "35808163210709408068217347944288310785104871890068495106156663410474007171965786141358600990293609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "36924773715067351571022872168830473702107054217839295537175818782387461161339064541251600990293609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "37387778372893077157961836585318821603510554517361140757855450611593540370140064541251600990293609771757/37579764130085629216899970659713294634723604739381601247365630732550540370140064541251600990293609771757",
        "1"
      ],
      "support": [
        0.0,
        0.7083851231823012,
        0.8811996940704213,
        0.952857582787277,
        0.9825706618926353,
        0.9948912463492858,
        1.0
      ],
      "masses_exact": [
        "183913787309/500000000000",
        "32778529067/62500000000",
        "10771596031/500000000000",
        "10771596031/500000000000",
        "10771596031/500000000000",
        "10771596031/500000000000",
        "10771596031/500000000000"
      ],
      "masses": [
        0.367827574618,
        0.524456465072,
        0.021543192062,
        0.021543192062,
        0.021543192062,
        0.021543192062,
        0.021543192062
      ],
      "recursive_probability_exact": "30319501298395956860646135605717965292281072199/61355918003850965366625151313316345563417286639",
      "recursive_probability": 0.49415773220918924,
      "safe_scale_ratio_exact": "325818507495545774862777313389086137748655567158440778635399410556399974940326296382004717538117450097/6832684387288296221254540119947871751767928134433018408611932860463734612752739007500291089144292685774000000000",
      "safe_scale_ratio": 4.7685285757045504e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "602915373/250000000",
        "2411661493/1000000000"
      ]
    },
    {
      "c": "1206581267/500000000",
      "c_decimal": 2.413162534,
      "tail_atoms": 6,
      "support_exact": [
        "0",
        "19041841042308122561937654472354704645187961217536460159485229305143384950271021411492379947554520803475559522000000000/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "2152042932497240799598882948066574494920676232195305946690525708625320807899179417149878213340095809802719958617667017/2446292392177234699206877556405978612050095256033577261702001156271599727561502637936742995177679932268073584117667017",
        "25591377905107855594322164335475545385053420681389491084955370333433917355647944675104406057894438284198809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "26386560832325557375007299034630138649978518398508749854020772845834844788891846963559107265829479254948809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "26716079841515388340899932398029851230185972306012213012406358204173135413639256658116672946954479254948809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "26852630531552676548645923105259898329950639010183521499323876938673051458145279017304172946954479254948809425294337187/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187",
        "1"
      ],
      "support": [
        0.0,
        0.7076326868886532,
        0.8797161530563778,
        0.9510265035790519,
        0.9805770827538711,
        0.9928226645406216,
        0.9978971597783927,
        1.0
      ],
      "masses_exact": [
        "367326325629/1000000000000",
        "261727951497/500000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000",
        "109217771377/6000000000000"
      ],
      "masses": [
        0.367326325629,
        0.523455902994,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665,
        0.018202961896166665
      ],
      "recursive_probability_exact": "485322723576434540178854366136081643814345214030/981794264941224165923563204608942655413616499119",
      "recursive_probability": 0.49432222300207546,
      "safe_scale_ratio_exact": "1992631738306254787786477410320692897941430869162511557595419690011492828738889165897232979937128753955338205838558643/26909216313949581691275653120465764732551047816369349878722012718987597003176529017304172946954479254948809425294337187000000000",
      "safe_scale_ratio": 7.405015869129143e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2413162533/1000000000",
        "1206581267/500000000"
      ]
    },
    {
      "c": "2413779353/1000000000",
      "c_decimal": 2.413779353,
      "tail_atoms": 7,
      "support_exact": [
        "0",
        "911645399557471625834049983590596832557578444949381341190132782078588364127955207705801109105684878218067982605094793425896820804676000000000/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1133051451316118218599891252333346919979581872005815390124535677492677163818984596648003924060897688623681688885080286003462059989328943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1224777338143126218434183176837496114026484230713841860236778325138726856286889880342839976026751425216486866583518198102698265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1262778279162447299615994049881346031341980614739804017065386614111049378455677892050899379568204178952426697409653329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1278521615839882654736380181150010469750364160154098625470966214315841801406189397113085319784692870467031690729494329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1285043892475428702146947343818364124529672211271683360402444269843310895202233440523289243347912068951328690729494329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1287745993902984515451879181417172873135000119682864775844553263443385447582433555446636971379961068951328690729494329145571265190497943663657/1288865442300037654593935567048543690733226509189636489224980456781829150966037779574469971379961068951328690729494329145571265190497943663657",
        "1"
      ],
      "support": [
        0.0,
        0.7073239530191763,
        0.8791076353898802,
        0.9502755663597099,
        0.9797595914349005,
        0.9919744714066536,
        0.9970349505082631,
        0.9991314466504312,
        1.0
      ],
      "masses_exact": [
        "366960265007/1000000000000",
        "261365667971/500000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000",
        "110308399051/7000000000000"
      ],
      "masses": [
        0.366960265007,
        0.522731335942,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143,
        0.01575834272157143
      ],
      "recursive_probability_exact": "3398333984317879108856613084570522330506143750211/6873067099801944926420812489078415719290564923193",
      "recursive_probability": 0.4944421369632498,
      "safe_scale_ratio_exact": "401115954661408122155755371160122569372581861041845970807925854336998025696581553244120120791061899659692003824801144507061604540635443073921/7733192653800225927563613402291262144399359055137818935349882740690974905796226677446819828279766413707972144376965974873427591142987661981942000000000",
      "safe_scale_ratio": 5.1869385985656616e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "301722419/125000000",
        "2413779353/1000000000"
      ]
    },
    {
      "c": "2414033921/1000000000",
      "c_decimal": 2.414033921,
      "tail_atoms": 8,
      "support_exact": [
        "0",
        "5320517605468987493221254283215329823407318313898317808217164092671719151795147946672301585625389886400599732217858217680129949802550623391385482362884000000000/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "6611983651217396133224272274125188313930080175630359928461665573795222134307447612406173618100411555563610669389837268764561965281996643829743412221295301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7146966210705800538293532272692482054340930790903069727407569234576260091608089729495079276636525253016087741343947167572579591095402113552783782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7368579732717451013800359253425406784610638801055222762934820908510396975387463149943758074856326116142599322766795740216152492162936644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7460381890128664323551869982397025377815033135724620739272226183079501459723072210529397955854419540665987195004921002517954630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7498410418482228129895546761647891005234853610844364500460826844241919518526981230076948829311302263783028213683351272306115630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7514163522870177534498663264106874317681779444708711330899834855663486472889553759788949870185194243827430008432792272306115630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "7520689157928952420952761479928500012413235471280571101564179224427460835602153161457424205129674910072551008432792272306115630372217644573584782812016301847041/7523392365618789554129523587167185203503164661456130267066205477340240167965395211223333163516875910072551008432792272306115630372217644573584782812016301847041",
        "1"
      ],
      "support": [
        0.0,
        0.7071966138285254,
        0.8788566819183262,
        0.9499659014684357,
        0.9794224964779429,
        0.9916247255987768,
        0.9966794305118624,
        0.9987733136462765,
        0.9996406929801787,
        1.0
      ],
      "masses_exact": [
        "366681251449/1000000000000",
        "522182492867/1000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000",
        "27784063921/2000000000000"
      ],
      "masses": [
        0.366681251449,
        0.522182492867,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605,
        0.0138920319605
      ],
      "recursive_probability_exact": "485593156740224817876119770363966354541688076376/981921815283424050747224002484509622242150640799",
      "recursive_probability": 0.49453342331544203,
      "safe_scale_ratio_exact": "909754910411288506877341906706018474842124333364700588428145828187584179754019595677841139996377744163669628809085499163170786212999832913280272405563642492587/15046784731237579108259047174334370407006329322912260534132410954680480335930790422446666327033751820145102016865584544612231260744435289147169565624032603694082000000000",
      "safe_scale_ratio": 6.046174825127988e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "942982/390625",
        "2414033921/1000000000"
      ]
    },
    {
      "c": "301767399/125000000",
      "c_decimal": 2.414139192,
      "tail_atoms": 9,
      "support_exact": [
        "0",
        "71771248731586168479997884333857043740752301241139900526143491648923324147030439334782983247908203321847431102477770647823118301834805033881371584411133500000000/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "89188621314625731674994953492519391864327569745766134231303533717720232652095676195261327949020676623247421212187238092814435130695456696789498197329946655873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "96403355510879798865913193288305925834641932839303217119256600041493708139860855917540715351100710996592696868401126958337362620976079945504034874682730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "99391888326287597104797109222754884472116537532078977700982438790800370109567687851645444222956097524506401214663978593249608182283641555528440077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "100629817284696967163557132838845103116590871840792590839543273997731827759217092132599899177124037037380066680703457743096509620312887389512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101142600044908819131519394236111801665957007274757084937595609998634404403045259717791256674528826078588617453462495553310271908642965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101355008162017856135199446085113347782841445574354722263079341261840944750627739785987489121677958414620280193130671989681121518017965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101442993195280609695467255137360218441691359270465098538965479671049348152241742524979612839766013188237352865909755241634246518017965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "101479438912062110652213998119795040144735031035730229231515098992754309479763243090963599283447448924448652762149989616634246518017965514512815077807730030873533/101494535687302856984767114213042583802956570635036452951754349937198179527966122590044274679599766448404951590274989616634246518017965514512815077807730030873533",
        "1"
      ],
      "support": [
        0.0,
        0.707143968348287,
        0.8787529369010492,
        0.949837888887845,
        0.9792831471489918,
        0.9914801481996034,
        0.9965324670928263,
        0.9986252705690987,
        0.999492164857219,
        0.9998512552903611,
        1.0
      ],
      "masses_exact": [
        "366461549189/1000000000000",
        "130438106569/250000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000",
        "22357204907/1800000000000"
      ],
      "masses": [
        0.366461549189,
        0.521752426276,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778,
        0.012420669392777778
      ],
      "recursive_probability_exact": "1457055246566784320476996591200533416876980239257/2945895310678401039322765759163930802822525858477",
      "recursive_probability": 0.49460523640646403,
      "safe_scale_ratio_exact": "55251508678644609455717145725926213581158297320507460386329420653789784682202780832132645374896856410001982442887771952047046933928059123090561550568042116889/25373633921825714246191778553260645950739142658759113237938587484299544881991530647511068669899941612101237897568747404158561629504491378628203769451932507718383250000000",
      "safe_scale_ratio": 2.1775165846906445e-12,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "2414139191/1000000000",
        "301767399/125000000"
      ]
    },
    {
      "c": "482836553/200000000",
      "c_decimal": 2.414182765,
      "tail_atoms": 10,
      "support_exact": [
        "0",
        "379396048349666553472500901204134353559925467062865770001303114158004571079956585002181970524845495841424815512019078633983124842187728049283790880268824204724537119964949120800000000/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "157152993506893008247354271350410777743323631776394896689692149185784789031763474212699380995701406418650980515361595329671497961437249792434144261213085937518743973134351610828105251/178845117470869323826413889178994694491902104867311373261475818566435476531407574277576099267203817877045873776574478553910992220894824530076262700166633220079895065331430704228105251",
        "509593182083920021232882312071755224200922478717826320135461804011238999154344094838394947136585720261751119396163881949684799242126703924879381417588449976485748995314292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "525389087065140859536240632178279094182635144696800629508590543273812863175386293025199086693717179199077340366877793893576215995661084553090414410340840934727685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "177310682868282942349787444144896746804122235347727362275589554529328762195622053359808418833173180344550983762058442555816655638079757635567087226293033220079895065331430704228105251/178845117470869323826413889178994694491902104867311373261475818566435476531407574277576099267203817877045873776574478553910992220894824530076262700166633220079895065331430704228105251",
        "534642266586091008402240021567066738937212881616961173646725362398307477580655674211022567362519742194717743710578843684545611666958807938926068100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "535764889951866789405662804735008250823884881602753088957642884755120919165220011920391191267429526918934674496431552734556431685682425590228788100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "178743300569139561887099369319532970150320817639121314167635908012610305986809671376954427325714733734338539763375208209635497820894824530076262700166633220079895065331430704228105251/178845117470869323826413889178994694491902104867311373261475818566435476531407574277576099267203817877045873776574478553910992220894824530076262700166633220079895065331430704228105251",
        "536422518340381806104930014685259126512556932618908350448867374397073706604564248942081930831061719036045524461242224781732976662684473590228788100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "536502303779891859290001074011896402071764431021186277383682373939679913821081775033864235827310633037811213137723435661732976662684473590228788100499899660239685195994292112684315753/536535352412607971479241667536984083475706314601934119784427455699306429594222722832728297801611453631137621329723435661732976662684473590228788100499899660239685195994292112684315753",
        "1"
      ],
      "support": [
        0.0,
        0.7071221805677071,
        0.8787100018679035,
        0.949784911269055,
        0.9792254782516262,
        0.9914203159455203,
        0.9964716475475391,
        0.9985640042966849,
        0.9994306978956451,
        0.9997896987184185,
        0.9999384036250967,
        1.0
      ],
      "masses_exact": [
        "22892755677/62500000000",
        "130351589011/250000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000",
        "28077388281/2500000000000"
      ],
      "masses": [
        0.366284090832,
        0.521406356044,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124,
        0.0112309553124
      ],
      "recursive_probability_exact": "1649997529956156694385617944943489390874923209/3335597865692115539284403751681225520276648960",
      "recursive_probability": 0.49466320473669945,
      "safe_scale_ratio_exact": "2855430382484309169277374782550135905927541561393815037475056639979188799909254613409691908049517079901180170254286576536447668574036506178364390539805429628241704500746604971346601/71538046988347729530565555671597877796760841946924549304590327426574190612563029711030439706881527150818349510629791421564396888357929812030505080066653288031958026132572281691242100400000000",
      "safe_scale_ratio": 3.9914849547813455e-11,
      "polynomial_verified_exactly": true,
      "interpretation": "Certified achieved lower bound; local mass optimization; no upper bound on all laws.",
      "threshold_bracket": [
        "603545691/250000000",
        "482836553/200000000"
      ]
    }
  ]
}


==> anc/proofs/s3/silver_ratio_seven_point/INPUT_SHA256SUMS <==
3cf6336967df9aff221e33d519b20a8c5aaa804dd73e0f995b6082f61da344c8  cert7_full_k.json
8297ca1f2ad313f53c0f058895beff3b01931a926d489516f8795da3cddb1ce3  farkas_k_excluded.json


==> anc/proofs/s3/silver_ratio_seven_point/README.md <==
# Seven points at the silver ratio

This is the exact upper certificate used in the manuscript and Appendix C.4:

S3(1+sqrt(2)) <= 96556198460261613624314242853 /
194975556187447393296612065280 = 0.4952220696189912...

## Inputs and provenance

`verify7_k.py` was copied from `repository_c3_c4/sqrt2/r7/` at submodule
commit `aa29fb659015952173fefc2d42631c621e3a6a52`. Changes are limited to
reading plain or gzip JSON, defaulting to the compressed input filenames,
and failing if the exact computed fraction differs from the manuscript.

The original checkout of that submodule contains the verifier but omits its
two input files. The inputs were recovered from the existing original local
workspace, `X1plusX2plusX3less2X4/new_question_c/sqrt2/r7/`, using
`import_inputs.py`. The source files are not modified. Gzip compression is
lossless and deterministic; `INPUT_SHA256SUMS` records the hashes of the
original decompressed bytes and `SHA256SUMS` records the distributed files.

- `farkas_k_excluded.json.gz`: exact Q(sqrt(2)) exclusion witnesses for
  five, six, and seven points.
- `cert7_full_k.json.gz`: flag bases, integer Gram factors, normalization,
  and the exact claimed bound.

These mathematical certificate inputs are necessary for reproducing the
seven-point bound. Numerical solver checkpoints, pickles, NPY pattern caches,
and the rest of the old repository are unnecessary and are not copied here.

## Verification

The arXiv package omits `cert7_full_k.json.gz` (44.15 MB) to meet the
submission size limit. The file remains in this repository. To reproduce
the seven-point bound from the arXiv package, first copy that file from the
repository into this directory. The verifier, exclusion witnesses, and both
checksum lists remain included in the package.

Requires Python 3 and NumPy; no SDP solver is used. From the repository root:

```sh
OPENBLAS_NUM_THREADS=1 python3 anc/proofs/s3/silver_ratio_seven_point/verify7_k.py
```

The script rebuilds the covers from the four possible four-point states,
checks every exclusion in exact Q(sqrt(2)) arithmetic, forms integer Gram
matrices, and evaluates every retained pattern exactly. It prints the exact
maximum and checks equality with the fraction above. A full run takes several
minutes. It is separate from the fast checks in `make arxiv-check`, which
verify the retained input checksum and the expected package contents.

With both input files present, check their hashes before a full run:

```sh
cd anc/proofs/s3/silver_ratio_seven_point
sha256sum -c SHA256SUMS
```

`repository_c3_c4/` remains intact in the working repository and is excluded
from the arXiv package.


==> anc/proofs/s3/silver_ratio_seven_point/SHA256SUMS <==
829f4464d02e7f4e7d3016fcee49d92f26729ebd2907d108dd650e948ddcb021  cert7_full_k.json.gz
bbf9700774dfdc28531874212e50347f998acbfc9b05410558c6ac9c0dfb153f  farkas_k_excluded.json.gz


==> anc/proofs/s3/silver_ratio_seven_point/import_inputs.py <==
"""Copy the original seven-point JSON inputs as deterministic gzip files.

Only the destination is written. Original workspace files are never modified.
The verifier consumes these compressed copies directly.
"""
import argparse
import gzip
import hashlib
from pathlib import Path
import shutil

HERE = Path(__file__).resolve().parent
INPUTS = ('cert7_full_k.json', 'farkas_k_excluded.json')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('source', type=Path, help='original sqrt2/r7 directory')
    args = parser.parse_args()
    hashes = []
    for name in INPUTS:
        source = args.source/name
        target = HERE/(name+'.gz')
        with source.open('rb') as inp, target.open('wb') as out:
            with gzip.GzipFile(filename='', mode='wb', fileobj=out, mtime=0) as compressed:
                shutil.copyfileobj(inp, compressed)
        with source.open('rb') as inp:
            original_hash = hashlib.file_digest(inp, 'sha256').hexdigest()
        with gzip.open(target, 'rb') as inp:
            copied_hash = hashlib.file_digest(inp, 'sha256').hexdigest()
        if original_hash != copied_hash:
            raise RuntimeError(f'Copy verification failed: {name}')
        hashes.append(f'{original_hash}  {name}')
        print(f'{name}: {source.stat().st_size} -> {target.stat().st_size} bytes; identical decompressed input')
    (HERE/'INPUT_SHA256SUMS').write_text('\n'.join(hashes)+'\n')
    compressed_hashes = []
    for name in INPUTS:
        target = HERE/(name+'.gz')
        with target.open('rb') as inp:
            compressed_hashes.append(f'{hashlib.file_digest(inp, "sha256").hexdigest()}  {target.name}')
    (HERE/'SHA256SUMS').write_text('\n'.join(compressed_hashes)+'\n')


if __name__ == '__main__':
    main()


==> anc/proofs/s3/silver_ratio_seven_point/verify7_k.py <==
"""Exact verifier for the order-seven flag certificate of sup P(X1+X2+X3 < (1+sqrt 2) X4).

Adapted from ../verify7_full.py (c = 2).  Inputs
  farkas_k_excluded.json   for s = 5, 6, 7: exact non-realizability certificates over Q(sqrt 2)
  cert7_full_k.json        flags and integer factors L of the PSD matrices Q = L L^T / 4^scale_bits

Checked in exact arithmetic (integers and Q(sqrt 2); NumPy only batches exact integer operations):
  1. the s-point cover is the join of the surviving (s-1)-point patterns, s = 5, 6, 7, starting from
     all four states at s = 4; so every realizable seven-point pattern survives;
  2. each excluded cover pattern carries a valid certificate (positive Q(sqrt 2) combination of its own
     strict inequalities that is coordinatewise >= 0); kappa enters only here, exactly;
  3. for every remaining pattern P:  c(P) + sum_b <Q_b, M_b(P)>  is computed exactly; the maximum is the bound.
No code is shared with the optimiser (patterns_k.py, flags.py, ipm.py, certify7_k.py).
"""
import argparse
import gzip
import itertools as it
import json
import math
import sys
import time
from collections import defaultdict
from fractions import Fraction
from pathlib import Path

import numpy as np


def require(cond, msg):
    if not cond:
        raise ValueError(msg)


def join_level(states_lower, s):
    """All s-point state vectors whose (s-1)-point restrictions are all in `states_lower` (2 bits per 4-subset)."""
    fours_l = list(it.combinations(range(s - 1), 4))
    index = {q: j for j, q in enumerate(it.combinations(range(s), 4))}
    n4 = len(index)
    joined, known = [0], 0
    for subset in it.combinations(range(s), s - 1):
        scope = [index[tuple(subset[j] for j in four)] for four in fours_l]
        mask = sum(3 << (2 * j) for j in scope)
        overlap, fresh = known & mask, mask & ~known
        table = defaultdict(list)
        for st in states_lower:
            code = sum(v << (2 * j) for v, j in zip(st, scope))
            table[code & overlap].append(code & fresh)
        joined = [old | extra for old in joined for extra in table[old & overlap]]
        known |= mask
    require(known == (1 << (2 * n4)) - 1 and len(set(joined)) == len(joined), 'bad join')
    states = np.empty((len(joined), n4), dtype=np.int64)
    for j in range(n4):
        states[:, j] = [(code >> (2 * j)) & 3 for code in joined]
    return states


def linear_forms(s):
    """Form k of a 4-subset a<b<c<d, target t_k = (d, c, b)[k]: (sum of the other three x) - kappa x_t,
    kappa = 1 + sqrt(2), in gap coordinates as an exact pair (U, V): U + sqrt(2) V."""
    def x(i):
        return [1 if g <= i else 0 for g in range(s)]
    forms = []
    for a, b, c, d in it.combinations(range(s), 4):
        row = []
        for t in (d, c, b):
            others = [v for v in (a, b, c, d) if v != t]
            U = [sum(x(o)[g] for o in others) - x(t)[g] for g in range(s)]
            V = [-x(t)[g] for g in range(s)]
            row.append((U, V))
        forms.append(row)
    return forms


def nonneg(a, b):
    """a + b sqrt(2) >= 0, integers a, b."""
    if a >= 0 and b >= 0:
        return True
    if a < 0 and b < 0:
        return False
    return a * a >= 2 * b * b if a >= 0 else 2 * b * b >= a * a


def check_exclusions(cover, data, s):
    """Remove the cover patterns carrying a valid exclusion certificate.

    Entry (j, k, sg, p, q): weight p + sqrt(2) q (p, q >= 0 integers, not both 0) on the strict inequality
    sg * F_k(j) < 0 implied by the pattern: sg = +1 needs state >= k+1 (target t_k succeeds), sg = -1 needs
    state <= k (target t_k fails; strict since ties are excluded as in the c = 2 case).
    Valid if sum of weight * (sg F_k) is coordinatewise >= 0 in Q(sqrt 2): impossible for gaps d >= 0, d != 0."""
    forms = linear_forms(s)
    cover_set = {tuple(int(v) for v in row) for row in cover}
    excluded = set()
    for states, cert in zip(data['excluded'], data['certificates']):
        states = tuple(states)
        require(states in cover_set and states not in excluded, 'excluded pattern not in cover or repeated')
        require(len(cert) > 0, 'empty certificate')
        ta, tb = [0] * s, [0] * s
        for j, k, sg, p, q in cert:
            require(all(isinstance(v, int) for v in (j, k, sg, p, q)), 'non-integer entry')
            require(p >= 0 and q >= 0 and p + q > 0, 'bad weight')
            require(0 <= k <= 2 and sg in (1, -1), 'bad form')
            st = states[j]
            require(st >= k + 1 if sg == 1 else st <= k, 'inequality not implied by the pattern')
            U, V = forms[j][k]
            for g in range(s):
                u, v = sg * U[g], sg * V[g]
                ta[g] += p * u + 2 * q * v          # (p + q r)(u + v r), r^2 = 2
                tb[g] += p * v + q * u
        require(all(nonneg(a, b) for a, b in zip(ta, tb)), 'invalid exclusion certificate')
        excluded.add(states)
    keep = np.array([tuple(int(v) for v in row) not in excluded for row in cover])
    return cover[keep], len(excluded)


def induced_code(P, subset, index):
    """Base-4 code of the pattern induced on `subset` (and its state columns)."""
    f = len(subset)
    cols = [index[tuple(subset[i] for i in q)] for q in it.combinations(range(f), 4)]
    code = np.zeros(len(P), dtype=np.int64)
    for k, c in enumerate(cols):
        code += P[:, c] * 4 ** k
    return code


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    here = Path(__file__).resolve().parent
    ap.add_argument('--certificate', type=Path, default=here / 'cert7_full_k.json.gz')
    ap.add_argument('--exclusions', type=Path, default=here / 'farkas_k_excluded.json.gz')
    args = ap.parse_args()
    require(not sys.flags.optimize, 'run without -O')
    t0 = time.time()
    s = 7
    with (gzip.open(args.exclusions, 'rt') if args.exclusions.suffix == '.gz'
          else args.exclusions.open()) as stream:
        excl = json.load(stream)
    P = np.arange(4, dtype=np.int64)[:, None]                 # s = 4: all four states
    for level in (5, 6, 7):
        cover = join_level([tuple(int(v) for v in row) for row in P], level)
        P, nex = check_exclusions(cover, excl[str(level)], level)
        print(f'{level}-point cover: {len(cover)}; excluded with exact Q(sqrt2) certificates: {nex}; '
              f'remaining {len(P)}  [{time.time()-t0:.0f}s]', flush=True)
    N = len(P)
    print(f'excluded with exact certificates: {nex}; remaining patterns: {N}  [{time.time()-t0:.0f}s]', flush=True)

    with (gzip.open(args.certificate, 'rt') if args.certificate.suffix == '.gz'
          else args.certificate.open()) as stream:
        cert = json.load(stream)
    require(cert['s'] == 7, 'wrong certificate size')
    require(cert.get('kappa') == '1+sqrt(2)', 'certificate is not for kappa = 1+sqrt(2)')
    K = int(cert['scale_bits'])
    index = {q: j for j, q in enumerate(it.combinations(range(s), 4))}
    DEN = 1260
    total = P.sum(axis=1).astype(object) * (DEN // 140) * (1 << (2 * K))      # c(P) = (#successes)/140

    families = defaultdict(list)
    for b in cert['blocks']:
        families[(b['t'], b['f'])].append(b)
    for (t, f), blocks in sorted(families.items()):
        require(0 < t < f and 2 * f - t <= s, 'unsupported family')
        n4 = math.comb(f, 4)
        flagmap = {}                       # (code of f-pattern, root positions) -> global row id
        grams, base = [], 0
        for b in blocks:
            L = np.array([[int(v) for v in row] for row in b['L']], dtype=object)
            require(L.shape[0] == len(b['flags']), 'factor shape')
            G = L.dot(L.T)                 # exact integer Gram matrix (PSD by construction)
            for r, (st, roots) in enumerate(b['flags']):
                require(len(st) == n4 and all(v in (0, 1, 2, 3) for v in st), 'bad flag pattern')
                require(len(roots) == t and list(roots) == sorted(set(roots)) and all(0 <= v < f for v in roots), 'bad roots')
                # the declared type must be the pattern induced on the roots
                if t >= 4:
                    sub = {q: j for j, q in enumerate(it.combinations(range(f), 4))}
                    ty = [st[sub[tuple(roots[i] for i in q)]] for q in it.combinations(range(t), 4)]
                    require(ty == b['type'], 'flag does not have the block type')
                key = (sum(v * 4 ** k for k, v in enumerate(st)), tuple(roots))
                require(key not in flagmap, 'duplicate flag')
                flagmap[key] = (len(grams), r)
            grams.append(G)
        # dense lookup tables: code -> small id
        codes = sorted({k[0] for k in flagmap})
        code_id = {c: i for i, c in enumerate(codes)}
        rootsets = list(it.combinations(range(f), t))
        blk = np.full((len(codes) + 1, len(rootsets)), -1, dtype=np.int64)
        row = np.full((len(codes) + 1, len(rootsets)), -1, dtype=np.int64)
        for (c, roots), (bi, r) in flagmap.items():
            blk[code_id[c], rootsets.index(roots)] = bi
            row[code_id[c], rootsets.index(roots)] = r
        sorted_codes = np.array(codes, dtype=np.int64)
        norm = math.comb(s, t) * math.comb(s - t, f - t) * math.comb(s - f, f - t)   # ordered (S, A, B)
        require(DEN % norm == 0 or (2 * DEN) % norm == 0, 'normalisation')
        fam_sum = np.zeros(N, dtype=object)
        cache = {}

        def flag_ids(U, S):
            if U not in cache:
                code = induced_code(P, U, index)
                pos = np.searchsorted(sorted_codes, code)
                pos = np.minimum(pos, len(sorted_codes) - 1)
                cache[U] = np.where(sorted_codes[pos] == code, pos, len(codes))    # missing -> dummy row of -1
            ri = rootsets.index(tuple(U.index(v) for v in S))
            return blk[cache[U], ri], row[cache[U], ri]

        for S in it.combinations(range(s), t):
            rest = [v for v in range(s) if v not in S]
            ext = list(it.combinations(rest, f - t))
            ids = {A: flag_ids(tuple(sorted(S + A)), S) for A in ext}
            for A in ext:
                for B in ext:
                    if set(A) & set(B):
                        continue                       # ordered pairs of disjoint extensions
                    (b1, r1), (b2, r2) = ids[A], ids[B]
                    ok = (b1 >= 0) & (b2 >= 0)
                    require(bool(np.all(b1[ok] == b2[ok])), 'two flags on the same roots lie in different blocks')
                    for bi in np.unique(b1[ok]):
                        sel = np.flatnonzero(ok & (b1 == bi))
                        fam_sum[sel] += grams[bi][r1[sel], r2[sel]]
        require((DEN * fam_sum[0]) % norm == 0 or True, '')
        # value contribution = fam_sum / (norm * 4^K); common denominator DEN * 4^K with DEN/norm possibly fractional
        fr = Fraction(DEN, norm)
        require(all((int(v) * fr.numerator) % fr.denominator == 0 for v in fam_sum[:50]), 'non-integral contribution')
        total += np.array([int(v) * fr.numerator // fr.denominator for v in fam_sum], dtype=object)
        require(all((int(v) * fr.numerator) % fr.denominator == 0 for v in fam_sum), 'non-integral contribution')
        print(f'family (t={t}, f={f}): {len(blocks)} blocks, {len(flagmap)} flags  [{time.time()-t0:.0f}s]', flush=True)

    bound = Fraction(int(max(total)), DEN * (1 << (2 * K)))
    print(f'CERTIFIED: C <= {bound.numerator}/{bound.denominator}  ~= {float(bound):.16f}')
    claimed = Fraction(int(cert['claimed_bound'][0]), int(cert['claimed_bound'][1]))
    print('matches the claimed bound:', bound == claimed)
    require(bound == claimed == Fraction(96556198460261613624314242853,
                                         194975556187447393296612065280),
            'computed bound differs from the manuscript bound')


if __name__ == '__main__':
    main()


==> anc/results.json <==
{
  "schema_version": 1,
  "prefix_rule": "Lower bound truncated toward zero to nine decimal places; exact endpoint values use the same rule.",
  "results": [
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.430500874__1_c1",
      "label": "1_c1",
      "status": "exact",
      "commands": [
        [
          "verify_first_plateau_flag.py"
        ]
      ],
      "notes": ""
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.449989622__c1_c2",
      "label": "c1_c2",
      "status": "exact",
      "commands": [
        [
          "verify_second_plateau.py"
        ]
      ],
      "notes": ""
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.457361518__c2_c3",
      "label": "c2_c3",
      "status": "exact",
      "commands": [
        [
          "verify_third_plateau.py"
        ]
      ],
      "notes": ""
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.460603680__c3_tau0",
      "label": "c3_tau0",
      "status": "band",
      "commands": [
        [
          "../common/verify_near_small.py",
          "near_tau0_refined_cover.json",
          "near_tau0_full_near_certificate.json"
        ],
        [
          "verify_cuberoot_discontinuity.py"
        ]
      ],
      "notes": "verify_fourth_plateau.py supplies the exact lower arithmetic; its candidate exact upper certificate has not been found. The ordinary cube-root certificate also checks the jump after tau0, with a weaker upper bound."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.461389881__tau0_c4",
      "label": "tau0_c4",
      "status": "band",
      "commands": [],
      "notes": "The exact lower value is in verify_c4_branch_plateau.py. The ordinary endpoint upper is ladder4_exact_certificate.json; no exact plateau is claimed."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.462747996__c4_tau1",
      "label": "c4_tau1",
      "status": "band",
      "commands": [
        [
          "verify_tau1_band.py",
          "--ratios",
          "31",
          "--full-near-optimality"
        ]
      ],
      "notes": "Use the full-near certificate for the width reported in Table 2. verify_tau1_plateau.py supplies the lower arithmetic and is not an accepted exact-upper proof."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.463221002__tau1_c5",
      "label": "tau1_c5",
      "status": "band",
      "commands": [],
      "notes": "Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.463950398__c5_tau2",
      "label": "c5_tau2",
      "status": "band",
      "commands": [],
      "notes": "Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.464266822__tau2_c6",
      "label": "tau2_c6",
      "status": "band",
      "commands": [],
      "notes": "Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.464719509__c6_tau3",
      "label": "c6_tau3",
      "status": "band",
      "commands": [],
      "notes": "Ordinary colored endpoint certificate and rational lower construction. Shared discontinuity verifiers also check the neighboring right-hand construction."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.464946735__tau3_phi",
      "label": "tau3_phi",
      "status": "band",
      "commands": [],
      "notes": "The upper proof at phi is in anc/proofs/s2/six_point_endpoints/; see its README for the exact verification command."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.503098408__phi_alpha1",
      "label": "phi_alpha1",
      "status": "exact",
      "commands": [
        [
          "verify_alpha1_plateau.py"
        ]
      ],
      "notes": ""
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.507073883__alpha1_alpha2",
      "label": "alpha1_alpha2",
      "status": "exact",
      "commands": [
        [
          "verify_alpha2_plateau.py"
        ]
      ],
      "notes": "The accepted exact certificate uses the six-cut refined cover (1774 patterns), not the older four-cut cover."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.508460361__alpha2_alpha3",
      "label": "alpha2_alpha3",
      "status": "exact",
      "commands": [
        [
          "verify_alpha3_plateau.py"
        ]
      ],
      "notes": ""
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.509054132__alpha3_alpha4",
      "label": "alpha3_alpha4",
      "status": "band",
      "commands": [
        [
          "verify_alpha4_band.py"
        ],
        [
          "check_alpha3_improved_jump.py"
        ],
        [
          "verify_alpha4_discontinuity.py"
        ]
      ],
      "notes": "check_beta3prime_lower.py supplies the lower value despite its historical name. This is a certified band, not an exact plateau. The alpha4 discontinuity check also uses the right-hand lower construction in the next directory."
    },
    {
      "family": "s2",
      "directory": "anc/proofs/s2/0.509376431__alpha4_beta3prime",
      "label": "alpha4_beta3prime",
      "status": "band",
      "commands": [
        [
          "check_alpha4_right_lower.py"
        ]
      ],
      "notes": "Lower construction only in this directory. The upper proof at beta3prime is in anc/proofs/s2/six_point_endpoints/."
    },
    {
      "family": "s3",
      "directory": "anc/proofs/s3/0.309684795__1_sqrt2",
      "label": "1_sqrt2",
      "status": "exact",
      "commands": [
        [
          "verify_below_two.py"
        ]
      ],
      "notes": ""
    },
    {
      "family": "s3",
      "directory": "anc/proofs/s3/0.482781746__2_gamma",
      "label": "2_gamma",
      "status": "exact",
      "commands": [
        [
          "verify_endpoint.py"
        ]
      ],
      "notes": "gamma=(1+sqrt(13))/2."
    },
    {
      "family": "s3",
      "directory": "anc/proofs/s3/0.491156081__gamma_47over20",
      "label": "gamma_47over20",
      "status": "exact",
      "commands": [
        [
          "verify_second_plateau.py"
        ]
      ],
      "notes": "The verified upper endpoint is 47/20. The candidate algebraic endpoint is not proved."
    },
    {
      "family": "s3",
      "directory": "anc/proofs/s3/silver_ratio_seven_point",
      "label": "silver_ratio_seven_point",
      "status": "upper_bound",
      "commands": [
        [
          "verify7_k.py"
        ]
      ],
      "notes": "Exact seven-point silver-ratio upper bound. Requires NumPy and two compressed JSON inputs; run separately from the shared fast S3 checks."
    },
    {
      "family": "s3",
      "directory": "anc/proofs/s3/silver_ratio_lower",
      "label": "silver_ratio_lower",
      "status": "lower_bound",
      "commands": [
        [
          "verify_lower.py"
        ]
      ],
      "notes": "Endpoint ladder lower bound only. Optional SymPy field check: verify_field.py. Extracted Lean probability proofs and pinned dependencies are in lean/."
    },
    {
      "family": "s3",
      "directory": "anc/proofs/s3/0.400695372__c2",
      "label": "c2",
      "status": "exact_endpoint",
      "commands": [
        [
          "verify.py",
          "cover_n4.json",
          "cert_exact.json"
        ],
        [
          "redteam.py"
        ],
        [
          "five_point/verify_field_certificate.py"
        ]
      ],
      "notes": "C=C_BF. The independent verifier is preserved in independent/. Lean entry point: anc/lean/BeatAvg/Four/Final.lean. cert_stage2.json is the superseded rational approximation, not the exact proof input."
    }
  ],
  "moves": {
    "graph_experiment/verify_first_plateau_flag.py": "anc/proofs/s2/0.430500874__1_c1/verify_first_plateau_flag.py",
    "graph_experiment/first_plateau_flag.json": "anc/proofs/s2/0.430500874__1_c1/first_plateau_flag.json",
    "graph_experiment/first_plateau_flag.tex": "anc/proofs/s2/0.430500874__1_c1/first_plateau_flag.tex",
    "graph_experiment/verify_second_plateau.py": "anc/proofs/s2/0.449989622__c1_c2/verify_second_plateau.py",
    "graph_experiment/near_c2_exact_cover.json": "anc/proofs/s2/0.449989622__c1_c2/near_c2_exact_cover.json",
    "graph_experiment/second_plateau_exact_certificate.json": "anc/proofs/s2/0.449989622__c1_c2/second_plateau_exact_certificate.json",
    "graph_experiment/second_plateau_exact_verification.json": "anc/proofs/s2/0.449989622__c1_c2/second_plateau_exact_verification.json",
    "graph_experiment/verify_third_plateau.py": "anc/proofs/s2/0.457361518__c2_c3/verify_third_plateau.py",
    "graph_experiment/near_c3_refined_cover.json": "anc/proofs/s2/0.457361518__c2_c3/near_c3_refined_cover.json",
    "graph_experiment/third_plateau_exact_certificate.json": "anc/proofs/s2/0.457361518__c2_c3/third_plateau_exact_certificate.json",
    "graph_experiment/third_plateau_exact_verification.json": "anc/proofs/s2/0.457361518__c2_c3/third_plateau_exact_verification.json",
    "graph_experiment/verify_fourth_plateau.py": "anc/proofs/s2/0.460603680__c3_tau0/verify_fourth_plateau.py",
    "graph_experiment/near_tau0_refined_cover.json": "anc/proofs/s2/0.460603680__c3_tau0/near_tau0_refined_cover.json",
    "graph_experiment/near_tau0_full_near_certificate.json": "anc/proofs/s2/0.460603680__c3_tau0/near_tau0_full_near_certificate.json",
    "graph_experiment/cuberoot_exact_cover.json": "anc/proofs/s2/0.460603680__c3_tau0/cuberoot_exact_cover.json",
    "graph_experiment/cuberoot_exact_certificate.json": "anc/proofs/s2/0.460603680__c3_tau0/cuberoot_exact_certificate.json",
    "graph_experiment/cuberoot_discontinuity.json": "anc/proofs/s2/0.460603680__c3_tau0/cuberoot_discontinuity.json",
    "graph_experiment/verify_cuberoot_discontinuity.py": "anc/proofs/s2/0.460603680__c3_tau0/verify_cuberoot_discontinuity.py",
    "graph_experiment/verify_c4_branch_plateau.py": "anc/proofs/s2/0.461389881__tau0_c4/verify_c4_branch_plateau.py",
    "graph_experiment/ladder4_exact_cover.json": "anc/proofs/s2/0.461389881__tau0_c4/ladder4_exact_cover.json",
    "graph_experiment/ladder4_exact_certificate.json": "anc/proofs/s2/0.461389881__tau0_c4/ladder4_exact_certificate.json",
    "graph_experiment/verify_tau1_plateau.py": "anc/proofs/s2/0.462747996__c4_tau1/verify_tau1_plateau.py",
    "graph_experiment/verify_tau1_band.py": "anc/proofs/s2/0.462747996__c4_tau1/verify_tau1_band.py",
    "graph_experiment/near_tau1_ratios_31_cover.json": "anc/proofs/s2/0.462747996__c4_tau1/near_tau1_ratios_31_cover.json",
    "graph_experiment/near_tau1_ratios_31_full_near_certificate.json": "anc/proofs/s2/0.462747996__c4_tau1/near_tau1_ratios_31_full_near_certificate.json",
    "graph_experiment/tau1_ratios_31_full_near_plateau_band.json": "anc/proofs/s2/0.462747996__c4_tau1/tau1_ratios_31_full_near_plateau_band.json",
    "graph_experiment/ladder4_lower.json": "anc/proofs/s2/0.462747996__c4_tau1/ladder4_lower.json",
    "graph_experiment/tau1_lower_proof.md": "anc/proofs/s2/0.462747996__c4_tau1/tau1_lower_proof.md",
    "graph_experiment/ladder5_exact_cover.json": "anc/proofs/s2/0.463221002__tau1_c5/ladder5_exact_cover.json",
    "graph_experiment/ladder5_exact_certificate.json": "anc/proofs/s2/0.463221002__tau1_c5/ladder5_exact_certificate.json",
    "graph_experiment/branch1_lower.json": "anc/proofs/s2/0.463221002__tau1_c5/branch1_lower.json",
    "graph_experiment/branch2_exact_cover.json": "anc/proofs/s2/0.463950398__c5_tau2/branch2_exact_cover.json",
    "graph_experiment/branch2_exact_certificate.json": "anc/proofs/s2/0.463950398__c5_tau2/branch2_exact_certificate.json",
    "graph_experiment/ladder5_lower.json": "anc/proofs/s2/0.463950398__c5_tau2/ladder5_lower.json",
    "graph_experiment/ladder6_exact_cover.json": "anc/proofs/s2/0.464266822__tau2_c6/ladder6_exact_cover.json",
    "graph_experiment/ladder6_exact_certificate.json": "anc/proofs/s2/0.464266822__tau2_c6/ladder6_exact_certificate.json",
    "graph_experiment/branch2_lower.json": "anc/proofs/s2/0.464266822__tau2_c6/branch2_lower.json",
    "graph_experiment/branch3_exact_cover.json": "anc/proofs/s2/0.464719509__c6_tau3/branch3_exact_cover.json",
    "graph_experiment/branch3_exact_certificate.json": "anc/proofs/s2/0.464719509__c6_tau3/branch3_exact_certificate.json",
    "graph_experiment/ladder6_lower.json": "anc/proofs/s2/0.464719509__c6_tau3/ladder6_lower.json",
    "graph_experiment/branch1_exact_cover.json": "anc/proofs/s2/0.462747996__c4_tau1/branch1_exact_cover.json",
    "graph_experiment/branch1_exact_certificate.json": "anc/proofs/s2/0.462747996__c4_tau1/branch1_exact_certificate.json",
    "graph_experiment/branch3_lower.json": "anc/proofs/s2/0.464946735__tau3_phi/branch3_lower.json",
    "graph_experiment/verify_alpha1_plateau.py": "anc/proofs/s2/0.503098408__phi_alpha1/verify_alpha1_plateau.py",
    "graph_experiment/near_alpha1_exact_cover.json": "anc/proofs/s2/0.503098408__phi_alpha1/near_alpha1_exact_cover.json",
    "graph_experiment/alpha1_plateau_exact_certificate.json": "anc/proofs/s2/0.503098408__phi_alpha1/alpha1_plateau_exact_certificate.json",
    "graph_experiment/alpha1_plateau_exact_verification.json": "anc/proofs/s2/0.503098408__phi_alpha1/alpha1_plateau_exact_verification.json",
    "graph_experiment/verify_alpha2_plateau.py": "anc/proofs/s2/0.507073883__alpha1_alpha2/verify_alpha2_plateau.py",
    "graph_experiment/near_alpha2_exact_cover.json": "anc/proofs/s2/0.507073883__alpha1_alpha2/near_alpha2_exact_cover.json",
    "graph_experiment/alpha2_plateau_exact_certificate.json": "anc/proofs/s2/0.507073883__alpha1_alpha2/alpha2_plateau_exact_certificate.json",
    "graph_experiment/alpha2_plateau_exact_verification.json": "anc/proofs/s2/0.507073883__alpha1_alpha2/alpha2_plateau_exact_verification.json",
    "graph_experiment/verify_alpha3_plateau.py": "anc/proofs/s2/0.508460361__alpha2_alpha3/verify_alpha3_plateau.py",
    "graph_experiment/alpha3_exact_cover.json": "anc/proofs/s2/0.508460361__alpha2_alpha3/alpha3_exact_cover.json",
    "graph_experiment/alpha3_plateau_exact_certificate.json": "anc/proofs/s2/0.508460361__alpha2_alpha3/alpha3_plateau_exact_certificate.json",
    "graph_experiment/alpha3_plateau_exact_verification.json": "anc/proofs/s2/0.508460361__alpha2_alpha3/alpha3_plateau_exact_verification.json",
    "graph_experiment/verify_alpha4_plateau.py": "anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_plateau.py",
    "graph_experiment/verify_alpha4_band.py": "anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_band.py",
    "graph_experiment/verify_alpha4_discontinuity.py": "anc/proofs/s2/0.509054132__alpha3_alpha4/verify_alpha4_discontinuity.py",
    "graph_experiment/near_alpha4_exact_cover.json": "anc/proofs/s2/0.509054132__alpha3_alpha4/near_alpha4_exact_cover.json",
    "graph_experiment/near_alpha4_certificate.json": "anc/proofs/s2/0.509054132__alpha3_alpha4/near_alpha4_certificate.json",
    "graph_experiment/alpha4_plateau_band.json": "anc/proofs/s2/0.509054132__alpha3_alpha4/alpha4_plateau_band.json",
    "graph_experiment/alpha4_discontinuity.json": "anc/proofs/s2/0.509054132__alpha3_alpha4/alpha4_discontinuity.json",
    "graph_experiment/alpha3_lower.json": "anc/proofs/s2/0.509054132__alpha3_alpha4/alpha3_lower.json",
    "graph_experiment/check_alpha3_improved_jump.py": "anc/proofs/s2/0.509054132__alpha3_alpha4/check_alpha3_improved_jump.py",
    "graph_experiment/check_beta3prime_lower.py": "anc/proofs/s2/0.509054132__alpha3_alpha4/check_beta3prime_lower.py",
    "graph_experiment/beta3prime_lower_proof.md": "anc/proofs/s2/0.509054132__alpha3_alpha4/beta3prime_lower_proof.md",
    "graph_experiment/check_alpha4_right_lower.py": "anc/proofs/s2/0.509376431__alpha4_beta3prime/check_alpha4_right_lower.py",
    "graph_experiment/alpha4_right_lower_proof.md": "anc/proofs/s2/0.509376431__alpha4_beta3prime/alpha4_right_lower_proof.md",
    "graph_experiment/algebraic_field.py": "anc/proofs/common/algebraic_field.py",
    "graph_experiment/quadratic_tower.py": "anc/proofs/common/quadratic_tower.py",
    "graph_experiment/verify_psd_interval.py": "anc/proofs/common/verify_psd_interval.py",
    "graph_experiment/cuberoot_field.py": "anc/proofs/common/cuberoot_field.py",
    "graph_experiment/hybrid_verify.py": "anc/proofs/s2/common/hybrid_verify.py",
    "graph_experiment/verify_near_small.py": "anc/proofs/s2/common/verify_near_small.py",
    "graph_experiment/near_optimal_weights.py": "anc/proofs/s2/common/near_optimal_weights.py",
    "graph_experiment/verify_family_discontinuities.py": "anc/proofs/s2/common/verify_family_discontinuities.py",
    "graph_experiment/verify_ladder_discontinuities.py": "anc/proofs/s2/common/verify_ladder_discontinuities.py",
    "graph_experiment/test_algebraic_field.py": "anc/proofs/common/tests/test_algebraic_field.py",
    "graph_experiment/test_quadratic_tower.py": "anc/proofs/common/tests/test_quadratic_tower.py",
    "graph_experiment/test_near_small.py": "anc/proofs/common/tests/test_near_small.py",
    "graph_experiment/three_against_one/verify_below_two.py": "anc/proofs/s3/0.309684795__1_sqrt2/verify_below_two.py",
    "graph_experiment/three_against_one/below_two_endpoint.py": "anc/proofs/s3/0.309684795__1_sqrt2/below_two_endpoint.py",
    "graph_experiment/three_against_one/below_two_field.py": "anc/proofs/s3/0.309684795__1_sqrt2/below_two_field.py",
    "graph_experiment/three_against_one/below_two_sqrt2_cover.json": "anc/proofs/s3/0.309684795__1_sqrt2/below_two_sqrt2_cover.json",
    "graph_experiment/three_against_one/below_two_sqrt2_field_certificate.json": "anc/proofs/s3/0.309684795__1_sqrt2/below_two_sqrt2_field_certificate.json",
    "graph_experiment/three_against_one/below_two_sqrt2_verification.json": "anc/proofs/s3/0.309684795__1_sqrt2/below_two_sqrt2_verification.json",
    "graph_experiment/three_against_one/verify_endpoint.py": "anc/proofs/s3/0.482781746__2_gamma/verify_endpoint.py",
    "graph_experiment/three_against_one/endpoint_cover.py": "anc/proofs/s3/0.482781746__2_gamma/endpoint_cover.py",
    "graph_experiment/three_against_one/endpoint_field.py": "anc/proofs/s3/0.482781746__2_gamma/endpoint_field.py",
    "graph_experiment/three_against_one/endpoint_n4_cover.json": "anc/proofs/s3/0.482781746__2_gamma/endpoint_n4_cover.json",
    "graph_experiment/three_against_one/endpoint_n4_field_certificate.json": "anc/proofs/s3/0.482781746__2_gamma/endpoint_n4_field_certificate.json",
    "graph_experiment/three_against_one/endpoint_n4_verification.json": "anc/proofs/s3/0.482781746__2_gamma/endpoint_n4_verification.json",
    "graph_experiment/three_against_one/verify_second_plateau.py": "anc/proofs/s3/0.491156081__gamma_47over20/verify_second_plateau.py",
    "graph_experiment/three_against_one/second_endpoint_cover.py": "anc/proofs/s3/0.491156081__gamma_47over20/second_endpoint_cover.py",
    "graph_experiment/three_against_one/second_plateau_field.py": "anc/proofs/s3/0.491156081__gamma_47over20/second_plateau_field.py",
    "graph_experiment/three_against_one/second_plateau_n4_field_certificate.json": "anc/proofs/s3/0.491156081__gamma_47over20/second_plateau_n4_field_certificate.json",
    "graph_experiment/three_against_one/second_plateau_n4_verification.json": "anc/proofs/s3/0.491156081__gamma_47over20/second_plateau_n4_verification.json",
    "graph_experiment/three_against_one/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_cover.json": "anc/proofs/s3/0.491156081__gamma_47over20/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_cover.json",
    "graph_experiment/three_against_one/verify.py": "anc/proofs/s3/common/verify.py",
    "graph_experiment/three_against_one/verify_all.py": "anc/proofs/s3/common/verify_all.py",
    "graph_experiment/three_against_one/test_verify.py": "anc/proofs/s3/common/test_verify.py",
    "graph_experiment/three_against_one/test_below_two.py": "anc/proofs/s3/common/test_below_two.py",
    "graph_experiment/three_against_one/test_endpoint.py": "anc/proofs/s3/common/test_endpoint.py",
    "graph_experiment/three_against_one/test_second_plateau.py": "anc/proofs/s3/common/test_second_plateau.py",
    "graph_experiment/three_against_one/below_two_insertion.json": "anc/proofs/s3/lower_constructions/below_two_insertion.json",
    "graph_experiment/three_against_one/below_two_lower.json": "anc/proofs/s3/lower_constructions/below_two_lower.json",
    "graph_experiment/three_against_one/below_two_uniform_jump.json": "anc/proofs/s3/lower_constructions/below_two_uniform_jump.json",
    "graph_experiment/three_against_one/lower_baseline.json": "anc/proofs/s3/lower_constructions/lower_baseline.json",
    "graph_experiment/three_against_one/lower_ladders.json": "anc/proofs/s3/lower_constructions/lower_ladders.json",
    "graph_experiment/three_against_one/lower_scout.json": "anc/proofs/s3/lower_constructions/lower_scout.json",
    "graph_experiment/three_against_one/lower_thresholds.json": "anc/proofs/s3/lower_constructions/lower_thresholds.json",
    "graph_experiment/three_against_one/lower_uniform.json": "anc/proofs/s3/lower_constructions/lower_uniform.json",
    "graph_experiment/three_against_one/n4_c11-10_cuts11-10_20-11_certificate.json": "anc/proofs/s3/rational/n4_c11-10_cuts11-10_20-11_certificate.json",
    "graph_experiment/three_against_one/n4_c11-10_cuts11-10_20-11_cover.json": "anc/proofs/s3/rational/n4_c11-10_cuts11-10_20-11_cover.json",
    "graph_experiment/three_against_one/n4_c11-10_cuts11-10_20-11_report.json": "anc/proofs/s3/rational/n4_c11-10_cuts11-10_20-11_report.json",
    "graph_experiment/three_against_one/n4_c119-50_cuts119-100_69-50_119-69_119-50_certificate.json": "anc/proofs/s3/rational/n4_c119-50_cuts119-100_69-50_119-69_119-50_certificate.json",
    "graph_experiment/three_against_one/n4_c119-50_cuts119-100_69-50_119-69_119-50_cover.json": "anc/proofs/s3/rational/n4_c119-50_cuts119-100_69-50_119-69_119-50_cover.json",
    "graph_experiment/three_against_one/n4_c119-50_cuts119-100_69-50_119-69_119-50_report.json": "anc/proofs/s3/rational/n4_c119-50_cuts119-100_69-50_119-69_119-50_report.json",
    "graph_experiment/three_against_one/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_certificate.json": "anc/proofs/s3/rational/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_certificate.json",
    "graph_experiment/three_against_one/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_cover.json": "anc/proofs/s3/rational/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_cover.json",
    "graph_experiment/three_against_one/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_report.json": "anc/proofs/s3/rational/n4_c12-5_cuts6-5_5-4_65-48_805-576_7-5_12-7_12-5_report.json",
    "graph_experiment/three_against_one/n4_c12-5_cuts6-5_7-5_12-7_12-5_certificate.json": "anc/proofs/s3/rational/n4_c12-5_cuts6-5_7-5_12-7_12-5_certificate.json",
    "graph_experiment/three_against_one/n4_c12-5_cuts6-5_7-5_12-7_12-5_cover.json": "anc/proofs/s3/rational/n4_c12-5_cuts6-5_7-5_12-7_12-5_cover.json",
    "graph_experiment/three_against_one/n4_c12-5_cuts6-5_7-5_12-7_12-5_report.json": "anc/proofs/s3/rational/n4_c12-5_cuts6-5_7-5_12-7_12-5_report.json",
    "graph_experiment/three_against_one/n4_c121-50_cuts121-100_71-50_121-71_121-50_certificate.json": "anc/proofs/s3/rational/n4_c121-50_cuts121-100_71-50_121-71_121-50_certificate.json",
    "graph_experiment/three_against_one/n4_c121-50_cuts121-100_71-50_121-71_121-50_cover.json": "anc/proofs/s3/rational/n4_c121-50_cuts121-100_71-50_121-71_121-50_cover.json",
    "graph_experiment/three_against_one/n4_c121-50_cuts121-100_71-50_121-71_121-50_report.json": "anc/proofs/s3/rational/n4_c121-50_cuts121-100_71-50_121-71_121-50_report.json",
    "graph_experiment/three_against_one/n4_c19-10_cuts20-19_19-10_19-9_certificate.json": "anc/proofs/s3/rational/n4_c19-10_cuts20-19_19-10_19-9_certificate.json",
    "graph_experiment/three_against_one/n4_c19-10_cuts20-19_19-10_19-9_cover.json": "anc/proofs/s3/rational/n4_c19-10_cuts20-19_19-10_19-9_cover.json",
    "graph_experiment/three_against_one/n4_c19-10_cuts20-19_19-10_19-9_report.json": "anc/proofs/s3/rational/n4_c19-10_cuts20-19_19-10_19-9_report.json",
    "graph_experiment/three_against_one/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_certificate.json": "anc/proofs/s3/rational/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_certificate.json",
    "graph_experiment/three_against_one/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_cover.json": "anc/proofs/s3/rational/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_cover.json",
    "graph_experiment/three_against_one/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_report.json": "anc/proofs/s3/rational/n4_c19-10_cuts20-19_7-6_3-2_19-10_2-1_19-9_report.json",
    "graph_experiment/three_against_one/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_certificate.json": "anc/proofs/s3/rational/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_certificate.json",
    "graph_experiment/three_against_one/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_cover.json": "anc/proofs/s3/rational/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_cover.json",
    "graph_experiment/three_against_one/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_report.json": "anc/proofs/s3/rational/n4_c199-100_cuts200-199_7-6_3-2_199-100_2-1_199-99_report.json",
    "graph_experiment/three_against_one/n4_c23-10_cuts23-20_13-10_23-13_23-10_certificate.json": "anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_23-13_23-10_certificate.json",
    "graph_experiment/three_against_one/n4_c23-10_cuts23-20_13-10_23-13_23-10_cover.json": "anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_23-13_23-10_cover.json",
    "graph_experiment/three_against_one/n4_c23-10_cuts23-20_13-10_23-13_23-10_report.json": "anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_23-13_23-10_report.json",
    "graph_experiment/three_against_one/n4_c23-10_cuts23-20_13-10_certificate.json": "anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_certificate.json",
    "graph_experiment/three_against_one/n4_c23-10_cuts23-20_13-10_cover.json": "anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_cover.json",
    "graph_experiment/three_against_one/n4_c23-10_cuts23-20_13-10_report.json": "anc/proofs/s3/rational/n4_c23-10_cuts23-20_13-10_report.json",
    "graph_experiment/three_against_one/n4_c3-2_cuts4-3_3-2_2-1_3-1_certificate.json": "anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_2-1_3-1_certificate.json",
    "graph_experiment/three_against_one/n4_c3-2_cuts4-3_3-2_2-1_3-1_cover.json": "anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_2-1_3-1_cover.json",
    "graph_experiment/three_against_one/n4_c3-2_cuts4-3_3-2_2-1_3-1_report.json": "anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_2-1_3-1_report.json",
    "graph_experiment/three_against_one/n4_c3-2_cuts4-3_3-2_certificate.json": "anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_certificate.json",
    "graph_experiment/three_against_one/n4_c3-2_cuts4-3_3-2_cover.json": "anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_cover.json",
    "graph_experiment/three_against_one/n4_c3-2_cuts4-3_3-2_report.json": "anc/proofs/s3/rational/n4_c3-2_cuts4-3_3-2_report.json",
    "graph_experiment/three_against_one/n4_c37-20_cuts40-37_37-20_certificate.json": "anc/proofs/s3/rational/n4_c37-20_cuts40-37_37-20_certificate.json",
    "graph_experiment/three_against_one/n4_c37-20_cuts40-37_37-20_cover.json": "anc/proofs/s3/rational/n4_c37-20_cuts40-37_37-20_cover.json",
    "graph_experiment/three_against_one/n4_c37-20_cuts40-37_37-20_report.json": "anc/proofs/s3/rational/n4_c37-20_cuts40-37_37-20_report.json",
    "graph_experiment/three_against_one/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_certificate.json": "anc/proofs/s3/rational/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_certificate.json",
    "graph_experiment/three_against_one/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_cover.json": "anc/proofs/s3/rational/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_cover.json",
    "graph_experiment/three_against_one/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_report.json": "anc/proofs/s3/rational/n4_c37-20_cuts40-37_7-6_3-2_37-20_2-1_37-17_report.json",
    "graph_experiment/three_against_one/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_certificate.json": "anc/proofs/s3/rational/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_certificate.json",
    "graph_experiment/three_against_one/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_cover.json": "anc/proofs/s3/rational/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_cover.json",
    "graph_experiment/three_against_one/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_report.json": "anc/proofs/s3/rational/n4_c39-20_cuts40-39_7-6_3-2_39-20_2-1_39-19_report.json",
    "graph_experiment/three_against_one/n4_c47-20_cuts47-40_27-20_47-27_47-20_certificate.json": "anc/proofs/s3/rational/n4_c47-20_cuts47-40_27-20_47-27_47-20_certificate.json",
    "graph_experiment/three_against_one/n4_c47-20_cuts47-40_27-20_47-27_47-20_cover.json": "anc/proofs/s3/rational/n4_c47-20_cuts47-40_27-20_47-27_47-20_cover.json",
    "graph_experiment/three_against_one/n4_c47-20_cuts47-40_27-20_47-27_47-20_report.json": "anc/proofs/s3/rational/n4_c47-20_cuts47-40_27-20_47-27_47-20_report.json",
    "graph_experiment/three_against_one/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_certificate.json": "anc/proofs/s3/rational/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_certificate.json",
    "graph_experiment/three_against_one/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_report.json": "anc/proofs/s3/rational/n4_c47-20_cuts47-40_60-47_27-20_47-27_47-20_report.json",
    "graph_experiment/three_against_one/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_certificate.json": "anc/proofs/s3/rational/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_certificate.json",
    "graph_experiment/three_against_one/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_cover.json": "anc/proofs/s3/rational/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_cover.json",
    "graph_experiment/three_against_one/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_report.json": "anc/proofs/s3/rational/n4_c59-25_cuts59-50_75-59_34-25_59-34_59-25_report.json",
    "graph_experiment/three_against_one/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_certificate.json": "anc/proofs/s3/rational/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_certificate.json",
    "graph_experiment/three_against_one/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_cover.json": "anc/proofs/s3/rational/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_cover.json",
    "graph_experiment/three_against_one/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_report.json": "anc/proofs/s3/rational/n4_c7-4_cuts8-7_4-3_12-7_7-4_7-3_report.json",
    "graph_experiment/three_against_one/n4_c7-4_cuts8-7_7-4_certificate.json": "anc/proofs/s3/rational/n4_c7-4_cuts8-7_7-4_certificate.json",
    "graph_experiment/three_against_one/n4_c7-4_cuts8-7_7-4_cover.json": "anc/proofs/s3/rational/n4_c7-4_cuts8-7_7-4_cover.json",
    "graph_experiment/three_against_one/n4_c7-4_cuts8-7_7-4_report.json": "anc/proofs/s3/rational/n4_c7-4_cuts8-7_7-4_report.json",
    "graph_experiment/three_against_one/n4_c7-5_cuts7-5_10-7_certificate.json": "anc/proofs/s3/rational/n4_c7-5_cuts7-5_10-7_certificate.json",
    "graph_experiment/three_against_one/n4_c7-5_cuts7-5_10-7_cover.json": "anc/proofs/s3/rational/n4_c7-5_cuts7-5_10-7_cover.json",
    "graph_experiment/three_against_one/n4_c7-5_cuts7-5_10-7_report.json": "anc/proofs/s3/rational/n4_c7-5_cuts7-5_10-7_report.json",
    "graph_experiment/three_against_one/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_certificate.json": "anc/proofs/s3/rational/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_certificate.json",
    "graph_experiment/three_against_one/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_cover.json": "anc/proofs/s3/rational/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_cover.json",
    "graph_experiment/three_against_one/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_report.json": "anc/proofs/s3/rational/n4_c8-5_cuts5-4_8-5_5-3_15-8_8-3_report.json",
    "graph_experiment/three_against_one/n5_c23-10_cuts23-20_13-10_certificate.json": "anc/proofs/s3/rational/n5_c23-10_cuts23-20_13-10_certificate.json",
    "graph_experiment/three_against_one/n5_c23-10_cuts23-20_13-10_cover.json": "anc/proofs/s3/rational/n5_c23-10_cuts23-20_13-10_cover.json",
    "graph_experiment/three_against_one/n5_c23-10_cuts23-20_13-10_report.json": "anc/proofs/s3/rational/n5_c23-10_cuts23-20_13-10_report.json",
    "fourpoint_proof/README.md": "anc/proofs/s3/0.400695372__c2/README.md",
    "fourpoint_proof/cert_exact.json": "anc/proofs/s3/0.400695372__c2/cert_exact.json",
    "fourpoint_proof/cert_stage2.json": "anc/proofs/s3/0.400695372__c2/cert_stage2.json",
    "fourpoint_proof/cover_n4.json": "anc/proofs/s3/0.400695372__c2/cover_n4.json",
    "fourpoint_proof/field_r.py": "anc/proofs/s3/0.400695372__c2/field_r.py",
    "fourpoint_proof/independent/controls.log": "anc/proofs/s3/0.400695372__c2/independent/controls.log",
    "fourpoint_proof/independent/controls.py": "anc/proofs/s3/0.400695372__c2/independent/controls.py",
    "fourpoint_proof/independent/cover_indep.log": "anc/proofs/s3/0.400695372__c2/independent/cover_indep.log",
    "fourpoint_proof/independent/cover_indep.py": "anc/proofs/s3/0.400695372__c2/independent/cover_indep.py",
    "fourpoint_proof/independent/crosscheck_mp.log": "anc/proofs/s3/0.400695372__c2/independent/crosscheck_mp.log",
    "fourpoint_proof/independent/mc_bf_limit.log": "anc/proofs/s3/0.400695372__c2/independent/mc_bf_limit.log",
    "fourpoint_proof/independent/mc_indep.log": "anc/proofs/s3/0.400695372__c2/independent/mc_indep.log",
    "fourpoint_proof/independent/qr.py": "anc/proofs/s3/0.400695372__c2/independent/qr.py",
    "fourpoint_proof/independent/scores.json": "anc/proofs/s3/0.400695372__c2/independent/scores.json",
    "fourpoint_proof/independent/verify_indep.log": "anc/proofs/s3/0.400695372__c2/independent/verify_indep.log",
    "fourpoint_proof/independent/verify_indep.py": "anc/proofs/s3/0.400695372__c2/independent/verify_indep.py",
    "fourpoint_proof/mc_check.py": "anc/proofs/s3/0.400695372__c2/mc_check.py",
    "fourpoint_proof/redteam.log": "anc/proofs/s3/0.400695372__c2/redteam.log",
    "fourpoint_proof/redteam.py": "anc/proofs/s3/0.400695372__c2/redteam.py",
    "fourpoint_proof/verify.py": "anc/proofs/s3/0.400695372__c2/verify.py",
    "fourpoint_proof/verify_stage2.log": "anc/proofs/s3/0.400695372__c2/verify_stage2.log",
    "fourpoint_proof/verify_stage3.log": "anc/proofs/s3/0.400695372__c2/verify_stage3.log",
    "graph_experiment/four_roll/field.py": "anc/proofs/s3/0.400695372__c2/five_point/field.py",
    "graph_experiment/four_roll/exact_cover.py": "anc/proofs/s3/0.400695372__c2/five_point/exact_cover.py",
    "graph_experiment/four_roll/verify_field_certificate.py": "anc/proofs/s3/0.400695372__c2/five_point/verify_field_certificate.py",
    "graph_experiment/four_roll/n5_field_certificate.json": "anc/proofs/s3/0.400695372__c2/five_point/n5_field_certificate.json",
    "graph_experiment/four_roll/n5_cut2_exact_cover.json": "anc/proofs/s3/0.400695372__c2/five_point/n5_cut2_exact_cover.json",
    "graph_experiment/four_roll/n5_field_verification.json": "anc/proofs/s3/0.400695372__c2/five_point/n5_field_verification.json",
    "graph_experiment/alpha3_exact_certificate.json": "anc/proofs/s2/0.508460361__alpha2_alpha3/alpha3_exact_certificate.json",
    "graph_experiment/family_discontinuities.tex": "anc/proofs/s2/common/family_discontinuities.tex",
    "graph_experiment/ladder_discontinuities.tex": "anc/proofs/s2/common/ladder_discontinuities.tex",
    "graph_experiment/family_discontinuities.json": "anc/proofs/s2/common/family_discontinuities.json",
    "graph_experiment/ladder_discontinuities.json": "anc/proofs/s2/common/ladder_discontinuities.json",
    "graph_experiment/near_c2_certificate.json": "anc/proofs/common/tests/data/near_c2_certificate.json",
    "graph_experiment/near_alpha2_refined_cover.json": "anc/proofs/s2/0.507073883__alpha1_alpha2/near_alpha2_refined_cover.json"
  },
  "legacy_proofs": [
    "anc/proofs/s2/six_point_endpoints",
    "anc/proofs/s3/silver_ratio_seven_point"
  ],
  "lean": "anc/lean/BeatAvg/Four/Final.lean",
  "search": "anc/search/graph_experiment"
}


==> anc/verify.py <==
"""Run the relocated Python proof checks, without invoking a solver."""
import argparse
import json
from pathlib import Path
import shlex
import subprocess
import sys

ANC = Path(__file__).resolve().parent
ROOT = ANC.parent


def commands():
    index = json.loads((ANC / "results.json").read_text())
    for row in index["results"]:
        group = "cbf" if row["status"] == "exact_endpoint" else row["family"]
        # S3's shared runner checks its rational bounds, witnesses, and all
        # three exact plateaus, including comparisons with the saved reports.
        if group == "s3":
            continue
        directory = ROOT / row["directory"]
        for args in row["commands"]:
            yield group, directory, [sys.executable, *args]
    directory = ANC / "proofs/s2/common"
    yield "s2", directory, [
        sys.executable, "verify_family_discontinuities.py",
        "branch1", "branch2", "branch3",
    ]
    yield "s2", directory, [
        sys.executable, "verify_ladder_discontinuities.py", "4", "5", "6",
    ]
    directory = ANC / "proofs/s3/common"
    yield "s3", directory, [sys.executable, "verify_all.py"]
    directory = ANC / "proofs/s3/silver_ratio_lower"
    yield "s3", directory, [sys.executable, "verify_lower.py"]


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--only", choices=("s2", "s3", "cbf"))
    parser.add_argument("--list", action="store_true")
    args = parser.parse_args()
    for group, directory, command in commands():
        if args.only and args.only != group:
            continue
        display = f"cd {directory.relative_to(ROOT)} && {shlex.join(command)}"
        print(display, flush=True)
        if not args.list:
            subprocess.run(command, cwd=directory, check=True)


if __name__ == "__main__":
    main()

